Analytic two-loop master integrals for $tW$ production at hadron colliders. Part II

We present analytic results of the two-loop master integrals for hadronic $tW$ production that contain two massive propagators. For the planar integral family, we succeed in constructing the canonical basis, so the results are written in terms of multiple polylogarithms. The master integrals in the non-planar integral families have been calculated by Taylor series expansion around $m_W^2=0$. Even with this simplification, there are multiple square roots involved in the differential equations, which can not be rationalized simultaneously. We find that a proper linear combination of the integral basis alleviates the problem so that the results are expressed by multiple polylogarithms or single integrals over multiple polylogarithms up to weight four. These single integrals can be evaluated using the classic Newton-Cotes formulas. Our analytic results of master integrals would be used in the computation of the two-loop amplitudes for $tW$ production.

==> Analytical_expressions/Cal_NP2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8871,        247]
NotebookOptionsPosition[      7511,        219]
NotebookOutlinePosition[      7955,        237]
CellTagsIndexPosition[      7912,        234]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/wangyefan/software/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.878102076450285*^9, 3.8781020953998866`*^9}, 
   3.878112382883763*^9},ExpressionUUID->"a38e287d-9cde-4d38-8b99-\
0e0e3fc0df7a"],

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellChangeTimes->{{3.8781021005954823`*^9, 
  3.8781021005954823`*^9}},ExpressionUUID->"7ce29daa-4724-4e9b-b85f-\
54d016d3a87b"],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",ExpressionUUID->\
"c9bc7bba-7f70-4676-a641-fdceb1d9bcea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GPLlist", "=", 
   RowBox[{"Get", "[", "\"\<NP2_analytical_results.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8781021323767166`*^9, 
  3.878102138552758*^9}},ExpressionUUID->"fb4872bf-9500-4cf8-ab01-\
e5d467eec623"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"we", " ", "use", " ", 
    RowBox[{"mt", "^", "2"}], " ", "as", " ", "the", " ", "normalization", 
    " ", "factor"}], ",", " ", 
   RowBox[{
    RowBox[{
    "so", " ", "that", " ", "we", " ", "have", " ", "\[IndentingNewLine]", 
     RowBox[{"mt", "^", "2"}]}], " ", "->", " ", "1"}], ",", " ", 
   "\[IndentingNewLine]", "  ", 
   RowBox[{"s", "->", 
    RowBox[{"s", "/", 
     RowBox[{"mt", "^", "2"}]}]}], ",", " ", "\[IndentingNewLine]", "  ", 
   RowBox[{"t", "->", 
    RowBox[{"t", "/", 
     RowBox[{"mt", "^", "2"}]}]}], ",", " ", "\[IndentingNewLine]", "  ", 
   RowBox[{"u", "->", 
    RowBox[{"u", "/", 
     RowBox[{"mt", "^", "2"}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8781024027939463`*^9, 3.8781024855834165`*^9}, {
   3.878102786436294*^9, 3.8781028236503572`*^9}, 
   3.878292067617901*^9},ExpressionUUID->"1dc05497-d098-4258-a980-\
c5c73142601e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"since", " ", 
     RowBox[{"mw", "^", "2"}]}], "=", "0"}], ",", " ", 
   RowBox[{
    RowBox[{"s", "+", "t", "+", "u"}], "=", "1"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8781028350990934`*^9, 
  3.8781028459038186`*^9}},ExpressionUUID->"fd928fa7-1341-4173-99f6-\
4749097df109"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "->", "10"}], ",", 
     RowBox[{"t", "->", 
      RowBox[{"-", "6.75"}]}], ",", 
     RowBox[{"u", "->", 
      RowBox[{"-", "2.25"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8781022735521355`*^9, 3.878102292662451*^9}, {
  3.878102359564962*^9, 3.878102366430895*^9}, {3.878102504743642*^9, 
  3.878102505783098*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"bb874c80-9631-4988-bdc4-713313f93210"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumList", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", "->", 
      RowBox[{"1", "-", "s", "-", "u"}]}], ",", 
     RowBox[{"z", "->", "u"}], ",", 
     RowBox[{"a1", "->", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            RowBox[{"s", "^", "2"}]}], "+", 
           RowBox[{"2", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 RowBox[{"s", "^", "2"}]}], "+", 
                RowBox[{"4", " ", "s", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", "u"}], 
               ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "]"}], "-", "u"}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "s", "+", "u"}], ")"}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{"a2", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "s"}], "-", "u", "+", 
         RowBox[{"2", " ", "s", " ", "u"}], "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "s"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"s", "^", "2"}]}], "-", "u", "+", 
             RowBox[{"4", " ", "s", " ", "u"}]}], ")"}]}], "]"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "s"}], "-", 
         RowBox[{"2", " ", "s", " ", "u"}]}], ")"}]}]}]}], "}"}], "/.", 
   "stu"}]}]], "Input",
 CellChangeTimes->{{3.8781023520375357`*^9, 3.8781023520375357`*^9}, {
  3.8781025092986107`*^9, 3.878102521486127*^9}, {3.87810514828039*^9, 
  3.8781051509343853`*^9}, {3.8781051816487055`*^9, 3.8781051831360226`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"974bc045-0e88-45f3-b0dd-4be1d279bbf6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", "6.75`"}]}], ",", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{"-", "2.25`"}]}], ",", 
    RowBox[{"a1", "\[Rule]", 
     RowBox[{"-", "1.2448176112176836`"}]}], ",", 
    RowBox[{"a2", "\[Rule]", 
     RowBox[{"-", "0.49153265362481086`"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8781025223844023`*^9, {3.87810514642705*^9, 3.878105151415503*^9}, {
   3.8781051837873535`*^9, 3.878105185988673*^9}},
 CellLabel->"Out[41]=",ExpressionUUID->"1b24e4b2-4007-4b51-82c6-d30c7c4ada13"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"weight", " ", "4", " ", "of", " ", 
   RowBox[{"F47", "^", "NP2"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.878102586280094*^9, 3.8781026173066535`*^9}, {
   3.8781026857561746`*^9, 3.8781026870483923`*^9}, {3.8781027705863566`*^9, 
   3.878102770744479*^9}, {3.878103957183033*^9, 3.8781039667712107`*^9}, {
   3.8781039980643435`*^9, 3.878104024518095*^9}, {3.8781121920978765`*^9, 
   3.8781122012678924`*^9}, 
   3.8781122855704956`*^9},ExpressionUUID->"97766edd-551e-4d0a-9940-\
8a0dde58880f"],

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"GPLlist", "[", 
    RowBox[{"[", 
     RowBox[{"47", ",", "5"}], "]"}], "]"}], ",", "NumList"}], "]"}]], "Input",
 CellChangeTimes->{{3.8781025402157283`*^9, 3.8781025402166834`*^9}, {
   3.8781025788113327`*^9, 3.8781025815279784`*^9}, 3.878102768030334*^9, 
   3.8781039533971243`*^9, 3.8781040113764496`*^9, 3.8781120349384413`*^9, {
   3.8781121878129454`*^9, 3.8781121900792494`*^9}, {3.8781122872077827`*^9, 
   3.87811228829161*^9}},ExpressionUUID->"2fb2cb7a-ba96-4f73-8f67-\
1592f337c7cd"]
},
WindowSize->{1027.2, 570.9},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1. Inherited,
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3b47633f-7c2d-4c5d-9d24-8be52c44fd45"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 311, 8, 28, "Input",ExpressionUUID->"a38e287d-9cde-4d38-8b99-0e0e3fc0df7a"],
Cell[872, 30, 187, 4, 28, "Input",ExpressionUUID->"7ce29daa-4724-4e9b-b85f-54d016d3a87b"],
Cell[1062, 36, 161, 3, 28, "Input",ExpressionUUID->"c9bc7bba-7f70-4676-a641-fdceb1d9bcea"],
Cell[1226, 41, 266, 7, 28, "Input",ExpressionUUID->"fb4872bf-9500-4cf8-ab01-e5d467eec623"],
Cell[1495, 50, 937, 23, 105, "Input",ExpressionUUID->"1dc05497-d098-4258-a980-c5c73142601e"],
Cell[2435, 75, 348, 10, 28, "Input",ExpressionUUID->"fd928fa7-1341-4173-99f6-4749097df109"],
Cell[2786, 87, 505, 13, 28, "Input",ExpressionUUID->"bb874c80-9631-4988-bdc4-713313f93210"],
Cell[CellGroupData[{
Cell[3316, 104, 2467, 69, 48, "Input",ExpressionUUID->"974bc045-0e88-45f3-b0dd-4be1d279bbf6"],
Cell[5786, 175, 604, 16, 32, "Output",ExpressionUUID->"1b24e4b2-4007-4b51-82c6-d30c7c4ada13"]
}, Open  ]],
Cell[6405, 194, 541, 10, 28, "Input",ExpressionUUID->"97766edd-551e-4d0a-9940-8a0dde58880f"],
Cell[6949, 206, 558, 11, 28, "Input",ExpressionUUID->"2fb2cb7a-ba96-4f73-8f67-1592f337c7cd"]
}
]
*)



==> Analytical_expressions/Cal_NP3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     20773,        567]
NotebookOptionsPosition[     19436,        540]
NotebookOutlinePosition[     19851,        557]
CellTagsIndexPosition[     19808,        554]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/wangyefan/software/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.878102076450285*^9, 3.8781020953998866`*^9}, 
   3.8781123753646994`*^9},ExpressionUUID->"590dd00b-e732-4b87-b4a7-\
2b3548b7cd5b"],

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellChangeTimes->{{3.8781021005954823`*^9, 
  3.8781021005954823`*^9}},ExpressionUUID->"7689907a-0e32-4463-8474-\
55948db8a80b"],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",ExpressionUUID->\
"aeae7f5b-2d60-4c6a-80ed-65649f7e28ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GPLlist", "=", 
   RowBox[{"Get", "[", "\"\<NP3_analytical_results.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8781021323767166`*^9, 3.878102138552758*^9}, 
   3.8781042371952267`*^9},ExpressionUUID->"56a5f881-135b-4627-a0a4-\
d554f36cd144"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"we", " ", "use", " ", 
    RowBox[{"mt", "^", "2"}], " ", "as", " ", "the", " ", "normalization", 
    " ", "factor"}], ",", " ", 
   RowBox[{
    RowBox[{
    "so", " ", "that", " ", "we", " ", "have", " ", "\[IndentingNewLine]", 
     RowBox[{"mt", "^", "2"}]}], " ", "->", " ", "1"}], ",", " ", 
   "\[IndentingNewLine]", "  ", 
   RowBox[{"s", "->", 
    RowBox[{"s", "/", 
     RowBox[{"mt", "^", "2"}]}]}], ",", " ", "\[IndentingNewLine]", "  ", 
   RowBox[{"t", "->", 
    RowBox[{"t", "/", 
     RowBox[{"mt", "^", "2"}]}]}], ",", " ", "\[IndentingNewLine]", "  ", 
   RowBox[{"u", "->", 
    RowBox[{"u", "/", 
     RowBox[{"mt", "^", "2"}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8781024027939463`*^9, 3.8781024855834165`*^9}, {
   3.878102786436294*^9, 3.8781028236503572`*^9}, 
   3.878292067617901*^9},ExpressionUUID->"80c2e226-cba8-4dcd-a0bf-\
47a605674953"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"since", " ", 
     RowBox[{"mw", "^", "2"}]}], "=", "0"}], ",", " ", 
   RowBox[{
    RowBox[{"s", "+", "t", "+", "u"}], "=", "1"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8781028350990934`*^9, 
  3.8781028459038186`*^9}},ExpressionUUID->"356e0f32-f88d-441d-8921-\
aa89b954e667"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "->", "10"}], ",", 
     RowBox[{"t", "->", 
      RowBox[{"-", "6.75"}]}], ",", 
     RowBox[{"u", "->", 
      RowBox[{"-", "2.25"}]}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"3bb7eef9-d504-4d3b-ab9d-5d971d13a8ae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumList", "=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"r1", "->", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"I", " ", 
               RowBox[{"Sqrt", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
          RowBox[{"r2", "->", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"I", " ", 
               RowBox[{"Sqrt", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
          RowBox[{"r3", "->", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"I", " ", 
               RowBox[{"Sqrt", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
          RowBox[{"r4", "->", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"I", " ", 
               RowBox[{"Sqrt", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
          RowBox[{"r5", "->", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
          RowBox[{"r6", "->", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "w", "+", 
               RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
          RowBox[{"r51", "->", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "w", "+", 
                RowBox[{"w", "^", "2"}], "-", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ")"}], "/", 
              "w"}], ")"}]}]}], ",", 
          RowBox[{"r52", "->", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "w", "+", 
                RowBox[{"w", "^", "2"}], "+", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ")"}], "/", 
              "w"}], ")"}]}]}], ",", 
          RowBox[{"r61", "->", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "w", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"w", "^", "2"}]}], "+", 
                RowBox[{"w", "^", "3"}], "-", 
                RowBox[{"w", "^", "4"}], "+", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}], "-", 
                RowBox[{
                 RowBox[{"w", "^", "2"}], " ", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
          RowBox[{"r62", "->", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "w", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"w", "^", "2"}]}], "+", 
                RowBox[{"w", "^", "3"}], "-", 
                RowBox[{"w", "^", "4"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"w", "^", "2"}]}], ")"}], " ", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
          RowBox[{"r7", "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "w", "+", 
              RowBox[{"w", "^", "2"}]}], ")"}], "/", "w"}]}]}], "}"}], "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"y", "->", "t"}], ",", 
          RowBox[{"z1", "->", 
           RowBox[{"1", "-", "s", "-", "t"}]}], ",", 
          RowBox[{"w", "->", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{
               RowBox[{"Sqrt", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "s"}], "]"}], " ", 
               RowBox[{"Sqrt", "[", "s", "]"}]}], "-", "s"}], ")"}]}]}], ",", 
          RowBox[{"z2", "->", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "s", "-", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
                   RowBox[{"4", " ", "t"}]}], ")"}], "^", "2"}]}], "]"}], "+", 
              RowBox[{"4", " ", "t"}], "-", 
              RowBox[{"s", " ", "t"}]}], ")"}]}]}], ",", 
          RowBox[{"z3", "->", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"4", " ", "s"}], "+", 
              RowBox[{"s", "^", "2"}], "-", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"s", "^", "2"}], "+", 
                   RowBox[{"s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "t"}], ")"}]}], "-", 
                   RowBox[{"4", " ", "t"}]}], ")"}], "^", "2"}]}], "]"}], "-", 
              RowBox[{"4", " ", "t"}], "+", 
              RowBox[{"s", " ", "t"}]}], ")"}]}]}], ",", 
          RowBox[{"w2", "->", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "-", "t"}], "]"}], "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               RowBox[{"s", "^", "2"}]}], "+", 
              RowBox[{"4", " ", "s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", "t"}], 
             "]"}]}]}], ",", 
          RowBox[{"z4", "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "s"}], "+", "t"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"1", "-", "t"}], "]"}], " ", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 RowBox[{"s", "^", "2"}]}], "+", 
                RowBox[{"4", " ", "s", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", "t"}], 
               "]"}]}], ")"}]}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y", "->", "t"}], ",", 
         RowBox[{"z1", "->", 
          RowBox[{"1", "-", "s", "-", "t"}]}], ",", 
         RowBox[{"w", "->", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "s"}], "]"}], " ", 
              RowBox[{"Sqrt", "[", "s", "]"}]}], "-", "s"}], ")"}]}]}], ",", 
         RowBox[{"z2", "->", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "s", "-", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"s", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
                  RowBox[{"4", " ", "t"}]}], ")"}], "^", "2"}]}], "]"}], "+", 
             RowBox[{"4", " ", "t"}], "-", 
             RowBox[{"s", " ", "t"}]}], ")"}]}]}], ",", 
         RowBox[{"z3", "->", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "s"}], "+", 
             RowBox[{"s", "^", "2"}], "-", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"s", "^", "2"}], "+", 
                  RowBox[{"s", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "t"}], ")"}]}], "-", 
                  RowBox[{"4", " ", "t"}]}], ")"}], "^", "2"}]}], "]"}], "-", 
             RowBox[{"4", " ", "t"}], "+", 
             RowBox[{"s", " ", "t"}]}], ")"}]}]}], ",", 
         RowBox[{"w2", "->", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "t"}], "]"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"s", "^", "2"}]}], "+", 
             RowBox[{"4", " ", "s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", "t"}], 
            "]"}]}]}], ",", 
         RowBox[{"z4", "->", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "s"}], "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "-", "t"}], "]"}], " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                RowBox[{"s", "^", "2"}]}], "+", 
               RowBox[{"4", " ", "s", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", "t"}], 
              "]"}]}], ")"}]}]}]}], "}"}]}], "]"}], "/.", "stu"}], ",", 
    "30"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.878104262505074*^9, 3.87810428903461*^9}, {
  3.8781050911183414`*^9, 3.878105094169211*^9}, {3.8781051286059732`*^9, 
  3.8781051308276834`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"768ee2d4-dbac-4cd0-8c7a-5899d6b755e1"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"r1", "\[Rule]", 
     RowBox[{"0.5`29.84948500216801", "+", 
      RowBox[{
      "0.8660254037844386467637231707529361834714026269051903140278`30.\
08804562952784", " ", "\[ImaginaryI]"}]}]}], ",", 
    RowBox[{"r2", "\[Rule]", 
     RowBox[{"0.5`29.84948500216801", "-", 
      RowBox[{
      "0.8660254037844386467637231707529361834714026269051903140278`30.\
08804562952784", " ", "\[ImaginaryI]"}]}]}], ",", 
    RowBox[{"r3", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.5`29.84948500216801"}], "+", 
      RowBox[{
      "0.8660254037844386467637231707529361834714026269051903140278`30.\
08804562952784", " ", "\[ImaginaryI]"}]}]}], ",", 
    RowBox[{"r4", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.5`29.84948500216801"}], "-", 
      RowBox[{
      "0.8660254037844386467637231707529361834714026269051903140278`30.\
08804562952784", " ", "\[ImaginaryI]"}]}]}], ",", 
    RowBox[{
    "r5", "\[Rule]", 
     "0.8799971911045603395290574393186430457974637456277813576421`30."}], 
    ",", 
    RowBox[{
    "r51", "\[Rule]", 
     "0.0717967697244908258902146339765105322287789847584774877773`30."}], 
    ",", 
    RowBox[{
    "r52", "\[Rule]", 
     "13.9282032302755091741097853660234894677724220143467273380439`30."}], 
    ",", 
    RowBox[{
    "r6", "\[Rule]", 
     "1.1145666136356313492805505927413000762421530360076158306486`30."}], 
    ",", 
    RowBox[{
    "r61", "\[Rule]", 
     "0.0147090640671431076549973630760618327386457257896014669384`30."}], 
    ",", 
    RowBox[{
    "r62", "\[Rule]", "67.98529093593285689234500263692393816726`30."}], ",", 
    RowBox[{"r7", "\[Rule]", 
     RowBox[{
     "-", "9.0000000000000000000000000000000000000000000000000000000024`30."}]\
}], ",", 
    RowBox[{"w", "\[Rule]", 
     RowBox[{
     "-", "0.1270166537925831148207346002176003891670782947084091734124`30."}]\
}], ",", 
    RowBox[{"w2", "\[Rule]", "0.28157394671387953`"}], ",", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", "6.75`"}]}], ",", 
    RowBox[{"z1", "\[Rule]", 
     RowBox[{"-", "2.25`"}]}], ",", 
    RowBox[{"z2", "\[Rule]", "0.020627329623245316`"}], ",", 
    RowBox[{"z3", "\[Rule]", "0.04661268569617505`"}], ",", 
    RowBox[{"z4", "\[Rule]", "0.4450684964187128`"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.8781050881272664`*^9, 3.8781051316346245`*^9}},
 CellLabel->"Out[34]=",ExpressionUUID->"e5c1adc9-bbad-4d7e-b9e5-9b6cd2acc838"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"weight", " ", "3", " ", "of", " ", 
   RowBox[{"g57", "^", "NP3"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8781043662324066`*^9, 3.8781043687322264`*^9}, {
  3.8781123304119277`*^9, 
  3.8781123342752695`*^9}},ExpressionUUID->"fe6781f2-0127-4a57-93e6-\
f4671c660b75"],

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"GPLlist", "[", 
    RowBox[{"[", 
     RowBox[{"57", ",", "4"}], "]"}], "]"}], ",", "NumList"}], "]"}]], "Input",
 CellChangeTimes->{{3.8781043722098207`*^9, 3.878104376904528*^9}, {
  3.8781123376055803`*^9, 
  3.878112337856637*^9}},ExpressionUUID->"28274dfc-0806-4cae-9700-\
5e498e1b8e9d"]
},
WindowSize->{1027.2, 570.9},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a225195d-fa95-490c-a98f-26a94ad67b4f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 313, 8, 28, "Input",ExpressionUUID->"590dd00b-e732-4b87-b4a7-2b3548b7cd5b"],
Cell[874, 30, 187, 4, 28, "Input",ExpressionUUID->"7689907a-0e32-4463-8474-55948db8a80b"],
Cell[1064, 36, 161, 3, 28, "Input",ExpressionUUID->"aeae7f5b-2d60-4c6a-80ed-65649f7e28ea"],
Cell[1228, 41, 291, 7, 28, "Input",ExpressionUUID->"56a5f881-135b-4627-a0a4-d554f36cd144"],
Cell[1522, 50, 937, 23, 105, "Input",ExpressionUUID->"80c2e226-cba8-4dcd-a0bf-47a605674953"],
Cell[2462, 75, 348, 10, 28, "Input",ExpressionUUID->"356e0f32-f88d-441d-8921-aa89b954e667"],
Cell[2813, 87, 339, 10, 28, "Input",ExpressionUUID->"3bb7eef9-d504-4d3b-ab9d-5d971d13a8ae"],
Cell[CellGroupData[{
Cell[3177, 101, 13094, 348, 257, "Input",ExpressionUUID->"768ee2d4-dbac-4cd0-8c7a-5899d6b755e1"],
Cell[16274, 451, 2476, 66, 141, "Output",ExpressionUUID->"e5c1adc9-bbad-4d7e-b9e5-9b6cd2acc838"]
}, Open  ]],
Cell[18765, 520, 311, 7, 28, "Input",ExpressionUUID->"fe6781f2-0127-4a57-93e6-f4671c660b75"],
Cell[19079, 529, 353, 9, 28, "Input",ExpressionUUID->"28274dfc-0806-4cae-9700-5e498e1b8e9d"]
}
]
*)



==> Analytical_expressions/Cal_NP3_g50_weight4/NP3_g50_Cotes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     42604,        996]
NotebookOptionsPosition[     40441,        957]
NotebookOutlinePosition[     40856,        974]
CellTagsIndexPosition[     40813,        971]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/wangyefan/software/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8517671808264503`*^9, 3.851767184515833*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5be7699b-8beb-4f51-a352-8c07efd07478"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"6eb384fc-ff10-4d70-80ff-3a48dec6f59f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856085241197525*^9, 3.861143299785927*^9, 
   3.861327677537672*^9, 3.875445917454748*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"6a51583c-435f-4ecf-bc14-\
614d70ff7603"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856085241197525*^9, 3.861143299785927*^9, 
   3.861327677537672*^9, 3.87544591745546*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"e370af5d-119f-41c6-9e42-\
0c56965ec6e6"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856085241197525*^9, 3.861143299785927*^9, 
   3.861327677537672*^9, 3.875445917456498*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"6687f579-1139-4cce-a7c8-\
bbe6cd2e1cba"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856085241197525*^9, 3.861143299785927*^9, 
   3.861327677537672*^9, 3.8754459174570837`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"b9bbf60c-940b-4892-9f26-\
4a6773f94471"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856085241197525*^9, 3.861143299785927*^9, 
   3.861327677537672*^9, 3.875445917458128*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"066d8f2e-d86a-4f3e-a41c-\
2736bce2dfe2"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856085241197525*^9, 3.861143299785927*^9, 
   3.861327677537672*^9, 3.875445917557499*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"055c2ecb-8c77-49ed-af66-\
937475586834"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856085241197525*^9, 3.861143299785927*^9, 
   3.861327677537672*^9, 3.875445917785981*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"f340ca3b-0a2c-4e93-80c3-\
5e58cfad4f87"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856085241197525*^9, 3.861143299785927*^9, 
   3.861327677537672*^9, 3.875445917803966*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"db87d120-9a31-4b5d-885d-\
e6623a055680"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856085241197525*^9, 3.861143299785927*^9, 
   3.861327677537672*^9, 3.875445918464579*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"9e00e1d6-cb77-4457-abc6-\
c12f1d455d9c"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856085241197525*^9, 3.861143299785927*^9, 
   3.861327677537672*^9, 3.8754459184820433`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"d971b319-131c-470f-8d52-\
20e3cad66fe1"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856085241197525*^9, 3.861143299785927*^9, 
   3.861327677537672*^9, 3.875445918486252*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"2d190219-f5b5-40a9-9fcd-\
238c03bf6f23"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.855029048587594*^9, 3.855029068109993*^9}, {
   3.855058410726265*^9, 3.855058412397024*^9}, {3.85536174741825*^9, 
   3.855361749455186*^9}, 3.856054753371503*^9, 3.856082431217762*^9, {
   3.8781082179925823`*^9, 3.878108239714795*^9}, 
   3.8781307788814173`*^9},ExpressionUUID->"49b19a8e-2d18-4162-b0d5-\
3b78b051a25a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g50a", "[", "4", "]"}], "=", 
   RowBox[{"Get", "[", "\"\<g50a_4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.85519510700385*^9, 3.855195120609766*^9}, {
   3.8560547549321747`*^9, 3.856054758511573*^9}, 3.85605585281409*^9, {
   3.856082435671712*^9, 3.856082438439311*^9}, {3.8782935703994646`*^9, 
   3.8782935703994646`*^9}, {3.878294023409462*^9, 
   3.878294026862357*^9}},ExpressionUUID->"2e5bbd6e-61fe-4568-97f1-\
5293579ff904"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exp", "=", 
   RowBox[{"Get", "[", "\"\<g50bpre_4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8549591322928658`*^9, 3.854959137767748*^9}, 
   3.855018994791181*^9, 3.8550290291463947`*^9, 3.855057832577569*^9, 
   3.8560547564327297`*^9, 3.8560558548890133`*^9, 3.856082437001252*^9, 
   3.8782935704149837`*^9, {3.8782940234250345`*^9, 
   3.878294029471528*^9}},ExpressionUUID->"b7357dd0-76a2-46c8-a104-\
a9cf6ef9fed7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g50preCotes", "[", 
   RowBox[{"s_", ",", "t_", ",", "d_", ",", "del_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "p1", ",", "p2", ",", "p3", ",", "p4", ",", "wvalue", ",", "z3value", 
      ",", "e1", ",", "e2", ",", "e3", ",", "z3min", ",", "z3max", ",", "len",
       ",", "num0", ",", "t1", ",", "t2", ",", "t3", ",", "t5", ",", "t6", 
      ",", "final", ",", "z2rep"}], "}"}], ",", 
    RowBox[{
     RowBox[{"e1", "=", 
      RowBox[{"exp", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"x__", ",", "z3"}], "]"}], "\[RuleDelayed]", "0"}], ",", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"x__", ",", "z2"}], "]"}], "\[RuleDelayed]", "0"}]}], 
        "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"e2", "=", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"NormalizeG", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"exp", "-", "e1"}], "]"}], "//.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"x__", ",", "z3"}], "]"}], "\[RuleDelayed]", 
              RowBox[{"GG", "[", 
               RowBox[{"x", ",", "z3"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"x__", ",", "z2"}], "]"}], "\[RuleDelayed]", 
              RowBox[{"GG", "[", 
               RowBox[{"x", ",", "z2"}], "]"}]}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"GG", "[", 
            RowBox[{"x___", ",", "z2"}], "]"}], ",", 
           RowBox[{"GG", "[", 
            RowBox[{"x___", ",", "z3"}], "]"}]}], "}"}], ",", "Simplify"}], 
        "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"GG", "[", 
           RowBox[{"x___", ",", "z2"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"G", "[", 
           RowBox[{"x", ",", "z2"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"GG", "[", 
           RowBox[{"x___", ",", "z3"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"G", "[", 
           RowBox[{"x", ",", "z3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Bracket", "[", "x__", "]"}], "\[RuleDelayed]", "x"}]}], 
        "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"wvalue", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "s"}], "]"}], " ", 
            RowBox[{"Sqrt", "[", "s", "]"}]}], "-", "s"}], ")"}]}], ",", 
        "25"}], "]"}]}], ";", 
     RowBox[{"z3value", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", " ", "s"}], "+", 
           RowBox[{"s", "^", "2"}], "-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"s", "^", "2"}], "+", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "t"}], ")"}]}], "-", 
                RowBox[{"4", " ", "t"}]}], ")"}], "^", "2"}]}], "]"}], "-", 
           RowBox[{"4", " ", "t"}], "+", 
           RowBox[{"s", " ", "t"}]}], ")"}]}], ",", "25"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"z3min", "=", 
      RowBox[{
       RowBox[{"wvalue", "^", "2"}], "+", "del"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"z3max", "=", "z3value"}], ";", "\[IndentingNewLine]", 
     RowBox[{"len", "=", 
      RowBox[{
       RowBox[{"1", "/", "d"}], " ", 
       RowBox[{"(", 
        RowBox[{"z3max", "-", "z3min"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"num0", "=", 
      RowBox[{"Union", "[", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r5", "\[Rule]", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
            RowBox[{"r6", "\[Rule]", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "w", "+", 
                 RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
            RowBox[{"r51", "\[Rule]", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "w"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "+", "w", 
                "+", 
                RowBox[{"w", "^", "2"}]}], ")"}]}]}], ",", 
            RowBox[{"r52", "\[Rule]", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "w"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "+", "w", 
                "+", 
                RowBox[{"w", "^", "2"}]}], ")"}]}]}], ",", 
            RowBox[{"r61", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "w", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"w", "^", "2"}]}], "+", 
                  RowBox[{"w", "^", "3"}], "-", 
                  RowBox[{"w", "^", "4"}], "+", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"w", "^", "2"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ")"}], 
                "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", 
                  RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
            RowBox[{"r62", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "w", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"w", "^", "2"}]}], "+", 
                  RowBox[{"w", "^", "3"}], "-", 
                  RowBox[{"w", "^", "4"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ")"}], 
                "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", 
                  RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
            RowBox[{"r7", "\[Rule]", 
             RowBox[{
              RowBox[{"1", "/", "w"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "w", "+", 
                RowBox[{"w", "^", "2"}]}], ")"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", "wvalue"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"r1", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"r2", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"r3", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"r4", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"w", "\[Rule]", "wvalue"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"p4", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<g50bprep4_4.m\>\"", "]"}], ",", "num0"}], 
       "]"}]}], ";", "\n", 
     RowBox[{"p3", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<g50bprep3_4.m\>\"", "]"}], ",", "num0"}], 
       "]"}]}], ";", "\n", 
     RowBox[{"p2", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<g50bprep2_4.m\>\"", "]"}], ",", "num0"}], 
       "]"}]}], ";", "\n", 
     RowBox[{"p1", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<g50bprep1_4.m\>\"", "]"}], ",", "num0"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"z2rep", "=", 
      RowBox[{"{", 
       RowBox[{"z2", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"w", "^", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "w", "+", 
                RowBox[{"w", "^", "3"}], "-", 
                RowBox[{"w", "^", "4"}]}], ")"}], " ", "z3"}], "+", 
             RowBox[{
              RowBox[{"w", "^", "2"}], " ", 
              RowBox[{"z3", "^", "2"}]}], "+", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"w", "^", "4"}], " ", 
                RowBox[{"z3", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"z3", "-", 
                  RowBox[{"w", " ", 
                   RowBox[{"(", 
                    RowBox[{"w", "+", "z3", "+", 
                    RowBox[{"w", " ", "z3", " ", 
                    RowBox[{"(", 
                    RowBox[{"w", "-", 
                    RowBox[{"w", "^", "2"}], "+", "z3"}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "^", "2"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"w", "^", "2"}], " ", "z3"}], ")"}]}], ")"}]}]}], 
       "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"t1", "=", 
      RowBox[{"p1", "*", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], "*", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", "z3"}], "]"}]}], "+", 
          RowBox[{"12", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"w", "^", 
              RowBox[{"(", 
               RowBox[{"-", "2"}], ")"}]}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
          RowBox[{"12", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"w", "^", 
              RowBox[{"(", 
               RowBox[{"-", "2"}], ")"}]}], ",", "z3"}], "]"}]}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"w", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"w", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}], ",", "z3"}], "]"}]}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "z3"}], "]"}]}]}], ",", 
         RowBox[{"Union", "[", 
          RowBox[{"num0", ",", 
           RowBox[{"{", 
            RowBox[{"z3", "\[Rule]", "z3value"}], "}"}]}], "]"}]}], "]"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"t2", "=", 
      RowBox[{"p2", "*", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"w", "^", 
              RowBox[{"(", 
               RowBox[{"-", "2"}], ")"}]}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"w", "^", 
              RowBox[{"(", 
               RowBox[{"-", "2"}], ")"}]}], ",", "z3"}], "]"}]}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"w", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"w", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}], ",", "z3"}], "]"}]}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "z3"}], "]"}]}]}], ",", 
         RowBox[{"Union", "[", 
          RowBox[{"num0", ",", 
           RowBox[{"{", 
            RowBox[{"z3", "\[Rule]", "z3value"}], "}"}]}], "]"}]}], "]"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"t3", "=", 
      RowBox[{"p3", "*", "0"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"t5", "=", 
      RowBox[{"Total", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"len", "*", 
          RowBox[{"1", "/", "90"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}]}]}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}]}]}], "}"}], ",", "num0"}], 
                "]"}]}], "]"}]}], "+", 
            RowBox[{"32", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"12", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"2", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"2", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"32", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"4", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"4", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", 
           RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"t6", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"g50a", "[", "4", "]"}], ",", 
        RowBox[{"Union", "[", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"z2rep", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
              RowBox[{"z3", "\[Rule]", "z3value"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z3", "\[Rule]", "z3value"}], "}"}], ",", "num0"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"final", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"t6", "+", "t5", "+", "t3", "+", "t2", "+", "t1"}], ",", 
        "20"}], "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854965698547666*^9, 3.854965741224839*^9}, {
   3.854965804712245*^9, 3.854966060270164*^9}, 3.8550189999192047`*^9, {
   3.855030613539296*^9, 3.855030722414732*^9}, {3.855031291697262*^9, 
   3.855031293970393*^9}, {3.855031344229027*^9, 3.855031423842352*^9}, {
   3.855031458486013*^9, 3.8550314588167133`*^9}, {3.85503150685287*^9, 
   3.855031507859301*^9}, {3.855031702035344*^9, 3.855031705489744*^9}, {
   3.855031898491376*^9, 3.8550319398622932`*^9}, {3.855057894910499*^9, 
   3.855057903617338*^9}, {3.855057994562982*^9, 3.8550580542444553`*^9}, {
   3.855059952830206*^9, 3.855060004798101*^9}, {3.8550600364315453`*^9, 
   3.8550600503579206`*^9}, {3.855060735842853*^9, 3.855060741343392*^9}, {
   3.855061241165481*^9, 3.855061255394341*^9}, {3.8551057191495523`*^9, 
   3.8551057803972*^9}, {3.855105814000216*^9, 3.855105914525519*^9}, {
   3.855106779684537*^9, 3.855106780999648*^9}, {3.855112112021552*^9, 
   3.855112219907282*^9}, {3.855112260433154*^9, 3.855112556484056*^9}, {
   3.855112589063649*^9, 3.85511259162523*^9}, {3.855112885461705*^9, 
   3.8551128894661493`*^9}, {3.85519515263105*^9, 3.855195243373261*^9}, {
   3.855196723965514*^9, 3.855196729268866*^9}, 3.855197490495431*^9, 
   3.8552362948678837`*^9, 3.855239541534494*^9, {3.855240957293366*^9, 
   3.855240963323822*^9}, {3.855242416357656*^9, 3.855242468658526*^9}, {
   3.8553627469619093`*^9, 3.855362758583682*^9}, {3.855364542733162*^9, 
   3.855364670963439*^9}, {3.8553676234105186`*^9, 3.855367674579145*^9}, {
   3.855367721378117*^9, 3.855367764162581*^9}, {3.855368095164442*^9, 
   3.855368099527795*^9}, {3.855370113964706*^9, 3.8553701144604607`*^9}, 
   3.856002415008726*^9, {3.856002468965139*^9, 3.856002469372952*^9}, {
   3.856002621717852*^9, 3.856002645729732*^9}, {3.856002942838546*^9, 
   3.856003079704371*^9}, {3.856007576298356*^9, 3.856007589431901*^9}, {
   3.856008505430437*^9, 3.856008509213524*^9}, {3.856011232160017*^9, 
   3.856011267170973*^9}, {3.856011300947679*^9, 3.8560113046293793`*^9}, {
   3.856011819007794*^9, 3.8560118312018557`*^9}, {3.856016200100192*^9, 
   3.8560162395613422`*^9}, {3.856054762950149*^9, 3.8560548144047127`*^9}, {
   3.856055858115058*^9, 3.856055863082831*^9}, {3.856082440508243*^9, 
   3.8560824482480392`*^9}, {3.8560825023167*^9, 3.8560825118988123`*^9}, {
   3.856085180424981*^9, 3.856085194872287*^9}, {3.856085283268223*^9, 
   3.8560852857721*^9}, {3.875446085389894*^9, 3.875446085575829*^9}, 
   3.8754467411488523`*^9, {3.8782935704149837`*^9, 3.8782935704306507`*^9}, {
   3.8782940234250345`*^9, 
   3.8782940376745853`*^9}},ExpressionUUID->"93e59c41-7c25-41f8-a371-\
598dded468d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g50preCotes", "[", 
  RowBox[{"10", ",", 
   RowBox[{"-", "6.75"}], ",", "50", ",", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "11"}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.875445955113871*^9, 3.8754459866655273`*^9}, 
   3.8781082886710196`*^9, 
   3.8781307821270714`*^9},ExpressionUUID->"637d39fb-4e30-40b9-b605-\
b03cf8e27f6a"],

Cell[BoxData[
 RowBox[{"7.288382926942501`", "\[VeryThinSpace]", "-", 
  RowBox[{"39.6753821953688`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8754466460833817`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"5a3f3a1d-0207-42ae-af38-1b9ba38cf209"]
}, Open  ]]
},
WindowSize->{1027.2, 570.9},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"57480b66-ad5b-406e-8267-0fd6fe110fdf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 306, 7, 28, "Input",ExpressionUUID->"5be7699b-8beb-4f51-a352-8c07efd07478"],
Cell[CellGroupData[{
Cell[889, 31, 135, 2, 28, "Input",ExpressionUUID->"6eb384fc-ff10-4d70-80ff-3a48dec6f59f"],
Cell[CellGroupData[{
Cell[1049, 37, 1132, 20, 22, "Print",ExpressionUUID->"6a51583c-435f-4ecf-bc14-614d70ff7603"],
Cell[2184, 59, 953, 15, 22, "Print",ExpressionUUID->"e370af5d-119f-41c6-9e42-0c56965ec6e6"],
Cell[3140, 76, 976, 16, 22, "Print",ExpressionUUID->"6687f579-1139-4cce-a7c8-bbe6cd2e1cba"],
Cell[4119, 94, 1055, 17, 22, "Print",ExpressionUUID->"b9bbf60c-940b-4892-9f26-4a6773f94471"],
Cell[5177, 113, 999, 16, 58, "Print",ExpressionUUID->"066d8f2e-d86a-4f3e-a41c-2736bce2dfe2"],
Cell[6179, 131, 975, 16, 22, "Print",ExpressionUUID->"055c2ecb-8c77-49ed-af66-937475586834"],
Cell[7157, 149, 991, 16, 22, "Print",ExpressionUUID->"f340ca3b-0a2c-4e93-80c3-5e58cfad4f87"],
Cell[8151, 167, 952, 15, 22, "Print",ExpressionUUID->"db87d120-9a31-4b5d-885d-e6623a055680"],
Cell[9106, 184, 959, 15, 22, "Print",ExpressionUUID->"9e00e1d6-cb77-4457-abc6-c12f1d455d9c"],
Cell[10068, 201, 1038, 16, 40, "Print",ExpressionUUID->"d971b319-131c-470f-8d52-20e3cad66fe1"],
Cell[11109, 219, 1017, 16, 40, "Print",ExpressionUUID->"2d190219-f5b5-40a9-9fcd-238c03bf6f23"]
}, Open  ]]
}, Open  ]],
Cell[12153, 239, 450, 8, 28, "Input",ExpressionUUID->"49b19a8e-2d18-4162-b0d5-3b78b051a25a"],
Cell[12606, 249, 494, 10, 28, "Input",ExpressionUUID->"2e5bbd6e-61fe-4568-97f1-5293579ff904"],
Cell[13103, 261, 469, 9, 28, "Input",ExpressionUUID->"b7357dd0-76a2-46c8-a104-a9cf6ef9fed7"],
Cell[13575, 272, 26177, 662, 994, "Input",ExpressionUUID->"93e59c41-7c25-41f8-a371-598dded468d4"],
Cell[CellGroupData[{
Cell[39777, 938, 384, 10, 28, "Input",ExpressionUUID->"637d39fb-4e30-40b9-b605-b03cf8e27f6a"],
Cell[40164, 950, 261, 4, 32, "Output",ExpressionUUID->"5a3f3a1d-0207-42ae-af38-1b9ba38cf209"]
}, Open  ]]
}
]
*)



==> Analytical_expressions/Cal_NP3_g50_weight4/g50a_4.m <==
(235*Pi^4)/1944 - ((116*I)/81)*Pi^3*G[0, w] - (Pi^2*G[0, w]*G[0, w^2])/6 + 
 (Pi^2*G[0, w^2]^2)/3 + 3*G[0, w^2]^4 - ((2*I)/3)*Pi^3*G[-I, r1] - 
 (4*Pi^2*G[0, w]*G[-I, r1])/3 + ((4*I)/3)*Pi^3*G[-I, w] - 
 ((2*I)/3)*Pi^3*G[I, r1] - (4*Pi^2*G[0, w]*G[I, r1])/3 + 
 ((4*I)/3)*Pi^3*G[I, w] - ((4*I)/9)*Pi^3*G[1, w] + 
 ((304*I)/81)*Pi^3*G[1, w^2] - (20*Pi^2*G[0, w]*G[1, w^2])/9 - 
 (4*Pi^2*G[0, w^2]*G[1, w^2])/3 - 8*G[0, w^2]^3*G[1, w^2] + 
 (8*Pi^2*G[-I, r1]*G[1, w^2])/3 - (8*Pi^2*G[-I, w]*G[1, w^2])/3 + 
 (8*Pi^2*G[I, r1]*G[1, w^2])/3 - (8*Pi^2*G[I, w]*G[1, w^2])/3 + 
 (112*Pi^2*G[1, w]*G[1, w^2])/9 - (160*Pi^2*G[1, w^2]^2)/9 - 
 ((128*I)/3)*Pi*G[0, w]*G[1, w^2]^2 + ((256*I)/3)*Pi*G[1, w]*G[1, w^2]^2 - 
 ((256*I)/3)*Pi*G[1, w^2]^3 + (256*G[0, w]*G[1, w^2]^3)/3 - 
 (512*G[1, w]*G[1, w^2]^3)/3 + (512*G[1, w^2]^4)/3 + 
 ((26*I)/81)*Pi^3*G[r1, w] + (4*Pi^2*G[-I, r1]*G[r1, w])/3 + 
 (4*Pi^2*G[I, r1]*G[r1, w])/3 - (4*Pi^2*G[1, w^2]*G[r1, w])/3 + 
 ((26*I)/81)*Pi^3*G[r2, w] + (4*Pi^2*G[-I, r1]*G[r2, w])/3 + 
 (4*Pi^2*G[I, r1]*G[r2, w])/3 - (4*Pi^2*G[1, w^2]*G[r2, w])/3 - 
 (11*Pi^2*G[0, w^2]*G[r61, w^2])/9 - 6*G[0, -w]^2*G[0, w^2]*G[r61, w^2] + 
 (46*G[0, w^2]^3*G[r61, w^2])/3 + (2*Pi^2*G[1, r7]*G[r61, w^2])/9 + 
 (46*G[0, w^2]^2*G[1, r7]*G[r61, w^2])/3 + 12*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[r61, w^2] + (16*Pi^2*G[1, w^2]*G[r61, w^2])/9 - 
 (524*G[0, w^2]^2*G[1, w^2]*G[r61, w^2])/3 - 80*G[0, w^2]*G[1, r7]*G[1, w^2]*
  G[r61, w^2] + 416*G[0, w^2]*G[1, w^2]^2*G[r61, w^2] + 
 128*G[1, r7]*G[1, w^2]^2*G[r61, w^2] - (1024*G[1, w^2]^3*G[r61, w^2])/3 + 
 (4*Pi^2*G[r61, w^2]^2)/9 - (157*G[0, w^2]^2*G[r61, w^2]^2)/3 - 
 (76*G[0, w^2]*G[1, r7]*G[r61, w^2]^2)/3 + 
 (752*G[0, w^2]*G[1, w^2]*G[r61, w^2]^2)/3 + 
 64*G[1, r7]*G[1, w^2]*G[r61, w^2]^2 - 256*G[1, w^2]^2*G[r61, w^2]^2 + 
 (136*G[0, w^2]*G[r61, w^2]^3)/3 + (32*G[1, r7]*G[r61, w^2]^3)/3 - 
 (256*G[1, w^2]*G[r61, w^2]^3)/3 - (32*G[r61, w^2]^4)/3 - 
 (11*Pi^2*G[0, w^2]*G[r62, w^2])/9 - 6*G[0, -w]^2*G[0, w^2]*G[r62, w^2] + 
 (46*G[0, w^2]^3*G[r62, w^2])/3 + (2*Pi^2*G[1, r7]*G[r62, w^2])/9 + 
 (46*G[0, w^2]^2*G[1, r7]*G[r62, w^2])/3 + 12*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[r62, w^2] + (16*Pi^2*G[1, w^2]*G[r62, w^2])/9 - 
 (524*G[0, w^2]^2*G[1, w^2]*G[r62, w^2])/3 - 80*G[0, w^2]*G[1, r7]*G[1, w^2]*
  G[r62, w^2] + 416*G[0, w^2]*G[1, w^2]^2*G[r62, w^2] + 
 128*G[1, r7]*G[1, w^2]^2*G[r62, w^2] - (1024*G[1, w^2]^3*G[r62, w^2])/3 + 
 (8*Pi^2*G[r61, w^2]*G[r62, w^2])/9 - 
 (314*G[0, w^2]^2*G[r61, w^2]*G[r62, w^2])/3 - 
 (152*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 + 
 (1504*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
 128*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[r62, w^2] - 
 512*G[1, w^2]^2*G[r61, w^2]*G[r62, w^2] + 136*G[0, w^2]*G[r61, w^2]^2*
  G[r62, w^2] + 32*G[1, r7]*G[r61, w^2]^2*G[r62, w^2] - 
 256*G[1, w^2]*G[r61, w^2]^2*G[r62, w^2] - (128*G[r61, w^2]^3*G[r62, w^2])/
  3 + (4*Pi^2*G[r62, w^2]^2)/9 - (157*G[0, w^2]^2*G[r62, w^2]^2)/3 - 
 (76*G[0, w^2]*G[1, r7]*G[r62, w^2]^2)/3 + 
 (752*G[0, w^2]*G[1, w^2]*G[r62, w^2]^2)/3 + 
 64*G[1, r7]*G[1, w^2]*G[r62, w^2]^2 - 256*G[1, w^2]^2*G[r62, w^2]^2 + 
 136*G[0, w^2]*G[r61, w^2]*G[r62, w^2]^2 + 32*G[1, r7]*G[r61, w^2]*
  G[r62, w^2]^2 - 256*G[1, w^2]*G[r61, w^2]*G[r62, w^2]^2 - 
 64*G[r61, w^2]^2*G[r62, w^2]^2 + (136*G[0, w^2]*G[r62, w^2]^3)/3 + 
 (32*G[1, r7]*G[r62, w^2]^3)/3 - (256*G[1, w^2]*G[r62, w^2]^3)/3 - 
 (128*G[r61, w^2]*G[r62, w^2]^3)/3 - (32*G[r62, w^2]^4)/3 - 
 ((269*I)/162)*Pi^3*G[w^(-2), w^2] - (Pi^2*G[-1, r7]*G[w^(-2), w^2])/6 + 
 Pi^2*G[-1, w^2]*G[w^(-2), w^2] - (Pi^2*G[0, -w]*G[w^(-2), w^2])/6 - 
 G[0, -w]^3*G[w^(-2), w^2] + (95*Pi^2*G[0, w]*G[w^(-2), w^2])/18 + 
 (6*I)*Pi*G[-1, w^2]*G[0, w]*G[w^(-2), w^2] + 
 (20*Pi^2*G[0, w^2]*G[w^(-2), w^2])/9 + 7*G[0, -w]^2*G[0, w^2]*
  G[w^(-2), w^2] + 6*G[-1, w^2]*G[0, w]*G[0, w^2]*G[w^(-2), w^2] - 
 (31*G[0, w^2]^3*G[w^(-2), w^2])/3 - (5*Pi^2*G[-I, r1]*G[w^(-2), w^2])/6 + 
 (5*Pi^2*G[-I, w]*G[w^(-2), w^2])/6 - (5*Pi^2*G[I, r1]*G[w^(-2), w^2])/6 + 
 (5*Pi^2*G[I, w]*G[w^(-2), w^2])/6 + (5*Pi^2*G[1, r7]*G[w^(-2), w^2])/18 - 
 (46*G[0, w^2]^2*G[1, r7]*G[w^(-2), w^2])/3 + (Pi^2*G[1, -w]*G[w^(-2), w^2])/
  3 + 20*G[0, -w]^2*G[1, -w]*G[w^(-2), w^2] - 22*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[w^(-2), w^2] - 68*G[0, -w]*G[1, -w]^2*G[w^(-2), w^2] + 
 16*G[0, w^2]*G[1, -w]^2*G[w^(-2), w^2] + 64*G[1, -w]^3*G[w^(-2), w^2] - 
 (14*Pi^2*G[1, w]*G[w^(-2), w^2])/9 + (28*Pi^2*G[1, w^2]*G[w^(-2), w^2])/3 - 
 10*G[0, -w]^2*G[1, w^2]*G[w^(-2), w^2] + ((110*I)/3)*Pi*G[0, w]*G[1, w^2]*
  G[w^(-2), w^2] - 6*G[0, -w]*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 
 12*G[0, w]*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 
 (572*G[0, w^2]^2*G[1, w^2]*G[w^(-2), w^2])/3 + 
 80*G[0, w^2]*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] + 
 36*G[0, -w]*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 
 12*G[0, w^2]*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] - 
 32*G[1, -w]^2*G[1, w^2]*G[w^(-2), w^2] - ((112*I)/3)*Pi*G[1, w]*G[1, w^2]*
  G[w^(-2), w^2] + (64*I)*Pi*G[1, w^2]^2*G[w^(-2), w^2] + 
 16*G[0, -w]*G[1, w^2]^2*G[w^(-2), w^2] - 64*G[0, w]*G[1, w^2]^2*
  G[w^(-2), w^2] - 384*G[0, w^2]*G[1, w^2]^2*G[w^(-2), w^2] - 
 64*G[1, r7]*G[1, w^2]^2*G[w^(-2), w^2] - 32*G[1, -w]*G[1, w^2]^2*
  G[w^(-2), w^2] + 128*G[1, w]*G[1, w^2]^2*G[w^(-2), w^2] - 
 4*Pi^2*G[r1, w]*G[w^(-2), w^2] - (6*I)*Pi*G[-1, w^2]*G[r1, w]*
  G[w^(-2), w^2] - (18*I)*Pi*G[1, w^2]*G[r1, w]*G[w^(-2), w^2] - 
 4*Pi^2*G[r2, w]*G[w^(-2), w^2] - (6*I)*Pi*G[-1, w^2]*G[r2, w]*
  G[w^(-2), w^2] - (18*I)*Pi*G[1, w^2]*G[r2, w]*G[w^(-2), w^2] - 
 (19*Pi^2*G[r61, w^2]*G[w^(-2), w^2])/18 - 2*G[0, -w]^2*G[r61, w^2]*
  G[w^(-2), w^2] - 5*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
 63*G[0, w^2]^2*G[r61, w^2]*G[w^(-2), w^2] + 
 45*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2] + 
 12*G[0, -w]*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
 10*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
 16*G[1, -w]^2*G[r61, w^2]*G[w^(-2), w^2] + 16*G[0, -w]*G[1, w^2]*G[r61, w^2]*
  G[w^(-2), w^2] - 458*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
 128*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
 32*G[1, -w]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
 480*G[1, w^2]^2*G[r61, w^2]*G[w^(-2), w^2] + 
 4*G[0, -w]*G[r61, w^2]^2*G[w^(-2), w^2] - 
 (173*G[0, w^2]*G[r61, w^2]^2*G[w^(-2), w^2])/3 - 
 (80*G[1, r7]*G[r61, w^2]^2*G[w^(-2), w^2])/3 - 
 8*G[1, -w]*G[r61, w^2]^2*G[w^(-2), w^2] + 
 (640*G[1, w^2]*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
 8*G[r61, w^2]^3*G[w^(-2), w^2] - (19*Pi^2*G[r62, w^2]*G[w^(-2), w^2])/18 - 
 2*G[0, -w]^2*G[r62, w^2]*G[w^(-2), w^2] - 5*G[0, -w]*G[0, w^2]*G[r62, w^2]*
  G[w^(-2), w^2] + 63*G[0, w^2]^2*G[r62, w^2]*G[w^(-2), w^2] + 
 45*G[0, w^2]*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2] + 
 12*G[0, -w]*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
 10*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 16*G[1, -w]^2*G[r62, w^2]*G[w^(-2), w^2] + 16*G[0, -w]*G[1, w^2]*G[r62, w^2]*
  G[w^(-2), w^2] - 458*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 128*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 32*G[1, -w]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 480*G[1, w^2]^2*G[r62, w^2]*G[w^(-2), w^2] + 
 8*G[0, -w]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 (346*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 (160*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 16*G[1, -w]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 (1280*G[1, w^2]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 24*G[r61, w^2]^2*G[r62, w^2]*G[w^(-2), w^2] + 
 4*G[0, -w]*G[r62, w^2]^2*G[w^(-2), w^2] - 
 (173*G[0, w^2]*G[r62, w^2]^2*G[w^(-2), w^2])/3 - 
 (80*G[1, r7]*G[r62, w^2]^2*G[w^(-2), w^2])/3 - 
 8*G[1, -w]*G[r62, w^2]^2*G[w^(-2), w^2] + 
 (640*G[1, w^2]*G[r62, w^2]^2*G[w^(-2), w^2])/3 + 
 24*G[r61, w^2]*G[r62, w^2]^2*G[w^(-2), w^2] + 
 8*G[r62, w^2]^3*G[w^(-2), w^2] - (4*Pi^2*G[w^(-2), w^2]^2)/3 - 
 G[0, -w]^2*G[w^(-2), w^2]^2 - ((20*I)/3)*Pi*G[0, w]*G[w^(-2), w^2]^2 + 
 8*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]^2 - 3*G[0, w]*G[0, w^2]*
  G[w^(-2), w^2]^2 - (122*G[0, w^2]^2*G[w^(-2), w^2]^2)/3 - 
 (59*G[0, w^2]*G[1, r7]*G[w^(-2), w^2]^2)/3 + 
 6*G[0, -w]*G[1, -w]*G[w^(-2), w^2]^2 - 16*G[0, w^2]*G[1, -w]*
  G[w^(-2), w^2]^2 - 8*G[1, -w]^2*G[w^(-2), w^2]^2 + 
 ((4*I)/3)*Pi*G[1, w]*G[w^(-2), w^2]^2 - (12*I)*Pi*G[1, w^2]*
  G[w^(-2), w^2]^2 - 8*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]^2 + 
 12*G[0, w]*G[1, w^2]*G[w^(-2), w^2]^2 + 
 (520*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]^2)/3 + 
 16*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]^2 + 16*G[1, -w]*G[1, w^2]*
  G[w^(-2), w^2]^2 - 24*G[1, w]*G[1, w^2]*G[w^(-2), w^2]^2 - 
 8*G[1, w^2]^2*G[w^(-2), w^2]^2 + (6*I)*Pi*G[r1, w]*G[w^(-2), w^2]^2 + 
 (6*I)*Pi*G[r2, w]*G[w^(-2), w^2]^2 - 8*G[0, -w]*G[r61, w^2]*
  G[w^(-2), w^2]^2 + (212*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + 
 (71*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + 
 16*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]^2 - 
 (532*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]^2)/3 - 
 26*G[r61, w^2]^2*G[w^(-2), w^2]^2 - 8*G[0, -w]*G[r62, w^2]*
  G[w^(-2), w^2]^2 + (212*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 + 
 (71*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 + 
 16*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]^2 - 
 (532*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 - 
 52*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2]^2 - 
 26*G[r62, w^2]^2*G[w^(-2), w^2]^2 + (I/6)*Pi*G[w^(-2), w^2]^3 - 
 G[0, -w]*G[w^(-2), w^2]^3 - (G[0, w]*G[w^(-2), w^2]^3)/6 - 
 (61*G[0, w^2]*G[w^(-2), w^2]^3)/3 + (5*G[1, r7]*G[w^(-2), w^2]^3)/6 + 
 2*G[1, -w]*G[w^(-2), w^2]^3 + (G[1, w]*G[w^(-2), w^2]^3)/3 - 
 2*G[1, w^2]*G[w^(-2), w^2]^3 + (64*G[r61, w^2]*G[w^(-2), w^2]^3)/3 + 
 (64*G[r62, w^2]*G[w^(-2), w^2]^3)/3 + 6*G[0, -w]*G[0, w^2]*G[r61, w^2]*
  G[-w^(-1), -w] - 12*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] + 
 6*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[-w^(-1), -w] - 
 12*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] - 
 7*G[0, -w]^2*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 3*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 28*G[0, -w]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 6*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 28*G[1, -w]^2*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 2*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 4*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 2*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 4*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 2*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 4*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 G[0, -w]*G[w^(-2), w^2]^2*G[-w^(-1), -w] + 2*G[1, -w]*G[w^(-2), w^2]^2*
  G[-w^(-1), -w] - ((35*I)/162)*Pi^3*G[-w^(-1), w^2] + 
 (Pi^2*G[-1, r7]*G[-w^(-1), w^2])/6 - Pi^2*G[-1, w^2]*G[-w^(-1), w^2] + 
 (Pi^2*G[0, -w]*G[-w^(-1), w^2])/6 + G[0, -w]^3*G[-w^(-1), w^2] - 
 4*Pi^2*G[0, w]*G[-w^(-1), w^2] - (6*I)*Pi*G[-1, w^2]*G[0, w]*
  G[-w^(-1), w^2] - Pi^2*G[0, w^2]*G[-w^(-1), w^2] - 
 G[0, -w]^2*G[0, w^2]*G[-w^(-1), w^2] - 6*G[-1, w^2]*G[0, w]*G[0, w^2]*
  G[-w^(-1), w^2] - 13*G[0, w^2]^3*G[-w^(-1), w^2] - 
 (Pi^2*G[-I, r1]*G[-w^(-1), w^2])/2 + (Pi^2*G[-I, w]*G[-w^(-1), w^2])/2 - 
 (Pi^2*G[I, r1]*G[-w^(-1), w^2])/2 + (Pi^2*G[I, w]*G[-w^(-1), w^2])/2 - 
 (Pi^2*G[1, r7]*G[-w^(-1), w^2])/2 - (Pi^2*G[1, -w]*G[-w^(-1), w^2])/3 - 
 20*G[0, -w]^2*G[1, -w]*G[-w^(-1), w^2] + 10*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[-w^(-1), w^2] + 68*G[0, -w]*G[1, -w]^2*G[-w^(-1), w^2] - 
 16*G[0, w^2]*G[1, -w]^2*G[-w^(-1), w^2] - 64*G[1, -w]^3*G[-w^(-1), w^2] - 
 (14*Pi^2*G[1, w]*G[-w^(-1), w^2])/3 + 8*Pi^2*G[1, w^2]*G[-w^(-1), w^2] + 
 10*G[0, -w]^2*G[1, w^2]*G[-w^(-1), w^2] + (6*I)*Pi*G[0, w]*G[1, w^2]*
  G[-w^(-1), w^2] + 6*G[0, -w]*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
 12*G[0, w]*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 
 8*G[0, w^2]^2*G[1, w^2]*G[-w^(-1), w^2] - 36*G[0, -w]*G[1, -w]*G[1, w^2]*
  G[-w^(-1), w^2] - 12*G[0, w^2]*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
 32*G[1, -w]^2*G[1, w^2]*G[-w^(-1), w^2] - (48*I)*Pi*G[1, w]*G[1, w^2]*
  G[-w^(-1), w^2] + (64*I)*Pi*G[1, w^2]^2*G[-w^(-1), w^2] - 
 16*G[0, -w]*G[1, w^2]^2*G[-w^(-1), w^2] - 64*G[0, w]*G[1, w^2]^2*
  G[-w^(-1), w^2] - 32*G[0, w^2]*G[1, w^2]^2*G[-w^(-1), w^2] - 
 64*G[1, r7]*G[1, w^2]^2*G[-w^(-1), w^2] + 32*G[1, -w]*G[1, w^2]^2*
  G[-w^(-1), w^2] + 128*G[1, w]*G[1, w^2]^2*G[-w^(-1), w^2] + 
 (14*Pi^2*G[r1, w]*G[-w^(-1), w^2])/3 + (6*I)*Pi*G[-1, w^2]*G[r1, w]*
  G[-w^(-1), w^2] + (18*I)*Pi*G[1, w^2]*G[r1, w]*G[-w^(-1), w^2] + 
 (14*Pi^2*G[r2, w]*G[-w^(-1), w^2])/3 + (6*I)*Pi*G[-1, w^2]*G[r2, w]*
  G[-w^(-1), w^2] + (18*I)*Pi*G[1, w^2]*G[r2, w]*G[-w^(-1), w^2] + 
 (Pi^2*G[r61, w^2]*G[-w^(-1), w^2])/2 + 8*G[0, -w]^2*G[r61, w^2]*
  G[-w^(-1), w^2] + 5*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
 83*G[0, w^2]^2*G[r61, w^2]*G[-w^(-1), w^2] + 
 15*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2] - 
 24*G[0, -w]*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
 10*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
 16*G[1, -w]^2*G[r61, w^2]*G[-w^(-1), w^2] - 
 16*G[0, -w]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
 110*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
 48*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
 32*G[1, -w]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
 128*G[1, w^2]^2*G[r61, w^2]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[r61, w^2]^2*G[-w^(-1), w^2] - 99*G[0, w^2]*G[r61, w^2]^2*
  G[-w^(-1), w^2] - 12*G[1, r7]*G[r61, w^2]^2*G[-w^(-1), w^2] + 
 8*G[1, -w]*G[r61, w^2]^2*G[-w^(-1), w^2] + 48*G[1, w^2]*G[r61, w^2]^2*
  G[-w^(-1), w^2] + 32*G[r61, w^2]^3*G[-w^(-1), w^2] + 
 (Pi^2*G[r62, w^2]*G[-w^(-1), w^2])/2 + 8*G[0, -w]^2*G[r62, w^2]*
  G[-w^(-1), w^2] + 5*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 83*G[0, w^2]^2*G[r62, w^2]*G[-w^(-1), w^2] + 
 15*G[0, w^2]*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] - 
 24*G[0, -w]*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 10*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 16*G[1, -w]^2*G[r62, w^2]*G[-w^(-1), w^2] - 
 16*G[0, -w]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 110*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 48*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 32*G[1, -w]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 128*G[1, w^2]^2*G[r62, w^2]*G[-w^(-1), w^2] - 
 8*G[0, -w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 198*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 24*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 16*G[1, -w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 96*G[1, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 96*G[r61, w^2]^2*G[r62, w^2]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[r62, w^2]^2*G[-w^(-1), w^2] - 99*G[0, w^2]*G[r62, w^2]^2*
  G[-w^(-1), w^2] - 12*G[1, r7]*G[r62, w^2]^2*G[-w^(-1), w^2] + 
 8*G[1, -w]*G[r62, w^2]^2*G[-w^(-1), w^2] + 48*G[1, w^2]*G[r62, w^2]^2*
  G[-w^(-1), w^2] + 96*G[r61, w^2]*G[r62, w^2]^2*G[-w^(-1), w^2] + 
 32*G[r62, w^2]^3*G[-w^(-1), w^2] - (17*Pi^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/
  6 + 6*G[-1, w^2]*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 2*G[0, -w]^2*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (4*I)*Pi*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 7*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 2*G[0, w]*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 46*G[0, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 15*G[0, w^2]*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 12*G[-1, w^2]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 14*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 16*G[1, -w]^2*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (16*I)*Pi*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (40*I)*Pi*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 2*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 40*G[0, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 114*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 80*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 4*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 80*G[1, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 80*G[1, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (4*I)*Pi*G[r1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (4*I)*Pi*G[r2, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 5*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 77*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 25*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 10*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 94*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 21*G[r61, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 5*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 77*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 25*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 10*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 94*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 42*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 21*G[r62, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 ((11*I)/2)*Pi*G[w^(-2), w^2]^2*G[-w^(-1), w^2] + 
 4*G[0, -w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2] - 
 (11*G[0, w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/2 - 
 15*G[0, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2] - 
 (29*G[1, r7]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/2 - 
 8*G[1, -w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2] + 
 11*G[1, w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2] + 
 18*G[1, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2] + 
 6*G[r61, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2] + 
 6*G[r62, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2] + 
 7*G[0, -w]^2*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 3*G[0, -w]*G[0, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 28*G[0, -w]*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 6*G[0, w^2]*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 28*G[1, -w]^2*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 4*G[1, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 8*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 8*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 6*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 12*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 (Pi^2*G[-w^(-1), w^2]^2)/2 - 6*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2]^2 - 
 3*G[0, -w]^2*G[-w^(-1), w^2]^2 - G[0, -w]*G[0, w^2]*G[-w^(-1), w^2]^2 + 
 G[0, w]*G[0, w^2]*G[-w^(-1), w^2]^2 - G[0, w^2]^2*G[-w^(-1), w^2]^2 + 
 12*G[-1, w^2]*G[1, -w]*G[-w^(-1), w^2]^2 + 
 10*G[0, -w]*G[1, -w]*G[-w^(-1), w^2]^2 + 2*G[0, w^2]*G[1, -w]*
  G[-w^(-1), w^2]^2 - 8*G[1, -w]^2*G[-w^(-1), w^2]^2 + 
 (4*I)*Pi*G[1, w]*G[-w^(-1), w^2]^2 - (12*I)*Pi*G[1, w^2]*G[-w^(-1), w^2]^2 + 
 6*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2]^2 + 12*G[0, w]*G[1, w^2]*
  G[-w^(-1), w^2]^2 + 6*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2]^2 + 
 16*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2]^2 - 12*G[1, -w]*G[1, w^2]*
  G[-w^(-1), w^2]^2 - 24*G[1, w]*G[1, w^2]*G[-w^(-1), w^2]^2 - 
 8*G[1, w^2]^2*G[-w^(-1), w^2]^2 - (2*I)*Pi*G[r1, w]*G[-w^(-1), w^2]^2 - 
 (2*I)*Pi*G[r2, w]*G[-w^(-1), w^2]^2 + 3*G[0, -w]*G[r61, w^2]*
  G[-w^(-1), w^2]^2 + 5*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2]^2 + 
 4*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2]^2 - 6*G[1, -w]*G[r61, w^2]*
  G[-w^(-1), w^2]^2 - 10*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2]^2 + 
 3*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2]^2 + 5*G[0, w^2]*G[r62, w^2]*
  G[-w^(-1), w^2]^2 + 4*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2]^2 - 
 6*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2]^2 - 10*G[1, w^2]*G[r62, w^2]*
  G[-w^(-1), w^2]^2 + ((9*I)/2)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2]^2 - 
 2*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2 - 
 (9*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/2 - 
 6*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2 - 
 (21*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/2 + 
 4*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2 + 
 9*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2 + 12*G[1, w^2]*G[w^(-2), w^2]*
  G[-w^(-1), w^2]^2 + G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]^2 - 
 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]^2 + (I/2)*Pi*G[-w^(-1), w^2]^3 - 
 G[0, -w]*G[-w^(-1), w^2]^3 - (G[0, w]*G[-w^(-1), w^2]^3)/2 - 
 (G[1, r7]*G[-w^(-1), w^2]^3)/2 + 2*G[1, -w]*G[-w^(-1), w^2]^3 + 
 G[1, w]*G[-w^(-1), w^2]^3 - ((251*I)/162)*Pi^3*G[-w, w^2] + 
 (Pi^2*G[-1, r7]*G[-w, w^2])/6 + Pi^2*G[-1, w^2]*G[-w, w^2] + 
 (Pi^2*G[0, -w]*G[-w, w^2])/6 + G[0, -w]^3*G[-w, w^2] + 
 (4*Pi^2*G[0, w]*G[-w, w^2])/3 + (6*I)*Pi*G[-1, w^2]*G[0, w]*G[-w, w^2] - 
 (4*Pi^2*G[0, w^2]*G[-w, w^2])/3 - G[0, -w]^2*G[0, w^2]*G[-w, w^2] + 
 6*G[-1, w^2]*G[0, w]*G[0, w^2]*G[-w, w^2] - 13*G[0, w^2]^3*G[-w, w^2] - 
 (Pi^2*G[-I, r1]*G[-w, w^2])/2 + (Pi^2*G[-I, w]*G[-w, w^2])/2 - 
 (Pi^2*G[I, r1]*G[-w, w^2])/2 + (Pi^2*G[I, w]*G[-w, w^2])/2 - 
 (Pi^2*G[1, r7]*G[-w, w^2])/2 - (Pi^2*G[1, -w]*G[-w, w^2])/3 - 
 20*G[0, -w]^2*G[1, -w]*G[-w, w^2] + 10*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[-w, w^2] + 68*G[0, -w]*G[1, -w]^2*G[-w, w^2] - 
 16*G[0, w^2]*G[1, -w]^2*G[-w, w^2] - 64*G[1, -w]^3*G[-w, w^2] - 
 (14*Pi^2*G[1, w]*G[-w, w^2])/3 + 12*Pi^2*G[1, w^2]*G[-w, w^2] + 
 10*G[0, -w]^2*G[1, w^2]*G[-w, w^2] + (30*I)*Pi*G[0, w]*G[1, w^2]*
  G[-w, w^2] + 6*G[0, -w]*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 
 12*G[0, w]*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 8*G[0, w^2]^2*G[1, w^2]*
  G[-w, w^2] - 36*G[0, -w]*G[1, -w]*G[1, w^2]*G[-w, w^2] - 
 12*G[0, w^2]*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
 32*G[1, -w]^2*G[1, w^2]*G[-w, w^2] - (48*I)*Pi*G[1, w]*G[1, w^2]*
  G[-w, w^2] + (64*I)*Pi*G[1, w^2]^2*G[-w, w^2] - 
 16*G[0, -w]*G[1, w^2]^2*G[-w, w^2] - 64*G[0, w]*G[1, w^2]^2*G[-w, w^2] - 
 32*G[0, w^2]*G[1, w^2]^2*G[-w, w^2] - 64*G[1, r7]*G[1, w^2]^2*G[-w, w^2] + 
 32*G[1, -w]*G[1, w^2]^2*G[-w, w^2] + 128*G[1, w]*G[1, w^2]^2*G[-w, w^2] - 
 (6*I)*Pi*G[-1, w^2]*G[r1, w]*G[-w, w^2] - (6*I)*Pi*G[1, w^2]*G[r1, w]*
  G[-w, w^2] - (6*I)*Pi*G[-1, w^2]*G[r2, w]*G[-w, w^2] - 
 (6*I)*Pi*G[1, w^2]*G[r2, w]*G[-w, w^2] + (Pi^2*G[r61, w^2]*G[-w, w^2])/2 + 
 8*G[0, -w]^2*G[r61, w^2]*G[-w, w^2] + 5*G[0, -w]*G[0, w^2]*G[r61, w^2]*
  G[-w, w^2] + 83*G[0, w^2]^2*G[r61, w^2]*G[-w, w^2] + 
 15*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[-w, w^2] - 
 24*G[0, -w]*G[1, -w]*G[r61, w^2]*G[-w, w^2] - 
 10*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
 16*G[1, -w]^2*G[r61, w^2]*G[-w, w^2] - 16*G[0, -w]*G[1, w^2]*G[r61, w^2]*
  G[-w, w^2] - 110*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
 48*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 
 32*G[1, -w]*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 
 128*G[1, w^2]^2*G[r61, w^2]*G[-w, w^2] - 4*G[0, -w]*G[r61, w^2]^2*
  G[-w, w^2] - 99*G[0, w^2]*G[r61, w^2]^2*G[-w, w^2] - 
 12*G[1, r7]*G[r61, w^2]^2*G[-w, w^2] + 8*G[1, -w]*G[r61, w^2]^2*G[-w, w^2] + 
 48*G[1, w^2]*G[r61, w^2]^2*G[-w, w^2] + 32*G[r61, w^2]^3*G[-w, w^2] + 
 (Pi^2*G[r62, w^2]*G[-w, w^2])/2 + 8*G[0, -w]^2*G[r62, w^2]*G[-w, w^2] + 
 5*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 
 83*G[0, w^2]^2*G[r62, w^2]*G[-w, w^2] + 15*G[0, w^2]*G[1, r7]*G[r62, w^2]*
  G[-w, w^2] - 24*G[0, -w]*G[1, -w]*G[r62, w^2]*G[-w, w^2] - 
 10*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 
 16*G[1, -w]^2*G[r62, w^2]*G[-w, w^2] - 16*G[0, -w]*G[1, w^2]*G[r62, w^2]*
  G[-w, w^2] - 110*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
 48*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
 32*G[1, -w]*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
 128*G[1, w^2]^2*G[r62, w^2]*G[-w, w^2] - 8*G[0, -w]*G[r61, w^2]*G[r62, w^2]*
  G[-w, w^2] - 198*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 
 24*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + 
 16*G[1, -w]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + 
 96*G[1, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + 
 96*G[r61, w^2]^2*G[r62, w^2]*G[-w, w^2] - 4*G[0, -w]*G[r62, w^2]^2*
  G[-w, w^2] - 99*G[0, w^2]*G[r62, w^2]^2*G[-w, w^2] - 
 12*G[1, r7]*G[r62, w^2]^2*G[-w, w^2] + 8*G[1, -w]*G[r62, w^2]^2*G[-w, w^2] + 
 48*G[1, w^2]*G[r62, w^2]^2*G[-w, w^2] + 96*G[r61, w^2]*G[r62, w^2]^2*
  G[-w, w^2] + 32*G[r62, w^2]^3*G[-w, w^2] - 
 (13*Pi^2*G[w^(-2), w^2]*G[-w, w^2])/2 - 6*G[-1, w^2]*G[0, -w]*G[w^(-2), w^2]*
  G[-w, w^2] + 10*G[0, -w]^2*G[w^(-2), w^2]*G[-w, w^2] - 
 (26*I)*Pi*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] - 
 G[0, -w]*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 14*G[0, w]*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 46*G[0, w^2]^2*G[w^(-2), w^2]*G[-w, w^2] - 15*G[0, w^2]*G[1, r7]*
  G[w^(-2), w^2]*G[-w, w^2] + 12*G[-1, w^2]*G[1, -w]*G[w^(-2), w^2]*
  G[-w, w^2] - 44*G[0, -w]*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
 2*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
 48*G[1, -w]^2*G[w^(-2), w^2]*G[-w, w^2] + (16*I)*Pi*G[1, w]*G[w^(-2), w^2]*
  G[-w, w^2] - (40*I)*Pi*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 22*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 40*G[0, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 114*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 80*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 44*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 80*G[1, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 80*G[1, w^2]^2*G[w^(-2), w^2]*G[-w, w^2] + (18*I)*Pi*G[r1, w]*G[w^(-2), w^2]*
  G[-w, w^2] + (18*I)*Pi*G[r2, w]*G[w^(-2), w^2]*G[-w, w^2] + 
 5*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 77*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 25*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 10*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 94*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 21*G[r61, w^2]^2*G[w^(-2), w^2]*G[-w, w^2] + 
 5*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 77*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 25*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 10*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 94*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 42*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 21*G[r62, w^2]^2*G[w^(-2), w^2]*G[-w, w^2] + ((11*I)/2)*Pi*G[w^(-2), w^2]^2*
  G[-w, w^2] + 10*G[0, -w]*G[w^(-2), w^2]^2*G[-w, w^2] - 
 (11*G[0, w]*G[w^(-2), w^2]^2*G[-w, w^2])/2 - 15*G[0, w^2]*G[w^(-2), w^2]^2*
  G[-w, w^2] - (29*G[1, r7]*G[w^(-2), w^2]^2*G[-w, w^2])/2 - 
 20*G[1, -w]*G[w^(-2), w^2]^2*G[-w, w^2] + 11*G[1, w]*G[w^(-2), w^2]^2*
  G[-w, w^2] + 18*G[1, w^2]*G[w^(-2), w^2]^2*G[-w, w^2] + 
 6*G[r61, w^2]*G[w^(-2), w^2]^2*G[-w, w^2] + 6*G[r62, w^2]*G[w^(-2), w^2]^2*
  G[-w, w^2] + 7*G[0, -w]^2*G[-w^(-1), -w]*G[-w, w^2] - 
 3*G[0, -w]*G[0, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 28*G[0, -w]*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
 6*G[0, w^2]*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
 28*G[1, -w]^2*G[-w^(-1), -w]*G[-w, w^2] - 2*G[0, -w]*G[1, w^2]*
  G[-w^(-1), -w]*G[-w, w^2] + 4*G[1, -w]*G[1, w^2]*G[-w^(-1), -w]*
  G[-w, w^2] - 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 8*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 8*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 2*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 12*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 26*G[0, -w]^2*G[-w^(-1), w^2]*G[-w, w^2] + (2*I)*Pi*G[0, w]*G[-w^(-1), w^2]*
  G[-w, w^2] - 6*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 2*G[0, w^2]^2*G[-w^(-1), w^2]*G[-w, w^2] - 24*G[-1, w^2]*G[1, -w]*
  G[-w^(-1), w^2]*G[-w, w^2] + 92*G[0, -w]*G[1, -w]*G[-w^(-1), w^2]*
  G[-w, w^2] + 12*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 80*G[1, -w]^2*G[-w^(-1), w^2]*G[-w, w^2] + (8*I)*Pi*G[1, w]*G[-w^(-1), w^2]*
  G[-w, w^2] - (24*I)*Pi*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 60*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 24*G[0, w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 12*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 32*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 120*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 48*G[1, w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 16*G[1, w^2]^2*G[-w^(-1), w^2]*G[-w, w^2] - 
 (6*I)*Pi*G[r1, w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (6*I)*Pi*G[r2, w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 6*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 10*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 8*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 12*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 20*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 6*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 10*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 8*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 12*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 20*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (9*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 30*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 9*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 12*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 21*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 60*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 18*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 24*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 6*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 12*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 ((3*I)/2)*Pi*G[-w^(-1), w^2]^2*G[-w, w^2] - 3*G[0, -w]*G[-w^(-1), w^2]^2*
  G[-w, w^2] - (3*G[0, w]*G[-w^(-1), w^2]^2*G[-w, w^2])/2 - 
 (3*G[1, r7]*G[-w^(-1), w^2]^2*G[-w, w^2])/2 + 
 6*G[1, -w]*G[-w^(-1), w^2]^2*G[-w, w^2] + 3*G[1, w]*G[-w^(-1), w^2]^2*
  G[-w, w^2] - (5*Pi^2*G[-w, w^2]^2)/6 - 6*G[-1, w^2]*G[0, -w]*G[-w, w^2]^2 - 
 3*G[0, -w]^2*G[-w, w^2]^2 - (2*I)*Pi*G[0, w]*G[-w, w^2]^2 - 
 G[0, -w]*G[0, w^2]*G[-w, w^2]^2 - G[0, w]*G[0, w^2]*G[-w, w^2]^2 - 
 G[0, w^2]^2*G[-w, w^2]^2 + 12*G[-1, w^2]*G[1, -w]*G[-w, w^2]^2 + 
 10*G[0, -w]*G[1, -w]*G[-w, w^2]^2 + 2*G[0, w^2]*G[1, -w]*G[-w, w^2]^2 - 
 8*G[1, -w]^2*G[-w, w^2]^2 + (4*I)*Pi*G[1, w]*G[-w, w^2]^2 - 
 (12*I)*Pi*G[1, w^2]*G[-w, w^2]^2 + 6*G[0, -w]*G[1, w^2]*G[-w, w^2]^2 + 
 12*G[0, w]*G[1, w^2]*G[-w, w^2]^2 + 6*G[0, w^2]*G[1, w^2]*G[-w, w^2]^2 + 
 16*G[1, r7]*G[1, w^2]*G[-w, w^2]^2 - 12*G[1, -w]*G[1, w^2]*G[-w, w^2]^2 - 
 24*G[1, w]*G[1, w^2]*G[-w, w^2]^2 - 8*G[1, w^2]^2*G[-w, w^2]^2 + 
 3*G[0, -w]*G[r61, w^2]*G[-w, w^2]^2 + 5*G[0, w^2]*G[r61, w^2]*G[-w, w^2]^2 + 
 4*G[1, r7]*G[r61, w^2]*G[-w, w^2]^2 - 6*G[1, -w]*G[r61, w^2]*G[-w, w^2]^2 - 
 10*G[1, w^2]*G[r61, w^2]*G[-w, w^2]^2 + 3*G[0, -w]*G[r62, w^2]*
  G[-w, w^2]^2 + 5*G[0, w^2]*G[r62, w^2]*G[-w, w^2]^2 + 
 4*G[1, r7]*G[r62, w^2]*G[-w, w^2]^2 - 6*G[1, -w]*G[r62, w^2]*G[-w, w^2]^2 - 
 10*G[1, w^2]*G[r62, w^2]*G[-w, w^2]^2 + ((9*I)/2)*Pi*G[w^(-2), w^2]*
  G[-w, w^2]^2 + 4*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2]^2 - 
 (9*G[0, w]*G[w^(-2), w^2]*G[-w, w^2]^2)/2 - 6*G[0, w^2]*G[w^(-2), w^2]*
  G[-w, w^2]^2 - (21*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2]^2)/2 - 
 8*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2]^2 + 9*G[1, w]*G[w^(-2), w^2]*
  G[-w, w^2]^2 + 12*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2]^2 + 
 G[0, -w]*G[-w^(-1), -w]*G[-w, w^2]^2 - 2*G[1, -w]*G[-w^(-1), -w]*
  G[-w, w^2]^2 + ((3*I)/2)*Pi*G[-w^(-1), w^2]*G[-w, w^2]^2 - 
 3*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2]^2 - 
 (3*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2]^2)/2 - 
 (3*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2]^2)/2 + 
 6*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2]^2 + 3*G[1, w]*G[-w^(-1), w^2]*
  G[-w, w^2]^2 + (I/2)*Pi*G[-w, w^2]^3 - G[0, -w]*G[-w, w^2]^3 - 
 (G[0, w]*G[-w, w^2]^3)/2 - (G[1, r7]*G[-w, w^2]^3)/2 + 
 2*G[1, -w]*G[-w, w^2]^3 + G[1, w]*G[-w, w^2]^3 - 
 6*G[0, w^2]*G[w^(-2), w^2]*G[-1, 0, w] + 6*G[0, w^2]*G[-w^(-1), w^2]*
  G[-1, 0, w] - 6*G[0, w^2]*G[-w, w^2]*G[-1, 0, w] - 
 6*G[0, w]*G[w^(-2), w^2]*G[-1, 0, w^2] + 6*G[0, w]*G[-w^(-1), w^2]*
  G[-1, 0, w^2] - 6*G[0, w]*G[-w, w^2]*G[-1, 0, w^2] - 
 6*G[0, -w]*G[w^(-2), w^2]*G[-1, -w^(-1), w^2] + 
 12*G[1, -w]*G[w^(-2), w^2]*G[-1, -w^(-1), w^2] + 
 6*G[0, -w]*G[-w^(-1), w^2]*G[-1, -w^(-1), w^2] - 
 12*G[1, -w]*G[-w^(-1), w^2]*G[-1, -w^(-1), w^2] - 
 6*G[0, -w]*G[-w, w^2]*G[-1, -w^(-1), w^2] + 
 12*G[1, -w]*G[-w, w^2]*G[-1, -w^(-1), w^2] + 
 6*G[0, -w]*G[w^(-2), w^2]*G[-1, -w, w^2] - 12*G[1, -w]*G[w^(-2), w^2]*
  G[-1, -w, w^2] - 6*G[0, -w]*G[-w^(-1), w^2]*G[-1, -w, w^2] + 
 12*G[1, -w]*G[-w^(-1), w^2]*G[-1, -w, w^2] + 
 6*G[0, -w]*G[-w, w^2]*G[-1, -w, w^2] - 12*G[1, -w]*G[-w, w^2]*
  G[-1, -w, w^2] + 6*G[0, w^2]*G[r61, w^2]*G[0, 0, -w] + 
 6*G[0, w^2]*G[r62, w^2]*G[0, 0, -w] + 2*G[0, -w]*G[w^(-2), w^2]*
  G[0, 0, -w] - 7*G[0, w^2]*G[w^(-2), w^2]*G[0, 0, -w] - 
 12*G[1, -w]*G[w^(-2), w^2]*G[0, 0, -w] + 10*G[1, w^2]*G[w^(-2), w^2]*
  G[0, 0, -w] + 2*G[r61, w^2]*G[w^(-2), w^2]*G[0, 0, -w] + 
 2*G[r62, w^2]*G[w^(-2), w^2]*G[0, 0, -w] + G[w^(-2), w^2]^2*G[0, 0, -w] + 
 4*G[w^(-2), w^2]*G[-w^(-1), -w]*G[0, 0, -w] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[0, 0, -w] + G[0, w^2]*G[-w^(-1), w^2]*
  G[0, 0, -w] + 12*G[1, -w]*G[-w^(-1), w^2]*G[0, 0, -w] - 
 10*G[1, w^2]*G[-w^(-1), w^2]*G[0, 0, -w] - 8*G[r61, w^2]*G[-w^(-1), w^2]*
  G[0, 0, -w] - 8*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 0, -w] + 
 2*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 0, -w] - 
 4*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, 0, -w] + 
 3*G[-w^(-1), w^2]^2*G[0, 0, -w] - 2*G[0, -w]*G[-w, w^2]*G[0, 0, -w] + 
 G[0, w^2]*G[-w, w^2]*G[0, 0, -w] + 12*G[1, -w]*G[-w, w^2]*G[0, 0, -w] - 
 10*G[1, w^2]*G[-w, w^2]*G[0, 0, -w] - 8*G[r61, w^2]*G[-w, w^2]*G[0, 0, -w] - 
 8*G[r62, w^2]*G[-w, w^2]*G[0, 0, -w] - 10*G[w^(-2), w^2]*G[-w, w^2]*
  G[0, 0, -w] - 4*G[-w^(-1), -w]*G[-w, w^2]*G[0, 0, -w] + 
 26*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 0, -w] + 3*G[-w, w^2]^2*G[0, 0, -w] + 
 (55*Pi^2*G[0, 0, w])/18 + ((32*I)/3)*Pi*G[1, w^2]*G[0, 0, w] + 
 8*G[0, w^2]*G[1, w^2]*G[0, 0, w] + (128*G[1, w^2]^2*G[0, 0, w])/3 + 
 ((20*I)/3)*Pi*G[w^(-2), w^2]*G[0, 0, w] - 18*G[-1, w^2]*G[w^(-2), w^2]*
  G[0, 0, w] + 9*G[0, w^2]*G[w^(-2), w^2]*G[0, 0, w] - 
 (230*G[1, w^2]*G[w^(-2), w^2]*G[0, 0, w])/3 + 
 (56*G[w^(-2), w^2]^2*G[0, 0, w])/3 - (12*I)*Pi*G[-w^(-1), w^2]*G[0, 0, w] + 
 18*G[-1, w^2]*G[-w^(-1), w^2]*G[0, 0, w] - 13*G[0, w^2]*G[-w^(-1), w^2]*
  G[0, 0, w] + 26*G[1, w^2]*G[-w^(-1), w^2]*G[0, 0, w] - 
 G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 0, w] - 3*G[-w^(-1), w^2]^2*G[0, 0, w] - 
 (4*I)*Pi*G[-w, w^2]*G[0, 0, w] - 18*G[-1, w^2]*G[-w, w^2]*G[0, 0, w] - 
 5*G[0, w^2]*G[-w, w^2]*G[0, 0, w] - 46*G[1, w^2]*G[-w, w^2]*G[0, 0, w] + 
 61*G[w^(-2), w^2]*G[-w, w^2]*G[0, 0, w] + 4*G[-w^(-1), w^2]*G[-w, w^2]*
  G[0, 0, w] + 3*G[-w, w^2]^2*G[0, 0, w] - (Pi^2*G[0, 0, w^2])/3 - 
 9*G[0, w^2]^2*G[0, 0, w^2] + 16*G[0, w^2]*G[1, w^2]*G[0, 0, w^2] + 
 6*G[0, -w]*G[r61, w^2]*G[0, 0, w^2] - 
 (110*G[0, w^2]*G[r61, w^2]*G[0, 0, w^2])/3 - 
 (46*G[1, r7]*G[r61, w^2]*G[0, 0, w^2])/3 - 12*G[1, -w]*G[r61, w^2]*
  G[0, 0, w^2] + 124*G[1, w^2]*G[r61, w^2]*G[0, 0, w^2] + 
 (91*G[r61, w^2]^2*G[0, 0, w^2])/3 + 6*G[0, -w]*G[r62, w^2]*G[0, 0, w^2] - 
 (110*G[0, w^2]*G[r62, w^2]*G[0, 0, w^2])/3 - 
 (46*G[1, r7]*G[r62, w^2]*G[0, 0, w^2])/3 - 12*G[1, -w]*G[r62, w^2]*
  G[0, 0, w^2] + 124*G[1, w^2]*G[r62, w^2]*G[0, 0, w^2] + 
 (182*G[r61, w^2]*G[r62, w^2]*G[0, 0, w^2])/3 + 
 (91*G[r62, w^2]^2*G[0, 0, w^2])/3 - 7*G[0, -w]*G[w^(-2), w^2]*G[0, 0, w^2] + 
 (62*G[0, w^2]*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 
 (46*G[1, r7]*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 
 14*G[1, -w]*G[w^(-2), w^2]*G[0, 0, w^2] - 126*G[1, w^2]*G[w^(-2), w^2]*
  G[0, 0, w^2] - 36*G[r61, w^2]*G[w^(-2), w^2]*G[0, 0, w^2] - 
 36*G[r62, w^2]*G[w^(-2), w^2]*G[0, 0, w^2] + 
 (74*G[w^(-2), w^2]^2*G[0, 0, w^2])/3 + G[0, -w]*G[-w^(-1), w^2]*
  G[0, 0, w^2] + 26*G[0, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2] - 
 2*G[1, -w]*G[-w^(-1), w^2]*G[0, 0, w^2] - 14*G[1, w^2]*G[-w^(-1), w^2]*
  G[0, 0, w^2] - 50*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2] - 
 50*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2] + 
 28*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 0, w^2] + 
 2*G[-w^(-1), w^2]^2*G[0, 0, w^2] + G[0, -w]*G[-w, w^2]*G[0, 0, w^2] + 
 26*G[0, w^2]*G[-w, w^2]*G[0, 0, w^2] - 2*G[1, -w]*G[-w, w^2]*G[0, 0, w^2] - 
 14*G[1, w^2]*G[-w, w^2]*G[0, 0, w^2] - 50*G[r61, w^2]*G[-w, w^2]*
  G[0, 0, w^2] - 50*G[r62, w^2]*G[-w, w^2]*G[0, 0, w^2] + 
 22*G[w^(-2), w^2]*G[-w, w^2]*G[0, 0, w^2] + 8*G[-w^(-1), w^2]*G[-w, w^2]*
  G[0, 0, w^2] + 2*G[-w, w^2]^2*G[0, 0, w^2] + 3*G[0, 0, w^2]^2 - 
 (4*Pi^2*G[0, -I, r1])/3 + (4*Pi^2*G[0, -I, w])/3 - (4*Pi^2*G[0, I, r1])/3 + 
 (4*Pi^2*G[0, I, w])/3 - 10*G[0, w^2]*G[r61, w^2]*G[0, 1, r7] + 
 32*G[1, w^2]*G[r61, w^2]*G[0, 1, r7] + 8*G[r61, w^2]^2*G[0, 1, r7] - 
 10*G[0, w^2]*G[r62, w^2]*G[0, 1, r7] + 32*G[1, w^2]*G[r62, w^2]*
  G[0, 1, r7] + 16*G[r61, w^2]*G[r62, w^2]*G[0, 1, r7] + 
 8*G[r62, w^2]^2*G[0, 1, r7] + 10*G[0, w^2]*G[w^(-2), w^2]*G[0, 1, r7] - 
 8*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, r7] - 16*G[r61, w^2]*G[w^(-2), w^2]*
  G[0, 1, r7] - 16*G[r62, w^2]*G[w^(-2), w^2]*G[0, 1, r7] - 
 G[w^(-2), w^2]^2*G[0, 1, r7] - 24*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, r7] - 
 6*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 1, r7] - 6*G[r62, w^2]*G[-w^(-1), w^2]*
  G[0, 1, r7] + 12*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 1, r7] + 
 3*G[-w^(-1), w^2]^2*G[0, 1, r7] - 24*G[1, w^2]*G[-w, w^2]*G[0, 1, r7] - 
 6*G[r61, w^2]*G[-w, w^2]*G[0, 1, r7] - 6*G[r62, w^2]*G[-w, w^2]*
  G[0, 1, r7] + 12*G[w^(-2), w^2]*G[-w, w^2]*G[0, 1, r7] + 
 6*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, r7] + 3*G[-w, w^2]^2*G[0, 1, r7] - 
 12*G[0, w^2]*G[r61, w^2]*G[0, 1, -w] - 12*G[0, w^2]*G[r62, w^2]*
  G[0, 1, -w] - 10*G[0, -w]*G[w^(-2), w^2]*G[0, 1, -w] + 
 14*G[0, w^2]*G[w^(-2), w^2]*G[0, 1, -w] + 36*G[1, -w]*G[w^(-2), w^2]*
  G[0, 1, -w] - 20*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, -w] - 
 4*G[r61, w^2]*G[w^(-2), w^2]*G[0, 1, -w] - 4*G[r62, w^2]*G[w^(-2), w^2]*
  G[0, 1, -w] - 2*G[w^(-2), w^2]^2*G[0, 1, -w] - 
 8*G[w^(-2), w^2]*G[-w^(-1), -w]*G[0, 1, -w] + 
 10*G[0, -w]*G[-w^(-1), w^2]*G[0, 1, -w] - 2*G[0, w^2]*G[-w^(-1), w^2]*
  G[0, 1, -w] - 36*G[1, -w]*G[-w^(-1), w^2]*G[0, 1, -w] + 
 20*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, -w] + 16*G[r61, w^2]*G[-w^(-1), w^2]*
  G[0, 1, -w] + 16*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 1, -w] - 
 4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 1, -w] + 
 8*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, 1, -w] - 
 6*G[-w^(-1), w^2]^2*G[0, 1, -w] + 10*G[0, -w]*G[-w, w^2]*G[0, 1, -w] - 
 2*G[0, w^2]*G[-w, w^2]*G[0, 1, -w] - 36*G[1, -w]*G[-w, w^2]*G[0, 1, -w] + 
 20*G[1, w^2]*G[-w, w^2]*G[0, 1, -w] + 16*G[r61, w^2]*G[-w, w^2]*
  G[0, 1, -w] + 16*G[r62, w^2]*G[-w, w^2]*G[0, 1, -w] + 
 20*G[w^(-2), w^2]*G[-w, w^2]*G[0, 1, -w] + 8*G[-w^(-1), -w]*G[-w, w^2]*
  G[0, 1, -w] - 52*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, -w] - 
 6*G[-w, w^2]^2*G[0, 1, -w] + (80*Pi^2*G[0, 1, w])/9 + 
 ((128*I)/3)*Pi*G[1, w^2]*G[0, 1, w] - (256*G[1, w^2]^2*G[0, 1, w])/3 - 
 ((64*I)/3)*Pi*G[w^(-2), w^2]*G[0, 1, w] + 12*G[-1, w^2]*G[w^(-2), w^2]*
  G[0, 1, w] + (220*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, w])/3 - 
 (40*G[w^(-2), w^2]^2*G[0, 1, w])/3 - 12*G[-1, w^2]*G[-w^(-1), w^2]*
  G[0, 1, w] + 12*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, w] - 
 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 1, w] - 
 (16*I)*Pi*G[-w, w^2]*G[0, 1, w] + 12*G[-1, w^2]*G[-w, w^2]*G[0, 1, w] + 
 60*G[1, w^2]*G[-w, w^2]*G[0, 1, w] - 52*G[w^(-2), w^2]*G[-w, w^2]*
  G[0, 1, w] + 4*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, w] - 
 4*G[-w, w^2]^2*G[0, 1, w] + (244*G[0, w^2]*G[r61, w^2]*G[0, 1, w^2])/3 + 
 (80*G[1, r7]*G[r61, w^2]*G[0, 1, w^2])/3 - 160*G[1, w^2]*G[r61, w^2]*
  G[0, 1, w^2] - (152*G[r61, w^2]^2*G[0, 1, w^2])/3 + 
 (244*G[0, w^2]*G[r62, w^2]*G[0, 1, w^2])/3 + 
 (80*G[1, r7]*G[r62, w^2]*G[0, 1, w^2])/3 - 160*G[1, w^2]*G[r62, w^2]*
  G[0, 1, w^2] - (304*G[r61, w^2]*G[r62, w^2]*G[0, 1, w^2])/3 - 
 (152*G[r62, w^2]^2*G[0, 1, w^2])/3 + 8*G[0, -w]*G[w^(-2), w^2]*
  G[0, 1, w^2] - (244*G[0, w^2]*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 
 (80*G[1, r7]*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 
 16*G[1, -w]*G[w^(-2), w^2]*G[0, 1, w^2] + 148*G[1, w^2]*G[w^(-2), w^2]*
  G[0, 1, w^2] + 80*G[r61, w^2]*G[w^(-2), w^2]*G[0, 1, w^2] + 
 80*G[r62, w^2]*G[w^(-2), w^2]*G[0, 1, w^2] - 
 (70*G[w^(-2), w^2]^2*G[0, 1, w^2])/3 - 8*G[0, -w]*G[-w^(-1), w^2]*
  G[0, 1, w^2] + 16*G[1, -w]*G[-w^(-1), w^2]*G[0, 1, w^2] + 
 12*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, w^2] + 20*G[r61, w^2]*G[-w^(-1), w^2]*
  G[0, 1, w^2] + 20*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 1, w^2] - 
 24*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 1, w^2] - 
 2*G[-w^(-1), w^2]^2*G[0, 1, w^2] - 8*G[0, -w]*G[-w, w^2]*G[0, 1, w^2] + 
 16*G[1, -w]*G[-w, w^2]*G[0, 1, w^2] + 12*G[1, w^2]*G[-w, w^2]*G[0, 1, w^2] + 
 20*G[r61, w^2]*G[-w, w^2]*G[0, 1, w^2] + 20*G[r62, w^2]*G[-w, w^2]*
  G[0, 1, w^2] - 12*G[w^(-2), w^2]*G[-w, w^2]*G[0, 1, w^2] - 
 12*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, w^2] - 2*G[-w, w^2]^2*G[0, 1, w^2] - 
 (26*Pi^2*G[0, r1, w])/3 - (32*I)*Pi*G[1, w^2]*G[0, r1, w] + 
 (4*I)*Pi*G[w^(-2), w^2]*G[0, r1, w] + (12*I)*Pi*G[-w^(-1), w^2]*
  G[0, r1, w] + (12*I)*Pi*G[-w, w^2]*G[0, r1, w] - (26*Pi^2*G[0, r2, w])/3 - 
 (32*I)*Pi*G[1, w^2]*G[0, r2, w] + (4*I)*Pi*G[w^(-2), w^2]*G[0, r2, w] + 
 (12*I)*Pi*G[-w^(-1), w^2]*G[0, r2, w] + (12*I)*Pi*G[-w, w^2]*G[0, r2, w] + 
 (Pi^2*G[0, r61, w^2])/3 + 9*G[0, w^2]^2*G[0, r61, w^2] - 
 8*G[0, w^2]*G[1, w^2]*G[0, r61, w^2] + 25*G[0, w^2]*G[r61, w^2]*
  G[0, r61, w^2] + 12*G[1, r7]*G[r61, w^2]*G[0, r61, w^2] - 
 72*G[1, w^2]*G[r61, w^2]*G[0, r61, w^2] - 24*G[r61, w^2]^2*G[0, r61, w^2] + 
 25*G[0, w^2]*G[r62, w^2]*G[0, r61, w^2] + 12*G[1, r7]*G[r62, w^2]*
  G[0, r61, w^2] - 72*G[1, w^2]*G[r62, w^2]*G[0, r61, w^2] - 
 48*G[r61, w^2]*G[r62, w^2]*G[0, r61, w^2] - 
 24*G[r62, w^2]^2*G[0, r61, w^2] + 2*G[0, w^2]*G[w^(-2), w^2]*
  G[0, r61, w^2] - 12*G[1, r7]*G[w^(-2), w^2]*G[0, r61, w^2] + 
 72*G[1, w^2]*G[w^(-2), w^2]*G[0, r61, w^2] + 4*G[r61, w^2]*G[w^(-2), w^2]*
  G[0, r61, w^2] + 4*G[r62, w^2]*G[w^(-2), w^2]*G[0, r61, w^2] - 
 13*G[w^(-2), w^2]^2*G[0, r61, w^2] - 41*G[0, w^2]*G[-w^(-1), w^2]*
  G[0, r61, w^2] + 8*G[1, w^2]*G[-w^(-1), w^2]*G[0, r61, w^2] + 
 55*G[r61, w^2]*G[-w^(-1), w^2]*G[0, r61, w^2] + 
 55*G[r62, w^2]*G[-w^(-1), w^2]*G[0, r61, w^2] - 
 16*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, r61, w^2] - 
 G[-w^(-1), w^2]^2*G[0, r61, w^2] - 41*G[0, w^2]*G[-w, w^2]*G[0, r61, w^2] + 
 8*G[1, w^2]*G[-w, w^2]*G[0, r61, w^2] + 55*G[r61, w^2]*G[-w, w^2]*
  G[0, r61, w^2] + 55*G[r62, w^2]*G[-w, w^2]*G[0, r61, w^2] - 
 16*G[w^(-2), w^2]*G[-w, w^2]*G[0, r61, w^2] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[0, r61, w^2] - G[-w, w^2]^2*G[0, r61, w^2] - 
 5*G[0, 0, w^2]*G[0, r61, w^2] + 2*G[0, r61, w^2]^2 + 
 (Pi^2*G[0, r62, w^2])/3 + 9*G[0, w^2]^2*G[0, r62, w^2] - 
 8*G[0, w^2]*G[1, w^2]*G[0, r62, w^2] + 25*G[0, w^2]*G[r61, w^2]*
  G[0, r62, w^2] + 12*G[1, r7]*G[r61, w^2]*G[0, r62, w^2] - 
 72*G[1, w^2]*G[r61, w^2]*G[0, r62, w^2] - 24*G[r61, w^2]^2*G[0, r62, w^2] + 
 25*G[0, w^2]*G[r62, w^2]*G[0, r62, w^2] + 12*G[1, r7]*G[r62, w^2]*
  G[0, r62, w^2] - 72*G[1, w^2]*G[r62, w^2]*G[0, r62, w^2] - 
 48*G[r61, w^2]*G[r62, w^2]*G[0, r62, w^2] - 
 24*G[r62, w^2]^2*G[0, r62, w^2] + 2*G[0, w^2]*G[w^(-2), w^2]*
  G[0, r62, w^2] - 12*G[1, r7]*G[w^(-2), w^2]*G[0, r62, w^2] + 
 72*G[1, w^2]*G[w^(-2), w^2]*G[0, r62, w^2] + 4*G[r61, w^2]*G[w^(-2), w^2]*
  G[0, r62, w^2] + 4*G[r62, w^2]*G[w^(-2), w^2]*G[0, r62, w^2] - 
 13*G[w^(-2), w^2]^2*G[0, r62, w^2] - 41*G[0, w^2]*G[-w^(-1), w^2]*
  G[0, r62, w^2] + 8*G[1, w^2]*G[-w^(-1), w^2]*G[0, r62, w^2] + 
 55*G[r61, w^2]*G[-w^(-1), w^2]*G[0, r62, w^2] + 
 55*G[r62, w^2]*G[-w^(-1), w^2]*G[0, r62, w^2] - 
 16*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, r62, w^2] - 
 G[-w^(-1), w^2]^2*G[0, r62, w^2] - 41*G[0, w^2]*G[-w, w^2]*G[0, r62, w^2] + 
 8*G[1, w^2]*G[-w, w^2]*G[0, r62, w^2] + 55*G[r61, w^2]*G[-w, w^2]*
  G[0, r62, w^2] + 55*G[r62, w^2]*G[-w, w^2]*G[0, r62, w^2] - 
 16*G[w^(-2), w^2]*G[-w, w^2]*G[0, r62, w^2] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[0, r62, w^2] - G[-w, w^2]^2*G[0, r62, w^2] - 
 5*G[0, 0, w^2]*G[0, r62, w^2] + 4*G[0, r61, w^2]*G[0, r62, w^2] + 
 2*G[0, r62, w^2]^2 - 8*G[0, w^2]*G[1, w^2]*G[0, w^(-2), w^2] + 
 5*G[0, -w]*G[r61, w^2]*G[0, w^(-2), w^2] - 24*G[0, w^2]*G[r61, w^2]*
  G[0, w^(-2), w^2] - 5*G[1, r7]*G[r61, w^2]*G[0, w^(-2), w^2] - 
 10*G[1, -w]*G[r61, w^2]*G[0, w^(-2), w^2] + 18*G[1, w^2]*G[r61, w^2]*
  G[0, w^(-2), w^2] + 19*G[r61, w^2]^2*G[0, w^(-2), w^2] + 
 5*G[0, -w]*G[r62, w^2]*G[0, w^(-2), w^2] - 24*G[0, w^2]*G[r62, w^2]*
  G[0, w^(-2), w^2] - 5*G[1, r7]*G[r62, w^2]*G[0, w^(-2), w^2] - 
 10*G[1, -w]*G[r62, w^2]*G[0, w^(-2), w^2] + 18*G[1, w^2]*G[r62, w^2]*
  G[0, w^(-2), w^2] + 38*G[r61, w^2]*G[r62, w^2]*G[0, w^(-2), w^2] + 
 19*G[r62, w^2]^2*G[0, w^(-2), w^2] - 5*G[0, -w]*G[w^(-2), w^2]*
  G[0, w^(-2), w^2] + 13*G[0, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2] + 
 5*G[1, r7]*G[w^(-2), w^2]*G[0, w^(-2), w^2] + 
 10*G[1, -w]*G[w^(-2), w^2]*G[0, w^(-2), w^2] - 
 10*G[1, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2] - 
 8*G[r61, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2] - 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2] + 
 15*G[0, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2] - 
 15*G[r61, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2] - 
 15*G[r62, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2] + 
 15*G[0, w^2]*G[-w, w^2]*G[0, w^(-2), w^2] - 15*G[r61, w^2]*G[-w, w^2]*
  G[0, w^(-2), w^2] - 15*G[r62, w^2]*G[-w, w^2]*G[0, w^(-2), w^2] - 
 G[0, 0, w^2]*G[0, w^(-2), w^2] + G[0, r61, w^2]*G[0, w^(-2), w^2] + 
 G[0, r62, w^2]*G[0, w^(-2), w^2] + 3*G[0, -w]*G[w^(-2), w^2]*
  G[0, -w^(-1), -w] - 6*G[1, -w]*G[w^(-2), w^2]*G[0, -w^(-1), -w] - 
 3*G[0, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), -w] + 
 6*G[1, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), -w] - 
 3*G[0, -w]*G[-w, w^2]*G[0, -w^(-1), -w] + 6*G[1, -w]*G[-w, w^2]*
  G[0, -w^(-1), -w] - 11*G[0, -w]*G[r61, w^2]*G[0, -w^(-1), w^2] - 
 5*G[0, w^2]*G[r61, w^2]*G[0, -w^(-1), w^2] - 
 5*G[1, r7]*G[r61, w^2]*G[0, -w^(-1), w^2] + 22*G[1, -w]*G[r61, w^2]*
  G[0, -w^(-1), w^2] + 10*G[1, w^2]*G[r61, w^2]*G[0, -w^(-1), w^2] - 
 11*G[0, -w]*G[r62, w^2]*G[0, -w^(-1), w^2] - 
 5*G[0, w^2]*G[r62, w^2]*G[0, -w^(-1), w^2] - 
 5*G[1, r7]*G[r62, w^2]*G[0, -w^(-1), w^2] + 22*G[1, -w]*G[r62, w^2]*
  G[0, -w^(-1), w^2] + 10*G[1, w^2]*G[r62, w^2]*G[0, -w^(-1), w^2] + 
 8*G[0, -w]*G[w^(-2), w^2]*G[0, -w^(-1), w^2] + 
 5*G[0, w^2]*G[w^(-2), w^2]*G[0, -w^(-1), w^2] + 
 5*G[1, r7]*G[w^(-2), w^2]*G[0, -w^(-1), w^2] - 
 16*G[1, -w]*G[w^(-2), w^2]*G[0, -w^(-1), w^2] - 
 10*G[1, w^2]*G[w^(-2), w^2]*G[0, -w^(-1), w^2] + 
 3*G[0, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2] - 
 6*G[1, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2] + 
 3*G[0, -w]*G[-w, w^2]*G[0, -w^(-1), w^2] - 6*G[1, -w]*G[-w, w^2]*
  G[0, -w^(-1), w^2] + 6*G[0, w^2]*G[r61, w^2]*G[0, -w, -w] + 
 6*G[0, w^2]*G[r62, w^2]*G[0, -w, -w] - 4*G[0, -w]*G[w^(-2), w^2]*
  G[0, -w, -w] - 3*G[0, w^2]*G[w^(-2), w^2]*G[0, -w, -w] + 
 8*G[1, -w]*G[w^(-2), w^2]*G[0, -w, -w] + 2*G[1, w^2]*G[w^(-2), w^2]*
  G[0, -w, -w] - 2*G[r61, w^2]*G[w^(-2), w^2]*G[0, -w, -w] - 
 2*G[r62, w^2]*G[w^(-2), w^2]*G[0, -w, -w] - G[w^(-2), w^2]^2*G[0, -w, -w] + 
 4*G[0, -w]*G[-w^(-1), w^2]*G[0, -w, -w] - 3*G[0, w^2]*G[-w^(-1), w^2]*
  G[0, -w, -w] - 8*G[1, -w]*G[-w^(-1), w^2]*G[0, -w, -w] - 
 2*G[1, w^2]*G[-w^(-1), w^2]*G[0, -w, -w] - 4*G[r61, w^2]*G[-w^(-1), w^2]*
  G[0, -w, -w] - 4*G[r62, w^2]*G[-w^(-1), w^2]*G[0, -w, -w] + 
 6*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, -w, -w] + 
 G[-w^(-1), w^2]^2*G[0, -w, -w] + 4*G[0, -w]*G[-w, w^2]*G[0, -w, -w] - 
 3*G[0, w^2]*G[-w, w^2]*G[0, -w, -w] - 8*G[1, -w]*G[-w, w^2]*G[0, -w, -w] - 
 2*G[1, w^2]*G[-w, w^2]*G[0, -w, -w] - 4*G[r61, w^2]*G[-w, w^2]*
  G[0, -w, -w] - 4*G[r62, w^2]*G[-w, w^2]*G[0, -w, -w] + 
 2*G[w^(-2), w^2]*G[-w, w^2]*G[0, -w, -w] + 6*G[-w^(-1), w^2]*G[-w, w^2]*
  G[0, -w, -w] + G[-w, w^2]^2*G[0, -w, -w] - 11*G[0, -w]*G[r61, w^2]*
  G[0, -w, w^2] - 5*G[0, w^2]*G[r61, w^2]*G[0, -w, w^2] - 
 5*G[1, r7]*G[r61, w^2]*G[0, -w, w^2] + 22*G[1, -w]*G[r61, w^2]*
  G[0, -w, w^2] + 10*G[1, w^2]*G[r61, w^2]*G[0, -w, w^2] - 
 11*G[0, -w]*G[r62, w^2]*G[0, -w, w^2] - 5*G[0, w^2]*G[r62, w^2]*
  G[0, -w, w^2] - 5*G[1, r7]*G[r62, w^2]*G[0, -w, w^2] + 
 22*G[1, -w]*G[r62, w^2]*G[0, -w, w^2] + 10*G[1, w^2]*G[r62, w^2]*
  G[0, -w, w^2] + 8*G[0, -w]*G[w^(-2), w^2]*G[0, -w, w^2] + 
 5*G[0, w^2]*G[w^(-2), w^2]*G[0, -w, w^2] + 5*G[1, r7]*G[w^(-2), w^2]*
  G[0, -w, w^2] - 16*G[1, -w]*G[w^(-2), w^2]*G[0, -w, w^2] - 
 10*G[1, w^2]*G[w^(-2), w^2]*G[0, -w, w^2] + 3*G[0, -w]*G[-w^(-1), w^2]*
  G[0, -w, w^2] - 6*G[1, -w]*G[-w^(-1), w^2]*G[0, -w, w^2] + 
 3*G[0, -w]*G[-w, w^2]*G[0, -w, w^2] - 6*G[1, -w]*G[-w, w^2]*G[0, -w, w^2] - 
 8*G[0, w]*G[1, w^2]*G[0, w^2, w^2] + 
 (152*G[0, w^2]*G[1, w^2]*G[0, w^2, w^2])/3 + 
 (80*G[1, r7]*G[1, w^2]*G[0, w^2, w^2])/3 - (416*G[1, w^2]^2*G[0, w^2, w^2])/
  3 + 4*G[0, -w]*G[r61, w^2]*G[0, w^2, w^2] + 
 (34*G[0, w^2]*G[r61, w^2]*G[0, w^2, w^2])/3 + 
 (4*G[1, r7]*G[r61, w^2]*G[0, w^2, w^2])/3 - 
 8*G[1, -w]*G[r61, w^2]*G[0, w^2, w^2] - 56*G[1, w^2]*G[r61, w^2]*
  G[0, w^2, w^2] - (4*G[r61, w^2]^2*G[0, w^2, w^2])/3 + 
 4*G[0, -w]*G[r62, w^2]*G[0, w^2, w^2] + 
 (34*G[0, w^2]*G[r62, w^2]*G[0, w^2, w^2])/3 + 
 (4*G[1, r7]*G[r62, w^2]*G[0, w^2, w^2])/3 - 
 8*G[1, -w]*G[r62, w^2]*G[0, w^2, w^2] - 56*G[1, w^2]*G[r62, w^2]*
  G[0, w^2, w^2] - (8*G[r61, w^2]*G[r62, w^2]*G[0, w^2, w^2])/3 - 
 (4*G[r62, w^2]^2*G[0, w^2, w^2])/3 - 9*G[0, -w]*G[w^(-2), w^2]*
  G[0, w^2, w^2] - 3*G[0, w]*G[w^(-2), w^2]*G[0, w^2, w^2] - 
 (68*G[0, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2])/3 - 
 (29*G[1, r7]*G[w^(-2), w^2]*G[0, w^2, w^2])/3 + 
 18*G[1, -w]*G[w^(-2), w^2]*G[0, w^2, w^2] + 118*G[1, w^2]*G[w^(-2), w^2]*
  G[0, w^2, w^2] + (37*G[r61, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2])/3 + 
 (37*G[r62, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2])/3 - 
 (64*G[w^(-2), w^2]^2*G[0, w^2, w^2])/3 + 5*G[0, -w]*G[-w^(-1), w^2]*
  G[0, w^2, w^2] + 7*G[0, w]*G[-w^(-1), w^2]*G[0, w^2, w^2] - 
 14*G[0, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2] - 
 5*G[1, r7]*G[-w^(-1), w^2]*G[0, w^2, w^2] - 10*G[1, -w]*G[-w^(-1), w^2]*
  G[0, w^2, w^2] + 26*G[1, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2] + 
 7*G[r61, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2] + 
 7*G[r62, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2] - 
 6*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2] - 
 G[0, -w]*G[-w, w^2]*G[0, w^2, w^2] + G[0, w]*G[-w, w^2]*G[0, w^2, w^2] - 
 14*G[0, w^2]*G[-w, w^2]*G[0, w^2, w^2] - 5*G[1, r7]*G[-w, w^2]*
  G[0, w^2, w^2] + 2*G[1, -w]*G[-w, w^2]*G[0, w^2, w^2] + 
 26*G[1, w^2]*G[-w, w^2]*G[0, w^2, w^2] + 7*G[r61, w^2]*G[-w, w^2]*
  G[0, w^2, w^2] + 7*G[r62, w^2]*G[-w, w^2]*G[0, w^2, w^2] - 
 6*G[w^(-2), w^2]*G[-w, w^2]*G[0, w^2, w^2] - 2*G[0, 0, w^2]*G[0, w^2, w^2] - 
 G[0, r61, w^2]*G[0, w^2, w^2] - G[0, r62, w^2]*G[0, w^2, w^2] + 
 3*G[0, w^(-2), w^2]*G[0, w^2, w^2] + 3*G[0, w^2, w^2]^2 + 
 (4*Pi^2*G[-I, 0, r1])/3 - (8*I)*Pi*G[0, w]*G[-I, 0, r1] + 
 (16*I)*Pi*G[1, w^2]*G[-I, 0, r1] + (8*I)*Pi*G[r1, w]*G[-I, 0, r1] + 
 (8*I)*Pi*G[r2, w]*G[-I, 0, r1] - (2*I)*Pi*G[w^(-2), w^2]*G[-I, 0, r1] - 
 (6*I)*Pi*G[-w^(-1), w^2]*G[-I, 0, r1] - (6*I)*Pi*G[-w, w^2]*G[-I, 0, r1] - 
 (16*Pi^2*G[-I, 0, w])/3 - (16*I)*Pi*G[1, w^2]*G[-I, 0, w] + 
 (2*I)*Pi*G[w^(-2), w^2]*G[-I, 0, w] + (6*I)*Pi*G[-w^(-1), w^2]*G[-I, 0, w] + 
 (6*I)*Pi*G[-w, w^2]*G[-I, 0, w] - 2*Pi^2*G[-I, r1, r1] + 
 (8*I)*Pi*G[0, w]*G[-I, r1, r1] - (16*I)*Pi*G[1, w^2]*G[-I, r1, r1] - 
 (8*I)*Pi*G[r1, w]*G[-I, r1, r1] - (8*I)*Pi*G[r2, w]*G[-I, r1, r1] + 
 (2*I)*Pi*G[w^(-2), w^2]*G[-I, r1, r1] + (6*I)*Pi*G[-w^(-1), w^2]*
  G[-I, r1, r1] + (6*I)*Pi*G[-w, w^2]*G[-I, r1, r1] + 
 (14*Pi^2*G[-I, r1, w])/3 + (16*I)*Pi*G[1, w^2]*G[-I, r1, w] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[-I, r1, w] - (6*I)*Pi*G[-w^(-1), w^2]*
  G[-I, r1, w] - (6*I)*Pi*G[-w, w^2]*G[-I, r1, w] - 
 (2*Pi^2*G[-I, r2, r1])/3 + (8*I)*Pi*G[0, w]*G[-I, r2, r1] - 
 (16*I)*Pi*G[1, w^2]*G[-I, r2, r1] - (8*I)*Pi*G[r1, w]*G[-I, r2, r1] - 
 (8*I)*Pi*G[r2, w]*G[-I, r2, r1] + (2*I)*Pi*G[w^(-2), w^2]*G[-I, r2, r1] + 
 (6*I)*Pi*G[-w^(-1), w^2]*G[-I, r2, r1] + (6*I)*Pi*G[-w, w^2]*G[-I, r2, r1] + 
 (14*Pi^2*G[-I, r2, w])/3 + (16*I)*Pi*G[1, w^2]*G[-I, r2, w] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[-I, r2, w] - (6*I)*Pi*G[-w^(-1), w^2]*
  G[-I, r2, w] - (6*I)*Pi*G[-w, w^2]*G[-I, r2, w] + (4*Pi^2*G[I, 0, r1])/3 - 
 (8*I)*Pi*G[0, w]*G[I, 0, r1] + (16*I)*Pi*G[1, w^2]*G[I, 0, r1] + 
 (8*I)*Pi*G[r1, w]*G[I, 0, r1] + (8*I)*Pi*G[r2, w]*G[I, 0, r1] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[I, 0, r1] - (6*I)*Pi*G[-w^(-1), w^2]*G[I, 0, r1] - 
 (6*I)*Pi*G[-w, w^2]*G[I, 0, r1] - (16*Pi^2*G[I, 0, w])/3 - 
 (16*I)*Pi*G[1, w^2]*G[I, 0, w] + (2*I)*Pi*G[w^(-2), w^2]*G[I, 0, w] + 
 (6*I)*Pi*G[-w^(-1), w^2]*G[I, 0, w] + (6*I)*Pi*G[-w, w^2]*G[I, 0, w] - 
 2*Pi^2*G[I, r1, r1] + (8*I)*Pi*G[0, w]*G[I, r1, r1] - 
 (16*I)*Pi*G[1, w^2]*G[I, r1, r1] - (8*I)*Pi*G[r1, w]*G[I, r1, r1] - 
 (8*I)*Pi*G[r2, w]*G[I, r1, r1] + (2*I)*Pi*G[w^(-2), w^2]*G[I, r1, r1] + 
 (6*I)*Pi*G[-w^(-1), w^2]*G[I, r1, r1] + (6*I)*Pi*G[-w, w^2]*G[I, r1, r1] + 
 (14*Pi^2*G[I, r1, w])/3 + (16*I)*Pi*G[1, w^2]*G[I, r1, w] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[I, r1, w] - (6*I)*Pi*G[-w^(-1), w^2]*G[I, r1, w] - 
 (6*I)*Pi*G[-w, w^2]*G[I, r1, w] - (2*Pi^2*G[I, r2, r1])/3 + 
 (8*I)*Pi*G[0, w]*G[I, r2, r1] - (16*I)*Pi*G[1, w^2]*G[I, r2, r1] - 
 (8*I)*Pi*G[r1, w]*G[I, r2, r1] - (8*I)*Pi*G[r2, w]*G[I, r2, r1] + 
 (2*I)*Pi*G[w^(-2), w^2]*G[I, r2, r1] + (6*I)*Pi*G[-w^(-1), w^2]*
  G[I, r2, r1] + (6*I)*Pi*G[-w, w^2]*G[I, r2, r1] + (14*Pi^2*G[I, r2, w])/3 + 
 (16*I)*Pi*G[1, w^2]*G[I, r2, w] - (2*I)*Pi*G[w^(-2), w^2]*G[I, r2, w] - 
 (6*I)*Pi*G[-w^(-1), w^2]*G[I, r2, w] - (6*I)*Pi*G[-w, w^2]*G[I, r2, w] - 
 18*G[0, -w]*G[w^(-2), w^2]*G[1, 0, -w] + 8*G[0, w^2]*G[w^(-2), w^2]*
  G[1, 0, -w] + 52*G[1, -w]*G[w^(-2), w^2]*G[1, 0, -w] - 
 16*G[1, w^2]*G[w^(-2), w^2]*G[1, 0, -w] - 8*G[r61, w^2]*G[w^(-2), w^2]*
  G[1, 0, -w] - 8*G[r62, w^2]*G[w^(-2), w^2]*G[1, 0, -w] - 
 4*G[w^(-2), w^2]^2*G[1, 0, -w] - 8*G[w^(-2), w^2]*G[-w^(-1), -w]*
  G[1, 0, -w] + 18*G[0, -w]*G[-w^(-1), w^2]*G[1, 0, -w] - 
 8*G[0, w^2]*G[-w^(-1), w^2]*G[1, 0, -w] - 52*G[1, -w]*G[-w^(-1), w^2]*
  G[1, 0, -w] + 16*G[1, w^2]*G[-w^(-1), w^2]*G[1, 0, -w] + 
 8*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 0, -w] + 8*G[r62, w^2]*G[-w^(-1), w^2]*
  G[1, 0, -w] + 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 0, -w] + 
 8*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[1, 0, -w] - 
 4*G[-w^(-1), w^2]^2*G[1, 0, -w] + 18*G[0, -w]*G[-w, w^2]*G[1, 0, -w] - 
 8*G[0, w^2]*G[-w, w^2]*G[1, 0, -w] - 52*G[1, -w]*G[-w, w^2]*G[1, 0, -w] + 
 16*G[1, w^2]*G[-w, w^2]*G[1, 0, -w] + 8*G[r61, w^2]*G[-w, w^2]*G[1, 0, -w] + 
 8*G[r62, w^2]*G[-w, w^2]*G[1, 0, -w] + 24*G[w^(-2), w^2]*G[-w, w^2]*
  G[1, 0, -w] + 8*G[-w^(-1), -w]*G[-w, w^2]*G[1, 0, -w] - 
 40*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 0, -w] - 4*G[-w, w^2]^2*G[1, 0, -w] - 
 (4*Pi^2*G[1, 0, w])/9 + ((32*I)/3)*Pi*G[1, w^2]*G[1, 0, w] - 
 (256*G[1, w^2]^2*G[1, 0, w])/3 - ((4*I)/3)*Pi*G[w^(-2), w^2]*G[1, 0, w] - 
 2*G[0, w^2]*G[w^(-2), w^2]*G[1, 0, w] + 
 (112*G[1, w^2]*G[w^(-2), w^2]*G[1, 0, w])/3 - 
 (4*G[w^(-2), w^2]^2*G[1, 0, w])/3 - (4*I)*Pi*G[-w^(-1), w^2]*G[1, 0, w] + 
 2*G[0, w^2]*G[-w^(-1), w^2]*G[1, 0, w] + 48*G[1, w^2]*G[-w^(-1), w^2]*
  G[1, 0, w] - 16*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 0, w] - 
 4*G[-w^(-1), w^2]^2*G[1, 0, w] - (4*I)*Pi*G[-w, w^2]*G[1, 0, w] - 
 2*G[0, w^2]*G[-w, w^2]*G[1, 0, w] + 48*G[1, w^2]*G[-w, w^2]*G[1, 0, w] - 
 16*G[w^(-2), w^2]*G[-w, w^2]*G[1, 0, w] - 8*G[-w^(-1), w^2]*G[-w, w^2]*
  G[1, 0, w] - 4*G[-w, w^2]^2*G[1, 0, w] + (4*Pi^2*G[1, 0, w^2])/3 + 
 8*G[0, w^2]^2*G[1, 0, w^2] + (280*G[0, w^2]*G[r61, w^2]*G[1, 0, w^2])/3 + 
 (80*G[1, r7]*G[r61, w^2]*G[1, 0, w^2])/3 - 224*G[1, w^2]*G[r61, w^2]*
  G[1, 0, w^2] - (200*G[r61, w^2]^2*G[1, 0, w^2])/3 + 
 (280*G[0, w^2]*G[r62, w^2]*G[1, 0, w^2])/3 + 
 (80*G[1, r7]*G[r62, w^2]*G[1, 0, w^2])/3 - 224*G[1, w^2]*G[r62, w^2]*
  G[1, 0, w^2] - (400*G[r61, w^2]*G[r62, w^2]*G[1, 0, w^2])/3 - 
 (200*G[r62, w^2]^2*G[1, 0, w^2])/3 + 16*G[0, -w]*G[w^(-2), w^2]*
  G[1, 0, w^2] - 4*G[0, w]*G[w^(-2), w^2]*G[1, 0, w^2] - 
 (328*G[0, w^2]*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 
 (80*G[1, r7]*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 
 32*G[1, -w]*G[w^(-2), w^2]*G[1, 0, w^2] + 176*G[1, w^2]*G[w^(-2), w^2]*
  G[1, 0, w^2] + 120*G[r61, w^2]*G[w^(-2), w^2]*G[1, 0, w^2] + 
 120*G[r62, w^2]*G[w^(-2), w^2]*G[1, 0, w^2] - 
 (82*G[w^(-2), w^2]^2*G[1, 0, w^2])/3 - 16*G[0, -w]*G[-w^(-1), w^2]*
  G[1, 0, w^2] + 4*G[0, w]*G[-w^(-1), w^2]*G[1, 0, w^2] + 
 32*G[1, -w]*G[-w^(-1), w^2]*G[1, 0, w^2] + 48*G[1, w^2]*G[-w^(-1), w^2]*
  G[1, 0, w^2] + 32*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 0, w^2] + 
 32*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 0, w^2] - 
 44*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 0, w^2] - 
 6*G[-w^(-1), w^2]^2*G[1, 0, w^2] - 16*G[0, -w]*G[-w, w^2]*G[1, 0, w^2] - 
 4*G[0, w]*G[-w, w^2]*G[1, 0, w^2] + 32*G[1, -w]*G[-w, w^2]*G[1, 0, w^2] + 
 48*G[1, w^2]*G[-w, w^2]*G[1, 0, w^2] + 32*G[r61, w^2]*G[-w, w^2]*
  G[1, 0, w^2] + 32*G[r62, w^2]*G[-w, w^2]*G[1, 0, w^2] - 
 44*G[w^(-2), w^2]*G[-w, w^2]*G[1, 0, w^2] - 12*G[-w^(-1), w^2]*G[-w, w^2]*
  G[1, 0, w^2] - 6*G[-w, w^2]^2*G[1, 0, w^2] - 8*G[0, 0, w]*G[1, 0, w^2] - 
 8*G[0, 0, w^2]*G[1, 0, w^2] + 8*G[0, r61, w^2]*G[1, 0, w^2] + 
 8*G[0, r62, w^2]*G[1, 0, w^2] - 8*G[0, w^2, w^2]*G[1, 0, w^2] + 
 (40*G[0, w^2]*G[r61, w^2]*G[1, 1, r7])/3 - 
 (128*G[1, w^2]*G[r61, w^2]*G[1, 1, r7])/3 - (32*G[r61, w^2]^2*G[1, 1, r7])/
  3 + (40*G[0, w^2]*G[r62, w^2]*G[1, 1, r7])/3 - 
 (128*G[1, w^2]*G[r62, w^2]*G[1, 1, r7])/3 - 
 (64*G[r61, w^2]*G[r62, w^2]*G[1, 1, r7])/3 - (32*G[r62, w^2]^2*G[1, 1, r7])/
  3 - (40*G[0, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/3 + 
 (32*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/3 + 
 (64*G[r61, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/3 + 
 (64*G[r62, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/3 + 
 (4*G[w^(-2), w^2]^2*G[1, 1, r7])/3 + 32*G[1, w^2]*G[-w^(-1), w^2]*
  G[1, 1, r7] + 8*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 1, r7] + 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 1, r7] - 
 16*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, r7] - 
 4*G[-w^(-1), w^2]^2*G[1, 1, r7] + 32*G[1, w^2]*G[-w, w^2]*G[1, 1, r7] + 
 8*G[r61, w^2]*G[-w, w^2]*G[1, 1, r7] + 8*G[r62, w^2]*G[-w, w^2]*
  G[1, 1, r7] - 16*G[w^(-2), w^2]*G[-w, w^2]*G[1, 1, r7] - 
 8*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 1, r7] - 4*G[-w, w^2]^2*G[1, 1, r7] + 
 48*G[0, -w]*G[w^(-2), w^2]*G[1, 1, -w] - 16*G[0, w^2]*G[w^(-2), w^2]*
  G[1, 1, -w] - 128*G[1, -w]*G[w^(-2), w^2]*G[1, 1, -w] + 
 32*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, -w] + 16*G[r61, w^2]*G[w^(-2), w^2]*
  G[1, 1, -w] + 16*G[r62, w^2]*G[w^(-2), w^2]*G[1, 1, -w] + 
 8*G[w^(-2), w^2]^2*G[1, 1, -w] + 16*G[w^(-2), w^2]*G[-w^(-1), -w]*
  G[1, 1, -w] - 48*G[0, -w]*G[-w^(-1), w^2]*G[1, 1, -w] + 
 16*G[0, w^2]*G[-w^(-1), w^2]*G[1, 1, -w] + 128*G[1, -w]*G[-w^(-1), w^2]*
  G[1, 1, -w] - 32*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, -w] - 
 16*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 1, -w] - 16*G[r62, w^2]*G[-w^(-1), w^2]*
  G[1, 1, -w] - 16*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, -w] - 
 16*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[1, 1, -w] + 
 8*G[-w^(-1), w^2]^2*G[1, 1, -w] - 48*G[0, -w]*G[-w, w^2]*G[1, 1, -w] + 
 16*G[0, w^2]*G[-w, w^2]*G[1, 1, -w] + 128*G[1, -w]*G[-w, w^2]*G[1, 1, -w] - 
 32*G[1, w^2]*G[-w, w^2]*G[1, 1, -w] - 16*G[r61, w^2]*G[-w, w^2]*
  G[1, 1, -w] - 16*G[r62, w^2]*G[-w, w^2]*G[1, 1, -w] - 
 48*G[w^(-2), w^2]*G[-w, w^2]*G[1, 1, -w] - 16*G[-w^(-1), -w]*G[-w, w^2]*
  G[1, 1, -w] + 80*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 1, -w] + 
 8*G[-w, w^2]^2*G[1, 1, -w] - (136*Pi^2*G[1, 1, w])/9 - 
 ((256*I)/3)*Pi*G[1, w^2]*G[1, 1, w] + (512*G[1, w^2]^2*G[1, 1, w])/3 + 
 ((32*I)/3)*Pi*G[w^(-2), w^2]*G[1, 1, w] - 
 (224*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, w])/3 + 
 (8*G[w^(-2), w^2]^2*G[1, 1, w])/3 + (32*I)*Pi*G[-w^(-1), w^2]*G[1, 1, w] - 
 96*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, w] + 32*G[w^(-2), w^2]*G[-w^(-1), w^2]*
  G[1, 1, w] + 8*G[-w^(-1), w^2]^2*G[1, 1, w] + 
 (32*I)*Pi*G[-w, w^2]*G[1, 1, w] - 96*G[1, w^2]*G[-w, w^2]*G[1, 1, w] + 
 32*G[w^(-2), w^2]*G[-w, w^2]*G[1, 1, w] + 16*G[-w^(-1), w^2]*G[-w, w^2]*
  G[1, 1, w] + 8*G[-w, w^2]^2*G[1, 1, w] + (160*Pi^2*G[1, 1, w^2])/9 + 
 ((128*I)/3)*Pi*G[0, w]*G[1, 1, w^2] - ((256*I)/3)*Pi*G[1, w]*G[1, 1, w^2] + 
 ((512*I)/3)*Pi*G[1, w^2]*G[1, 1, w^2] - (512*G[0, w]*G[1, w^2]*G[1, 1, w^2])/
  3 + (1024*G[1, w]*G[1, w^2]*G[1, 1, w^2])/3 - 
 512*G[1, w^2]^2*G[1, 1, w^2] - 224*G[0, w^2]*G[r61, w^2]*G[1, 1, w^2] - 
 (256*G[1, r7]*G[r61, w^2]*G[1, 1, w^2])/3 + 512*G[1, w^2]*G[r61, w^2]*
  G[1, 1, w^2] + 128*G[r61, w^2]^2*G[1, 1, w^2] - 
 224*G[0, w^2]*G[r62, w^2]*G[1, 1, w^2] - 
 (256*G[1, r7]*G[r62, w^2]*G[1, 1, w^2])/3 + 512*G[1, w^2]*G[r62, w^2]*
  G[1, 1, w^2] + 256*G[r61, w^2]*G[r62, w^2]*G[1, 1, w^2] + 
 128*G[r62, w^2]^2*G[1, 1, w^2] - ((112*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, 1, w^2] - 16*G[0, -w]*G[w^(-2), w^2]*G[1, 1, w^2] + 
 (112*G[0, w]*G[w^(-2), w^2]*G[1, 1, w^2])/3 + 
 192*G[0, w^2]*G[w^(-2), w^2]*G[1, 1, w^2] + 
 (64*G[1, r7]*G[w^(-2), w^2]*G[1, 1, w^2])/3 + 
 32*G[1, -w]*G[w^(-2), w^2]*G[1, 1, w^2] - 
 (224*G[1, w]*G[w^(-2), w^2]*G[1, 1, w^2])/3 + 
 64*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, w^2] - 240*G[r61, w^2]*G[w^(-2), w^2]*
  G[1, 1, w^2] - 240*G[r62, w^2]*G[w^(-2), w^2]*G[1, 1, w^2] - 
 8*G[w^(-2), w^2]^2*G[1, 1, w^2] - (48*I)*Pi*G[-w^(-1), w^2]*G[1, 1, w^2] + 
 16*G[0, -w]*G[-w^(-1), w^2]*G[1, 1, w^2] + 48*G[0, w]*G[-w^(-1), w^2]*
  G[1, 1, w^2] + 32*G[0, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2] + 
 64*G[1, r7]*G[-w^(-1), w^2]*G[1, 1, w^2] - 32*G[1, -w]*G[-w^(-1), w^2]*
  G[1, 1, w^2] - 96*G[1, w]*G[-w^(-1), w^2]*G[1, 1, w^2] - 
 64*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2] - 48*G[r61, w^2]*G[-w^(-1), w^2]*
  G[1, 1, w^2] - 48*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2] + 
 32*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, w^2] + 
 8*G[-w^(-1), w^2]^2*G[1, 1, w^2] - (48*I)*Pi*G[-w, w^2]*G[1, 1, w^2] + 
 16*G[0, -w]*G[-w, w^2]*G[1, 1, w^2] + 48*G[0, w]*G[-w, w^2]*G[1, 1, w^2] + 
 32*G[0, w^2]*G[-w, w^2]*G[1, 1, w^2] + 64*G[1, r7]*G[-w, w^2]*G[1, 1, w^2] - 
 32*G[1, -w]*G[-w, w^2]*G[1, 1, w^2] - 96*G[1, w]*G[-w, w^2]*G[1, 1, w^2] - 
 64*G[1, w^2]*G[-w, w^2]*G[1, 1, w^2] - 48*G[r61, w^2]*G[-w, w^2]*
  G[1, 1, w^2] - 48*G[r62, w^2]*G[-w, w^2]*G[1, 1, w^2] + 
 32*G[w^(-2), w^2]*G[-w, w^2]*G[1, 1, w^2] + 16*G[-w^(-1), w^2]*G[-w, w^2]*
  G[1, 1, w^2] + 8*G[-w, w^2]^2*G[1, 1, w^2] - 
 (128*G[0, 0, w]*G[1, 1, w^2])/3 + (256*G[0, 1, w]*G[1, 1, w^2])/3 + 
 (256*G[0, w^2, w^2]*G[1, 1, w^2])/3 + (256*G[1, 0, w]*G[1, 1, w^2])/3 - 
 (512*G[1, 1, w]*G[1, 1, w^2])/3 + (512*G[1, 1, w^2]^2)/3 + 
 8*Pi^2*G[1, r1, w] + (32*I)*Pi*G[1, w^2]*G[1, r1, w] - 
 (4*I)*Pi*G[w^(-2), w^2]*G[1, r1, w] - (12*I)*Pi*G[-w^(-1), w^2]*
  G[1, r1, w] - (12*I)*Pi*G[-w, w^2]*G[1, r1, w] + 8*Pi^2*G[1, r2, w] + 
 (32*I)*Pi*G[1, w^2]*G[1, r2, w] - (4*I)*Pi*G[w^(-2), w^2]*G[1, r2, w] - 
 (12*I)*Pi*G[-w^(-1), w^2]*G[1, r2, w] - (12*I)*Pi*G[-w, w^2]*G[1, r2, w] - 
 (8*Pi^2*G[1, r61, w^2])/9 + (152*G[0, w^2]^2*G[1, r61, w^2])/3 + 
 (80*G[0, w^2]*G[1, r7]*G[1, r61, w^2])/3 - 224*G[0, w^2]*G[1, w^2]*
  G[1, r61, w^2] - (256*G[1, r7]*G[1, w^2]*G[1, r61, w^2])/3 + 
 256*G[1, w^2]^2*G[1, r61, w^2] - (400*G[0, w^2]*G[r61, w^2]*G[1, r61, w^2])/
  3 - (128*G[1, r7]*G[r61, w^2]*G[1, r61, w^2])/3 + 
 256*G[1, w^2]*G[r61, w^2]*G[1, r61, w^2] + 64*G[r61, w^2]^2*G[1, r61, w^2] - 
 (400*G[0, w^2]*G[r62, w^2]*G[1, r61, w^2])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[1, r61, w^2])/3 + 
 256*G[1, w^2]*G[r62, w^2]*G[1, r61, w^2] + 128*G[r61, w^2]*G[r62, w^2]*
  G[1, r61, w^2] + 64*G[r62, w^2]^2*G[1, r61, w^2] - 
 8*G[0, -w]*G[w^(-2), w^2]*G[1, r61, w^2] + 120*G[0, w^2]*G[w^(-2), w^2]*
  G[1, r61, w^2] + (128*G[1, r7]*G[w^(-2), w^2]*G[1, r61, w^2])/3 + 
 16*G[1, -w]*G[w^(-2), w^2]*G[1, r61, w^2] - 224*G[1, w^2]*G[w^(-2), w^2]*
  G[1, r61, w^2] - (296*G[r61, w^2]*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 
 (296*G[r62, w^2]*G[w^(-2), w^2]*G[1, r61, w^2])/3 + 
 (94*G[w^(-2), w^2]^2*G[1, r61, w^2])/3 + 8*G[0, -w]*G[-w^(-1), w^2]*
  G[1, r61, w^2] + 24*G[0, w^2]*G[-w^(-1), w^2]*G[1, r61, w^2] + 
 16*G[1, r7]*G[-w^(-1), w^2]*G[1, r61, w^2] - 16*G[1, -w]*G[-w^(-1), w^2]*
  G[1, r61, w^2] - 64*G[1, w^2]*G[-w^(-1), w^2]*G[1, r61, w^2] - 
 24*G[r61, w^2]*G[-w^(-1), w^2]*G[1, r61, w^2] - 
 24*G[r62, w^2]*G[-w^(-1), w^2]*G[1, r61, w^2] + 
 28*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, r61, w^2] + 
 2*G[-w^(-1), w^2]^2*G[1, r61, w^2] + 8*G[0, -w]*G[-w, w^2]*G[1, r61, w^2] + 
 24*G[0, w^2]*G[-w, w^2]*G[1, r61, w^2] + 16*G[1, r7]*G[-w, w^2]*
  G[1, r61, w^2] - 16*G[1, -w]*G[-w, w^2]*G[1, r61, w^2] - 
 64*G[1, w^2]*G[-w, w^2]*G[1, r61, w^2] - 24*G[r61, w^2]*G[-w, w^2]*
  G[1, r61, w^2] - 24*G[r62, w^2]*G[-w, w^2]*G[1, r61, w^2] + 
 28*G[w^(-2), w^2]*G[-w, w^2]*G[1, r61, w^2] + 
 4*G[-w^(-1), w^2]*G[-w, w^2]*G[1, r61, w^2] + 
 2*G[-w, w^2]^2*G[1, r61, w^2] - (152*G[0, 0, w^2]*G[1, r61, w^2])/3 - 
 16*G[0, 1, r7]*G[1, r61, w^2] + (160*G[0, 1, w^2]*G[1, r61, w^2])/3 + 
 24*G[0, r61, w^2]*G[1, r61, w^2] + 24*G[0, r62, w^2]*G[1, r61, w^2] + 
 (56*G[0, w^2, w^2]*G[1, r61, w^2])/3 + (256*G[1, 0, w^2]*G[1, r61, w^2])/3 + 
 (64*G[1, 1, r7]*G[1, r61, w^2])/3 - (512*G[1, 1, w^2]*G[1, r61, w^2])/3 - 
 (128*G[1, r61, w^2]^2)/3 - (8*Pi^2*G[1, r62, w^2])/9 + 
 (152*G[0, w^2]^2*G[1, r62, w^2])/3 + (80*G[0, w^2]*G[1, r7]*G[1, r62, w^2])/
  3 - 224*G[0, w^2]*G[1, w^2]*G[1, r62, w^2] - 
 (256*G[1, r7]*G[1, w^2]*G[1, r62, w^2])/3 + 256*G[1, w^2]^2*G[1, r62, w^2] - 
 (400*G[0, w^2]*G[r61, w^2]*G[1, r62, w^2])/3 - 
 (128*G[1, r7]*G[r61, w^2]*G[1, r62, w^2])/3 + 
 256*G[1, w^2]*G[r61, w^2]*G[1, r62, w^2] + 64*G[r61, w^2]^2*G[1, r62, w^2] - 
 (400*G[0, w^2]*G[r62, w^2]*G[1, r62, w^2])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[1, r62, w^2])/3 + 
 256*G[1, w^2]*G[r62, w^2]*G[1, r62, w^2] + 128*G[r61, w^2]*G[r62, w^2]*
  G[1, r62, w^2] + 64*G[r62, w^2]^2*G[1, r62, w^2] - 
 8*G[0, -w]*G[w^(-2), w^2]*G[1, r62, w^2] + 120*G[0, w^2]*G[w^(-2), w^2]*
  G[1, r62, w^2] + (128*G[1, r7]*G[w^(-2), w^2]*G[1, r62, w^2])/3 + 
 16*G[1, -w]*G[w^(-2), w^2]*G[1, r62, w^2] - 224*G[1, w^2]*G[w^(-2), w^2]*
  G[1, r62, w^2] - (296*G[r61, w^2]*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 
 (296*G[r62, w^2]*G[w^(-2), w^2]*G[1, r62, w^2])/3 + 
 (94*G[w^(-2), w^2]^2*G[1, r62, w^2])/3 + 8*G[0, -w]*G[-w^(-1), w^2]*
  G[1, r62, w^2] + 24*G[0, w^2]*G[-w^(-1), w^2]*G[1, r62, w^2] + 
 16*G[1, r7]*G[-w^(-1), w^2]*G[1, r62, w^2] - 16*G[1, -w]*G[-w^(-1), w^2]*
  G[1, r62, w^2] - 64*G[1, w^2]*G[-w^(-1), w^2]*G[1, r62, w^2] - 
 24*G[r61, w^2]*G[-w^(-1), w^2]*G[1, r62, w^2] - 
 24*G[r62, w^2]*G[-w^(-1), w^2]*G[1, r62, w^2] + 
 28*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, r62, w^2] + 
 2*G[-w^(-1), w^2]^2*G[1, r62, w^2] + 8*G[0, -w]*G[-w, w^2]*G[1, r62, w^2] + 
 24*G[0, w^2]*G[-w, w^2]*G[1, r62, w^2] + 16*G[1, r7]*G[-w, w^2]*
  G[1, r62, w^2] - 16*G[1, -w]*G[-w, w^2]*G[1, r62, w^2] - 
 64*G[1, w^2]*G[-w, w^2]*G[1, r62, w^2] - 24*G[r61, w^2]*G[-w, w^2]*
  G[1, r62, w^2] - 24*G[r62, w^2]*G[-w, w^2]*G[1, r62, w^2] + 
 28*G[w^(-2), w^2]*G[-w, w^2]*G[1, r62, w^2] + 
 4*G[-w^(-1), w^2]*G[-w, w^2]*G[1, r62, w^2] + 
 2*G[-w, w^2]^2*G[1, r62, w^2] - (152*G[0, 0, w^2]*G[1, r62, w^2])/3 - 
 16*G[0, 1, r7]*G[1, r62, w^2] + (160*G[0, 1, w^2]*G[1, r62, w^2])/3 + 
 24*G[0, r61, w^2]*G[1, r62, w^2] + 24*G[0, r62, w^2]*G[1, r62, w^2] + 
 (56*G[0, w^2, w^2]*G[1, r62, w^2])/3 + (256*G[1, 0, w^2]*G[1, r62, w^2])/3 + 
 (64*G[1, 1, r7]*G[1, r62, w^2])/3 - (512*G[1, 1, w^2]*G[1, r62, w^2])/3 - 
 (256*G[1, r61, w^2]*G[1, r62, w^2])/3 - (128*G[1, r62, w^2]^2)/3 - 
 (16*Pi^2*G[1, w^(-2), w^2])/3 - 8*G[0, -w]^2*G[1, w^(-2), w^2] - 
 ((64*I)/3)*Pi*G[0, w]*G[1, w^(-2), w^2] + 8*G[0, -w]*G[0, w^2]*
  G[1, w^(-2), w^2] - 8*G[0, w]*G[0, w^2]*G[1, w^(-2), w^2] - 
 (152*G[0, w^2]^2*G[1, w^(-2), w^2])/3 - 
 (80*G[0, w^2]*G[1, r7]*G[1, w^(-2), w^2])/3 + 
 48*G[0, -w]*G[1, -w]*G[1, w^(-2), w^2] - 16*G[0, w^2]*G[1, -w]*
  G[1, w^(-2), w^2] - 64*G[1, -w]^2*G[1, w^(-2), w^2] + 
 ((32*I)/3)*Pi*G[1, w]*G[1, w^(-2), w^2] - ((112*I)/3)*Pi*G[1, w^2]*
  G[1, w^(-2), w^2] - 16*G[0, -w]*G[1, w^2]*G[1, w^(-2), w^2] + 
 (112*G[0, w]*G[1, w^2]*G[1, w^(-2), w^2])/3 + 
 192*G[0, w^2]*G[1, w^2]*G[1, w^(-2), w^2] + 
 (64*G[1, r7]*G[1, w^2]*G[1, w^(-2), w^2])/3 + 
 32*G[1, -w]*G[1, w^2]*G[1, w^(-2), w^2] - 
 (224*G[1, w]*G[1, w^2]*G[1, w^(-2), w^2])/3 + 
 32*G[1, w^2]^2*G[1, w^(-2), w^2] + (16*I)*Pi*G[r1, w]*G[1, w^(-2), w^2] + 
 (16*I)*Pi*G[r2, w]*G[1, w^(-2), w^2] - 8*G[0, -w]*G[r61, w^2]*
  G[1, w^(-2), w^2] + 128*G[0, w^2]*G[r61, w^2]*G[1, w^(-2), w^2] + 
 (128*G[1, r7]*G[r61, w^2]*G[1, w^(-2), w^2])/3 + 
 16*G[1, -w]*G[r61, w^2]*G[1, w^(-2), w^2] - 240*G[1, w^2]*G[r61, w^2]*
  G[1, w^(-2), w^2] - (184*G[r61, w^2]^2*G[1, w^(-2), w^2])/3 - 
 8*G[0, -w]*G[r62, w^2]*G[1, w^(-2), w^2] + 128*G[0, w^2]*G[r62, w^2]*
  G[1, w^(-2), w^2] + (128*G[1, r7]*G[r62, w^2]*G[1, w^(-2), w^2])/3 + 
 16*G[1, -w]*G[r62, w^2]*G[1, w^(-2), w^2] - 240*G[1, w^2]*G[r62, w^2]*
  G[1, w^(-2), w^2] - (368*G[r61, w^2]*G[r62, w^2]*G[1, w^(-2), w^2])/3 - 
 (184*G[r62, w^2]^2*G[1, w^(-2), w^2])/3 + ((14*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, w^(-2), w^2] - 10*G[0, -w]*G[w^(-2), w^2]*G[1, w^(-2), w^2] - 
 (14*G[0, w]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 - 
 (266*G[0, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 + 
 (16*G[1, r7]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 + 
 20*G[1, -w]*G[w^(-2), w^2]*G[1, w^(-2), w^2] + 
 (28*G[1, w]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 - 
 20*G[1, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2] + 
 (296*G[r61, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 + 
 (296*G[r62, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 - 
 8*G[0, -w]*G[-w^(-1), -w]*G[1, w^(-2), w^2] + 
 16*G[1, -w]*G[-w^(-1), -w]*G[1, w^(-2), w^2] + 
 (14*I)*Pi*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 10*G[0, -w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] - 
 14*G[0, w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] - 
 34*G[0, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] - 
 32*G[1, r7]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] - 
 20*G[1, -w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 28*G[1, w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 36*G[1, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 16*G[r61, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 16*G[r62, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 (14*I)*Pi*G[-w, w^2]*G[1, w^(-2), w^2] + 26*G[0, -w]*G[-w, w^2]*
  G[1, w^(-2), w^2] - 14*G[0, w]*G[-w, w^2]*G[1, w^(-2), w^2] - 
 34*G[0, w^2]*G[-w, w^2]*G[1, w^(-2), w^2] - 
 32*G[1, r7]*G[-w, w^2]*G[1, w^(-2), w^2] - 52*G[1, -w]*G[-w, w^2]*
  G[1, w^(-2), w^2] + 28*G[1, w]*G[-w, w^2]*G[1, w^(-2), w^2] + 
 36*G[1, w^2]*G[-w, w^2]*G[1, w^(-2), w^2] + 16*G[r61, w^2]*G[-w, w^2]*
  G[1, w^(-2), w^2] + 16*G[r62, w^2]*G[-w, w^2]*G[1, w^(-2), w^2] + 
 8*G[0, 0, -w]*G[1, w^(-2), w^2] + (160*G[0, 0, w]*G[1, w^(-2), w^2])/3 + 
 (128*G[0, 0, w^2]*G[1, w^(-2), w^2])/3 - 8*G[0, 1, r7]*G[1, w^(-2), w^2] - 
 16*G[0, 1, -w]*G[1, w^(-2), w^2] - (128*G[0, 1, w]*G[1, w^(-2), w^2])/3 - 
 (112*G[0, 1, w^2]*G[1, w^(-2), w^2])/3 - 
 24*G[0, r61, w^2]*G[1, w^(-2), w^2] - 24*G[0, r62, w^2]*G[1, w^(-2), w^2] - 
 8*G[0, -w, -w]*G[1, w^(-2), w^2] - (160*G[0, w^2, w^2]*G[1, w^(-2), w^2])/
  3 - 32*G[1, 0, -w]*G[1, w^(-2), w^2] - (32*G[1, 0, w]*G[1, w^(-2), w^2])/
  3 - (112*G[1, 0, w^2]*G[1, w^(-2), w^2])/3 + 
 (32*G[1, 1, r7]*G[1, w^(-2), w^2])/3 + 64*G[1, 1, -w]*G[1, w^(-2), w^2] + 
 (64*G[1, 1, w]*G[1, w^(-2), w^2])/3 - 64*G[1, 1, w^2]*G[1, w^(-2), w^2] + 
 (208*G[1, r61, w^2]*G[1, w^(-2), w^2])/3 + 
 (208*G[1, r62, w^2]*G[1, w^(-2), w^2])/3 - 6*G[0, -w]*G[w^(-2), w^2]*
  G[1, -w^(-1), -w] + 12*G[1, -w]*G[w^(-2), w^2]*G[1, -w^(-1), -w] + 
 6*G[0, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), -w] - 
 12*G[1, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), -w] + 
 6*G[0, -w]*G[-w, w^2]*G[1, -w^(-1), -w] - 12*G[1, -w]*G[-w, w^2]*
  G[1, -w^(-1), -w] - 4*Pi^2*G[1, -w^(-1), w^2] + 
 8*G[0, -w]^2*G[1, -w^(-1), w^2] - 8*G[0, -w]*G[0, w^2]*G[1, -w^(-1), w^2] + 
 8*G[0, w]*G[0, w^2]*G[1, -w^(-1), w^2] - 8*G[0, w^2]^2*G[1, -w^(-1), w^2] - 
 48*G[0, -w]*G[1, -w]*G[1, -w^(-1), w^2] + 16*G[0, w^2]*G[1, -w]*
  G[1, -w^(-1), w^2] + 64*G[1, -w]^2*G[1, -w^(-1), w^2] + 
 (32*I)*Pi*G[1, w]*G[1, -w^(-1), w^2] - (48*I)*Pi*G[1, w^2]*
  G[1, -w^(-1), w^2] + 16*G[0, -w]*G[1, w^2]*G[1, -w^(-1), w^2] + 
 48*G[0, w]*G[1, w^2]*G[1, -w^(-1), w^2] + 32*G[0, w^2]*G[1, w^2]*
  G[1, -w^(-1), w^2] + 64*G[1, r7]*G[1, w^2]*G[1, -w^(-1), w^2] - 
 32*G[1, -w]*G[1, w^2]*G[1, -w^(-1), w^2] - 
 96*G[1, w]*G[1, w^2]*G[1, -w^(-1), w^2] - 
 32*G[1, w^2]^2*G[1, -w^(-1), w^2] - (16*I)*Pi*G[r1, w]*G[1, -w^(-1), w^2] - 
 (16*I)*Pi*G[r2, w]*G[1, -w^(-1), w^2] + 8*G[0, -w]*G[r61, w^2]*
  G[1, -w^(-1), w^2] + 24*G[0, w^2]*G[r61, w^2]*G[1, -w^(-1), w^2] + 
 16*G[1, r7]*G[r61, w^2]*G[1, -w^(-1), w^2] - 
 16*G[1, -w]*G[r61, w^2]*G[1, -w^(-1), w^2] - 
 48*G[1, w^2]*G[r61, w^2]*G[1, -w^(-1), w^2] + 
 8*G[0, -w]*G[r62, w^2]*G[1, -w^(-1), w^2] + 24*G[0, w^2]*G[r62, w^2]*
  G[1, -w^(-1), w^2] + 16*G[1, r7]*G[r62, w^2]*G[1, -w^(-1), w^2] - 
 16*G[1, -w]*G[r62, w^2]*G[1, -w^(-1), w^2] - 
 48*G[1, w^2]*G[r62, w^2]*G[1, -w^(-1), w^2] + 
 (14*I)*Pi*G[w^(-2), w^2]*G[1, -w^(-1), w^2] + 
 6*G[0, -w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] - 
 14*G[0, w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] - 
 18*G[0, w^2]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] - 
 32*G[1, r7]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] - 
 12*G[1, -w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] + 
 28*G[1, w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] + 
 36*G[1, w^2]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] + 
 8*G[0, -w]*G[-w^(-1), -w]*G[1, -w^(-1), w^2] - 
 16*G[1, -w]*G[-w^(-1), -w]*G[1, -w^(-1), w^2] + 
 (10*I)*Pi*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] - 
 6*G[0, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] - 
 10*G[0, w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] - 
 6*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] - 
 16*G[1, r7]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] + 
 12*G[1, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] + 
 20*G[1, w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] + 
 12*G[1, w^2]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] + 
 (10*I)*Pi*G[-w, w^2]*G[1, -w^(-1), w^2] - 30*G[0, -w]*G[-w, w^2]*
  G[1, -w^(-1), w^2] - 10*G[0, w]*G[-w, w^2]*G[1, -w^(-1), w^2] - 
 6*G[0, w^2]*G[-w, w^2]*G[1, -w^(-1), w^2] - 
 16*G[1, r7]*G[-w, w^2]*G[1, -w^(-1), w^2] + 
 60*G[1, -w]*G[-w, w^2]*G[1, -w^(-1), w^2] + 
 20*G[1, w]*G[-w, w^2]*G[1, -w^(-1), w^2] + 12*G[1, w^2]*G[-w, w^2]*
  G[1, -w^(-1), w^2] - 8*G[0, 0, -w]*G[1, -w^(-1), w^2] - 
 24*G[0, 0, w]*G[1, -w^(-1), w^2] + 16*G[0, 0, w^2]*G[1, -w^(-1), w^2] + 
 24*G[0, 1, r7]*G[1, -w^(-1), w^2] + 16*G[0, 1, -w]*G[1, -w^(-1), w^2] - 
 16*G[0, 1, w^2]*G[1, -w^(-1), w^2] - 8*G[0, r61, w^2]*G[1, -w^(-1), w^2] - 
 8*G[0, r62, w^2]*G[1, -w^(-1), w^2] + 8*G[0, -w, -w]*G[1, -w^(-1), w^2] + 
 32*G[1, 0, -w]*G[1, -w^(-1), w^2] - 32*G[1, 0, w]*G[1, -w^(-1), w^2] - 
 48*G[1, 0, w^2]*G[1, -w^(-1), w^2] - 32*G[1, 1, r7]*G[1, -w^(-1), w^2] - 
 64*G[1, 1, -w]*G[1, -w^(-1), w^2] + 64*G[1, 1, w]*G[1, -w^(-1), w^2] + 
 64*G[1, 1, w^2]*G[1, -w^(-1), w^2] + 16*G[1, r61, w^2]*G[1, -w^(-1), w^2] + 
 16*G[1, r62, w^2]*G[1, -w^(-1), w^2] - 12*G[0, w^2]*G[r61, w^2]*
  G[1, -w, -w] - 12*G[0, w^2]*G[r62, w^2]*G[1, -w, -w] + 
 8*G[0, -w]*G[w^(-2), w^2]*G[1, -w, -w] + 6*G[0, w^2]*G[w^(-2), w^2]*
  G[1, -w, -w] - 16*G[1, -w]*G[w^(-2), w^2]*G[1, -w, -w] - 
 4*G[1, w^2]*G[w^(-2), w^2]*G[1, -w, -w] + 4*G[r61, w^2]*G[w^(-2), w^2]*
  G[1, -w, -w] + 4*G[r62, w^2]*G[w^(-2), w^2]*G[1, -w, -w] + 
 2*G[w^(-2), w^2]^2*G[1, -w, -w] - 8*G[0, -w]*G[-w^(-1), w^2]*G[1, -w, -w] + 
 6*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] + 16*G[1, -w]*G[-w^(-1), w^2]*
  G[1, -w, -w] + 4*G[1, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] + 
 8*G[r61, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] + 8*G[r62, w^2]*G[-w^(-1), w^2]*
  G[1, -w, -w] - 12*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, -w, -w] - 
 2*G[-w^(-1), w^2]^2*G[1, -w, -w] - 8*G[0, -w]*G[-w, w^2]*G[1, -w, -w] + 
 6*G[0, w^2]*G[-w, w^2]*G[1, -w, -w] + 16*G[1, -w]*G[-w, w^2]*G[1, -w, -w] + 
 4*G[1, w^2]*G[-w, w^2]*G[1, -w, -w] + 8*G[r61, w^2]*G[-w, w^2]*
  G[1, -w, -w] + 8*G[r62, w^2]*G[-w, w^2]*G[1, -w, -w] - 
 4*G[w^(-2), w^2]*G[-w, w^2]*G[1, -w, -w] - 12*G[-w^(-1), w^2]*G[-w, w^2]*
  G[1, -w, -w] - 2*G[-w, w^2]^2*G[1, -w, -w] + 
 16*G[1, w^(-2), w^2]*G[1, -w, -w] - 16*G[1, -w^(-1), w^2]*G[1, -w, -w] - 
 (20*Pi^2*G[1, -w, w^2])/3 + 8*G[0, -w]^2*G[1, -w, w^2] - 
 (16*I)*Pi*G[0, w]*G[1, -w, w^2] - 8*G[0, -w]*G[0, w^2]*G[1, -w, w^2] - 
 8*G[0, w]*G[0, w^2]*G[1, -w, w^2] - 8*G[0, w^2]^2*G[1, -w, w^2] - 
 48*G[0, -w]*G[1, -w]*G[1, -w, w^2] + 16*G[0, w^2]*G[1, -w]*G[1, -w, w^2] + 
 64*G[1, -w]^2*G[1, -w, w^2] + (32*I)*Pi*G[1, w]*G[1, -w, w^2] - 
 (48*I)*Pi*G[1, w^2]*G[1, -w, w^2] + 16*G[0, -w]*G[1, w^2]*G[1, -w, w^2] + 
 48*G[0, w]*G[1, w^2]*G[1, -w, w^2] + 32*G[0, w^2]*G[1, w^2]*G[1, -w, w^2] + 
 64*G[1, r7]*G[1, w^2]*G[1, -w, w^2] - 32*G[1, -w]*G[1, w^2]*G[1, -w, w^2] - 
 96*G[1, w]*G[1, w^2]*G[1, -w, w^2] - 32*G[1, w^2]^2*G[1, -w, w^2] + 
 8*G[0, -w]*G[r61, w^2]*G[1, -w, w^2] + 24*G[0, w^2]*G[r61, w^2]*
  G[1, -w, w^2] + 16*G[1, r7]*G[r61, w^2]*G[1, -w, w^2] - 
 16*G[1, -w]*G[r61, w^2]*G[1, -w, w^2] - 48*G[1, w^2]*G[r61, w^2]*
  G[1, -w, w^2] + 8*G[0, -w]*G[r62, w^2]*G[1, -w, w^2] + 
 24*G[0, w^2]*G[r62, w^2]*G[1, -w, w^2] + 16*G[1, r7]*G[r62, w^2]*
  G[1, -w, w^2] - 16*G[1, -w]*G[r62, w^2]*G[1, -w, w^2] - 
 48*G[1, w^2]*G[r62, w^2]*G[1, -w, w^2] + (14*I)*Pi*G[w^(-2), w^2]*
  G[1, -w, w^2] + 14*G[0, -w]*G[w^(-2), w^2]*G[1, -w, w^2] - 
 14*G[0, w]*G[w^(-2), w^2]*G[1, -w, w^2] - 18*G[0, w^2]*G[w^(-2), w^2]*
  G[1, -w, w^2] - 32*G[1, r7]*G[w^(-2), w^2]*G[1, -w, w^2] - 
 28*G[1, -w]*G[w^(-2), w^2]*G[1, -w, w^2] + 28*G[1, w]*G[w^(-2), w^2]*
  G[1, -w, w^2] + 36*G[1, w^2]*G[w^(-2), w^2]*G[1, -w, w^2] + 
 8*G[0, -w]*G[-w^(-1), -w]*G[1, -w, w^2] - 16*G[1, -w]*G[-w^(-1), -w]*
  G[1, -w, w^2] + (10*I)*Pi*G[-w^(-1), w^2]*G[1, -w, w^2] - 
 30*G[0, -w]*G[-w^(-1), w^2]*G[1, -w, w^2] - 10*G[0, w]*G[-w^(-1), w^2]*
  G[1, -w, w^2] - 6*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w, w^2] - 
 16*G[1, r7]*G[-w^(-1), w^2]*G[1, -w, w^2] + 60*G[1, -w]*G[-w^(-1), w^2]*
  G[1, -w, w^2] + 20*G[1, w]*G[-w^(-1), w^2]*G[1, -w, w^2] + 
 12*G[1, w^2]*G[-w^(-1), w^2]*G[1, -w, w^2] + 
 (10*I)*Pi*G[-w, w^2]*G[1, -w, w^2] - 6*G[0, -w]*G[-w, w^2]*G[1, -w, w^2] - 
 10*G[0, w]*G[-w, w^2]*G[1, -w, w^2] - 6*G[0, w^2]*G[-w, w^2]*G[1, -w, w^2] - 
 16*G[1, r7]*G[-w, w^2]*G[1, -w, w^2] + 12*G[1, -w]*G[-w, w^2]*
  G[1, -w, w^2] + 20*G[1, w]*G[-w, w^2]*G[1, -w, w^2] + 
 12*G[1, w^2]*G[-w, w^2]*G[1, -w, w^2] - 8*G[0, 0, -w]*G[1, -w, w^2] + 
 24*G[0, 0, w]*G[1, -w, w^2] + 16*G[0, 0, w^2]*G[1, -w, w^2] + 
 24*G[0, 1, r7]*G[1, -w, w^2] + 16*G[0, 1, -w]*G[1, -w, w^2] - 
 32*G[0, 1, w]*G[1, -w, w^2] - 16*G[0, 1, w^2]*G[1, -w, w^2] - 
 8*G[0, r61, w^2]*G[1, -w, w^2] - 8*G[0, r62, w^2]*G[1, -w, w^2] + 
 8*G[0, -w, -w]*G[1, -w, w^2] + 32*G[1, 0, -w]*G[1, -w, w^2] - 
 32*G[1, 0, w]*G[1, -w, w^2] - 48*G[1, 0, w^2]*G[1, -w, w^2] - 
 32*G[1, 1, r7]*G[1, -w, w^2] - 64*G[1, 1, -w]*G[1, -w, w^2] + 
 64*G[1, 1, w]*G[1, -w, w^2] + 64*G[1, 1, w^2]*G[1, -w, w^2] + 
 16*G[1, r61, w^2]*G[1, -w, w^2] + 16*G[1, r62, w^2]*G[1, -w, w^2] - 
 16*G[1, -w, -w]*G[1, -w, w^2] - (8*Pi^2*G[1, w^2, w^2])/3 - 
 8*G[0, -w]^2*G[1, w^2, w^2] - ((16*I)/3)*Pi*G[0, w]*G[1, w^2, w^2] + 
 8*G[0, -w]*G[0, w^2]*G[1, w^2, w^2] + 8*G[0, w]*G[0, w^2]*G[1, w^2, w^2] - 
 (152*G[0, w^2]^2*G[1, w^2, w^2])/3 - (80*G[0, w^2]*G[1, r7]*G[1, w^2, w^2])/
  3 + 48*G[0, -w]*G[1, -w]*G[1, w^2, w^2] - 16*G[0, w^2]*G[1, -w]*
  G[1, w^2, w^2] - 64*G[1, -w]^2*G[1, w^2, w^2] + 
 ((32*I)/3)*Pi*G[1, w]*G[1, w^2, w^2] - ((32*I)/3)*Pi*G[1, w^2]*
  G[1, w^2, w^2] + (32*G[0, w]*G[1, w^2]*G[1, w^2, w^2])/3 + 
 (320*G[0, w^2]*G[1, w^2]*G[1, w^2, w^2])/3 - 
 (64*G[1, r7]*G[1, w^2]*G[1, w^2, w^2])/3 - 
 (64*G[1, w]*G[1, w^2]*G[1, w^2, w^2])/3 + 64*G[1, w^2]^2*G[1, w^2, w^2] + 
 (328*G[0, w^2]*G[r61, w^2]*G[1, w^2, w^2])/3 + 
 (104*G[1, r7]*G[r61, w^2]*G[1, w^2, w^2])/3 - 
 (464*G[1, w^2]*G[r61, w^2]*G[1, w^2, w^2])/3 - 
 (152*G[r61, w^2]^2*G[1, w^2, w^2])/3 + 
 (328*G[0, w^2]*G[r62, w^2]*G[1, w^2, w^2])/3 + 
 (104*G[1, r7]*G[r62, w^2]*G[1, w^2, w^2])/3 - 
 (464*G[1, w^2]*G[r62, w^2]*G[1, w^2, w^2])/3 - 
 (304*G[r61, w^2]*G[r62, w^2]*G[1, w^2, w^2])/3 - 
 (152*G[r62, w^2]^2*G[1, w^2, w^2])/3 - ((8*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, w^2, w^2] - 24*G[0, -w]*G[w^(-2), w^2]*G[1, w^2, w^2] + 
 (8*G[0, w]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 - 
 (130*G[0, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 + 
 (80*G[1, r7]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 + 
 48*G[1, -w]*G[w^(-2), w^2]*G[1, w^2, w^2] - 
 (16*G[1, w]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 - 
 48*G[1, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2] + 
 (202*G[r61, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 + 
 (202*G[r62, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 - 
 8*G[0, -w]*G[-w^(-1), -w]*G[1, w^2, w^2] + 16*G[1, -w]*G[-w^(-1), -w]*
  G[1, w^2, w^2] + (8*I)*Pi*G[-w^(-1), w^2]*G[1, w^2, w^2] + 
 24*G[0, -w]*G[-w^(-1), w^2]*G[1, w^2, w^2] - 
 8*G[0, w]*G[-w^(-1), w^2]*G[1, w^2, w^2] - 18*G[0, w^2]*G[-w^(-1), w^2]*
  G[1, w^2, w^2] - 24*G[1, r7]*G[-w^(-1), w^2]*G[1, w^2, w^2] - 
 48*G[1, -w]*G[-w^(-1), w^2]*G[1, w^2, w^2] + 
 16*G[1, w]*G[-w^(-1), w^2]*G[1, w^2, w^2] + 32*G[1, w^2]*G[-w^(-1), w^2]*
  G[1, w^2, w^2] + 2*G[r61, w^2]*G[-w^(-1), w^2]*G[1, w^2, w^2] + 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[1, w^2, w^2] + 
 (8*I)*Pi*G[-w, w^2]*G[1, w^2, w^2] + 8*G[0, -w]*G[-w, w^2]*G[1, w^2, w^2] - 
 8*G[0, w]*G[-w, w^2]*G[1, w^2, w^2] - 18*G[0, w^2]*G[-w, w^2]*
  G[1, w^2, w^2] - 24*G[1, r7]*G[-w, w^2]*G[1, w^2, w^2] - 
 16*G[1, -w]*G[-w, w^2]*G[1, w^2, w^2] + 16*G[1, w]*G[-w, w^2]*
  G[1, w^2, w^2] + 32*G[1, w^2]*G[-w, w^2]*G[1, w^2, w^2] + 
 2*G[r61, w^2]*G[-w, w^2]*G[1, w^2, w^2] + 2*G[r62, w^2]*G[-w, w^2]*
  G[1, w^2, w^2] + 8*G[0, 0, -w]*G[1, w^2, w^2] + 
 (16*G[0, 0, w]*G[1, w^2, w^2])/3 + (128*G[0, 0, w^2]*G[1, w^2, w^2])/3 - 
 8*G[0, 1, r7]*G[1, w^2, w^2] - 16*G[0, 1, -w]*G[1, w^2, w^2] - 
 (32*G[0, 1, w]*G[1, w^2, w^2])/3 - (112*G[0, 1, w^2]*G[1, w^2, w^2])/3 - 
 24*G[0, r61, w^2]*G[1, w^2, w^2] - 24*G[0, r62, w^2]*G[1, w^2, w^2] - 
 8*G[0, -w, -w]*G[1, w^2, w^2] - (160*G[0, w^2, w^2]*G[1, w^2, w^2])/3 - 
 32*G[1, 0, -w]*G[1, w^2, w^2] - (32*G[1, 0, w]*G[1, w^2, w^2])/3 - 
 (112*G[1, 0, w^2]*G[1, w^2, w^2])/3 + (32*G[1, 1, r7]*G[1, w^2, w^2])/3 + 
 64*G[1, 1, -w]*G[1, w^2, w^2] + (64*G[1, 1, w]*G[1, w^2, w^2])/3 - 
 64*G[1, 1, w^2]*G[1, w^2, w^2] + (208*G[1, r61, w^2]*G[1, w^2, w^2])/3 + 
 (208*G[1, r62, w^2]*G[1, w^2, w^2])/3 + 16*G[1, -w, -w]*G[1, w^2, w^2] + 
 (5*Pi^2*G[r1, 0, w])/2 - (8*I)*Pi*G[w^(-2), w^2]*G[r1, 0, w] + 
 6*G[-1, w^2]*G[w^(-2), w^2]*G[r1, 0, w] + 18*G[1, w^2]*G[w^(-2), w^2]*
  G[r1, 0, w] - 6*G[w^(-2), w^2]^2*G[r1, 0, w] + 
 (8*I)*Pi*G[-w^(-1), w^2]*G[r1, 0, w] - 6*G[-1, w^2]*G[-w^(-1), w^2]*
  G[r1, 0, w] - 18*G[1, w^2]*G[-w^(-1), w^2]*G[r1, 0, w] + 
 4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r1, 0, w] + 
 2*G[-w^(-1), w^2]^2*G[r1, 0, w] + 6*G[-1, w^2]*G[-w, w^2]*G[r1, 0, w] + 
 6*G[1, w^2]*G[-w, w^2]*G[r1, 0, w] - 18*G[w^(-2), w^2]*G[-w, w^2]*
  G[r1, 0, w] + 6*G[-w^(-1), w^2]*G[-w, w^2]*G[r1, 0, w] - 
 16*G[1, w^(-2), w^2]*G[r1, 0, w] + 16*G[1, -w^(-1), w^2]*G[r1, 0, w] - 
 (4*Pi^2*G[r1, -I, w])/3 - (4*Pi^2*G[r1, I, w])/3 - (4*Pi^2*G[r1, 1, w])/3 + 
 (16*I)*Pi*G[w^(-2), w^2]*G[r1, 1, w] - 12*G[-1, w^2]*G[w^(-2), w^2]*
  G[r1, 1, w] - 36*G[1, w^2]*G[w^(-2), w^2]*G[r1, 1, w] + 
 12*G[w^(-2), w^2]^2*G[r1, 1, w] - (16*I)*Pi*G[-w^(-1), w^2]*G[r1, 1, w] + 
 12*G[-1, w^2]*G[-w^(-1), w^2]*G[r1, 1, w] + 36*G[1, w^2]*G[-w^(-1), w^2]*
  G[r1, 1, w] - 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r1, 1, w] - 
 4*G[-w^(-1), w^2]^2*G[r1, 1, w] - 12*G[-1, w^2]*G[-w, w^2]*G[r1, 1, w] - 
 12*G[1, w^2]*G[-w, w^2]*G[r1, 1, w] + 36*G[w^(-2), w^2]*G[-w, w^2]*
  G[r1, 1, w] - 12*G[-w^(-1), w^2]*G[-w, w^2]*G[r1, 1, w] + 
 32*G[1, w^(-2), w^2]*G[r1, 1, w] - 32*G[1, -w^(-1), w^2]*G[r1, 1, w] + 
 (5*Pi^2*G[r2, 0, w])/2 - (8*I)*Pi*G[w^(-2), w^2]*G[r2, 0, w] + 
 6*G[-1, w^2]*G[w^(-2), w^2]*G[r2, 0, w] + 18*G[1, w^2]*G[w^(-2), w^2]*
  G[r2, 0, w] - 6*G[w^(-2), w^2]^2*G[r2, 0, w] + 
 (8*I)*Pi*G[-w^(-1), w^2]*G[r2, 0, w] - 6*G[-1, w^2]*G[-w^(-1), w^2]*
  G[r2, 0, w] - 18*G[1, w^2]*G[-w^(-1), w^2]*G[r2, 0, w] + 
 4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r2, 0, w] + 
 2*G[-w^(-1), w^2]^2*G[r2, 0, w] + 6*G[-1, w^2]*G[-w, w^2]*G[r2, 0, w] + 
 6*G[1, w^2]*G[-w, w^2]*G[r2, 0, w] - 18*G[w^(-2), w^2]*G[-w, w^2]*
  G[r2, 0, w] + 6*G[-w^(-1), w^2]*G[-w, w^2]*G[r2, 0, w] - 
 16*G[1, w^(-2), w^2]*G[r2, 0, w] + 16*G[1, -w^(-1), w^2]*G[r2, 0, w] + 
 (4*Pi^2*G[r2, -I, r1])/3 - (4*Pi^2*G[r2, -I, w])/3 + 
 (4*Pi^2*G[r2, I, r1])/3 - (4*Pi^2*G[r2, I, w])/3 - (4*Pi^2*G[r2, 1, w])/3 + 
 (16*I)*Pi*G[w^(-2), w^2]*G[r2, 1, w] - 12*G[-1, w^2]*G[w^(-2), w^2]*
  G[r2, 1, w] - 36*G[1, w^2]*G[w^(-2), w^2]*G[r2, 1, w] + 
 12*G[w^(-2), w^2]^2*G[r2, 1, w] - (16*I)*Pi*G[-w^(-1), w^2]*G[r2, 1, w] + 
 12*G[-1, w^2]*G[-w^(-1), w^2]*G[r2, 1, w] + 36*G[1, w^2]*G[-w^(-1), w^2]*
  G[r2, 1, w] - 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r2, 1, w] - 
 4*G[-w^(-1), w^2]^2*G[r2, 1, w] - 12*G[-1, w^2]*G[-w, w^2]*G[r2, 1, w] - 
 12*G[1, w^2]*G[-w, w^2]*G[r2, 1, w] + 36*G[w^(-2), w^2]*G[-w, w^2]*
  G[r2, 1, w] - 12*G[-w^(-1), w^2]*G[-w, w^2]*G[r2, 1, w] + 
 32*G[1, w^(-2), w^2]*G[r2, 1, w] - 32*G[1, -w^(-1), w^2]*G[r2, 1, w] + 
 (8*Pi^2*G[r61, 0, w^2])/9 + 6*G[0, -w]^2*G[r61, 0, w^2] - 
 (55*G[0, w^2]^2*G[r61, 0, w^2])/3 - (46*G[0, w^2]*G[1, r7]*G[r61, 0, w^2])/
  3 - 12*G[0, -w]*G[1, -w]*G[r61, 0, w^2] + 132*G[0, w^2]*G[1, w^2]*
  G[r61, 0, w^2] + (160*G[1, r7]*G[1, w^2]*G[r61, 0, w^2])/3 - 
 192*G[1, w^2]^2*G[r61, 0, w^2] + (241*G[0, w^2]*G[r61, w^2]*G[r61, 0, w^2])/
  3 + (76*G[1, r7]*G[r61, w^2]*G[r61, 0, w^2])/3 - 
 184*G[1, w^2]*G[r61, w^2]*G[r61, 0, w^2] - 
 (136*G[r61, w^2]^2*G[r61, 0, w^2])/3 + 
 (241*G[0, w^2]*G[r62, w^2]*G[r61, 0, w^2])/3 + 
 (76*G[1, r7]*G[r62, w^2]*G[r61, 0, w^2])/3 - 
 184*G[1, w^2]*G[r62, w^2]*G[r61, 0, w^2] - 
 (272*G[r61, w^2]*G[r62, w^2]*G[r61, 0, w^2])/3 - 
 (136*G[r62, w^2]^2*G[r61, 0, w^2])/3 + 6*G[0, -w]*G[w^(-2), w^2]*
  G[r61, 0, w^2] - (146*G[0, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 (80*G[1, r7]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 12*G[1, -w]*G[w^(-2), w^2]*G[r61, 0, w^2] + 200*G[1, w^2]*G[w^(-2), w^2]*
  G[r61, 0, w^2] + (118*G[r61, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 
 (118*G[r62, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 (103*G[w^(-2), w^2]^2*G[r61, 0, w^2])/3 - 6*G[0, -w]*G[-w^(-1), -w]*
  G[r61, 0, w^2] + 12*G[1, -w]*G[-w^(-1), -w]*G[r61, 0, w^2] - 
 6*G[0, -w]*G[-w^(-1), w^2]*G[r61, 0, w^2] - 61*G[0, w^2]*G[-w^(-1), w^2]*
  G[r61, 0, w^2] - 10*G[1, r7]*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
 12*G[1, -w]*G[-w^(-1), w^2]*G[r61, 0, w^2] + 44*G[1, w^2]*G[-w^(-1), w^2]*
  G[r61, 0, w^2] + 63*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
 63*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
 22*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
 G[-w^(-1), w^2]^2*G[r61, 0, w^2] - 6*G[0, -w]*G[-w, w^2]*G[r61, 0, w^2] - 
 61*G[0, w^2]*G[-w, w^2]*G[r61, 0, w^2] - 10*G[1, r7]*G[-w, w^2]*
  G[r61, 0, w^2] + 12*G[1, -w]*G[-w, w^2]*G[r61, 0, w^2] + 
 44*G[1, w^2]*G[-w, w^2]*G[r61, 0, w^2] + 63*G[r61, w^2]*G[-w, w^2]*
  G[r61, 0, w^2] + 63*G[r62, w^2]*G[-w, w^2]*G[r61, 0, w^2] - 
 22*G[w^(-2), w^2]*G[-w, w^2]*G[r61, 0, w^2] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, 0, w^2] - G[-w, w^2]^2*G[r61, 0, w^2] - 
 6*G[0, 0, -w]*G[r61, 0, w^2] + (61*G[0, 0, w^2]*G[r61, 0, w^2])/3 + 
 10*G[0, 1, r7]*G[r61, 0, w^2] + 12*G[0, 1, -w]*G[r61, 0, w^2] - 
 (92*G[0, 1, w^2]*G[r61, 0, w^2])/3 - 9*G[0, r61, w^2]*G[r61, 0, w^2] - 
 9*G[0, r62, w^2]*G[r61, 0, w^2] + 4*G[0, w^(-2), w^2]*G[r61, 0, w^2] - 
 6*G[0, -w, -w]*G[r61, 0, w^2] - 11*G[0, w^2, w^2]*G[r61, 0, w^2] - 
 (152*G[1, 0, w^2]*G[r61, 0, w^2])/3 - (40*G[1, 1, r7]*G[r61, 0, w^2])/3 + 
 (416*G[1, 1, w^2]*G[r61, 0, w^2])/3 + (200*G[1, r61, w^2]*G[r61, 0, w^2])/
  3 + (200*G[1, r62, w^2]*G[r61, 0, w^2])/3 - 
 (232*G[1, w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 8*G[1, -w^(-1), w^2]*G[r61, 0, w^2] + 12*G[1, -w, -w]*G[r61, 0, w^2] - 
 8*G[1, -w, w^2]*G[r61, 0, w^2] - (232*G[1, w^2, w^2]*G[r61, 0, w^2])/3 - 
 24*G[r61, 0, w^2]^2 - (8*Pi^2*G[r61, 1, w^2])/9 + 
 (152*G[0, w^2]^2*G[r61, 1, w^2])/3 + (80*G[0, w^2]*G[1, r7]*G[r61, 1, w^2])/
  3 - 224*G[0, w^2]*G[1, w^2]*G[r61, 1, w^2] - 
 (256*G[1, r7]*G[1, w^2]*G[r61, 1, w^2])/3 + 256*G[1, w^2]^2*G[r61, 1, w^2] - 
 (400*G[0, w^2]*G[r61, w^2]*G[r61, 1, w^2])/3 - 
 (128*G[1, r7]*G[r61, w^2]*G[r61, 1, w^2])/3 + 
 256*G[1, w^2]*G[r61, w^2]*G[r61, 1, w^2] + 64*G[r61, w^2]^2*G[r61, 1, w^2] - 
 (400*G[0, w^2]*G[r62, w^2]*G[r61, 1, w^2])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[r61, 1, w^2])/3 + 
 256*G[1, w^2]*G[r62, w^2]*G[r61, 1, w^2] + 128*G[r61, w^2]*G[r62, w^2]*
  G[r61, 1, w^2] + 64*G[r62, w^2]^2*G[r61, 1, w^2] - 
 8*G[0, -w]*G[w^(-2), w^2]*G[r61, 1, w^2] + 120*G[0, w^2]*G[w^(-2), w^2]*
  G[r61, 1, w^2] + (128*G[1, r7]*G[w^(-2), w^2]*G[r61, 1, w^2])/3 + 
 16*G[1, -w]*G[w^(-2), w^2]*G[r61, 1, w^2] - 224*G[1, w^2]*G[w^(-2), w^2]*
  G[r61, 1, w^2] - (296*G[r61, w^2]*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 
 (296*G[r62, w^2]*G[w^(-2), w^2]*G[r61, 1, w^2])/3 + 
 (94*G[w^(-2), w^2]^2*G[r61, 1, w^2])/3 + 8*G[0, -w]*G[-w^(-1), w^2]*
  G[r61, 1, w^2] + 24*G[0, w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
 16*G[1, r7]*G[-w^(-1), w^2]*G[r61, 1, w^2] - 16*G[1, -w]*G[-w^(-1), w^2]*
  G[r61, 1, w^2] - 64*G[1, w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
 24*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
 24*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
 28*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
 2*G[-w^(-1), w^2]^2*G[r61, 1, w^2] + 8*G[0, -w]*G[-w, w^2]*G[r61, 1, w^2] + 
 24*G[0, w^2]*G[-w, w^2]*G[r61, 1, w^2] + 16*G[1, r7]*G[-w, w^2]*
  G[r61, 1, w^2] - 16*G[1, -w]*G[-w, w^2]*G[r61, 1, w^2] - 
 64*G[1, w^2]*G[-w, w^2]*G[r61, 1, w^2] - 24*G[r61, w^2]*G[-w, w^2]*
  G[r61, 1, w^2] - 24*G[r62, w^2]*G[-w, w^2]*G[r61, 1, w^2] + 
 28*G[w^(-2), w^2]*G[-w, w^2]*G[r61, 1, w^2] + 
 4*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, 1, w^2] + 
 2*G[-w, w^2]^2*G[r61, 1, w^2] - (152*G[0, 0, w^2]*G[r61, 1, w^2])/3 - 
 16*G[0, 1, r7]*G[r61, 1, w^2] + (160*G[0, 1, w^2]*G[r61, 1, w^2])/3 + 
 24*G[0, r61, w^2]*G[r61, 1, w^2] + 24*G[0, r62, w^2]*G[r61, 1, w^2] + 
 (56*G[0, w^2, w^2]*G[r61, 1, w^2])/3 + (256*G[1, 0, w^2]*G[r61, 1, w^2])/3 + 
 (64*G[1, 1, r7]*G[r61, 1, w^2])/3 - (512*G[1, 1, w^2]*G[r61, 1, w^2])/3 - 
 (256*G[1, r61, w^2]*G[r61, 1, w^2])/3 - (256*G[1, r62, w^2]*G[r61, 1, w^2])/
  3 + (208*G[1, w^(-2), w^2]*G[r61, 1, w^2])/3 + 
 16*G[1, -w^(-1), w^2]*G[r61, 1, w^2] + 16*G[1, -w, w^2]*G[r61, 1, w^2] + 
 (208*G[1, w^2, w^2]*G[r61, 1, w^2])/3 + (200*G[r61, 0, w^2]*G[r61, 1, w^2])/
  3 - (128*G[r61, 1, w^2]^2)/3 - (4*Pi^2*G[r61, r61, w^2])/9 + 
 (64*G[0, w^2]^2*G[r61, r61, w^2])/3 + 
 (40*G[0, w^2]*G[1, r7]*G[r61, r61, w^2])/3 - 
 112*G[0, w^2]*G[1, w^2]*G[r61, r61, w^2] - 
 (128*G[1, r7]*G[1, w^2]*G[r61, r61, w^2])/3 + 
 128*G[1, w^2]^2*G[r61, r61, w^2] - 
 (200*G[0, w^2]*G[r61, w^2]*G[r61, r61, w^2])/3 - 
 (64*G[1, r7]*G[r61, w^2]*G[r61, r61, w^2])/3 + 
 128*G[1, w^2]*G[r61, w^2]*G[r61, r61, w^2] + 
 32*G[r61, w^2]^2*G[r61, r61, w^2] - 
 (200*G[0, w^2]*G[r62, w^2]*G[r61, r61, w^2])/3 - 
 (64*G[1, r7]*G[r62, w^2]*G[r61, r61, w^2])/3 + 
 128*G[1, w^2]*G[r62, w^2]*G[r61, r61, w^2] + 
 64*G[r61, w^2]*G[r62, w^2]*G[r61, r61, w^2] + 
 32*G[r62, w^2]^2*G[r61, r61, w^2] - 4*G[0, -w]*G[w^(-2), w^2]*
  G[r61, r61, w^2] + 12*G[0, w^2]*G[w^(-2), w^2]*G[r61, r61, w^2] + 
 (64*G[1, r7]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[r61, r61, w^2] - 120*G[1, w^2]*G[w^(-2), w^2]*
  G[r61, r61, w^2] + (8*G[r61, w^2]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
 (8*G[r62, w^2]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
 (56*G[w^(-2), w^2]^2*G[r61, r61, w^2])/3 + 4*G[0, -w]*G[-w^(-1), w^2]*
  G[r61, r61, w^2] + 68*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 8*G[1, r7]*G[-w^(-1), w^2]*G[r61, r61, w^2] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[r61, r61, w^2] - 
 24*G[1, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2] - 
 64*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2] - 
 64*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 4*G[0, -w]*G[-w, w^2]*G[r61, r61, w^2] + 68*G[0, w^2]*G[-w, w^2]*
  G[r61, r61, w^2] + 8*G[1, r7]*G[-w, w^2]*G[r61, r61, w^2] - 
 8*G[1, -w]*G[-w, w^2]*G[r61, r61, w^2] - 24*G[1, w^2]*G[-w, w^2]*
  G[r61, r61, w^2] - 64*G[r61, w^2]*G[-w, w^2]*G[r61, r61, w^2] - 
 64*G[r62, w^2]*G[-w, w^2]*G[r61, r61, w^2] + 8*G[w^(-2), w^2]*G[-w, w^2]*
  G[r61, r61, w^2] - (64*G[0, 0, w^2]*G[r61, r61, w^2])/3 - 
 8*G[0, 1, r7]*G[r61, r61, w^2] + (80*G[0, 1, w^2]*G[r61, r61, w^2])/3 + 
 12*G[0, r61, w^2]*G[r61, r61, w^2] + 12*G[0, r62, w^2]*G[r61, r61, w^2] - 
 4*G[0, w^(-2), w^2]*G[r61, r61, w^2] + (16*G[0, w^2, w^2]*G[r61, r61, w^2])/
  3 + (128*G[1, 0, w^2]*G[r61, r61, w^2])/3 + 
 (32*G[1, 1, r7]*G[r61, r61, w^2])/3 - (256*G[1, 1, w^2]*G[r61, r61, w^2])/
  3 - (128*G[1, r61, w^2]*G[r61, r61, w^2])/3 - 
 (128*G[1, r62, w^2]*G[r61, r61, w^2])/3 + 
 (128*G[1, w^(-2), w^2]*G[r61, r61, w^2])/3 + 
 (128*G[1, w^2, w^2]*G[r61, r61, w^2])/3 + 
 (100*G[r61, 0, w^2]*G[r61, r61, w^2])/3 - 
 (128*G[r61, 1, w^2]*G[r61, r61, w^2])/3 - (32*G[r61, r61, w^2]^2)/3 - 
 (4*Pi^2*G[r61, r62, w^2])/9 + (64*G[0, w^2]^2*G[r61, r62, w^2])/3 + 
 (40*G[0, w^2]*G[1, r7]*G[r61, r62, w^2])/3 - 
 112*G[0, w^2]*G[1, w^2]*G[r61, r62, w^2] - 
 (128*G[1, r7]*G[1, w^2]*G[r61, r62, w^2])/3 + 
 128*G[1, w^2]^2*G[r61, r62, w^2] - 
 (200*G[0, w^2]*G[r61, w^2]*G[r61, r62, w^2])/3 - 
 (64*G[1, r7]*G[r61, w^2]*G[r61, r62, w^2])/3 + 
 128*G[1, w^2]*G[r61, w^2]*G[r61, r62, w^2] + 
 32*G[r61, w^2]^2*G[r61, r62, w^2] - 
 (200*G[0, w^2]*G[r62, w^2]*G[r61, r62, w^2])/3 - 
 (64*G[1, r7]*G[r62, w^2]*G[r61, r62, w^2])/3 + 
 128*G[1, w^2]*G[r62, w^2]*G[r61, r62, w^2] + 
 64*G[r61, w^2]*G[r62, w^2]*G[r61, r62, w^2] + 
 32*G[r62, w^2]^2*G[r61, r62, w^2] - 4*G[0, -w]*G[w^(-2), w^2]*
  G[r61, r62, w^2] + 12*G[0, w^2]*G[w^(-2), w^2]*G[r61, r62, w^2] + 
 (64*G[1, r7]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[r61, r62, w^2] - 120*G[1, w^2]*G[w^(-2), w^2]*
  G[r61, r62, w^2] + (8*G[r61, w^2]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + 
 (8*G[r62, w^2]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + 
 (56*G[w^(-2), w^2]^2*G[r61, r62, w^2])/3 + 4*G[0, -w]*G[-w^(-1), w^2]*
  G[r61, r62, w^2] + 68*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 8*G[1, r7]*G[-w^(-1), w^2]*G[r61, r62, w^2] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[r61, r62, w^2] - 
 24*G[1, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2] - 
 64*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2] - 
 64*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 4*G[0, -w]*G[-w, w^2]*G[r61, r62, w^2] + 68*G[0, w^2]*G[-w, w^2]*
  G[r61, r62, w^2] + 8*G[1, r7]*G[-w, w^2]*G[r61, r62, w^2] - 
 8*G[1, -w]*G[-w, w^2]*G[r61, r62, w^2] - 24*G[1, w^2]*G[-w, w^2]*
  G[r61, r62, w^2] - 64*G[r61, w^2]*G[-w, w^2]*G[r61, r62, w^2] - 
 64*G[r62, w^2]*G[-w, w^2]*G[r61, r62, w^2] + 8*G[w^(-2), w^2]*G[-w, w^2]*
  G[r61, r62, w^2] - (64*G[0, 0, w^2]*G[r61, r62, w^2])/3 - 
 8*G[0, 1, r7]*G[r61, r62, w^2] + (80*G[0, 1, w^2]*G[r61, r62, w^2])/3 + 
 12*G[0, r61, w^2]*G[r61, r62, w^2] + 12*G[0, r62, w^2]*G[r61, r62, w^2] - 
 4*G[0, w^(-2), w^2]*G[r61, r62, w^2] + (16*G[0, w^2, w^2]*G[r61, r62, w^2])/
  3 + (128*G[1, 0, w^2]*G[r61, r62, w^2])/3 + 
 (32*G[1, 1, r7]*G[r61, r62, w^2])/3 - (256*G[1, 1, w^2]*G[r61, r62, w^2])/
  3 - (128*G[1, r61, w^2]*G[r61, r62, w^2])/3 - 
 (128*G[1, r62, w^2]*G[r61, r62, w^2])/3 + 
 (128*G[1, w^(-2), w^2]*G[r61, r62, w^2])/3 + 
 (128*G[1, w^2, w^2]*G[r61, r62, w^2])/3 + 
 (100*G[r61, 0, w^2]*G[r61, r62, w^2])/3 - 
 (128*G[r61, 1, w^2]*G[r61, r62, w^2])/3 - 
 (64*G[r61, r61, w^2]*G[r61, r62, w^2])/3 - (32*G[r61, r62, w^2]^2)/3 + 
 G[0, -w]^2*G[r61, w^(-2), w^2] - (58*G[0, w^2]^2*G[r61, w^(-2), w^2])/3 - 
 (19*G[0, w^2]*G[1, r7]*G[r61, w^(-2), w^2])/3 - 
 10*G[0, -w]*G[1, -w]*G[r61, w^(-2), w^2] + 
 16*G[1, -w]^2*G[r61, w^(-2), w^2] - 8*G[0, -w]*G[1, w^2]*
  G[r61, w^(-2), w^2] + 58*G[0, w^2]*G[1, w^2]*G[r61, w^(-2), w^2] + 
 16*G[1, r7]*G[1, w^2]*G[r61, w^(-2), w^2] + 
 16*G[1, -w]*G[1, w^2]*G[r61, w^(-2), w^2] - 
 32*G[1, w^2]^2*G[r61, w^(-2), w^2] - 4*G[0, -w]*G[r61, w^2]*
  G[r61, w^(-2), w^2] + 41*G[0, w^2]*G[r61, w^2]*G[r61, w^(-2), w^2] + 
 (28*G[1, r7]*G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
 8*G[1, -w]*G[r61, w^2]*G[r61, w^(-2), w^2] - 
 48*G[1, w^2]*G[r61, w^2]*G[r61, w^(-2), w^2] - 
 (56*G[r61, w^2]^2*G[r61, w^(-2), w^2])/3 - 4*G[0, -w]*G[r62, w^2]*
  G[r61, w^(-2), w^2] + 41*G[0, w^2]*G[r62, w^2]*G[r61, w^(-2), w^2] + 
 (28*G[1, r7]*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + 
 8*G[1, -w]*G[r62, w^2]*G[r61, w^(-2), w^2] - 
 48*G[1, w^2]*G[r62, w^2]*G[r61, w^(-2), w^2] - 
 (112*G[r61, w^2]*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 
 (56*G[r62, w^2]^2*G[r61, w^(-2), w^2])/3 + 8*G[0, -w]*G[w^(-2), w^2]*
  G[r61, w^(-2), w^2] - (46*G[0, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 - 
 8*G[1, r7]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] - 
 16*G[1, -w]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 16*G[1, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 (22*G[r61, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 + 
 (22*G[r62, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 + 
 3*G[0, -w]*G[-w^(-1), -w]*G[r61, w^(-2), w^2] - 
 6*G[1, -w]*G[-w^(-1), -w]*G[r61, w^(-2), w^2] - 
 16*G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] - 
 3*G[1, r7]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] + 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] + 
 13*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] + 
 13*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] - 
 16*G[0, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2] - 
 3*G[1, r7]*G[-w, w^2]*G[r61, w^(-2), w^2] + 
 6*G[1, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2] + 
 13*G[r61, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2] + 
 13*G[r62, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2] - 
 G[0, 0, -w]*G[r61, w^(-2), w^2] + (52*G[0, 0, w^2]*G[r61, w^(-2), w^2])/3 + 
 3*G[0, 1, r7]*G[r61, w^(-2), w^2] + 2*G[0, 1, -w]*G[r61, w^(-2), w^2] - 
 (38*G[0, 1, w^2]*G[r61, w^(-2), w^2])/3 - 
 11*G[0, r61, w^2]*G[r61, w^(-2), w^2] - 11*G[0, r62, w^2]*
  G[r61, w^(-2), w^2] + 3*G[0, -w, -w]*G[r61, w^(-2), w^2] - 
 (11*G[0, w^2, w^2]*G[r61, w^(-2), w^2])/3 + 
 8*G[1, 0, -w]*G[r61, w^(-2), w^2] - (56*G[1, 0, w^2]*G[r61, w^(-2), w^2])/
  3 - 4*G[1, 1, r7]*G[r61, w^(-2), w^2] - 
 16*G[1, 1, -w]*G[r61, w^(-2), w^2] + 16*G[1, 1, w^2]*G[r61, w^(-2), w^2] + 
 (32*G[1, r61, w^2]*G[r61, w^(-2), w^2])/3 + 
 (32*G[1, r62, w^2]*G[r61, w^(-2), w^2])/3 - 
 6*G[1, -w, -w]*G[r61, w^(-2), w^2] - (44*G[r61, 0, w^2]*G[r61, w^(-2), w^2])/
  3 + (32*G[r61, 1, w^2]*G[r61, w^(-2), w^2])/3 + 
 (28*G[r61, r61, w^2]*G[r61, w^(-2), w^2])/3 + 
 (28*G[r61, r62, w^2]*G[r61, w^(-2), w^2])/3 - 
 7*G[0, -w]^2*G[r61, -w^(-1), w^2] - 9*G[0, w^2]^2*G[r61, -w^(-1), w^2] - 
 5*G[0, w^2]*G[1, r7]*G[r61, -w^(-1), w^2] + 
 22*G[0, -w]*G[1, -w]*G[r61, -w^(-1), w^2] - 
 16*G[1, -w]^2*G[r61, -w^(-1), w^2] + 8*G[0, -w]*G[1, w^2]*
  G[r61, -w^(-1), w^2] + 34*G[0, w^2]*G[1, w^2]*G[r61, -w^(-1), w^2] + 
 16*G[1, r7]*G[1, w^2]*G[r61, -w^(-1), w^2] - 
 16*G[1, -w]*G[1, w^2]*G[r61, -w^(-1), w^2] - 
 32*G[1, w^2]^2*G[r61, -w^(-1), w^2] + 4*G[0, -w]*G[r61, w^2]*
  G[r61, -w^(-1), w^2] + 12*G[0, w^2]*G[r61, w^2]*G[r61, -w^(-1), w^2] + 
 8*G[1, r7]*G[r61, w^2]*G[r61, -w^(-1), w^2] - 
 8*G[1, -w]*G[r61, w^2]*G[r61, -w^(-1), w^2] - 
 24*G[1, w^2]*G[r61, w^2]*G[r61, -w^(-1), w^2] + 
 4*G[0, -w]*G[r62, w^2]*G[r61, -w^(-1), w^2] + 
 12*G[0, w^2]*G[r62, w^2]*G[r61, -w^(-1), w^2] + 
 8*G[1, r7]*G[r62, w^2]*G[r61, -w^(-1), w^2] - 
 8*G[1, -w]*G[r62, w^2]*G[r61, -w^(-1), w^2] - 
 24*G[1, w^2]*G[r62, w^2]*G[r61, -w^(-1), w^2] - 
 6*G[0, -w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] - 
 8*G[0, w^2]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] - 
 8*G[1, r7]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] + 
 12*G[1, -w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] + 
 16*G[1, w^2]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] + 
 3*G[0, -w]*G[-w^(-1), -w]*G[r61, -w^(-1), w^2] - 
 6*G[1, -w]*G[-w^(-1), -w]*G[r61, -w^(-1), w^2] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2] - 
 3*G[0, w^2]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2] - 
 3*G[1, r7]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2] + 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2] - 
 2*G[0, -w]*G[-w, w^2]*G[r61, -w^(-1), w^2] - 
 3*G[0, w^2]*G[-w, w^2]*G[r61, -w^(-1), w^2] - 
 3*G[1, r7]*G[-w, w^2]*G[r61, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w, w^2]*G[r61, -w^(-1), w^2] + 
 6*G[1, w^2]*G[-w, w^2]*G[r61, -w^(-1), w^2] + 
 7*G[0, 0, -w]*G[r61, -w^(-1), w^2] + 9*G[0, 0, w^2]*G[r61, -w^(-1), w^2] + 
 3*G[0, 1, r7]*G[r61, -w^(-1), w^2] - 14*G[0, 1, -w]*G[r61, -w^(-1), w^2] - 
 10*G[0, 1, w^2]*G[r61, -w^(-1), w^2] - 
 4*G[0, r61, w^2]*G[r61, -w^(-1), w^2] - 
 4*G[0, r62, w^2]*G[r61, -w^(-1), w^2] + 
 3*G[0, -w, -w]*G[r61, -w^(-1), w^2] - 8*G[1, 0, -w]*G[r61, -w^(-1), w^2] - 
 16*G[1, 0, w^2]*G[r61, -w^(-1), w^2] - 4*G[1, 1, r7]*G[r61, -w^(-1), w^2] + 
 16*G[1, 1, -w]*G[r61, -w^(-1), w^2] + 16*G[1, 1, w^2]*G[r61, -w^(-1), w^2] + 
 8*G[1, r61, w^2]*G[r61, -w^(-1), w^2] + 
 8*G[1, r62, w^2]*G[r61, -w^(-1), w^2] - 
 6*G[1, -w, -w]*G[r61, -w^(-1), w^2] - 4*G[r61, 0, w^2]*
  G[r61, -w^(-1), w^2] + 8*G[r61, 1, w^2]*G[r61, -w^(-1), w^2] - 
 7*G[0, -w]^2*G[r61, -w, w^2] - 9*G[0, w^2]^2*G[r61, -w, w^2] - 
 5*G[0, w^2]*G[1, r7]*G[r61, -w, w^2] + 22*G[0, -w]*G[1, -w]*
  G[r61, -w, w^2] - 16*G[1, -w]^2*G[r61, -w, w^2] + 
 8*G[0, -w]*G[1, w^2]*G[r61, -w, w^2] + 34*G[0, w^2]*G[1, w^2]*
  G[r61, -w, w^2] + 16*G[1, r7]*G[1, w^2]*G[r61, -w, w^2] - 
 16*G[1, -w]*G[1, w^2]*G[r61, -w, w^2] - 32*G[1, w^2]^2*G[r61, -w, w^2] + 
 4*G[0, -w]*G[r61, w^2]*G[r61, -w, w^2] + 12*G[0, w^2]*G[r61, w^2]*
  G[r61, -w, w^2] + 8*G[1, r7]*G[r61, w^2]*G[r61, -w, w^2] - 
 8*G[1, -w]*G[r61, w^2]*G[r61, -w, w^2] - 24*G[1, w^2]*G[r61, w^2]*
  G[r61, -w, w^2] + 4*G[0, -w]*G[r62, w^2]*G[r61, -w, w^2] + 
 12*G[0, w^2]*G[r62, w^2]*G[r61, -w, w^2] + 8*G[1, r7]*G[r62, w^2]*
  G[r61, -w, w^2] - 8*G[1, -w]*G[r62, w^2]*G[r61, -w, w^2] - 
 24*G[1, w^2]*G[r62, w^2]*G[r61, -w, w^2] - 6*G[0, -w]*G[w^(-2), w^2]*
  G[r61, -w, w^2] - 8*G[0, w^2]*G[w^(-2), w^2]*G[r61, -w, w^2] - 
 8*G[1, r7]*G[w^(-2), w^2]*G[r61, -w, w^2] + 12*G[1, -w]*G[w^(-2), w^2]*
  G[r61, -w, w^2] + 16*G[1, w^2]*G[w^(-2), w^2]*G[r61, -w, w^2] + 
 3*G[0, -w]*G[-w^(-1), -w]*G[r61, -w, w^2] - 6*G[1, -w]*G[-w^(-1), -w]*
  G[r61, -w, w^2] - 2*G[0, -w]*G[-w^(-1), w^2]*G[r61, -w, w^2] - 
 3*G[0, w^2]*G[-w^(-1), w^2]*G[r61, -w, w^2] - 
 3*G[1, r7]*G[-w^(-1), w^2]*G[r61, -w, w^2] + 
 4*G[1, -w]*G[-w^(-1), w^2]*G[r61, -w, w^2] + 6*G[1, w^2]*G[-w^(-1), w^2]*
  G[r61, -w, w^2] - 2*G[0, -w]*G[-w, w^2]*G[r61, -w, w^2] - 
 3*G[0, w^2]*G[-w, w^2]*G[r61, -w, w^2] - 3*G[1, r7]*G[-w, w^2]*
  G[r61, -w, w^2] + 4*G[1, -w]*G[-w, w^2]*G[r61, -w, w^2] + 
 6*G[1, w^2]*G[-w, w^2]*G[r61, -w, w^2] + 7*G[0, 0, -w]*G[r61, -w, w^2] + 
 9*G[0, 0, w^2]*G[r61, -w, w^2] + 3*G[0, 1, r7]*G[r61, -w, w^2] - 
 14*G[0, 1, -w]*G[r61, -w, w^2] - 10*G[0, 1, w^2]*G[r61, -w, w^2] - 
 4*G[0, r61, w^2]*G[r61, -w, w^2] - 4*G[0, r62, w^2]*G[r61, -w, w^2] + 
 3*G[0, -w, -w]*G[r61, -w, w^2] - 8*G[1, 0, -w]*G[r61, -w, w^2] - 
 16*G[1, 0, w^2]*G[r61, -w, w^2] - 4*G[1, 1, r7]*G[r61, -w, w^2] + 
 16*G[1, 1, -w]*G[r61, -w, w^2] + 16*G[1, 1, w^2]*G[r61, -w, w^2] + 
 8*G[1, r61, w^2]*G[r61, -w, w^2] + 8*G[1, r62, w^2]*G[r61, -w, w^2] - 
 6*G[1, -w, -w]*G[r61, -w, w^2] - 4*G[r61, 0, w^2]*G[r61, -w, w^2] + 
 8*G[r61, 1, w^2]*G[r61, -w, w^2] + G[0, -w]^2*G[r61, w^2, w^2] - 
 (49*G[0, w^2]^2*G[r61, w^2, w^2])/3 - 
 (19*G[0, w^2]*G[1, r7]*G[r61, w^2, w^2])/3 - 
 10*G[0, -w]*G[1, -w]*G[r61, w^2, w^2] + 16*G[1, -w]^2*G[r61, w^2, w^2] - 
 8*G[0, -w]*G[1, w^2]*G[r61, w^2, w^2] - 
 (82*G[0, w^2]*G[1, w^2]*G[r61, w^2, w^2])/3 - 
 (56*G[1, r7]*G[1, w^2]*G[r61, w^2, w^2])/3 + 
 16*G[1, -w]*G[1, w^2]*G[r61, w^2, w^2] + (368*G[1, w^2]^2*G[r61, w^2, w^2])/
  3 - 4*G[0, -w]*G[r61, w^2]*G[r61, w^2, w^2] + 
 (16*G[0, w^2]*G[r61, w^2]*G[r61, w^2, w^2])/3 + 
 4*G[1, r7]*G[r61, w^2]*G[r61, w^2, w^2] + 8*G[1, -w]*G[r61, w^2]*
  G[r61, w^2, w^2] + (128*G[1, w^2]*G[r61, w^2]*G[r61, w^2, w^2])/3 - 
 4*G[0, -w]*G[r62, w^2]*G[r61, w^2, w^2] + 
 (16*G[0, w^2]*G[r62, w^2]*G[r61, w^2, w^2])/3 + 
 4*G[1, r7]*G[r62, w^2]*G[r61, w^2, w^2] + 8*G[1, -w]*G[r62, w^2]*
  G[r61, w^2, w^2] + (128*G[1, w^2]*G[r62, w^2]*G[r61, w^2, w^2])/3 + 
 8*G[0, -w]*G[w^(-2), w^2]*G[r61, w^2, w^2] + 27*G[0, w^2]*G[w^(-2), w^2]*
  G[r61, w^2, w^2] + (23*G[1, r7]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - 
 16*G[1, -w]*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
 114*G[1, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
 (56*G[r61, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - 
 (56*G[r62, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + 
 (64*G[w^(-2), w^2]^2*G[r61, w^2, w^2])/3 + 3*G[0, -w]*G[-w^(-1), -w]*
  G[r61, w^2, w^2] - 6*G[1, -w]*G[-w^(-1), -w]*G[r61, w^2, w^2] + 
 14*G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] + 
 4*G[1, r7]*G[-w^(-1), w^2]*G[r61, w^2, w^2] - 
 24*G[1, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] - 
 8*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] - 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] + 
 6*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] + 
 14*G[0, w^2]*G[-w, w^2]*G[r61, w^2, w^2] + 4*G[1, r7]*G[-w, w^2]*
  G[r61, w^2, w^2] - 24*G[1, w^2]*G[-w, w^2]*G[r61, w^2, w^2] - 
 8*G[r61, w^2]*G[-w, w^2]*G[r61, w^2, w^2] - 8*G[r62, w^2]*G[-w, w^2]*
  G[r61, w^2, w^2] + 6*G[w^(-2), w^2]*G[-w, w^2]*G[r61, w^2, w^2] - 
 G[0, 0, -w]*G[r61, w^2, w^2] + (55*G[0, 0, w^2]*G[r61, w^2, w^2])/3 + 
 3*G[0, 1, r7]*G[r61, w^2, w^2] + 2*G[0, 1, -w]*G[r61, w^2, w^2] - 
 (38*G[0, 1, w^2]*G[r61, w^2, w^2])/3 - 9*G[0, r61, w^2]*G[r61, w^2, w^2] - 
 9*G[0, r62, w^2]*G[r61, w^2, w^2] - 3*G[0, w^(-2), w^2]*G[r61, w^2, w^2] + 
 3*G[0, -w, -w]*G[r61, w^2, w^2] - (20*G[0, w^2, w^2]*G[r61, w^2, w^2])/3 + 
 8*G[1, 0, -w]*G[r61, w^2, w^2] - (32*G[1, 0, w^2]*G[r61, w^2, w^2])/3 - 
 4*G[1, 1, r7]*G[r61, w^2, w^2] - 16*G[1, 1, -w]*G[r61, w^2, w^2] - 
 (208*G[1, 1, w^2]*G[r61, w^2, w^2])/3 - 8*G[1, r61, w^2]*G[r61, w^2, w^2] - 
 8*G[1, r62, w^2]*G[r61, w^2, w^2] + (160*G[1, w^(-2), w^2]*G[r61, w^2, w^2])/
  3 - 6*G[1, -w, -w]*G[r61, w^2, w^2] + (160*G[1, w^2, w^2]*G[r61, w^2, w^2])/
  3 + (G[r61, 0, w^2]*G[r61, w^2, w^2])/3 - 
 8*G[r61, 1, w^2]*G[r61, w^2, w^2] + 
 (11*G[r61, w^(-2), w^2]*G[r61, w^2, w^2])/3 + (11*G[r61, w^2, w^2]^2)/3 + 
 (8*Pi^2*G[r62, 0, w^2])/9 + 6*G[0, -w]^2*G[r62, 0, w^2] - 
 (55*G[0, w^2]^2*G[r62, 0, w^2])/3 - (46*G[0, w^2]*G[1, r7]*G[r62, 0, w^2])/
  3 - 12*G[0, -w]*G[1, -w]*G[r62, 0, w^2] + 132*G[0, w^2]*G[1, w^2]*
  G[r62, 0, w^2] + (160*G[1, r7]*G[1, w^2]*G[r62, 0, w^2])/3 - 
 192*G[1, w^2]^2*G[r62, 0, w^2] + (241*G[0, w^2]*G[r61, w^2]*G[r62, 0, w^2])/
  3 + (76*G[1, r7]*G[r61, w^2]*G[r62, 0, w^2])/3 - 
 184*G[1, w^2]*G[r61, w^2]*G[r62, 0, w^2] - 
 (136*G[r61, w^2]^2*G[r62, 0, w^2])/3 + 
 (241*G[0, w^2]*G[r62, w^2]*G[r62, 0, w^2])/3 + 
 (76*G[1, r7]*G[r62, w^2]*G[r62, 0, w^2])/3 - 
 184*G[1, w^2]*G[r62, w^2]*G[r62, 0, w^2] - 
 (272*G[r61, w^2]*G[r62, w^2]*G[r62, 0, w^2])/3 - 
 (136*G[r62, w^2]^2*G[r62, 0, w^2])/3 + 6*G[0, -w]*G[w^(-2), w^2]*
  G[r62, 0, w^2] - (146*G[0, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 (80*G[1, r7]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 12*G[1, -w]*G[w^(-2), w^2]*G[r62, 0, w^2] + 200*G[1, w^2]*G[w^(-2), w^2]*
  G[r62, 0, w^2] + (118*G[r61, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 + 
 (118*G[r62, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 (103*G[w^(-2), w^2]^2*G[r62, 0, w^2])/3 - 6*G[0, -w]*G[-w^(-1), -w]*
  G[r62, 0, w^2] + 12*G[1, -w]*G[-w^(-1), -w]*G[r62, 0, w^2] - 
 6*G[0, -w]*G[-w^(-1), w^2]*G[r62, 0, w^2] - 61*G[0, w^2]*G[-w^(-1), w^2]*
  G[r62, 0, w^2] - 10*G[1, r7]*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
 12*G[1, -w]*G[-w^(-1), w^2]*G[r62, 0, w^2] + 44*G[1, w^2]*G[-w^(-1), w^2]*
  G[r62, 0, w^2] + 63*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
 63*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
 22*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
 G[-w^(-1), w^2]^2*G[r62, 0, w^2] - 6*G[0, -w]*G[-w, w^2]*G[r62, 0, w^2] - 
 61*G[0, w^2]*G[-w, w^2]*G[r62, 0, w^2] - 10*G[1, r7]*G[-w, w^2]*
  G[r62, 0, w^2] + 12*G[1, -w]*G[-w, w^2]*G[r62, 0, w^2] + 
 44*G[1, w^2]*G[-w, w^2]*G[r62, 0, w^2] + 63*G[r61, w^2]*G[-w, w^2]*
  G[r62, 0, w^2] + 63*G[r62, w^2]*G[-w, w^2]*G[r62, 0, w^2] - 
 22*G[w^(-2), w^2]*G[-w, w^2]*G[r62, 0, w^2] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, 0, w^2] - G[-w, w^2]^2*G[r62, 0, w^2] - 
 6*G[0, 0, -w]*G[r62, 0, w^2] + (61*G[0, 0, w^2]*G[r62, 0, w^2])/3 + 
 10*G[0, 1, r7]*G[r62, 0, w^2] + 12*G[0, 1, -w]*G[r62, 0, w^2] - 
 (92*G[0, 1, w^2]*G[r62, 0, w^2])/3 - 9*G[0, r61, w^2]*G[r62, 0, w^2] - 
 9*G[0, r62, w^2]*G[r62, 0, w^2] + 4*G[0, w^(-2), w^2]*G[r62, 0, w^2] - 
 6*G[0, -w, -w]*G[r62, 0, w^2] - 11*G[0, w^2, w^2]*G[r62, 0, w^2] - 
 (152*G[1, 0, w^2]*G[r62, 0, w^2])/3 - (40*G[1, 1, r7]*G[r62, 0, w^2])/3 + 
 (416*G[1, 1, w^2]*G[r62, 0, w^2])/3 + (200*G[1, r61, w^2]*G[r62, 0, w^2])/
  3 + (200*G[1, r62, w^2]*G[r62, 0, w^2])/3 - 
 (232*G[1, w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 8*G[1, -w^(-1), w^2]*G[r62, 0, w^2] + 12*G[1, -w, -w]*G[r62, 0, w^2] - 
 8*G[1, -w, w^2]*G[r62, 0, w^2] - (232*G[1, w^2, w^2]*G[r62, 0, w^2])/3 - 
 48*G[r61, 0, w^2]*G[r62, 0, w^2] + (200*G[r61, 1, w^2]*G[r62, 0, w^2])/3 + 
 (100*G[r61, r61, w^2]*G[r62, 0, w^2])/3 + 
 (100*G[r61, r62, w^2]*G[r62, 0, w^2])/3 - 
 (44*G[r61, w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 4*G[r61, -w^(-1), w^2]*G[r62, 0, w^2] - 4*G[r61, -w, w^2]*G[r62, 0, w^2] + 
 (G[r61, w^2, w^2]*G[r62, 0, w^2])/3 - 24*G[r62, 0, w^2]^2 - 
 (8*Pi^2*G[r62, 1, w^2])/9 + (152*G[0, w^2]^2*G[r62, 1, w^2])/3 + 
 (80*G[0, w^2]*G[1, r7]*G[r62, 1, w^2])/3 - 224*G[0, w^2]*G[1, w^2]*
  G[r62, 1, w^2] - (256*G[1, r7]*G[1, w^2]*G[r62, 1, w^2])/3 + 
 256*G[1, w^2]^2*G[r62, 1, w^2] - (400*G[0, w^2]*G[r61, w^2]*G[r62, 1, w^2])/
  3 - (128*G[1, r7]*G[r61, w^2]*G[r62, 1, w^2])/3 + 
 256*G[1, w^2]*G[r61, w^2]*G[r62, 1, w^2] + 64*G[r61, w^2]^2*G[r62, 1, w^2] - 
 (400*G[0, w^2]*G[r62, w^2]*G[r62, 1, w^2])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[r62, 1, w^2])/3 + 
 256*G[1, w^2]*G[r62, w^2]*G[r62, 1, w^2] + 128*G[r61, w^2]*G[r62, w^2]*
  G[r62, 1, w^2] + 64*G[r62, w^2]^2*G[r62, 1, w^2] - 
 8*G[0, -w]*G[w^(-2), w^2]*G[r62, 1, w^2] + 120*G[0, w^2]*G[w^(-2), w^2]*
  G[r62, 1, w^2] + (128*G[1, r7]*G[w^(-2), w^2]*G[r62, 1, w^2])/3 + 
 16*G[1, -w]*G[w^(-2), w^2]*G[r62, 1, w^2] - 224*G[1, w^2]*G[w^(-2), w^2]*
  G[r62, 1, w^2] - (296*G[r61, w^2]*G[w^(-2), w^2]*G[r62, 1, w^2])/3 - 
 (296*G[r62, w^2]*G[w^(-2), w^2]*G[r62, 1, w^2])/3 + 
 (94*G[w^(-2), w^2]^2*G[r62, 1, w^2])/3 + 8*G[0, -w]*G[-w^(-1), w^2]*
  G[r62, 1, w^2] + 24*G[0, w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2] + 
 16*G[1, r7]*G[-w^(-1), w^2]*G[r62, 1, w^2] - 16*G[1, -w]*G[-w^(-1), w^2]*
  G[r62, 1, w^2] - 64*G[1, w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
 24*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
 24*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2] + 
 28*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2] + 
 2*G[-w^(-1), w^2]^2*G[r62, 1, w^2] + 8*G[0, -w]*G[-w, w^2]*G[r62, 1, w^2] + 
 24*G[0, w^2]*G[-w, w^2]*G[r62, 1, w^2] + 16*G[1, r7]*G[-w, w^2]*
  G[r62, 1, w^2] - 16*G[1, -w]*G[-w, w^2]*G[r62, 1, w^2] - 
 64*G[1, w^2]*G[-w, w^2]*G[r62, 1, w^2] - 24*G[r61, w^2]*G[-w, w^2]*
  G[r62, 1, w^2] - 24*G[r62, w^2]*G[-w, w^2]*G[r62, 1, w^2] + 
 28*G[w^(-2), w^2]*G[-w, w^2]*G[r62, 1, w^2] + 
 4*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, 1, w^2] + 
 2*G[-w, w^2]^2*G[r62, 1, w^2] - (152*G[0, 0, w^2]*G[r62, 1, w^2])/3 - 
 16*G[0, 1, r7]*G[r62, 1, w^2] + (160*G[0, 1, w^2]*G[r62, 1, w^2])/3 + 
 24*G[0, r61, w^2]*G[r62, 1, w^2] + 24*G[0, r62, w^2]*G[r62, 1, w^2] + 
 (56*G[0, w^2, w^2]*G[r62, 1, w^2])/3 + (256*G[1, 0, w^2]*G[r62, 1, w^2])/3 + 
 (64*G[1, 1, r7]*G[r62, 1, w^2])/3 - (512*G[1, 1, w^2]*G[r62, 1, w^2])/3 - 
 (256*G[1, r61, w^2]*G[r62, 1, w^2])/3 - (256*G[1, r62, w^2]*G[r62, 1, w^2])/
  3 + (208*G[1, w^(-2), w^2]*G[r62, 1, w^2])/3 + 
 16*G[1, -w^(-1), w^2]*G[r62, 1, w^2] + 16*G[1, -w, w^2]*G[r62, 1, w^2] + 
 (208*G[1, w^2, w^2]*G[r62, 1, w^2])/3 + (200*G[r61, 0, w^2]*G[r62, 1, w^2])/
  3 - (256*G[r61, 1, w^2]*G[r62, 1, w^2])/3 - 
 (128*G[r61, r61, w^2]*G[r62, 1, w^2])/3 - 
 (128*G[r61, r62, w^2]*G[r62, 1, w^2])/3 + 
 (32*G[r61, w^(-2), w^2]*G[r62, 1, w^2])/3 + 
 8*G[r61, -w^(-1), w^2]*G[r62, 1, w^2] + 8*G[r61, -w, w^2]*G[r62, 1, w^2] - 
 8*G[r61, w^2, w^2]*G[r62, 1, w^2] + (200*G[r62, 0, w^2]*G[r62, 1, w^2])/3 - 
 (128*G[r62, 1, w^2]^2)/3 - (4*Pi^2*G[r62, r61, w^2])/9 + 
 (64*G[0, w^2]^2*G[r62, r61, w^2])/3 + 
 (40*G[0, w^2]*G[1, r7]*G[r62, r61, w^2])/3 - 
 112*G[0, w^2]*G[1, w^2]*G[r62, r61, w^2] - 
 (128*G[1, r7]*G[1, w^2]*G[r62, r61, w^2])/3 + 
 128*G[1, w^2]^2*G[r62, r61, w^2] - 
 (200*G[0, w^2]*G[r61, w^2]*G[r62, r61, w^2])/3 - 
 (64*G[1, r7]*G[r61, w^2]*G[r62, r61, w^2])/3 + 
 128*G[1, w^2]*G[r61, w^2]*G[r62, r61, w^2] + 
 32*G[r61, w^2]^2*G[r62, r61, w^2] - 
 (200*G[0, w^2]*G[r62, w^2]*G[r62, r61, w^2])/3 - 
 (64*G[1, r7]*G[r62, w^2]*G[r62, r61, w^2])/3 + 
 128*G[1, w^2]*G[r62, w^2]*G[r62, r61, w^2] + 
 64*G[r61, w^2]*G[r62, w^2]*G[r62, r61, w^2] + 
 32*G[r62, w^2]^2*G[r62, r61, w^2] - 4*G[0, -w]*G[w^(-2), w^2]*
  G[r62, r61, w^2] + 12*G[0, w^2]*G[w^(-2), w^2]*G[r62, r61, w^2] + 
 (64*G[1, r7]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[r62, r61, w^2] - 120*G[1, w^2]*G[w^(-2), w^2]*
  G[r62, r61, w^2] + (8*G[r61, w^2]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
 (8*G[r62, w^2]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
 (56*G[w^(-2), w^2]^2*G[r62, r61, w^2])/3 + 4*G[0, -w]*G[-w^(-1), w^2]*
  G[r62, r61, w^2] + 68*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 8*G[1, r7]*G[-w^(-1), w^2]*G[r62, r61, w^2] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[r62, r61, w^2] - 
 24*G[1, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2] - 
 64*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2] - 
 64*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 4*G[0, -w]*G[-w, w^2]*G[r62, r61, w^2] + 68*G[0, w^2]*G[-w, w^2]*
  G[r62, r61, w^2] + 8*G[1, r7]*G[-w, w^2]*G[r62, r61, w^2] - 
 8*G[1, -w]*G[-w, w^2]*G[r62, r61, w^2] - 24*G[1, w^2]*G[-w, w^2]*
  G[r62, r61, w^2] - 64*G[r61, w^2]*G[-w, w^2]*G[r62, r61, w^2] - 
 64*G[r62, w^2]*G[-w, w^2]*G[r62, r61, w^2] + 8*G[w^(-2), w^2]*G[-w, w^2]*
  G[r62, r61, w^2] - (64*G[0, 0, w^2]*G[r62, r61, w^2])/3 - 
 8*G[0, 1, r7]*G[r62, r61, w^2] + (80*G[0, 1, w^2]*G[r62, r61, w^2])/3 + 
 12*G[0, r61, w^2]*G[r62, r61, w^2] + 12*G[0, r62, w^2]*G[r62, r61, w^2] - 
 4*G[0, w^(-2), w^2]*G[r62, r61, w^2] + (16*G[0, w^2, w^2]*G[r62, r61, w^2])/
  3 + (128*G[1, 0, w^2]*G[r62, r61, w^2])/3 + 
 (32*G[1, 1, r7]*G[r62, r61, w^2])/3 - (256*G[1, 1, w^2]*G[r62, r61, w^2])/
  3 - (128*G[1, r61, w^2]*G[r62, r61, w^2])/3 - 
 (128*G[1, r62, w^2]*G[r62, r61, w^2])/3 + 
 (128*G[1, w^(-2), w^2]*G[r62, r61, w^2])/3 + 
 (128*G[1, w^2, w^2]*G[r62, r61, w^2])/3 + 
 (100*G[r61, 0, w^2]*G[r62, r61, w^2])/3 - 
 (128*G[r61, 1, w^2]*G[r62, r61, w^2])/3 - 
 (64*G[r61, r61, w^2]*G[r62, r61, w^2])/3 - 
 (64*G[r61, r62, w^2]*G[r62, r61, w^2])/3 + 
 (28*G[r61, w^(-2), w^2]*G[r62, r61, w^2])/3 + 
 (100*G[r62, 0, w^2]*G[r62, r61, w^2])/3 - 
 (128*G[r62, 1, w^2]*G[r62, r61, w^2])/3 - (32*G[r62, r61, w^2]^2)/3 - 
 (4*Pi^2*G[r62, r62, w^2])/9 + (64*G[0, w^2]^2*G[r62, r62, w^2])/3 + 
 (40*G[0, w^2]*G[1, r7]*G[r62, r62, w^2])/3 - 
 112*G[0, w^2]*G[1, w^2]*G[r62, r62, w^2] - 
 (128*G[1, r7]*G[1, w^2]*G[r62, r62, w^2])/3 + 
 128*G[1, w^2]^2*G[r62, r62, w^2] - 
 (200*G[0, w^2]*G[r61, w^2]*G[r62, r62, w^2])/3 - 
 (64*G[1, r7]*G[r61, w^2]*G[r62, r62, w^2])/3 + 
 128*G[1, w^2]*G[r61, w^2]*G[r62, r62, w^2] + 
 32*G[r61, w^2]^2*G[r62, r62, w^2] - 
 (200*G[0, w^2]*G[r62, w^2]*G[r62, r62, w^2])/3 - 
 (64*G[1, r7]*G[r62, w^2]*G[r62, r62, w^2])/3 + 
 128*G[1, w^2]*G[r62, w^2]*G[r62, r62, w^2] + 
 64*G[r61, w^2]*G[r62, w^2]*G[r62, r62, w^2] + 
 32*G[r62, w^2]^2*G[r62, r62, w^2] - 4*G[0, -w]*G[w^(-2), w^2]*
  G[r62, r62, w^2] + 12*G[0, w^2]*G[w^(-2), w^2]*G[r62, r62, w^2] + 
 (64*G[1, r7]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[r62, r62, w^2] - 120*G[1, w^2]*G[w^(-2), w^2]*
  G[r62, r62, w^2] + (8*G[r61, w^2]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 
 (8*G[r62, w^2]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 
 (56*G[w^(-2), w^2]^2*G[r62, r62, w^2])/3 + 4*G[0, -w]*G[-w^(-1), w^2]*
  G[r62, r62, w^2] + 68*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 8*G[1, r7]*G[-w^(-1), w^2]*G[r62, r62, w^2] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[r62, r62, w^2] - 
 24*G[1, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2] - 
 64*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2] - 
 64*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 4*G[0, -w]*G[-w, w^2]*G[r62, r62, w^2] + 68*G[0, w^2]*G[-w, w^2]*
  G[r62, r62, w^2] + 8*G[1, r7]*G[-w, w^2]*G[r62, r62, w^2] - 
 8*G[1, -w]*G[-w, w^2]*G[r62, r62, w^2] - 24*G[1, w^2]*G[-w, w^2]*
  G[r62, r62, w^2] - 64*G[r61, w^2]*G[-w, w^2]*G[r62, r62, w^2] - 
 64*G[r62, w^2]*G[-w, w^2]*G[r62, r62, w^2] + 8*G[w^(-2), w^2]*G[-w, w^2]*
  G[r62, r62, w^2] - (64*G[0, 0, w^2]*G[r62, r62, w^2])/3 - 
 8*G[0, 1, r7]*G[r62, r62, w^2] + (80*G[0, 1, w^2]*G[r62, r62, w^2])/3 + 
 12*G[0, r61, w^2]*G[r62, r62, w^2] + 12*G[0, r62, w^2]*G[r62, r62, w^2] - 
 4*G[0, w^(-2), w^2]*G[r62, r62, w^2] + (16*G[0, w^2, w^2]*G[r62, r62, w^2])/
  3 + (128*G[1, 0, w^2]*G[r62, r62, w^2])/3 + 
 (32*G[1, 1, r7]*G[r62, r62, w^2])/3 - (256*G[1, 1, w^2]*G[r62, r62, w^2])/
  3 - (128*G[1, r61, w^2]*G[r62, r62, w^2])/3 - 
 (128*G[1, r62, w^2]*G[r62, r62, w^2])/3 + 
 (128*G[1, w^(-2), w^2]*G[r62, r62, w^2])/3 + 
 (128*G[1, w^2, w^2]*G[r62, r62, w^2])/3 + 
 (100*G[r61, 0, w^2]*G[r62, r62, w^2])/3 - 
 (128*G[r61, 1, w^2]*G[r62, r62, w^2])/3 - 
 (64*G[r61, r61, w^2]*G[r62, r62, w^2])/3 - 
 (64*G[r61, r62, w^2]*G[r62, r62, w^2])/3 + 
 (28*G[r61, w^(-2), w^2]*G[r62, r62, w^2])/3 + 
 (100*G[r62, 0, w^2]*G[r62, r62, w^2])/3 - 
 (128*G[r62, 1, w^2]*G[r62, r62, w^2])/3 - 
 (64*G[r62, r61, w^2]*G[r62, r62, w^2])/3 - (32*G[r62, r62, w^2]^2)/3 + 
 G[0, -w]^2*G[r62, w^(-2), w^2] - (58*G[0, w^2]^2*G[r62, w^(-2), w^2])/3 - 
 (19*G[0, w^2]*G[1, r7]*G[r62, w^(-2), w^2])/3 - 
 10*G[0, -w]*G[1, -w]*G[r62, w^(-2), w^2] + 
 16*G[1, -w]^2*G[r62, w^(-2), w^2] - 8*G[0, -w]*G[1, w^2]*
  G[r62, w^(-2), w^2] + 58*G[0, w^2]*G[1, w^2]*G[r62, w^(-2), w^2] + 
 16*G[1, r7]*G[1, w^2]*G[r62, w^(-2), w^2] + 
 16*G[1, -w]*G[1, w^2]*G[r62, w^(-2), w^2] - 
 32*G[1, w^2]^2*G[r62, w^(-2), w^2] - 4*G[0, -w]*G[r61, w^2]*
  G[r62, w^(-2), w^2] + 41*G[0, w^2]*G[r61, w^2]*G[r62, w^(-2), w^2] + 
 (28*G[1, r7]*G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
 8*G[1, -w]*G[r61, w^2]*G[r62, w^(-2), w^2] - 
 48*G[1, w^2]*G[r61, w^2]*G[r62, w^(-2), w^2] - 
 (56*G[r61, w^2]^2*G[r62, w^(-2), w^2])/3 - 4*G[0, -w]*G[r62, w^2]*
  G[r62, w^(-2), w^2] + 41*G[0, w^2]*G[r62, w^2]*G[r62, w^(-2), w^2] + 
 (28*G[1, r7]*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + 
 8*G[1, -w]*G[r62, w^2]*G[r62, w^(-2), w^2] - 
 48*G[1, w^2]*G[r62, w^2]*G[r62, w^(-2), w^2] - 
 (112*G[r61, w^2]*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 
 (56*G[r62, w^2]^2*G[r62, w^(-2), w^2])/3 + 8*G[0, -w]*G[w^(-2), w^2]*
  G[r62, w^(-2), w^2] - (46*G[0, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 - 
 8*G[1, r7]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] - 
 16*G[1, -w]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 16*G[1, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 (22*G[r61, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 + 
 (22*G[r62, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 + 
 3*G[0, -w]*G[-w^(-1), -w]*G[r62, w^(-2), w^2] - 
 6*G[1, -w]*G[-w^(-1), -w]*G[r62, w^(-2), w^2] - 
 16*G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] - 
 3*G[1, r7]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] + 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] + 
 13*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] + 
 13*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] - 
 16*G[0, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2] - 
 3*G[1, r7]*G[-w, w^2]*G[r62, w^(-2), w^2] + 
 6*G[1, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2] + 
 13*G[r61, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2] + 
 13*G[r62, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2] - 
 G[0, 0, -w]*G[r62, w^(-2), w^2] + (52*G[0, 0, w^2]*G[r62, w^(-2), w^2])/3 + 
 3*G[0, 1, r7]*G[r62, w^(-2), w^2] + 2*G[0, 1, -w]*G[r62, w^(-2), w^2] - 
 (38*G[0, 1, w^2]*G[r62, w^(-2), w^2])/3 - 
 11*G[0, r61, w^2]*G[r62, w^(-2), w^2] - 11*G[0, r62, w^2]*
  G[r62, w^(-2), w^2] + 3*G[0, -w, -w]*G[r62, w^(-2), w^2] - 
 (11*G[0, w^2, w^2]*G[r62, w^(-2), w^2])/3 + 
 8*G[1, 0, -w]*G[r62, w^(-2), w^2] - (56*G[1, 0, w^2]*G[r62, w^(-2), w^2])/
  3 - 4*G[1, 1, r7]*G[r62, w^(-2), w^2] - 
 16*G[1, 1, -w]*G[r62, w^(-2), w^2] + 16*G[1, 1, w^2]*G[r62, w^(-2), w^2] + 
 (32*G[1, r61, w^2]*G[r62, w^(-2), w^2])/3 + 
 (32*G[1, r62, w^2]*G[r62, w^(-2), w^2])/3 - 
 6*G[1, -w, -w]*G[r62, w^(-2), w^2] - (44*G[r61, 0, w^2]*G[r62, w^(-2), w^2])/
  3 + (32*G[r61, 1, w^2]*G[r62, w^(-2), w^2])/3 + 
 (28*G[r61, r61, w^2]*G[r62, w^(-2), w^2])/3 + 
 (28*G[r61, r62, w^2]*G[r62, w^(-2), w^2])/3 + 
 (11*G[r61, w^2, w^2]*G[r62, w^(-2), w^2])/3 - 
 (44*G[r62, 0, w^2]*G[r62, w^(-2), w^2])/3 + 
 (32*G[r62, 1, w^2]*G[r62, w^(-2), w^2])/3 + 
 (28*G[r62, r61, w^2]*G[r62, w^(-2), w^2])/3 + 
 (28*G[r62, r62, w^2]*G[r62, w^(-2), w^2])/3 - 
 7*G[0, -w]^2*G[r62, -w^(-1), w^2] - 9*G[0, w^2]^2*G[r62, -w^(-1), w^2] - 
 5*G[0, w^2]*G[1, r7]*G[r62, -w^(-1), w^2] + 
 22*G[0, -w]*G[1, -w]*G[r62, -w^(-1), w^2] - 
 16*G[1, -w]^2*G[r62, -w^(-1), w^2] + 8*G[0, -w]*G[1, w^2]*
  G[r62, -w^(-1), w^2] + 34*G[0, w^2]*G[1, w^2]*G[r62, -w^(-1), w^2] + 
 16*G[1, r7]*G[1, w^2]*G[r62, -w^(-1), w^2] - 
 16*G[1, -w]*G[1, w^2]*G[r62, -w^(-1), w^2] - 
 32*G[1, w^2]^2*G[r62, -w^(-1), w^2] + 4*G[0, -w]*G[r61, w^2]*
  G[r62, -w^(-1), w^2] + 12*G[0, w^2]*G[r61, w^2]*G[r62, -w^(-1), w^2] + 
 8*G[1, r7]*G[r61, w^2]*G[r62, -w^(-1), w^2] - 
 8*G[1, -w]*G[r61, w^2]*G[r62, -w^(-1), w^2] - 
 24*G[1, w^2]*G[r61, w^2]*G[r62, -w^(-1), w^2] + 
 4*G[0, -w]*G[r62, w^2]*G[r62, -w^(-1), w^2] + 
 12*G[0, w^2]*G[r62, w^2]*G[r62, -w^(-1), w^2] + 
 8*G[1, r7]*G[r62, w^2]*G[r62, -w^(-1), w^2] - 
 8*G[1, -w]*G[r62, w^2]*G[r62, -w^(-1), w^2] - 
 24*G[1, w^2]*G[r62, w^2]*G[r62, -w^(-1), w^2] - 
 6*G[0, -w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] - 
 8*G[0, w^2]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] - 
 8*G[1, r7]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] + 
 12*G[1, -w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] + 
 16*G[1, w^2]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] + 
 3*G[0, -w]*G[-w^(-1), -w]*G[r62, -w^(-1), w^2] - 
 6*G[1, -w]*G[-w^(-1), -w]*G[r62, -w^(-1), w^2] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2] - 
 3*G[0, w^2]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2] - 
 3*G[1, r7]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2] + 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2] - 
 2*G[0, -w]*G[-w, w^2]*G[r62, -w^(-1), w^2] - 
 3*G[0, w^2]*G[-w, w^2]*G[r62, -w^(-1), w^2] - 
 3*G[1, r7]*G[-w, w^2]*G[r62, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w, w^2]*G[r62, -w^(-1), w^2] + 
 6*G[1, w^2]*G[-w, w^2]*G[r62, -w^(-1), w^2] + 
 7*G[0, 0, -w]*G[r62, -w^(-1), w^2] + 9*G[0, 0, w^2]*G[r62, -w^(-1), w^2] + 
 3*G[0, 1, r7]*G[r62, -w^(-1), w^2] - 14*G[0, 1, -w]*G[r62, -w^(-1), w^2] - 
 10*G[0, 1, w^2]*G[r62, -w^(-1), w^2] - 
 4*G[0, r61, w^2]*G[r62, -w^(-1), w^2] - 
 4*G[0, r62, w^2]*G[r62, -w^(-1), w^2] + 
 3*G[0, -w, -w]*G[r62, -w^(-1), w^2] - 8*G[1, 0, -w]*G[r62, -w^(-1), w^2] - 
 16*G[1, 0, w^2]*G[r62, -w^(-1), w^2] - 4*G[1, 1, r7]*G[r62, -w^(-1), w^2] + 
 16*G[1, 1, -w]*G[r62, -w^(-1), w^2] + 16*G[1, 1, w^2]*G[r62, -w^(-1), w^2] + 
 8*G[1, r61, w^2]*G[r62, -w^(-1), w^2] + 
 8*G[1, r62, w^2]*G[r62, -w^(-1), w^2] - 
 6*G[1, -w, -w]*G[r62, -w^(-1), w^2] - 4*G[r61, 0, w^2]*
  G[r62, -w^(-1), w^2] + 8*G[r61, 1, w^2]*G[r62, -w^(-1), w^2] - 
 4*G[r62, 0, w^2]*G[r62, -w^(-1), w^2] + 
 8*G[r62, 1, w^2]*G[r62, -w^(-1), w^2] - 7*G[0, -w]^2*G[r62, -w, w^2] - 
 9*G[0, w^2]^2*G[r62, -w, w^2] - 5*G[0, w^2]*G[1, r7]*G[r62, -w, w^2] + 
 22*G[0, -w]*G[1, -w]*G[r62, -w, w^2] - 16*G[1, -w]^2*G[r62, -w, w^2] + 
 8*G[0, -w]*G[1, w^2]*G[r62, -w, w^2] + 34*G[0, w^2]*G[1, w^2]*
  G[r62, -w, w^2] + 16*G[1, r7]*G[1, w^2]*G[r62, -w, w^2] - 
 16*G[1, -w]*G[1, w^2]*G[r62, -w, w^2] - 32*G[1, w^2]^2*G[r62, -w, w^2] + 
 4*G[0, -w]*G[r61, w^2]*G[r62, -w, w^2] + 12*G[0, w^2]*G[r61, w^2]*
  G[r62, -w, w^2] + 8*G[1, r7]*G[r61, w^2]*G[r62, -w, w^2] - 
 8*G[1, -w]*G[r61, w^2]*G[r62, -w, w^2] - 24*G[1, w^2]*G[r61, w^2]*
  G[r62, -w, w^2] + 4*G[0, -w]*G[r62, w^2]*G[r62, -w, w^2] + 
 12*G[0, w^2]*G[r62, w^2]*G[r62, -w, w^2] + 8*G[1, r7]*G[r62, w^2]*
  G[r62, -w, w^2] - 8*G[1, -w]*G[r62, w^2]*G[r62, -w, w^2] - 
 24*G[1, w^2]*G[r62, w^2]*G[r62, -w, w^2] - 6*G[0, -w]*G[w^(-2), w^2]*
  G[r62, -w, w^2] - 8*G[0, w^2]*G[w^(-2), w^2]*G[r62, -w, w^2] - 
 8*G[1, r7]*G[w^(-2), w^2]*G[r62, -w, w^2] + 12*G[1, -w]*G[w^(-2), w^2]*
  G[r62, -w, w^2] + 16*G[1, w^2]*G[w^(-2), w^2]*G[r62, -w, w^2] + 
 3*G[0, -w]*G[-w^(-1), -w]*G[r62, -w, w^2] - 6*G[1, -w]*G[-w^(-1), -w]*
  G[r62, -w, w^2] - 2*G[0, -w]*G[-w^(-1), w^2]*G[r62, -w, w^2] - 
 3*G[0, w^2]*G[-w^(-1), w^2]*G[r62, -w, w^2] - 
 3*G[1, r7]*G[-w^(-1), w^2]*G[r62, -w, w^2] + 
 4*G[1, -w]*G[-w^(-1), w^2]*G[r62, -w, w^2] + 6*G[1, w^2]*G[-w^(-1), w^2]*
  G[r62, -w, w^2] - 2*G[0, -w]*G[-w, w^2]*G[r62, -w, w^2] - 
 3*G[0, w^2]*G[-w, w^2]*G[r62, -w, w^2] - 3*G[1, r7]*G[-w, w^2]*
  G[r62, -w, w^2] + 4*G[1, -w]*G[-w, w^2]*G[r62, -w, w^2] + 
 6*G[1, w^2]*G[-w, w^2]*G[r62, -w, w^2] + 7*G[0, 0, -w]*G[r62, -w, w^2] + 
 9*G[0, 0, w^2]*G[r62, -w, w^2] + 3*G[0, 1, r7]*G[r62, -w, w^2] - 
 14*G[0, 1, -w]*G[r62, -w, w^2] - 10*G[0, 1, w^2]*G[r62, -w, w^2] - 
 4*G[0, r61, w^2]*G[r62, -w, w^2] - 4*G[0, r62, w^2]*G[r62, -w, w^2] + 
 3*G[0, -w, -w]*G[r62, -w, w^2] - 8*G[1, 0, -w]*G[r62, -w, w^2] - 
 16*G[1, 0, w^2]*G[r62, -w, w^2] - 4*G[1, 1, r7]*G[r62, -w, w^2] + 
 16*G[1, 1, -w]*G[r62, -w, w^2] + 16*G[1, 1, w^2]*G[r62, -w, w^2] + 
 8*G[1, r61, w^2]*G[r62, -w, w^2] + 8*G[1, r62, w^2]*G[r62, -w, w^2] - 
 6*G[1, -w, -w]*G[r62, -w, w^2] - 4*G[r61, 0, w^2]*G[r62, -w, w^2] + 
 8*G[r61, 1, w^2]*G[r62, -w, w^2] - 4*G[r62, 0, w^2]*G[r62, -w, w^2] + 
 8*G[r62, 1, w^2]*G[r62, -w, w^2] + G[0, -w]^2*G[r62, w^2, w^2] - 
 (49*G[0, w^2]^2*G[r62, w^2, w^2])/3 - 
 (19*G[0, w^2]*G[1, r7]*G[r62, w^2, w^2])/3 - 
 10*G[0, -w]*G[1, -w]*G[r62, w^2, w^2] + 16*G[1, -w]^2*G[r62, w^2, w^2] - 
 8*G[0, -w]*G[1, w^2]*G[r62, w^2, w^2] - 
 (82*G[0, w^2]*G[1, w^2]*G[r62, w^2, w^2])/3 - 
 (56*G[1, r7]*G[1, w^2]*G[r62, w^2, w^2])/3 + 
 16*G[1, -w]*G[1, w^2]*G[r62, w^2, w^2] + (368*G[1, w^2]^2*G[r62, w^2, w^2])/
  3 - 4*G[0, -w]*G[r61, w^2]*G[r62, w^2, w^2] + 
 (16*G[0, w^2]*G[r61, w^2]*G[r62, w^2, w^2])/3 + 
 4*G[1, r7]*G[r61, w^2]*G[r62, w^2, w^2] + 8*G[1, -w]*G[r61, w^2]*
  G[r62, w^2, w^2] + (128*G[1, w^2]*G[r61, w^2]*G[r62, w^2, w^2])/3 - 
 4*G[0, -w]*G[r62, w^2]*G[r62, w^2, w^2] + 
 (16*G[0, w^2]*G[r62, w^2]*G[r62, w^2, w^2])/3 + 
 4*G[1, r7]*G[r62, w^2]*G[r62, w^2, w^2] + 8*G[1, -w]*G[r62, w^2]*
  G[r62, w^2, w^2] + (128*G[1, w^2]*G[r62, w^2]*G[r62, w^2, w^2])/3 + 
 8*G[0, -w]*G[w^(-2), w^2]*G[r62, w^2, w^2] + 27*G[0, w^2]*G[w^(-2), w^2]*
  G[r62, w^2, w^2] + (23*G[1, r7]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - 
 16*G[1, -w]*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
 114*G[1, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
 (56*G[r61, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - 
 (56*G[r62, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + 
 (64*G[w^(-2), w^2]^2*G[r62, w^2, w^2])/3 + 3*G[0, -w]*G[-w^(-1), -w]*
  G[r62, w^2, w^2] - 6*G[1, -w]*G[-w^(-1), -w]*G[r62, w^2, w^2] + 
 14*G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] + 
 4*G[1, r7]*G[-w^(-1), w^2]*G[r62, w^2, w^2] - 
 24*G[1, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] - 
 8*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] - 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] + 
 6*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] + 
 14*G[0, w^2]*G[-w, w^2]*G[r62, w^2, w^2] + 4*G[1, r7]*G[-w, w^2]*
  G[r62, w^2, w^2] - 24*G[1, w^2]*G[-w, w^2]*G[r62, w^2, w^2] - 
 8*G[r61, w^2]*G[-w, w^2]*G[r62, w^2, w^2] - 8*G[r62, w^2]*G[-w, w^2]*
  G[r62, w^2, w^2] + 6*G[w^(-2), w^2]*G[-w, w^2]*G[r62, w^2, w^2] - 
 G[0, 0, -w]*G[r62, w^2, w^2] + (55*G[0, 0, w^2]*G[r62, w^2, w^2])/3 + 
 3*G[0, 1, r7]*G[r62, w^2, w^2] + 2*G[0, 1, -w]*G[r62, w^2, w^2] - 
 (38*G[0, 1, w^2]*G[r62, w^2, w^2])/3 - 9*G[0, r61, w^2]*G[r62, w^2, w^2] - 
 9*G[0, r62, w^2]*G[r62, w^2, w^2] - 3*G[0, w^(-2), w^2]*G[r62, w^2, w^2] + 
 3*G[0, -w, -w]*G[r62, w^2, w^2] - (20*G[0, w^2, w^2]*G[r62, w^2, w^2])/3 + 
 8*G[1, 0, -w]*G[r62, w^2, w^2] - (32*G[1, 0, w^2]*G[r62, w^2, w^2])/3 - 
 4*G[1, 1, r7]*G[r62, w^2, w^2] - 16*G[1, 1, -w]*G[r62, w^2, w^2] - 
 (208*G[1, 1, w^2]*G[r62, w^2, w^2])/3 - 8*G[1, r61, w^2]*G[r62, w^2, w^2] - 
 8*G[1, r62, w^2]*G[r62, w^2, w^2] + (160*G[1, w^(-2), w^2]*G[r62, w^2, w^2])/
  3 - 6*G[1, -w, -w]*G[r62, w^2, w^2] + (160*G[1, w^2, w^2]*G[r62, w^2, w^2])/
  3 + (G[r61, 0, w^2]*G[r62, w^2, w^2])/3 - 
 8*G[r61, 1, w^2]*G[r62, w^2, w^2] + 
 (11*G[r61, w^(-2), w^2]*G[r62, w^2, w^2])/3 + 
 (22*G[r61, w^2, w^2]*G[r62, w^2, w^2])/3 + (G[r62, 0, w^2]*G[r62, w^2, w^2])/
  3 - 8*G[r62, 1, w^2]*G[r62, w^2, w^2] + 
 (11*G[r62, w^(-2), w^2]*G[r62, w^2, w^2])/3 + (11*G[r62, w^2, w^2]^2)/3 - 
 Pi^2*G[w^(-2), -1, w^2] - (6*I)*Pi*G[0, w]*G[w^(-2), -1, w^2] - 
 6*G[0, w]*G[0, w^2]*G[w^(-2), -1, w^2] + 
 (6*I)*Pi*G[r1, w]*G[w^(-2), -1, w^2] + (6*I)*Pi*G[r2, w]*
  G[w^(-2), -1, w^2] - 6*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), -1, w^2] + 
 12*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), -1, w^2] + 
 6*G[0, -w]*G[-w, w^2]*G[w^(-2), -1, w^2] - 12*G[1, -w]*G[-w, w^2]*
  G[w^(-2), -1, w^2] + 18*G[0, 0, w]*G[w^(-2), -1, w^2] - 
 12*G[0, 1, w]*G[w^(-2), -1, w^2] - 6*G[r1, 0, w]*G[w^(-2), -1, w^2] + 
 12*G[r1, 1, w]*G[w^(-2), -1, w^2] - 6*G[r2, 0, w]*G[w^(-2), -1, w^2] + 
 12*G[r2, 1, w]*G[w^(-2), -1, w^2] - (37*Pi^2*G[w^(-2), 0, w^2])/18 - 
 6*G[0, -w]^2*G[w^(-2), 0, w^2] + (31*G[0, w^2]^2*G[w^(-2), 0, w^2])/3 + 
 (46*G[0, w^2]*G[1, r7]*G[w^(-2), 0, w^2])/3 + 
 12*G[0, -w]*G[1, -w]*G[w^(-2), 0, w^2] - 8*G[0, w]*G[1, w^2]*
  G[w^(-2), 0, w^2] - 140*G[0, w^2]*G[1, w^2]*G[w^(-2), 0, w^2] - 
 (160*G[1, r7]*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
 192*G[1, w^2]^2*G[w^(-2), 0, w^2] + G[0, -w]*G[r61, w^2]*G[w^(-2), 0, w^2] - 
 (91*G[0, w^2]*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 (55*G[1, r7]*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 2*G[1, -w]*G[r61, w^2]*G[w^(-2), 0, w^2] + 122*G[1, w^2]*G[r61, w^2]*
  G[w^(-2), 0, w^2] + (25*G[r61, w^2]^2*G[w^(-2), 0, w^2])/3 + 
 G[0, -w]*G[r62, w^2]*G[w^(-2), 0, w^2] - 
 (91*G[0, w^2]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 - 
 (55*G[1, r7]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 - 
 2*G[1, -w]*G[r62, w^2]*G[w^(-2), 0, w^2] + 122*G[1, w^2]*G[r62, w^2]*
  G[w^(-2), 0, w^2] + (50*G[r61, w^2]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 + 
 (25*G[r62, w^2]^2*G[w^(-2), 0, w^2])/3 - 7*G[0, -w]*G[w^(-2), w^2]*
  G[w^(-2), 0, w^2] + 3*G[0, w]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 
 (137*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 + 
 (59*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 + 
 14*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 
 138*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 
 (76*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
 (76*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 + 
 (64*G[w^(-2), w^2]^2*G[w^(-2), 0, w^2])/3 + 6*G[0, -w]*G[-w^(-1), -w]*
  G[w^(-2), 0, w^2] - 12*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), 0, w^2] + 
 6*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] + 
 G[0, w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] + 34*G[0, w^2]*G[-w^(-1), w^2]*
  G[w^(-2), 0, w^2] + 10*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] - 
 12*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] - 
 36*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] - 
 22*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] - 
 22*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] + 
 6*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] + 
 7*G[0, w]*G[-w, w^2]*G[w^(-2), 0, w^2] + 34*G[0, w^2]*G[-w, w^2]*
  G[w^(-2), 0, w^2] + 10*G[1, r7]*G[-w, w^2]*G[w^(-2), 0, w^2] - 
 36*G[1, w^2]*G[-w, w^2]*G[w^(-2), 0, w^2] - 22*G[r61, w^2]*G[-w, w^2]*
  G[w^(-2), 0, w^2] - 22*G[r62, w^2]*G[-w, w^2]*G[w^(-2), 0, w^2] + 
 6*G[w^(-2), w^2]*G[-w, w^2]*G[w^(-2), 0, w^2] + 
 6*G[-1, 0, w]*G[w^(-2), 0, w^2] + 6*G[0, 0, -w]*G[w^(-2), 0, w^2] - 
 9*G[0, 0, w]*G[w^(-2), 0, w^2] - (28*G[0, 0, w^2]*G[w^(-2), 0, w^2])/3 - 
 10*G[0, 1, r7]*G[w^(-2), 0, w^2] - 12*G[0, 1, -w]*G[w^(-2), 0, w^2] + 
 (92*G[0, 1, w^2]*G[w^(-2), 0, w^2])/3 - 3*G[0, r61, w^2]*G[w^(-2), 0, w^2] - 
 3*G[0, r62, w^2]*G[w^(-2), 0, w^2] - 3*G[0, w^(-2), w^2]*G[w^(-2), 0, w^2] + 
 6*G[0, -w, -w]*G[w^(-2), 0, w^2] + 2*G[0, w^2, w^2]*G[w^(-2), 0, w^2] + 
 2*G[1, 0, w]*G[w^(-2), 0, w^2] + (176*G[1, 0, w^2]*G[w^(-2), 0, w^2])/3 + 
 (40*G[1, 1, r7]*G[w^(-2), 0, w^2])/3 - (416*G[1, 1, w^2]*G[w^(-2), 0, w^2])/
  3 - (128*G[1, r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 (128*G[1, r62, w^2]*G[w^(-2), 0, w^2])/3 + 
 (160*G[1, w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
 12*G[1, -w, -w]*G[w^(-2), 0, w^2] + (160*G[1, w^2, w^2]*G[w^(-2), 0, w^2])/
  3 + 15*G[r61, 0, w^2]*G[w^(-2), 0, w^2] - 
 (128*G[r61, 1, w^2]*G[w^(-2), 0, w^2])/3 + 
 (8*G[r61, r61, w^2]*G[w^(-2), 0, w^2])/3 + 
 (8*G[r61, r62, w^2]*G[w^(-2), 0, w^2])/3 + 
 (11*G[r61, w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
 (4*G[r61, w^2, w^2]*G[w^(-2), 0, w^2])/3 + 
 15*G[r62, 0, w^2]*G[w^(-2), 0, w^2] - (128*G[r62, 1, w^2]*G[w^(-2), 0, w^2])/
  3 + (8*G[r62, r61, w^2]*G[w^(-2), 0, w^2])/3 + 
 (8*G[r62, r62, w^2]*G[w^(-2), 0, w^2])/3 + 
 (11*G[r62, w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
 (4*G[r62, w^2, w^2]*G[w^(-2), 0, w^2])/3 - 5*G[w^(-2), 0, w^2]^2 - 
 (13*Pi^2*G[w^(-2), 1, w^2])/3 + 8*G[0, -w]^2*G[w^(-2), 1, w^2] - 
 ((46*I)/3)*Pi*G[0, w]*G[w^(-2), 1, w^2] - 2*G[0, -w]*G[0, w^2]*
  G[w^(-2), 1, w^2] - 4*G[0, w]*G[0, w^2]*G[w^(-2), 1, w^2] - 
 (152*G[0, w^2]^2*G[w^(-2), 1, w^2])/3 - 
 (80*G[0, w^2]*G[1, r7]*G[w^(-2), 1, w^2])/3 - 
 32*G[0, -w]*G[1, -w]*G[w^(-2), 1, w^2] + 4*G[0, w^2]*G[1, -w]*
  G[w^(-2), 1, w^2] + 32*G[1, -w]^2*G[w^(-2), 1, w^2] + 
 ((80*I)/3)*Pi*G[1, w]*G[w^(-2), 1, w^2] - ((160*I)/3)*Pi*G[1, w^2]*
  G[w^(-2), 1, w^2] - 16*G[0, -w]*G[1, w^2]*G[w^(-2), 1, w^2] + 
 (160*G[0, w]*G[1, w^2]*G[w^(-2), 1, w^2])/3 + 
 224*G[0, w^2]*G[1, w^2]*G[w^(-2), 1, w^2] + 
 (256*G[1, r7]*G[1, w^2]*G[w^(-2), 1, w^2])/3 + 
 32*G[1, -w]*G[1, w^2]*G[w^(-2), 1, w^2] - 
 (320*G[1, w]*G[1, w^2]*G[w^(-2), 1, w^2])/3 - 
 64*G[1, w^2]^2*G[w^(-2), 1, w^2] + (2*I)*Pi*G[r1, w]*G[w^(-2), 1, w^2] + 
 (2*I)*Pi*G[r2, w]*G[w^(-2), 1, w^2] - 8*G[0, -w]*G[r61, w^2]*
  G[w^(-2), 1, w^2] + 112*G[0, w^2]*G[r61, w^2]*G[w^(-2), 1, w^2] + 
 (128*G[1, r7]*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
 16*G[1, -w]*G[r61, w^2]*G[w^(-2), 1, w^2] - 224*G[1, w^2]*G[r61, w^2]*
  G[w^(-2), 1, w^2] - (136*G[r61, w^2]^2*G[w^(-2), 1, w^2])/3 - 
 8*G[0, -w]*G[r62, w^2]*G[w^(-2), 1, w^2] + 112*G[0, w^2]*G[r62, w^2]*
  G[w^(-2), 1, w^2] + (128*G[1, r7]*G[r62, w^2]*G[w^(-2), 1, w^2])/3 + 
 16*G[1, -w]*G[r62, w^2]*G[w^(-2), 1, w^2] - 224*G[1, w^2]*G[r62, w^2]*
  G[w^(-2), 1, w^2] - (272*G[r61, w^2]*G[r62, w^2]*G[w^(-2), 1, w^2])/3 - 
 (136*G[r62, w^2]^2*G[w^(-2), 1, w^2])/3 + ((32*I)/3)*Pi*G[w^(-2), w^2]*
  G[w^(-2), 1, w^2] + 12*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2] - 
 (32*G[0, w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/3 - 
 (266*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/3 - 
 (68*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/3 - 
 24*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2] + 
 (64*G[1, w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/3 + 
 24*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), 1, w^2] + 
 (230*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/3 + 
 (230*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/3 + 
 (16*I)*Pi*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] + 
 2*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] - 
 16*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] - 
 34*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] - 
 36*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] - 
 4*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] + 
 32*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] + 
 40*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] + 
 14*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] + 
 14*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] + 
 (16*I)*Pi*G[-w, w^2]*G[w^(-2), 1, w^2] + 10*G[0, -w]*G[-w, w^2]*
  G[w^(-2), 1, w^2] - 16*G[0, w]*G[-w, w^2]*G[w^(-2), 1, w^2] - 
 34*G[0, w^2]*G[-w, w^2]*G[w^(-2), 1, w^2] - 
 36*G[1, r7]*G[-w, w^2]*G[w^(-2), 1, w^2] - 20*G[1, -w]*G[-w, w^2]*
  G[w^(-2), 1, w^2] + 32*G[1, w]*G[-w, w^2]*G[w^(-2), 1, w^2] + 
 40*G[1, w^2]*G[-w, w^2]*G[w^(-2), 1, w^2] + 14*G[r61, w^2]*G[-w, w^2]*
  G[w^(-2), 1, w^2] + 14*G[r62, w^2]*G[-w, w^2]*G[w^(-2), 1, w^2] - 
 8*G[0, 0, -w]*G[w^(-2), 1, w^2] + (70*G[0, 0, w]*G[w^(-2), 1, w^2])/3 + 
 (158*G[0, 0, w^2]*G[w^(-2), 1, w^2])/3 + 16*G[0, 1, r7]*G[w^(-2), 1, w^2] + 
 16*G[0, 1, -w]*G[w^(-2), 1, w^2] - (92*G[0, 1, w]*G[w^(-2), 1, w^2])/3 - 
 (172*G[0, 1, w^2]*G[w^(-2), 1, w^2])/3 - 
 24*G[0, r61, w^2]*G[w^(-2), 1, w^2] - 24*G[0, r62, w^2]*G[w^(-2), 1, w^2] - 
 (136*G[0, w^2, w^2]*G[w^(-2), 1, w^2])/3 + 
 16*G[1, 0, -w]*G[w^(-2), 1, w^2] - (80*G[1, 0, w]*G[w^(-2), 1, w^2])/3 - 
 (256*G[1, 0, w^2]*G[w^(-2), 1, w^2])/3 - (64*G[1, 1, r7]*G[w^(-2), 1, w^2])/
  3 - 32*G[1, 1, -w]*G[w^(-2), 1, w^2] + (160*G[1, 1, w]*G[w^(-2), 1, w^2])/
  3 + 32*G[1, 1, w^2]*G[w^(-2), 1, w^2] + 
 (208*G[1, r61, w^2]*G[w^(-2), 1, w^2])/3 + 
 (208*G[1, r62, w^2]*G[w^(-2), 1, w^2])/3 - 2*G[r1, 0, w]*G[w^(-2), 1, w^2] + 
 4*G[r1, 1, w]*G[w^(-2), 1, w^2] - 2*G[r2, 0, w]*G[w^(-2), 1, w^2] + 
 4*G[r2, 1, w]*G[w^(-2), 1, w^2] - (208*G[r61, 0, w^2]*G[w^(-2), 1, w^2])/3 + 
 (208*G[r61, 1, w^2]*G[w^(-2), 1, w^2])/3 + 
 (104*G[r61, r61, w^2]*G[w^(-2), 1, w^2])/3 + 
 (104*G[r61, r62, w^2]*G[w^(-2), 1, w^2])/3 + 
 (136*G[r61, w^2, w^2]*G[w^(-2), 1, w^2])/3 - 
 (208*G[r62, 0, w^2]*G[w^(-2), 1, w^2])/3 + 
 (208*G[r62, 1, w^2]*G[w^(-2), 1, w^2])/3 + 
 (104*G[r62, r61, w^2]*G[w^(-2), 1, w^2])/3 + 
 (104*G[r62, r62, w^2]*G[w^(-2), 1, w^2])/3 + 
 (136*G[r62, w^2, w^2]*G[w^(-2), 1, w^2])/3 + 
 (136*G[w^(-2), 0, w^2]*G[w^(-2), 1, w^2])/3 + 
 (19*Pi^2*G[w^(-2), r61, w^2])/18 + G[0, -w]^2*G[w^(-2), r61, w^2] - 
 (83*G[0, w^2]^2*G[w^(-2), r61, w^2])/3 - 
 (65*G[0, w^2]*G[1, r7]*G[w^(-2), r61, w^2])/3 - 
 2*G[0, -w]*G[1, -w]*G[w^(-2), r61, w^2] + 198*G[0, w^2]*G[1, w^2]*
  G[w^(-2), r61, w^2] + (208*G[1, r7]*G[1, w^2]*G[w^(-2), r61, w^2])/3 - 
 224*G[1, w^2]^2*G[w^(-2), r61, w^2] + 
 (136*G[0, w^2]*G[r61, w^2]*G[w^(-2), r61, w^2])/3 + 
 (68*G[1, r7]*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
 160*G[1, w^2]*G[r61, w^2]*G[w^(-2), r61, w^2] - 
 8*G[r61, w^2]^2*G[w^(-2), r61, w^2] + 
 (136*G[0, w^2]*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
 (68*G[1, r7]*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 160*G[1, w^2]*G[r62, w^2]*G[w^(-2), r61, w^2] - 
 16*G[r61, w^2]*G[r62, w^2]*G[w^(-2), r61, w^2] - 
 8*G[r62, w^2]^2*G[w^(-2), r61, w^2] + 
 (13*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 - 
 (105*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 - 
 (133*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/6 - 
 13*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 
 143*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 
 (89*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
 (89*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
 (64*G[w^(-2), w^2]^2*G[w^(-2), r61, w^2])/3 - 
 G[0, -w]*G[-w^(-1), -w]*G[w^(-2), r61, w^2] + 
 2*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), r61, w^2] - 
 (13*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/2 - 
 (73*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/2 - 
 (27*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/2 + 
 13*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] + 
 43*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] + 
 21*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] + 
 21*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] - 
 6*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] - 
 (13*G[0, -w]*G[-w, w^2]*G[w^(-2), r61, w^2])/2 - 
 (73*G[0, w^2]*G[-w, w^2]*G[w^(-2), r61, w^2])/2 - 
 (27*G[1, r7]*G[-w, w^2]*G[w^(-2), r61, w^2])/2 + 
 13*G[1, -w]*G[-w, w^2]*G[w^(-2), r61, w^2] + 
 43*G[1, w^2]*G[-w, w^2]*G[w^(-2), r61, w^2] + 
 21*G[r61, w^2]*G[-w, w^2]*G[w^(-2), r61, w^2] + 
 21*G[r62, w^2]*G[-w, w^2]*G[w^(-2), r61, w^2] - 
 6*G[w^(-2), w^2]*G[-w, w^2]*G[w^(-2), r61, w^2] - 
 G[0, 0, -w]*G[w^(-2), r61, w^2] + (71*G[0, 0, w^2]*G[w^(-2), r61, w^2])/3 + 
 13*G[0, 1, r7]*G[w^(-2), r61, w^2] + 2*G[0, 1, -w]*G[w^(-2), r61, w^2] - 
 (130*G[0, 1, w^2]*G[w^(-2), r61, w^2])/3 - 
 5*G[0, r61, w^2]*G[w^(-2), r61, w^2] - 
 5*G[0, r62, w^2]*G[w^(-2), r61, w^2] + 3*G[0, w^(-2), w^2]*
  G[w^(-2), r61, w^2] - G[0, -w, -w]*G[w^(-2), r61, w^2] - 
 (2*G[0, w^2, w^2]*G[w^(-2), r61, w^2])/3 - 
 (232*G[1, 0, w^2]*G[w^(-2), r61, w^2])/3 - 
 (52*G[1, 1, r7]*G[w^(-2), r61, w^2])/3 + 
 (464*G[1, 1, w^2]*G[w^(-2), r61, w^2])/3 + 
 (160*G[1, r61, w^2]*G[w^(-2), r61, w^2])/3 + 
 (160*G[1, r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 (160*G[1, w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
 2*G[1, -w, -w]*G[w^(-2), r61, w^2] - 
 (160*G[1, w^2, w^2]*G[w^(-2), r61, w^2])/3 - 
 (65*G[r61, 0, w^2]*G[w^(-2), r61, w^2])/3 + 
 (160*G[r61, 1, w^2]*G[w^(-2), r61, w^2])/3 - 
 (4*G[r61, r61, w^2]*G[w^(-2), r61, w^2])/3 - 
 (4*G[r61, r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 (11*G[r61, w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
 (65*G[r62, 0, w^2]*G[w^(-2), r61, w^2])/3 + 
 (160*G[r62, 1, w^2]*G[w^(-2), r61, w^2])/3 - 
 (4*G[r62, r61, w^2]*G[w^(-2), r61, w^2])/3 - 
 (4*G[r62, r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 (11*G[r62, w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
 (26*G[w^(-2), 0, w^2]*G[w^(-2), r61, w^2])/3 - 
 (136*G[w^(-2), 1, w^2]*G[w^(-2), r61, w^2])/3 - 
 (11*G[w^(-2), r61, w^2]^2)/3 + 
 G[1, 1, z3]*((-160*Pi^2)/9 - ((128*I)/3)*Pi*G[0, w] + 
   ((256*I)/3)*Pi*G[1, w] - ((256*I)/3)*Pi*G[1, w^2] + 
   (256*G[0, w]*G[1, w^2])/3 - (512*G[1, w]*G[1, w^2])/3 + 
   (512*G[1, w^2]^2)/3 + (256*G[0, w^2]*G[r61, w^2])/3 + 
   (128*G[1, r7]*G[r61, w^2])/3 - (512*G[1, w^2]*G[r61, w^2])/3 - 
   (128*G[r61, w^2]^2)/3 + (256*G[0, w^2]*G[r62, w^2])/3 + 
   (128*G[1, r7]*G[r62, w^2])/3 - (512*G[1, w^2]*G[r62, w^2])/3 - 
   (256*G[r61, w^2]*G[r62, w^2])/3 - (128*G[r62, w^2]^2)/3 + 
   ((32*I)/3)*Pi*G[w^(-2), w^2] - 32*G[0, -w]*G[w^(-2), w^2] - 
   (32*G[0, w]*G[w^(-2), w^2])/3 - (160*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (64*G[1, r7]*G[w^(-2), w^2])/3 + 64*G[1, -w]*G[w^(-2), w^2] + 
   (64*G[1, w]*G[w^(-2), w^2])/3 - 64*G[1, w^2]*G[w^(-2), w^2] + 
   (256*G[r61, w^2]*G[w^(-2), w^2])/3 + (256*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   (32*I)*Pi*G[-w^(-1), w^2] + 32*G[0, -w]*G[-w^(-1), w^2] - 
   32*G[0, w]*G[-w^(-1), w^2] - 32*G[0, w^2]*G[-w^(-1), w^2] - 
   64*G[1, r7]*G[-w^(-1), w^2] - 64*G[1, -w]*G[-w^(-1), w^2] + 
   64*G[1, w]*G[-w^(-1), w^2] + 64*G[1, w^2]*G[-w^(-1), w^2] + 
   (32*I)*Pi*G[-w, w^2] + 32*G[0, -w]*G[-w, w^2] - 32*G[0, w]*G[-w, w^2] - 
   32*G[0, w^2]*G[-w, w^2] - 64*G[1, r7]*G[-w, w^2] - 
   64*G[1, -w]*G[-w, w^2] + 64*G[1, w]*G[-w, w^2] + 64*G[1, w^2]*G[-w, w^2] + 
   (128*G[0, 0, w])/3 - (256*G[0, 1, w])/3 - (256*G[0, w^2, w^2])/3 - 
   (256*G[1, 0, w])/3 + (512*G[1, 1, w])/3 - (512*G[1, 1, w^2])/3 + 
   (256*G[1, r61, w^2])/3 + (256*G[1, r62, w^2])/3 - (256*G[r61, 0, w^2])/3 + 
   (256*G[r61, 1, w^2])/3 + (128*G[r61, r61, w^2])/3 + 
   (128*G[r61, r62, w^2])/3 + (256*G[r61, w^2, w^2])/3 - 
   (256*G[r62, 0, w^2])/3 + (256*G[r62, 1, w^2])/3 + 
   (128*G[r62, r61, w^2])/3 + (128*G[r62, r62, w^2])/3 + 
   (256*G[r62, w^2, w^2])/3 + (256*G[w^(-2), 0, w^2])/3 - 
   (256*G[w^(-2), r61, w^2])/3 - (256*G[w^(-2), r62, w^2])/3) + 
 G[0, w^(-2), z3]*(-G[0, w^2]^2 + 5*G[0, w^2]*G[r61, w^2] - 4*G[r61, w^2]^2 + 
   5*G[0, w^2]*G[r62, w^2] - 8*G[r61, w^2]*G[r62, w^2] - 4*G[r62, w^2]^2 - 
   3*G[0, w^2]*G[w^(-2), w^2] + 3*G[r61, w^2]*G[w^(-2), w^2] + 
   3*G[r62, w^2]*G[w^(-2), w^2] + G[0, 0, w^2] - G[0, r61, w^2] - 
   G[0, r62, w^2] - 3*G[0, w^2, w^2] - 4*G[r61, 0, w^2] + 
   4*G[r61, r61, w^2] + 4*G[r61, r62, w^2] + 3*G[r61, w^2, w^2] - 
   4*G[r62, 0, w^2] + 4*G[r62, r61, w^2] + 4*G[r62, r62, w^2] + 
   3*G[r62, w^2, w^2] + 3*G[w^(-2), 0, w^2] - 3*G[w^(-2), r61, w^2] - 
   3*G[w^(-2), r62, w^2]) + G[0, w^2, z3]*
  (-G[0, w^2]^2 + 5*G[0, w^2]*G[r61, w^2] - 4*G[r61, w^2]^2 + 
   5*G[0, w^2]*G[r62, w^2] - 8*G[r61, w^2]*G[r62, w^2] - 4*G[r62, w^2]^2 - 
   3*G[0, w^2]*G[w^(-2), w^2] + 3*G[r61, w^2]*G[w^(-2), w^2] + 
   3*G[r62, w^2]*G[w^(-2), w^2] + G[0, 0, w^2] - G[0, r61, w^2] - 
   G[0, r62, w^2] - 3*G[0, w^2, w^2] - 4*G[r61, 0, w^2] + 
   4*G[r61, r61, w^2] + 4*G[r61, r62, w^2] + 3*G[r61, w^2, w^2] - 
   4*G[r62, 0, w^2] + 4*G[r62, r61, w^2] + 4*G[r62, r62, w^2] + 
   3*G[r62, w^2, w^2] + 3*G[w^(-2), 0, w^2] - 3*G[w^(-2), r61, w^2] - 
   3*G[w^(-2), r62, w^2]) + (19*Pi^2*G[w^(-2), r62, w^2])/18 + 
 G[0, -w]^2*G[w^(-2), r62, w^2] - (83*G[0, w^2]^2*G[w^(-2), r62, w^2])/3 - 
 (65*G[0, w^2]*G[1, r7]*G[w^(-2), r62, w^2])/3 - 
 2*G[0, -w]*G[1, -w]*G[w^(-2), r62, w^2] + 198*G[0, w^2]*G[1, w^2]*
  G[w^(-2), r62, w^2] + (208*G[1, r7]*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
 224*G[1, w^2]^2*G[w^(-2), r62, w^2] + 
 (136*G[0, w^2]*G[r61, w^2]*G[w^(-2), r62, w^2])/3 + 
 (68*G[1, r7]*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
 160*G[1, w^2]*G[r61, w^2]*G[w^(-2), r62, w^2] - 
 8*G[r61, w^2]^2*G[w^(-2), r62, w^2] + 
 (136*G[0, w^2]*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
 (68*G[1, r7]*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 160*G[1, w^2]*G[r62, w^2]*G[w^(-2), r62, w^2] - 
 16*G[r61, w^2]*G[r62, w^2]*G[w^(-2), r62, w^2] - 
 8*G[r62, w^2]^2*G[w^(-2), r62, w^2] + 
 (13*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 - 
 (105*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 - 
 (133*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/6 - 
 13*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
 143*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
 (89*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
 (89*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
 (64*G[w^(-2), w^2]^2*G[w^(-2), r62, w^2])/3 - 
 G[0, -w]*G[-w^(-1), -w]*G[w^(-2), r62, w^2] + 
 2*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), r62, w^2] - 
 (13*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/2 - 
 (73*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/2 - 
 (27*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/2 + 
 13*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] + 
 43*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] + 
 21*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] + 
 21*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] - 
 6*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] - 
 (13*G[0, -w]*G[-w, w^2]*G[w^(-2), r62, w^2])/2 - 
 (73*G[0, w^2]*G[-w, w^2]*G[w^(-2), r62, w^2])/2 - 
 (27*G[1, r7]*G[-w, w^2]*G[w^(-2), r62, w^2])/2 + 
 13*G[1, -w]*G[-w, w^2]*G[w^(-2), r62, w^2] + 
 43*G[1, w^2]*G[-w, w^2]*G[w^(-2), r62, w^2] + 
 21*G[r61, w^2]*G[-w, w^2]*G[w^(-2), r62, w^2] + 
 21*G[r62, w^2]*G[-w, w^2]*G[w^(-2), r62, w^2] - 
 6*G[w^(-2), w^2]*G[-w, w^2]*G[w^(-2), r62, w^2] - 
 G[0, 0, -w]*G[w^(-2), r62, w^2] + (71*G[0, 0, w^2]*G[w^(-2), r62, w^2])/3 + 
 13*G[0, 1, r7]*G[w^(-2), r62, w^2] + 2*G[0, 1, -w]*G[w^(-2), r62, w^2] - 
 (130*G[0, 1, w^2]*G[w^(-2), r62, w^2])/3 - 
 5*G[0, r61, w^2]*G[w^(-2), r62, w^2] - 
 5*G[0, r62, w^2]*G[w^(-2), r62, w^2] + 3*G[0, w^(-2), w^2]*
  G[w^(-2), r62, w^2] - G[0, -w, -w]*G[w^(-2), r62, w^2] - 
 (2*G[0, w^2, w^2]*G[w^(-2), r62, w^2])/3 - 
 (232*G[1, 0, w^2]*G[w^(-2), r62, w^2])/3 - 
 (52*G[1, 1, r7]*G[w^(-2), r62, w^2])/3 + 
 (464*G[1, 1, w^2]*G[w^(-2), r62, w^2])/3 + 
 (160*G[1, r61, w^2]*G[w^(-2), r62, w^2])/3 + 
 (160*G[1, r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 (160*G[1, w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
 2*G[1, -w, -w]*G[w^(-2), r62, w^2] - 
 (160*G[1, w^2, w^2]*G[w^(-2), r62, w^2])/3 - 
 (65*G[r61, 0, w^2]*G[w^(-2), r62, w^2])/3 + 
 (160*G[r61, 1, w^2]*G[w^(-2), r62, w^2])/3 - 
 (4*G[r61, r61, w^2]*G[w^(-2), r62, w^2])/3 - 
 (4*G[r61, r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 (11*G[r61, w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
 (65*G[r62, 0, w^2]*G[w^(-2), r62, w^2])/3 + 
 (160*G[r62, 1, w^2]*G[w^(-2), r62, w^2])/3 - 
 (4*G[r62, r61, w^2]*G[w^(-2), r62, w^2])/3 - 
 (4*G[r62, r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 (11*G[r62, w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
 (26*G[w^(-2), 0, w^2]*G[w^(-2), r62, w^2])/3 - 
 (136*G[w^(-2), 1, w^2]*G[w^(-2), r62, w^2])/3 - 
 (22*G[w^(-2), r61, w^2]*G[w^(-2), r62, w^2])/3 - 
 (11*G[w^(-2), r62, w^2]^2)/3 + G[0, 0, z3]*(Pi^2/3 + 3*G[0, w^2]^2 - 
   7*G[0, w^2]*G[r61, w^2] + 4*G[r61, w^2]^2 - 7*G[0, w^2]*G[r62, w^2] + 
   8*G[r61, w^2]*G[r62, w^2] + 4*G[r62, w^2]^2 + G[0, w^2]*G[w^(-2), w^2] - 
   G[r61, w^2]*G[w^(-2), w^2] - G[r62, w^2]*G[w^(-2), w^2] - 3*G[0, 0, w^2] + 
   3*G[0, r61, w^2] + 3*G[0, r62, w^2] + G[0, w^2, w^2] + 4*G[r61, 0, w^2] - 
   4*G[r61, r61, w^2] - 4*G[r61, r62, w^2] - G[r61, w^2, w^2] + 
   4*G[r62, 0, w^2] - 4*G[r62, r61, w^2] - 4*G[r62, r62, w^2] - 
   G[r62, w^2, w^2] - G[w^(-2), 0, w^2] + G[w^(-2), r61, w^2] + 
   G[w^(-2), r62, w^2]) + G[0, r61, z3]*(-1/3*Pi^2 - 2*G[0, w^2]^2 + 
   2*G[0, w^2]*G[r61, w^2] + 2*G[0, w^2]*G[r62, w^2] + 
   2*G[0, w^2]*G[w^(-2), w^2] - 2*G[r61, w^2]*G[w^(-2), w^2] - 
   2*G[r62, w^2]*G[w^(-2), w^2] + 2*G[0, 0, w^2] - 2*G[0, r61, w^2] - 
   2*G[0, r62, w^2] + 2*G[0, w^2, w^2] - 2*G[r61, w^2, w^2] - 
   2*G[r62, w^2, w^2] - 2*G[w^(-2), 0, w^2] + 2*G[w^(-2), r61, w^2] + 
   2*G[w^(-2), r62, w^2]) + G[0, r62, z3]*(-1/3*Pi^2 - 2*G[0, w^2]^2 + 
   2*G[0, w^2]*G[r61, w^2] + 2*G[0, w^2]*G[r62, w^2] + 
   2*G[0, w^2]*G[w^(-2), w^2] - 2*G[r61, w^2]*G[w^(-2), w^2] - 
   2*G[r62, w^2]*G[w^(-2), w^2] + 2*G[0, 0, w^2] - 2*G[0, r61, w^2] - 
   2*G[0, r62, w^2] + 2*G[0, w^2, w^2] - 2*G[r61, w^2, w^2] - 
   2*G[r62, w^2, w^2] - 2*G[w^(-2), 0, w^2] + 2*G[w^(-2), r61, w^2] + 
   2*G[w^(-2), r62, w^2]) + G[1, 0, z3]*((-4*Pi^2)/3 - 8*G[0, w^2]^2 + 
   8*G[0, w^2]*G[r61, w^2] + 8*G[0, w^2]*G[r62, w^2] + 
   8*G[0, w^2]*G[w^(-2), w^2] - 8*G[r61, w^2]*G[w^(-2), w^2] - 
   8*G[r62, w^2]*G[w^(-2), w^2] + 8*G[0, 0, w] + 8*G[0, 0, w^2] - 
   8*G[0, r61, w^2] - 8*G[0, r62, w^2] + 8*G[0, w^2, w^2] - 
   8*G[r61, w^2, w^2] - 8*G[r62, w^2, w^2] - 8*G[w^(-2), 0, w^2] + 
   8*G[w^(-2), r61, w^2] + 8*G[w^(-2), r62, w^2]) + 
 (4*Pi^2*G[w^(-2), w^(-2), w^2])/3 + G[0, -w]^2*G[w^(-2), w^(-2), w^2] + 
 ((20*I)/3)*Pi*G[0, w]*G[w^(-2), w^(-2), w^2] - 
 3*G[0, -w]*G[0, w^2]*G[w^(-2), w^(-2), w^2] + 
 3*G[0, w]*G[0, w^2]*G[w^(-2), w^(-2), w^2] + 
 (92*G[0, w^2]^2*G[w^(-2), w^(-2), w^2])/3 + 
 (44*G[0, w^2]*G[1, r7]*G[w^(-2), w^(-2), w^2])/3 - 
 6*G[0, -w]*G[1, -w]*G[w^(-2), w^(-2), w^2] + 
 6*G[0, w^2]*G[1, -w]*G[w^(-2), w^(-2), w^2] + 
 8*G[1, -w]^2*G[w^(-2), w^(-2), w^2] - ((4*I)/3)*Pi*G[1, w]*
  G[w^(-2), w^(-2), w^2] + ((26*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
 10*G[0, -w]*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
 (26*G[0, w]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 120*G[0, w^2]*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
 (44*G[1, r7]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 20*G[1, -w]*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
 (52*G[1, w]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 12*G[1, w^2]^2*G[w^(-2), w^(-2), w^2] - (6*I)*Pi*G[r1, w]*
  G[w^(-2), w^(-2), w^2] - (6*I)*Pi*G[r2, w]*G[w^(-2), w^(-2), w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (111*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (103*G[1, r7]*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
 3*G[1, -w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 119*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 (67*G[r61, w^2]^2*G[w^(-2), w^(-2), w^2])/3 + 
 (3*G[0, -w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (111*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (103*G[1, r7]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
 3*G[1, -w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 119*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 (134*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (67*G[r62, w^2]^2*G[w^(-2), w^(-2), w^2])/3 - 
 (I/3)*Pi*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] + 
 2*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] + 
 (G[0, w]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (122*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (5*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 4*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] - 
 (2*G[1, w]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 4*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] - 
 (128*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (128*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 G[0, -w]*G[-w^(-1), -w]*G[w^(-2), w^(-2), w^2] - 
 2*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), w^(-2), w^2] - 
 (4*I)*Pi*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2] - 
 (5*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 4*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2] + 
 (27*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 (23*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 5*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2] - 
 8*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2] - 
 15*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2] - 
 6*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2] - 
 6*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2] - 
 (4*I)*Pi*G[-w, w^2]*G[w^(-2), w^(-2), w^2] - 
 (17*G[0, -w]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 4*G[0, w]*G[-w, w^2]*G[w^(-2), w^(-2), w^2] + 
 (27*G[0, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 (23*G[1, r7]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 17*G[1, -w]*G[-w, w^2]*G[w^(-2), w^(-2), w^2] - 
 8*G[1, w]*G[-w, w^2]*G[w^(-2), w^(-2), w^2] - 
 15*G[1, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2] - 
 6*G[r61, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2] - 
 6*G[r62, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2] - 
 G[0, 0, -w]*G[w^(-2), w^(-2), w^2] - (56*G[0, 0, w]*G[w^(-2), w^(-2), w^2])/
  3 - (74*G[0, 0, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 G[0, 1, r7]*G[w^(-2), w^(-2), w^2] + 2*G[0, 1, -w]*G[w^(-2), w^(-2), w^2] + 
 (40*G[0, 1, w]*G[w^(-2), w^(-2), w^2])/3 + 
 (70*G[0, 1, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 13*G[0, r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 13*G[0, r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 G[0, -w, -w]*G[w^(-2), w^(-2), w^2] + 
 (64*G[0, w^2, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 4*G[1, 0, -w]*G[w^(-2), w^(-2), w^2] + (4*G[1, 0, w]*G[w^(-2), w^(-2), w^2])/
  3 + (82*G[1, 0, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (4*G[1, 1, r7]*G[w^(-2), w^(-2), w^2])/3 - 
 8*G[1, 1, -w]*G[w^(-2), w^(-2), w^2] - (8*G[1, 1, w]*G[w^(-2), w^(-2), w^2])/
  3 + 8*G[1, 1, w^2]*G[w^(-2), w^(-2), w^2] - 
 (94*G[1, r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (94*G[1, r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 2*G[1, -w, -w]*G[w^(-2), w^(-2), w^2] + 
 6*G[r1, 0, w]*G[w^(-2), w^(-2), w^2] - 
 12*G[r1, 1, w]*G[w^(-2), w^(-2), w^2] + 
 6*G[r2, 0, w]*G[w^(-2), w^(-2), w^2] - 
 12*G[r2, 1, w]*G[w^(-2), w^(-2), w^2] + 
 (103*G[r61, 0, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (94*G[r61, 1, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (56*G[r61, r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (56*G[r61, r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (64*G[r61, w^2, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (103*G[r62, 0, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (94*G[r62, 1, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (56*G[r62, r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (56*G[r62, r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (64*G[r62, w^2, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (64*G[w^(-2), 0, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (64*G[w^(-2), r61, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (64*G[w^(-2), r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (3*Pi^2*G[w^(-2), -w^(-1), w^2])/2 + 4*G[0, -w]^2*G[w^(-2), -w^(-1), w^2] + 
 3*G[0, -w]*G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 
 3*G[0, w]*G[0, w^2]*G[w^(-2), -w^(-1), w^2] + 
 12*G[0, w^2]^2*G[w^(-2), -w^(-1), w^2] + 5*G[0, w^2]*G[1, r7]*
  G[w^(-2), -w^(-1), w^2] - 4*G[0, -w]*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 
 6*G[0, w^2]*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 
 8*G[1, -w]^2*G[w^(-2), -w^(-1), w^2] - (12*I)*Pi*G[1, w]*
  G[w^(-2), -w^(-1), w^2] + (18*I)*Pi*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
 10*G[0, -w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
 18*G[0, w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
 50*G[0, w^2]*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
 44*G[1, r7]*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + 
 20*G[1, -w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + 
 36*G[1, w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + 
 52*G[1, w^2]^2*G[w^(-2), -w^(-1), w^2] + 
 (6*I)*Pi*G[r1, w]*G[w^(-2), -w^(-1), w^2] + 
 (6*I)*Pi*G[r2, w]*G[w^(-2), -w^(-1), w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 (31*G[0, w^2]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 (17*G[1, r7]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 31*G[1, w^2]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (3*G[0, -w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 (31*G[0, w^2]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 (17*G[1, r7]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 31*G[1, w^2]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] - 
 (5*I)*Pi*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2] - 
 (9*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
 5*G[0, w]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2] + 
 (21*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
 (31*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
 9*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2] - 
 10*G[1, w]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2] - 
 21*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2] - 
 6*G[0, -w]*G[-w^(-1), -w]*G[w^(-2), -w^(-1), w^2] + 
 12*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), -w^(-1), w^2] - 
 (4*I)*Pi*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] + 
 2*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] + 
 4*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] + 
 6*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] + 
 10*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] - 
 4*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] - 
 8*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] - 
 12*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] - 
 (4*I)*Pi*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] + 
 20*G[0, -w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] + 
 4*G[0, w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] + 
 6*G[0, w^2]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] + 
 10*G[1, r7]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] - 
 40*G[1, -w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] - 
 8*G[1, w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] - 
 12*G[1, w^2]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] - 
 4*G[0, 0, -w]*G[w^(-2), -w^(-1), w^2] + 
 9*G[0, 0, w]*G[w^(-2), -w^(-1), w^2] - 
 15*G[0, 0, w^2]*G[w^(-2), -w^(-1), w^2] - 
 12*G[0, 1, r7]*G[w^(-2), -w^(-1), w^2] + 
 8*G[0, 1, -w]*G[w^(-2), -w^(-1), w^2] + 
 16*G[0, 1, w^2]*G[w^(-2), -w^(-1), w^2] + 
 7*G[0, r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 7*G[0, r62, w^2]*G[w^(-2), -w^(-1), w^2] - 
 6*G[0, -w, -w]*G[w^(-2), -w^(-1), w^2] - 
 4*G[1, 0, -w]*G[w^(-2), -w^(-1), w^2] + 
 12*G[1, 0, w]*G[w^(-2), -w^(-1), w^2] + 
 34*G[1, 0, w^2]*G[w^(-2), -w^(-1), w^2] + 
 16*G[1, 1, r7]*G[w^(-2), -w^(-1), w^2] + 
 8*G[1, 1, -w]*G[w^(-2), -w^(-1), w^2] - 
 24*G[1, 1, w]*G[w^(-2), -w^(-1), w^2] - 
 40*G[1, 1, w^2]*G[w^(-2), -w^(-1), w^2] - 
 14*G[1, r61, w^2]*G[w^(-2), -w^(-1), w^2] - 
 14*G[1, r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 12*G[1, -w, -w]*G[w^(-2), -w^(-1), w^2] - 
 6*G[r1, 0, w]*G[w^(-2), -w^(-1), w^2] + 
 12*G[r1, 1, w]*G[w^(-2), -w^(-1), w^2] - 
 6*G[r2, 0, w]*G[w^(-2), -w^(-1), w^2] + 
 12*G[r2, 1, w]*G[w^(-2), -w^(-1), w^2] + 
 7*G[r61, 0, w^2]*G[w^(-2), -w^(-1), w^2] - 
 14*G[r61, 1, w^2]*G[w^(-2), -w^(-1), w^2] + 
 7*G[r62, 0, w^2]*G[w^(-2), -w^(-1), w^2] - 
 14*G[r62, 1, w^2]*G[w^(-2), -w^(-1), w^2] + (23*Pi^2*G[w^(-2), -w, w^2])/6 - 
 6*G[0, -w]^2*G[w^(-2), -w, w^2] + (12*I)*Pi*G[0, w]*G[w^(-2), -w, w^2] + 
 G[0, -w]*G[0, w^2]*G[w^(-2), -w, w^2] + 7*G[0, w]*G[0, w^2]*
  G[w^(-2), -w, w^2] + 12*G[0, w^2]^2*G[w^(-2), -w, w^2] + 
 5*G[0, w^2]*G[1, r7]*G[w^(-2), -w, w^2] + 32*G[0, -w]*G[1, -w]*
  G[w^(-2), -w, w^2] - 2*G[0, w^2]*G[1, -w]*G[w^(-2), -w, w^2] - 
 40*G[1, -w]^2*G[w^(-2), -w, w^2] - (12*I)*Pi*G[1, w]*G[w^(-2), -w, w^2] + 
 (18*I)*Pi*G[1, w^2]*G[w^(-2), -w, w^2] + 6*G[0, -w]*G[1, w^2]*
  G[w^(-2), -w, w^2] - 18*G[0, w]*G[1, w^2]*G[w^(-2), -w, w^2] - 
 50*G[0, w^2]*G[1, w^2]*G[w^(-2), -w, w^2] - 
 44*G[1, r7]*G[1, w^2]*G[w^(-2), -w, w^2] - 12*G[1, -w]*G[1, w^2]*
  G[w^(-2), -w, w^2] + 36*G[1, w]*G[1, w^2]*G[w^(-2), -w, w^2] + 
 52*G[1, w^2]^2*G[w^(-2), -w, w^2] - (6*I)*Pi*G[r1, w]*G[w^(-2), -w, w^2] - 
 (6*I)*Pi*G[r2, w]*G[w^(-2), -w, w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[w^(-2), -w, w^2])/2 - 
 (31*G[0, w^2]*G[r61, w^2]*G[w^(-2), -w, w^2])/2 - 
 (17*G[1, r7]*G[r61, w^2]*G[w^(-2), -w, w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[w^(-2), -w, w^2] + 31*G[1, w^2]*G[r61, w^2]*
  G[w^(-2), -w, w^2] + (3*G[0, -w]*G[r62, w^2]*G[w^(-2), -w, w^2])/2 - 
 (31*G[0, w^2]*G[r62, w^2]*G[w^(-2), -w, w^2])/2 - 
 (17*G[1, r7]*G[r62, w^2]*G[w^(-2), -w, w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[w^(-2), -w, w^2] + 31*G[1, w^2]*G[r62, w^2]*
  G[w^(-2), -w, w^2] - (5*I)*Pi*G[w^(-2), w^2]*G[w^(-2), -w, w^2] - 
 (21*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2])/2 + 
 5*G[0, w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2] + 
 (21*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), -w, w^2])/2 + 
 (31*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), -w, w^2])/2 + 
 21*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2] - 
 10*G[1, w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2] - 
 21*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), -w, w^2] - 
 4*G[0, -w]*G[-w^(-1), -w]*G[w^(-2), -w, w^2] + 
 8*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), -w, w^2] - 
 (4*I)*Pi*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] + 
 12*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] + 
 4*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] + 
 6*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] + 
 10*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] - 
 24*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] - 
 8*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] - 
 12*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] - 
 (4*I)*Pi*G[-w, w^2]*G[w^(-2), -w, w^2] - 2*G[0, -w]*G[-w, w^2]*
  G[w^(-2), -w, w^2] + 4*G[0, w]*G[-w, w^2]*G[w^(-2), -w, w^2] + 
 6*G[0, w^2]*G[-w, w^2]*G[w^(-2), -w, w^2] + 
 10*G[1, r7]*G[-w, w^2]*G[w^(-2), -w, w^2] + 
 4*G[1, -w]*G[-w, w^2]*G[w^(-2), -w, w^2] - 
 8*G[1, w]*G[-w, w^2]*G[w^(-2), -w, w^2] - 12*G[1, w^2]*G[-w, w^2]*
  G[w^(-2), -w, w^2] + 6*G[0, 0, -w]*G[w^(-2), -w, w^2] - 
 19*G[0, 0, w]*G[w^(-2), -w, w^2] - 13*G[0, 0, w^2]*G[w^(-2), -w, w^2] - 
 12*G[0, 1, r7]*G[w^(-2), -w, w^2] - 12*G[0, 1, -w]*G[w^(-2), -w, w^2] + 
 24*G[0, 1, w]*G[w^(-2), -w, w^2] + 12*G[0, 1, w^2]*G[w^(-2), -w, w^2] + 
 7*G[0, r61, w^2]*G[w^(-2), -w, w^2] + 7*G[0, r62, w^2]*G[w^(-2), -w, w^2] - 
 4*G[0, -w, -w]*G[w^(-2), -w, w^2] - 20*G[1, 0, -w]*G[w^(-2), -w, w^2] + 
 12*G[1, 0, w]*G[w^(-2), -w, w^2] + 34*G[1, 0, w^2]*G[w^(-2), -w, w^2] + 
 16*G[1, 1, r7]*G[w^(-2), -w, w^2] + 40*G[1, 1, -w]*G[w^(-2), -w, w^2] - 
 24*G[1, 1, w]*G[w^(-2), -w, w^2] - 40*G[1, 1, w^2]*G[w^(-2), -w, w^2] - 
 14*G[1, r61, w^2]*G[w^(-2), -w, w^2] - 14*G[1, r62, w^2]*
  G[w^(-2), -w, w^2] + 8*G[1, -w, -w]*G[w^(-2), -w, w^2] + 
 6*G[r1, 0, w]*G[w^(-2), -w, w^2] - 12*G[r1, 1, w]*G[w^(-2), -w, w^2] + 
 6*G[r2, 0, w]*G[w^(-2), -w, w^2] - 12*G[r2, 1, w]*G[w^(-2), -w, w^2] + 
 7*G[r61, 0, w^2]*G[w^(-2), -w, w^2] - 14*G[r61, 1, w^2]*G[w^(-2), -w, w^2] + 
 7*G[r62, 0, w^2]*G[w^(-2), -w, w^2] - 14*G[r62, 1, w^2]*G[w^(-2), -w, w^2] + 
 Pi^2*G[w^(-2), w^2, w^2] + 3*G[0, -w]^2*G[w^(-2), w^2, w^2] + 
 ((8*I)/3)*Pi*G[0, w]*G[w^(-2), w^2, w^2] + 
 G[0, -w]*G[0, w^2]*G[w^(-2), w^2, w^2] + 3*G[0, w]*G[0, w^2]*
  G[w^(-2), w^2, w^2] + (83*G[0, w^2]^2*G[w^(-2), w^2, w^2])/3 + 
 (44*G[0, w^2]*G[1, r7]*G[w^(-2), w^2, w^2])/3 - 
 10*G[0, -w]*G[1, -w]*G[w^(-2), w^2, w^2] - 
 2*G[0, w^2]*G[1, -w]*G[w^(-2), w^2, w^2] + 
 8*G[1, -w]^2*G[w^(-2), w^2, w^2] - ((4*I)/3)*Pi*G[1, w]*
  G[w^(-2), w^2, w^2] + ((22*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2, w^2] + 
 18*G[0, -w]*G[1, w^2]*G[w^(-2), w^2, w^2] - 
 (22*G[0, w]*G[1, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (224*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (64*G[1, r7]*G[1, w^2]*G[w^(-2), w^2, w^2])/3 - 
 36*G[1, -w]*G[1, w^2]*G[w^(-2), w^2, w^2] + 
 (44*G[1, w]*G[1, w^2]*G[w^(-2), w^2, w^2])/3 + 
 28*G[1, w^2]^2*G[w^(-2), w^2, w^2] - (2*I)*Pi*G[r1, w]*G[w^(-2), w^2, w^2] - 
 (2*I)*Pi*G[r2, w]*G[w^(-2), w^2, w^2] - 
 (142*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (47*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (188*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (56*G[r61, w^2]^2*G[w^(-2), w^2, w^2])/3 - 
 (142*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (47*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (188*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (112*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (56*G[r62, w^2]^2*G[w^(-2), w^2, w^2])/3 - (I/6)*Pi*G[w^(-2), w^2]*
  G[w^(-2), w^2, w^2] + G[0, -w]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2] + 
 (G[0, w]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/6 + 
 (61*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/3 - 
 (5*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/6 - 
 2*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2] - 
 (G[1, w]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/3 + 
 2*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2] - 
 (64*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/3 - 
 (64*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/3 - 
 G[0, -w]*G[-w^(-1), -w]*G[w^(-2), w^2, w^2] + 
 2*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), w^2, w^2] - 
 ((7*I)/2)*Pi*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2] - 
 8*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2] + 
 (7*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/2 + 
 9*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2] + 
 (25*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/2 + 
 16*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2] - 
 7*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2] - 
 18*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2] - 
 ((7*I)/2)*Pi*G[-w, w^2]*G[w^(-2), w^2, w^2] - 
 14*G[0, -w]*G[-w, w^2]*G[w^(-2), w^2, w^2] + 
 (7*G[0, w]*G[-w, w^2]*G[w^(-2), w^2, w^2])/2 + 
 9*G[0, w^2]*G[-w, w^2]*G[w^(-2), w^2, w^2] + 
 (25*G[1, r7]*G[-w, w^2]*G[w^(-2), w^2, w^2])/2 + 
 28*G[1, -w]*G[-w, w^2]*G[w^(-2), w^2, w^2] - 
 7*G[1, w]*G[-w, w^2]*G[w^(-2), w^2, w^2] - 18*G[1, w^2]*G[-w, w^2]*
  G[w^(-2), w^2, w^2] - 3*G[0, 0, -w]*G[w^(-2), w^2, w^2] - 
 (8*G[0, 0, w]*G[w^(-2), w^2, w^2])/3 - (86*G[0, 0, w^2]*G[w^(-2), w^2, w^2])/
  3 + G[0, 1, r7]*G[w^(-2), w^2, w^2] + 6*G[0, 1, -w]*G[w^(-2), w^2, w^2] + 
 (16*G[0, 1, w]*G[w^(-2), w^2, w^2])/3 + 
 (94*G[0, 1, w^2]*G[w^(-2), w^2, w^2])/3 + 
 13*G[0, r61, w^2]*G[w^(-2), w^2, w^2] + 13*G[0, r62, w^2]*
  G[w^(-2), w^2, w^2] - G[0, -w, -w]*G[w^(-2), w^2, w^2] + 
 (64*G[0, w^2, w^2]*G[w^(-2), w^2, w^2])/3 + 
 4*G[1, 0, -w]*G[w^(-2), w^2, w^2] + (4*G[1, 0, w]*G[w^(-2), w^2, w^2])/3 + 
 (82*G[1, 0, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (4*G[1, 1, r7]*G[w^(-2), w^2, w^2])/3 - 8*G[1, 1, -w]*G[w^(-2), w^2, w^2] - 
 (8*G[1, 1, w]*G[w^(-2), w^2, w^2])/3 + 8*G[1, 1, w^2]*G[w^(-2), w^2, w^2] - 
 (94*G[1, r61, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (94*G[1, r62, w^2]*G[w^(-2), w^2, w^2])/3 + 
 2*G[1, -w, -w]*G[w^(-2), w^2, w^2] + 2*G[r1, 0, w]*G[w^(-2), w^2, w^2] - 
 4*G[r1, 1, w]*G[w^(-2), w^2, w^2] + 2*G[r2, 0, w]*G[w^(-2), w^2, w^2] - 
 4*G[r2, 1, w]*G[w^(-2), w^2, w^2] + (103*G[r61, 0, w^2]*G[w^(-2), w^2, w^2])/
  3 - (94*G[r61, 1, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (56*G[r61, r61, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (56*G[r61, r62, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (64*G[r61, w^2, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (103*G[r62, 0, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (94*G[r62, 1, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (56*G[r62, r61, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (56*G[r62, r62, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (64*G[r62, w^2, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (64*G[w^(-2), 0, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (64*G[w^(-2), r61, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (64*G[w^(-2), r62, w^2]*G[w^(-2), w^2, w^2])/3 + Pi^2*G[-w^(-1), -1, w^2] + 
 (6*I)*Pi*G[0, w]*G[-w^(-1), -1, w^2] + 6*G[0, w]*G[0, w^2]*
  G[-w^(-1), -1, w^2] - (6*I)*Pi*G[r1, w]*G[-w^(-1), -1, w^2] - 
 (6*I)*Pi*G[r2, w]*G[-w^(-1), -1, w^2] + 6*G[0, -w]*G[-w^(-1), w^2]*
  G[-w^(-1), -1, w^2] - 12*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), -1, w^2] - 
 6*G[0, -w]*G[-w, w^2]*G[-w^(-1), -1, w^2] + 
 12*G[1, -w]*G[-w, w^2]*G[-w^(-1), -1, w^2] - 
 18*G[0, 0, w]*G[-w^(-1), -1, w^2] + 12*G[0, 1, w]*G[-w^(-1), -1, w^2] + 
 6*G[r1, 0, w]*G[-w^(-1), -1, w^2] - 12*G[r1, 1, w]*G[-w^(-1), -1, w^2] + 
 6*G[r2, 0, w]*G[-w^(-1), -1, w^2] - 12*G[r2, 1, w]*G[-w^(-1), -1, w^2] - 
 6*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 0, -w] - 6*G[0, w^2]*G[r62, w^2]*
  G[-w^(-1), 0, -w] + 7*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
 3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
 14*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
 2*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
 2*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
 2*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
 G[w^(-2), w^2]^2*G[-w^(-1), 0, -w] - 7*G[0, -w]*G[-w^(-1), w^2]*
  G[-w^(-1), 0, -w] + 3*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 14*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 2*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 6*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 G[-w^(-1), w^2]^2*G[-w^(-1), 0, -w] - 7*G[0, -w]*G[-w, w^2]*
  G[-w^(-1), 0, -w] + 3*G[0, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] + 
 14*G[1, -w]*G[-w, w^2]*G[-w^(-1), 0, -w] + 2*G[1, w^2]*G[-w, w^2]*
  G[-w^(-1), 0, -w] + 4*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] + 
 4*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] - 2*G[w^(-2), w^2]*G[-w, w^2]*
  G[-w^(-1), 0, -w] - 6*G[-w^(-1), w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] - 
 G[-w, w^2]^2*G[-w^(-1), 0, -w] + 8*G[1, w^(-2), w^2]*G[-w^(-1), 0, -w] - 
 8*G[1, -w^(-1), w^2]*G[-w^(-1), 0, -w] - 8*G[1, -w, w^2]*G[-w^(-1), 0, -w] + 
 8*G[1, w^2, w^2]*G[-w^(-1), 0, -w] + 6*G[r61, 0, w^2]*G[-w^(-1), 0, -w] - 
 3*G[r61, w^(-2), w^2]*G[-w^(-1), 0, -w] - 3*G[r61, -w^(-1), w^2]*
  G[-w^(-1), 0, -w] - 3*G[r61, -w, w^2]*G[-w^(-1), 0, -w] - 
 3*G[r61, w^2, w^2]*G[-w^(-1), 0, -w] + 6*G[r62, 0, w^2]*G[-w^(-1), 0, -w] - 
 3*G[r62, w^(-2), w^2]*G[-w^(-1), 0, -w] - 3*G[r62, -w^(-1), w^2]*
  G[-w^(-1), 0, -w] - 3*G[r62, -w, w^2]*G[-w^(-1), 0, -w] - 
 3*G[r62, w^2, w^2]*G[-w^(-1), 0, -w] - 6*G[w^(-2), 0, w^2]*
  G[-w^(-1), 0, -w] + G[w^(-2), r61, w^2]*G[-w^(-1), 0, -w] + 
 G[w^(-2), r62, w^2]*G[-w^(-1), 0, -w] - G[w^(-2), w^(-2), w^2]*
  G[-w^(-1), 0, -w] + 6*G[w^(-2), -w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 4*G[w^(-2), -w, w^2]*G[-w^(-1), 0, -w] + G[w^(-2), w^2, w^2]*
  G[-w^(-1), 0, -w] + (5*Pi^2*G[-w^(-1), 0, w^2])/6 + 
 13*G[0, w^2]^2*G[-w^(-1), 0, w^2] + 8*G[0, w]*G[1, w^2]*G[-w^(-1), 0, w^2] - 
 8*G[0, w^2]*G[1, w^2]*G[-w^(-1), 0, w^2] - 7*G[0, -w]*G[r61, w^2]*
  G[-w^(-1), 0, w^2] - 60*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 0, w^2] - 
 5*G[1, r7]*G[r61, w^2]*G[-w^(-1), 0, w^2] + 14*G[1, -w]*G[r61, w^2]*
  G[-w^(-1), 0, w^2] + 50*G[1, w^2]*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
 40*G[r61, w^2]^2*G[-w^(-1), 0, w^2] - 7*G[0, -w]*G[r62, w^2]*
  G[-w^(-1), 0, w^2] - 60*G[0, w^2]*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 5*G[1, r7]*G[r62, w^2]*G[-w^(-1), 0, w^2] + 14*G[1, -w]*G[r62, w^2]*
  G[-w^(-1), 0, w^2] + 50*G[1, w^2]*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
 80*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
 40*G[r62, w^2]^2*G[-w^(-1), 0, w^2] - 6*G[-1, w^2]*G[w^(-2), w^2]*
  G[-w^(-1), 0, w^2] + 3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 3*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
 37*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
 5*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 36*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 38*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 38*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
 5*G[w^(-2), w^2]^2*G[-w^(-1), 0, w^2] + 6*G[-1, w^2]*G[-w^(-1), w^2]*
  G[-w^(-1), 0, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 7*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 7*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 G[-w^(-1), w^2]^2*G[-w^(-1), 0, w^2] - 6*G[-1, w^2]*G[-w, w^2]*
  G[-w^(-1), 0, w^2] + 16*G[0, -w]*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
 3*G[0, w]*G[-w, w^2]*G[-w^(-1), 0, w^2] + G[0, w^2]*G[-w, w^2]*
  G[-w^(-1), 0, w^2] - 32*G[1, -w]*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
 30*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
 7*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
 7*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
 30*G[w^(-2), w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
 3*G[-w, w^2]^2*G[-w^(-1), 0, w^2] - 6*G[-1, 0, w]*G[-w^(-1), 0, w^2] + 
 13*G[0, 0, w]*G[-w^(-1), 0, w^2] - 13*G[0, 0, w^2]*G[-w^(-1), 0, w^2] + 
 13*G[0, r61, w^2]*G[-w^(-1), 0, w^2] + 13*G[0, r62, w^2]*
  G[-w^(-1), 0, w^2] + 15*G[0, w^2, w^2]*G[-w^(-1), 0, w^2] - 
 2*G[1, 0, w]*G[-w^(-1), 0, w^2] - 16*G[1, r61, w^2]*G[-w^(-1), 0, w^2] - 
 16*G[1, r62, w^2]*G[-w^(-1), 0, w^2] + 8*G[1, w^(-2), w^2]*
  G[-w^(-1), 0, w^2] + 8*G[1, -w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 24*G[1, -w, w^2]*G[-w^(-1), 0, w^2] - 8*G[1, w^2, w^2]*G[-w^(-1), 0, w^2] + 
 38*G[r61, 0, w^2]*G[-w^(-1), 0, w^2] - 16*G[r61, 1, w^2]*
  G[-w^(-1), 0, w^2] - 36*G[r61, r61, w^2]*G[-w^(-1), 0, w^2] - 
 36*G[r61, r62, w^2]*G[-w^(-1), 0, w^2] + 3*G[r61, w^(-2), w^2]*
  G[-w^(-1), 0, w^2] + 3*G[r61, -w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 3*G[r61, -w, w^2]*G[-w^(-1), 0, w^2] - 12*G[r61, w^2, w^2]*
  G[-w^(-1), 0, w^2] + 38*G[r62, 0, w^2]*G[-w^(-1), 0, w^2] - 
 16*G[r62, 1, w^2]*G[-w^(-1), 0, w^2] - 36*G[r62, r61, w^2]*
  G[-w^(-1), 0, w^2] - 36*G[r62, r62, w^2]*G[-w^(-1), 0, w^2] + 
 3*G[r62, w^(-2), w^2]*G[-w^(-1), 0, w^2] + 3*G[r62, -w^(-1), w^2]*
  G[-w^(-1), 0, w^2] + 3*G[r62, -w, w^2]*G[-w^(-1), 0, w^2] - 
 12*G[r62, w^2, w^2]*G[-w^(-1), 0, w^2] + 6*G[w^(-2), -1, w^2]*
  G[-w^(-1), 0, w^2] - 25*G[w^(-2), 0, w^2]*G[-w^(-1), 0, w^2] + 
 18*G[w^(-2), 1, w^2]*G[-w^(-1), 0, w^2] + 28*G[w^(-2), r61, w^2]*
  G[-w^(-1), 0, w^2] + 28*G[w^(-2), r62, w^2]*G[-w^(-1), 0, w^2] - 
 5*G[w^(-2), w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 6*G[w^(-2), -w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 18*G[w^(-2), -w, w^2]*G[-w^(-1), 0, w^2] - 
 G[w^(-2), w^2, w^2]*G[-w^(-1), 0, w^2] - 6*G[-w^(-1), -1, w^2]*
  G[-w^(-1), 0, w^2] + ((-5*Pi^2)/6 - 13*G[0, w^2]^2 + 
   41*G[0, w^2]*G[r61, w^2] - 28*G[r61, w^2]^2 + 41*G[0, w^2]*G[r62, w^2] - 
   56*G[r61, w^2]*G[r62, w^2] - 28*G[r62, w^2]^2 - 
   15*G[0, w^2]*G[w^(-2), w^2] + 15*G[r61, w^2]*G[w^(-2), w^2] + 
   15*G[r62, w^2]*G[w^(-2), w^2] + 6*G[-1, 0, w] - 13*G[0, 0, w] + 
   13*G[0, 0, w^2] - 13*G[0, r61, w^2] - 13*G[0, r62, w^2] - 
   15*G[0, w^2, w^2] + 2*G[1, 0, w] - 28*G[r61, 0, w^2] + 
   28*G[r61, r61, w^2] + 28*G[r61, r62, w^2] + 15*G[r61, w^2, w^2] - 
   28*G[r62, 0, w^2] + 28*G[r62, r61, w^2] + 28*G[r62, r62, w^2] + 
   15*G[r62, w^2, w^2] + 15*G[w^(-2), 0, w^2] - 15*G[w^(-2), r61, w^2] - 
   15*G[w^(-2), r62, w^2])*G[-w^(-1), 0, z3] + 
 12*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 1, -w] + 
 12*G[0, w^2]*G[r62, w^2]*G[-w^(-1), 1, -w] - 
 14*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 6*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
 28*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
 4*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 4*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 4*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 2*G[w^(-2), w^2]^2*G[-w^(-1), 1, -w] + 14*G[0, -w]*G[-w^(-1), w^2]*
  G[-w^(-1), 1, -w] - 6*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 28*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 4*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 8*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 12*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 2*G[-w^(-1), w^2]^2*G[-w^(-1), 1, -w] + 14*G[0, -w]*G[-w, w^2]*
  G[-w^(-1), 1, -w] - 6*G[0, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] - 
 28*G[1, -w]*G[-w, w^2]*G[-w^(-1), 1, -w] - 4*G[1, w^2]*G[-w, w^2]*
  G[-w^(-1), 1, -w] - 8*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] - 
 8*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] + 4*G[w^(-2), w^2]*G[-w, w^2]*
  G[-w^(-1), 1, -w] + 12*G[-w^(-1), w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] + 
 2*G[-w, w^2]^2*G[-w^(-1), 1, -w] - 16*G[1, w^(-2), w^2]*G[-w^(-1), 1, -w] + 
 16*G[1, -w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 16*G[1, -w, w^2]*G[-w^(-1), 1, -w] - 16*G[1, w^2, w^2]*G[-w^(-1), 1, -w] - 
 12*G[r61, 0, w^2]*G[-w^(-1), 1, -w] + 6*G[r61, w^(-2), w^2]*
  G[-w^(-1), 1, -w] + 6*G[r61, -w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 6*G[r61, -w, w^2]*G[-w^(-1), 1, -w] + 6*G[r61, w^2, w^2]*G[-w^(-1), 1, -w] - 
 12*G[r62, 0, w^2]*G[-w^(-1), 1, -w] + 6*G[r62, w^(-2), w^2]*
  G[-w^(-1), 1, -w] + 6*G[r62, -w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 6*G[r62, -w, w^2]*G[-w^(-1), 1, -w] + 6*G[r62, w^2, w^2]*G[-w^(-1), 1, -w] + 
 12*G[w^(-2), 0, w^2]*G[-w^(-1), 1, -w] - 2*G[w^(-2), r61, w^2]*
  G[-w^(-1), 1, -w] - 2*G[w^(-2), r62, w^2]*G[-w^(-1), 1, -w] + 
 2*G[w^(-2), w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 12*G[w^(-2), -w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 8*G[w^(-2), -w, w^2]*G[-w^(-1), 1, -w] - 2*G[w^(-2), w^2, w^2]*
  G[-w^(-1), 1, -w] - (11*Pi^2*G[-w^(-1), 1, w^2])/3 - 
 8*G[0, -w]^2*G[-w^(-1), 1, w^2] - (6*I)*Pi*G[0, w]*G[-w^(-1), 1, w^2] + 
 2*G[0, -w]*G[0, w^2]*G[-w^(-1), 1, w^2] + 
 4*G[0, w]*G[0, w^2]*G[-w^(-1), 1, w^2] + 32*G[0, -w]*G[1, -w]*
  G[-w^(-1), 1, w^2] - 4*G[0, w^2]*G[1, -w]*G[-w^(-1), 1, w^2] - 
 32*G[1, -w]^2*G[-w^(-1), 1, w^2] + (16*I)*Pi*G[1, w]*G[-w^(-1), 1, w^2] - 
 (32*I)*Pi*G[1, w^2]*G[-w^(-1), 1, w^2] + 16*G[0, -w]*G[1, w^2]*
  G[-w^(-1), 1, w^2] + 32*G[0, w]*G[1, w^2]*G[-w^(-1), 1, w^2] - 
 32*G[1, -w]*G[1, w^2]*G[-w^(-1), 1, w^2] - 
 64*G[1, w]*G[1, w^2]*G[-w^(-1), 1, w^2] + 
 64*G[1, w^2]^2*G[-w^(-1), 1, w^2] - (2*I)*Pi*G[r1, w]*G[-w^(-1), 1, w^2] - 
 (2*I)*Pi*G[r2, w]*G[-w^(-1), 1, w^2] + 8*G[0, -w]*G[r61, w^2]*
  G[-w^(-1), 1, w^2] + 52*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
 16*G[1, r7]*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
 16*G[1, -w]*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
 128*G[1, w^2]*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
 32*G[r61, w^2]^2*G[-w^(-1), 1, w^2] + 8*G[0, -w]*G[r62, w^2]*
  G[-w^(-1), 1, w^2] + 52*G[0, w^2]*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
 16*G[1, r7]*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 16*G[1, -w]*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 128*G[1, w^2]*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 64*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 32*G[r62, w^2]^2*G[-w^(-1), 1, w^2] + (8*I)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), 1, w^2] + 12*G[-1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 12*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 8*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 46*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 4*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 24*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 16*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 44*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 62*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 62*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 10*G[w^(-2), w^2]^2*G[-w^(-1), 1, w^2] + (8*I)*Pi*G[-w^(-1), w^2]*
  G[-w^(-1), 1, w^2] - 12*G[-1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 8*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 6*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 12*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 4*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 16*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 20*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 14*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 14*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 16*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 2*G[-w^(-1), w^2]^2*G[-w^(-1), 1, w^2] + (8*I)*Pi*G[-w, w^2]*
  G[-w^(-1), 1, w^2] + 12*G[-1, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 26*G[0, -w]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 8*G[0, w]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 6*G[0, w^2]*G[-w, w^2]*
  G[-w^(-1), 1, w^2] - 12*G[1, r7]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 52*G[1, -w]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 16*G[1, w]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 68*G[1, w^2]*G[-w, w^2]*
  G[-w^(-1), 1, w^2] + 14*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 14*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 60*G[w^(-2), w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 6*G[-w, w^2]^2*G[-w^(-1), 1, w^2] + 8*G[0, 0, -w]*G[-w^(-1), 1, w^2] - 
 2*G[0, 0, w]*G[-w^(-1), 1, w^2] - 2*G[0, 0, w^2]*G[-w^(-1), 1, w^2] - 
 16*G[0, 1, -w]*G[-w^(-1), 1, w^2] - 12*G[0, 1, w]*G[-w^(-1), 1, w^2] + 
 4*G[0, 1, w^2]*G[-w^(-1), 1, w^2] - 16*G[0, w^2, w^2]*G[-w^(-1), 1, w^2] - 
 16*G[1, 0, -w]*G[-w^(-1), 1, w^2] - 16*G[1, 0, w]*G[-w^(-1), 1, w^2] + 
 32*G[1, 1, -w]*G[-w^(-1), 1, w^2] + 32*G[1, 1, w]*G[-w^(-1), 1, w^2] - 
 32*G[1, 1, w^2]*G[-w^(-1), 1, w^2] + 48*G[1, r61, w^2]*G[-w^(-1), 1, w^2] + 
 48*G[1, r62, w^2]*G[-w^(-1), 1, w^2] - 16*G[1, w^(-2), w^2]*
  G[-w^(-1), 1, w^2] - 16*G[1, -w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 48*G[1, -w, w^2]*G[-w^(-1), 1, w^2] + 16*G[1, w^2, w^2]*G[-w^(-1), 1, w^2] + 
 2*G[r1, 0, w]*G[-w^(-1), 1, w^2] - 4*G[r1, 1, w]*G[-w^(-1), 1, w^2] + 
 2*G[r2, 0, w]*G[-w^(-1), 1, w^2] - 4*G[r2, 1, w]*G[-w^(-1), 1, w^2] - 
 36*G[r61, 0, w^2]*G[-w^(-1), 1, w^2] + 48*G[r61, 1, w^2]*
  G[-w^(-1), 1, w^2] + 24*G[r61, r61, w^2]*G[-w^(-1), 1, w^2] + 
 24*G[r61, r62, w^2]*G[-w^(-1), 1, w^2] - 6*G[r61, w^(-2), w^2]*
  G[-w^(-1), 1, w^2] - 6*G[r61, -w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 6*G[r61, -w, w^2]*G[-w^(-1), 1, w^2] + 10*G[r61, w^2, w^2]*
  G[-w^(-1), 1, w^2] - 36*G[r62, 0, w^2]*G[-w^(-1), 1, w^2] + 
 48*G[r62, 1, w^2]*G[-w^(-1), 1, w^2] + 24*G[r62, r61, w^2]*
  G[-w^(-1), 1, w^2] + 24*G[r62, r62, w^2]*G[-w^(-1), 1, w^2] - 
 6*G[r62, w^(-2), w^2]*G[-w^(-1), 1, w^2] - 6*G[r62, -w^(-1), w^2]*
  G[-w^(-1), 1, w^2] - 6*G[r62, -w, w^2]*G[-w^(-1), 1, w^2] + 
 10*G[r62, w^2, w^2]*G[-w^(-1), 1, w^2] - 12*G[w^(-2), -1, w^2]*
  G[-w^(-1), 1, w^2] + 36*G[w^(-2), 0, w^2]*G[-w^(-1), 1, w^2] - 
 36*G[w^(-2), 1, w^2]*G[-w^(-1), 1, w^2] - 42*G[w^(-2), r61, w^2]*
  G[-w^(-1), 1, w^2] - 42*G[w^(-2), r62, w^2]*G[-w^(-1), 1, w^2] + 
 10*G[w^(-2), w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 12*G[w^(-2), -w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 36*G[w^(-2), -w, w^2]*G[-w^(-1), 1, w^2] + 2*G[w^(-2), w^2, w^2]*
  G[-w^(-1), 1, w^2] + 12*G[-w^(-1), -1, w^2]*G[-w^(-1), 1, w^2] - 
 2*G[-w^(-1), 0, w^2]*G[-w^(-1), 1, w^2] + 4*G[-w^(-1), 1, w^2]^2 - 
 (Pi^2*G[-w^(-1), r61, w^2])/2 - G[0, -w]^2*G[-w^(-1), r61, w^2] - 
 28*G[0, w^2]^2*G[-w^(-1), r61, w^2] - 5*G[0, w^2]*G[1, r7]*
  G[-w^(-1), r61, w^2] + 2*G[0, -w]*G[1, -w]*G[-w^(-1), r61, w^2] + 
 34*G[0, w^2]*G[1, w^2]*G[-w^(-1), r61, w^2] + 
 16*G[1, r7]*G[1, w^2]*G[-w^(-1), r61, w^2] - 
 32*G[1, w^2]^2*G[-w^(-1), r61, w^2] + 63*G[0, w^2]*G[r61, w^2]*
  G[-w^(-1), r61, w^2] + 8*G[1, r7]*G[r61, w^2]*G[-w^(-1), r61, w^2] - 
 24*G[1, w^2]*G[r61, w^2]*G[-w^(-1), r61, w^2] - 
 32*G[r61, w^2]^2*G[-w^(-1), r61, w^2] + 63*G[0, w^2]*G[r62, w^2]*
  G[-w^(-1), r61, w^2] + 8*G[1, r7]*G[r62, w^2]*G[-w^(-1), r61, w^2] - 
 24*G[1, w^2]*G[r62, w^2]*G[-w^(-1), r61, w^2] - 
 64*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), r61, w^2] - 
 32*G[r62, w^2]^2*G[-w^(-1), r61, w^2] + 
 (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/2 - 
 (43*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/2 - 
 (17*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/2 - 
 3*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] + 
 17*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] + 
 13*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] + 
 13*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] + 
 G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), r61, w^2] - 
 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), r61, w^2] - 
 (3*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/2 - 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/2 - 
 (5*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2] + 
 5*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2] - 
 (3*G[0, -w]*G[-w, w^2]*G[-w^(-1), r61, w^2])/2 - 
 (5*G[0, w^2]*G[-w, w^2]*G[-w^(-1), r61, w^2])/2 - 
 (5*G[1, r7]*G[-w, w^2]*G[-w^(-1), r61, w^2])/2 + 
 3*G[1, -w]*G[-w, w^2]*G[-w^(-1), r61, w^2] + 
 5*G[1, w^2]*G[-w, w^2]*G[-w^(-1), r61, w^2] + 
 G[0, 0, -w]*G[-w^(-1), r61, w^2] + 28*G[0, 0, w^2]*G[-w^(-1), r61, w^2] + 
 3*G[0, 1, r7]*G[-w^(-1), r61, w^2] - 2*G[0, 1, -w]*G[-w^(-1), r61, w^2] - 
 10*G[0, 1, w^2]*G[-w^(-1), r61, w^2] - 23*G[0, r61, w^2]*
  G[-w^(-1), r61, w^2] - 23*G[0, r62, w^2]*G[-w^(-1), r61, w^2] + 
 G[0, -w, -w]*G[-w^(-1), r61, w^2] - 13*G[0, w^2, w^2]*G[-w^(-1), r61, w^2] - 
 16*G[1, 0, w^2]*G[-w^(-1), r61, w^2] - 4*G[1, 1, r7]*G[-w^(-1), r61, w^2] + 
 16*G[1, 1, w^2]*G[-w^(-1), r61, w^2] + 
 8*G[1, r61, w^2]*G[-w^(-1), r61, w^2] + 
 8*G[1, r62, w^2]*G[-w^(-1), r61, w^2] - 
 2*G[1, -w, -w]*G[-w^(-1), r61, w^2] - 36*G[r61, 0, w^2]*
  G[-w^(-1), r61, w^2] + 8*G[r61, 1, w^2]*G[-w^(-1), r61, w^2] + 
 32*G[r61, r61, w^2]*G[-w^(-1), r61, w^2] + 
 32*G[r61, r62, w^2]*G[-w^(-1), r61, w^2] + 
 13*G[r61, w^2, w^2]*G[-w^(-1), r61, w^2] - 
 36*G[r62, 0, w^2]*G[-w^(-1), r61, w^2] + 
 8*G[r62, 1, w^2]*G[-w^(-1), r61, w^2] + 32*G[r62, r61, w^2]*
  G[-w^(-1), r61, w^2] + 32*G[r62, r62, w^2]*G[-w^(-1), r61, w^2] + 
 13*G[r62, w^2, w^2]*G[-w^(-1), r61, w^2] + 
 13*G[w^(-2), 0, w^2]*G[-w^(-1), r61, w^2] - 
 13*G[w^(-2), r61, w^2]*G[-w^(-1), r61, w^2] - 
 13*G[w^(-2), r62, w^2]*G[-w^(-1), r61, w^2] - 
 G[-w^(-1), 0, -w]*G[-w^(-1), r61, w^2] + 3*G[-w^(-1), 0, w^2]*
  G[-w^(-1), r61, w^2] + 2*G[-w^(-1), 1, -w]*G[-w^(-1), r61, w^2] - 
 6*G[-w^(-1), 1, w^2]*G[-w^(-1), r61, w^2] - (Pi^2*G[-w^(-1), r62, w^2])/2 - 
 G[0, -w]^2*G[-w^(-1), r62, w^2] - 28*G[0, w^2]^2*G[-w^(-1), r62, w^2] - 
 5*G[0, w^2]*G[1, r7]*G[-w^(-1), r62, w^2] + 
 2*G[0, -w]*G[1, -w]*G[-w^(-1), r62, w^2] + 34*G[0, w^2]*G[1, w^2]*
  G[-w^(-1), r62, w^2] + 16*G[1, r7]*G[1, w^2]*G[-w^(-1), r62, w^2] - 
 32*G[1, w^2]^2*G[-w^(-1), r62, w^2] + 63*G[0, w^2]*G[r61, w^2]*
  G[-w^(-1), r62, w^2] + 8*G[1, r7]*G[r61, w^2]*G[-w^(-1), r62, w^2] - 
 24*G[1, w^2]*G[r61, w^2]*G[-w^(-1), r62, w^2] - 
 32*G[r61, w^2]^2*G[-w^(-1), r62, w^2] + 63*G[0, w^2]*G[r62, w^2]*
  G[-w^(-1), r62, w^2] + 8*G[1, r7]*G[r62, w^2]*G[-w^(-1), r62, w^2] - 
 24*G[1, w^2]*G[r62, w^2]*G[-w^(-1), r62, w^2] - 
 64*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), r62, w^2] - 
 32*G[r62, w^2]^2*G[-w^(-1), r62, w^2] + 
 (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/2 - 
 (43*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/2 - 
 (17*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/2 - 
 3*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] + 
 17*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] + 
 13*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] + 
 13*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] + 
 G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), r62, w^2] - 
 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), r62, w^2] - 
 (3*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/2 - 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/2 - 
 (5*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2] + 
 5*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2] - 
 (3*G[0, -w]*G[-w, w^2]*G[-w^(-1), r62, w^2])/2 - 
 (5*G[0, w^2]*G[-w, w^2]*G[-w^(-1), r62, w^2])/2 - 
 (5*G[1, r7]*G[-w, w^2]*G[-w^(-1), r62, w^2])/2 + 
 3*G[1, -w]*G[-w, w^2]*G[-w^(-1), r62, w^2] + 
 5*G[1, w^2]*G[-w, w^2]*G[-w^(-1), r62, w^2] + 
 G[0, 0, -w]*G[-w^(-1), r62, w^2] + 28*G[0, 0, w^2]*G[-w^(-1), r62, w^2] + 
 3*G[0, 1, r7]*G[-w^(-1), r62, w^2] - 2*G[0, 1, -w]*G[-w^(-1), r62, w^2] - 
 10*G[0, 1, w^2]*G[-w^(-1), r62, w^2] - 23*G[0, r61, w^2]*
  G[-w^(-1), r62, w^2] - 23*G[0, r62, w^2]*G[-w^(-1), r62, w^2] + 
 G[0, -w, -w]*G[-w^(-1), r62, w^2] - 13*G[0, w^2, w^2]*G[-w^(-1), r62, w^2] - 
 16*G[1, 0, w^2]*G[-w^(-1), r62, w^2] - 4*G[1, 1, r7]*G[-w^(-1), r62, w^2] + 
 16*G[1, 1, w^2]*G[-w^(-1), r62, w^2] + 
 8*G[1, r61, w^2]*G[-w^(-1), r62, w^2] + 
 8*G[1, r62, w^2]*G[-w^(-1), r62, w^2] - 
 2*G[1, -w, -w]*G[-w^(-1), r62, w^2] - 36*G[r61, 0, w^2]*
  G[-w^(-1), r62, w^2] + 8*G[r61, 1, w^2]*G[-w^(-1), r62, w^2] + 
 32*G[r61, r61, w^2]*G[-w^(-1), r62, w^2] + 
 32*G[r61, r62, w^2]*G[-w^(-1), r62, w^2] + 
 13*G[r61, w^2, w^2]*G[-w^(-1), r62, w^2] - 
 36*G[r62, 0, w^2]*G[-w^(-1), r62, w^2] + 
 8*G[r62, 1, w^2]*G[-w^(-1), r62, w^2] + 32*G[r62, r61, w^2]*
  G[-w^(-1), r62, w^2] + 32*G[r62, r62, w^2]*G[-w^(-1), r62, w^2] + 
 13*G[r62, w^2, w^2]*G[-w^(-1), r62, w^2] + 
 13*G[w^(-2), 0, w^2]*G[-w^(-1), r62, w^2] - 
 13*G[w^(-2), r61, w^2]*G[-w^(-1), r62, w^2] - 
 13*G[w^(-2), r62, w^2]*G[-w^(-1), r62, w^2] - 
 G[-w^(-1), 0, -w]*G[-w^(-1), r62, w^2] + 3*G[-w^(-1), 0, w^2]*
  G[-w^(-1), r62, w^2] + 2*G[-w^(-1), 1, -w]*G[-w^(-1), r62, w^2] - 
 6*G[-w^(-1), 1, w^2]*G[-w^(-1), r62, w^2] + (4*Pi^2*G[-w^(-1), w^(-2), w^2])/
  3 + 2*G[0, -w]^2*G[-w^(-1), w^(-2), w^2] + 
 (4*I)*Pi*G[0, w]*G[-w^(-1), w^(-2), w^2] - 
 G[0, -w]*G[0, w^2]*G[-w^(-1), w^(-2), w^2] + 
 G[0, w]*G[0, w^2]*G[-w^(-1), w^(-2), w^2] + 
 14*G[0, w^2]^2*G[-w^(-1), w^(-2), w^2] + 5*G[0, w^2]*G[1, r7]*
  G[-w^(-1), w^(-2), w^2] - 8*G[0, -w]*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 
 2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 
 8*G[1, -w]^2*G[-w^(-1), w^(-2), w^2] - 
 (4*I)*Pi*G[1, w]*G[-w^(-1), w^(-2), w^2] + 
 (10*I)*Pi*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
 6*G[0, -w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2] - 
 10*G[0, w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2] - 
 26*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^(-2), w^2] - 
 12*G[1, r7]*G[1, w^2]*G[-w^(-1), w^(-2), w^2] - 
 12*G[1, -w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
 20*G[1, w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
 4*G[1, w^2]^2*G[-w^(-1), w^(-2), w^2] - (2*I)*Pi*G[r1, w]*
  G[-w^(-1), w^(-2), w^2] - (2*I)*Pi*G[r2, w]*G[-w^(-1), w^(-2), w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (51*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (17*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 31*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 8*G[r61, w^2]^2*G[-w^(-1), w^(-2), w^2] + 
 (3*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (51*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (17*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 31*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 16*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 8*G[r62, w^2]^2*G[-w^(-1), w^(-2), w^2] - (2*I)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), w^(-2), w^2] + 2*G[0, w]*G[w^(-2), w^2]*
  G[-w^(-1), w^(-2), w^2] + 6*G[0, w^2]*G[w^(-2), w^2]*
  G[-w^(-1), w^(-2), w^2] + 2*G[1, r7]*G[w^(-2), w^2]*
  G[-w^(-1), w^(-2), w^2] - 4*G[1, w]*G[w^(-2), w^2]*
  G[-w^(-1), w^(-2), w^2] - 6*G[r61, w^2]*G[w^(-2), w^2]*
  G[-w^(-1), w^(-2), w^2] - 6*G[r62, w^2]*G[w^(-2), w^2]*
  G[-w^(-1), w^(-2), w^2] - (3*I)*Pi*G[-w^(-1), w^2]*
  G[-w^(-1), w^(-2), w^2] - (5*G[0, -w]*G[-w^(-1), w^2]*
   G[-w^(-1), w^(-2), w^2])/2 + 3*G[0, w]*G[-w^(-1), w^2]*
  G[-w^(-1), w^(-2), w^2] + (9*G[0, w^2]*G[-w^(-1), w^2]*
   G[-w^(-1), w^(-2), w^2])/2 + 
 (15*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 5*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2] - 
 6*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2] - 
 9*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2] - 
 (3*I)*Pi*G[-w, w^2]*G[-w^(-1), w^(-2), w^2] - 
 (9*G[0, -w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 3*G[0, w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (9*G[0, w^2]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 (15*G[1, r7]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 9*G[1, -w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2] - 
 6*G[1, w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2] - 
 9*G[1, w^2]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2] - 
 2*G[0, 0, -w]*G[-w^(-1), w^(-2), w^2] - 
 8*G[0, 0, w]*G[-w^(-1), w^(-2), w^2] - 
 13*G[0, 0, w^2]*G[-w^(-1), w^(-2), w^2] + 
 4*G[0, 1, -w]*G[-w^(-1), w^(-2), w^2] + 
 8*G[0, 1, w]*G[-w^(-1), w^(-2), w^2] + 
 8*G[0, 1, w^2]*G[-w^(-1), w^(-2), w^2] + 
 9*G[0, r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 9*G[0, r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 6*G[0, w^2, w^2]*G[-w^(-1), w^(-2), w^2] + 
 4*G[1, 0, -w]*G[-w^(-1), w^(-2), w^2] + 
 4*G[1, 0, w]*G[-w^(-1), w^(-2), w^2] + 
 10*G[1, 0, w^2]*G[-w^(-1), w^(-2), w^2] - 
 8*G[1, 1, -w]*G[-w^(-1), w^(-2), w^2] - 
 8*G[1, 1, w]*G[-w^(-1), w^(-2), w^2] + 
 8*G[1, 1, w^2]*G[-w^(-1), w^(-2), w^2] - 
 14*G[1, r61, w^2]*G[-w^(-1), w^(-2), w^2] - 
 14*G[1, r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 2*G[r1, 0, w]*G[-w^(-1), w^(-2), w^2] - 
 4*G[r1, 1, w]*G[-w^(-1), w^(-2), w^2] + 
 2*G[r2, 0, w]*G[-w^(-1), w^(-2), w^2] - 
 4*G[r2, 1, w]*G[-w^(-1), w^(-2), w^2] + 15*G[r61, 0, w^2]*
  G[-w^(-1), w^(-2), w^2] - 14*G[r61, 1, w^2]*G[-w^(-1), w^(-2), w^2] - 
 8*G[r61, r61, w^2]*G[-w^(-1), w^(-2), w^2] - 
 8*G[r61, r62, w^2]*G[-w^(-1), w^(-2), w^2] - 
 6*G[r61, w^2, w^2]*G[-w^(-1), w^(-2), w^2] + 
 15*G[r62, 0, w^2]*G[-w^(-1), w^(-2), w^2] - 
 14*G[r62, 1, w^2]*G[-w^(-1), w^(-2), w^2] - 
 8*G[r62, r61, w^2]*G[-w^(-1), w^(-2), w^2] - 
 8*G[r62, r62, w^2]*G[-w^(-1), w^(-2), w^2] - 
 6*G[r62, w^2, w^2]*G[-w^(-1), w^(-2), w^2] - 
 6*G[w^(-2), 0, w^2]*G[-w^(-1), w^(-2), w^2] + 
 6*G[w^(-2), r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 6*G[w^(-2), r62, w^2]*G[-w^(-1), w^(-2), w^2] - 
 2*G[-w^(-1), 0, w^2]*G[-w^(-1), w^(-2), w^2] + 
 4*G[-w^(-1), 1, w^2]*G[-w^(-1), w^(-2), w^2] + 
 ((-4*Pi^2)/3 - 2*G[0, -w]^2 - (4*I)*Pi*G[0, w] + G[0, -w]*G[0, w^2] - 
   G[0, w]*G[0, w^2] - 14*G[0, w^2]^2 - 5*G[0, w^2]*G[1, r7] + 
   8*G[0, -w]*G[1, -w] - 2*G[0, w^2]*G[1, -w] - 8*G[1, -w]^2 + 
   (4*I)*Pi*G[1, w] - (6*I)*Pi*G[1, w^2] - 6*G[0, -w]*G[1, w^2] + 
   6*G[0, w]*G[1, w^2] + 26*G[0, w^2]*G[1, w^2] + 8*G[1, r7]*G[1, w^2] + 
   12*G[1, -w]*G[1, w^2] - 12*G[1, w]*G[1, w^2] - 4*G[1, w^2]^2 + 
   (2*I)*Pi*G[r1, w] + (2*I)*Pi*G[r2, w] + 24*G[0, w^2]*G[r61, w^2] + 
   7*G[1, r7]*G[r61, w^2] - 28*G[1, w^2]*G[r61, w^2] - 8*G[r61, w^2]^2 + 
   24*G[0, w^2]*G[r62, w^2] + 7*G[1, r7]*G[r62, w^2] - 
   28*G[1, w^2]*G[r62, w^2] - 16*G[r61, w^2]*G[r62, w^2] - 8*G[r62, w^2]^2 + 
   (I/2)*Pi*G[w^(-2), w^2] - (3*G[0, -w]*G[w^(-2), w^2])/2 - 
   (G[0, w]*G[w^(-2), w^2])/2 - (9*G[0, w^2]*G[w^(-2), w^2])/2 + 
   G[1, r7]*G[w^(-2), w^2] + 3*G[1, -w]*G[w^(-2), w^2] + 
   G[1, w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] + 
   6*G[r61, w^2]*G[w^(-2), w^2] + 6*G[r62, w^2]*G[w^(-2), w^2] + 
   ((5*I)/2)*Pi*G[-w^(-1), w^2] + (5*G[0, -w]*G[-w^(-1), w^2])/2 - 
   (5*G[0, w]*G[-w^(-1), w^2])/2 - (9*G[0, w^2]*G[-w^(-1), w^2])/2 - 
   7*G[1, r7]*G[-w^(-1), w^2] - 5*G[1, -w]*G[-w^(-1), w^2] + 
   5*G[1, w]*G[-w^(-1), w^2] + 9*G[1, w^2]*G[-w^(-1), w^2] + 
   ((5*I)/2)*Pi*G[-w, w^2] + (9*G[0, -w]*G[-w, w^2])/2 - 
   (5*G[0, w]*G[-w, w^2])/2 - (9*G[0, w^2]*G[-w, w^2])/2 - 
   7*G[1, r7]*G[-w, w^2] - 9*G[1, -w]*G[-w, w^2] + 5*G[1, w]*G[-w, w^2] + 
   9*G[1, w^2]*G[-w, w^2] + 2*G[0, 0, -w] + 8*G[0, 0, w] + 13*G[0, 0, w^2] - 
   4*G[0, 1, -w] - 8*G[0, 1, w] - 8*G[0, 1, w^2] - 9*G[0, r61, w^2] - 
   9*G[0, r62, w^2] - 6*G[0, w^2, w^2] - 4*G[1, 0, -w] - 4*G[1, 0, w] - 
   10*G[1, 0, w^2] + 8*G[1, 1, -w] + 8*G[1, 1, w] - 8*G[1, 1, w^2] + 
   14*G[1, r61, w^2] + 14*G[1, r62, w^2] - 2*G[r1, 0, w] + 4*G[r1, 1, w] - 
   2*G[r2, 0, w] + 4*G[r2, 1, w] - 15*G[r61, 0, w^2] + 14*G[r61, 1, w^2] + 
   8*G[r61, r61, w^2] + 8*G[r61, r62, w^2] + 6*G[r61, w^2, w^2] - 
   15*G[r62, 0, w^2] + 14*G[r62, 1, w^2] + 8*G[r62, r61, w^2] + 
   8*G[r62, r62, w^2] + 6*G[r62, w^2, w^2] + 6*G[w^(-2), 0, w^2] - 
   6*G[w^(-2), r61, w^2] - 6*G[w^(-2), r62, w^2] + 2*G[-w^(-1), 0, w^2] - 
   4*G[-w^(-1), 1, w^2])*G[-w^(-1), w^(-2), z3] + 
 (Pi^2*G[-w^(-1), -w^(-1), w^2])/2 - G[0, -w]^2*G[-w^(-1), -w^(-1), w^2] + 
 G[0, -w]*G[0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[0, w]*G[0, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[0, w^2]^2*G[-w^(-1), -w^(-1), w^2] + 6*G[0, -w]*G[1, -w]*
  G[-w^(-1), -w^(-1), w^2] - 2*G[0, w^2]*G[1, -w]*G[-w^(-1), -w^(-1), w^2] - 
 8*G[1, -w]^2*G[-w^(-1), -w^(-1), w^2] - 
 (4*I)*Pi*G[1, w]*G[-w^(-1), -w^(-1), w^2] + 
 (6*I)*Pi*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 6*G[0, -w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 6*G[0, w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 4*G[1, r7]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 12*G[1, -w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 12*G[1, w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 4*G[1, w^2]^2*G[-w^(-1), -w^(-1), w^2] + 
 (2*I)*Pi*G[r1, w]*G[-w^(-1), -w^(-1), w^2] + 
 (2*I)*Pi*G[r2, w]*G[-w^(-1), -w^(-1), w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 (7*G[0, w^2]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 (5*G[1, r7]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 7*G[1, w^2]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (3*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 (7*G[0, w^2]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 (5*G[1, r7]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 7*G[1, w^2]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
 2*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
 (7*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2] - 
 4*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2] - 
 3*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), -w^(-1), w^2] + 
 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), -w^(-1), w^2] - 
 I*Pi*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2] - 
 I*Pi*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2] + 3*G[0, -w]*G[-w, w^2]*
  G[-w^(-1), -w^(-1), w^2] + G[0, w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[1, r7]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 6*G[1, -w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[1, w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[0, 0, -w]*G[-w^(-1), -w^(-1), w^2] + 
 3*G[0, 0, w]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[0, 0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 3*G[0, 1, r7]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[0, 1, -w]*G[-w^(-1), -w^(-1), w^2] + 
 2*G[0, 1, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[0, r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[0, r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[0, -w, -w]*G[-w^(-1), -w^(-1), w^2] - 
 4*G[1, 0, -w]*G[-w^(-1), -w^(-1), w^2] + 
 4*G[1, 0, w]*G[-w^(-1), -w^(-1), w^2] + 
 6*G[1, 0, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 4*G[1, 1, r7]*G[-w^(-1), -w^(-1), w^2] + 
 8*G[1, 1, -w]*G[-w^(-1), -w^(-1), w^2] - 
 8*G[1, 1, w]*G[-w^(-1), -w^(-1), w^2] - 
 8*G[1, 1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[1, r61, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[1, r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 2*G[1, -w, -w]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[r1, 0, w]*G[-w^(-1), -w^(-1), w^2] + 
 4*G[r1, 1, w]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[r2, 0, w]*G[-w^(-1), -w^(-1), w^2] + 
 4*G[r2, 1, w]*G[-w^(-1), -w^(-1), w^2] + 
 G[r61, 0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[r61, 1, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[r62, 0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[r62, 1, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[-w^(-1), 0, -w]*G[-w^(-1), -w^(-1), w^2] - 
 G[-w^(-1), 0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[-w^(-1), 1, -w]*G[-w^(-1), -w^(-1), w^2] + 
 2*G[-w^(-1), 1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (Pi^2*G[-w^(-1), -w, w^2])/2 + 9*G[0, -w]^2*G[-w^(-1), -w, w^2] - 
 (4*I)*Pi*G[0, w]*G[-w^(-1), -w, w^2] + 3*G[0, -w]*G[0, w^2]*
  G[-w^(-1), -w, w^2] - 3*G[0, w]*G[0, w^2]*G[-w^(-1), -w, w^2] + 
 G[0, w^2]^2*G[-w^(-1), -w, w^2] - 30*G[0, -w]*G[1, -w]*G[-w^(-1), -w, w^2] - 
 6*G[0, w^2]*G[1, -w]*G[-w^(-1), -w, w^2] + 
 24*G[1, -w]^2*G[-w^(-1), -w, w^2] - (4*I)*Pi*G[1, w]*G[-w^(-1), -w, w^2] + 
 (6*I)*Pi*G[1, w^2]*G[-w^(-1), -w, w^2] - 22*G[0, -w]*G[1, w^2]*
  G[-w^(-1), -w, w^2] - 6*G[0, w]*G[1, w^2]*G[-w^(-1), -w, w^2] - 
 4*G[1, r7]*G[1, w^2]*G[-w^(-1), -w, w^2] + 44*G[1, -w]*G[1, w^2]*
  G[-w^(-1), -w, w^2] + 12*G[1, w]*G[1, w^2]*G[-w^(-1), -w, w^2] - 
 4*G[1, w^2]^2*G[-w^(-1), -w, w^2] + (6*I)*Pi*G[r1, w]*G[-w^(-1), -w, w^2] + 
 (6*I)*Pi*G[r2, w]*G[-w^(-1), -w, w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w, w^2])/2 - 
 (7*G[0, w^2]*G[r61, w^2]*G[-w^(-1), -w, w^2])/2 - 
 (5*G[1, r7]*G[r61, w^2]*G[-w^(-1), -w, w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w, w^2] + 
 7*G[1, w^2]*G[r61, w^2]*G[-w^(-1), -w, w^2] + 
 (3*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w, w^2])/2 - 
 (7*G[0, w^2]*G[r62, w^2]*G[-w^(-1), -w, w^2])/2 - 
 (5*G[1, r7]*G[r62, w^2]*G[-w^(-1), -w, w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w, w^2] + 
 7*G[1, w^2]*G[r62, w^2]*G[-w^(-1), -w, w^2] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), -w, w^2] + 
 (9*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/2 + 
 2*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2] + 
 (3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/2 + 
 (7*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/2 - 
 9*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2] - 
 4*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2] - 
 3*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2] - 
 3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), -w, w^2] + 
 6*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), -w, w^2] - 
 I*Pi*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2] - G[0, -w]*G[-w^(-1), w^2]*
  G[-w^(-1), -w, w^2] + G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2] + 
 G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2] + 
 2*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2] - 
 2*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2] - 
 I*Pi*G[-w, w^2]*G[-w^(-1), -w, w^2] - 3*G[0, -w]*G[-w, w^2]*
  G[-w^(-1), -w, w^2] + G[0, w]*G[-w, w^2]*G[-w^(-1), -w, w^2] + 
 G[1, r7]*G[-w, w^2]*G[-w^(-1), -w, w^2] + 6*G[1, -w]*G[-w, w^2]*
  G[-w^(-1), -w, w^2] - 2*G[1, w]*G[-w, w^2]*G[-w^(-1), -w, w^2] - 
 9*G[0, 0, -w]*G[-w^(-1), -w, w^2] + 7*G[0, 0, w]*G[-w^(-1), -w, w^2] - 
 4*G[0, 0, w^2]*G[-w^(-1), -w, w^2] - 3*G[0, 1, r7]*G[-w^(-1), -w, w^2] + 
 18*G[0, 1, -w]*G[-w^(-1), -w, w^2] - 8*G[0, 1, w]*G[-w^(-1), -w, w^2] + 
 6*G[0, 1, w^2]*G[-w^(-1), -w, w^2] + G[0, r61, w^2]*G[-w^(-1), -w, w^2] + 
 G[0, r62, w^2]*G[-w^(-1), -w, w^2] - 3*G[0, -w, -w]*G[-w^(-1), -w, w^2] + 
 12*G[1, 0, -w]*G[-w^(-1), -w, w^2] + 4*G[1, 0, w]*G[-w^(-1), -w, w^2] + 
 6*G[1, 0, w^2]*G[-w^(-1), -w, w^2] + 4*G[1, 1, r7]*G[-w^(-1), -w, w^2] - 
 24*G[1, 1, -w]*G[-w^(-1), -w, w^2] - 8*G[1, 1, w]*G[-w^(-1), -w, w^2] - 
 8*G[1, 1, w^2]*G[-w^(-1), -w, w^2] - 2*G[1, r61, w^2]*G[-w^(-1), -w, w^2] - 
 2*G[1, r62, w^2]*G[-w^(-1), -w, w^2] + 6*G[1, -w, -w]*G[-w^(-1), -w, w^2] - 
 6*G[r1, 0, w]*G[-w^(-1), -w, w^2] + 12*G[r1, 1, w]*G[-w^(-1), -w, w^2] - 
 6*G[r2, 0, w]*G[-w^(-1), -w, w^2] + 12*G[r2, 1, w]*G[-w^(-1), -w, w^2] + 
 G[r61, 0, w^2]*G[-w^(-1), -w, w^2] - 2*G[r61, 1, w^2]*G[-w^(-1), -w, w^2] + 
 G[r62, 0, w^2]*G[-w^(-1), -w, w^2] - 2*G[r62, 1, w^2]*G[-w^(-1), -w, w^2] + 
 3*G[-w^(-1), 0, -w]*G[-w^(-1), -w, w^2] + 3*G[-w^(-1), 0, w^2]*
  G[-w^(-1), -w, w^2] - 6*G[-w^(-1), 1, -w]*G[-w^(-1), -w, w^2] - 
 6*G[-w^(-1), 1, w^2]*G[-w^(-1), -w, w^2] + (Pi^2*G[-w^(-1), w^2, w^2])/3 - 
 5*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2, w^2] - 
 7*G[0, w]*G[0, w^2]*G[-w^(-1), w^2, w^2] + 
 14*G[0, w^2]^2*G[-w^(-1), w^2, w^2] + 5*G[0, w^2]*G[1, r7]*
  G[-w^(-1), w^2, w^2] - 4*G[0, -w]*G[1, -w]*G[-w^(-1), w^2, w^2] + 
 10*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2, w^2] + 
 8*G[1, -w]^2*G[-w^(-1), w^2, w^2] - (4*I)*Pi*G[1, w]*G[-w^(-1), w^2, w^2] - 
 (2*I)*Pi*G[1, w^2]*G[-w^(-1), w^2, w^2] - 18*G[0, -w]*G[1, w^2]*
  G[-w^(-1), w^2, w^2] + 2*G[0, w]*G[1, w^2]*G[-w^(-1), w^2, w^2] - 
 2*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2, w^2] + 
 24*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2, w^2] + 
 36*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2, w^2] - 
 4*G[1, w]*G[1, w^2]*G[-w^(-1), w^2, w^2] - 
 44*G[1, w^2]^2*G[-w^(-1), w^2, w^2] + (2*I)*Pi*G[r1, w]*
  G[-w^(-1), w^2, w^2] + (2*I)*Pi*G[r2, w]*G[-w^(-1), w^2, w^2] - 
 24*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2, w^2] - 
 7*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2, w^2] + 
 28*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2, w^2] + 
 8*G[r61, w^2]^2*G[-w^(-1), w^2, w^2] - 24*G[0, w^2]*G[r62, w^2]*
  G[-w^(-1), w^2, w^2] - 7*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2, w^2] + 
 28*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2, w^2] + 
 16*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2, w^2] + 
 8*G[r62, w^2]^2*G[-w^(-1), w^2, w^2] + ((3*I)/2)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), w^2, w^2] + 9*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2] - 
 (3*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/2 - 
 3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2] - 
 (21*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/2 - 
 18*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2] + 
 3*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2] + 
 18*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2] - 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2] - 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2] + 
 2*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2, w^2] - 
 4*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2, w^2] - 
 (I/2)*Pi*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2] + 
 (G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/2 + 
 4*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2] - 
 G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2] - 
 (I/2)*Pi*G[-w, w^2]*G[-w^(-1), w^2, w^2] + 12*G[0, -w]*G[-w, w^2]*
  G[-w^(-1), w^2, w^2] + (G[0, w]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (G[1, r7]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/2 - 
 24*G[1, -w]*G[-w, w^2]*G[-w^(-1), w^2, w^2] - 
 G[1, w]*G[-w, w^2]*G[-w^(-1), w^2, w^2] - 
 9*G[0, 0, w^2]*G[-w^(-1), w^2, w^2] + 9*G[0, r61, w^2]*
  G[-w^(-1), w^2, w^2] + 9*G[0, r62, w^2]*G[-w^(-1), w^2, w^2] + 
 2*G[0, -w, -w]*G[-w^(-1), w^2, w^2] + 6*G[0, w^2, w^2]*
  G[-w^(-1), w^2, w^2] + 4*G[1, 0, -w]*G[-w^(-1), w^2, w^2] + 
 4*G[1, 0, w]*G[-w^(-1), w^2, w^2] + 10*G[1, 0, w^2]*G[-w^(-1), w^2, w^2] - 
 8*G[1, 1, -w]*G[-w^(-1), w^2, w^2] - 8*G[1, 1, w]*G[-w^(-1), w^2, w^2] + 
 8*G[1, 1, w^2]*G[-w^(-1), w^2, w^2] - 14*G[1, r61, w^2]*
  G[-w^(-1), w^2, w^2] - 14*G[1, r62, w^2]*G[-w^(-1), w^2, w^2] - 
 4*G[1, -w, -w]*G[-w^(-1), w^2, w^2] - 2*G[r1, 0, w]*G[-w^(-1), w^2, w^2] + 
 4*G[r1, 1, w]*G[-w^(-1), w^2, w^2] - 2*G[r2, 0, w]*G[-w^(-1), w^2, w^2] + 
 4*G[r2, 1, w]*G[-w^(-1), w^2, w^2] + 15*G[r61, 0, w^2]*
  G[-w^(-1), w^2, w^2] - 14*G[r61, 1, w^2]*G[-w^(-1), w^2, w^2] - 
 8*G[r61, r61, w^2]*G[-w^(-1), w^2, w^2] - 
 8*G[r61, r62, w^2]*G[-w^(-1), w^2, w^2] - 
 6*G[r61, w^2, w^2]*G[-w^(-1), w^2, w^2] + 
 15*G[r62, 0, w^2]*G[-w^(-1), w^2, w^2] - 
 14*G[r62, 1, w^2]*G[-w^(-1), w^2, w^2] - 8*G[r62, r61, w^2]*
  G[-w^(-1), w^2, w^2] - 8*G[r62, r62, w^2]*G[-w^(-1), w^2, w^2] - 
 6*G[r62, w^2, w^2]*G[-w^(-1), w^2, w^2] - 
 6*G[w^(-2), 0, w^2]*G[-w^(-1), w^2, w^2] + 6*G[w^(-2), r61, w^2]*
  G[-w^(-1), w^2, w^2] + 6*G[w^(-2), r62, w^2]*G[-w^(-1), w^2, w^2] - 
 2*G[-w^(-1), 0, -w]*G[-w^(-1), w^2, w^2] + 
 2*G[-w^(-1), 0, w^2]*G[-w^(-1), w^2, w^2] + 
 4*G[-w^(-1), 1, -w]*G[-w^(-1), w^2, w^2] - 
 4*G[-w^(-1), 1, w^2]*G[-w^(-1), w^2, w^2] - Pi^2*G[-w, -1, w^2] - 
 (6*I)*Pi*G[0, w]*G[-w, -1, w^2] - 6*G[0, w]*G[0, w^2]*G[-w, -1, w^2] + 
 (6*I)*Pi*G[r1, w]*G[-w, -1, w^2] + (6*I)*Pi*G[r2, w]*G[-w, -1, w^2] - 
 6*G[0, -w]*G[-w^(-1), w^2]*G[-w, -1, w^2] + 12*G[1, -w]*G[-w^(-1), w^2]*
  G[-w, -1, w^2] + 6*G[0, -w]*G[-w, w^2]*G[-w, -1, w^2] - 
 12*G[1, -w]*G[-w, w^2]*G[-w, -1, w^2] + 18*G[0, 0, w]*G[-w, -1, w^2] - 
 12*G[0, 1, w]*G[-w, -1, w^2] - 6*G[r1, 0, w]*G[-w, -1, w^2] + 
 12*G[r1, 1, w]*G[-w, -1, w^2] - 6*G[r2, 0, w]*G[-w, -1, w^2] + 
 12*G[r2, 1, w]*G[-w, -1, w^2] + 6*G[-w^(-1), 0, w^2]*G[-w, -1, w^2] - 
 12*G[-w^(-1), 1, w^2]*G[-w, -1, w^2] + (7*Pi^2*G[-w, 0, w^2])/6 + 
 13*G[0, w^2]^2*G[-w, 0, w^2] - 8*G[0, w]*G[1, w^2]*G[-w, 0, w^2] - 
 8*G[0, w^2]*G[1, w^2]*G[-w, 0, w^2] - 7*G[0, -w]*G[r61, w^2]*G[-w, 0, w^2] - 
 60*G[0, w^2]*G[r61, w^2]*G[-w, 0, w^2] - 5*G[1, r7]*G[r61, w^2]*
  G[-w, 0, w^2] + 14*G[1, -w]*G[r61, w^2]*G[-w, 0, w^2] + 
 50*G[1, w^2]*G[r61, w^2]*G[-w, 0, w^2] + 40*G[r61, w^2]^2*G[-w, 0, w^2] - 
 7*G[0, -w]*G[r62, w^2]*G[-w, 0, w^2] - 60*G[0, w^2]*G[r62, w^2]*
  G[-w, 0, w^2] - 5*G[1, r7]*G[r62, w^2]*G[-w, 0, w^2] + 
 14*G[1, -w]*G[r62, w^2]*G[-w, 0, w^2] + 50*G[1, w^2]*G[r62, w^2]*
  G[-w, 0, w^2] + 80*G[r61, w^2]*G[r62, w^2]*G[-w, 0, w^2] + 
 40*G[r62, w^2]^2*G[-w, 0, w^2] + 6*G[-1, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2] - 
 9*G[0, -w]*G[w^(-2), w^2]*G[-w, 0, w^2] + 7*G[0, w]*G[w^(-2), w^2]*
  G[-w, 0, w^2] + 37*G[0, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2] + 
 5*G[1, r7]*G[w^(-2), w^2]*G[-w, 0, w^2] + 18*G[1, -w]*G[w^(-2), w^2]*
  G[-w, 0, w^2] - 12*G[1, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2] - 
 38*G[r61, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2] - 
 38*G[r62, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2] - 
 G[w^(-2), w^2]^2*G[-w, 0, w^2] - 6*G[-1, w^2]*G[-w^(-1), w^2]*
  G[-w, 0, w^2] + 16*G[0, -w]*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
 3*G[0, w]*G[-w^(-1), w^2]*G[-w, 0, w^2] + G[0, w^2]*G[-w^(-1), w^2]*
  G[-w, 0, w^2] - 32*G[1, -w]*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
 30*G[1, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2] - 7*G[r61, w^2]*G[-w^(-1), w^2]*
  G[-w, 0, w^2] - 7*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
 12*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
 3*G[-w^(-1), w^2]^2*G[-w, 0, w^2] + 6*G[-1, w^2]*G[-w, w^2]*G[-w, 0, w^2] + 
 4*G[0, -w]*G[-w, w^2]*G[-w, 0, w^2] + G[0, w]*G[-w, w^2]*G[-w, 0, w^2] + 
 G[0, w^2]*G[-w, w^2]*G[-w, 0, w^2] - 8*G[1, -w]*G[-w, w^2]*G[-w, 0, w^2] - 
 6*G[1, w^2]*G[-w, w^2]*G[-w, 0, w^2] - 7*G[r61, w^2]*G[-w, w^2]*
  G[-w, 0, w^2] - 7*G[r62, w^2]*G[-w, w^2]*G[-w, 0, w^2] + 
 2*G[w^(-2), w^2]*G[-w, w^2]*G[-w, 0, w^2] + G[-w, w^2]^2*G[-w, 0, w^2] + 
 6*G[-1, 0, w]*G[-w, 0, w^2] + 5*G[0, 0, w]*G[-w, 0, w^2] - 
 13*G[0, 0, w^2]*G[-w, 0, w^2] + 13*G[0, r61, w^2]*G[-w, 0, w^2] + 
 13*G[0, r62, w^2]*G[-w, 0, w^2] + 15*G[0, w^2, w^2]*G[-w, 0, w^2] + 
 2*G[1, 0, w]*G[-w, 0, w^2] - 16*G[1, r61, w^2]*G[-w, 0, w^2] - 
 16*G[1, r62, w^2]*G[-w, 0, w^2] - 8*G[1, w^(-2), w^2]*G[-w, 0, w^2] + 
 24*G[1, -w^(-1), w^2]*G[-w, 0, w^2] + 8*G[1, -w, w^2]*G[-w, 0, w^2] + 
 8*G[1, w^2, w^2]*G[-w, 0, w^2] + 38*G[r61, 0, w^2]*G[-w, 0, w^2] - 
 16*G[r61, 1, w^2]*G[-w, 0, w^2] - 36*G[r61, r61, w^2]*G[-w, 0, w^2] - 
 36*G[r61, r62, w^2]*G[-w, 0, w^2] + 3*G[r61, w^(-2), w^2]*G[-w, 0, w^2] + 
 3*G[r61, -w^(-1), w^2]*G[-w, 0, w^2] + 3*G[r61, -w, w^2]*G[-w, 0, w^2] - 
 12*G[r61, w^2, w^2]*G[-w, 0, w^2] + 38*G[r62, 0, w^2]*G[-w, 0, w^2] - 
 16*G[r62, 1, w^2]*G[-w, 0, w^2] - 36*G[r62, r61, w^2]*G[-w, 0, w^2] - 
 36*G[r62, r62, w^2]*G[-w, 0, w^2] + 3*G[r62, w^(-2), w^2]*G[-w, 0, w^2] + 
 3*G[r62, -w^(-1), w^2]*G[-w, 0, w^2] + 3*G[r62, -w, w^2]*G[-w, 0, w^2] - 
 12*G[r62, w^2, w^2]*G[-w, 0, w^2] - 6*G[w^(-2), -1, w^2]*G[-w, 0, w^2] - 
 25*G[w^(-2), 0, w^2]*G[-w, 0, w^2] + 10*G[w^(-2), 1, w^2]*G[-w, 0, w^2] + 
 28*G[w^(-2), r61, w^2]*G[-w, 0, w^2] + 28*G[w^(-2), r62, w^2]*
  G[-w, 0, w^2] + G[w^(-2), w^(-2), w^2]*G[-w, 0, w^2] - 
 12*G[w^(-2), -w^(-1), w^2]*G[-w, 0, w^2] - 
 4*G[w^(-2), -w, w^2]*G[-w, 0, w^2] + 5*G[w^(-2), w^2, w^2]*G[-w, 0, w^2] + 
 6*G[-w^(-1), -1, w^2]*G[-w, 0, w^2] + 6*G[-w^(-1), 1, w^2]*G[-w, 0, w^2] + 
 3*G[-w^(-1), r61, w^2]*G[-w, 0, w^2] + 3*G[-w^(-1), r62, w^2]*
  G[-w, 0, w^2] - 3*G[-w^(-1), -w^(-1), w^2]*G[-w, 0, w^2] - 
 3*G[-w^(-1), -w, w^2]*G[-w, 0, w^2] - 12*G[-w^(-1), w^2, w^2]*
  G[-w, 0, w^2] - 6*G[-w, -1, w^2]*G[-w, 0, w^2] + 
 ((-7*Pi^2)/6 - 13*G[0, w^2]^2 + 41*G[0, w^2]*G[r61, w^2] - 
   28*G[r61, w^2]^2 + 41*G[0, w^2]*G[r62, w^2] - 56*G[r61, w^2]*G[r62, w^2] - 
   28*G[r62, w^2]^2 - 15*G[0, w^2]*G[w^(-2), w^2] + 
   15*G[r61, w^2]*G[w^(-2), w^2] + 15*G[r62, w^2]*G[w^(-2), w^2] - 
   6*G[-1, 0, w] - 5*G[0, 0, w] + 13*G[0, 0, w^2] - 13*G[0, r61, w^2] - 
   13*G[0, r62, w^2] - 15*G[0, w^2, w^2] - 2*G[1, 0, w] - 28*G[r61, 0, w^2] + 
   28*G[r61, r61, w^2] + 28*G[r61, r62, w^2] + 15*G[r61, w^2, w^2] - 
   28*G[r62, 0, w^2] + 28*G[r62, r61, w^2] + 28*G[r62, r62, w^2] + 
   15*G[r62, w^2, w^2] + 15*G[w^(-2), 0, w^2] - 15*G[w^(-2), r61, w^2] - 
   15*G[w^(-2), r62, w^2])*G[-w, 0, z3] + 
 G[1, r61, z3]*((8*Pi^2)/9 - (152*G[0, w^2]^2)/3 - 
   (80*G[0, w^2]*G[1, r7])/3 + (416*G[0, w^2]*G[1, w^2])/3 + 
   (128*G[1, r7]*G[1, w^2])/3 - (256*G[1, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r61, w^2])/3 + (64*G[1, r7]*G[r61, w^2])/3 - 
   (256*G[1, w^2]*G[r61, w^2])/3 - (64*G[r61, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r62, w^2])/3 + (64*G[1, r7]*G[r62, w^2])/3 - 
   (256*G[1, w^2]*G[r62, w^2])/3 - (128*G[r61, w^2]*G[r62, w^2])/3 - 
   (64*G[r62, w^2]^2)/3 + 8*G[0, -w]*G[w^(-2), w^2] - 
   (80*G[0, w^2]*G[w^(-2), w^2])/3 - 8*G[1, r7]*G[w^(-2), w^2] - 
   16*G[1, -w]*G[w^(-2), w^2] + 16*G[1, w^2]*G[w^(-2), w^2] + 
   (56*G[r61, w^2]*G[w^(-2), w^2])/3 + (56*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   8*G[0, -w]*G[-w^(-1), w^2] - 8*G[0, w^2]*G[-w^(-1), w^2] - 
   8*G[1, r7]*G[-w^(-1), w^2] + 16*G[1, -w]*G[-w^(-1), w^2] + 
   16*G[1, w^2]*G[-w^(-1), w^2] - 8*G[0, -w]*G[-w, w^2] - 
   8*G[0, w^2]*G[-w, w^2] - 8*G[1, r7]*G[-w, w^2] + 16*G[1, -w]*G[-w, w^2] + 
   16*G[1, w^2]*G[-w, w^2] + (152*G[0, 0, w^2])/3 + 16*G[0, 1, r7] - 
   (160*G[0, 1, w^2])/3 - 24*G[0, r61, w^2] - 24*G[0, r62, w^2] - 
   (56*G[0, w^2, w^2])/3 - (256*G[1, 0, w^2])/3 - (64*G[1, 1, r7])/3 + 
   (256*G[1, 1, w^2])/3 + (128*G[1, r61, w^2])/3 + (128*G[1, r62, w^2])/3 - 
   (128*G[r61, 0, w^2])/3 + (128*G[r61, 1, w^2])/3 + 
   (64*G[r61, r61, w^2])/3 + (64*G[r61, r62, w^2])/3 + 
   (56*G[r61, w^2, w^2])/3 - (128*G[r62, 0, w^2])/3 + 
   (128*G[r62, 1, w^2])/3 + (64*G[r62, r61, w^2])/3 + 
   (64*G[r62, r62, w^2])/3 + (56*G[r62, w^2, w^2])/3 + 
   (56*G[w^(-2), 0, w^2])/3 - (56*G[w^(-2), r61, w^2])/3 - 
   (56*G[w^(-2), r62, w^2])/3 + 16*G[-w^(-1), 0, w^2] - 
   32*G[-w^(-1), 1, w^2] + 16*G[-w, 0, w^2] - 32*G[-w, 1, w^2]) + 
 G[1, r62, z3]*((8*Pi^2)/9 - (152*G[0, w^2]^2)/3 - 
   (80*G[0, w^2]*G[1, r7])/3 + (416*G[0, w^2]*G[1, w^2])/3 + 
   (128*G[1, r7]*G[1, w^2])/3 - (256*G[1, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r61, w^2])/3 + (64*G[1, r7]*G[r61, w^2])/3 - 
   (256*G[1, w^2]*G[r61, w^2])/3 - (64*G[r61, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r62, w^2])/3 + (64*G[1, r7]*G[r62, w^2])/3 - 
   (256*G[1, w^2]*G[r62, w^2])/3 - (128*G[r61, w^2]*G[r62, w^2])/3 - 
   (64*G[r62, w^2]^2)/3 + 8*G[0, -w]*G[w^(-2), w^2] - 
   (80*G[0, w^2]*G[w^(-2), w^2])/3 - 8*G[1, r7]*G[w^(-2), w^2] - 
   16*G[1, -w]*G[w^(-2), w^2] + 16*G[1, w^2]*G[w^(-2), w^2] + 
   (56*G[r61, w^2]*G[w^(-2), w^2])/3 + (56*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   8*G[0, -w]*G[-w^(-1), w^2] - 8*G[0, w^2]*G[-w^(-1), w^2] - 
   8*G[1, r7]*G[-w^(-1), w^2] + 16*G[1, -w]*G[-w^(-1), w^2] + 
   16*G[1, w^2]*G[-w^(-1), w^2] - 8*G[0, -w]*G[-w, w^2] - 
   8*G[0, w^2]*G[-w, w^2] - 8*G[1, r7]*G[-w, w^2] + 16*G[1, -w]*G[-w, w^2] + 
   16*G[1, w^2]*G[-w, w^2] + (152*G[0, 0, w^2])/3 + 16*G[0, 1, r7] - 
   (160*G[0, 1, w^2])/3 - 24*G[0, r61, w^2] - 24*G[0, r62, w^2] - 
   (56*G[0, w^2, w^2])/3 - (256*G[1, 0, w^2])/3 - (64*G[1, 1, r7])/3 + 
   (256*G[1, 1, w^2])/3 + (128*G[1, r61, w^2])/3 + (128*G[1, r62, w^2])/3 - 
   (128*G[r61, 0, w^2])/3 + (128*G[r61, 1, w^2])/3 + 
   (64*G[r61, r61, w^2])/3 + (64*G[r61, r62, w^2])/3 + 
   (56*G[r61, w^2, w^2])/3 - (128*G[r62, 0, w^2])/3 + 
   (128*G[r62, 1, w^2])/3 + (64*G[r62, r61, w^2])/3 + 
   (64*G[r62, r62, w^2])/3 + (56*G[r62, w^2, w^2])/3 + 
   (56*G[w^(-2), 0, w^2])/3 - (56*G[w^(-2), r61, w^2])/3 - 
   (56*G[w^(-2), r62, w^2])/3 + 16*G[-w^(-1), 0, w^2] - 
   32*G[-w^(-1), 1, w^2] + 16*G[-w, 0, w^2] - 32*G[-w, 1, w^2]) + 
 G[r61, 1, z3]*((8*Pi^2)/9 - (152*G[0, w^2]^2)/3 - 
   (80*G[0, w^2]*G[1, r7])/3 + (416*G[0, w^2]*G[1, w^2])/3 + 
   (128*G[1, r7]*G[1, w^2])/3 - (256*G[1, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r61, w^2])/3 + (64*G[1, r7]*G[r61, w^2])/3 - 
   (256*G[1, w^2]*G[r61, w^2])/3 - (64*G[r61, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r62, w^2])/3 + (64*G[1, r7]*G[r62, w^2])/3 - 
   (256*G[1, w^2]*G[r62, w^2])/3 - (128*G[r61, w^2]*G[r62, w^2])/3 - 
   (64*G[r62, w^2]^2)/3 + 8*G[0, -w]*G[w^(-2), w^2] - 
   (80*G[0, w^2]*G[w^(-2), w^2])/3 - 8*G[1, r7]*G[w^(-2), w^2] - 
   16*G[1, -w]*G[w^(-2), w^2] + 16*G[1, w^2]*G[w^(-2), w^2] + 
   (56*G[r61, w^2]*G[w^(-2), w^2])/3 + (56*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   8*G[0, -w]*G[-w^(-1), w^2] - 8*G[0, w^2]*G[-w^(-1), w^2] - 
   8*G[1, r7]*G[-w^(-1), w^2] + 16*G[1, -w]*G[-w^(-1), w^2] + 
   16*G[1, w^2]*G[-w^(-1), w^2] - 8*G[0, -w]*G[-w, w^2] - 
   8*G[0, w^2]*G[-w, w^2] - 8*G[1, r7]*G[-w, w^2] + 16*G[1, -w]*G[-w, w^2] + 
   16*G[1, w^2]*G[-w, w^2] + (152*G[0, 0, w^2])/3 + 16*G[0, 1, r7] - 
   (160*G[0, 1, w^2])/3 - 24*G[0, r61, w^2] - 24*G[0, r62, w^2] - 
   (56*G[0, w^2, w^2])/3 - (256*G[1, 0, w^2])/3 - (64*G[1, 1, r7])/3 + 
   (256*G[1, 1, w^2])/3 + (128*G[1, r61, w^2])/3 + (128*G[1, r62, w^2])/3 - 
   (128*G[r61, 0, w^2])/3 + (128*G[r61, 1, w^2])/3 + 
   (64*G[r61, r61, w^2])/3 + (64*G[r61, r62, w^2])/3 + 
   (56*G[r61, w^2, w^2])/3 - (128*G[r62, 0, w^2])/3 + 
   (128*G[r62, 1, w^2])/3 + (64*G[r62, r61, w^2])/3 + 
   (64*G[r62, r62, w^2])/3 + (56*G[r62, w^2, w^2])/3 + 
   (56*G[w^(-2), 0, w^2])/3 - (56*G[w^(-2), r61, w^2])/3 - 
   (56*G[w^(-2), r62, w^2])/3 + 16*G[-w^(-1), 0, w^2] - 
   32*G[-w^(-1), 1, w^2] + 16*G[-w, 0, w^2] - 32*G[-w, 1, w^2]) + 
 G[r62, 1, z3]*((8*Pi^2)/9 - (152*G[0, w^2]^2)/3 - 
   (80*G[0, w^2]*G[1, r7])/3 + (416*G[0, w^2]*G[1, w^2])/3 + 
   (128*G[1, r7]*G[1, w^2])/3 - (256*G[1, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r61, w^2])/3 + (64*G[1, r7]*G[r61, w^2])/3 - 
   (256*G[1, w^2]*G[r61, w^2])/3 - (64*G[r61, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r62, w^2])/3 + (64*G[1, r7]*G[r62, w^2])/3 - 
   (256*G[1, w^2]*G[r62, w^2])/3 - (128*G[r61, w^2]*G[r62, w^2])/3 - 
   (64*G[r62, w^2]^2)/3 + 8*G[0, -w]*G[w^(-2), w^2] - 
   (80*G[0, w^2]*G[w^(-2), w^2])/3 - 8*G[1, r7]*G[w^(-2), w^2] - 
   16*G[1, -w]*G[w^(-2), w^2] + 16*G[1, w^2]*G[w^(-2), w^2] + 
   (56*G[r61, w^2]*G[w^(-2), w^2])/3 + (56*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   8*G[0, -w]*G[-w^(-1), w^2] - 8*G[0, w^2]*G[-w^(-1), w^2] - 
   8*G[1, r7]*G[-w^(-1), w^2] + 16*G[1, -w]*G[-w^(-1), w^2] + 
   16*G[1, w^2]*G[-w^(-1), w^2] - 8*G[0, -w]*G[-w, w^2] - 
   8*G[0, w^2]*G[-w, w^2] - 8*G[1, r7]*G[-w, w^2] + 16*G[1, -w]*G[-w, w^2] + 
   16*G[1, w^2]*G[-w, w^2] + (152*G[0, 0, w^2])/3 + 16*G[0, 1, r7] - 
   (160*G[0, 1, w^2])/3 - 24*G[0, r61, w^2] - 24*G[0, r62, w^2] - 
   (56*G[0, w^2, w^2])/3 - (256*G[1, 0, w^2])/3 - (64*G[1, 1, r7])/3 + 
   (256*G[1, 1, w^2])/3 + (128*G[1, r61, w^2])/3 + (128*G[1, r62, w^2])/3 - 
   (128*G[r61, 0, w^2])/3 + (128*G[r61, 1, w^2])/3 + 
   (64*G[r61, r61, w^2])/3 + (64*G[r61, r62, w^2])/3 + 
   (56*G[r61, w^2, w^2])/3 - (128*G[r62, 0, w^2])/3 + 
   (128*G[r62, 1, w^2])/3 + (64*G[r62, r61, w^2])/3 + 
   (64*G[r62, r62, w^2])/3 + (56*G[r62, w^2, w^2])/3 + 
   (56*G[w^(-2), 0, w^2])/3 - (56*G[w^(-2), r61, w^2])/3 - 
   (56*G[w^(-2), r62, w^2])/3 + 16*G[-w^(-1), 0, w^2] - 
   32*G[-w^(-1), 1, w^2] + 16*G[-w, 0, w^2] - 32*G[-w, 1, w^2]) + 
 G[w^(-2), -w^(-1), z3]*((-3*Pi^2)/2 - 4*G[0, -w]^2 - 3*G[0, -w]*G[0, w^2] + 
   3*G[0, w]*G[0, w^2] - 12*G[0, w^2]^2 - 5*G[0, w^2]*G[1, r7] + 
   4*G[0, -w]*G[1, -w] + 6*G[0, w^2]*G[1, -w] + 8*G[1, -w]^2 + 
   (12*I)*Pi*G[1, w] - (6*I)*Pi*G[1, w^2] + 18*G[0, -w]*G[1, w^2] + 
   6*G[0, w]*G[1, w^2] + 26*G[0, w^2]*G[1, w^2] + 8*G[1, r7]*G[1, w^2] - 
   36*G[1, -w]*G[1, w^2] - 12*G[1, w]*G[1, w^2] - 4*G[1, w^2]^2 - 
   (6*I)*Pi*G[r1, w] - (6*I)*Pi*G[r2, w] + 14*G[0, w^2]*G[r61, w^2] + 
   7*G[1, r7]*G[r61, w^2] - 28*G[1, w^2]*G[r61, w^2] + 
   14*G[0, w^2]*G[r62, w^2] + 7*G[1, r7]*G[r62, w^2] - 
   28*G[1, w^2]*G[r62, w^2] + ((3*I)/2)*Pi*G[w^(-2), w^2] + 
   (3*G[0, -w]*G[w^(-2), w^2])/2 - (3*G[0, w]*G[w^(-2), w^2])/2 - 
   (3*G[0, w^2]*G[w^(-2), w^2])/2 - 3*G[1, r7]*G[w^(-2), w^2] - 
   3*G[1, -w]*G[w^(-2), w^2] + 3*G[1, w]*G[w^(-2), w^2] + 
   3*G[1, w^2]*G[w^(-2), w^2] + 6*G[0, -w]*G[-w^(-1), -w] - 
   12*G[1, -w]*G[-w^(-1), -w] + ((3*I)/2)*Pi*G[-w^(-1), w^2] - 
   (9*G[0, -w]*G[-w^(-1), w^2])/2 - (3*G[0, w]*G[-w^(-1), w^2])/2 - 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 - 3*G[1, r7]*G[-w^(-1), w^2] + 
   9*G[1, -w]*G[-w^(-1), w^2] + 3*G[1, w]*G[-w^(-1), w^2] + 
   3*G[1, w^2]*G[-w^(-1), w^2] + ((3*I)/2)*Pi*G[-w, w^2] - 
   (21*G[0, -w]*G[-w, w^2])/2 - (3*G[0, w]*G[-w, w^2])/2 - 
   (3*G[0, w^2]*G[-w, w^2])/2 - 3*G[1, r7]*G[-w, w^2] + 
   21*G[1, -w]*G[-w, w^2] + 3*G[1, w]*G[-w, w^2] + 3*G[1, w^2]*G[-w, w^2] + 
   4*G[0, 0, -w] - 9*G[0, 0, w] + 15*G[0, 0, w^2] + 12*G[0, 1, r7] - 
   8*G[0, 1, -w] - 16*G[0, 1, w^2] - 7*G[0, r61, w^2] - 7*G[0, r62, w^2] + 
   6*G[0, -w, -w] + 4*G[1, 0, -w] - 12*G[1, 0, w] - 34*G[1, 0, w^2] - 
   16*G[1, 1, r7] - 8*G[1, 1, -w] + 24*G[1, 1, w] + 40*G[1, 1, w^2] + 
   14*G[1, r61, w^2] + 14*G[1, r62, w^2] - 12*G[1, -w, -w] + 6*G[r1, 0, w] - 
   12*G[r1, 1, w] + 6*G[r2, 0, w] - 12*G[r2, 1, w] - 7*G[r61, 0, w^2] + 
   14*G[r61, 1, w^2] - 7*G[r62, 0, w^2] + 14*G[r62, 1, w^2] - 
   6*G[-w^(-1), 0, -w] + 6*G[-w^(-1), 0, w^2] + 12*G[-w^(-1), 1, -w] - 
   12*G[-w^(-1), 1, w^2] + 12*G[-w, 0, w^2] - 24*G[-w, 1, w^2]) + 
 G[-w^(-1), w^2, z3]*(-1/3*Pi^2 + 5*G[0, -w]*G[0, w^2] + 
   7*G[0, w]*G[0, w^2] - 14*G[0, w^2]^2 - 5*G[0, w^2]*G[1, r7] + 
   4*G[0, -w]*G[1, -w] - 10*G[0, w^2]*G[1, -w] - 8*G[1, -w]^2 + 
   (4*I)*Pi*G[1, w] - (6*I)*Pi*G[1, w^2] - 6*G[0, -w]*G[1, w^2] + 
   6*G[0, w]*G[1, w^2] + 26*G[0, w^2]*G[1, w^2] + 8*G[1, r7]*G[1, w^2] + 
   12*G[1, -w]*G[1, w^2] - 12*G[1, w]*G[1, w^2] - 4*G[1, w^2]^2 - 
   (2*I)*Pi*G[r1, w] - (2*I)*Pi*G[r2, w] + 24*G[0, w^2]*G[r61, w^2] + 
   7*G[1, r7]*G[r61, w^2] - 28*G[1, w^2]*G[r61, w^2] - 8*G[r61, w^2]^2 + 
   24*G[0, w^2]*G[r62, w^2] + 7*G[1, r7]*G[r62, w^2] - 
   28*G[1, w^2]*G[r62, w^2] - 16*G[r61, w^2]*G[r62, w^2] - 8*G[r62, w^2]^2 + 
   (I/2)*Pi*G[w^(-2), w^2] - (3*G[0, -w]*G[w^(-2), w^2])/2 - 
   (G[0, w]*G[w^(-2), w^2])/2 - (9*G[0, w^2]*G[w^(-2), w^2])/2 + 
   G[1, r7]*G[w^(-2), w^2] + 3*G[1, -w]*G[w^(-2), w^2] + 
   G[1, w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] + 
   6*G[r61, w^2]*G[w^(-2), w^2] + 6*G[r62, w^2]*G[w^(-2), w^2] - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] + 
   ((5*I)/2)*Pi*G[-w^(-1), w^2] + (13*G[0, -w]*G[-w^(-1), w^2])/2 - 
   (5*G[0, w]*G[-w^(-1), w^2])/2 - (9*G[0, w^2]*G[-w^(-1), w^2])/2 - 
   7*G[1, r7]*G[-w^(-1), w^2] - 13*G[1, -w]*G[-w^(-1), w^2] + 
   5*G[1, w]*G[-w^(-1), w^2] + 9*G[1, w^2]*G[-w^(-1), w^2] + 
   ((5*I)/2)*Pi*G[-w, w^2] - (15*G[0, -w]*G[-w, w^2])/2 - 
   (5*G[0, w]*G[-w, w^2])/2 - (9*G[0, w^2]*G[-w, w^2])/2 - 
   7*G[1, r7]*G[-w, w^2] + 15*G[1, -w]*G[-w, w^2] + 5*G[1, w]*G[-w, w^2] + 
   9*G[1, w^2]*G[-w, w^2] + 9*G[0, 0, w^2] - 9*G[0, r61, w^2] - 
   9*G[0, r62, w^2] - 2*G[0, -w, -w] - 6*G[0, w^2, w^2] - 4*G[1, 0, -w] - 
   4*G[1, 0, w] - 10*G[1, 0, w^2] + 8*G[1, 1, -w] + 8*G[1, 1, w] - 
   8*G[1, 1, w^2] + 14*G[1, r61, w^2] + 14*G[1, r62, w^2] + 4*G[1, -w, -w] + 
   2*G[r1, 0, w] - 4*G[r1, 1, w] + 2*G[r2, 0, w] - 4*G[r2, 1, w] - 
   15*G[r61, 0, w^2] + 14*G[r61, 1, w^2] + 8*G[r61, r61, w^2] + 
   8*G[r61, r62, w^2] + 6*G[r61, w^2, w^2] - 15*G[r62, 0, w^2] + 
   14*G[r62, 1, w^2] + 8*G[r62, r61, w^2] + 8*G[r62, r62, w^2] + 
   6*G[r62, w^2, w^2] + 6*G[w^(-2), 0, w^2] - 6*G[w^(-2), r61, w^2] - 
   6*G[w^(-2), r62, w^2] + 2*G[-w^(-1), 0, -w] - 2*G[-w^(-1), 0, w^2] - 
   4*G[-w^(-1), 1, -w] + 4*G[-w^(-1), 1, w^2] + 12*G[-w, 0, w^2] - 
   24*G[-w, 1, w^2]) + G[w^(-2), 0, z3]*((37*Pi^2)/18 + 6*G[0, -w]^2 - 
   (31*G[0, w^2]^2)/3 - (46*G[0, w^2]*G[1, r7])/3 - 12*G[0, -w]*G[1, -w] + 
   (244*G[0, w^2]*G[1, w^2])/3 + (80*G[1, r7]*G[1, w^2])/3 - 
   (160*G[1, w^2]^2)/3 - 5*G[0, w^2]*G[r61, w^2] + 12*G[1, r7]*G[r61, w^2] - 
   48*G[1, w^2]*G[r61, w^2] + 12*G[r61, w^2]^2 - 5*G[0, w^2]*G[r62, w^2] + 
   12*G[1, r7]*G[r62, w^2] - 48*G[1, w^2]*G[r62, w^2] + 
   24*G[r61, w^2]*G[r62, w^2] + 12*G[r62, w^2]^2 + 
   5*G[0, -w]*G[w^(-2), w^2] - 10*G[0, w^2]*G[w^(-2), w^2] - 
   5*G[1, r7]*G[w^(-2), w^2] - 10*G[1, -w]*G[w^(-2), w^2] + 
   10*G[1, w^2]*G[w^(-2), w^2] + 5*G[r61, w^2]*G[w^(-2), w^2] + 
   5*G[r62, w^2]*G[w^(-2), w^2] - 6*G[0, -w]*G[-w^(-1), -w] + 
   12*G[1, -w]*G[-w^(-1), -w] - 5*G[0, -w]*G[-w^(-1), w^2] - 
   5*G[0, w^2]*G[-w^(-1), w^2] - 5*G[1, r7]*G[-w^(-1), w^2] + 
   10*G[1, -w]*G[-w^(-1), w^2] + 10*G[1, w^2]*G[-w^(-1), w^2] - 
   5*G[0, -w]*G[-w, w^2] - 5*G[0, w^2]*G[-w, w^2] - 5*G[1, r7]*G[-w, w^2] + 
   10*G[1, -w]*G[-w, w^2] + 10*G[1, w^2]*G[-w, w^2] - 6*G[-1, 0, w] - 
   6*G[0, 0, -w] + 9*G[0, 0, w] + (31*G[0, 0, w^2])/3 + 10*G[0, 1, r7] + 
   12*G[0, 1, -w] - (92*G[0, 1, w^2])/3 + 5*G[0, r61, w^2] + 
   5*G[0, r62, w^2] - 6*G[0, -w, -w] - 5*G[0, w^2, w^2] - 2*G[1, 0, w] - 
   (152*G[1, 0, w^2])/3 - (40*G[1, 1, r7])/3 + (160*G[1, 1, w^2])/3 + 
   24*G[1, r61, w^2] + 24*G[1, r62, w^2] + 12*G[1, -w, -w] + 
   24*G[r61, 1, w^2] - 12*G[r61, r61, w^2] - 12*G[r61, r62, w^2] + 
   5*G[r61, w^2, w^2] + 24*G[r62, 1, w^2] - 12*G[r62, r61, w^2] - 
   12*G[r62, r62, w^2] + 5*G[r62, w^2, w^2] + 5*G[w^(-2), 0, w^2] - 
   5*G[w^(-2), r61, w^2] - 5*G[w^(-2), r62, w^2] + 6*G[-w^(-1), 0, -w] + 
   10*G[-w^(-1), 0, w^2] - 12*G[-w^(-1), 1, -w] - 20*G[-w^(-1), 1, w^2] + 
   10*G[-w, 0, w^2] - 20*G[-w, 1, w^2]) + 
 G[r61, r61, z3]*((4*Pi^2)/9 - (76*G[0, w^2]^2)/3 - 
   (40*G[0, w^2]*G[1, r7])/3 + (208*G[0, w^2]*G[1, w^2])/3 + 
   (64*G[1, r7]*G[1, w^2])/3 - (128*G[1, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r61, w^2])/3 + (32*G[1, r7]*G[r61, w^2])/3 - 
   (128*G[1, w^2]*G[r61, w^2])/3 - (32*G[r61, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r62, w^2])/3 + (32*G[1, r7]*G[r62, w^2])/3 - 
   (128*G[1, w^2]*G[r62, w^2])/3 - (64*G[r61, w^2]*G[r62, w^2])/3 - 
   (32*G[r62, w^2]^2)/3 + 4*G[0, -w]*G[w^(-2), w^2] - 
   (40*G[0, w^2]*G[w^(-2), w^2])/3 - 4*G[1, r7]*G[w^(-2), w^2] - 
   8*G[1, -w]*G[w^(-2), w^2] + 8*G[1, w^2]*G[w^(-2), w^2] + 
   (28*G[r61, w^2]*G[w^(-2), w^2])/3 + (28*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   4*G[0, -w]*G[-w^(-1), w^2] - 4*G[0, w^2]*G[-w^(-1), w^2] - 
   4*G[1, r7]*G[-w^(-1), w^2] + 8*G[1, -w]*G[-w^(-1), w^2] + 
   8*G[1, w^2]*G[-w^(-1), w^2] - 4*G[0, -w]*G[-w, w^2] - 
   4*G[0, w^2]*G[-w, w^2] - 4*G[1, r7]*G[-w, w^2] + 8*G[1, -w]*G[-w, w^2] + 
   8*G[1, w^2]*G[-w, w^2] + (76*G[0, 0, w^2])/3 + 8*G[0, 1, r7] - 
   (80*G[0, 1, w^2])/3 - 12*G[0, r61, w^2] - 12*G[0, r62, w^2] - 
   (28*G[0, w^2, w^2])/3 - (128*G[1, 0, w^2])/3 - (32*G[1, 1, r7])/3 + 
   (128*G[1, 1, w^2])/3 + (64*G[1, r61, w^2])/3 + (64*G[1, r62, w^2])/3 - 
   (64*G[r61, 0, w^2])/3 + (64*G[r61, 1, w^2])/3 + (32*G[r61, r61, w^2])/3 + 
   (32*G[r61, r62, w^2])/3 + (28*G[r61, w^2, w^2])/3 - 
   (64*G[r62, 0, w^2])/3 + (64*G[r62, 1, w^2])/3 + (32*G[r62, r61, w^2])/3 + 
   (32*G[r62, r62, w^2])/3 + (28*G[r62, w^2, w^2])/3 + 
   (28*G[w^(-2), 0, w^2])/3 - (28*G[w^(-2), r61, w^2])/3 - 
   (28*G[w^(-2), r62, w^2])/3 + 8*G[-w^(-1), 0, w^2] - 
   16*G[-w^(-1), 1, w^2] + 8*G[-w, 0, w^2] - 16*G[-w, 1, w^2]) + 
 G[r61, r62, z3]*((4*Pi^2)/9 - (76*G[0, w^2]^2)/3 - 
   (40*G[0, w^2]*G[1, r7])/3 + (208*G[0, w^2]*G[1, w^2])/3 + 
   (64*G[1, r7]*G[1, w^2])/3 - (128*G[1, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r61, w^2])/3 + (32*G[1, r7]*G[r61, w^2])/3 - 
   (128*G[1, w^2]*G[r61, w^2])/3 - (32*G[r61, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r62, w^2])/3 + (32*G[1, r7]*G[r62, w^2])/3 - 
   (128*G[1, w^2]*G[r62, w^2])/3 - (64*G[r61, w^2]*G[r62, w^2])/3 - 
   (32*G[r62, w^2]^2)/3 + 4*G[0, -w]*G[w^(-2), w^2] - 
   (40*G[0, w^2]*G[w^(-2), w^2])/3 - 4*G[1, r7]*G[w^(-2), w^2] - 
   8*G[1, -w]*G[w^(-2), w^2] + 8*G[1, w^2]*G[w^(-2), w^2] + 
   (28*G[r61, w^2]*G[w^(-2), w^2])/3 + (28*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   4*G[0, -w]*G[-w^(-1), w^2] - 4*G[0, w^2]*G[-w^(-1), w^2] - 
   4*G[1, r7]*G[-w^(-1), w^2] + 8*G[1, -w]*G[-w^(-1), w^2] + 
   8*G[1, w^2]*G[-w^(-1), w^2] - 4*G[0, -w]*G[-w, w^2] - 
   4*G[0, w^2]*G[-w, w^2] - 4*G[1, r7]*G[-w, w^2] + 8*G[1, -w]*G[-w, w^2] + 
   8*G[1, w^2]*G[-w, w^2] + (76*G[0, 0, w^2])/3 + 8*G[0, 1, r7] - 
   (80*G[0, 1, w^2])/3 - 12*G[0, r61, w^2] - 12*G[0, r62, w^2] - 
   (28*G[0, w^2, w^2])/3 - (128*G[1, 0, w^2])/3 - (32*G[1, 1, r7])/3 + 
   (128*G[1, 1, w^2])/3 + (64*G[1, r61, w^2])/3 + (64*G[1, r62, w^2])/3 - 
   (64*G[r61, 0, w^2])/3 + (64*G[r61, 1, w^2])/3 + (32*G[r61, r61, w^2])/3 + 
   (32*G[r61, r62, w^2])/3 + (28*G[r61, w^2, w^2])/3 - 
   (64*G[r62, 0, w^2])/3 + (64*G[r62, 1, w^2])/3 + (32*G[r62, r61, w^2])/3 + 
   (32*G[r62, r62, w^2])/3 + (28*G[r62, w^2, w^2])/3 + 
   (28*G[w^(-2), 0, w^2])/3 - (28*G[w^(-2), r61, w^2])/3 - 
   (28*G[w^(-2), r62, w^2])/3 + 8*G[-w^(-1), 0, w^2] - 
   16*G[-w^(-1), 1, w^2] + 8*G[-w, 0, w^2] - 16*G[-w, 1, w^2]) + 
 G[r62, r61, z3]*((4*Pi^2)/9 - (76*G[0, w^2]^2)/3 - 
   (40*G[0, w^2]*G[1, r7])/3 + (208*G[0, w^2]*G[1, w^2])/3 + 
   (64*G[1, r7]*G[1, w^2])/3 - (128*G[1, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r61, w^2])/3 + (32*G[1, r7]*G[r61, w^2])/3 - 
   (128*G[1, w^2]*G[r61, w^2])/3 - (32*G[r61, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r62, w^2])/3 + (32*G[1, r7]*G[r62, w^2])/3 - 
   (128*G[1, w^2]*G[r62, w^2])/3 - (64*G[r61, w^2]*G[r62, w^2])/3 - 
   (32*G[r62, w^2]^2)/3 + 4*G[0, -w]*G[w^(-2), w^2] - 
   (40*G[0, w^2]*G[w^(-2), w^2])/3 - 4*G[1, r7]*G[w^(-2), w^2] - 
   8*G[1, -w]*G[w^(-2), w^2] + 8*G[1, w^2]*G[w^(-2), w^2] + 
   (28*G[r61, w^2]*G[w^(-2), w^2])/3 + (28*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   4*G[0, -w]*G[-w^(-1), w^2] - 4*G[0, w^2]*G[-w^(-1), w^2] - 
   4*G[1, r7]*G[-w^(-1), w^2] + 8*G[1, -w]*G[-w^(-1), w^2] + 
   8*G[1, w^2]*G[-w^(-1), w^2] - 4*G[0, -w]*G[-w, w^2] - 
   4*G[0, w^2]*G[-w, w^2] - 4*G[1, r7]*G[-w, w^2] + 8*G[1, -w]*G[-w, w^2] + 
   8*G[1, w^2]*G[-w, w^2] + (76*G[0, 0, w^2])/3 + 8*G[0, 1, r7] - 
   (80*G[0, 1, w^2])/3 - 12*G[0, r61, w^2] - 12*G[0, r62, w^2] - 
   (28*G[0, w^2, w^2])/3 - (128*G[1, 0, w^2])/3 - (32*G[1, 1, r7])/3 + 
   (128*G[1, 1, w^2])/3 + (64*G[1, r61, w^2])/3 + (64*G[1, r62, w^2])/3 - 
   (64*G[r61, 0, w^2])/3 + (64*G[r61, 1, w^2])/3 + (32*G[r61, r61, w^2])/3 + 
   (32*G[r61, r62, w^2])/3 + (28*G[r61, w^2, w^2])/3 - 
   (64*G[r62, 0, w^2])/3 + (64*G[r62, 1, w^2])/3 + (32*G[r62, r61, w^2])/3 + 
   (32*G[r62, r62, w^2])/3 + (28*G[r62, w^2, w^2])/3 + 
   (28*G[w^(-2), 0, w^2])/3 - (28*G[w^(-2), r61, w^2])/3 - 
   (28*G[w^(-2), r62, w^2])/3 + 8*G[-w^(-1), 0, w^2] - 
   16*G[-w^(-1), 1, w^2] + 8*G[-w, 0, w^2] - 16*G[-w, 1, w^2]) + 
 G[r62, r62, z3]*((4*Pi^2)/9 - (76*G[0, w^2]^2)/3 - 
   (40*G[0, w^2]*G[1, r7])/3 + (208*G[0, w^2]*G[1, w^2])/3 + 
   (64*G[1, r7]*G[1, w^2])/3 - (128*G[1, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r61, w^2])/3 + (32*G[1, r7]*G[r61, w^2])/3 - 
   (128*G[1, w^2]*G[r61, w^2])/3 - (32*G[r61, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r62, w^2])/3 + (32*G[1, r7]*G[r62, w^2])/3 - 
   (128*G[1, w^2]*G[r62, w^2])/3 - (64*G[r61, w^2]*G[r62, w^2])/3 - 
   (32*G[r62, w^2]^2)/3 + 4*G[0, -w]*G[w^(-2), w^2] - 
   (40*G[0, w^2]*G[w^(-2), w^2])/3 - 4*G[1, r7]*G[w^(-2), w^2] - 
   8*G[1, -w]*G[w^(-2), w^2] + 8*G[1, w^2]*G[w^(-2), w^2] + 
   (28*G[r61, w^2]*G[w^(-2), w^2])/3 + (28*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   4*G[0, -w]*G[-w^(-1), w^2] - 4*G[0, w^2]*G[-w^(-1), w^2] - 
   4*G[1, r7]*G[-w^(-1), w^2] + 8*G[1, -w]*G[-w^(-1), w^2] + 
   8*G[1, w^2]*G[-w^(-1), w^2] - 4*G[0, -w]*G[-w, w^2] - 
   4*G[0, w^2]*G[-w, w^2] - 4*G[1, r7]*G[-w, w^2] + 8*G[1, -w]*G[-w, w^2] + 
   8*G[1, w^2]*G[-w, w^2] + (76*G[0, 0, w^2])/3 + 8*G[0, 1, r7] - 
   (80*G[0, 1, w^2])/3 - 12*G[0, r61, w^2] - 12*G[0, r62, w^2] - 
   (28*G[0, w^2, w^2])/3 - (128*G[1, 0, w^2])/3 - (32*G[1, 1, r7])/3 + 
   (128*G[1, 1, w^2])/3 + (64*G[1, r61, w^2])/3 + (64*G[1, r62, w^2])/3 - 
   (64*G[r61, 0, w^2])/3 + (64*G[r61, 1, w^2])/3 + (32*G[r61, r61, w^2])/3 + 
   (32*G[r61, r62, w^2])/3 + (28*G[r61, w^2, w^2])/3 - 
   (64*G[r62, 0, w^2])/3 + (64*G[r62, 1, w^2])/3 + (32*G[r62, r61, w^2])/3 + 
   (32*G[r62, r62, w^2])/3 + (28*G[r62, w^2, w^2])/3 + 
   (28*G[w^(-2), 0, w^2])/3 - (28*G[w^(-2), r61, w^2])/3 - 
   (28*G[w^(-2), r62, w^2])/3 + 8*G[-w^(-1), 0, w^2] - 
   16*G[-w^(-1), 1, w^2] + 8*G[-w, 0, w^2] - 16*G[-w, 1, w^2]) + 
 G[1, w^(-2), z3]*((16*Pi^2)/3 + 8*G[0, -w]^2 + ((64*I)/3)*Pi*G[0, w] - 
   8*G[0, -w]*G[0, w^2] + 8*G[0, w]*G[0, w^2] + (152*G[0, w^2]^2)/3 + 
   (80*G[0, w^2]*G[1, r7])/3 - 48*G[0, -w]*G[1, -w] + 16*G[0, w^2]*G[1, -w] + 
   64*G[1, -w]^2 - ((32*I)/3)*Pi*G[1, w] + ((80*I)/3)*Pi*G[1, w^2] + 
   48*G[0, -w]*G[1, w^2] - (80*G[0, w]*G[1, w^2])/3 - 
   (416*G[0, w^2]*G[1, w^2])/3 - (128*G[1, r7]*G[1, w^2])/3 - 
   96*G[1, -w]*G[1, w^2] + (160*G[1, w]*G[1, w^2])/3 + 32*G[1, w^2]^2 - 
   (16*I)*Pi*G[r1, w] - (16*I)*Pi*G[r2, w] - (304*G[0, w^2]*G[r61, w^2])/3 - 
   (104*G[1, r7]*G[r61, w^2])/3 + (416*G[1, w^2]*G[r61, w^2])/3 + 
   (128*G[r61, w^2]^2)/3 - (304*G[0, w^2]*G[r62, w^2])/3 - 
   (104*G[1, r7]*G[r62, w^2])/3 + (416*G[1, w^2]*G[r62, w^2])/3 + 
   (256*G[r61, w^2]*G[r62, w^2])/3 + (128*G[r62, w^2]^2)/3 - 
   ((4*I)/3)*Pi*G[w^(-2), w^2] + 8*G[0, -w]*G[w^(-2), w^2] + 
   (4*G[0, w]*G[w^(-2), w^2])/3 + (136*G[0, w^2]*G[w^(-2), w^2])/3 - 
   (20*G[1, r7]*G[w^(-2), w^2])/3 - 16*G[1, -w]*G[w^(-2), w^2] - 
   (8*G[1, w]*G[w^(-2), w^2])/3 + 16*G[1, w^2]*G[w^(-2), w^2] - 
   (160*G[r61, w^2]*G[w^(-2), w^2])/3 - (160*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   8*G[0, -w]*G[-w^(-1), -w] - 16*G[1, -w]*G[-w^(-1), -w] - 
   (12*I)*Pi*G[-w^(-1), w^2] - 16*G[0, -w]*G[-w^(-1), w^2] + 
   12*G[0, w]*G[-w^(-1), w^2] + 24*G[0, w^2]*G[-w^(-1), w^2] + 
   36*G[1, r7]*G[-w^(-1), w^2] + 32*G[1, -w]*G[-w^(-1), w^2] - 
   24*G[1, w]*G[-w^(-1), w^2] - 48*G[1, w^2]*G[-w^(-1), w^2] - 
   (12*I)*Pi*G[-w, w^2] - 32*G[0, -w]*G[-w, w^2] + 12*G[0, w]*G[-w, w^2] + 
   24*G[0, w^2]*G[-w, w^2] + 36*G[1, r7]*G[-w, w^2] + 
   64*G[1, -w]*G[-w, w^2] - 24*G[1, w]*G[-w, w^2] - 48*G[1, w^2]*G[-w, w^2] - 
   8*G[0, 0, -w] - (160*G[0, 0, w])/3 - (128*G[0, 0, w^2])/3 + 
   8*G[0, 1, r7] + 16*G[0, 1, -w] + (128*G[0, 1, w])/3 + 
   (112*G[0, 1, w^2])/3 + 24*G[0, r61, w^2] + 24*G[0, r62, w^2] + 
   8*G[0, -w, -w] + (160*G[0, w^2, w^2])/3 + 32*G[1, 0, -w] + 
   (32*G[1, 0, w])/3 + (112*G[1, 0, w^2])/3 - (32*G[1, 1, r7])/3 - 
   64*G[1, 1, -w] - (64*G[1, 1, w])/3 + 64*G[1, 1, w^2] - 
   (208*G[1, r61, w^2])/3 - (208*G[1, r62, w^2])/3 - 16*G[1, -w, -w] + 
   16*G[r1, 0, w] - 32*G[r1, 1, w] + 16*G[r2, 0, w] - 32*G[r2, 1, w] + 
   (232*G[r61, 0, w^2])/3 - (208*G[r61, 1, w^2])/3 - 
   (128*G[r61, r61, w^2])/3 - (128*G[r61, r62, w^2])/3 - 
   (160*G[r61, w^2, w^2])/3 + (232*G[r62, 0, w^2])/3 - 
   (208*G[r62, 1, w^2])/3 - (128*G[r62, r61, w^2])/3 - 
   (128*G[r62, r62, w^2])/3 - (160*G[r62, w^2, w^2])/3 - 
   (160*G[w^(-2), 0, w^2])/3 + (160*G[w^(-2), r61, w^2])/3 + 
   (160*G[w^(-2), r62, w^2])/3 - 8*G[-w^(-1), 0, -w] - 8*G[-w^(-1), 0, w^2] + 
   16*G[-w^(-1), 1, -w] + 16*G[-w^(-1), 1, w^2] + 8*G[-w, 0, w^2] - 
   16*G[-w, 1, w^2]) + G[w^(-2), -1, z3]*(Pi^2 + (6*I)*Pi*G[0, w] + 
   6*G[0, w]*G[0, w^2] - (6*I)*Pi*G[r1, w] - (6*I)*Pi*G[r2, w] + 
   6*G[0, -w]*G[-w^(-1), w^2] - 12*G[1, -w]*G[-w^(-1), w^2] - 
   6*G[0, -w]*G[-w, w^2] + 12*G[1, -w]*G[-w, w^2] - 18*G[0, 0, w] + 
   12*G[0, 1, w] + 6*G[r1, 0, w] - 12*G[r1, 1, w] + 6*G[r2, 0, w] - 
   12*G[r2, 1, w] - 6*G[-w^(-1), 0, w^2] + 12*G[-w^(-1), 1, w^2] + 
   6*G[-w, 0, w^2] - 12*G[-w, 1, w^2]) + 
 G[-w, -1, z3]*(Pi^2 + (6*I)*Pi*G[0, w] + 6*G[0, w]*G[0, w^2] - 
   (6*I)*Pi*G[r1, w] - (6*I)*Pi*G[r2, w] + 6*G[0, -w]*G[-w^(-1), w^2] - 
   12*G[1, -w]*G[-w^(-1), w^2] - 6*G[0, -w]*G[-w, w^2] + 
   12*G[1, -w]*G[-w, w^2] - 18*G[0, 0, w] + 12*G[0, 1, w] + 6*G[r1, 0, w] - 
   12*G[r1, 1, w] + 6*G[r2, 0, w] - 12*G[r2, 1, w] - 6*G[-w^(-1), 0, w^2] + 
   12*G[-w^(-1), 1, w^2] + 6*G[-w, 0, w^2] - 12*G[-w, 1, w^2]) + 
 G[w^(-2), -w, z3]*((-23*Pi^2)/6 + 6*G[0, -w]^2 - (12*I)*Pi*G[0, w] - 
   G[0, -w]*G[0, w^2] - 7*G[0, w]*G[0, w^2] - 12*G[0, w^2]^2 - 
   5*G[0, w^2]*G[1, r7] - 32*G[0, -w]*G[1, -w] + 2*G[0, w^2]*G[1, -w] + 
   40*G[1, -w]^2 + (12*I)*Pi*G[1, w] - (6*I)*Pi*G[1, w^2] + 
   18*G[0, -w]*G[1, w^2] + 6*G[0, w]*G[1, w^2] + 26*G[0, w^2]*G[1, w^2] + 
   8*G[1, r7]*G[1, w^2] - 36*G[1, -w]*G[1, w^2] - 12*G[1, w]*G[1, w^2] - 
   4*G[1, w^2]^2 + (6*I)*Pi*G[r1, w] + (6*I)*Pi*G[r2, w] + 
   14*G[0, w^2]*G[r61, w^2] + 7*G[1, r7]*G[r61, w^2] - 
   28*G[1, w^2]*G[r61, w^2] + 14*G[0, w^2]*G[r62, w^2] + 
   7*G[1, r7]*G[r62, w^2] - 28*G[1, w^2]*G[r62, w^2] + 
   ((3*I)/2)*Pi*G[w^(-2), w^2] + (3*G[0, -w]*G[w^(-2), w^2])/2 - 
   (3*G[0, w]*G[w^(-2), w^2])/2 - (3*G[0, w^2]*G[w^(-2), w^2])/2 - 
   3*G[1, r7]*G[w^(-2), w^2] - 3*G[1, -w]*G[w^(-2), w^2] + 
   3*G[1, w]*G[w^(-2), w^2] + 3*G[1, w^2]*G[w^(-2), w^2] + 
   4*G[0, -w]*G[-w^(-1), -w] - 8*G[1, -w]*G[-w^(-1), -w] + 
   ((3*I)/2)*Pi*G[-w^(-1), w^2] - (33*G[0, -w]*G[-w^(-1), w^2])/2 - 
   (3*G[0, w]*G[-w^(-1), w^2])/2 - (3*G[0, w^2]*G[-w^(-1), w^2])/2 - 
   3*G[1, r7]*G[-w^(-1), w^2] + 33*G[1, -w]*G[-w^(-1), w^2] + 
   3*G[1, w]*G[-w^(-1), w^2] + 3*G[1, w^2]*G[-w^(-1), w^2] + 
   ((3*I)/2)*Pi*G[-w, w^2] - (5*G[0, -w]*G[-w, w^2])/2 - 
   (3*G[0, w]*G[-w, w^2])/2 - (3*G[0, w^2]*G[-w, w^2])/2 - 
   3*G[1, r7]*G[-w, w^2] + 5*G[1, -w]*G[-w, w^2] + 3*G[1, w]*G[-w, w^2] + 
   3*G[1, w^2]*G[-w, w^2] - 6*G[0, 0, -w] + 19*G[0, 0, w] + 13*G[0, 0, w^2] + 
   12*G[0, 1, r7] + 12*G[0, 1, -w] - 24*G[0, 1, w] - 12*G[0, 1, w^2] - 
   7*G[0, r61, w^2] - 7*G[0, r62, w^2] + 4*G[0, -w, -w] + 20*G[1, 0, -w] - 
   12*G[1, 0, w] - 34*G[1, 0, w^2] - 16*G[1, 1, r7] - 40*G[1, 1, -w] + 
   24*G[1, 1, w] + 40*G[1, 1, w^2] + 14*G[1, r61, w^2] + 14*G[1, r62, w^2] - 
   8*G[1, -w, -w] - 6*G[r1, 0, w] + 12*G[r1, 1, w] - 6*G[r2, 0, w] + 
   12*G[r2, 1, w] - 7*G[r61, 0, w^2] + 14*G[r61, 1, w^2] - 7*G[r62, 0, w^2] + 
   14*G[r62, 1, w^2] - 4*G[-w^(-1), 0, -w] + 18*G[-w^(-1), 0, w^2] + 
   8*G[-w^(-1), 1, -w] - 36*G[-w^(-1), 1, w^2] + 4*G[-w, 0, w^2] - 
   8*G[-w, 1, w^2]) + G[-w^(-1), -w^(-1), z3]*(-1/2*Pi^2 + G[0, -w]^2 - 
   G[0, -w]*G[0, w^2] + G[0, w]*G[0, w^2] - G[0, w^2]^2 - 
   6*G[0, -w]*G[1, -w] + 2*G[0, w^2]*G[1, -w] + 8*G[1, -w]^2 + 
   (4*I)*Pi*G[1, w] - (2*I)*Pi*G[1, w^2] + 6*G[0, -w]*G[1, w^2] + 
   2*G[0, w]*G[1, w^2] - 12*G[1, -w]*G[1, w^2] - 4*G[1, w]*G[1, w^2] + 
   4*G[1, w^2]^2 - (2*I)*Pi*G[r1, w] - (2*I)*Pi*G[r2, w] + 
   2*G[0, w^2]*G[r61, w^2] + G[1, r7]*G[r61, w^2] - 4*G[1, w^2]*G[r61, w^2] + 
   2*G[0, w^2]*G[r62, w^2] + G[1, r7]*G[r62, w^2] - 4*G[1, w^2]*G[r62, w^2] + 
   (I/2)*Pi*G[w^(-2), w^2] - (G[0, w]*G[w^(-2), w^2])/2 - 
   (G[1, r7]*G[w^(-2), w^2])/2 + G[1, w]*G[w^(-2), w^2] + 
   G[0, -w]*G[-w^(-1), -w] - 2*G[1, -w]*G[-w^(-1), -w] + 
   (I/2)*Pi*G[-w^(-1), w^2] - G[0, -w]*G[-w^(-1), w^2] - 
   (G[0, w]*G[-w^(-1), w^2])/2 - (G[1, r7]*G[-w^(-1), w^2])/2 + 
   2*G[1, -w]*G[-w^(-1), w^2] + G[1, w]*G[-w^(-1), w^2] + 
   (I/2)*Pi*G[-w, w^2] - 3*G[0, -w]*G[-w, w^2] - (G[0, w]*G[-w, w^2])/2 - 
   (G[1, r7]*G[-w, w^2])/2 + 6*G[1, -w]*G[-w, w^2] + G[1, w]*G[-w, w^2] - 
   G[0, 0, -w] - 3*G[0, 0, w] + 2*G[0, 0, w^2] + 3*G[0, 1, r7] + 
   2*G[0, 1, -w] - 2*G[0, 1, w^2] - G[0, r61, w^2] - G[0, r62, w^2] + 
   G[0, -w, -w] + 4*G[1, 0, -w] - 4*G[1, 0, w] - 6*G[1, 0, w^2] - 
   4*G[1, 1, r7] - 8*G[1, 1, -w] + 8*G[1, 1, w] + 8*G[1, 1, w^2] + 
   2*G[1, r61, w^2] + 2*G[1, r62, w^2] - 2*G[1, -w, -w] + 2*G[r1, 0, w] - 
   4*G[r1, 1, w] + 2*G[r2, 0, w] - 4*G[r2, 1, w] - G[r61, 0, w^2] + 
   2*G[r61, 1, w^2] - G[r62, 0, w^2] + 2*G[r62, 1, w^2] - G[-w^(-1), 0, -w] + 
   G[-w^(-1), 0, w^2] + 2*G[-w^(-1), 1, -w] - 2*G[-w^(-1), 1, w^2] + 
   3*G[-w, 0, w^2] - 6*G[-w, 1, w^2]) + G[-w^(-1), -w, z3]*
  (Pi^2/2 - 9*G[0, -w]^2 + (4*I)*Pi*G[0, w] - 3*G[0, -w]*G[0, w^2] + 
   3*G[0, w]*G[0, w^2] - G[0, w^2]^2 + 30*G[0, -w]*G[1, -w] + 
   6*G[0, w^2]*G[1, -w] - 24*G[1, -w]^2 + (4*I)*Pi*G[1, w] - 
   (2*I)*Pi*G[1, w^2] + 6*G[0, -w]*G[1, w^2] + 2*G[0, w]*G[1, w^2] - 
   12*G[1, -w]*G[1, w^2] - 4*G[1, w]*G[1, w^2] + 4*G[1, w^2]^2 - 
   (6*I)*Pi*G[r1, w] - (6*I)*Pi*G[r2, w] + 2*G[0, w^2]*G[r61, w^2] + 
   G[1, r7]*G[r61, w^2] - 4*G[1, w^2]*G[r61, w^2] + 2*G[0, w^2]*G[r62, w^2] + 
   G[1, r7]*G[r62, w^2] - 4*G[1, w^2]*G[r62, w^2] + (I/2)*Pi*G[w^(-2), w^2] - 
   (G[0, w]*G[w^(-2), w^2])/2 - (G[1, r7]*G[w^(-2), w^2])/2 + 
   G[1, w]*G[w^(-2), w^2] + 3*G[0, -w]*G[-w^(-1), -w] - 
   6*G[1, -w]*G[-w^(-1), -w] + (I/2)*Pi*G[-w^(-1), w^2] + 
   3*G[0, -w]*G[-w^(-1), w^2] - (G[0, w]*G[-w^(-1), w^2])/2 - 
   (G[1, r7]*G[-w^(-1), w^2])/2 - 6*G[1, -w]*G[-w^(-1), w^2] + 
   G[1, w]*G[-w^(-1), w^2] + (I/2)*Pi*G[-w, w^2] - 3*G[0, -w]*G[-w, w^2] - 
   (G[0, w]*G[-w, w^2])/2 - (G[1, r7]*G[-w, w^2])/2 + 6*G[1, -w]*G[-w, w^2] + 
   G[1, w]*G[-w, w^2] + 9*G[0, 0, -w] - 7*G[0, 0, w] + 4*G[0, 0, w^2] + 
   3*G[0, 1, r7] - 18*G[0, 1, -w] + 8*G[0, 1, w] - 6*G[0, 1, w^2] - 
   G[0, r61, w^2] - G[0, r62, w^2] + 3*G[0, -w, -w] - 12*G[1, 0, -w] - 
   4*G[1, 0, w] - 6*G[1, 0, w^2] - 4*G[1, 1, r7] + 24*G[1, 1, -w] + 
   8*G[1, 1, w] + 8*G[1, 1, w^2] + 2*G[1, r61, w^2] + 2*G[1, r62, w^2] - 
   6*G[1, -w, -w] + 6*G[r1, 0, w] - 12*G[r1, 1, w] + 6*G[r2, 0, w] - 
   12*G[r2, 1, w] - G[r61, 0, w^2] + 2*G[r61, 1, w^2] - G[r62, 0, w^2] + 
   2*G[r62, 1, w^2] - 3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] + 
   6*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] + 3*G[-w, 0, w^2] - 
   6*G[-w, 1, w^2]) - 5*Pi^2*G[-w, 1, w^2] - 8*G[0, -w]^2*G[-w, 1, w^2] - 
 (14*I)*Pi*G[0, w]*G[-w, 1, w^2] + 2*G[0, -w]*G[0, w^2]*G[-w, 1, w^2] - 
 4*G[0, w]*G[0, w^2]*G[-w, 1, w^2] + 32*G[0, -w]*G[1, -w]*G[-w, 1, w^2] - 
 4*G[0, w^2]*G[1, -w]*G[-w, 1, w^2] - 32*G[1, -w]^2*G[-w, 1, w^2] + 
 (16*I)*Pi*G[1, w]*G[-w, 1, w^2] - (32*I)*Pi*G[1, w^2]*G[-w, 1, w^2] + 
 16*G[0, -w]*G[1, w^2]*G[-w, 1, w^2] + 32*G[0, w]*G[1, w^2]*G[-w, 1, w^2] - 
 32*G[1, -w]*G[1, w^2]*G[-w, 1, w^2] - 64*G[1, w]*G[1, w^2]*G[-w, 1, w^2] + 
 64*G[1, w^2]^2*G[-w, 1, w^2] + (6*I)*Pi*G[r1, w]*G[-w, 1, w^2] + 
 (6*I)*Pi*G[r2, w]*G[-w, 1, w^2] + 8*G[0, -w]*G[r61, w^2]*G[-w, 1, w^2] + 
 52*G[0, w^2]*G[r61, w^2]*G[-w, 1, w^2] + 16*G[1, r7]*G[r61, w^2]*
  G[-w, 1, w^2] - 16*G[1, -w]*G[r61, w^2]*G[-w, 1, w^2] - 
 128*G[1, w^2]*G[r61, w^2]*G[-w, 1, w^2] - 32*G[r61, w^2]^2*G[-w, 1, w^2] + 
 8*G[0, -w]*G[r62, w^2]*G[-w, 1, w^2] + 52*G[0, w^2]*G[r62, w^2]*
  G[-w, 1, w^2] + 16*G[1, r7]*G[r62, w^2]*G[-w, 1, w^2] - 
 16*G[1, -w]*G[r62, w^2]*G[-w, 1, w^2] - 128*G[1, w^2]*G[r62, w^2]*
  G[-w, 1, w^2] - 64*G[r61, w^2]*G[r62, w^2]*G[-w, 1, w^2] - 
 32*G[r62, w^2]^2*G[-w, 1, w^2] + (8*I)*Pi*G[w^(-2), w^2]*G[-w, 1, w^2] - 
 12*G[-1, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2] + 
 4*G[0, -w]*G[w^(-2), w^2]*G[-w, 1, w^2] - 8*G[0, w]*G[w^(-2), w^2]*
  G[-w, 1, w^2] - 46*G[0, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2] - 
 4*G[1, r7]*G[w^(-2), w^2]*G[-w, 1, w^2] - 8*G[1, -w]*G[w^(-2), w^2]*
  G[-w, 1, w^2] + 16*G[1, w]*G[w^(-2), w^2]*G[-w, 1, w^2] - 
 4*G[1, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2] + 62*G[r61, w^2]*G[w^(-2), w^2]*
  G[-w, 1, w^2] + 62*G[r62, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2] + 
 2*G[w^(-2), w^2]^2*G[-w, 1, w^2] + (8*I)*Pi*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
 12*G[-1, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 26*G[0, -w]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 8*G[0, w]*G[-w^(-1), w^2]*
  G[-w, 1, w^2] - 6*G[0, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 12*G[1, r7]*G[-w^(-1), w^2]*G[-w, 1, w^2] + 52*G[1, -w]*G[-w^(-1), w^2]*
  G[-w, 1, w^2] + 16*G[1, w]*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
 68*G[1, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] + 14*G[r61, w^2]*G[-w^(-1), w^2]*
  G[-w, 1, w^2] + 14*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 24*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 6*G[-w^(-1), w^2]^2*G[-w, 1, w^2] + (8*I)*Pi*G[-w, w^2]*G[-w, 1, w^2] - 
 12*G[-1, w^2]*G[-w, w^2]*G[-w, 1, w^2] - 2*G[0, -w]*G[-w, w^2]*
  G[-w, 1, w^2] - 8*G[0, w]*G[-w, w^2]*G[-w, 1, w^2] - 
 6*G[0, w^2]*G[-w, w^2]*G[-w, 1, w^2] - 12*G[1, r7]*G[-w, w^2]*
  G[-w, 1, w^2] + 4*G[1, -w]*G[-w, w^2]*G[-w, 1, w^2] + 
 16*G[1, w]*G[-w, w^2]*G[-w, 1, w^2] + 20*G[1, w^2]*G[-w, w^2]*
  G[-w, 1, w^2] + 14*G[r61, w^2]*G[-w, w^2]*G[-w, 1, w^2] + 
 14*G[r62, w^2]*G[-w, w^2]*G[-w, 1, w^2] - 4*G[w^(-2), w^2]*G[-w, w^2]*
  G[-w, 1, w^2] - 2*G[-w, w^2]^2*G[-w, 1, w^2] + 
 8*G[0, 0, -w]*G[-w, 1, w^2] + 22*G[0, 0, w]*G[-w, 1, w^2] - 
 2*G[0, 0, w^2]*G[-w, 1, w^2] - 16*G[0, 1, -w]*G[-w, 1, w^2] - 
 28*G[0, 1, w]*G[-w, 1, w^2] + 4*G[0, 1, w^2]*G[-w, 1, w^2] - 
 16*G[0, w^2, w^2]*G[-w, 1, w^2] - 16*G[1, 0, -w]*G[-w, 1, w^2] - 
 16*G[1, 0, w]*G[-w, 1, w^2] + 32*G[1, 1, -w]*G[-w, 1, w^2] + 
 32*G[1, 1, w]*G[-w, 1, w^2] - 32*G[1, 1, w^2]*G[-w, 1, w^2] + 
 48*G[1, r61, w^2]*G[-w, 1, w^2] + 48*G[1, r62, w^2]*G[-w, 1, w^2] + 
 16*G[1, w^(-2), w^2]*G[-w, 1, w^2] - 48*G[1, -w^(-1), w^2]*G[-w, 1, w^2] - 
 16*G[1, -w, w^2]*G[-w, 1, w^2] - 16*G[1, w^2, w^2]*G[-w, 1, w^2] - 
 6*G[r1, 0, w]*G[-w, 1, w^2] + 12*G[r1, 1, w]*G[-w, 1, w^2] - 
 6*G[r2, 0, w]*G[-w, 1, w^2] + 12*G[r2, 1, w]*G[-w, 1, w^2] - 
 36*G[r61, 0, w^2]*G[-w, 1, w^2] + 48*G[r61, 1, w^2]*G[-w, 1, w^2] + 
 24*G[r61, r61, w^2]*G[-w, 1, w^2] + 24*G[r61, r62, w^2]*G[-w, 1, w^2] - 
 6*G[r61, w^(-2), w^2]*G[-w, 1, w^2] - 6*G[r61, -w^(-1), w^2]*G[-w, 1, w^2] - 
 6*G[r61, -w, w^2]*G[-w, 1, w^2] + 10*G[r61, w^2, w^2]*G[-w, 1, w^2] - 
 36*G[r62, 0, w^2]*G[-w, 1, w^2] + 48*G[r62, 1, w^2]*G[-w, 1, w^2] + 
 24*G[r62, r61, w^2]*G[-w, 1, w^2] + 24*G[r62, r62, w^2]*G[-w, 1, w^2] - 
 6*G[r62, w^(-2), w^2]*G[-w, 1, w^2] - 6*G[r62, -w^(-1), w^2]*G[-w, 1, w^2] - 
 6*G[r62, -w, w^2]*G[-w, 1, w^2] + 10*G[r62, w^2, w^2]*G[-w, 1, w^2] + 
 12*G[w^(-2), -1, w^2]*G[-w, 1, w^2] + 36*G[w^(-2), 0, w^2]*G[-w, 1, w^2] - 
 20*G[w^(-2), 1, w^2]*G[-w, 1, w^2] - 42*G[w^(-2), r61, w^2]*G[-w, 1, w^2] - 
 42*G[w^(-2), r62, w^2]*G[-w, 1, w^2] - 2*G[w^(-2), w^(-2), w^2]*
  G[-w, 1, w^2] + 24*G[w^(-2), -w^(-1), w^2]*G[-w, 1, w^2] + 
 8*G[w^(-2), -w, w^2]*G[-w, 1, w^2] - 10*G[w^(-2), w^2, w^2]*G[-w, 1, w^2] - 
 12*G[-w^(-1), -1, w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), 0, w^2]*G[-w, 1, w^2] - 
 24*G[-w^(-1), 1, w^2]*G[-w, 1, w^2] - 6*G[-w^(-1), r61, w^2]*G[-w, 1, w^2] - 
 6*G[-w^(-1), r62, w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), -w^(-1), w^2]*
  G[-w, 1, w^2] + 6*G[-w^(-1), -w, w^2]*G[-w, 1, w^2] + 
 24*G[-w^(-1), w^2, w^2]*G[-w, 1, w^2] + 12*G[-w, -1, w^2]*G[-w, 1, w^2] - 
 2*G[-w, 0, w^2]*G[-w, 1, w^2] + 4*G[-w, 1, w^2]^2 + 
 G[w^(-2), w^(-2), z3]*((-4*Pi^2)/3 - G[0, -w]^2 - ((20*I)/3)*Pi*G[0, w] + 
   3*G[0, -w]*G[0, w^2] - 3*G[0, w]*G[0, w^2] - (83*G[0, w^2]^2)/3 - 
   (44*G[0, w^2]*G[1, r7])/3 + 6*G[0, -w]*G[1, -w] - 6*G[0, w^2]*G[1, -w] - 
   8*G[1, -w]^2 + ((4*I)/3)*Pi*G[1, w] - ((22*I)/3)*Pi*G[1, w^2] - 
   18*G[0, -w]*G[1, w^2] + (22*G[0, w]*G[1, w^2])/3 + 
   (224*G[0, w^2]*G[1, w^2])/3 + (64*G[1, r7]*G[1, w^2])/3 + 
   36*G[1, -w]*G[1, w^2] - (44*G[1, w]*G[1, w^2])/3 - 28*G[1, w^2]^2 + 
   (6*I)*Pi*G[r1, w] + (6*I)*Pi*G[r2, w] + (142*G[0, w^2]*G[r61, w^2])/3 + 
   (47*G[1, r7]*G[r61, w^2])/3 - (188*G[1, w^2]*G[r61, w^2])/3 - 
   (56*G[r61, w^2]^2)/3 + (142*G[0, w^2]*G[r62, w^2])/3 + 
   (47*G[1, r7]*G[r62, w^2])/3 - (188*G[1, w^2]*G[r62, w^2])/3 - 
   (112*G[r61, w^2]*G[r62, w^2])/3 - (56*G[r62, w^2]^2)/3 + 
   (I/6)*Pi*G[w^(-2), w^2] - G[0, -w]*G[w^(-2), w^2] - 
   (G[0, w]*G[w^(-2), w^2])/6 - (61*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (5*G[1, r7]*G[w^(-2), w^2])/6 + 2*G[1, -w]*G[w^(-2), w^2] + 
   (G[1, w]*G[w^(-2), w^2])/3 - 2*G[1, w^2]*G[w^(-2), w^2] + 
   (64*G[r61, w^2]*G[w^(-2), w^2])/3 + (64*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   G[0, -w]*G[-w^(-1), -w] + 2*G[1, -w]*G[-w^(-1), -w] + 
   ((7*I)/2)*Pi*G[-w^(-1), w^2] + 4*G[0, -w]*G[-w^(-1), w^2] - 
   (7*G[0, w]*G[-w^(-1), w^2])/2 - 9*G[0, w^2]*G[-w^(-1), w^2] - 
   (25*G[1, r7]*G[-w^(-1), w^2])/2 - 8*G[1, -w]*G[-w^(-1), w^2] + 
   7*G[1, w]*G[-w^(-1), w^2] + 18*G[1, w^2]*G[-w^(-1), w^2] + 
   ((7*I)/2)*Pi*G[-w, w^2] + 10*G[0, -w]*G[-w, w^2] - 
   (7*G[0, w]*G[-w, w^2])/2 - 9*G[0, w^2]*G[-w, w^2] - 
   (25*G[1, r7]*G[-w, w^2])/2 - 20*G[1, -w]*G[-w, w^2] + 
   7*G[1, w]*G[-w, w^2] + 18*G[1, w^2]*G[-w, w^2] + G[0, 0, -w] + 
   (56*G[0, 0, w])/3 + (74*G[0, 0, w^2])/3 - G[0, 1, r7] - 2*G[0, 1, -w] - 
   (40*G[0, 1, w])/3 - (70*G[0, 1, w^2])/3 - 13*G[0, r61, w^2] - 
   13*G[0, r62, w^2] - G[0, -w, -w] - (64*G[0, w^2, w^2])/3 - 4*G[1, 0, -w] - 
   (4*G[1, 0, w])/3 - (82*G[1, 0, w^2])/3 + (4*G[1, 1, r7])/3 + 
   8*G[1, 1, -w] + (8*G[1, 1, w])/3 - 8*G[1, 1, w^2] + 
   (94*G[1, r61, w^2])/3 + (94*G[1, r62, w^2])/3 + 2*G[1, -w, -w] - 
   6*G[r1, 0, w] + 12*G[r1, 1, w] - 6*G[r2, 0, w] + 12*G[r2, 1, w] - 
   (103*G[r61, 0, w^2])/3 + (94*G[r61, 1, w^2])/3 + (56*G[r61, r61, w^2])/3 + 
   (56*G[r61, r62, w^2])/3 + (64*G[r61, w^2, w^2])/3 - 
   (103*G[r62, 0, w^2])/3 + (94*G[r62, 1, w^2])/3 + (56*G[r62, r61, w^2])/3 + 
   (56*G[r62, r62, w^2])/3 + (64*G[r62, w^2, w^2])/3 + 
   (64*G[w^(-2), 0, w^2])/3 - (64*G[w^(-2), r61, w^2])/3 - 
   (64*G[w^(-2), r62, w^2])/3 + G[-w^(-1), 0, -w] + 5*G[-w^(-1), 0, w^2] - 
   2*G[-w^(-1), 1, -w] - 10*G[-w^(-1), 1, w^2] - G[-w, 0, w^2] + 
   2*G[-w, 1, w^2]) + G[r61, -w^(-1), z3]*(7*G[0, -w]^2 + 9*G[0, w^2]^2 + 
   5*G[0, w^2]*G[1, r7] - 22*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 - 
   26*G[0, w^2]*G[1, w^2] - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   8*G[0, w^2]*G[r61, w^2] - 4*G[1, r7]*G[r61, w^2] + 
   16*G[1, w^2]*G[r61, w^2] - 8*G[0, w^2]*G[r62, w^2] - 
   4*G[1, r7]*G[r62, w^2] + 16*G[1, w^2]*G[r62, w^2] - 
   (3*G[0, -w]*G[w^(-2), w^2])/2 + (3*G[0, w^2]*G[w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), w^2])/2 + 3*G[1, -w]*G[w^(-2), w^2] - 
   3*G[1, w^2]*G[w^(-2), w^2] - 3*G[0, -w]*G[-w^(-1), -w] + 
   6*G[1, -w]*G[-w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), w^2] - 3*G[1, w^2]*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w, w^2])/2 + (3*G[0, w^2]*G[-w, w^2])/2 + 
   (3*G[1, r7]*G[-w, w^2])/2 - 3*G[1, -w]*G[-w, w^2] - 
   3*G[1, w^2]*G[-w, w^2] - 7*G[0, 0, -w] - 9*G[0, 0, w^2] - 3*G[0, 1, r7] + 
   14*G[0, 1, -w] + 10*G[0, 1, w^2] + 4*G[0, r61, w^2] + 4*G[0, r62, w^2] - 
   3*G[0, -w, -w] + 8*G[1, 0, -w] + 16*G[1, 0, w^2] + 4*G[1, 1, r7] - 
   16*G[1, 1, -w] - 16*G[1, 1, w^2] - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 
   6*G[1, -w, -w] + 4*G[r61, 0, w^2] - 8*G[r61, 1, w^2] + 4*G[r62, 0, w^2] - 
   8*G[r62, 1, w^2] + 3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   6*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[r61, -w, z3]*(7*G[0, -w]^2 + 9*G[0, w^2]^2 + 
   5*G[0, w^2]*G[1, r7] - 22*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 - 
   26*G[0, w^2]*G[1, w^2] - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   8*G[0, w^2]*G[r61, w^2] - 4*G[1, r7]*G[r61, w^2] + 
   16*G[1, w^2]*G[r61, w^2] - 8*G[0, w^2]*G[r62, w^2] - 
   4*G[1, r7]*G[r62, w^2] + 16*G[1, w^2]*G[r62, w^2] - 
   (3*G[0, -w]*G[w^(-2), w^2])/2 + (3*G[0, w^2]*G[w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), w^2])/2 + 3*G[1, -w]*G[w^(-2), w^2] - 
   3*G[1, w^2]*G[w^(-2), w^2] - 3*G[0, -w]*G[-w^(-1), -w] + 
   6*G[1, -w]*G[-w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), w^2] - 3*G[1, w^2]*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w, w^2])/2 + (3*G[0, w^2]*G[-w, w^2])/2 + 
   (3*G[1, r7]*G[-w, w^2])/2 - 3*G[1, -w]*G[-w, w^2] - 
   3*G[1, w^2]*G[-w, w^2] - 7*G[0, 0, -w] - 9*G[0, 0, w^2] - 3*G[0, 1, r7] + 
   14*G[0, 1, -w] + 10*G[0, 1, w^2] + 4*G[0, r61, w^2] + 4*G[0, r62, w^2] - 
   3*G[0, -w, -w] + 8*G[1, 0, -w] + 16*G[1, 0, w^2] + 4*G[1, 1, r7] - 
   16*G[1, 1, -w] - 16*G[1, 1, w^2] - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 
   6*G[1, -w, -w] + 4*G[r61, 0, w^2] - 8*G[r61, 1, w^2] + 4*G[r62, 0, w^2] - 
   8*G[r62, 1, w^2] + 3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   6*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[r62, -w^(-1), z3]*(7*G[0, -w]^2 + 9*G[0, w^2]^2 + 
   5*G[0, w^2]*G[1, r7] - 22*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 - 
   26*G[0, w^2]*G[1, w^2] - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   8*G[0, w^2]*G[r61, w^2] - 4*G[1, r7]*G[r61, w^2] + 
   16*G[1, w^2]*G[r61, w^2] - 8*G[0, w^2]*G[r62, w^2] - 
   4*G[1, r7]*G[r62, w^2] + 16*G[1, w^2]*G[r62, w^2] - 
   (3*G[0, -w]*G[w^(-2), w^2])/2 + (3*G[0, w^2]*G[w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), w^2])/2 + 3*G[1, -w]*G[w^(-2), w^2] - 
   3*G[1, w^2]*G[w^(-2), w^2] - 3*G[0, -w]*G[-w^(-1), -w] + 
   6*G[1, -w]*G[-w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), w^2] - 3*G[1, w^2]*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w, w^2])/2 + (3*G[0, w^2]*G[-w, w^2])/2 + 
   (3*G[1, r7]*G[-w, w^2])/2 - 3*G[1, -w]*G[-w, w^2] - 
   3*G[1, w^2]*G[-w, w^2] - 7*G[0, 0, -w] - 9*G[0, 0, w^2] - 3*G[0, 1, r7] + 
   14*G[0, 1, -w] + 10*G[0, 1, w^2] + 4*G[0, r61, w^2] + 4*G[0, r62, w^2] - 
   3*G[0, -w, -w] + 8*G[1, 0, -w] + 16*G[1, 0, w^2] + 4*G[1, 1, r7] - 
   16*G[1, 1, -w] - 16*G[1, 1, w^2] - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 
   6*G[1, -w, -w] + 4*G[r61, 0, w^2] - 8*G[r61, 1, w^2] + 4*G[r62, 0, w^2] - 
   8*G[r62, 1, w^2] + 3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   6*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[r62, -w, z3]*(7*G[0, -w]^2 + 9*G[0, w^2]^2 + 
   5*G[0, w^2]*G[1, r7] - 22*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 - 
   26*G[0, w^2]*G[1, w^2] - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   8*G[0, w^2]*G[r61, w^2] - 4*G[1, r7]*G[r61, w^2] + 
   16*G[1, w^2]*G[r61, w^2] - 8*G[0, w^2]*G[r62, w^2] - 
   4*G[1, r7]*G[r62, w^2] + 16*G[1, w^2]*G[r62, w^2] - 
   (3*G[0, -w]*G[w^(-2), w^2])/2 + (3*G[0, w^2]*G[w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), w^2])/2 + 3*G[1, -w]*G[w^(-2), w^2] - 
   3*G[1, w^2]*G[w^(-2), w^2] - 3*G[0, -w]*G[-w^(-1), -w] + 
   6*G[1, -w]*G[-w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), w^2] - 3*G[1, w^2]*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w, w^2])/2 + (3*G[0, w^2]*G[-w, w^2])/2 + 
   (3*G[1, r7]*G[-w, w^2])/2 - 3*G[1, -w]*G[-w, w^2] - 
   3*G[1, w^2]*G[-w, w^2] - 7*G[0, 0, -w] - 9*G[0, 0, w^2] - 3*G[0, 1, r7] + 
   14*G[0, 1, -w] + 10*G[0, 1, w^2] + 4*G[0, r61, w^2] + 4*G[0, r62, w^2] - 
   3*G[0, -w, -w] + 8*G[1, 0, -w] + 16*G[1, 0, w^2] + 4*G[1, 1, r7] - 
   16*G[1, 1, -w] - 16*G[1, 1, w^2] - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 
   6*G[1, -w, -w] + 4*G[r61, 0, w^2] - 8*G[r61, 1, w^2] + 4*G[r62, 0, w^2] - 
   8*G[r62, 1, w^2] + 3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   6*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[r61, w^(-2), z3]*(-G[0, -w]^2 + (52*G[0, w^2]^2)/3 + 
   (19*G[0, w^2]*G[1, r7])/3 + 10*G[0, -w]*G[1, -w] - 16*G[1, -w]^2 - 
   (94*G[0, w^2]*G[1, w^2])/3 - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   (77*G[0, w^2]*G[r61, w^2])/3 - (16*G[1, r7]*G[r61, w^2])/3 + 
   (64*G[1, w^2]*G[r61, w^2])/3 + (28*G[r61, w^2]^2)/3 - 
   (77*G[0, w^2]*G[r62, w^2])/3 - (16*G[1, r7]*G[r62, w^2])/3 + 
   (64*G[1, w^2]*G[r62, w^2])/3 + (56*G[r61, w^2]*G[r62, w^2])/3 + 
   (28*G[r62, w^2]^2)/3 - (3*G[0, -w]*G[w^(-2), w^2])/2 + 
   (31*G[0, w^2]*G[w^(-2), w^2])/6 + (3*G[1, r7]*G[w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] - 
   (11*G[r61, w^2]*G[w^(-2), w^2])/3 - (11*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   3*G[0, -w]*G[-w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w] + 
   (3*G[0, -w]*G[-w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^2])/2 - 3*G[1, -w]*G[-w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), w^2] + (3*G[0, -w]*G[-w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^2])/2 + (3*G[1, r7]*G[-w, w^2])/2 - 
   3*G[1, -w]*G[-w, w^2] - 3*G[1, w^2]*G[-w, w^2] + G[0, 0, -w] - 
   (52*G[0, 0, w^2])/3 - 3*G[0, 1, r7] - 2*G[0, 1, -w] + 
   (38*G[0, 1, w^2])/3 + 11*G[0, r61, w^2] + 11*G[0, r62, w^2] - 
   3*G[0, -w, -w] + (11*G[0, w^2, w^2])/3 - 8*G[1, 0, -w] + 
   (56*G[1, 0, w^2])/3 + 4*G[1, 1, r7] + 16*G[1, 1, -w] - 16*G[1, 1, w^2] - 
   (32*G[1, r61, w^2])/3 - (32*G[1, r62, w^2])/3 + 6*G[1, -w, -w] + 
   (44*G[r61, 0, w^2])/3 - (32*G[r61, 1, w^2])/3 - (28*G[r61, r61, w^2])/3 - 
   (28*G[r61, r62, w^2])/3 - (11*G[r61, w^2, w^2])/3 + 
   (44*G[r62, 0, w^2])/3 - (32*G[r62, 1, w^2])/3 - (28*G[r62, r61, w^2])/3 - 
   (28*G[r62, r62, w^2])/3 - (11*G[r62, w^2, w^2])/3 - 
   (11*G[w^(-2), 0, w^2])/3 + (11*G[w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), r62, w^2])/3 + 3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   6*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[r61, w^2, z3]*(-G[0, -w]^2 + (52*G[0, w^2]^2)/3 + 
   (19*G[0, w^2]*G[1, r7])/3 + 10*G[0, -w]*G[1, -w] - 16*G[1, -w]^2 - 
   (94*G[0, w^2]*G[1, w^2])/3 - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   (77*G[0, w^2]*G[r61, w^2])/3 - (16*G[1, r7]*G[r61, w^2])/3 + 
   (64*G[1, w^2]*G[r61, w^2])/3 + (28*G[r61, w^2]^2)/3 - 
   (77*G[0, w^2]*G[r62, w^2])/3 - (16*G[1, r7]*G[r62, w^2])/3 + 
   (64*G[1, w^2]*G[r62, w^2])/3 + (56*G[r61, w^2]*G[r62, w^2])/3 + 
   (28*G[r62, w^2]^2)/3 - (3*G[0, -w]*G[w^(-2), w^2])/2 + 
   (31*G[0, w^2]*G[w^(-2), w^2])/6 + (3*G[1, r7]*G[w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] - 
   (11*G[r61, w^2]*G[w^(-2), w^2])/3 - (11*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   3*G[0, -w]*G[-w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w] + 
   (3*G[0, -w]*G[-w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^2])/2 - 3*G[1, -w]*G[-w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), w^2] + (3*G[0, -w]*G[-w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^2])/2 + (3*G[1, r7]*G[-w, w^2])/2 - 
   3*G[1, -w]*G[-w, w^2] - 3*G[1, w^2]*G[-w, w^2] + G[0, 0, -w] - 
   (52*G[0, 0, w^2])/3 - 3*G[0, 1, r7] - 2*G[0, 1, -w] + 
   (38*G[0, 1, w^2])/3 + 11*G[0, r61, w^2] + 11*G[0, r62, w^2] - 
   3*G[0, -w, -w] + (11*G[0, w^2, w^2])/3 - 8*G[1, 0, -w] + 
   (56*G[1, 0, w^2])/3 + 4*G[1, 1, r7] + 16*G[1, 1, -w] - 16*G[1, 1, w^2] - 
   (32*G[1, r61, w^2])/3 - (32*G[1, r62, w^2])/3 + 6*G[1, -w, -w] + 
   (44*G[r61, 0, w^2])/3 - (32*G[r61, 1, w^2])/3 - (28*G[r61, r61, w^2])/3 - 
   (28*G[r61, r62, w^2])/3 - (11*G[r61, w^2, w^2])/3 + 
   (44*G[r62, 0, w^2])/3 - (32*G[r62, 1, w^2])/3 - (28*G[r62, r61, w^2])/3 - 
   (28*G[r62, r62, w^2])/3 - (11*G[r62, w^2, w^2])/3 - 
   (11*G[w^(-2), 0, w^2])/3 + (11*G[w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), r62, w^2])/3 + 3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   6*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[r62, w^(-2), z3]*(-G[0, -w]^2 + (52*G[0, w^2]^2)/3 + 
   (19*G[0, w^2]*G[1, r7])/3 + 10*G[0, -w]*G[1, -w] - 16*G[1, -w]^2 - 
   (94*G[0, w^2]*G[1, w^2])/3 - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   (77*G[0, w^2]*G[r61, w^2])/3 - (16*G[1, r7]*G[r61, w^2])/3 + 
   (64*G[1, w^2]*G[r61, w^2])/3 + (28*G[r61, w^2]^2)/3 - 
   (77*G[0, w^2]*G[r62, w^2])/3 - (16*G[1, r7]*G[r62, w^2])/3 + 
   (64*G[1, w^2]*G[r62, w^2])/3 + (56*G[r61, w^2]*G[r62, w^2])/3 + 
   (28*G[r62, w^2]^2)/3 - (3*G[0, -w]*G[w^(-2), w^2])/2 + 
   (31*G[0, w^2]*G[w^(-2), w^2])/6 + (3*G[1, r7]*G[w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] - 
   (11*G[r61, w^2]*G[w^(-2), w^2])/3 - (11*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   3*G[0, -w]*G[-w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w] + 
   (3*G[0, -w]*G[-w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^2])/2 - 3*G[1, -w]*G[-w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), w^2] + (3*G[0, -w]*G[-w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^2])/2 + (3*G[1, r7]*G[-w, w^2])/2 - 
   3*G[1, -w]*G[-w, w^2] - 3*G[1, w^2]*G[-w, w^2] + G[0, 0, -w] - 
   (52*G[0, 0, w^2])/3 - 3*G[0, 1, r7] - 2*G[0, 1, -w] + 
   (38*G[0, 1, w^2])/3 + 11*G[0, r61, w^2] + 11*G[0, r62, w^2] - 
   3*G[0, -w, -w] + (11*G[0, w^2, w^2])/3 - 8*G[1, 0, -w] + 
   (56*G[1, 0, w^2])/3 + 4*G[1, 1, r7] + 16*G[1, 1, -w] - 16*G[1, 1, w^2] - 
   (32*G[1, r61, w^2])/3 - (32*G[1, r62, w^2])/3 + 6*G[1, -w, -w] + 
   (44*G[r61, 0, w^2])/3 - (32*G[r61, 1, w^2])/3 - (28*G[r61, r61, w^2])/3 - 
   (28*G[r61, r62, w^2])/3 - (11*G[r61, w^2, w^2])/3 + 
   (44*G[r62, 0, w^2])/3 - (32*G[r62, 1, w^2])/3 - (28*G[r62, r61, w^2])/3 - 
   (28*G[r62, r62, w^2])/3 - (11*G[r62, w^2, w^2])/3 - 
   (11*G[w^(-2), 0, w^2])/3 + (11*G[w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), r62, w^2])/3 + 3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   6*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[r62, w^2, z3]*(-G[0, -w]^2 + (52*G[0, w^2]^2)/3 + 
   (19*G[0, w^2]*G[1, r7])/3 + 10*G[0, -w]*G[1, -w] - 16*G[1, -w]^2 - 
   (94*G[0, w^2]*G[1, w^2])/3 - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   (77*G[0, w^2]*G[r61, w^2])/3 - (16*G[1, r7]*G[r61, w^2])/3 + 
   (64*G[1, w^2]*G[r61, w^2])/3 + (28*G[r61, w^2]^2)/3 - 
   (77*G[0, w^2]*G[r62, w^2])/3 - (16*G[1, r7]*G[r62, w^2])/3 + 
   (64*G[1, w^2]*G[r62, w^2])/3 + (56*G[r61, w^2]*G[r62, w^2])/3 + 
   (28*G[r62, w^2]^2)/3 - (3*G[0, -w]*G[w^(-2), w^2])/2 + 
   (31*G[0, w^2]*G[w^(-2), w^2])/6 + (3*G[1, r7]*G[w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] - 
   (11*G[r61, w^2]*G[w^(-2), w^2])/3 - (11*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   3*G[0, -w]*G[-w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w] + 
   (3*G[0, -w]*G[-w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^2])/2 - 3*G[1, -w]*G[-w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), w^2] + (3*G[0, -w]*G[-w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^2])/2 + (3*G[1, r7]*G[-w, w^2])/2 - 
   3*G[1, -w]*G[-w, w^2] - 3*G[1, w^2]*G[-w, w^2] + G[0, 0, -w] - 
   (52*G[0, 0, w^2])/3 - 3*G[0, 1, r7] - 2*G[0, 1, -w] + 
   (38*G[0, 1, w^2])/3 + 11*G[0, r61, w^2] + 11*G[0, r62, w^2] - 
   3*G[0, -w, -w] + (11*G[0, w^2, w^2])/3 - 8*G[1, 0, -w] + 
   (56*G[1, 0, w^2])/3 + 4*G[1, 1, r7] + 16*G[1, 1, -w] - 16*G[1, 1, w^2] - 
   (32*G[1, r61, w^2])/3 - (32*G[1, r62, w^2])/3 + 6*G[1, -w, -w] + 
   (44*G[r61, 0, w^2])/3 - (32*G[r61, 1, w^2])/3 - (28*G[r61, r61, w^2])/3 - 
   (28*G[r61, r62, w^2])/3 - (11*G[r61, w^2, w^2])/3 + 
   (44*G[r62, 0, w^2])/3 - (32*G[r62, 1, w^2])/3 - (28*G[r62, r61, w^2])/3 - 
   (28*G[r62, r62, w^2])/3 - (11*G[r62, w^2, w^2])/3 - 
   (11*G[w^(-2), 0, w^2])/3 + (11*G[w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), r62, w^2])/3 + 3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   6*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[-w^(-1), r61, z3]*(Pi^2/2 + G[0, -w]^2 + 
   28*G[0, w^2]^2 + 5*G[0, w^2]*G[1, r7] - 2*G[0, -w]*G[1, -w] - 
   26*G[0, w^2]*G[1, w^2] - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   59*G[0, w^2]*G[r61, w^2] - 4*G[1, r7]*G[r61, w^2] + 
   16*G[1, w^2]*G[r61, w^2] + 32*G[r61, w^2]^2 - 59*G[0, w^2]*G[r62, w^2] - 
   4*G[1, r7]*G[r62, w^2] + 16*G[1, w^2]*G[r62, w^2] + 
   64*G[r61, w^2]*G[r62, w^2] + 32*G[r62, w^2]^2 - 
   (3*G[0, -w]*G[w^(-2), w^2])/2 + (29*G[0, w^2]*G[w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), w^2])/2 + 3*G[1, -w]*G[w^(-2), w^2] - 
   3*G[1, w^2]*G[w^(-2), w^2] - 13*G[r61, w^2]*G[w^(-2), w^2] - 
   13*G[r62, w^2]*G[w^(-2), w^2] - G[0, -w]*G[-w^(-1), -w] + 
   2*G[1, -w]*G[-w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), w^2] - 3*G[1, w^2]*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w, w^2])/2 + (3*G[0, w^2]*G[-w, w^2])/2 + 
   (3*G[1, r7]*G[-w, w^2])/2 - 3*G[1, -w]*G[-w, w^2] - 
   3*G[1, w^2]*G[-w, w^2] - G[0, 0, -w] - 28*G[0, 0, w^2] - 3*G[0, 1, r7] + 
   2*G[0, 1, -w] + 10*G[0, 1, w^2] + 23*G[0, r61, w^2] + 23*G[0, r62, w^2] - 
   G[0, -w, -w] + 13*G[0, w^2, w^2] + 16*G[1, 0, w^2] + 4*G[1, 1, r7] - 
   16*G[1, 1, w^2] - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 2*G[1, -w, -w] + 
   36*G[r61, 0, w^2] - 8*G[r61, 1, w^2] - 32*G[r61, r61, w^2] - 
   32*G[r61, r62, w^2] - 13*G[r61, w^2, w^2] + 36*G[r62, 0, w^2] - 
   8*G[r62, 1, w^2] - 32*G[r62, r61, w^2] - 32*G[r62, r62, w^2] - 
   13*G[r62, w^2, w^2] - 13*G[w^(-2), 0, w^2] + 13*G[w^(-2), r61, w^2] + 
   13*G[w^(-2), r62, w^2] + G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   2*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[-w^(-1), r62, z3]*(Pi^2/2 + G[0, -w]^2 + 
   28*G[0, w^2]^2 + 5*G[0, w^2]*G[1, r7] - 2*G[0, -w]*G[1, -w] - 
   26*G[0, w^2]*G[1, w^2] - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   59*G[0, w^2]*G[r61, w^2] - 4*G[1, r7]*G[r61, w^2] + 
   16*G[1, w^2]*G[r61, w^2] + 32*G[r61, w^2]^2 - 59*G[0, w^2]*G[r62, w^2] - 
   4*G[1, r7]*G[r62, w^2] + 16*G[1, w^2]*G[r62, w^2] + 
   64*G[r61, w^2]*G[r62, w^2] + 32*G[r62, w^2]^2 - 
   (3*G[0, -w]*G[w^(-2), w^2])/2 + (29*G[0, w^2]*G[w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), w^2])/2 + 3*G[1, -w]*G[w^(-2), w^2] - 
   3*G[1, w^2]*G[w^(-2), w^2] - 13*G[r61, w^2]*G[w^(-2), w^2] - 
   13*G[r62, w^2]*G[w^(-2), w^2] - G[0, -w]*G[-w^(-1), -w] + 
   2*G[1, -w]*G[-w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), w^2] - 3*G[1, w^2]*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w, w^2])/2 + (3*G[0, w^2]*G[-w, w^2])/2 + 
   (3*G[1, r7]*G[-w, w^2])/2 - 3*G[1, -w]*G[-w, w^2] - 
   3*G[1, w^2]*G[-w, w^2] - G[0, 0, -w] - 28*G[0, 0, w^2] - 3*G[0, 1, r7] + 
   2*G[0, 1, -w] + 10*G[0, 1, w^2] + 23*G[0, r61, w^2] + 23*G[0, r62, w^2] - 
   G[0, -w, -w] + 13*G[0, w^2, w^2] + 16*G[1, 0, w^2] + 4*G[1, 1, r7] - 
   16*G[1, 1, w^2] - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 2*G[1, -w, -w] + 
   36*G[r61, 0, w^2] - 8*G[r61, 1, w^2] - 32*G[r61, r61, w^2] - 
   32*G[r61, r62, w^2] - 13*G[r61, w^2, w^2] + 36*G[r62, 0, w^2] - 
   8*G[r62, 1, w^2] - 32*G[r62, r61, w^2] - 32*G[r62, r62, w^2] - 
   13*G[r62, w^2, w^2] - 13*G[w^(-2), 0, w^2] + 13*G[w^(-2), r61, w^2] + 
   13*G[w^(-2), r62, w^2] + G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   2*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[w^(-2), w^2, z3]*(-Pi^2 - 3*G[0, -w]^2 - 
   ((8*I)/3)*Pi*G[0, w] - G[0, -w]*G[0, w^2] - 3*G[0, w]*G[0, w^2] - 
   (83*G[0, w^2]^2)/3 - (44*G[0, w^2]*G[1, r7])/3 + 10*G[0, -w]*G[1, -w] + 
   2*G[0, w^2]*G[1, -w] - 8*G[1, -w]^2 + ((4*I)/3)*Pi*G[1, w] - 
   ((22*I)/3)*Pi*G[1, w^2] - 18*G[0, -w]*G[1, w^2] + 
   (22*G[0, w]*G[1, w^2])/3 + (224*G[0, w^2]*G[1, w^2])/3 + 
   (64*G[1, r7]*G[1, w^2])/3 + 36*G[1, -w]*G[1, w^2] - 
   (44*G[1, w]*G[1, w^2])/3 - 28*G[1, w^2]^2 + (2*I)*Pi*G[r1, w] + 
   (2*I)*Pi*G[r2, w] + (142*G[0, w^2]*G[r61, w^2])/3 + 
   (47*G[1, r7]*G[r61, w^2])/3 - (188*G[1, w^2]*G[r61, w^2])/3 - 
   (56*G[r61, w^2]^2)/3 + (142*G[0, w^2]*G[r62, w^2])/3 + 
   (47*G[1, r7]*G[r62, w^2])/3 - (188*G[1, w^2]*G[r62, w^2])/3 - 
   (112*G[r61, w^2]*G[r62, w^2])/3 - (56*G[r62, w^2]^2)/3 + 
   (I/6)*Pi*G[w^(-2), w^2] - G[0, -w]*G[w^(-2), w^2] - 
   (G[0, w]*G[w^(-2), w^2])/6 - (61*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (5*G[1, r7]*G[w^(-2), w^2])/6 + 2*G[1, -w]*G[w^(-2), w^2] + 
   (G[1, w]*G[w^(-2), w^2])/3 - 2*G[1, w^2]*G[w^(-2), w^2] + 
   (64*G[r61, w^2]*G[w^(-2), w^2])/3 + (64*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   G[0, -w]*G[-w^(-1), -w] - 2*G[1, -w]*G[-w^(-1), -w] + 
   ((7*I)/2)*Pi*G[-w^(-1), w^2] + 8*G[0, -w]*G[-w^(-1), w^2] - 
   (7*G[0, w]*G[-w^(-1), w^2])/2 - 9*G[0, w^2]*G[-w^(-1), w^2] - 
   (25*G[1, r7]*G[-w^(-1), w^2])/2 - 16*G[1, -w]*G[-w^(-1), w^2] + 
   7*G[1, w]*G[-w^(-1), w^2] + 18*G[1, w^2]*G[-w^(-1), w^2] + 
   ((7*I)/2)*Pi*G[-w, w^2] + 14*G[0, -w]*G[-w, w^2] - 
   (7*G[0, w]*G[-w, w^2])/2 - 9*G[0, w^2]*G[-w, w^2] - 
   (25*G[1, r7]*G[-w, w^2])/2 - 28*G[1, -w]*G[-w, w^2] + 
   7*G[1, w]*G[-w, w^2] + 18*G[1, w^2]*G[-w, w^2] + 3*G[0, 0, -w] + 
   (8*G[0, 0, w])/3 + (86*G[0, 0, w^2])/3 - G[0, 1, r7] - 6*G[0, 1, -w] - 
   (16*G[0, 1, w])/3 - (94*G[0, 1, w^2])/3 - 13*G[0, r61, w^2] - 
   13*G[0, r62, w^2] + G[0, -w, -w] - (64*G[0, w^2, w^2])/3 - 4*G[1, 0, -w] - 
   (4*G[1, 0, w])/3 - (82*G[1, 0, w^2])/3 + (4*G[1, 1, r7])/3 + 
   8*G[1, 1, -w] + (8*G[1, 1, w])/3 - 8*G[1, 1, w^2] + 
   (94*G[1, r61, w^2])/3 + (94*G[1, r62, w^2])/3 - 2*G[1, -w, -w] - 
   2*G[r1, 0, w] + 4*G[r1, 1, w] - 2*G[r2, 0, w] + 4*G[r2, 1, w] - 
   (103*G[r61, 0, w^2])/3 + (94*G[r61, 1, w^2])/3 + (56*G[r61, r61, w^2])/3 + 
   (56*G[r61, r62, w^2])/3 + (64*G[r61, w^2, w^2])/3 - 
   (103*G[r62, 0, w^2])/3 + (94*G[r62, 1, w^2])/3 + (56*G[r62, r61, w^2])/3 + 
   (56*G[r62, r62, w^2])/3 + (64*G[r62, w^2, w^2])/3 + 
   (64*G[w^(-2), 0, w^2])/3 - (64*G[w^(-2), r61, w^2])/3 - 
   (64*G[w^(-2), r62, w^2])/3 - G[-w^(-1), 0, -w] + G[-w^(-1), 0, w^2] + 
   2*G[-w^(-1), 1, -w] - 2*G[-w^(-1), 1, w^2] - 5*G[-w, 0, w^2] + 
   10*G[-w, 1, w^2]) + G[-w^(-1), -1, z3]*(-Pi^2 - (6*I)*Pi*G[0, w] - 
   6*G[0, w]*G[0, w^2] + (6*I)*Pi*G[r1, w] + (6*I)*Pi*G[r2, w] - 
   6*G[0, -w]*G[-w^(-1), w^2] + 12*G[1, -w]*G[-w^(-1), w^2] + 
   6*G[0, -w]*G[-w, w^2] - 12*G[1, -w]*G[-w, w^2] + 18*G[0, 0, w] - 
   12*G[0, 1, w] - 6*G[r1, 0, w] + 12*G[r1, 1, w] - 6*G[r2, 0, w] + 
   12*G[r2, 1, w] + 6*G[-w^(-1), 0, w^2] - 12*G[-w^(-1), 1, w^2] - 
   6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + G[-w^(-1), 1, z3]*
  ((11*Pi^2)/3 + 8*G[0, -w]^2 + (6*I)*Pi*G[0, w] - 2*G[0, -w]*G[0, w^2] - 
   4*G[0, w]*G[0, w^2] - 32*G[0, -w]*G[1, -w] + 4*G[0, w^2]*G[1, -w] + 
   32*G[1, -w]^2 - (16*I)*Pi*G[1, w] + (16*I)*Pi*G[1, w^2] - 
   16*G[0, w]*G[1, w^2] + 32*G[1, w]*G[1, w^2] - 32*G[1, w^2]^2 + 
   (2*I)*Pi*G[r1, w] + (2*I)*Pi*G[r2, w] - 16*G[0, w^2]*G[r61, w^2] - 
   8*G[1, r7]*G[r61, w^2] + 32*G[1, w^2]*G[r61, w^2] + 8*G[r61, w^2]^2 - 
   16*G[0, w^2]*G[r62, w^2] - 8*G[1, r7]*G[r62, w^2] + 
   32*G[1, w^2]*G[r62, w^2] + 16*G[r61, w^2]*G[r62, w^2] + 8*G[r62, w^2]^2 - 
   (2*I)*Pi*G[w^(-2), w^2] + 6*G[0, -w]*G[w^(-2), w^2] + 
   2*G[0, w]*G[w^(-2), w^2] + 10*G[0, w^2]*G[w^(-2), w^2] - 
   4*G[1, r7]*G[w^(-2), w^2] - 12*G[1, -w]*G[w^(-2), w^2] - 
   4*G[1, w]*G[w^(-2), w^2] + 12*G[1, w^2]*G[w^(-2), w^2] - 
   16*G[r61, w^2]*G[w^(-2), w^2] - 16*G[r62, w^2]*G[w^(-2), w^2] - 
   (6*I)*Pi*G[-w^(-1), w^2] - 8*G[0, -w]*G[-w^(-1), w^2] + 
   6*G[0, w]*G[-w^(-1), w^2] + 6*G[0, w^2]*G[-w^(-1), w^2] + 
   12*G[1, r7]*G[-w^(-1), w^2] + 16*G[1, -w]*G[-w^(-1), w^2] - 
   12*G[1, w]*G[-w^(-1), w^2] - 12*G[1, w^2]*G[-w^(-1), w^2] - 
   (6*I)*Pi*G[-w, w^2] + 6*G[0, w]*G[-w, w^2] + 6*G[0, w^2]*G[-w, w^2] + 
   12*G[1, r7]*G[-w, w^2] - 12*G[1, w]*G[-w, w^2] - 12*G[1, w^2]*G[-w, w^2] - 
   8*G[0, 0, -w] + 2*G[0, 0, w] + 2*G[0, 0, w^2] + 16*G[0, 1, -w] + 
   12*G[0, 1, w] - 4*G[0, 1, w^2] + 16*G[0, w^2, w^2] + 16*G[1, 0, -w] + 
   16*G[1, 0, w] - 32*G[1, 1, -w] - 32*G[1, 1, w] + 32*G[1, 1, w^2] - 
   16*G[1, r61, w^2] - 16*G[1, r62, w^2] - 2*G[r1, 0, w] + 4*G[r1, 1, w] - 
   2*G[r2, 0, w] + 4*G[r2, 1, w] + 16*G[r61, 0, w^2] - 16*G[r61, 1, w^2] - 
   8*G[r61, r61, w^2] - 8*G[r61, r62, w^2] - 16*G[r61, w^2, w^2] + 
   16*G[r62, 0, w^2] - 16*G[r62, 1, w^2] - 8*G[r62, r61, w^2] - 
   8*G[r62, r62, w^2] - 16*G[r62, w^2, w^2] - 16*G[w^(-2), 0, w^2] + 
   16*G[w^(-2), r61, w^2] + 16*G[w^(-2), r62, w^2] + 2*G[-w^(-1), 0, w^2] - 
   4*G[-w^(-1), 1, w^2] - 6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + 
 G[1, w^2, z3]*((8*Pi^2)/3 + 8*G[0, -w]^2 + ((16*I)/3)*Pi*G[0, w] - 
   8*G[0, -w]*G[0, w^2] - 8*G[0, w]*G[0, w^2] + (152*G[0, w^2]^2)/3 + 
   (80*G[0, w^2]*G[1, r7])/3 - 48*G[0, -w]*G[1, -w] + 16*G[0, w^2]*G[1, -w] + 
   64*G[1, -w]^2 - ((32*I)/3)*Pi*G[1, w] + ((80*I)/3)*Pi*G[1, w^2] + 
   48*G[0, -w]*G[1, w^2] - (80*G[0, w]*G[1, w^2])/3 - 
   (416*G[0, w^2]*G[1, w^2])/3 - (128*G[1, r7]*G[1, w^2])/3 - 
   96*G[1, -w]*G[1, w^2] + (160*G[1, w]*G[1, w^2])/3 + 32*G[1, w^2]^2 - 
   (304*G[0, w^2]*G[r61, w^2])/3 - (104*G[1, r7]*G[r61, w^2])/3 + 
   (416*G[1, w^2]*G[r61, w^2])/3 + (128*G[r61, w^2]^2)/3 - 
   (304*G[0, w^2]*G[r62, w^2])/3 - (104*G[1, r7]*G[r62, w^2])/3 + 
   (416*G[1, w^2]*G[r62, w^2])/3 + (256*G[r61, w^2]*G[r62, w^2])/3 + 
   (128*G[r62, w^2]^2)/3 - ((4*I)/3)*Pi*G[w^(-2), w^2] + 
   8*G[0, -w]*G[w^(-2), w^2] + (4*G[0, w]*G[w^(-2), w^2])/3 + 
   (136*G[0, w^2]*G[w^(-2), w^2])/3 - (20*G[1, r7]*G[w^(-2), w^2])/3 - 
   16*G[1, -w]*G[w^(-2), w^2] - (8*G[1, w]*G[w^(-2), w^2])/3 + 
   16*G[1, w^2]*G[w^(-2), w^2] - (160*G[r61, w^2]*G[w^(-2), w^2])/3 - 
   (160*G[r62, w^2]*G[w^(-2), w^2])/3 + 8*G[0, -w]*G[-w^(-1), -w] - 
   16*G[1, -w]*G[-w^(-1), -w] - (12*I)*Pi*G[-w^(-1), w^2] - 
   32*G[0, -w]*G[-w^(-1), w^2] + 12*G[0, w]*G[-w^(-1), w^2] + 
   24*G[0, w^2]*G[-w^(-1), w^2] + 36*G[1, r7]*G[-w^(-1), w^2] + 
   64*G[1, -w]*G[-w^(-1), w^2] - 24*G[1, w]*G[-w^(-1), w^2] - 
   48*G[1, w^2]*G[-w^(-1), w^2] - (12*I)*Pi*G[-w, w^2] - 
   16*G[0, -w]*G[-w, w^2] + 12*G[0, w]*G[-w, w^2] + 24*G[0, w^2]*G[-w, w^2] + 
   36*G[1, r7]*G[-w, w^2] + 32*G[1, -w]*G[-w, w^2] - 24*G[1, w]*G[-w, w^2] - 
   48*G[1, w^2]*G[-w, w^2] - 8*G[0, 0, -w] - (16*G[0, 0, w])/3 - 
   (128*G[0, 0, w^2])/3 + 8*G[0, 1, r7] + 16*G[0, 1, -w] + 
   (32*G[0, 1, w])/3 + (112*G[0, 1, w^2])/3 + 24*G[0, r61, w^2] + 
   24*G[0, r62, w^2] + 8*G[0, -w, -w] + (160*G[0, w^2, w^2])/3 + 
   32*G[1, 0, -w] + (32*G[1, 0, w])/3 + (112*G[1, 0, w^2])/3 - 
   (32*G[1, 1, r7])/3 - 64*G[1, 1, -w] - (64*G[1, 1, w])/3 + 
   64*G[1, 1, w^2] - (208*G[1, r61, w^2])/3 - (208*G[1, r62, w^2])/3 - 
   16*G[1, -w, -w] + (232*G[r61, 0, w^2])/3 - (208*G[r61, 1, w^2])/3 - 
   (128*G[r61, r61, w^2])/3 - (128*G[r61, r62, w^2])/3 - 
   (160*G[r61, w^2, w^2])/3 + (232*G[r62, 0, w^2])/3 - 
   (208*G[r62, 1, w^2])/3 - (128*G[r62, r61, w^2])/3 - 
   (128*G[r62, r62, w^2])/3 - (160*G[r62, w^2, w^2])/3 - 
   (160*G[w^(-2), 0, w^2])/3 + (160*G[w^(-2), r61, w^2])/3 + 
   (160*G[w^(-2), r62, w^2])/3 - 8*G[-w^(-1), 0, -w] + 8*G[-w^(-1), 0, w^2] + 
   16*G[-w^(-1), 1, -w] - 16*G[-w^(-1), 1, w^2] - 8*G[-w, 0, w^2] + 
   16*G[-w, 1, w^2]) + G[1, -w, z3]*((20*Pi^2)/3 - 8*G[0, -w]^2 + 
   (16*I)*Pi*G[0, w] + 8*G[0, -w]*G[0, w^2] + 8*G[0, w]*G[0, w^2] + 
   8*G[0, w^2]^2 + 48*G[0, -w]*G[1, -w] - 16*G[0, w^2]*G[1, -w] - 
   64*G[1, -w]^2 - (32*I)*Pi*G[1, w] + (16*I)*Pi*G[1, w^2] - 
   48*G[0, -w]*G[1, w^2] - 16*G[0, w]*G[1, w^2] + 96*G[1, -w]*G[1, w^2] + 
   32*G[1, w]*G[1, w^2] - 32*G[1, w^2]^2 - 16*G[0, w^2]*G[r61, w^2] - 
   8*G[1, r7]*G[r61, w^2] + 32*G[1, w^2]*G[r61, w^2] - 
   16*G[0, w^2]*G[r62, w^2] - 8*G[1, r7]*G[r62, w^2] + 
   32*G[1, w^2]*G[r62, w^2] - (4*I)*Pi*G[w^(-2), w^2] + 
   4*G[0, w]*G[w^(-2), w^2] + 4*G[1, r7]*G[w^(-2), w^2] - 
   8*G[1, w]*G[w^(-2), w^2] - 8*G[0, -w]*G[-w^(-1), -w] + 
   16*G[1, -w]*G[-w^(-1), -w] - (4*I)*Pi*G[-w^(-1), w^2] + 
   24*G[0, -w]*G[-w^(-1), w^2] + 4*G[0, w]*G[-w^(-1), w^2] + 
   4*G[1, r7]*G[-w^(-1), w^2] - 48*G[1, -w]*G[-w^(-1), w^2] - 
   8*G[1, w]*G[-w^(-1), w^2] - (4*I)*Pi*G[-w, w^2] + 8*G[0, -w]*G[-w, w^2] + 
   4*G[0, w]*G[-w, w^2] + 4*G[1, r7]*G[-w, w^2] - 16*G[1, -w]*G[-w, w^2] - 
   8*G[1, w]*G[-w, w^2] + 8*G[0, 0, -w] - 24*G[0, 0, w] - 16*G[0, 0, w^2] - 
   24*G[0, 1, r7] - 16*G[0, 1, -w] + 32*G[0, 1, w] + 16*G[0, 1, w^2] + 
   8*G[0, r61, w^2] + 8*G[0, r62, w^2] - 8*G[0, -w, -w] - 32*G[1, 0, -w] + 
   32*G[1, 0, w] + 48*G[1, 0, w^2] + 32*G[1, 1, r7] + 64*G[1, 1, -w] - 
   64*G[1, 1, w] - 64*G[1, 1, w^2] - 16*G[1, r61, w^2] - 16*G[1, r62, w^2] + 
   16*G[1, -w, -w] + 8*G[r61, 0, w^2] - 16*G[r61, 1, w^2] + 
   8*G[r62, 0, w^2] - 16*G[r62, 1, w^2] + 8*G[-w^(-1), 0, -w] - 
   24*G[-w^(-1), 0, w^2] - 16*G[-w^(-1), 1, -w] + 48*G[-w^(-1), 1, w^2] - 
   8*G[-w, 0, w^2] + 16*G[-w, 1, w^2]) + 
 G[r61, 0, z3]*((-8*Pi^2)/9 - 6*G[0, -w]^2 + (73*G[0, w^2]^2)/3 + 
   (46*G[0, w^2]*G[1, r7])/3 + 12*G[0, -w]*G[1, -w] - 
   (244*G[0, w^2]*G[1, w^2])/3 - (80*G[1, r7]*G[1, w^2])/3 + 
   (160*G[1, w^2]^2)/3 - 33*G[0, w^2]*G[r61, w^2] - 12*G[1, r7]*G[r61, w^2] + 
   48*G[1, w^2]*G[r61, w^2] + 12*G[r61, w^2]^2 - 33*G[0, w^2]*G[r62, w^2] - 
   12*G[1, r7]*G[r62, w^2] + 48*G[1, w^2]*G[r62, w^2] + 
   24*G[r61, w^2]*G[r62, w^2] + 12*G[r62, w^2]^2 - 
   5*G[0, -w]*G[w^(-2), w^2] + 20*G[0, w^2]*G[w^(-2), w^2] + 
   5*G[1, r7]*G[w^(-2), w^2] + 10*G[1, -w]*G[w^(-2), w^2] - 
   10*G[1, w^2]*G[w^(-2), w^2] - 15*G[r61, w^2]*G[w^(-2), w^2] - 
   15*G[r62, w^2]*G[w^(-2), w^2] + 6*G[0, -w]*G[-w^(-1), -w] - 
   12*G[1, -w]*G[-w^(-1), -w] + 5*G[0, -w]*G[-w^(-1), w^2] + 
   5*G[0, w^2]*G[-w^(-1), w^2] + 5*G[1, r7]*G[-w^(-1), w^2] - 
   10*G[1, -w]*G[-w^(-1), w^2] - 10*G[1, w^2]*G[-w^(-1), w^2] + 
   5*G[0, -w]*G[-w, w^2] + 5*G[0, w^2]*G[-w, w^2] + 5*G[1, r7]*G[-w, w^2] - 
   10*G[1, -w]*G[-w, w^2] - 10*G[1, w^2]*G[-w, w^2] + 6*G[0, 0, -w] - 
   (73*G[0, 0, w^2])/3 - 10*G[0, 1, r7] - 12*G[0, 1, -w] + 
   (92*G[0, 1, w^2])/3 + 9*G[0, r61, w^2] + 9*G[0, r62, w^2] + 
   6*G[0, -w, -w] + 15*G[0, w^2, w^2] + (152*G[1, 0, w^2])/3 + 
   (40*G[1, 1, r7])/3 - (160*G[1, 1, w^2])/3 - 24*G[1, r61, w^2] - 
   24*G[1, r62, w^2] - 12*G[1, -w, -w] + 24*G[r61, 0, w^2] - 
   24*G[r61, 1, w^2] - 12*G[r61, r61, w^2] - 12*G[r61, r62, w^2] - 
   15*G[r61, w^2, w^2] + 24*G[r62, 0, w^2] - 24*G[r62, 1, w^2] - 
   12*G[r62, r61, w^2] - 12*G[r62, r62, w^2] - 15*G[r62, w^2, w^2] - 
   15*G[w^(-2), 0, w^2] + 15*G[w^(-2), r61, w^2] + 15*G[w^(-2), r62, w^2] - 
   6*G[-w^(-1), 0, -w] - 10*G[-w^(-1), 0, w^2] + 12*G[-w^(-1), 1, -w] + 
   20*G[-w^(-1), 1, w^2] - 10*G[-w, 0, w^2] + 20*G[-w, 1, w^2]) + 
 G[r62, 0, z3]*((-8*Pi^2)/9 - 6*G[0, -w]^2 + (73*G[0, w^2]^2)/3 + 
   (46*G[0, w^2]*G[1, r7])/3 + 12*G[0, -w]*G[1, -w] - 
   (244*G[0, w^2]*G[1, w^2])/3 - (80*G[1, r7]*G[1, w^2])/3 + 
   (160*G[1, w^2]^2)/3 - 33*G[0, w^2]*G[r61, w^2] - 12*G[1, r7]*G[r61, w^2] + 
   48*G[1, w^2]*G[r61, w^2] + 12*G[r61, w^2]^2 - 33*G[0, w^2]*G[r62, w^2] - 
   12*G[1, r7]*G[r62, w^2] + 48*G[1, w^2]*G[r62, w^2] + 
   24*G[r61, w^2]*G[r62, w^2] + 12*G[r62, w^2]^2 - 
   5*G[0, -w]*G[w^(-2), w^2] + 20*G[0, w^2]*G[w^(-2), w^2] + 
   5*G[1, r7]*G[w^(-2), w^2] + 10*G[1, -w]*G[w^(-2), w^2] - 
   10*G[1, w^2]*G[w^(-2), w^2] - 15*G[r61, w^2]*G[w^(-2), w^2] - 
   15*G[r62, w^2]*G[w^(-2), w^2] + 6*G[0, -w]*G[-w^(-1), -w] - 
   12*G[1, -w]*G[-w^(-1), -w] + 5*G[0, -w]*G[-w^(-1), w^2] + 
   5*G[0, w^2]*G[-w^(-1), w^2] + 5*G[1, r7]*G[-w^(-1), w^2] - 
   10*G[1, -w]*G[-w^(-1), w^2] - 10*G[1, w^2]*G[-w^(-1), w^2] + 
   5*G[0, -w]*G[-w, w^2] + 5*G[0, w^2]*G[-w, w^2] + 5*G[1, r7]*G[-w, w^2] - 
   10*G[1, -w]*G[-w, w^2] - 10*G[1, w^2]*G[-w, w^2] + 6*G[0, 0, -w] - 
   (73*G[0, 0, w^2])/3 - 10*G[0, 1, r7] - 12*G[0, 1, -w] + 
   (92*G[0, 1, w^2])/3 + 9*G[0, r61, w^2] + 9*G[0, r62, w^2] + 
   6*G[0, -w, -w] + 15*G[0, w^2, w^2] + (152*G[1, 0, w^2])/3 + 
   (40*G[1, 1, r7])/3 - (160*G[1, 1, w^2])/3 - 24*G[1, r61, w^2] - 
   24*G[1, r62, w^2] - 12*G[1, -w, -w] + 24*G[r61, 0, w^2] - 
   24*G[r61, 1, w^2] - 12*G[r61, r61, w^2] - 12*G[r61, r62, w^2] - 
   15*G[r61, w^2, w^2] + 24*G[r62, 0, w^2] - 24*G[r62, 1, w^2] - 
   12*G[r62, r61, w^2] - 12*G[r62, r62, w^2] - 15*G[r62, w^2, w^2] - 
   15*G[w^(-2), 0, w^2] + 15*G[w^(-2), r61, w^2] + 15*G[w^(-2), r62, w^2] - 
   6*G[-w^(-1), 0, -w] - 10*G[-w^(-1), 0, w^2] + 12*G[-w^(-1), 1, -w] + 
   20*G[-w^(-1), 1, w^2] - 10*G[-w, 0, w^2] + 20*G[-w, 1, w^2]) + 
 G[w^(-2), 1, z3]*((13*Pi^2)/3 - 8*G[0, -w]^2 + ((46*I)/3)*Pi*G[0, w] + 
   2*G[0, -w]*G[0, w^2] + 4*G[0, w]*G[0, w^2] + (152*G[0, w^2]^2)/3 + 
   (80*G[0, w^2]*G[1, r7])/3 + 32*G[0, -w]*G[1, -w] - 4*G[0, w^2]*G[1, -w] - 
   32*G[1, -w]^2 - ((80*I)/3)*Pi*G[1, w] + ((80*I)/3)*Pi*G[1, w^2] - 
   (80*G[0, w]*G[1, w^2])/3 - (416*G[0, w^2]*G[1, w^2])/3 - 
   (128*G[1, r7]*G[1, w^2])/3 + (160*G[1, w]*G[1, w^2])/3 + 32*G[1, w^2]^2 - 
   (2*I)*Pi*G[r1, w] - (2*I)*Pi*G[r2, w] - (280*G[0, w^2]*G[r61, w^2])/3 - 
   (104*G[1, r7]*G[r61, w^2])/3 + (416*G[1, w^2]*G[r61, w^2])/3 + 
   (104*G[r61, w^2]^2)/3 - (280*G[0, w^2]*G[r62, w^2])/3 - 
   (104*G[1, r7]*G[r62, w^2])/3 + (416*G[1, w^2]*G[r62, w^2])/3 + 
   (208*G[r61, w^2]*G[r62, w^2])/3 + (104*G[r62, w^2]^2)/3 - 
   ((10*I)/3)*Pi*G[w^(-2), w^2] + 2*G[0, -w]*G[w^(-2), w^2] + 
   (10*G[0, w]*G[w^(-2), w^2])/3 + (130*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (4*G[1, r7]*G[w^(-2), w^2])/3 - 4*G[1, -w]*G[w^(-2), w^2] - 
   (20*G[1, w]*G[w^(-2), w^2])/3 + 4*G[1, w^2]*G[w^(-2), w^2] - 
   (136*G[r61, w^2]*G[w^(-2), w^2])/3 - (136*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   (10*I)*Pi*G[-w^(-1), w^2] + 10*G[0, w]*G[-w^(-1), w^2] + 
   18*G[0, w^2]*G[-w^(-1), w^2] + 28*G[1, r7]*G[-w^(-1), w^2] - 
   20*G[1, w]*G[-w^(-1), w^2] - 36*G[1, w^2]*G[-w^(-1), w^2] - 
   (10*I)*Pi*G[-w, w^2] - 8*G[0, -w]*G[-w, w^2] + 10*G[0, w]*G[-w, w^2] + 
   18*G[0, w^2]*G[-w, w^2] + 28*G[1, r7]*G[-w, w^2] + 
   16*G[1, -w]*G[-w, w^2] - 20*G[1, w]*G[-w, w^2] - 36*G[1, w^2]*G[-w, w^2] + 
   8*G[0, 0, -w] - (70*G[0, 0, w])/3 - (158*G[0, 0, w^2])/3 - 
   16*G[0, 1, r7] - 16*G[0, 1, -w] + (92*G[0, 1, w])/3 + 
   (172*G[0, 1, w^2])/3 + 24*G[0, r61, w^2] + 24*G[0, r62, w^2] + 
   (136*G[0, w^2, w^2])/3 - 16*G[1, 0, -w] + (80*G[1, 0, w])/3 + 
   (256*G[1, 0, w^2])/3 + (64*G[1, 1, r7])/3 + 32*G[1, 1, -w] - 
   (160*G[1, 1, w])/3 - 32*G[1, 1, w^2] - (208*G[1, r61, w^2])/3 - 
   (208*G[1, r62, w^2])/3 + 2*G[r1, 0, w] - 4*G[r1, 1, w] + 2*G[r2, 0, w] - 
   4*G[r2, 1, w] + (208*G[r61, 0, w^2])/3 - (208*G[r61, 1, w^2])/3 - 
   (104*G[r61, r61, w^2])/3 - (104*G[r61, r62, w^2])/3 - 
   (136*G[r61, w^2, w^2])/3 + (208*G[r62, 0, w^2])/3 - 
   (208*G[r62, 1, w^2])/3 - (104*G[r62, r61, w^2])/3 - 
   (104*G[r62, r62, w^2])/3 - (136*G[r62, w^2, w^2])/3 - 
   (136*G[w^(-2), 0, w^2])/3 + (136*G[w^(-2), r61, w^2])/3 + 
   (136*G[w^(-2), r62, w^2])/3 - 18*G[-w^(-1), 0, w^2] + 
   36*G[-w^(-1), 1, w^2] - 10*G[-w, 0, w^2] + 20*G[-w, 1, w^2]) + 
 G[w^(-2), r61, z3]*((-19*Pi^2)/18 - G[0, -w]^2 + (74*G[0, w^2]^2)/3 + 
   (65*G[0, w^2]*G[1, r7])/3 + 2*G[0, -w]*G[1, -w] - 
   (338*G[0, w^2]*G[1, w^2])/3 - (104*G[1, r7]*G[1, w^2])/3 + 
   (208*G[1, w^2]^2)/3 - (29*G[0, w^2]*G[r61, w^2])/3 - 
   (52*G[1, r7]*G[r61, w^2])/3 + (208*G[1, w^2]*G[r61, w^2])/3 - 
   (32*G[r61, w^2]^2)/3 - (29*G[0, w^2]*G[r62, w^2])/3 - 
   (52*G[1, r7]*G[r62, w^2])/3 + (208*G[1, w^2]*G[r62, w^2])/3 - 
   (64*G[r61, w^2]*G[r62, w^2])/3 - (32*G[r62, w^2]^2)/3 - 
   (13*G[0, -w]*G[w^(-2), w^2])/2 + (61*G[0, w^2]*G[w^(-2), w^2])/6 + 
   (13*G[1, r7]*G[w^(-2), w^2])/2 + 13*G[1, -w]*G[w^(-2), w^2] - 
   13*G[1, w^2]*G[w^(-2), w^2] - (11*G[r61, w^2]*G[w^(-2), w^2])/3 - 
   (11*G[r62, w^2]*G[w^(-2), w^2])/3 + G[0, -w]*G[-w^(-1), -w] - 
   2*G[1, -w]*G[-w^(-1), -w] + (13*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (13*G[0, w^2]*G[-w^(-1), w^2])/2 + (13*G[1, r7]*G[-w^(-1), w^2])/2 - 
   13*G[1, -w]*G[-w^(-1), w^2] - 13*G[1, w^2]*G[-w^(-1), w^2] + 
   (13*G[0, -w]*G[-w, w^2])/2 + (13*G[0, w^2]*G[-w, w^2])/2 + 
   (13*G[1, r7]*G[-w, w^2])/2 - 13*G[1, -w]*G[-w, w^2] - 
   13*G[1, w^2]*G[-w, w^2] + G[0, 0, -w] - (74*G[0, 0, w^2])/3 - 
   13*G[0, 1, r7] - 2*G[0, 1, -w] + (130*G[0, 1, w^2])/3 + 3*G[0, r61, w^2] + 
   3*G[0, r62, w^2] + G[0, -w, -w] + (11*G[0, w^2, w^2])/3 + 
   (208*G[1, 0, w^2])/3 + (52*G[1, 1, r7])/3 - (208*G[1, 1, w^2])/3 - 
   (104*G[1, r61, w^2])/3 - (104*G[1, r62, w^2])/3 - 2*G[1, -w, -w] + 
   (20*G[r61, 0, w^2])/3 - (104*G[r61, 1, w^2])/3 + (32*G[r61, r61, w^2])/3 + 
   (32*G[r61, r62, w^2])/3 - (11*G[r61, w^2, w^2])/3 + 
   (20*G[r62, 0, w^2])/3 - (104*G[r62, 1, w^2])/3 + (32*G[r62, r61, w^2])/3 + 
   (32*G[r62, r62, w^2])/3 - (11*G[r62, w^2, w^2])/3 - 
   (11*G[w^(-2), 0, w^2])/3 + (11*G[w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), r62, w^2])/3 - G[-w^(-1), 0, -w] - 13*G[-w^(-1), 0, w^2] + 
   2*G[-w^(-1), 1, -w] + 26*G[-w^(-1), 1, w^2] - 13*G[-w, 0, w^2] + 
   26*G[-w, 1, w^2]) + G[w^(-2), r62, z3]*((-19*Pi^2)/18 - G[0, -w]^2 + 
   (74*G[0, w^2]^2)/3 + (65*G[0, w^2]*G[1, r7])/3 + 2*G[0, -w]*G[1, -w] - 
   (338*G[0, w^2]*G[1, w^2])/3 - (104*G[1, r7]*G[1, w^2])/3 + 
   (208*G[1, w^2]^2)/3 - (29*G[0, w^2]*G[r61, w^2])/3 - 
   (52*G[1, r7]*G[r61, w^2])/3 + (208*G[1, w^2]*G[r61, w^2])/3 - 
   (32*G[r61, w^2]^2)/3 - (29*G[0, w^2]*G[r62, w^2])/3 - 
   (52*G[1, r7]*G[r62, w^2])/3 + (208*G[1, w^2]*G[r62, w^2])/3 - 
   (64*G[r61, w^2]*G[r62, w^2])/3 - (32*G[r62, w^2]^2)/3 - 
   (13*G[0, -w]*G[w^(-2), w^2])/2 + (61*G[0, w^2]*G[w^(-2), w^2])/6 + 
   (13*G[1, r7]*G[w^(-2), w^2])/2 + 13*G[1, -w]*G[w^(-2), w^2] - 
   13*G[1, w^2]*G[w^(-2), w^2] - (11*G[r61, w^2]*G[w^(-2), w^2])/3 - 
   (11*G[r62, w^2]*G[w^(-2), w^2])/3 + G[0, -w]*G[-w^(-1), -w] - 
   2*G[1, -w]*G[-w^(-1), -w] + (13*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (13*G[0, w^2]*G[-w^(-1), w^2])/2 + (13*G[1, r7]*G[-w^(-1), w^2])/2 - 
   13*G[1, -w]*G[-w^(-1), w^2] - 13*G[1, w^2]*G[-w^(-1), w^2] + 
   (13*G[0, -w]*G[-w, w^2])/2 + (13*G[0, w^2]*G[-w, w^2])/2 + 
   (13*G[1, r7]*G[-w, w^2])/2 - 13*G[1, -w]*G[-w, w^2] - 
   13*G[1, w^2]*G[-w, w^2] + G[0, 0, -w] - (74*G[0, 0, w^2])/3 - 
   13*G[0, 1, r7] - 2*G[0, 1, -w] + (130*G[0, 1, w^2])/3 + 3*G[0, r61, w^2] + 
   3*G[0, r62, w^2] + G[0, -w, -w] + (11*G[0, w^2, w^2])/3 + 
   (208*G[1, 0, w^2])/3 + (52*G[1, 1, r7])/3 - (208*G[1, 1, w^2])/3 - 
   (104*G[1, r61, w^2])/3 - (104*G[1, r62, w^2])/3 - 2*G[1, -w, -w] + 
   (20*G[r61, 0, w^2])/3 - (104*G[r61, 1, w^2])/3 + (32*G[r61, r61, w^2])/3 + 
   (32*G[r61, r62, w^2])/3 - (11*G[r61, w^2, w^2])/3 + 
   (20*G[r62, 0, w^2])/3 - (104*G[r62, 1, w^2])/3 + (32*G[r62, r61, w^2])/3 + 
   (32*G[r62, r62, w^2])/3 - (11*G[r62, w^2, w^2])/3 - 
   (11*G[w^(-2), 0, w^2])/3 + (11*G[w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), r62, w^2])/3 - G[-w^(-1), 0, -w] - 13*G[-w^(-1), 0, w^2] + 
   2*G[-w^(-1), 1, -w] + 26*G[-w^(-1), 1, w^2] - 13*G[-w, 0, w^2] + 
   26*G[-w, 1, w^2]) + G[1, -w^(-1), z3]*(4*Pi^2 - 8*G[0, -w]^2 + 
   8*G[0, -w]*G[0, w^2] - 8*G[0, w]*G[0, w^2] + 8*G[0, w^2]^2 + 
   48*G[0, -w]*G[1, -w] - 16*G[0, w^2]*G[1, -w] - 64*G[1, -w]^2 - 
   (32*I)*Pi*G[1, w] + (16*I)*Pi*G[1, w^2] - 48*G[0, -w]*G[1, w^2] - 
   16*G[0, w]*G[1, w^2] + 96*G[1, -w]*G[1, w^2] + 32*G[1, w]*G[1, w^2] - 
   32*G[1, w^2]^2 + (16*I)*Pi*G[r1, w] + (16*I)*Pi*G[r2, w] - 
   16*G[0, w^2]*G[r61, w^2] - 8*G[1, r7]*G[r61, w^2] + 
   32*G[1, w^2]*G[r61, w^2] - 16*G[0, w^2]*G[r62, w^2] - 
   8*G[1, r7]*G[r62, w^2] + 32*G[1, w^2]*G[r62, w^2] - 
   (4*I)*Pi*G[w^(-2), w^2] + 4*G[0, w]*G[w^(-2), w^2] + 
   4*G[1, r7]*G[w^(-2), w^2] - 8*G[1, w]*G[w^(-2), w^2] - 
   8*G[0, -w]*G[-w^(-1), -w] + 16*G[1, -w]*G[-w^(-1), -w] - 
   (4*I)*Pi*G[-w^(-1), w^2] + 8*G[0, -w]*G[-w^(-1), w^2] + 
   4*G[0, w]*G[-w^(-1), w^2] + 4*G[1, r7]*G[-w^(-1), w^2] - 
   16*G[1, -w]*G[-w^(-1), w^2] - 8*G[1, w]*G[-w^(-1), w^2] - 
   (4*I)*Pi*G[-w, w^2] + 24*G[0, -w]*G[-w, w^2] + 4*G[0, w]*G[-w, w^2] + 
   4*G[1, r7]*G[-w, w^2] - 48*G[1, -w]*G[-w, w^2] - 8*G[1, w]*G[-w, w^2] + 
   8*G[0, 0, -w] + 24*G[0, 0, w] - 16*G[0, 0, w^2] - 24*G[0, 1, r7] - 
   16*G[0, 1, -w] + 16*G[0, 1, w^2] + 8*G[0, r61, w^2] + 8*G[0, r62, w^2] - 
   8*G[0, -w, -w] - 32*G[1, 0, -w] + 32*G[1, 0, w] + 48*G[1, 0, w^2] + 
   32*G[1, 1, r7] + 64*G[1, 1, -w] - 64*G[1, 1, w] - 64*G[1, 1, w^2] - 
   16*G[1, r61, w^2] - 16*G[1, r62, w^2] + 16*G[1, -w, -w] - 16*G[r1, 0, w] + 
   32*G[r1, 1, w] - 16*G[r2, 0, w] + 32*G[r2, 1, w] + 8*G[r61, 0, w^2] - 
   16*G[r61, 1, w^2] + 8*G[r62, 0, w^2] - 16*G[r62, 1, w^2] + 
   8*G[-w^(-1), 0, -w] - 8*G[-w^(-1), 0, w^2] - 16*G[-w^(-1), 1, -w] + 
   16*G[-w^(-1), 1, w^2] - 24*G[-w, 0, w^2] + 48*G[-w, 1, w^2]) + 
 (5*Pi^2 + 8*G[0, -w]^2 + (14*I)*Pi*G[0, w] - 2*G[0, -w]*G[0, w^2] + 
   4*G[0, w]*G[0, w^2] - 32*G[0, -w]*G[1, -w] + 4*G[0, w^2]*G[1, -w] + 
   32*G[1, -w]^2 - (16*I)*Pi*G[1, w] + (16*I)*Pi*G[1, w^2] - 
   16*G[0, w]*G[1, w^2] + 32*G[1, w]*G[1, w^2] - 32*G[1, w^2]^2 - 
   (6*I)*Pi*G[r1, w] - (6*I)*Pi*G[r2, w] - 16*G[0, w^2]*G[r61, w^2] - 
   8*G[1, r7]*G[r61, w^2] + 32*G[1, w^2]*G[r61, w^2] + 8*G[r61, w^2]^2 - 
   16*G[0, w^2]*G[r62, w^2] - 8*G[1, r7]*G[r62, w^2] + 
   32*G[1, w^2]*G[r62, w^2] + 16*G[r61, w^2]*G[r62, w^2] + 8*G[r62, w^2]^2 - 
   (2*I)*Pi*G[w^(-2), w^2] + 6*G[0, -w]*G[w^(-2), w^2] + 
   2*G[0, w]*G[w^(-2), w^2] + 10*G[0, w^2]*G[w^(-2), w^2] - 
   4*G[1, r7]*G[w^(-2), w^2] - 12*G[1, -w]*G[w^(-2), w^2] - 
   4*G[1, w]*G[w^(-2), w^2] + 12*G[1, w^2]*G[w^(-2), w^2] - 
   16*G[r61, w^2]*G[w^(-2), w^2] - 16*G[r62, w^2]*G[w^(-2), w^2] - 
   (6*I)*Pi*G[-w^(-1), w^2] + 6*G[0, w]*G[-w^(-1), w^2] + 
   6*G[0, w^2]*G[-w^(-1), w^2] + 12*G[1, r7]*G[-w^(-1), w^2] - 
   12*G[1, w]*G[-w^(-1), w^2] - 12*G[1, w^2]*G[-w^(-1), w^2] - 
   (6*I)*Pi*G[-w, w^2] - 8*G[0, -w]*G[-w, w^2] + 6*G[0, w]*G[-w, w^2] + 
   6*G[0, w^2]*G[-w, w^2] + 12*G[1, r7]*G[-w, w^2] + 16*G[1, -w]*G[-w, w^2] - 
   12*G[1, w]*G[-w, w^2] - 12*G[1, w^2]*G[-w, w^2] - 8*G[0, 0, -w] - 
   22*G[0, 0, w] + 2*G[0, 0, w^2] + 16*G[0, 1, -w] + 28*G[0, 1, w] - 
   4*G[0, 1, w^2] + 16*G[0, w^2, w^2] + 16*G[1, 0, -w] + 16*G[1, 0, w] - 
   32*G[1, 1, -w] - 32*G[1, 1, w] + 32*G[1, 1, w^2] - 16*G[1, r61, w^2] - 
   16*G[1, r62, w^2] + 6*G[r1, 0, w] - 12*G[r1, 1, w] + 6*G[r2, 0, w] - 
   12*G[r2, 1, w] + 16*G[r61, 0, w^2] - 16*G[r61, 1, w^2] - 
   8*G[r61, r61, w^2] - 8*G[r61, r62, w^2] - 16*G[r61, w^2, w^2] + 
   16*G[r62, 0, w^2] - 16*G[r62, 1, w^2] - 8*G[r62, r61, w^2] - 
   8*G[r62, r62, w^2] - 16*G[r62, w^2, w^2] - 16*G[w^(-2), 0, w^2] + 
   16*G[w^(-2), r61, w^2] + 16*G[w^(-2), r62, w^2] - 6*G[-w^(-1), 0, w^2] + 
   12*G[-w^(-1), 1, w^2] + 2*G[-w, 0, w^2] - 4*G[-w, 1, w^2])*G[-w, 1, z3] - 
 (Pi^2*G[-w, r61, w^2])/2 - G[0, -w]^2*G[-w, r61, w^2] - 
 28*G[0, w^2]^2*G[-w, r61, w^2] - 5*G[0, w^2]*G[1, r7]*G[-w, r61, w^2] + 
 2*G[0, -w]*G[1, -w]*G[-w, r61, w^2] + 34*G[0, w^2]*G[1, w^2]*
  G[-w, r61, w^2] + 16*G[1, r7]*G[1, w^2]*G[-w, r61, w^2] - 
 32*G[1, w^2]^2*G[-w, r61, w^2] + 63*G[0, w^2]*G[r61, w^2]*G[-w, r61, w^2] + 
 8*G[1, r7]*G[r61, w^2]*G[-w, r61, w^2] - 24*G[1, w^2]*G[r61, w^2]*
  G[-w, r61, w^2] - 32*G[r61, w^2]^2*G[-w, r61, w^2] + 
 63*G[0, w^2]*G[r62, w^2]*G[-w, r61, w^2] + 8*G[1, r7]*G[r62, w^2]*
  G[-w, r61, w^2] - 24*G[1, w^2]*G[r62, w^2]*G[-w, r61, w^2] - 
 64*G[r61, w^2]*G[r62, w^2]*G[-w, r61, w^2] - 
 32*G[r62, w^2]^2*G[-w, r61, w^2] + 
 (3*G[0, -w]*G[w^(-2), w^2]*G[-w, r61, w^2])/2 - 
 (43*G[0, w^2]*G[w^(-2), w^2]*G[-w, r61, w^2])/2 - 
 (17*G[1, r7]*G[w^(-2), w^2]*G[-w, r61, w^2])/2 - 
 3*G[1, -w]*G[w^(-2), w^2]*G[-w, r61, w^2] + 17*G[1, w^2]*G[w^(-2), w^2]*
  G[-w, r61, w^2] + 13*G[r61, w^2]*G[w^(-2), w^2]*G[-w, r61, w^2] + 
 13*G[r62, w^2]*G[w^(-2), w^2]*G[-w, r61, w^2] + 
 G[0, -w]*G[-w^(-1), -w]*G[-w, r61, w^2] - 2*G[1, -w]*G[-w^(-1), -w]*
  G[-w, r61, w^2] - (3*G[0, -w]*G[-w^(-1), w^2]*G[-w, r61, w^2])/2 - 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, r61, w^2])/2 - 
 (5*G[1, r7]*G[-w^(-1), w^2]*G[-w, r61, w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), w^2]*G[-w, r61, w^2] + 5*G[1, w^2]*G[-w^(-1), w^2]*
  G[-w, r61, w^2] - (3*G[0, -w]*G[-w, w^2]*G[-w, r61, w^2])/2 - 
 (5*G[0, w^2]*G[-w, w^2]*G[-w, r61, w^2])/2 - 
 (5*G[1, r7]*G[-w, w^2]*G[-w, r61, w^2])/2 + 
 3*G[1, -w]*G[-w, w^2]*G[-w, r61, w^2] + 5*G[1, w^2]*G[-w, w^2]*
  G[-w, r61, w^2] + G[0, 0, -w]*G[-w, r61, w^2] + 
 28*G[0, 0, w^2]*G[-w, r61, w^2] + 3*G[0, 1, r7]*G[-w, r61, w^2] - 
 2*G[0, 1, -w]*G[-w, r61, w^2] - 10*G[0, 1, w^2]*G[-w, r61, w^2] - 
 23*G[0, r61, w^2]*G[-w, r61, w^2] - 23*G[0, r62, w^2]*G[-w, r61, w^2] + 
 G[0, -w, -w]*G[-w, r61, w^2] - 13*G[0, w^2, w^2]*G[-w, r61, w^2] - 
 16*G[1, 0, w^2]*G[-w, r61, w^2] - 4*G[1, 1, r7]*G[-w, r61, w^2] + 
 16*G[1, 1, w^2]*G[-w, r61, w^2] + 8*G[1, r61, w^2]*G[-w, r61, w^2] + 
 8*G[1, r62, w^2]*G[-w, r61, w^2] - 2*G[1, -w, -w]*G[-w, r61, w^2] - 
 36*G[r61, 0, w^2]*G[-w, r61, w^2] + 8*G[r61, 1, w^2]*G[-w, r61, w^2] + 
 32*G[r61, r61, w^2]*G[-w, r61, w^2] + 32*G[r61, r62, w^2]*G[-w, r61, w^2] + 
 13*G[r61, w^2, w^2]*G[-w, r61, w^2] - 36*G[r62, 0, w^2]*G[-w, r61, w^2] + 
 8*G[r62, 1, w^2]*G[-w, r61, w^2] + 32*G[r62, r61, w^2]*G[-w, r61, w^2] + 
 32*G[r62, r62, w^2]*G[-w, r61, w^2] + 13*G[r62, w^2, w^2]*G[-w, r61, w^2] + 
 13*G[w^(-2), 0, w^2]*G[-w, r61, w^2] - 13*G[w^(-2), r61, w^2]*
  G[-w, r61, w^2] - 13*G[w^(-2), r62, w^2]*G[-w, r61, w^2] - 
 G[-w^(-1), 0, -w]*G[-w, r61, w^2] + 3*G[-w^(-1), 0, w^2]*G[-w, r61, w^2] + 
 2*G[-w^(-1), 1, -w]*G[-w, r61, w^2] - 6*G[-w^(-1), 1, w^2]*G[-w, r61, w^2] + 
 3*G[-w, 0, w^2]*G[-w, r61, w^2] - 6*G[-w, 1, w^2]*G[-w, r61, w^2] + 
 (Pi^2/2 + G[0, -w]^2 + 28*G[0, w^2]^2 + 5*G[0, w^2]*G[1, r7] - 
   2*G[0, -w]*G[1, -w] - 26*G[0, w^2]*G[1, w^2] - 8*G[1, r7]*G[1, w^2] + 
   16*G[1, w^2]^2 - 59*G[0, w^2]*G[r61, w^2] - 4*G[1, r7]*G[r61, w^2] + 
   16*G[1, w^2]*G[r61, w^2] + 32*G[r61, w^2]^2 - 59*G[0, w^2]*G[r62, w^2] - 
   4*G[1, r7]*G[r62, w^2] + 16*G[1, w^2]*G[r62, w^2] + 
   64*G[r61, w^2]*G[r62, w^2] + 32*G[r62, w^2]^2 - 
   (3*G[0, -w]*G[w^(-2), w^2])/2 + (29*G[0, w^2]*G[w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), w^2])/2 + 3*G[1, -w]*G[w^(-2), w^2] - 
   3*G[1, w^2]*G[w^(-2), w^2] - 13*G[r61, w^2]*G[w^(-2), w^2] - 
   13*G[r62, w^2]*G[w^(-2), w^2] - G[0, -w]*G[-w^(-1), -w] + 
   2*G[1, -w]*G[-w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), w^2] - 3*G[1, w^2]*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w, w^2])/2 + (3*G[0, w^2]*G[-w, w^2])/2 + 
   (3*G[1, r7]*G[-w, w^2])/2 - 3*G[1, -w]*G[-w, w^2] - 
   3*G[1, w^2]*G[-w, w^2] - G[0, 0, -w] - 28*G[0, 0, w^2] - 3*G[0, 1, r7] + 
   2*G[0, 1, -w] + 10*G[0, 1, w^2] + 23*G[0, r61, w^2] + 23*G[0, r62, w^2] - 
   G[0, -w, -w] + 13*G[0, w^2, w^2] + 16*G[1, 0, w^2] + 4*G[1, 1, r7] - 
   16*G[1, 1, w^2] - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 2*G[1, -w, -w] + 
   36*G[r61, 0, w^2] - 8*G[r61, 1, w^2] - 32*G[r61, r61, w^2] - 
   32*G[r61, r62, w^2] - 13*G[r61, w^2, w^2] + 36*G[r62, 0, w^2] - 
   8*G[r62, 1, w^2] - 32*G[r62, r61, w^2] - 32*G[r62, r62, w^2] - 
   13*G[r62, w^2, w^2] - 13*G[w^(-2), 0, w^2] + 13*G[w^(-2), r61, w^2] + 
   13*G[w^(-2), r62, w^2] + G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   2*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2])*G[-w, r61, z3] - (Pi^2*G[-w, r62, w^2])/2 - 
 G[0, -w]^2*G[-w, r62, w^2] - 28*G[0, w^2]^2*G[-w, r62, w^2] - 
 5*G[0, w^2]*G[1, r7]*G[-w, r62, w^2] + 2*G[0, -w]*G[1, -w]*G[-w, r62, w^2] + 
 34*G[0, w^2]*G[1, w^2]*G[-w, r62, w^2] + 16*G[1, r7]*G[1, w^2]*
  G[-w, r62, w^2] - 32*G[1, w^2]^2*G[-w, r62, w^2] + 
 63*G[0, w^2]*G[r61, w^2]*G[-w, r62, w^2] + 8*G[1, r7]*G[r61, w^2]*
  G[-w, r62, w^2] - 24*G[1, w^2]*G[r61, w^2]*G[-w, r62, w^2] - 
 32*G[r61, w^2]^2*G[-w, r62, w^2] + 63*G[0, w^2]*G[r62, w^2]*
  G[-w, r62, w^2] + 8*G[1, r7]*G[r62, w^2]*G[-w, r62, w^2] - 
 24*G[1, w^2]*G[r62, w^2]*G[-w, r62, w^2] - 64*G[r61, w^2]*G[r62, w^2]*
  G[-w, r62, w^2] - 32*G[r62, w^2]^2*G[-w, r62, w^2] + 
 (3*G[0, -w]*G[w^(-2), w^2]*G[-w, r62, w^2])/2 - 
 (43*G[0, w^2]*G[w^(-2), w^2]*G[-w, r62, w^2])/2 - 
 (17*G[1, r7]*G[w^(-2), w^2]*G[-w, r62, w^2])/2 - 
 3*G[1, -w]*G[w^(-2), w^2]*G[-w, r62, w^2] + 17*G[1, w^2]*G[w^(-2), w^2]*
  G[-w, r62, w^2] + 13*G[r61, w^2]*G[w^(-2), w^2]*G[-w, r62, w^2] + 
 13*G[r62, w^2]*G[w^(-2), w^2]*G[-w, r62, w^2] + 
 G[0, -w]*G[-w^(-1), -w]*G[-w, r62, w^2] - 2*G[1, -w]*G[-w^(-1), -w]*
  G[-w, r62, w^2] - (3*G[0, -w]*G[-w^(-1), w^2]*G[-w, r62, w^2])/2 - 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, r62, w^2])/2 - 
 (5*G[1, r7]*G[-w^(-1), w^2]*G[-w, r62, w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), w^2]*G[-w, r62, w^2] + 5*G[1, w^2]*G[-w^(-1), w^2]*
  G[-w, r62, w^2] - (3*G[0, -w]*G[-w, w^2]*G[-w, r62, w^2])/2 - 
 (5*G[0, w^2]*G[-w, w^2]*G[-w, r62, w^2])/2 - 
 (5*G[1, r7]*G[-w, w^2]*G[-w, r62, w^2])/2 + 
 3*G[1, -w]*G[-w, w^2]*G[-w, r62, w^2] + 5*G[1, w^2]*G[-w, w^2]*
  G[-w, r62, w^2] + G[0, 0, -w]*G[-w, r62, w^2] + 
 28*G[0, 0, w^2]*G[-w, r62, w^2] + 3*G[0, 1, r7]*G[-w, r62, w^2] - 
 2*G[0, 1, -w]*G[-w, r62, w^2] - 10*G[0, 1, w^2]*G[-w, r62, w^2] - 
 23*G[0, r61, w^2]*G[-w, r62, w^2] - 23*G[0, r62, w^2]*G[-w, r62, w^2] + 
 G[0, -w, -w]*G[-w, r62, w^2] - 13*G[0, w^2, w^2]*G[-w, r62, w^2] - 
 16*G[1, 0, w^2]*G[-w, r62, w^2] - 4*G[1, 1, r7]*G[-w, r62, w^2] + 
 16*G[1, 1, w^2]*G[-w, r62, w^2] + 8*G[1, r61, w^2]*G[-w, r62, w^2] + 
 8*G[1, r62, w^2]*G[-w, r62, w^2] - 2*G[1, -w, -w]*G[-w, r62, w^2] - 
 36*G[r61, 0, w^2]*G[-w, r62, w^2] + 8*G[r61, 1, w^2]*G[-w, r62, w^2] + 
 32*G[r61, r61, w^2]*G[-w, r62, w^2] + 32*G[r61, r62, w^2]*G[-w, r62, w^2] + 
 13*G[r61, w^2, w^2]*G[-w, r62, w^2] - 36*G[r62, 0, w^2]*G[-w, r62, w^2] + 
 8*G[r62, 1, w^2]*G[-w, r62, w^2] + 32*G[r62, r61, w^2]*G[-w, r62, w^2] + 
 32*G[r62, r62, w^2]*G[-w, r62, w^2] + 13*G[r62, w^2, w^2]*G[-w, r62, w^2] + 
 13*G[w^(-2), 0, w^2]*G[-w, r62, w^2] - 13*G[w^(-2), r61, w^2]*
  G[-w, r62, w^2] - 13*G[w^(-2), r62, w^2]*G[-w, r62, w^2] - 
 G[-w^(-1), 0, -w]*G[-w, r62, w^2] + 3*G[-w^(-1), 0, w^2]*G[-w, r62, w^2] + 
 2*G[-w^(-1), 1, -w]*G[-w, r62, w^2] - 6*G[-w^(-1), 1, w^2]*G[-w, r62, w^2] + 
 3*G[-w, 0, w^2]*G[-w, r62, w^2] - 6*G[-w, 1, w^2]*G[-w, r62, w^2] + 
 (Pi^2/2 + G[0, -w]^2 + 28*G[0, w^2]^2 + 5*G[0, w^2]*G[1, r7] - 
   2*G[0, -w]*G[1, -w] - 26*G[0, w^2]*G[1, w^2] - 8*G[1, r7]*G[1, w^2] + 
   16*G[1, w^2]^2 - 59*G[0, w^2]*G[r61, w^2] - 4*G[1, r7]*G[r61, w^2] + 
   16*G[1, w^2]*G[r61, w^2] + 32*G[r61, w^2]^2 - 59*G[0, w^2]*G[r62, w^2] - 
   4*G[1, r7]*G[r62, w^2] + 16*G[1, w^2]*G[r62, w^2] + 
   64*G[r61, w^2]*G[r62, w^2] + 32*G[r62, w^2]^2 - 
   (3*G[0, -w]*G[w^(-2), w^2])/2 + (29*G[0, w^2]*G[w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), w^2])/2 + 3*G[1, -w]*G[w^(-2), w^2] - 
   3*G[1, w^2]*G[w^(-2), w^2] - 13*G[r61, w^2]*G[w^(-2), w^2] - 
   13*G[r62, w^2]*G[w^(-2), w^2] - G[0, -w]*G[-w^(-1), -w] + 
   2*G[1, -w]*G[-w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), w^2] - 3*G[1, w^2]*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w, w^2])/2 + (3*G[0, w^2]*G[-w, w^2])/2 + 
   (3*G[1, r7]*G[-w, w^2])/2 - 3*G[1, -w]*G[-w, w^2] - 
   3*G[1, w^2]*G[-w, w^2] - G[0, 0, -w] - 28*G[0, 0, w^2] - 3*G[0, 1, r7] + 
   2*G[0, 1, -w] + 10*G[0, 1, w^2] + 23*G[0, r61, w^2] + 23*G[0, r62, w^2] - 
   G[0, -w, -w] + 13*G[0, w^2, w^2] + 16*G[1, 0, w^2] + 4*G[1, 1, r7] - 
   16*G[1, 1, w^2] - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 2*G[1, -w, -w] + 
   36*G[r61, 0, w^2] - 8*G[r61, 1, w^2] - 32*G[r61, r61, w^2] - 
   32*G[r61, r62, w^2] - 13*G[r61, w^2, w^2] + 36*G[r62, 0, w^2] - 
   8*G[r62, 1, w^2] - 32*G[r62, r61, w^2] - 32*G[r62, r62, w^2] - 
   13*G[r62, w^2, w^2] - 13*G[w^(-2), 0, w^2] + 13*G[w^(-2), r61, w^2] + 
   13*G[w^(-2), r62, w^2] + G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   2*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2])*G[-w, r62, z3] + (8*Pi^2*G[-w, w^(-2), w^2])/3 + 
 (14*I)*Pi*G[0, w]*G[-w, w^(-2), w^2] - 5*G[0, -w]*G[0, w^2]*
  G[-w, w^(-2), w^2] + 7*G[0, w]*G[0, w^2]*G[-w, w^(-2), w^2] + 
 14*G[0, w^2]^2*G[-w, w^(-2), w^2] + 5*G[0, w^2]*G[1, r7]*
  G[-w, w^(-2), w^2] - 4*G[0, -w]*G[1, -w]*G[-w, w^(-2), w^2] + 
 10*G[0, w^2]*G[1, -w]*G[-w, w^(-2), w^2] + 8*G[1, -w]^2*G[-w, w^(-2), w^2] - 
 (4*I)*Pi*G[1, w]*G[-w, w^(-2), w^2] + (10*I)*Pi*G[1, w^2]*
  G[-w, w^(-2), w^2] + 6*G[0, -w]*G[1, w^2]*G[-w, w^(-2), w^2] - 
 10*G[0, w]*G[1, w^2]*G[-w, w^(-2), w^2] - 26*G[0, w^2]*G[1, w^2]*
  G[-w, w^(-2), w^2] - 12*G[1, r7]*G[1, w^2]*G[-w, w^(-2), w^2] - 
 12*G[1, -w]*G[1, w^2]*G[-w, w^(-2), w^2] + 
 20*G[1, w]*G[1, w^2]*G[-w, w^(-2), w^2] + 4*G[1, w^2]^2*G[-w, w^(-2), w^2] - 
 (12*I)*Pi*G[r1, w]*G[-w, w^(-2), w^2] - (12*I)*Pi*G[r2, w]*
  G[-w, w^(-2), w^2] + (3*G[0, -w]*G[r61, w^2]*G[-w, w^(-2), w^2])/2 - 
 (51*G[0, w^2]*G[r61, w^2]*G[-w, w^(-2), w^2])/2 - 
 (17*G[1, r7]*G[r61, w^2]*G[-w, w^(-2), w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[-w, w^(-2), w^2] + 31*G[1, w^2]*G[r61, w^2]*
  G[-w, w^(-2), w^2] + 8*G[r61, w^2]^2*G[-w, w^(-2), w^2] + 
 (3*G[0, -w]*G[r62, w^2]*G[-w, w^(-2), w^2])/2 - 
 (51*G[0, w^2]*G[r62, w^2]*G[-w, w^(-2), w^2])/2 - 
 (17*G[1, r7]*G[r62, w^2]*G[-w, w^(-2), w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[-w, w^(-2), w^2] + 31*G[1, w^2]*G[r62, w^2]*
  G[-w, w^(-2), w^2] + 16*G[r61, w^2]*G[r62, w^2]*G[-w, w^(-2), w^2] + 
 8*G[r62, w^2]^2*G[-w, w^(-2), w^2] - (2*I)*Pi*G[w^(-2), w^2]*
  G[-w, w^(-2), w^2] + 2*G[0, w]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] + 
 6*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] + 
 2*G[1, r7]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] - 
 4*G[1, w]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] - 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] - 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] + 
 2*G[0, -w]*G[-w^(-1), -w]*G[-w, w^(-2), w^2] - 
 4*G[1, -w]*G[-w^(-1), -w]*G[-w, w^(-2), w^2] - 
 (3*I)*Pi*G[-w^(-1), w^2]*G[-w, w^(-2), w^2] + 
 (15*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/2 + 
 3*G[0, w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2] + 
 (9*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/2 + 
 (15*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/2 - 
 15*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2] - 
 6*G[1, w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2] - 
 9*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2] - 
 (3*I)*Pi*G[-w, w^2]*G[-w, w^(-2), w^2] - 
 (13*G[0, -w]*G[-w, w^2]*G[-w, w^(-2), w^2])/2 + 
 3*G[0, w]*G[-w, w^2]*G[-w, w^(-2), w^2] + 
 (9*G[0, w^2]*G[-w, w^2]*G[-w, w^(-2), w^2])/2 + 
 (15*G[1, r7]*G[-w, w^2]*G[-w, w^(-2), w^2])/2 + 
 13*G[1, -w]*G[-w, w^2]*G[-w, w^(-2), w^2] - 
 6*G[1, w]*G[-w, w^2]*G[-w, w^(-2), w^2] - 9*G[1, w^2]*G[-w, w^2]*
  G[-w, w^(-2), w^2] - 42*G[0, 0, w]*G[-w, w^(-2), w^2] - 
 9*G[0, 0, w^2]*G[-w, w^(-2), w^2] + 28*G[0, 1, w]*G[-w, w^(-2), w^2] + 
 9*G[0, r61, w^2]*G[-w, w^(-2), w^2] + 9*G[0, r62, w^2]*G[-w, w^(-2), w^2] + 
 2*G[0, -w, -w]*G[-w, w^(-2), w^2] + 6*G[0, w^2, w^2]*G[-w, w^(-2), w^2] + 
 4*G[1, 0, -w]*G[-w, w^(-2), w^2] + 4*G[1, 0, w]*G[-w, w^(-2), w^2] + 
 10*G[1, 0, w^2]*G[-w, w^(-2), w^2] - 8*G[1, 1, -w]*G[-w, w^(-2), w^2] - 
 8*G[1, 1, w]*G[-w, w^(-2), w^2] + 8*G[1, 1, w^2]*G[-w, w^(-2), w^2] - 
 14*G[1, r61, w^2]*G[-w, w^(-2), w^2] - 14*G[1, r62, w^2]*
  G[-w, w^(-2), w^2] - 4*G[1, -w, -w]*G[-w, w^(-2), w^2] + 
 12*G[r1, 0, w]*G[-w, w^(-2), w^2] - 24*G[r1, 1, w]*G[-w, w^(-2), w^2] + 
 12*G[r2, 0, w]*G[-w, w^(-2), w^2] - 24*G[r2, 1, w]*G[-w, w^(-2), w^2] + 
 15*G[r61, 0, w^2]*G[-w, w^(-2), w^2] - 14*G[r61, 1, w^2]*
  G[-w, w^(-2), w^2] - 8*G[r61, r61, w^2]*G[-w, w^(-2), w^2] - 
 8*G[r61, r62, w^2]*G[-w, w^(-2), w^2] - 6*G[r61, w^2, w^2]*
  G[-w, w^(-2), w^2] + 15*G[r62, 0, w^2]*G[-w, w^(-2), w^2] - 
 14*G[r62, 1, w^2]*G[-w, w^(-2), w^2] - 8*G[r62, r61, w^2]*
  G[-w, w^(-2), w^2] - 8*G[r62, r62, w^2]*G[-w, w^(-2), w^2] - 
 6*G[r62, w^2, w^2]*G[-w, w^(-2), w^2] - 6*G[w^(-2), 0, w^2]*
  G[-w, w^(-2), w^2] + 6*G[w^(-2), r61, w^2]*G[-w, w^(-2), w^2] + 
 6*G[w^(-2), r62, w^2]*G[-w, w^(-2), w^2] - 
 2*G[-w^(-1), 0, -w]*G[-w, w^(-2), w^2] - 12*G[-w^(-1), 0, w^2]*
  G[-w, w^(-2), w^2] + 4*G[-w^(-1), 1, -w]*G[-w, w^(-2), w^2] + 
 24*G[-w^(-1), 1, w^2]*G[-w, w^(-2), w^2] + 
 2*G[-w, 0, w^2]*G[-w, w^(-2), w^2] - 4*G[-w, 1, w^2]*G[-w, w^(-2), w^2] + 
 ((-8*Pi^2)/3 - (14*I)*Pi*G[0, w] + 5*G[0, -w]*G[0, w^2] - 
   7*G[0, w]*G[0, w^2] - 14*G[0, w^2]^2 - 5*G[0, w^2]*G[1, r7] + 
   4*G[0, -w]*G[1, -w] - 10*G[0, w^2]*G[1, -w] - 8*G[1, -w]^2 + 
   (4*I)*Pi*G[1, w] - (6*I)*Pi*G[1, w^2] - 6*G[0, -w]*G[1, w^2] + 
   6*G[0, w]*G[1, w^2] + 26*G[0, w^2]*G[1, w^2] + 8*G[1, r7]*G[1, w^2] + 
   12*G[1, -w]*G[1, w^2] - 12*G[1, w]*G[1, w^2] - 4*G[1, w^2]^2 + 
   (12*I)*Pi*G[r1, w] + (12*I)*Pi*G[r2, w] + 24*G[0, w^2]*G[r61, w^2] + 
   7*G[1, r7]*G[r61, w^2] - 28*G[1, w^2]*G[r61, w^2] - 8*G[r61, w^2]^2 + 
   24*G[0, w^2]*G[r62, w^2] + 7*G[1, r7]*G[r62, w^2] - 
   28*G[1, w^2]*G[r62, w^2] - 16*G[r61, w^2]*G[r62, w^2] - 8*G[r62, w^2]^2 + 
   (I/2)*Pi*G[w^(-2), w^2] - (3*G[0, -w]*G[w^(-2), w^2])/2 - 
   (G[0, w]*G[w^(-2), w^2])/2 - (9*G[0, w^2]*G[w^(-2), w^2])/2 + 
   G[1, r7]*G[w^(-2), w^2] + 3*G[1, -w]*G[w^(-2), w^2] + 
   G[1, w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] + 
   6*G[r61, w^2]*G[w^(-2), w^2] + 6*G[r62, w^2]*G[w^(-2), w^2] - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] + 
   ((5*I)/2)*Pi*G[-w^(-1), w^2] - (15*G[0, -w]*G[-w^(-1), w^2])/2 - 
   (5*G[0, w]*G[-w^(-1), w^2])/2 - (9*G[0, w^2]*G[-w^(-1), w^2])/2 - 
   7*G[1, r7]*G[-w^(-1), w^2] + 15*G[1, -w]*G[-w^(-1), w^2] + 
   5*G[1, w]*G[-w^(-1), w^2] + 9*G[1, w^2]*G[-w^(-1), w^2] + 
   ((5*I)/2)*Pi*G[-w, w^2] + (13*G[0, -w]*G[-w, w^2])/2 - 
   (5*G[0, w]*G[-w, w^2])/2 - (9*G[0, w^2]*G[-w, w^2])/2 - 
   7*G[1, r7]*G[-w, w^2] - 13*G[1, -w]*G[-w, w^2] + 5*G[1, w]*G[-w, w^2] + 
   9*G[1, w^2]*G[-w, w^2] + 42*G[0, 0, w] + 9*G[0, 0, w^2] - 28*G[0, 1, w] - 
   9*G[0, r61, w^2] - 9*G[0, r62, w^2] - 2*G[0, -w, -w] - 6*G[0, w^2, w^2] - 
   4*G[1, 0, -w] - 4*G[1, 0, w] - 10*G[1, 0, w^2] + 8*G[1, 1, -w] + 
   8*G[1, 1, w] - 8*G[1, 1, w^2] + 14*G[1, r61, w^2] + 14*G[1, r62, w^2] + 
   4*G[1, -w, -w] - 12*G[r1, 0, w] + 24*G[r1, 1, w] - 12*G[r2, 0, w] + 
   24*G[r2, 1, w] - 15*G[r61, 0, w^2] + 14*G[r61, 1, w^2] + 
   8*G[r61, r61, w^2] + 8*G[r61, r62, w^2] + 6*G[r61, w^2, w^2] - 
   15*G[r62, 0, w^2] + 14*G[r62, 1, w^2] + 8*G[r62, r61, w^2] + 
   8*G[r62, r62, w^2] + 6*G[r62, w^2, w^2] + 6*G[w^(-2), 0, w^2] - 
   6*G[w^(-2), r61, w^2] - 6*G[w^(-2), r62, w^2] + 2*G[-w^(-1), 0, -w] + 
   12*G[-w^(-1), 0, w^2] - 4*G[-w^(-1), 1, -w] - 24*G[-w^(-1), 1, w^2] - 
   2*G[-w, 0, w^2] + 4*G[-w, 1, w^2])*G[-w, w^(-2), z3] + 
 (Pi^2*G[-w, -w^(-1), w^2])/2 + 9*G[0, -w]^2*G[-w, -w^(-1), w^2] + 
 (2*I)*Pi*G[0, w]*G[-w, -w^(-1), w^2] + 3*G[0, -w]*G[0, w^2]*
  G[-w, -w^(-1), w^2] + 3*G[0, w]*G[0, w^2]*G[-w, -w^(-1), w^2] + 
 G[0, w^2]^2*G[-w, -w^(-1), w^2] - 30*G[0, -w]*G[1, -w]*G[-w, -w^(-1), w^2] - 
 6*G[0, w^2]*G[1, -w]*G[-w, -w^(-1), w^2] + 
 24*G[1, -w]^2*G[-w, -w^(-1), w^2] - (4*I)*Pi*G[1, w]*G[-w, -w^(-1), w^2] + 
 (6*I)*Pi*G[1, w^2]*G[-w, -w^(-1), w^2] - 22*G[0, -w]*G[1, w^2]*
  G[-w, -w^(-1), w^2] - 6*G[0, w]*G[1, w^2]*G[-w, -w^(-1), w^2] - 
 4*G[1, r7]*G[1, w^2]*G[-w, -w^(-1), w^2] + 44*G[1, -w]*G[1, w^2]*
  G[-w, -w^(-1), w^2] + 12*G[1, w]*G[1, w^2]*G[-w, -w^(-1), w^2] - 
 4*G[1, w^2]^2*G[-w, -w^(-1), w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[-w, -w^(-1), w^2])/2 - 
 (7*G[0, w^2]*G[r61, w^2]*G[-w, -w^(-1), w^2])/2 - 
 (5*G[1, r7]*G[r61, w^2]*G[-w, -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[-w, -w^(-1), w^2] + 
 7*G[1, w^2]*G[r61, w^2]*G[-w, -w^(-1), w^2] + 
 (3*G[0, -w]*G[r62, w^2]*G[-w, -w^(-1), w^2])/2 - 
 (7*G[0, w^2]*G[r62, w^2]*G[-w, -w^(-1), w^2])/2 - 
 (5*G[1, r7]*G[r62, w^2]*G[-w, -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[-w, -w^(-1), w^2] + 
 7*G[1, w^2]*G[r62, w^2]*G[-w, -w^(-1), w^2] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[-w, -w^(-1), w^2] + 
 (25*G[0, -w]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/2 + 
 2*G[0, w]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2] + 
 (3*G[0, w^2]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/2 + 
 (7*G[1, r7]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/2 - 
 25*G[1, -w]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2] - 
 4*G[1, w]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2] - 
 3*G[1, w^2]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2] - 
 3*G[0, -w]*G[-w^(-1), -w]*G[-w, -w^(-1), w^2] + 
 6*G[1, -w]*G[-w^(-1), -w]*G[-w, -w^(-1), w^2] - 
 I*Pi*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2] - 3*G[0, -w]*G[-w^(-1), w^2]*
  G[-w, -w^(-1), w^2] + G[0, w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2] + 
 G[1, r7]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2] + 
 6*G[1, -w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2] - 
 2*G[1, w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2] - 
 I*Pi*G[-w, w^2]*G[-w, -w^(-1), w^2] - G[0, -w]*G[-w, w^2]*
  G[-w, -w^(-1), w^2] + G[0, w]*G[-w, w^2]*G[-w, -w^(-1), w^2] + 
 G[1, r7]*G[-w, w^2]*G[-w, -w^(-1), w^2] + 2*G[1, -w]*G[-w, w^2]*
  G[-w, -w^(-1), w^2] - 2*G[1, w]*G[-w, w^2]*G[-w, -w^(-1), w^2] - 
 9*G[0, 0, -w]*G[-w, -w^(-1), w^2] - 11*G[0, 0, w]*G[-w, -w^(-1), w^2] - 
 4*G[0, 0, w^2]*G[-w, -w^(-1), w^2] - 3*G[0, 1, r7]*G[-w, -w^(-1), w^2] + 
 18*G[0, 1, -w]*G[-w, -w^(-1), w^2] + 4*G[0, 1, w]*G[-w, -w^(-1), w^2] + 
 6*G[0, 1, w^2]*G[-w, -w^(-1), w^2] + G[0, r61, w^2]*G[-w, -w^(-1), w^2] + 
 G[0, r62, w^2]*G[-w, -w^(-1), w^2] - 3*G[0, -w, -w]*G[-w, -w^(-1), w^2] + 
 12*G[1, 0, -w]*G[-w, -w^(-1), w^2] + 4*G[1, 0, w]*G[-w, -w^(-1), w^2] + 
 6*G[1, 0, w^2]*G[-w, -w^(-1), w^2] + 4*G[1, 1, r7]*G[-w, -w^(-1), w^2] - 
 24*G[1, 1, -w]*G[-w, -w^(-1), w^2] - 8*G[1, 1, w]*G[-w, -w^(-1), w^2] - 
 8*G[1, 1, w^2]*G[-w, -w^(-1), w^2] - 2*G[1, r61, w^2]*G[-w, -w^(-1), w^2] - 
 2*G[1, r62, w^2]*G[-w, -w^(-1), w^2] + 6*G[1, -w, -w]*G[-w, -w^(-1), w^2] + 
 G[r61, 0, w^2]*G[-w, -w^(-1), w^2] - 2*G[r61, 1, w^2]*G[-w, -w^(-1), w^2] + 
 G[r62, 0, w^2]*G[-w, -w^(-1), w^2] - 2*G[r62, 1, w^2]*G[-w, -w^(-1), w^2] + 
 3*G[-w^(-1), 0, -w]*G[-w, -w^(-1), w^2] - 3*G[-w^(-1), 0, w^2]*
  G[-w, -w^(-1), w^2] - 6*G[-w^(-1), 1, -w]*G[-w, -w^(-1), w^2] + 
 6*G[-w^(-1), 1, w^2]*G[-w, -w^(-1), w^2] + 
 3*G[-w, 0, w^2]*G[-w, -w^(-1), w^2] - 6*G[-w, 1, w^2]*G[-w, -w^(-1), w^2] + 
 (-1/2*Pi^2 - 9*G[0, -w]^2 - (2*I)*Pi*G[0, w] - 3*G[0, -w]*G[0, w^2] - 
   3*G[0, w]*G[0, w^2] - G[0, w^2]^2 + 30*G[0, -w]*G[1, -w] + 
   6*G[0, w^2]*G[1, -w] - 24*G[1, -w]^2 + (4*I)*Pi*G[1, w] - 
   (2*I)*Pi*G[1, w^2] + 6*G[0, -w]*G[1, w^2] + 2*G[0, w]*G[1, w^2] - 
   12*G[1, -w]*G[1, w^2] - 4*G[1, w]*G[1, w^2] + 4*G[1, w^2]^2 + 
   2*G[0, w^2]*G[r61, w^2] + G[1, r7]*G[r61, w^2] - 4*G[1, w^2]*G[r61, w^2] + 
   2*G[0, w^2]*G[r62, w^2] + G[1, r7]*G[r62, w^2] - 4*G[1, w^2]*G[r62, w^2] + 
   (I/2)*Pi*G[w^(-2), w^2] - (G[0, w]*G[w^(-2), w^2])/2 - 
   (G[1, r7]*G[w^(-2), w^2])/2 + G[1, w]*G[w^(-2), w^2] + 
   3*G[0, -w]*G[-w^(-1), -w] - 6*G[1, -w]*G[-w^(-1), -w] + 
   (I/2)*Pi*G[-w^(-1), w^2] - 3*G[0, -w]*G[-w^(-1), w^2] - 
   (G[0, w]*G[-w^(-1), w^2])/2 - (G[1, r7]*G[-w^(-1), w^2])/2 + 
   6*G[1, -w]*G[-w^(-1), w^2] + G[1, w]*G[-w^(-1), w^2] + 
   (I/2)*Pi*G[-w, w^2] + 3*G[0, -w]*G[-w, w^2] - (G[0, w]*G[-w, w^2])/2 - 
   (G[1, r7]*G[-w, w^2])/2 - 6*G[1, -w]*G[-w, w^2] + G[1, w]*G[-w, w^2] + 
   9*G[0, 0, -w] + 11*G[0, 0, w] + 4*G[0, 0, w^2] + 3*G[0, 1, r7] - 
   18*G[0, 1, -w] - 4*G[0, 1, w] - 6*G[0, 1, w^2] - G[0, r61, w^2] - 
   G[0, r62, w^2] + 3*G[0, -w, -w] - 12*G[1, 0, -w] - 4*G[1, 0, w] - 
   6*G[1, 0, w^2] - 4*G[1, 1, r7] + 24*G[1, 1, -w] + 8*G[1, 1, w] + 
   8*G[1, 1, w^2] + 2*G[1, r61, w^2] + 2*G[1, r62, w^2] - 6*G[1, -w, -w] - 
   G[r61, 0, w^2] + 2*G[r61, 1, w^2] - G[r62, 0, w^2] + 2*G[r62, 1, w^2] - 
   3*G[-w^(-1), 0, -w] + 3*G[-w^(-1), 0, w^2] + 6*G[-w^(-1), 1, -w] - 
   6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 6*G[-w, 1, w^2])*
  G[-w, -w^(-1), z3] + (5*Pi^2*G[-w, -w, w^2])/6 - 
 G[0, -w]^2*G[-w, -w, w^2] + (2*I)*Pi*G[0, w]*G[-w, -w, w^2] + 
 G[0, -w]*G[0, w^2]*G[-w, -w, w^2] + G[0, w]*G[0, w^2]*G[-w, -w, w^2] + 
 G[0, w^2]^2*G[-w, -w, w^2] + 6*G[0, -w]*G[1, -w]*G[-w, -w, w^2] - 
 2*G[0, w^2]*G[1, -w]*G[-w, -w, w^2] - 8*G[1, -w]^2*G[-w, -w, w^2] - 
 (4*I)*Pi*G[1, w]*G[-w, -w, w^2] + (6*I)*Pi*G[1, w^2]*G[-w, -w, w^2] - 
 6*G[0, -w]*G[1, w^2]*G[-w, -w, w^2] - 6*G[0, w]*G[1, w^2]*G[-w, -w, w^2] - 
 4*G[1, r7]*G[1, w^2]*G[-w, -w, w^2] + 12*G[1, -w]*G[1, w^2]*G[-w, -w, w^2] + 
 12*G[1, w]*G[1, w^2]*G[-w, -w, w^2] - 4*G[1, w^2]^2*G[-w, -w, w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[-w, -w, w^2])/2 - 
 (7*G[0, w^2]*G[r61, w^2]*G[-w, -w, w^2])/2 - 
 (5*G[1, r7]*G[r61, w^2]*G[-w, -w, w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[-w, -w, w^2] + 7*G[1, w^2]*G[r61, w^2]*
  G[-w, -w, w^2] + (3*G[0, -w]*G[r62, w^2]*G[-w, -w, w^2])/2 - 
 (7*G[0, w^2]*G[r62, w^2]*G[-w, -w, w^2])/2 - 
 (5*G[1, r7]*G[r62, w^2]*G[-w, -w, w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[-w, -w, w^2] + 7*G[1, w^2]*G[r62, w^2]*
  G[-w, -w, w^2] - (2*I)*Pi*G[w^(-2), w^2]*G[-w, -w, w^2] - 
 (3*G[0, -w]*G[w^(-2), w^2]*G[-w, -w, w^2])/2 + 
 2*G[0, w]*G[w^(-2), w^2]*G[-w, -w, w^2] + 
 (3*G[0, w^2]*G[w^(-2), w^2]*G[-w, -w, w^2])/2 + 
 (7*G[1, r7]*G[w^(-2), w^2]*G[-w, -w, w^2])/2 + 
 3*G[1, -w]*G[w^(-2), w^2]*G[-w, -w, w^2] - 4*G[1, w]*G[w^(-2), w^2]*
  G[-w, -w, w^2] - 3*G[1, w^2]*G[w^(-2), w^2]*G[-w, -w, w^2] - 
 G[0, -w]*G[-w^(-1), -w]*G[-w, -w, w^2] + 2*G[1, -w]*G[-w^(-1), -w]*
  G[-w, -w, w^2] - I*Pi*G[-w^(-1), w^2]*G[-w, -w, w^2] + 
 3*G[0, -w]*G[-w^(-1), w^2]*G[-w, -w, w^2] + G[0, w]*G[-w^(-1), w^2]*
  G[-w, -w, w^2] + G[1, r7]*G[-w^(-1), w^2]*G[-w, -w, w^2] - 
 6*G[1, -w]*G[-w^(-1), w^2]*G[-w, -w, w^2] - 2*G[1, w]*G[-w^(-1), w^2]*
  G[-w, -w, w^2] - I*Pi*G[-w, w^2]*G[-w, -w, w^2] + 
 G[0, -w]*G[-w, w^2]*G[-w, -w, w^2] + G[0, w]*G[-w, w^2]*G[-w, -w, w^2] + 
 G[1, r7]*G[-w, w^2]*G[-w, -w, w^2] - 2*G[1, -w]*G[-w, w^2]*G[-w, -w, w^2] - 
 2*G[1, w]*G[-w, w^2]*G[-w, -w, w^2] + G[0, 0, -w]*G[-w, -w, w^2] - 
 3*G[0, 0, w]*G[-w, -w, w^2] - 2*G[0, 0, w^2]*G[-w, -w, w^2] - 
 3*G[0, 1, r7]*G[-w, -w, w^2] - 2*G[0, 1, -w]*G[-w, -w, w^2] + 
 4*G[0, 1, w]*G[-w, -w, w^2] + 2*G[0, 1, w^2]*G[-w, -w, w^2] + 
 G[0, r61, w^2]*G[-w, -w, w^2] + G[0, r62, w^2]*G[-w, -w, w^2] - 
 G[0, -w, -w]*G[-w, -w, w^2] - 4*G[1, 0, -w]*G[-w, -w, w^2] + 
 4*G[1, 0, w]*G[-w, -w, w^2] + 6*G[1, 0, w^2]*G[-w, -w, w^2] + 
 4*G[1, 1, r7]*G[-w, -w, w^2] + 8*G[1, 1, -w]*G[-w, -w, w^2] - 
 8*G[1, 1, w]*G[-w, -w, w^2] - 8*G[1, 1, w^2]*G[-w, -w, w^2] - 
 2*G[1, r61, w^2]*G[-w, -w, w^2] - 2*G[1, r62, w^2]*G[-w, -w, w^2] + 
 2*G[1, -w, -w]*G[-w, -w, w^2] + G[r61, 0, w^2]*G[-w, -w, w^2] - 
 2*G[r61, 1, w^2]*G[-w, -w, w^2] + G[r62, 0, w^2]*G[-w, -w, w^2] - 
 2*G[r62, 1, w^2]*G[-w, -w, w^2] + G[-w^(-1), 0, -w]*G[-w, -w, w^2] - 
 3*G[-w^(-1), 0, w^2]*G[-w, -w, w^2] - 2*G[-w^(-1), 1, -w]*G[-w, -w, w^2] + 
 6*G[-w^(-1), 1, w^2]*G[-w, -w, w^2] - G[-w, 0, w^2]*G[-w, -w, w^2] + 
 2*G[-w, 1, w^2]*G[-w, -w, w^2] + 
 ((-5*Pi^2)/6 + G[0, -w]^2 - (2*I)*Pi*G[0, w] - G[0, -w]*G[0, w^2] - 
   G[0, w]*G[0, w^2] - G[0, w^2]^2 - 6*G[0, -w]*G[1, -w] + 
   2*G[0, w^2]*G[1, -w] + 8*G[1, -w]^2 + (4*I)*Pi*G[1, w] - 
   (2*I)*Pi*G[1, w^2] + 6*G[0, -w]*G[1, w^2] + 2*G[0, w]*G[1, w^2] - 
   12*G[1, -w]*G[1, w^2] - 4*G[1, w]*G[1, w^2] + 4*G[1, w^2]^2 + 
   2*G[0, w^2]*G[r61, w^2] + G[1, r7]*G[r61, w^2] - 4*G[1, w^2]*G[r61, w^2] + 
   2*G[0, w^2]*G[r62, w^2] + G[1, r7]*G[r62, w^2] - 4*G[1, w^2]*G[r62, w^2] + 
   (I/2)*Pi*G[w^(-2), w^2] - (G[0, w]*G[w^(-2), w^2])/2 - 
   (G[1, r7]*G[w^(-2), w^2])/2 + G[1, w]*G[w^(-2), w^2] + 
   G[0, -w]*G[-w^(-1), -w] - 2*G[1, -w]*G[-w^(-1), -w] + 
   (I/2)*Pi*G[-w^(-1), w^2] - 3*G[0, -w]*G[-w^(-1), w^2] - 
   (G[0, w]*G[-w^(-1), w^2])/2 - (G[1, r7]*G[-w^(-1), w^2])/2 + 
   6*G[1, -w]*G[-w^(-1), w^2] + G[1, w]*G[-w^(-1), w^2] + 
   (I/2)*Pi*G[-w, w^2] - G[0, -w]*G[-w, w^2] - (G[0, w]*G[-w, w^2])/2 - 
   (G[1, r7]*G[-w, w^2])/2 + 2*G[1, -w]*G[-w, w^2] + G[1, w]*G[-w, w^2] - 
   G[0, 0, -w] + 3*G[0, 0, w] + 2*G[0, 0, w^2] + 3*G[0, 1, r7] + 
   2*G[0, 1, -w] - 4*G[0, 1, w] - 2*G[0, 1, w^2] - G[0, r61, w^2] - 
   G[0, r62, w^2] + G[0, -w, -w] + 4*G[1, 0, -w] - 4*G[1, 0, w] - 
   6*G[1, 0, w^2] - 4*G[1, 1, r7] - 8*G[1, 1, -w] + 8*G[1, 1, w] + 
   8*G[1, 1, w^2] + 2*G[1, r61, w^2] + 2*G[1, r62, w^2] - 2*G[1, -w, -w] - 
   G[r61, 0, w^2] + 2*G[r61, 1, w^2] - G[r62, 0, w^2] + 2*G[r62, 1, w^2] - 
   G[-w^(-1), 0, -w] + 3*G[-w^(-1), 0, w^2] + 2*G[-w^(-1), 1, -w] - 
   6*G[-w^(-1), 1, w^2] + G[-w, 0, w^2] - 2*G[-w, 1, w^2])*G[-w, -w, z3] + 
 Pi^2*G[-w, w^2, w^2] + 2*G[0, -w]^2*G[-w, w^2, w^2] + 
 (2*I)*Pi*G[0, w]*G[-w, w^2, w^2] - G[0, -w]*G[0, w^2]*G[-w, w^2, w^2] - 
 G[0, w]*G[0, w^2]*G[-w, w^2, w^2] + 14*G[0, w^2]^2*G[-w, w^2, w^2] + 
 5*G[0, w^2]*G[1, r7]*G[-w, w^2, w^2] - 8*G[0, -w]*G[1, -w]*G[-w, w^2, w^2] + 
 2*G[0, w^2]*G[1, -w]*G[-w, w^2, w^2] + 8*G[1, -w]^2*G[-w, w^2, w^2] - 
 (4*I)*Pi*G[1, w]*G[-w, w^2, w^2] - (2*I)*Pi*G[1, w^2]*G[-w, w^2, w^2] - 
 2*G[0, -w]*G[1, w^2]*G[-w, w^2, w^2] + 2*G[0, w]*G[1, w^2]*G[-w, w^2, w^2] - 
 2*G[0, w^2]*G[1, w^2]*G[-w, w^2, w^2] + 24*G[1, r7]*G[1, w^2]*
  G[-w, w^2, w^2] + 4*G[1, -w]*G[1, w^2]*G[-w, w^2, w^2] - 
 4*G[1, w]*G[1, w^2]*G[-w, w^2, w^2] - 44*G[1, w^2]^2*G[-w, w^2, w^2] - 
 24*G[0, w^2]*G[r61, w^2]*G[-w, w^2, w^2] - 7*G[1, r7]*G[r61, w^2]*
  G[-w, w^2, w^2] + 28*G[1, w^2]*G[r61, w^2]*G[-w, w^2, w^2] + 
 8*G[r61, w^2]^2*G[-w, w^2, w^2] - 24*G[0, w^2]*G[r62, w^2]*G[-w, w^2, w^2] - 
 7*G[1, r7]*G[r62, w^2]*G[-w, w^2, w^2] + 28*G[1, w^2]*G[r62, w^2]*
  G[-w, w^2, w^2] + 16*G[r61, w^2]*G[r62, w^2]*G[-w, w^2, w^2] + 
 8*G[r62, w^2]^2*G[-w, w^2, w^2] + ((3*I)/2)*Pi*G[w^(-2), w^2]*
  G[-w, w^2, w^2] + 15*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2, w^2] - 
 (3*G[0, w]*G[w^(-2), w^2]*G[-w, w^2, w^2])/2 - 
 3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2] - 
 (21*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2, w^2])/2 - 
 30*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2, w^2] + 
 3*G[1, w]*G[w^(-2), w^2]*G[-w, w^2, w^2] + 18*G[1, w^2]*G[w^(-2), w^2]*
  G[-w, w^2, w^2] - 6*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2] - 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2] - 
 (I/2)*Pi*G[-w^(-1), w^2]*G[-w, w^2, w^2] - 14*G[0, -w]*G[-w^(-1), w^2]*
  G[-w, w^2, w^2] + (G[0, w]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/2 + 
 (G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/2 + 
 28*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2, w^2] - 
 G[1, w]*G[-w^(-1), w^2]*G[-w, w^2, w^2] - 
 (I/2)*Pi*G[-w, w^2]*G[-w, w^2, w^2] + (G[0, w]*G[-w, w^2]*G[-w, w^2, w^2])/
  2 + (G[1, r7]*G[-w, w^2]*G[-w, w^2, w^2])/2 - 
 G[1, w]*G[-w, w^2]*G[-w, w^2, w^2] - 2*G[0, 0, -w]*G[-w, w^2, w^2] - 
 2*G[0, 0, w]*G[-w, w^2, w^2] - 13*G[0, 0, w^2]*G[-w, w^2, w^2] + 
 4*G[0, 1, -w]*G[-w, w^2, w^2] + 4*G[0, 1, w]*G[-w, w^2, w^2] + 
 8*G[0, 1, w^2]*G[-w, w^2, w^2] + 9*G[0, r61, w^2]*G[-w, w^2, w^2] + 
 9*G[0, r62, w^2]*G[-w, w^2, w^2] + 6*G[0, w^2, w^2]*G[-w, w^2, w^2] + 
 4*G[1, 0, -w]*G[-w, w^2, w^2] + 4*G[1, 0, w]*G[-w, w^2, w^2] + 
 10*G[1, 0, w^2]*G[-w, w^2, w^2] - 8*G[1, 1, -w]*G[-w, w^2, w^2] - 
 8*G[1, 1, w]*G[-w, w^2, w^2] + 8*G[1, 1, w^2]*G[-w, w^2, w^2] - 
 14*G[1, r61, w^2]*G[-w, w^2, w^2] - 14*G[1, r62, w^2]*G[-w, w^2, w^2] + 
 15*G[r61, 0, w^2]*G[-w, w^2, w^2] - 14*G[r61, 1, w^2]*G[-w, w^2, w^2] - 
 8*G[r61, r61, w^2]*G[-w, w^2, w^2] - 8*G[r61, r62, w^2]*G[-w, w^2, w^2] - 
 6*G[r61, w^2, w^2]*G[-w, w^2, w^2] + 15*G[r62, 0, w^2]*G[-w, w^2, w^2] - 
 14*G[r62, 1, w^2]*G[-w, w^2, w^2] - 8*G[r62, r61, w^2]*G[-w, w^2, w^2] - 
 8*G[r62, r62, w^2]*G[-w, w^2, w^2] - 6*G[r62, w^2, w^2]*G[-w, w^2, w^2] - 
 6*G[w^(-2), 0, w^2]*G[-w, w^2, w^2] + 6*G[w^(-2), r61, w^2]*
  G[-w, w^2, w^2] + 6*G[w^(-2), r62, w^2]*G[-w, w^2, w^2] - 
 2*G[-w, 0, w^2]*G[-w, w^2, w^2] + 4*G[-w, 1, w^2]*G[-w, w^2, w^2] + 
 (-Pi^2 - 2*G[0, -w]^2 - (2*I)*Pi*G[0, w] + G[0, -w]*G[0, w^2] + 
   G[0, w]*G[0, w^2] - 14*G[0, w^2]^2 - 5*G[0, w^2]*G[1, r7] + 
   8*G[0, -w]*G[1, -w] - 2*G[0, w^2]*G[1, -w] - 8*G[1, -w]^2 + 
   (4*I)*Pi*G[1, w] - (6*I)*Pi*G[1, w^2] - 6*G[0, -w]*G[1, w^2] + 
   6*G[0, w]*G[1, w^2] + 26*G[0, w^2]*G[1, w^2] + 8*G[1, r7]*G[1, w^2] + 
   12*G[1, -w]*G[1, w^2] - 12*G[1, w]*G[1, w^2] - 4*G[1, w^2]^2 + 
   24*G[0, w^2]*G[r61, w^2] + 7*G[1, r7]*G[r61, w^2] - 
   28*G[1, w^2]*G[r61, w^2] - 8*G[r61, w^2]^2 + 24*G[0, w^2]*G[r62, w^2] + 
   7*G[1, r7]*G[r62, w^2] - 28*G[1, w^2]*G[r62, w^2] - 
   16*G[r61, w^2]*G[r62, w^2] - 8*G[r62, w^2]^2 + (I/2)*Pi*G[w^(-2), w^2] - 
   (3*G[0, -w]*G[w^(-2), w^2])/2 - (G[0, w]*G[w^(-2), w^2])/2 - 
   (9*G[0, w^2]*G[w^(-2), w^2])/2 + G[1, r7]*G[w^(-2), w^2] + 
   3*G[1, -w]*G[w^(-2), w^2] + G[1, w]*G[w^(-2), w^2] - 
   3*G[1, w^2]*G[w^(-2), w^2] + 6*G[r61, w^2]*G[w^(-2), w^2] + 
   6*G[r62, w^2]*G[w^(-2), w^2] + ((5*I)/2)*Pi*G[-w^(-1), w^2] + 
   (9*G[0, -w]*G[-w^(-1), w^2])/2 - (5*G[0, w]*G[-w^(-1), w^2])/2 - 
   (9*G[0, w^2]*G[-w^(-1), w^2])/2 - 7*G[1, r7]*G[-w^(-1), w^2] - 
   9*G[1, -w]*G[-w^(-1), w^2] + 5*G[1, w]*G[-w^(-1), w^2] + 
   9*G[1, w^2]*G[-w^(-1), w^2] + ((5*I)/2)*Pi*G[-w, w^2] + 
   (5*G[0, -w]*G[-w, w^2])/2 - (5*G[0, w]*G[-w, w^2])/2 - 
   (9*G[0, w^2]*G[-w, w^2])/2 - 7*G[1, r7]*G[-w, w^2] - 
   5*G[1, -w]*G[-w, w^2] + 5*G[1, w]*G[-w, w^2] + 9*G[1, w^2]*G[-w, w^2] + 
   2*G[0, 0, -w] + 2*G[0, 0, w] + 13*G[0, 0, w^2] - 4*G[0, 1, -w] - 
   4*G[0, 1, w] - 8*G[0, 1, w^2] - 9*G[0, r61, w^2] - 9*G[0, r62, w^2] - 
   6*G[0, w^2, w^2] - 4*G[1, 0, -w] - 4*G[1, 0, w] - 10*G[1, 0, w^2] + 
   8*G[1, 1, -w] + 8*G[1, 1, w] - 8*G[1, 1, w^2] + 14*G[1, r61, w^2] + 
   14*G[1, r62, w^2] - 15*G[r61, 0, w^2] + 14*G[r61, 1, w^2] + 
   8*G[r61, r61, w^2] + 8*G[r61, r62, w^2] + 6*G[r61, w^2, w^2] - 
   15*G[r62, 0, w^2] + 14*G[r62, 1, w^2] + 8*G[r62, r61, w^2] + 
   8*G[r62, r62, w^2] + 6*G[r62, w^2, w^2] + 6*G[w^(-2), 0, w^2] - 
   6*G[w^(-2), r61, w^2] - 6*G[w^(-2), r62, w^2] + 2*G[-w, 0, w^2] - 
   4*G[-w, 1, w^2])*G[-w, w^2, z3] + 2*G[w^(-2), w^2]*G[-1, 0, 1, r7] - 
 2*G[-w^(-1), w^2]*G[-1, 0, 1, r7] - 2*G[-w, w^2]*G[-1, 0, 1, r7] + 
 6*G[w^(-2), w^2]*G[-1, -w^(-1), 0, w^2] - 
 6*G[-w^(-1), w^2]*G[-1, -w^(-1), 0, w^2] + 
 6*G[-w, w^2]*G[-1, -w^(-1), 0, w^2] - 12*G[w^(-2), w^2]*
  G[-1, -w^(-1), 1, w^2] + 12*G[-w^(-1), w^2]*G[-1, -w^(-1), 1, w^2] - 
 12*G[-w, w^2]*G[-1, -w^(-1), 1, w^2] - 6*G[w^(-2), w^2]*G[-1, -w, 0, w^2] + 
 6*G[-w^(-1), w^2]*G[-1, -w, 0, w^2] - 6*G[-w, w^2]*G[-1, -w, 0, w^2] + 
 12*G[w^(-2), w^2]*G[-1, -w, 1, w^2] - 12*G[-w^(-1), w^2]*G[-1, -w, 1, w^2] + 
 12*G[-w, w^2]*G[-1, -w, 1, w^2] - 6*G[0, w^2]*G[0, -1, 0, w] + 
 48*G[w^(-2), w^2]*G[0, -1, 0, w] - 42*G[-w^(-1), w^2]*G[0, -1, 0, w] - 
 18*G[-w, w^2]*G[0, -1, 0, w] - G[w^(-2), w^2]*G[0, 0, 0, -w] + 
 G[-w^(-1), w^2]*G[0, 0, 0, -w] + G[-w, w^2]*G[0, 0, 0, -w] - 
 ((8*I)/3)*Pi*G[0, 0, 0, w] + 3*G[0, w^2]*G[0, 0, 0, w] - 
 (56*G[1, w^2]*G[0, 0, 0, w])/3 - (116*G[w^(-2), w^2]*G[0, 0, 0, w])/3 + 
 45*G[-w^(-1), w^2]*G[0, 0, 0, w] + 33*G[-w, w^2]*G[0, 0, 0, w] + 
 6*G[0, w^2]*G[0, 0, 0, w^2] - 8*G[1, w^2]*G[0, 0, 0, w^2] + 
 (46*G[r61, w^2]*G[0, 0, 0, w^2])/3 + (46*G[r62, w^2]*G[0, 0, 0, w^2])/3 - 
 (10*G[w^(-2), w^2]*G[0, 0, 0, w^2])/3 - 14*G[-w^(-1), w^2]*G[0, 0, 0, w^2] - 
 14*G[-w, w^2]*G[0, 0, 0, w^2] + 
 (-3*G[0, w^2] + 3*G[r61, w^2] + 3*G[r62, w^2])*G[0, 0, 0, z3] + 
 2*G[w^(-2), w^2]*G[0, 0, 1, -w] - 2*G[-w^(-1), w^2]*G[0, 0, 1, -w] - 
 2*G[-w, w^2]*G[0, 0, 1, -w] - ((32*I)/3)*Pi*G[0, 0, 1, w] + 
 (64*G[1, w^2]*G[0, 0, 1, w])/3 + (40*G[w^(-2), w^2]*G[0, 0, 1, w])/3 - 
 24*G[-w^(-1), w^2]*G[0, 0, 1, w] - 8*G[-w, w^2]*G[0, 0, 1, w] - 
 (56*G[r61, w^2]*G[0, 0, 1, w^2])/3 - (56*G[r62, w^2]*G[0, 0, 1, w^2])/3 + 
 (50*G[w^(-2), w^2]*G[0, 0, 1, w^2])/3 + 2*G[-w^(-1), w^2]*G[0, 0, 1, w^2] + 
 2*G[-w, w^2]*G[0, 0, 1, w^2] + (8*I)*Pi*G[0, 0, r1, w] + 
 (8*I)*Pi*G[0, 0, r2, w] - 7*G[0, w^2]*G[0, 0, r61, w^2] + 
 8*G[1, w^2]*G[0, 0, r61, w^2] - 5*G[r61, w^2]*G[0, 0, r61, w^2] - 
 5*G[r62, w^2]*G[0, 0, r61, w^2] - 5*G[w^(-2), w^2]*G[0, 0, r61, w^2] + 
 13*G[-w^(-1), w^2]*G[0, 0, r61, w^2] + 13*G[-w, w^2]*G[0, 0, r61, w^2] + 
 (4*G[0, w^2] - 4*G[r61, w^2] - 4*G[r62, w^2])*G[0, 0, r61, z3] - 
 7*G[0, w^2]*G[0, 0, r62, w^2] + 8*G[1, w^2]*G[0, 0, r62, w^2] - 
 5*G[r61, w^2]*G[0, 0, r62, w^2] - 5*G[r62, w^2]*G[0, 0, r62, w^2] - 
 5*G[w^(-2), w^2]*G[0, 0, r62, w^2] + 13*G[-w^(-1), w^2]*G[0, 0, r62, w^2] + 
 13*G[-w, w^2]*G[0, 0, r62, w^2] + 
 (4*G[0, w^2] - 4*G[r61, w^2] - 4*G[r62, w^2])*G[0, 0, r62, z3] + 
 G[0, w^2]*G[0, 0, w^(-2), w^2] - G[r61, w^2]*G[0, 0, w^(-2), w^2] - 
 G[r62, w^2]*G[0, 0, w^(-2), w^2] + (-G[0, w^2] + G[r61, w^2] + G[r62, w^2])*
  G[0, 0, w^(-2), z3] + 4*G[w^(-2), w^2]*G[0, 0, -w, -w] - 
 4*G[-w^(-1), w^2]*G[0, 0, -w, -w] - 4*G[-w, w^2]*G[0, 0, -w, -w] + 
 2*G[0, w^2]*G[0, 0, w^2, w^2] - (152*G[1, w^2]*G[0, 0, w^2, w^2])/3 - 
 (52*G[r61, w^2]*G[0, 0, w^2, w^2])/3 - (52*G[r62, w^2]*G[0, 0, w^2, w^2])/
  3 + (95*G[w^(-2), w^2]*G[0, 0, w^2, w^2])/3 + 
 9*G[-w^(-1), w^2]*G[0, 0, w^2, w^2] + 15*G[-w, w^2]*G[0, 0, w^2, w^2] + 
 (-G[0, w^2] + G[r61, w^2] + G[r62, w^2])*G[0, 0, w^2, z3] - 
 (8*I)*Pi*G[0, -I, 0, r1] + (8*I)*Pi*G[0, -I, 0, w] + 
 (8*I)*Pi*G[0, -I, r1, r1] - (8*I)*Pi*G[0, -I, r1, w] + 
 (8*I)*Pi*G[0, -I, r2, r1] - (8*I)*Pi*G[0, -I, r2, w] - 
 (8*I)*Pi*G[0, I, 0, r1] + (8*I)*Pi*G[0, I, 0, w] + 
 (8*I)*Pi*G[0, I, r1, r1] - (8*I)*Pi*G[0, I, r1, w] + 
 (8*I)*Pi*G[0, I, r2, r1] - (8*I)*Pi*G[0, I, r2, w] + 
 8*G[w^(-2), w^2]*G[0, 1, 0, -w] - 8*G[-w^(-1), w^2]*G[0, 1, 0, -w] - 
 8*G[-w, w^2]*G[0, 1, 0, -w] + ((64*I)/3)*Pi*G[0, 1, 0, w] - 
 2*G[0, w^2]*G[0, 1, 0, w] - (128*G[1, w^2]*G[0, 1, 0, w])/3 + 
 (112*G[w^(-2), w^2]*G[0, 1, 0, w])/3 - 14*G[-w^(-1), w^2]*G[0, 1, 0, w] + 
 10*G[-w, w^2]*G[0, 1, 0, w] - (152*G[r61, w^2]*G[0, 1, 0, w^2])/3 - 
 (152*G[r62, w^2]*G[0, 1, 0, w^2])/3 + (128*G[w^(-2), w^2]*G[0, 1, 0, w^2])/
  3 + 8*G[-w^(-1), w^2]*G[0, 1, 0, w^2] + 8*G[-w, w^2]*G[0, 1, 0, w^2] - 
 8*G[r61, w^2]*G[0, 1, 1, r7] - 8*G[r62, w^2]*G[0, 1, 1, r7] - 
 4*G[w^(-2), w^2]*G[0, 1, 1, r7] + 12*G[-w^(-1), w^2]*G[0, 1, 1, r7] + 
 12*G[-w, w^2]*G[0, 1, 1, r7] - 16*G[w^(-2), w^2]*G[0, 1, 1, -w] + 
 16*G[-w^(-1), w^2]*G[0, 1, 1, -w] + 16*G[-w, w^2]*G[0, 1, 1, -w] - 
 ((128*I)/3)*Pi*G[0, 1, 1, w] + (256*G[1, w^2]*G[0, 1, 1, w])/3 - 
 (128*G[w^(-2), w^2]*G[0, 1, 1, w])/3 - 32*G[-w, w^2]*G[0, 1, 1, w] + 
 (160*G[r61, w^2]*G[0, 1, 1, w^2])/3 + (160*G[r62, w^2]*G[0, 1, 1, w^2])/3 - 
 (112*G[w^(-2), w^2]*G[0, 1, 1, w^2])/3 - 16*G[-w^(-1), w^2]*
  G[0, 1, 1, w^2] - 16*G[-w, w^2]*G[0, 1, 1, w^2] + 
 24*G[r61, w^2]*G[0, 1, r61, w^2] + 24*G[r62, w^2]*G[0, 1, r61, w^2] - 
 24*G[w^(-2), w^2]*G[0, 1, r61, w^2] + 24*G[r61, w^2]*G[0, 1, r62, w^2] + 
 24*G[r62, w^2]*G[0, 1, r62, w^2] - 24*G[w^(-2), w^2]*G[0, 1, r62, w^2] - 
 8*G[w^(-2), w^2]*G[0, 1, -w, -w] + 8*G[-w^(-1), w^2]*G[0, 1, -w, -w] + 
 8*G[-w, w^2]*G[0, 1, -w, -w] + (160*G[1, w^2]*G[0, 1, w^2, w^2])/3 + 
 (32*G[r61, w^2]*G[0, 1, w^2, w^2])/3 + (32*G[r62, w^2]*G[0, 1, w^2, w^2])/
  3 - (112*G[w^(-2), w^2]*G[0, 1, w^2, w^2])/3 - 
 12*G[-w, w^2]*G[0, 1, w^2, w^2] - (16*I)*Pi*G[0, r1, 0, w] + 
 32*G[1, w^2]*G[0, r1, 0, w] - 4*G[w^(-2), w^2]*G[0, r1, 0, w] - 
 12*G[-w^(-1), w^2]*G[0, r1, 0, w] - 12*G[-w, w^2]*G[0, r1, 0, w] + 
 (32*I)*Pi*G[0, r1, 1, w] - 64*G[1, w^2]*G[0, r1, 1, w] + 
 8*G[w^(-2), w^2]*G[0, r1, 1, w] + 24*G[-w^(-1), w^2]*G[0, r1, 1, w] + 
 24*G[-w, w^2]*G[0, r1, 1, w] - (16*I)*Pi*G[0, r2, 0, w] + 
 32*G[1, w^2]*G[0, r2, 0, w] - 4*G[w^(-2), w^2]*G[0, r2, 0, w] - 
 12*G[-w^(-1), w^2]*G[0, r2, 0, w] - 12*G[-w, w^2]*G[0, r2, 0, w] + 
 (32*I)*Pi*G[0, r2, 1, w] - 64*G[1, w^2]*G[0, r2, 1, w] + 
 8*G[w^(-2), w^2]*G[0, r2, 1, w] + 24*G[-w^(-1), w^2]*G[0, r2, 1, w] + 
 24*G[-w, w^2]*G[0, r2, 1, w] - 6*G[0, w^2]*G[0, r61, 0, w^2] - 
 22*G[r61, w^2]*G[0, r61, 0, w^2] - 22*G[r62, w^2]*G[0, r61, 0, w^2] + 
 28*G[-w^(-1), w^2]*G[0, r61, 0, w^2] + 28*G[-w, w^2]*G[0, r61, 0, w^2] + 
 (2*G[0, w^2] - 2*G[r61, w^2] - 2*G[r62, w^2])*G[0, r61, 0, z3] + 
 24*G[r61, w^2]*G[0, r61, 1, w^2] + 24*G[r62, w^2]*G[0, r61, 1, w^2] - 
 24*G[w^(-2), w^2]*G[0, r61, 1, w^2] + 4*G[0, w^2]*G[0, r61, r61, w^2] + 
 12*G[r61, w^2]*G[0, r61, r61, w^2] + 12*G[r62, w^2]*G[0, r61, r61, w^2] + 
 12*G[w^(-2), w^2]*G[0, r61, r61, w^2] - 28*G[-w^(-1), w^2]*
  G[0, r61, r61, w^2] - 28*G[-w, w^2]*G[0, r61, r61, w^2] + 
 4*G[0, w^2]*G[0, r61, r62, w^2] + 12*G[r61, w^2]*G[0, r61, r62, w^2] + 
 12*G[r62, w^2]*G[0, r61, r62, w^2] + 12*G[w^(-2), w^2]*G[0, r61, r62, w^2] - 
 28*G[-w^(-1), w^2]*G[0, r61, r62, w^2] - 28*G[-w, w^2]*G[0, r61, r62, w^2] + 
 2*G[0, w^2]*G[0, r61, w^(-2), w^2] - 2*G[r61, w^2]*G[0, r61, w^(-2), w^2] - 
 2*G[r62, w^2]*G[0, r61, w^(-2), w^2] + 
 (-2*G[0, w^2] + 2*G[r61, w^2] + 2*G[r62, w^2])*G[0, r61, w^(-2), z3] + 
 G[0, w^2]*G[0, r61, w^2, w^2] + 24*G[1, w^2]*G[0, r61, w^2, w^2] + 
 9*G[r61, w^2]*G[0, r61, w^2, w^2] + 9*G[r62, w^2]*G[0, r61, w^2, w^2] - 
 13*G[w^(-2), w^2]*G[0, r61, w^2, w^2] - 9*G[-w^(-1), w^2]*
  G[0, r61, w^2, w^2] - 9*G[-w, w^2]*G[0, r61, w^2, w^2] + 
 (-2*G[0, w^2] + 2*G[r61, w^2] + 2*G[r62, w^2])*G[0, r61, w^2, z3] - 
 6*G[0, w^2]*G[0, r62, 0, w^2] - 22*G[r61, w^2]*G[0, r62, 0, w^2] - 
 22*G[r62, w^2]*G[0, r62, 0, w^2] + 28*G[-w^(-1), w^2]*G[0, r62, 0, w^2] + 
 28*G[-w, w^2]*G[0, r62, 0, w^2] + 
 (2*G[0, w^2] - 2*G[r61, w^2] - 2*G[r62, w^2])*G[0, r62, 0, z3] + 
 24*G[r61, w^2]*G[0, r62, 1, w^2] + 24*G[r62, w^2]*G[0, r62, 1, w^2] - 
 24*G[w^(-2), w^2]*G[0, r62, 1, w^2] + 4*G[0, w^2]*G[0, r62, r61, w^2] + 
 12*G[r61, w^2]*G[0, r62, r61, w^2] + 12*G[r62, w^2]*G[0, r62, r61, w^2] + 
 12*G[w^(-2), w^2]*G[0, r62, r61, w^2] - 28*G[-w^(-1), w^2]*
  G[0, r62, r61, w^2] - 28*G[-w, w^2]*G[0, r62, r61, w^2] + 
 4*G[0, w^2]*G[0, r62, r62, w^2] + 12*G[r61, w^2]*G[0, r62, r62, w^2] + 
 12*G[r62, w^2]*G[0, r62, r62, w^2] + 12*G[w^(-2), w^2]*G[0, r62, r62, w^2] - 
 28*G[-w^(-1), w^2]*G[0, r62, r62, w^2] - 28*G[-w, w^2]*G[0, r62, r62, w^2] + 
 2*G[0, w^2]*G[0, r62, w^(-2), w^2] - 2*G[r61, w^2]*G[0, r62, w^(-2), w^2] - 
 2*G[r62, w^2]*G[0, r62, w^(-2), w^2] + 
 (-2*G[0, w^2] + 2*G[r61, w^2] + 2*G[r62, w^2])*G[0, r62, w^(-2), z3] + 
 G[0, w^2]*G[0, r62, w^2, w^2] + 24*G[1, w^2]*G[0, r62, w^2, w^2] + 
 9*G[r61, w^2]*G[0, r62, w^2, w^2] + 9*G[r62, w^2]*G[0, r62, w^2, w^2] - 
 13*G[w^(-2), w^2]*G[0, r62, w^2, w^2] - 9*G[-w^(-1), w^2]*
  G[0, r62, w^2, w^2] - 9*G[-w, w^2]*G[0, r62, w^2, w^2] + 
 (-2*G[0, w^2] + 2*G[r61, w^2] + 2*G[r62, w^2])*G[0, r62, w^2, z3] + 
 8*G[1, w^2]*G[0, w^(-2), 0, w^2] + 16*G[r61, w^2]*G[0, w^(-2), 0, w^2] + 
 16*G[r62, w^2]*G[0, w^(-2), 0, w^2] - 5*G[w^(-2), w^2]*
  G[0, w^(-2), 0, w^2] - 15*G[-w^(-1), w^2]*G[0, w^(-2), 0, w^2] - 
 15*G[-w, w^2]*G[0, w^(-2), 0, w^2] + (G[0, w^2] - G[r61, w^2] - G[r62, w^2])*
  G[0, w^(-2), 0, z3] + 3*G[0, w^2]*G[0, w^(-2), r61, w^2] - 
 8*G[1, w^2]*G[0, w^(-2), r61, w^2] - 19*G[r61, w^2]*G[0, w^(-2), r61, w^2] - 
 19*G[r62, w^2]*G[0, w^(-2), r61, w^2] + 
 5*G[w^(-2), w^2]*G[0, w^(-2), r61, w^2] + 
 15*G[-w^(-1), w^2]*G[0, w^(-2), r61, w^2] + 
 15*G[-w, w^2]*G[0, w^(-2), r61, w^2] + 
 (-4*G[0, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*G[0, w^(-2), r61, z3] + 
 3*G[0, w^2]*G[0, w^(-2), r62, w^2] - 8*G[1, w^2]*G[0, w^(-2), r62, w^2] - 
 19*G[r61, w^2]*G[0, w^(-2), r62, w^2] - 
 19*G[r62, w^2]*G[0, w^(-2), r62, w^2] + 
 5*G[w^(-2), w^2]*G[0, w^(-2), r62, w^2] + 
 15*G[-w^(-1), w^2]*G[0, w^(-2), r62, w^2] + 
 15*G[-w, w^2]*G[0, w^(-2), r62, w^2] + 
 (-4*G[0, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*G[0, w^(-2), r62, z3] - 
 3*G[0, w^2]*G[0, w^(-2), w^(-2), w^2] + 
 3*G[r61, w^2]*G[0, w^(-2), w^(-2), w^2] + 
 3*G[r62, w^2]*G[0, w^(-2), w^(-2), w^2] + 
 (3*G[0, w^2] - 3*G[r61, w^2] - 3*G[r62, w^2])*G[0, w^(-2), w^(-2), z3] - 
 3*G[0, w^2]*G[0, w^(-2), w^2, w^2] + 3*G[r61, w^2]*G[0, w^(-2), w^2, w^2] + 
 3*G[r62, w^2]*G[0, w^(-2), w^2, w^2] + 
 (3*G[0, w^2] - 3*G[r61, w^2] - 3*G[r62, w^2])*G[0, w^(-2), w^2, z3] - 
 3*G[w^(-2), w^2]*G[0, -w^(-1), 0, -w] + 3*G[-w^(-1), w^2]*
  G[0, -w^(-1), 0, -w] + 3*G[-w, w^2]*G[0, -w^(-1), 0, -w] + 
 16*G[r61, w^2]*G[0, -w^(-1), 0, w^2] + 
 16*G[r62, w^2]*G[0, -w^(-1), 0, w^2] - 13*G[w^(-2), w^2]*
  G[0, -w^(-1), 0, w^2] - 3*G[-w^(-1), w^2]*G[0, -w^(-1), 0, w^2] - 
 3*G[-w, w^2]*G[0, -w^(-1), 0, w^2] + 6*G[w^(-2), w^2]*G[0, -w^(-1), 1, -w] - 
 6*G[-w^(-1), w^2]*G[0, -w^(-1), 1, -w] - 6*G[-w, w^2]*G[0, -w^(-1), 1, -w] - 
 32*G[r61, w^2]*G[0, -w^(-1), 1, w^2] - 
 32*G[r62, w^2]*G[0, -w^(-1), 1, w^2] + 26*G[w^(-2), w^2]*
  G[0, -w^(-1), 1, w^2] + 6*G[-w^(-1), w^2]*G[0, -w^(-1), 1, w^2] + 
 6*G[-w, w^2]*G[0, -w^(-1), 1, w^2] + G[w^(-2), w^2]*G[0, -w, 0, -w] - 
 G[-w^(-1), w^2]*G[0, -w, 0, -w] - G[-w, w^2]*G[0, -w, 0, -w] + 
 16*G[r61, w^2]*G[0, -w, 0, w^2] + 16*G[r62, w^2]*G[0, -w, 0, w^2] - 
 13*G[w^(-2), w^2]*G[0, -w, 0, w^2] - 3*G[-w^(-1), w^2]*G[0, -w, 0, w^2] - 
 3*G[-w, w^2]*G[0, -w, 0, w^2] - 2*G[w^(-2), w^2]*G[0, -w, 1, -w] + 
 2*G[-w^(-1), w^2]*G[0, -w, 1, -w] + 2*G[-w, w^2]*G[0, -w, 1, -w] - 
 32*G[r61, w^2]*G[0, -w, 1, w^2] - 32*G[r62, w^2]*G[0, -w, 1, w^2] + 
 26*G[w^(-2), w^2]*G[0, -w, 1, w^2] + 6*G[-w^(-1), w^2]*G[0, -w, 1, w^2] + 
 6*G[-w, w^2]*G[0, -w, 1, w^2] + G[0, w^2]*G[0, w^2, 0, w^2] - 
 (128*G[1, w^2]*G[0, w^2, 0, w^2])/3 - (G[r61, w^2]*G[0, w^2, 0, w^2])/3 - 
 (G[r62, w^2]*G[0, w^2, 0, w^2])/3 + (80*G[w^(-2), w^2]*G[0, w^2, 0, w^2])/
  3 - 6*G[-w^(-1), w^2]*G[0, w^2, 0, w^2] + 
 (G[0, w^2] - G[r61, w^2] - G[r62, w^2])*G[0, w^2, 0, z3] + 
 (160*G[1, w^2]*G[0, w^2, 1, w^2])/3 + (32*G[r61, w^2]*G[0, w^2, 1, w^2])/3 + 
 (32*G[r62, w^2]*G[0, w^2, 1, w^2])/3 - 
 (112*G[w^(-2), w^2]*G[0, w^2, 1, w^2])/3 - 12*G[-w, w^2]*G[0, w^2, 1, w^2] + 
 2*G[0, w^2]*G[0, w^2, r61, w^2] + 16*G[1, w^2]*G[0, w^2, r61, w^2] - 
 8*G[r61, w^2]*G[0, w^2, r61, w^2] - 8*G[r62, w^2]*G[0, w^2, r61, w^2] - 
 8*G[w^(-2), w^2]*G[0, w^2, r61, w^2] + 6*G[-w^(-1), w^2]*
  G[0, w^2, r61, w^2] + 6*G[-w, w^2]*G[0, w^2, r61, w^2] + 
 (-4*G[0, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*G[0, w^2, r61, z3] + 
 2*G[0, w^2]*G[0, w^2, r62, w^2] + 16*G[1, w^2]*G[0, w^2, r62, w^2] - 
 8*G[r61, w^2]*G[0, w^2, r62, w^2] - 8*G[r62, w^2]*G[0, w^2, r62, w^2] - 
 8*G[w^(-2), w^2]*G[0, w^2, r62, w^2] + 6*G[-w^(-1), w^2]*
  G[0, w^2, r62, w^2] + 6*G[-w, w^2]*G[0, w^2, r62, w^2] + 
 (-4*G[0, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*G[0, w^2, r62, z3] - 
 3*G[0, w^2]*G[0, w^2, w^(-2), w^2] + 3*G[r61, w^2]*G[0, w^2, w^(-2), w^2] + 
 3*G[r62, w^2]*G[0, w^2, w^(-2), w^2] + 
 (3*G[0, w^2] - 3*G[r61, w^2] - 3*G[r62, w^2])*G[0, w^2, w^(-2), z3] - 
 6*G[0, w^2]*G[0, w^2, w^2, w^2] + (160*G[1, w^2]*G[0, w^2, w^2, w^2])/3 + 
 (20*G[r61, w^2]*G[0, w^2, w^2, w^2])/3 + 
 (20*G[r62, w^2]*G[0, w^2, w^2, w^2])/3 - 
 (64*G[w^(-2), w^2]*G[0, w^2, w^2, w^2])/3 - 
 6*G[-w^(-1), w^2]*G[0, w^2, w^2, w^2] - 6*G[-w, w^2]*G[0, w^2, w^2, w^2] + 
 (3*G[0, w^2] - 3*G[r61, w^2] - 3*G[r62, w^2])*G[0, w^2, w^2, z3] - 
 (4*I)*Pi*G[-I, 0, 0, r1] + 24*G[0, w]*G[-I, 0, 0, r1] - 
 48*G[1, w^2]*G[-I, 0, 0, r1] - 24*G[r1, w]*G[-I, 0, 0, r1] - 
 24*G[r2, w]*G[-I, 0, 0, r1] + 2*G[w^(-2), w^2]*G[-I, 0, 0, r1] + 
 22*G[-w^(-1), w^2]*G[-I, 0, 0, r1] + 22*G[-w, w^2]*G[-I, 0, 0, r1] - 
 (8*I)*Pi*G[-I, 0, 0, w] + 48*G[1, w^2]*G[-I, 0, 0, w] - 
 2*G[w^(-2), w^2]*G[-I, 0, 0, w] - 22*G[-w^(-1), w^2]*G[-I, 0, 0, w] - 
 22*G[-w, w^2]*G[-I, 0, 0, w] - (8*I)*Pi*G[-I, 0, 1, r1] - 
 16*G[0, w]*G[-I, 0, 1, r1] + 32*G[1, w^2]*G[-I, 0, 1, r1] + 
 16*G[r1, w]*G[-I, 0, 1, r1] + 16*G[r2, w]*G[-I, 0, 1, r1] - 
 4*G[w^(-2), w^2]*G[-I, 0, 1, r1] - 12*G[-w^(-1), w^2]*G[-I, 0, 1, r1] - 
 12*G[-w, w^2]*G[-I, 0, 1, r1] + (16*I)*Pi*G[-I, 0, 1, w] - 
 32*G[1, w^2]*G[-I, 0, 1, w] + 4*G[w^(-2), w^2]*G[-I, 0, 1, w] + 
 12*G[-w^(-1), w^2]*G[-I, 0, 1, w] + 12*G[-w, w^2]*G[-I, 0, 1, w] - 
 (8*I)*Pi*G[-I, 0, r1, r1] - (12*I)*Pi*G[-I, r1, 0, r1] - 
 8*G[0, w]*G[-I, r1, 0, r1] + 16*G[1, w^2]*G[-I, r1, 0, r1] + 
 8*G[r1, w]*G[-I, r1, 0, r1] + 8*G[r2, w]*G[-I, r1, 0, r1] - 
 2*G[w^(-2), w^2]*G[-I, r1, 0, r1] - 6*G[-w^(-1), w^2]*G[-I, r1, 0, r1] - 
 6*G[-w, w^2]*G[-I, r1, 0, r1] + (8*I)*Pi*G[-I, r1, 0, w] - 
 16*G[1, w^2]*G[-I, r1, 0, w] + 2*G[w^(-2), w^2]*G[-I, r1, 0, w] + 
 6*G[-w^(-1), w^2]*G[-I, r1, 0, w] + 6*G[-w, w^2]*G[-I, r1, 0, w] + 
 (8*I)*Pi*G[-I, r1, 1, r1] + 16*G[0, w]*G[-I, r1, 1, r1] - 
 32*G[1, w^2]*G[-I, r1, 1, r1] - 16*G[r1, w]*G[-I, r1, 1, r1] - 
 16*G[r2, w]*G[-I, r1, 1, r1] + 4*G[w^(-2), w^2]*G[-I, r1, 1, r1] + 
 12*G[-w^(-1), w^2]*G[-I, r1, 1, r1] + 12*G[-w, w^2]*G[-I, r1, 1, r1] - 
 (16*I)*Pi*G[-I, r1, 1, w] + 32*G[1, w^2]*G[-I, r1, 1, w] - 
 4*G[w^(-2), w^2]*G[-I, r1, 1, w] - 12*G[-w^(-1), w^2]*G[-I, r1, 1, w] - 
 12*G[-w, w^2]*G[-I, r1, 1, w] + (16*I)*Pi*G[-I, r1, r1, r1] + 
 (8*I)*Pi*G[-I, r1, r2, r1] - (4*I)*Pi*G[-I, r2, 0, r1] - 
 8*G[0, w]*G[-I, r2, 0, r1] + 16*G[1, w^2]*G[-I, r2, 0, r1] + 
 8*G[r1, w]*G[-I, r2, 0, r1] + 8*G[r2, w]*G[-I, r2, 0, r1] - 
 2*G[w^(-2), w^2]*G[-I, r2, 0, r1] - 6*G[-w^(-1), w^2]*G[-I, r2, 0, r1] - 
 6*G[-w, w^2]*G[-I, r2, 0, r1] + (8*I)*Pi*G[-I, r2, 0, w] - 
 16*G[1, w^2]*G[-I, r2, 0, w] + 2*G[w^(-2), w^2]*G[-I, r2, 0, w] + 
 6*G[-w^(-1), w^2]*G[-I, r2, 0, w] + 6*G[-w, w^2]*G[-I, r2, 0, w] + 
 (8*I)*Pi*G[-I, r2, 1, r1] + 16*G[0, w]*G[-I, r2, 1, r1] - 
 32*G[1, w^2]*G[-I, r2, 1, r1] - 16*G[r1, w]*G[-I, r2, 1, r1] - 
 16*G[r2, w]*G[-I, r2, 1, r1] + 4*G[w^(-2), w^2]*G[-I, r2, 1, r1] + 
 12*G[-w^(-1), w^2]*G[-I, r2, 1, r1] + 12*G[-w, w^2]*G[-I, r2, 1, r1] - 
 (16*I)*Pi*G[-I, r2, 1, w] + 32*G[1, w^2]*G[-I, r2, 1, w] - 
 4*G[w^(-2), w^2]*G[-I, r2, 1, w] - 12*G[-w^(-1), w^2]*G[-I, r2, 1, w] - 
 12*G[-w, w^2]*G[-I, r2, 1, w] + (8*I)*Pi*G[-I, r2, r1, r1] - 
 (4*I)*Pi*G[I, 0, 0, r1] + 24*G[0, w]*G[I, 0, 0, r1] - 
 48*G[1, w^2]*G[I, 0, 0, r1] - 24*G[r1, w]*G[I, 0, 0, r1] - 
 24*G[r2, w]*G[I, 0, 0, r1] + 2*G[w^(-2), w^2]*G[I, 0, 0, r1] + 
 22*G[-w^(-1), w^2]*G[I, 0, 0, r1] + 22*G[-w, w^2]*G[I, 0, 0, r1] - 
 (8*I)*Pi*G[I, 0, 0, w] + 48*G[1, w^2]*G[I, 0, 0, w] - 
 2*G[w^(-2), w^2]*G[I, 0, 0, w] - 22*G[-w^(-1), w^2]*G[I, 0, 0, w] - 
 22*G[-w, w^2]*G[I, 0, 0, w] - (8*I)*Pi*G[I, 0, 1, r1] - 
 16*G[0, w]*G[I, 0, 1, r1] + 32*G[1, w^2]*G[I, 0, 1, r1] + 
 16*G[r1, w]*G[I, 0, 1, r1] + 16*G[r2, w]*G[I, 0, 1, r1] - 
 4*G[w^(-2), w^2]*G[I, 0, 1, r1] - 12*G[-w^(-1), w^2]*G[I, 0, 1, r1] - 
 12*G[-w, w^2]*G[I, 0, 1, r1] + (16*I)*Pi*G[I, 0, 1, w] - 
 32*G[1, w^2]*G[I, 0, 1, w] + 4*G[w^(-2), w^2]*G[I, 0, 1, w] + 
 12*G[-w^(-1), w^2]*G[I, 0, 1, w] + 12*G[-w, w^2]*G[I, 0, 1, w] - 
 (8*I)*Pi*G[I, 0, r1, r1] - (12*I)*Pi*G[I, r1, 0, r1] - 
 8*G[0, w]*G[I, r1, 0, r1] + 16*G[1, w^2]*G[I, r1, 0, r1] + 
 8*G[r1, w]*G[I, r1, 0, r1] + 8*G[r2, w]*G[I, r1, 0, r1] - 
 2*G[w^(-2), w^2]*G[I, r1, 0, r1] - 6*G[-w^(-1), w^2]*G[I, r1, 0, r1] - 
 6*G[-w, w^2]*G[I, r1, 0, r1] + (8*I)*Pi*G[I, r1, 0, w] - 
 16*G[1, w^2]*G[I, r1, 0, w] + 2*G[w^(-2), w^2]*G[I, r1, 0, w] + 
 6*G[-w^(-1), w^2]*G[I, r1, 0, w] + 6*G[-w, w^2]*G[I, r1, 0, w] + 
 (8*I)*Pi*G[I, r1, 1, r1] + 16*G[0, w]*G[I, r1, 1, r1] - 
 32*G[1, w^2]*G[I, r1, 1, r1] - 16*G[r1, w]*G[I, r1, 1, r1] - 
 16*G[r2, w]*G[I, r1, 1, r1] + 4*G[w^(-2), w^2]*G[I, r1, 1, r1] + 
 12*G[-w^(-1), w^2]*G[I, r1, 1, r1] + 12*G[-w, w^2]*G[I, r1, 1, r1] - 
 (16*I)*Pi*G[I, r1, 1, w] + 32*G[1, w^2]*G[I, r1, 1, w] - 
 4*G[w^(-2), w^2]*G[I, r1, 1, w] - 12*G[-w^(-1), w^2]*G[I, r1, 1, w] - 
 12*G[-w, w^2]*G[I, r1, 1, w] + (16*I)*Pi*G[I, r1, r1, r1] + 
 (8*I)*Pi*G[I, r1, r2, r1] - (4*I)*Pi*G[I, r2, 0, r1] - 
 8*G[0, w]*G[I, r2, 0, r1] + 16*G[1, w^2]*G[I, r2, 0, r1] + 
 8*G[r1, w]*G[I, r2, 0, r1] + 8*G[r2, w]*G[I, r2, 0, r1] - 
 2*G[w^(-2), w^2]*G[I, r2, 0, r1] - 6*G[-w^(-1), w^2]*G[I, r2, 0, r1] - 
 6*G[-w, w^2]*G[I, r2, 0, r1] + (8*I)*Pi*G[I, r2, 0, w] - 
 16*G[1, w^2]*G[I, r2, 0, w] + 2*G[w^(-2), w^2]*G[I, r2, 0, w] + 
 6*G[-w^(-1), w^2]*G[I, r2, 0, w] + 6*G[-w, w^2]*G[I, r2, 0, w] + 
 (8*I)*Pi*G[I, r2, 1, r1] + 16*G[0, w]*G[I, r2, 1, r1] - 
 32*G[1, w^2]*G[I, r2, 1, r1] - 16*G[r1, w]*G[I, r2, 1, r1] - 
 16*G[r2, w]*G[I, r2, 1, r1] + 4*G[w^(-2), w^2]*G[I, r2, 1, r1] + 
 12*G[-w^(-1), w^2]*G[I, r2, 1, r1] + 12*G[-w, w^2]*G[I, r2, 1, r1] - 
 (16*I)*Pi*G[I, r2, 1, w] + 32*G[1, w^2]*G[I, r2, 1, w] - 
 4*G[w^(-2), w^2]*G[I, r2, 1, w] - 12*G[-w^(-1), w^2]*G[I, r2, 1, w] - 
 12*G[-w, w^2]*G[I, r2, 1, w] + (8*I)*Pi*G[I, r2, r1, r1] + 
 10*G[w^(-2), w^2]*G[1, 0, 0, -w] - 10*G[-w^(-1), w^2]*G[1, 0, 0, -w] - 
 10*G[-w, w^2]*G[1, 0, 0, -w] - ((8*I)/3)*Pi*G[1, 0, 0, w] + 
 2*G[0, w^2]*G[1, 0, 0, w] - (32*G[1, w^2]*G[1, 0, 0, w])/3 + 
 (4*G[w^(-2), w^2]*G[1, 0, 0, w])/3 + 2*G[-w^(-1), w^2]*G[1, 0, 0, w] + 
 2*G[-w, w^2]*G[1, 0, 0, w] - 8*G[0, w^2]*G[1, 0, 0, w^2] - 
 (128*G[r61, w^2]*G[1, 0, 0, w^2])/3 - (128*G[r62, w^2]*G[1, 0, 0, w^2])/3 + 
 (104*G[w^(-2), w^2]*G[1, 0, 0, w^2])/3 + 16*G[-w^(-1), w^2]*
  G[1, 0, 0, w^2] + 16*G[-w, w^2]*G[1, 0, 0, w^2] + 
 (8*G[0, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*G[1, 0, 0, z3] - 
 4*G[r61, w^2]*G[1, 0, 1, r7] - 4*G[r62, w^2]*G[1, 0, 1, r7] - 
 G[w^(-2), w^2]*G[1, 0, 1, r7] + 5*G[-w^(-1), w^2]*G[1, 0, 1, r7] + 
 5*G[-w, w^2]*G[1, 0, 1, r7] - 20*G[w^(-2), w^2]*G[1, 0, 1, -w] + 
 20*G[-w^(-1), w^2]*G[1, 0, 1, -w] + 20*G[-w, w^2]*G[1, 0, 1, -w] - 
 ((32*I)/3)*Pi*G[1, 0, 1, w] + (64*G[1, w^2]*G[1, 0, 1, w])/3 - 
 (8*G[w^(-2), w^2]*G[1, 0, 1, w])/3 - 8*G[-w^(-1), w^2]*G[1, 0, 1, w] - 
 8*G[-w, w^2]*G[1, 0, 1, w] + (160*G[r61, w^2]*G[1, 0, 1, w^2])/3 + 
 (160*G[r62, w^2]*G[1, 0, 1, w^2])/3 - (64*G[w^(-2), w^2]*G[1, 0, 1, w^2])/
  3 - 32*G[-w^(-1), w^2]*G[1, 0, 1, w^2] - 32*G[-w, w^2]*G[1, 0, 1, w^2] + 
 (8*I)*Pi*G[1, 0, r1, w] + (8*I)*Pi*G[1, 0, r2, w] + 
 24*G[r61, w^2]*G[1, 0, r61, w^2] + 24*G[r62, w^2]*G[1, 0, r61, w^2] - 
 24*G[w^(-2), w^2]*G[1, 0, r61, w^2] + 24*G[r61, w^2]*G[1, 0, r62, w^2] + 
 24*G[r62, w^2]*G[1, 0, r62, w^2] - 24*G[w^(-2), w^2]*G[1, 0, r62, w^2] + 
 8*G[0, w^2]*G[1, 0, w^(-2), w^2] - 8*G[r61, w^2]*G[1, 0, w^(-2), w^2] - 
 8*G[r62, w^2]*G[1, 0, w^(-2), w^2] + 
 (-8*G[0, w^2] + 8*G[r61, w^2] + 8*G[r62, w^2])*G[1, 0, w^(-2), z3] - 
 8*G[w^(-2), w^2]*G[1, 0, -w, -w] + 8*G[-w^(-1), w^2]*G[1, 0, -w, -w] + 
 8*G[-w, w^2]*G[1, 0, -w, -w] + 8*G[0, w^2]*G[1, 0, w^2, w^2] + 
 (208*G[1, w^2]*G[1, 0, w^2, w^2])/3 + (8*G[r61, w^2]*G[1, 0, w^2, w^2])/3 + 
 (8*G[r62, w^2]*G[1, 0, w^2, w^2])/3 - (94*G[w^(-2), w^2]*G[1, 0, w^2, w^2])/
  3 - 14*G[-w^(-1), w^2]*G[1, 0, w^2, w^2] - 
 14*G[-w, w^2]*G[1, 0, w^2, w^2] + 
 (-8*G[0, w^2] + 8*G[r61, w^2] + 8*G[r62, w^2])*G[1, 0, w^2, z3] - 
 32*G[w^(-2), w^2]*G[1, 1, 0, -w] + 32*G[-w^(-1), w^2]*G[1, 1, 0, -w] + 
 32*G[-w, w^2]*G[1, 1, 0, -w] - ((80*I)/3)*Pi*G[1, 1, 0, w] + 
 (256*G[1, w^2]*G[1, 1, 0, w])/3 - (32*G[w^(-2), w^2]*G[1, 1, 0, w])/3 - 
 32*G[-w^(-1), w^2]*G[1, 1, 0, w] - 32*G[-w, w^2]*G[1, 1, 0, w] + 
 (256*G[r61, w^2]*G[1, 1, 0, w^2])/3 + (256*G[r62, w^2]*G[1, 1, 0, w^2])/3 - 
 (112*G[w^(-2), w^2]*G[1, 1, 0, w^2])/3 - 48*G[-w^(-1), w^2]*
  G[1, 1, 0, w^2] - 48*G[-w, w^2]*G[1, 1, 0, w^2] + 
 (32*G[r61, w^2]*G[1, 1, 1, r7])/3 + (32*G[r62, w^2]*G[1, 1, 1, r7])/3 + 
 (16*G[w^(-2), w^2]*G[1, 1, 1, r7])/3 - 16*G[-w^(-1), w^2]*G[1, 1, 1, r7] - 
 16*G[-w, w^2]*G[1, 1, 1, r7] + 64*G[w^(-2), w^2]*G[1, 1, 1, -w] - 
 64*G[-w^(-1), w^2]*G[1, 1, 1, -w] - 64*G[-w, w^2]*G[1, 1, 1, -w] + 
 ((256*I)/3)*Pi*G[1, 1, 1, w] - (512*G[1, w^2]*G[1, 1, 1, w])/3 + 
 (64*G[w^(-2), w^2]*G[1, 1, 1, w])/3 + 64*G[-w^(-1), w^2]*G[1, 1, 1, w] + 
 64*G[-w, w^2]*G[1, 1, 1, w] - ((256*I)/3)*Pi*G[1, 1, 1, w^2] + 
 (256*G[0, w]*G[1, 1, 1, w^2])/3 - (512*G[1, w]*G[1, 1, 1, w^2])/3 + 
 (1024*G[1, w^2]*G[1, 1, 1, w^2])/3 - (512*G[r61, w^2]*G[1, 1, 1, w^2])/3 - 
 (512*G[r62, w^2]*G[1, 1, 1, w^2])/3 - 64*G[w^(-2), w^2]*G[1, 1, 1, w^2] + 
 64*G[-w^(-1), w^2]*G[1, 1, 1, w^2] + 64*G[-w, w^2]*G[1, 1, 1, w^2] + 
 (((256*I)/3)*Pi - (256*G[0, w])/3 + (512*G[1, w])/3 - (512*G[1, w^2])/3 + 
   (256*G[r61, w^2])/3 + (256*G[r62, w^2])/3)*G[1, 1, 1, z3] - 
 (16*I)*Pi*G[1, 1, r1, w] - (16*I)*Pi*G[1, 1, r2, w] + 
 (256*G[0, w^2]*G[1, 1, r61, w^2])/3 + (128*G[1, r7]*G[1, 1, r61, w^2])/3 - 
 (512*G[1, w^2]*G[1, 1, r61, w^2])/3 - (256*G[r61, w^2]*G[1, 1, r61, w^2])/
  3 - (256*G[r62, w^2]*G[1, 1, r61, w^2])/3 + 
 (208*G[w^(-2), w^2]*G[1, 1, r61, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[1, 1, r61, w^2] + 16*G[-w, w^2]*G[1, 1, r61, w^2] + 
 ((-256*G[0, w^2])/3 - (128*G[1, r7])/3 + (256*G[1, w^2])/3 + 
   (128*G[r61, w^2])/3 + (128*G[r62, w^2])/3)*G[1, 1, r61, z3] + 
 (256*G[0, w^2]*G[1, 1, r62, w^2])/3 + (128*G[1, r7]*G[1, 1, r62, w^2])/3 - 
 (512*G[1, w^2]*G[1, 1, r62, w^2])/3 - (256*G[r61, w^2]*G[1, 1, r62, w^2])/
  3 - (256*G[r62, w^2]*G[1, 1, r62, w^2])/3 + 
 (208*G[w^(-2), w^2]*G[1, 1, r62, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[1, 1, r62, w^2] + 16*G[-w, w^2]*G[1, 1, r62, w^2] + 
 ((-256*G[0, w^2])/3 - (128*G[1, r7])/3 + (256*G[1, w^2])/3 + 
   (128*G[r61, w^2])/3 + (128*G[r62, w^2])/3)*G[1, 1, r62, z3] + 
 ((32*I)/3)*Pi*G[1, 1, w^(-2), w^2] - 32*G[0, -w]*G[1, 1, w^(-2), w^2] - 
 (32*G[0, w]*G[1, 1, w^(-2), w^2])/3 - (160*G[0, w^2]*G[1, 1, w^(-2), w^2])/
  3 + (64*G[1, r7]*G[1, 1, w^(-2), w^2])/3 + 
 64*G[1, -w]*G[1, 1, w^(-2), w^2] + (64*G[1, w]*G[1, 1, w^(-2), w^2])/3 - 
 64*G[1, w^2]*G[1, 1, w^(-2), w^2] + (256*G[r61, w^2]*G[1, 1, w^(-2), w^2])/
  3 + (256*G[r62, w^2]*G[1, 1, w^(-2), w^2])/3 + 
 (((-32*I)/3)*Pi + 32*G[0, -w] + (32*G[0, w])/3 + (160*G[0, w^2])/3 - 
   (64*G[1, r7])/3 - 64*G[1, -w] - (64*G[1, w])/3 + 64*G[1, w^2] - 
   (256*G[r61, w^2])/3 - (256*G[r62, w^2])/3)*G[1, 1, w^(-2), z3] + 
 (32*I)*Pi*G[1, 1, -w^(-1), w^2] + 32*G[0, -w]*G[1, 1, -w^(-1), w^2] - 
 32*G[0, w]*G[1, 1, -w^(-1), w^2] - 32*G[0, w^2]*G[1, 1, -w^(-1), w^2] - 
 64*G[1, r7]*G[1, 1, -w^(-1), w^2] - 64*G[1, -w]*G[1, 1, -w^(-1), w^2] + 
 64*G[1, w]*G[1, 1, -w^(-1), w^2] + 64*G[1, w^2]*G[1, 1, -w^(-1), w^2] + 
 ((-32*I)*Pi - 32*G[0, -w] + 32*G[0, w] + 32*G[0, w^2] + 64*G[1, r7] + 
   64*G[1, -w] - 64*G[1, w] - 64*G[1, w^2])*G[1, 1, -w^(-1), z3] + 
 16*G[w^(-2), w^2]*G[1, 1, -w, -w] - 16*G[-w^(-1), w^2]*G[1, 1, -w, -w] - 
 16*G[-w, w^2]*G[1, 1, -w, -w] + (32*I)*Pi*G[1, 1, -w, w^2] + 
 32*G[0, -w]*G[1, 1, -w, w^2] - 32*G[0, w]*G[1, 1, -w, w^2] - 
 32*G[0, w^2]*G[1, 1, -w, w^2] - 64*G[1, r7]*G[1, 1, -w, w^2] - 
 64*G[1, -w]*G[1, 1, -w, w^2] + 64*G[1, w]*G[1, 1, -w, w^2] + 
 64*G[1, w^2]*G[1, 1, -w, w^2] + ((-32*I)*Pi - 32*G[0, -w] + 32*G[0, w] + 
   32*G[0, w^2] + 64*G[1, r7] + 64*G[1, -w] - 64*G[1, w] - 64*G[1, w^2])*
  G[1, 1, -w, z3] + ((32*I)/3)*Pi*G[1, 1, w^2, w^2] - 
 32*G[0, -w]*G[1, 1, w^2, w^2] - (32*G[0, w]*G[1, 1, w^2, w^2])/3 - 
 (160*G[0, w^2]*G[1, 1, w^2, w^2])/3 + (64*G[1, r7]*G[1, 1, w^2, w^2])/3 + 
 64*G[1, -w]*G[1, 1, w^2, w^2] + (64*G[1, w]*G[1, 1, w^2, w^2])/3 - 
 64*G[1, w^2]*G[1, 1, w^2, w^2] + (256*G[r61, w^2]*G[1, 1, w^2, w^2])/3 + 
 (256*G[r62, w^2]*G[1, 1, w^2, w^2])/3 + 
 (((-32*I)/3)*Pi + 32*G[0, -w] + (32*G[0, w])/3 + (160*G[0, w^2])/3 - 
   (64*G[1, r7])/3 - 64*G[1, -w] - (64*G[1, w])/3 + 64*G[1, w^2] - 
   (256*G[r61, w^2])/3 - (256*G[r62, w^2])/3)*G[1, 1, w^2, z3] + 
 (16*I)*Pi*G[1, r1, 0, w] - 32*G[1, w^2]*G[1, r1, 0, w] + 
 4*G[w^(-2), w^2]*G[1, r1, 0, w] + 12*G[-w^(-1), w^2]*G[1, r1, 0, w] + 
 12*G[-w, w^2]*G[1, r1, 0, w] - (32*I)*Pi*G[1, r1, 1, w] + 
 64*G[1, w^2]*G[1, r1, 1, w] - 8*G[w^(-2), w^2]*G[1, r1, 1, w] - 
 24*G[-w^(-1), w^2]*G[1, r1, 1, w] - 24*G[-w, w^2]*G[1, r1, 1, w] + 
 (16*I)*Pi*G[1, r2, 0, w] - 32*G[1, w^2]*G[1, r2, 0, w] + 
 4*G[w^(-2), w^2]*G[1, r2, 0, w] + 12*G[-w^(-1), w^2]*G[1, r2, 0, w] + 
 12*G[-w, w^2]*G[1, r2, 0, w] - (32*I)*Pi*G[1, r2, 1, w] + 
 64*G[1, w^2]*G[1, r2, 1, w] - 8*G[w^(-2), w^2]*G[1, r2, 1, w] - 
 24*G[-w^(-1), w^2]*G[1, r2, 1, w] - 24*G[-w, w^2]*G[1, r2, 1, w] - 
 (152*G[0, w^2]*G[1, r61, 0, w^2])/3 - (80*G[1, r7]*G[1, r61, 0, w^2])/3 + 
 (416*G[1, w^2]*G[1, r61, 0, w^2])/3 + (200*G[r61, w^2]*G[1, r61, 0, w^2])/
  3 + (200*G[r62, w^2]*G[1, r61, 0, w^2])/3 - 
 (208*G[w^(-2), w^2]*G[1, r61, 0, w^2])/3 - 
 16*G[-w^(-1), w^2]*G[1, r61, 0, w^2] - 16*G[-w, w^2]*G[1, r61, 0, w^2] + 
 ((152*G[0, w^2])/3 + (80*G[1, r7])/3 - (160*G[1, w^2])/3 - 24*G[r61, w^2] - 
   24*G[r62, w^2])*G[1, r61, 0, z3] + (256*G[0, w^2]*G[1, r61, 1, w^2])/3 + 
 (128*G[1, r7]*G[1, r61, 1, w^2])/3 - (512*G[1, w^2]*G[1, r61, 1, w^2])/3 - 
 (256*G[r61, w^2]*G[1, r61, 1, w^2])/3 - (256*G[r62, w^2]*G[1, r61, 1, w^2])/
  3 + (208*G[w^(-2), w^2]*G[1, r61, 1, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[1, r61, 1, w^2] + 16*G[-w, w^2]*G[1, r61, 1, w^2] + 
 ((-256*G[0, w^2])/3 - (128*G[1, r7])/3 + (256*G[1, w^2])/3 + 
   (128*G[r61, w^2])/3 + (128*G[r62, w^2])/3)*G[1, r61, 1, z3] + 
 (128*G[0, w^2]*G[1, r61, r61, w^2])/3 + (64*G[1, r7]*G[1, r61, r61, w^2])/
  3 - (256*G[1, w^2]*G[1, r61, r61, w^2])/3 - 
 (128*G[r61, w^2]*G[1, r61, r61, w^2])/3 - 
 (128*G[r62, w^2]*G[1, r61, r61, w^2])/3 + 
 (104*G[w^(-2), w^2]*G[1, r61, r61, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[1, r61, r61, w^2] + 8*G[-w, w^2]*G[1, r61, r61, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[1, r61, r61, z3] + 
 (128*G[0, w^2]*G[1, r61, r62, w^2])/3 + (64*G[1, r7]*G[1, r61, r62, w^2])/
  3 - (256*G[1, w^2]*G[1, r61, r62, w^2])/3 - 
 (128*G[r61, w^2]*G[1, r61, r62, w^2])/3 - 
 (128*G[r62, w^2]*G[1, r61, r62, w^2])/3 + 
 (104*G[w^(-2), w^2]*G[1, r61, r62, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[1, r61, r62, w^2] + 8*G[-w, w^2]*G[1, r61, r62, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[1, r61, r62, z3] + 
 8*G[0, -w]*G[1, r61, w^(-2), w^2] - (80*G[0, w^2]*G[1, r61, w^(-2), w^2])/
  3 - 8*G[1, r7]*G[1, r61, w^(-2), w^2] - 
 16*G[1, -w]*G[1, r61, w^(-2), w^2] + 16*G[1, w^2]*G[1, r61, w^(-2), w^2] + 
 (56*G[r61, w^2]*G[1, r61, w^(-2), w^2])/3 + 
 (56*G[r62, w^2]*G[1, r61, w^(-2), w^2])/3 + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[1, r61, w^(-2), z3] - 
 8*G[0, -w]*G[1, r61, -w^(-1), w^2] - 8*G[0, w^2]*G[1, r61, -w^(-1), w^2] - 
 8*G[1, r7]*G[1, r61, -w^(-1), w^2] + 16*G[1, -w]*G[1, r61, -w^(-1), w^2] + 
 16*G[1, w^2]*G[1, r61, -w^(-1), w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[1, r61, -w^(-1), z3] - 8*G[0, -w]*G[1, r61, -w, w^2] - 
 8*G[0, w^2]*G[1, r61, -w, w^2] - 8*G[1, r7]*G[1, r61, -w, w^2] + 
 16*G[1, -w]*G[1, r61, -w, w^2] + 16*G[1, w^2]*G[1, r61, -w, w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[1, r61, -w, z3] + 8*G[0, -w]*G[1, r61, w^2, w^2] - 
 (80*G[0, w^2]*G[1, r61, w^2, w^2])/3 - 8*G[1, r7]*G[1, r61, w^2, w^2] - 
 16*G[1, -w]*G[1, r61, w^2, w^2] - (160*G[1, w^2]*G[1, r61, w^2, w^2])/3 + 
 8*G[r61, w^2]*G[1, r61, w^2, w^2] + 8*G[r62, w^2]*G[1, r61, w^2, w^2] + 
 (94*G[w^(-2), w^2]*G[1, r61, w^2, w^2])/3 + 
 14*G[-w^(-1), w^2]*G[1, r61, w^2, w^2] + 14*G[-w, w^2]*G[1, r61, w^2, w^2] + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[1, r61, w^2, z3] - 
 (152*G[0, w^2]*G[1, r62, 0, w^2])/3 - (80*G[1, r7]*G[1, r62, 0, w^2])/3 + 
 (416*G[1, w^2]*G[1, r62, 0, w^2])/3 + (200*G[r61, w^2]*G[1, r62, 0, w^2])/
  3 + (200*G[r62, w^2]*G[1, r62, 0, w^2])/3 - 
 (208*G[w^(-2), w^2]*G[1, r62, 0, w^2])/3 - 
 16*G[-w^(-1), w^2]*G[1, r62, 0, w^2] - 16*G[-w, w^2]*G[1, r62, 0, w^2] + 
 ((152*G[0, w^2])/3 + (80*G[1, r7])/3 - (160*G[1, w^2])/3 - 24*G[r61, w^2] - 
   24*G[r62, w^2])*G[1, r62, 0, z3] + (256*G[0, w^2]*G[1, r62, 1, w^2])/3 + 
 (128*G[1, r7]*G[1, r62, 1, w^2])/3 - (512*G[1, w^2]*G[1, r62, 1, w^2])/3 - 
 (256*G[r61, w^2]*G[1, r62, 1, w^2])/3 - (256*G[r62, w^2]*G[1, r62, 1, w^2])/
  3 + (208*G[w^(-2), w^2]*G[1, r62, 1, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[1, r62, 1, w^2] + 16*G[-w, w^2]*G[1, r62, 1, w^2] + 
 ((-256*G[0, w^2])/3 - (128*G[1, r7])/3 + (256*G[1, w^2])/3 + 
   (128*G[r61, w^2])/3 + (128*G[r62, w^2])/3)*G[1, r62, 1, z3] + 
 (128*G[0, w^2]*G[1, r62, r61, w^2])/3 + (64*G[1, r7]*G[1, r62, r61, w^2])/
  3 - (256*G[1, w^2]*G[1, r62, r61, w^2])/3 - 
 (128*G[r61, w^2]*G[1, r62, r61, w^2])/3 - 
 (128*G[r62, w^2]*G[1, r62, r61, w^2])/3 + 
 (104*G[w^(-2), w^2]*G[1, r62, r61, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[1, r62, r61, w^2] + 8*G[-w, w^2]*G[1, r62, r61, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[1, r62, r61, z3] + 
 (128*G[0, w^2]*G[1, r62, r62, w^2])/3 + (64*G[1, r7]*G[1, r62, r62, w^2])/
  3 - (256*G[1, w^2]*G[1, r62, r62, w^2])/3 - 
 (128*G[r61, w^2]*G[1, r62, r62, w^2])/3 - 
 (128*G[r62, w^2]*G[1, r62, r62, w^2])/3 + 
 (104*G[w^(-2), w^2]*G[1, r62, r62, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[1, r62, r62, w^2] + 8*G[-w, w^2]*G[1, r62, r62, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[1, r62, r62, z3] + 
 8*G[0, -w]*G[1, r62, w^(-2), w^2] - (80*G[0, w^2]*G[1, r62, w^(-2), w^2])/
  3 - 8*G[1, r7]*G[1, r62, w^(-2), w^2] - 
 16*G[1, -w]*G[1, r62, w^(-2), w^2] + 16*G[1, w^2]*G[1, r62, w^(-2), w^2] + 
 (56*G[r61, w^2]*G[1, r62, w^(-2), w^2])/3 + 
 (56*G[r62, w^2]*G[1, r62, w^(-2), w^2])/3 + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[1, r62, w^(-2), z3] - 
 8*G[0, -w]*G[1, r62, -w^(-1), w^2] - 8*G[0, w^2]*G[1, r62, -w^(-1), w^2] - 
 8*G[1, r7]*G[1, r62, -w^(-1), w^2] + 16*G[1, -w]*G[1, r62, -w^(-1), w^2] + 
 16*G[1, w^2]*G[1, r62, -w^(-1), w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[1, r62, -w^(-1), z3] - 8*G[0, -w]*G[1, r62, -w, w^2] - 
 8*G[0, w^2]*G[1, r62, -w, w^2] - 8*G[1, r7]*G[1, r62, -w, w^2] + 
 16*G[1, -w]*G[1, r62, -w, w^2] + 16*G[1, w^2]*G[1, r62, -w, w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[1, r62, -w, z3] + 8*G[0, -w]*G[1, r62, w^2, w^2] - 
 (80*G[0, w^2]*G[1, r62, w^2, w^2])/3 - 8*G[1, r7]*G[1, r62, w^2, w^2] - 
 16*G[1, -w]*G[1, r62, w^2, w^2] - (160*G[1, w^2]*G[1, r62, w^2, w^2])/3 + 
 8*G[r61, w^2]*G[1, r62, w^2, w^2] + 8*G[r62, w^2]*G[1, r62, w^2, w^2] + 
 (94*G[w^(-2), w^2]*G[1, r62, w^2, w^2])/3 + 
 14*G[-w^(-1), w^2]*G[1, r62, w^2, w^2] + 14*G[-w, w^2]*G[1, r62, w^2, w^2] + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[1, r62, w^2, z3] + 
 8*G[0, w]*G[1, w^(-2), 0, w^2] + (152*G[0, w^2]*G[1, w^(-2), 0, w^2])/3 + 
 (80*G[1, r7]*G[1, w^(-2), 0, w^2])/3 - (416*G[1, w^2]*G[1, w^(-2), 0, w^2])/
  3 - (128*G[r61, w^2]*G[1, w^(-2), 0, w^2])/3 - 
 (128*G[r62, w^2]*G[1, w^(-2), 0, w^2])/3 + 
 (136*G[w^(-2), w^2]*G[1, w^(-2), 0, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[1, w^(-2), 0, w^2] + 
 16*G[-w, w^2]*G[1, w^(-2), 0, w^2] + 
 (-8*G[0, w] - (152*G[0, w^2])/3 - (80*G[1, r7])/3 + (160*G[1, w^2])/3 + 
   24*G[r61, w^2] + 24*G[r62, w^2])*G[1, w^(-2), 0, z3] + 
 ((80*I)/3)*Pi*G[1, w^(-2), 1, w^2] + 16*G[0, -w]*G[1, w^(-2), 1, w^2] - 
 (80*G[0, w]*G[1, w^(-2), 1, w^2])/3 - (256*G[0, w^2]*G[1, w^(-2), 1, w^2])/
  3 - (128*G[1, r7]*G[1, w^(-2), 1, w^2])/3 - 
 32*G[1, -w]*G[1, w^(-2), 1, w^2] + (160*G[1, w]*G[1, w^(-2), 1, w^2])/3 + 
 32*G[1, w^2]*G[1, w^(-2), 1, w^2] + (208*G[r61, w^2]*G[1, w^(-2), 1, w^2])/
  3 + (208*G[r62, w^2]*G[1, w^(-2), 1, w^2])/3 + 
 (((-80*I)/3)*Pi - 16*G[0, -w] + (80*G[0, w])/3 + (256*G[0, w^2])/3 + 
   (128*G[1, r7])/3 + 32*G[1, -w] - (160*G[1, w])/3 - 32*G[1, w^2] - 
   (208*G[r61, w^2])/3 - (208*G[r62, w^2])/3)*G[1, w^(-2), 1, z3] - 
 (232*G[0, w^2]*G[1, w^(-2), r61, w^2])/3 - 
 (104*G[1, r7]*G[1, w^(-2), r61, w^2])/3 + 
 (464*G[1, w^2]*G[1, w^(-2), r61, w^2])/3 + 
 (184*G[r61, w^2]*G[1, w^(-2), r61, w^2])/3 + 
 (184*G[r62, w^2]*G[1, w^(-2), r61, w^2])/3 - 
 (136*G[w^(-2), w^2]*G[1, w^(-2), r61, w^2])/3 - 
 16*G[-w^(-1), w^2]*G[1, w^(-2), r61, w^2] - 
 16*G[-w, w^2]*G[1, w^(-2), r61, w^2] + 
 ((232*G[0, w^2])/3 + (104*G[1, r7])/3 - (208*G[1, w^2])/3 - 
   (128*G[r61, w^2])/3 - (128*G[r62, w^2])/3)*G[1, w^(-2), r61, z3] - 
 (232*G[0, w^2]*G[1, w^(-2), r62, w^2])/3 - 
 (104*G[1, r7]*G[1, w^(-2), r62, w^2])/3 + 
 (464*G[1, w^2]*G[1, w^(-2), r62, w^2])/3 + 
 (184*G[r61, w^2]*G[1, w^(-2), r62, w^2])/3 + 
 (184*G[r62, w^2]*G[1, w^(-2), r62, w^2])/3 - 
 (136*G[w^(-2), w^2]*G[1, w^(-2), r62, w^2])/3 - 
 16*G[-w^(-1), w^2]*G[1, w^(-2), r62, w^2] - 
 16*G[-w, w^2]*G[1, w^(-2), r62, w^2] + 
 ((232*G[0, w^2])/3 + (104*G[1, r7])/3 - (208*G[1, w^2])/3 - 
   (128*G[r61, w^2])/3 - (128*G[r62, w^2])/3)*G[1, w^(-2), r62, z3] - 
 ((4*I)/3)*Pi*G[1, w^(-2), w^(-2), w^2] + 
 8*G[0, -w]*G[1, w^(-2), w^(-2), w^2] + (4*G[0, w]*G[1, w^(-2), w^(-2), w^2])/
  3 + (136*G[0, w^2]*G[1, w^(-2), w^(-2), w^2])/3 - 
 (20*G[1, r7]*G[1, w^(-2), w^(-2), w^2])/3 - 
 16*G[1, -w]*G[1, w^(-2), w^(-2), w^2] - 
 (8*G[1, w]*G[1, w^(-2), w^(-2), w^2])/3 + 
 16*G[1, w^2]*G[1, w^(-2), w^(-2), w^2] - 
 (160*G[r61, w^2]*G[1, w^(-2), w^(-2), w^2])/3 - 
 (160*G[r62, w^2]*G[1, w^(-2), w^(-2), w^2])/3 + 
 (((4*I)/3)*Pi - 8*G[0, -w] - (4*G[0, w])/3 - (136*G[0, w^2])/3 + 
   (20*G[1, r7])/3 + 16*G[1, -w] + (8*G[1, w])/3 - 16*G[1, w^2] + 
   (160*G[r61, w^2])/3 + (160*G[r62, w^2])/3)*G[1, w^(-2), w^(-2), z3] - 
 (12*I)*Pi*G[1, w^(-2), -w^(-1), w^2] - 
 8*G[0, -w]*G[1, w^(-2), -w^(-1), w^2] + 
 12*G[0, w]*G[1, w^(-2), -w^(-1), w^2] + 
 24*G[0, w^2]*G[1, w^(-2), -w^(-1), w^2] + 
 36*G[1, r7]*G[1, w^(-2), -w^(-1), w^2] + 
 16*G[1, -w]*G[1, w^(-2), -w^(-1), w^2] - 
 24*G[1, w]*G[1, w^(-2), -w^(-1), w^2] - 
 48*G[1, w^2]*G[1, w^(-2), -w^(-1), w^2] + 
 ((12*I)*Pi + 8*G[0, -w] - 12*G[0, w] - 24*G[0, w^2] - 36*G[1, r7] - 
   16*G[1, -w] + 24*G[1, w] + 48*G[1, w^2])*G[1, w^(-2), -w^(-1), z3] - 
 (12*I)*Pi*G[1, w^(-2), -w, w^2] - 24*G[0, -w]*G[1, w^(-2), -w, w^2] + 
 12*G[0, w]*G[1, w^(-2), -w, w^2] + 24*G[0, w^2]*G[1, w^(-2), -w, w^2] + 
 36*G[1, r7]*G[1, w^(-2), -w, w^2] + 48*G[1, -w]*G[1, w^(-2), -w, w^2] - 
 24*G[1, w]*G[1, w^(-2), -w, w^2] - 48*G[1, w^2]*G[1, w^(-2), -w, w^2] + 
 ((12*I)*Pi + 24*G[0, -w] - 12*G[0, w] - 24*G[0, w^2] - 36*G[1, r7] - 
   48*G[1, -w] + 24*G[1, w] + 48*G[1, w^2])*G[1, w^(-2), -w, z3] - 
 ((4*I)/3)*Pi*G[1, w^(-2), w^2, w^2] + 8*G[0, -w]*G[1, w^(-2), w^2, w^2] + 
 (4*G[0, w]*G[1, w^(-2), w^2, w^2])/3 + 
 (136*G[0, w^2]*G[1, w^(-2), w^2, w^2])/3 - 
 (20*G[1, r7]*G[1, w^(-2), w^2, w^2])/3 - 
 16*G[1, -w]*G[1, w^(-2), w^2, w^2] - (8*G[1, w]*G[1, w^(-2), w^2, w^2])/3 + 
 16*G[1, w^2]*G[1, w^(-2), w^2, w^2] - 
 (160*G[r61, w^2]*G[1, w^(-2), w^2, w^2])/3 - 
 (160*G[r62, w^2]*G[1, w^(-2), w^2, w^2])/3 + 
 (((4*I)/3)*Pi - 8*G[0, -w] - (4*G[0, w])/3 - (136*G[0, w^2])/3 + 
   (20*G[1, r7])/3 + 16*G[1, -w] + (8*G[1, w])/3 - 16*G[1, w^2] + 
   (160*G[r61, w^2])/3 + (160*G[r62, w^2])/3)*G[1, w^(-2), w^2, z3] + 
 6*G[w^(-2), w^2]*G[1, -w^(-1), 0, -w] - 6*G[-w^(-1), w^2]*
  G[1, -w^(-1), 0, -w] - 6*G[-w, w^2]*G[1, -w^(-1), 0, -w] - 
 8*G[0, w]*G[1, -w^(-1), 0, w^2] + 8*G[0, w^2]*G[1, -w^(-1), 0, w^2] - 
 24*G[r61, w^2]*G[1, -w^(-1), 0, w^2] - 
 24*G[r62, w^2]*G[1, -w^(-1), 0, w^2] + 12*G[w^(-2), w^2]*
  G[1, -w^(-1), 0, w^2] + 4*G[-w^(-1), w^2]*G[1, -w^(-1), 0, w^2] + 
 12*G[-w, w^2]*G[1, -w^(-1), 0, w^2] + 
 (8*G[0, w] - 8*G[0, w^2] + 8*G[r61, w^2] + 8*G[r62, w^2])*
  G[1, -w^(-1), 0, z3] - 12*G[w^(-2), w^2]*G[1, -w^(-1), 1, -w] + 
 12*G[-w^(-1), w^2]*G[1, -w^(-1), 1, -w] + 
 12*G[-w, w^2]*G[1, -w^(-1), 1, -w] + (16*I)*Pi*G[1, -w^(-1), 1, w^2] - 
 16*G[0, -w]*G[1, -w^(-1), 1, w^2] - 16*G[0, w]*G[1, -w^(-1), 1, w^2] + 
 32*G[1, -w]*G[1, -w^(-1), 1, w^2] + 32*G[1, w]*G[1, -w^(-1), 1, w^2] - 
 32*G[1, w^2]*G[1, -w^(-1), 1, w^2] + 48*G[r61, w^2]*G[1, -w^(-1), 1, w^2] + 
 48*G[r62, w^2]*G[1, -w^(-1), 1, w^2] - 24*G[w^(-2), w^2]*
  G[1, -w^(-1), 1, w^2] - 8*G[-w^(-1), w^2]*G[1, -w^(-1), 1, w^2] - 
 24*G[-w, w^2]*G[1, -w^(-1), 1, w^2] + 
 ((-16*I)*Pi + 16*G[0, -w] + 16*G[0, w] - 32*G[1, -w] - 32*G[1, w] + 
   32*G[1, w^2] - 16*G[r61, w^2] - 16*G[r62, w^2])*G[1, -w^(-1), 1, z3] - 
 8*G[0, w^2]*G[1, -w^(-1), r61, w^2] - 8*G[1, r7]*G[1, -w^(-1), r61, w^2] + 
 16*G[1, w^2]*G[1, -w^(-1), r61, w^2] + 
 (8*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2])*G[1, -w^(-1), r61, z3] - 
 8*G[0, w^2]*G[1, -w^(-1), r62, w^2] - 8*G[1, r7]*G[1, -w^(-1), r62, w^2] + 
 16*G[1, w^2]*G[1, -w^(-1), r62, w^2] + 
 (8*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2])*G[1, -w^(-1), r62, z3] - 
 (4*I)*Pi*G[1, -w^(-1), w^(-2), w^2] + 4*G[0, w]*G[1, -w^(-1), w^(-2), w^2] + 
 4*G[1, r7]*G[1, -w^(-1), w^(-2), w^2] - 
 8*G[1, w]*G[1, -w^(-1), w^(-2), w^2] + 
 ((4*I)*Pi - 4*G[0, w] - 4*G[1, r7] + 8*G[1, w])*G[1, -w^(-1), w^(-2), z3] - 
 (4*I)*Pi*G[1, -w^(-1), -w^(-1), w^2] + 
 4*G[0, w]*G[1, -w^(-1), -w^(-1), w^2] + 
 4*G[1, r7]*G[1, -w^(-1), -w^(-1), w^2] - 
 8*G[1, w]*G[1, -w^(-1), -w^(-1), w^2] + 
 ((4*I)*Pi - 4*G[0, w] - 4*G[1, r7] + 8*G[1, w])*G[1, -w^(-1), -w^(-1), z3] - 
 (4*I)*Pi*G[1, -w^(-1), -w, w^2] + 16*G[0, -w]*G[1, -w^(-1), -w, w^2] + 
 4*G[0, w]*G[1, -w^(-1), -w, w^2] + 4*G[1, r7]*G[1, -w^(-1), -w, w^2] - 
 32*G[1, -w]*G[1, -w^(-1), -w, w^2] - 8*G[1, w]*G[1, -w^(-1), -w, w^2] + 
 ((4*I)*Pi - 16*G[0, -w] - 4*G[0, w] - 4*G[1, r7] + 32*G[1, -w] + 8*G[1, w])*
  G[1, -w^(-1), -w, z3] - (4*I)*Pi*G[1, -w^(-1), w^2, w^2] + 
 4*G[0, w]*G[1, -w^(-1), w^2, w^2] + 4*G[1, r7]*G[1, -w^(-1), w^2, w^2] - 
 8*G[1, w]*G[1, -w^(-1), w^2, w^2] + 
 ((4*I)*Pi - 4*G[0, w] - 4*G[1, r7] + 8*G[1, w])*G[1, -w^(-1), w^2, z3] - 
 2*G[w^(-2), w^2]*G[1, -w, 0, -w] + 2*G[-w^(-1), w^2]*G[1, -w, 0, -w] + 
 2*G[-w, w^2]*G[1, -w, 0, -w] + 8*G[0, w]*G[1, -w, 0, w^2] + 
 8*G[0, w^2]*G[1, -w, 0, w^2] - 24*G[r61, w^2]*G[1, -w, 0, w^2] - 
 24*G[r62, w^2]*G[1, -w, 0, w^2] + 4*G[w^(-2), w^2]*G[1, -w, 0, w^2] + 
 12*G[-w^(-1), w^2]*G[1, -w, 0, w^2] + 4*G[-w, w^2]*G[1, -w, 0, w^2] + 
 (-8*G[0, w] - 8*G[0, w^2] + 8*G[r61, w^2] + 8*G[r62, w^2])*G[1, -w, 0, z3] + 
 4*G[w^(-2), w^2]*G[1, -w, 1, -w] - 4*G[-w^(-1), w^2]*G[1, -w, 1, -w] - 
 4*G[-w, w^2]*G[1, -w, 1, -w] + (16*I)*Pi*G[1, -w, 1, w^2] - 
 16*G[0, -w]*G[1, -w, 1, w^2] - 16*G[0, w]*G[1, -w, 1, w^2] + 
 32*G[1, -w]*G[1, -w, 1, w^2] + 32*G[1, w]*G[1, -w, 1, w^2] - 
 32*G[1, w^2]*G[1, -w, 1, w^2] + 48*G[r61, w^2]*G[1, -w, 1, w^2] + 
 48*G[r62, w^2]*G[1, -w, 1, w^2] - 8*G[w^(-2), w^2]*G[1, -w, 1, w^2] - 
 24*G[-w^(-1), w^2]*G[1, -w, 1, w^2] - 8*G[-w, w^2]*G[1, -w, 1, w^2] + 
 ((-16*I)*Pi + 16*G[0, -w] + 16*G[0, w] - 32*G[1, -w] - 32*G[1, w] + 
   32*G[1, w^2] - 16*G[r61, w^2] - 16*G[r62, w^2])*G[1, -w, 1, z3] - 
 8*G[0, w^2]*G[1, -w, r61, w^2] - 8*G[1, r7]*G[1, -w, r61, w^2] + 
 16*G[1, w^2]*G[1, -w, r61, w^2] + (8*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2])*
  G[1, -w, r61, z3] - 8*G[0, w^2]*G[1, -w, r62, w^2] - 
 8*G[1, r7]*G[1, -w, r62, w^2] + 16*G[1, w^2]*G[1, -w, r62, w^2] + 
 (8*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2])*G[1, -w, r62, z3] - 
 (4*I)*Pi*G[1, -w, w^(-2), w^2] + 4*G[0, w]*G[1, -w, w^(-2), w^2] + 
 4*G[1, r7]*G[1, -w, w^(-2), w^2] - 8*G[1, w]*G[1, -w, w^(-2), w^2] + 
 ((4*I)*Pi - 4*G[0, w] - 4*G[1, r7] + 8*G[1, w])*G[1, -w, w^(-2), z3] - 
 (4*I)*Pi*G[1, -w, -w^(-1), w^2] + 16*G[0, -w]*G[1, -w, -w^(-1), w^2] + 
 4*G[0, w]*G[1, -w, -w^(-1), w^2] + 4*G[1, r7]*G[1, -w, -w^(-1), w^2] - 
 32*G[1, -w]*G[1, -w, -w^(-1), w^2] - 8*G[1, w]*G[1, -w, -w^(-1), w^2] + 
 ((4*I)*Pi - 16*G[0, -w] - 4*G[0, w] - 4*G[1, r7] + 32*G[1, -w] + 8*G[1, w])*
  G[1, -w, -w^(-1), z3] - (4*I)*Pi*G[1, -w, -w, w^2] + 
 4*G[0, w]*G[1, -w, -w, w^2] + 4*G[1, r7]*G[1, -w, -w, w^2] - 
 8*G[1, w]*G[1, -w, -w, w^2] + ((4*I)*Pi - 4*G[0, w] - 4*G[1, r7] + 
   8*G[1, w])*G[1, -w, -w, z3] - (4*I)*Pi*G[1, -w, w^2, w^2] + 
 4*G[0, w]*G[1, -w, w^2, w^2] + 4*G[1, r7]*G[1, -w, w^2, w^2] - 
 8*G[1, w]*G[1, -w, w^2, w^2] + ((4*I)*Pi - 4*G[0, w] - 4*G[1, r7] + 
   8*G[1, w])*G[1, -w, w^2, z3] - 8*G[0, w]*G[1, w^2, 0, w^2] + 
 (152*G[0, w^2]*G[1, w^2, 0, w^2])/3 + (80*G[1, r7]*G[1, w^2, 0, w^2])/3 - 
 (208*G[1, w^2]*G[1, w^2, 0, w^2])/3 - 32*G[r61, w^2]*G[1, w^2, 0, w^2] - 
 32*G[r62, w^2]*G[1, w^2, 0, w^2] + 14*G[w^(-2), w^2]*G[1, w^2, 0, w^2] + 
 2*G[-w^(-1), w^2]*G[1, w^2, 0, w^2] + 2*G[-w, w^2]*G[1, w^2, 0, w^2] + 
 (8*G[0, w] - (152*G[0, w^2])/3 - (80*G[1, r7])/3 + (160*G[1, w^2])/3 + 
   24*G[r61, w^2] + 24*G[r62, w^2])*G[1, w^2, 0, z3] + 
 ((80*I)/3)*Pi*G[1, w^2, 1, w^2] + 16*G[0, -w]*G[1, w^2, 1, w^2] - 
 (80*G[0, w]*G[1, w^2, 1, w^2])/3 - (256*G[0, w^2]*G[1, w^2, 1, w^2])/3 - 
 (128*G[1, r7]*G[1, w^2, 1, w^2])/3 - 32*G[1, -w]*G[1, w^2, 1, w^2] + 
 (160*G[1, w]*G[1, w^2, 1, w^2])/3 + 32*G[1, w^2]*G[1, w^2, 1, w^2] + 
 (208*G[r61, w^2]*G[1, w^2, 1, w^2])/3 + (208*G[r62, w^2]*G[1, w^2, 1, w^2])/
  3 + (((-80*I)/3)*Pi - 16*G[0, -w] + (80*G[0, w])/3 + (256*G[0, w^2])/3 + 
   (128*G[1, r7])/3 + 32*G[1, -w] - (160*G[1, w])/3 - 32*G[1, w^2] - 
   (208*G[r61, w^2])/3 - (208*G[r62, w^2])/3)*G[1, w^2, 1, z3] - 
 (232*G[0, w^2]*G[1, w^2, r61, w^2])/3 - (104*G[1, r7]*G[1, w^2, r61, w^2])/
  3 + (256*G[1, w^2]*G[1, w^2, r61, w^2])/3 + 
 (152*G[r61, w^2]*G[1, w^2, r61, w^2])/3 + 
 (152*G[r62, w^2]*G[1, w^2, r61, w^2])/3 - 
 14*G[w^(-2), w^2]*G[1, w^2, r61, w^2] - 2*G[-w^(-1), w^2]*
  G[1, w^2, r61, w^2] - 2*G[-w, w^2]*G[1, w^2, r61, w^2] + 
 ((232*G[0, w^2])/3 + (104*G[1, r7])/3 - (208*G[1, w^2])/3 - 
   (128*G[r61, w^2])/3 - (128*G[r62, w^2])/3)*G[1, w^2, r61, z3] - 
 (232*G[0, w^2]*G[1, w^2, r62, w^2])/3 - (104*G[1, r7]*G[1, w^2, r62, w^2])/
  3 + (256*G[1, w^2]*G[1, w^2, r62, w^2])/3 + 
 (152*G[r61, w^2]*G[1, w^2, r62, w^2])/3 + 
 (152*G[r62, w^2]*G[1, w^2, r62, w^2])/3 - 
 14*G[w^(-2), w^2]*G[1, w^2, r62, w^2] - 2*G[-w^(-1), w^2]*
  G[1, w^2, r62, w^2] - 2*G[-w, w^2]*G[1, w^2, r62, w^2] + 
 ((232*G[0, w^2])/3 + (104*G[1, r7])/3 - (208*G[1, w^2])/3 - 
   (128*G[r61, w^2])/3 - (128*G[r62, w^2])/3)*G[1, w^2, r62, z3] - 
 ((4*I)/3)*Pi*G[1, w^2, w^(-2), w^2] + 8*G[0, -w]*G[1, w^2, w^(-2), w^2] + 
 (4*G[0, w]*G[1, w^2, w^(-2), w^2])/3 + 
 (136*G[0, w^2]*G[1, w^2, w^(-2), w^2])/3 - 
 (20*G[1, r7]*G[1, w^2, w^(-2), w^2])/3 - 
 16*G[1, -w]*G[1, w^2, w^(-2), w^2] - (8*G[1, w]*G[1, w^2, w^(-2), w^2])/3 + 
 16*G[1, w^2]*G[1, w^2, w^(-2), w^2] - 
 (160*G[r61, w^2]*G[1, w^2, w^(-2), w^2])/3 - 
 (160*G[r62, w^2]*G[1, w^2, w^(-2), w^2])/3 + 
 (((4*I)/3)*Pi - 8*G[0, -w] - (4*G[0, w])/3 - (136*G[0, w^2])/3 + 
   (20*G[1, r7])/3 + 16*G[1, -w] + (8*G[1, w])/3 - 16*G[1, w^2] + 
   (160*G[r61, w^2])/3 + (160*G[r62, w^2])/3)*G[1, w^2, w^(-2), z3] - 
 (12*I)*Pi*G[1, w^2, -w^(-1), w^2] - 24*G[0, -w]*G[1, w^2, -w^(-1), w^2] + 
 12*G[0, w]*G[1, w^2, -w^(-1), w^2] + 24*G[0, w^2]*G[1, w^2, -w^(-1), w^2] + 
 36*G[1, r7]*G[1, w^2, -w^(-1), w^2] + 48*G[1, -w]*G[1, w^2, -w^(-1), w^2] - 
 24*G[1, w]*G[1, w^2, -w^(-1), w^2] - 48*G[1, w^2]*G[1, w^2, -w^(-1), w^2] + 
 ((12*I)*Pi + 24*G[0, -w] - 12*G[0, w] - 24*G[0, w^2] - 36*G[1, r7] - 
   48*G[1, -w] + 24*G[1, w] + 48*G[1, w^2])*G[1, w^2, -w^(-1), z3] - 
 (12*I)*Pi*G[1, w^2, -w, w^2] - 8*G[0, -w]*G[1, w^2, -w, w^2] + 
 12*G[0, w]*G[1, w^2, -w, w^2] + 24*G[0, w^2]*G[1, w^2, -w, w^2] + 
 36*G[1, r7]*G[1, w^2, -w, w^2] + 16*G[1, -w]*G[1, w^2, -w, w^2] - 
 24*G[1, w]*G[1, w^2, -w, w^2] - 48*G[1, w^2]*G[1, w^2, -w, w^2] + 
 ((12*I)*Pi + 8*G[0, -w] - 12*G[0, w] - 24*G[0, w^2] - 36*G[1, r7] - 
   16*G[1, -w] + 24*G[1, w] + 48*G[1, w^2])*G[1, w^2, -w, z3] - 
 ((4*I)/3)*Pi*G[1, w^2, w^2, w^2] + 8*G[0, -w]*G[1, w^2, w^2, w^2] + 
 (4*G[0, w]*G[1, w^2, w^2, w^2])/3 + (136*G[0, w^2]*G[1, w^2, w^2, w^2])/3 - 
 (20*G[1, r7]*G[1, w^2, w^2, w^2])/3 - 16*G[1, -w]*G[1, w^2, w^2, w^2] - 
 (8*G[1, w]*G[1, w^2, w^2, w^2])/3 + 16*G[1, w^2]*G[1, w^2, w^2, w^2] - 
 (160*G[r61, w^2]*G[1, w^2, w^2, w^2])/3 - 
 (160*G[r62, w^2]*G[1, w^2, w^2, w^2])/3 + 
 (((4*I)/3)*Pi - 8*G[0, -w] - (4*G[0, w])/3 - (136*G[0, w^2])/3 + 
   (20*G[1, r7])/3 + 16*G[1, -w] + (8*G[1, w])/3 - 16*G[1, w^2] + 
   (160*G[r61, w^2])/3 + (160*G[r62, w^2])/3)*G[1, w^2, w^2, z3] + 
 (12*I)*Pi*G[r1, 0, 0, w] - 24*G[1, w^2]*G[r1, 0, 0, w] + 
 8*G[w^(-2), w^2]*G[r1, 0, 0, w] + 4*G[-w^(-1), w^2]*G[r1, 0, 0, w] - 
 16*G[w^(-2), w^2]*G[r1, 0, 1, w] + 16*G[-w^(-1), w^2]*G[r1, 0, 1, w] - 
 (12*I)*Pi*G[r1, 0, r1, w] - (12*I)*Pi*G[r1, 0, r2, w] - 
 (8*I)*Pi*G[r1, -I, 0, w] + (8*I)*Pi*G[r1, -I, r1, w] + 
 (8*I)*Pi*G[r1, -I, r2, w] - (8*I)*Pi*G[r1, I, 0, w] + 
 (8*I)*Pi*G[r1, I, r1, w] + (8*I)*Pi*G[r1, I, r2, w] - 
 (8*I)*Pi*G[r1, 1, 0, w] - 16*G[w^(-2), w^2]*G[r1, 1, 0, w] + 
 16*G[-w^(-1), w^2]*G[r1, 1, 0, w] + 32*G[w^(-2), w^2]*G[r1, 1, 1, w] - 
 32*G[-w^(-1), w^2]*G[r1, 1, 1, w] + (8*I)*Pi*G[r1, 1, r1, w] + 
 (8*I)*Pi*G[r1, 1, r2, w] + (12*I)*Pi*G[r2, 0, 0, w] - 
 24*G[1, w^2]*G[r2, 0, 0, w] + 8*G[w^(-2), w^2]*G[r2, 0, 0, w] + 
 4*G[-w^(-1), w^2]*G[r2, 0, 0, w] - 16*G[w^(-2), w^2]*G[r2, 0, 1, w] + 
 16*G[-w^(-1), w^2]*G[r2, 0, 1, w] - (12*I)*Pi*G[r2, 0, r1, w] - 
 (12*I)*Pi*G[r2, 0, r2, w] + (8*I)*Pi*G[r2, -I, 0, r1] - 
 (8*I)*Pi*G[r2, -I, 0, w] - (8*I)*Pi*G[r2, -I, r1, r1] + 
 (8*I)*Pi*G[r2, -I, r1, w] - (8*I)*Pi*G[r2, -I, r2, r1] + 
 (8*I)*Pi*G[r2, -I, r2, w] + (8*I)*Pi*G[r2, I, 0, r1] - 
 (8*I)*Pi*G[r2, I, 0, w] - (8*I)*Pi*G[r2, I, r1, r1] + 
 (8*I)*Pi*G[r2, I, r1, w] - (8*I)*Pi*G[r2, I, r2, r1] + 
 (8*I)*Pi*G[r2, I, r2, w] - (8*I)*Pi*G[r2, 1, 0, w] - 
 16*G[w^(-2), w^2]*G[r2, 1, 0, w] + 16*G[-w^(-1), w^2]*G[r2, 1, 0, w] + 
 32*G[w^(-2), w^2]*G[r2, 1, 1, w] - 32*G[-w^(-1), w^2]*G[r2, 1, 1, w] + 
 (8*I)*Pi*G[r2, 1, r1, w] + (8*I)*Pi*G[r2, 1, r2, w] - 
 6*G[0, -w]*G[r61, 0, 0, w^2] + (67*G[0, w^2]*G[r61, 0, 0, w^2])/3 + 
 (46*G[1, r7]*G[r61, 0, 0, w^2])/3 + 12*G[1, -w]*G[r61, 0, 0, w^2] - 
 (244*G[1, w^2]*G[r61, 0, 0, w^2])/3 - (103*G[r61, w^2]*G[r61, 0, 0, w^2])/
  3 - (103*G[r62, w^2]*G[r61, 0, 0, w^2])/3 + 
 (71*G[w^(-2), w^2]*G[r61, 0, 0, w^2])/3 + 
 29*G[-w^(-1), w^2]*G[r61, 0, 0, w^2] + 29*G[-w, w^2]*G[r61, 0, 0, w^2] + 
 (6*G[0, -w] - (73*G[0, w^2])/3 - (46*G[1, r7])/3 - 12*G[1, -w] + 
   (92*G[1, w^2])/3 + 9*G[r61, w^2] + 9*G[r62, w^2])*G[r61, 0, 0, z3] - 
 (152*G[0, w^2]*G[r61, 0, 1, w^2])/3 - (80*G[1, r7]*G[r61, 0, 1, w^2])/3 + 
 (320*G[1, w^2]*G[r61, 0, 1, w^2])/3 + (152*G[r61, w^2]*G[r61, 0, 1, w^2])/
  3 + (152*G[r62, w^2]*G[r61, 0, 1, w^2])/3 - 
 (124*G[w^(-2), w^2]*G[r61, 0, 1, w^2])/3 - 
 12*G[-w^(-1), w^2]*G[r61, 0, 1, w^2] - 12*G[-w, w^2]*G[r61, 0, 1, w^2] + 
 ((152*G[0, w^2])/3 + (80*G[1, r7])/3 - (160*G[1, w^2])/3 - 24*G[r61, w^2] - 
   24*G[r62, w^2])*G[r61, 0, 1, z3] - 22*G[0, w^2]*G[r61, 0, r61, w^2] - 
 12*G[1, r7]*G[r61, 0, r61, w^2] + 48*G[1, w^2]*G[r61, 0, r61, w^2] + 
 24*G[r61, w^2]*G[r61, 0, r61, w^2] + 24*G[r62, w^2]*G[r61, 0, r61, w^2] - 
 3*G[w^(-2), w^2]*G[r61, 0, r61, w^2] - 23*G[-w^(-1), w^2]*
  G[r61, 0, r61, w^2] - 23*G[-w, w^2]*G[r61, 0, r61, w^2] + 
 (24*G[0, w^2] + 12*G[1, r7] - 24*G[1, w^2] - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r61, 0, r61, z3] - 22*G[0, w^2]*G[r61, 0, r62, w^2] - 
 12*G[1, r7]*G[r61, 0, r62, w^2] + 48*G[1, w^2]*G[r61, 0, r62, w^2] + 
 24*G[r61, w^2]*G[r61, 0, r62, w^2] + 24*G[r62, w^2]*G[r61, 0, r62, w^2] - 
 3*G[w^(-2), w^2]*G[r61, 0, r62, w^2] - 23*G[-w^(-1), w^2]*
  G[r61, 0, r62, w^2] - 23*G[-w, w^2]*G[r61, 0, r62, w^2] + 
 (24*G[0, w^2] + 12*G[1, r7] - 24*G[1, w^2] - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r61, 0, r62, z3] - 5*G[0, -w]*G[r61, 0, w^(-2), w^2] + 
 20*G[0, w^2]*G[r61, 0, w^(-2), w^2] + 5*G[1, r7]*G[r61, 0, w^(-2), w^2] + 
 10*G[1, -w]*G[r61, 0, w^(-2), w^2] - 10*G[1, w^2]*G[r61, 0, w^(-2), w^2] - 
 15*G[r61, w^2]*G[r61, 0, w^(-2), w^2] - 
 15*G[r62, w^2]*G[r61, 0, w^(-2), w^2] + 
 (5*G[0, -w] - 20*G[0, w^2] - 5*G[1, r7] - 10*G[1, -w] + 10*G[1, w^2] + 
   15*G[r61, w^2] + 15*G[r62, w^2])*G[r61, 0, w^(-2), z3] + 
 11*G[0, -w]*G[r61, 0, -w^(-1), w^2] + 5*G[0, w^2]*G[r61, 0, -w^(-1), w^2] + 
 5*G[1, r7]*G[r61, 0, -w^(-1), w^2] - 22*G[1, -w]*G[r61, 0, -w^(-1), w^2] - 
 10*G[1, w^2]*G[r61, 0, -w^(-1), w^2] + 
 (-11*G[0, -w] - 5*G[0, w^2] - 5*G[1, r7] + 22*G[1, -w] + 10*G[1, w^2])*
  G[r61, 0, -w^(-1), z3] + 11*G[0, -w]*G[r61, 0, -w, w^2] + 
 5*G[0, w^2]*G[r61, 0, -w, w^2] + 5*G[1, r7]*G[r61, 0, -w, w^2] - 
 22*G[1, -w]*G[r61, 0, -w, w^2] - 10*G[1, w^2]*G[r61, 0, -w, w^2] + 
 (-11*G[0, -w] - 5*G[0, w^2] - 5*G[1, r7] + 22*G[1, -w] + 10*G[1, w^2])*
  G[r61, 0, -w, z3] - 5*G[0, -w]*G[r61, 0, w^2, w^2] + 
 16*G[0, w^2]*G[r61, 0, w^2, w^2] + 5*G[1, r7]*G[r61, 0, w^2, w^2] + 
 10*G[1, -w]*G[r61, 0, w^2, w^2] + (202*G[1, w^2]*G[r61, 0, w^2, w^2])/3 - 
 (G[r61, w^2]*G[r61, 0, w^2, w^2])/3 - (G[r62, w^2]*G[r61, 0, w^2, w^2])/3 - 
 (103*G[w^(-2), w^2]*G[r61, 0, w^2, w^2])/3 - 
 15*G[-w^(-1), w^2]*G[r61, 0, w^2, w^2] - 15*G[-w, w^2]*G[r61, 0, w^2, w^2] + 
 (5*G[0, -w] - 20*G[0, w^2] - 5*G[1, r7] - 10*G[1, -w] + 10*G[1, w^2] + 
   15*G[r61, w^2] + 15*G[r62, w^2])*G[r61, 0, w^2, z3] - 
 (152*G[0, w^2]*G[r61, 1, 0, w^2])/3 - (80*G[1, r7]*G[r61, 1, 0, w^2])/3 + 
 (416*G[1, w^2]*G[r61, 1, 0, w^2])/3 + (200*G[r61, w^2]*G[r61, 1, 0, w^2])/
  3 + (200*G[r62, w^2]*G[r61, 1, 0, w^2])/3 - 
 (208*G[w^(-2), w^2]*G[r61, 1, 0, w^2])/3 - 
 16*G[-w^(-1), w^2]*G[r61, 1, 0, w^2] - 16*G[-w, w^2]*G[r61, 1, 0, w^2] + 
 ((152*G[0, w^2])/3 + (80*G[1, r7])/3 - (160*G[1, w^2])/3 - 24*G[r61, w^2] - 
   24*G[r62, w^2])*G[r61, 1, 0, z3] + (256*G[0, w^2]*G[r61, 1, 1, w^2])/3 + 
 (128*G[1, r7]*G[r61, 1, 1, w^2])/3 - (512*G[1, w^2]*G[r61, 1, 1, w^2])/3 - 
 (256*G[r61, w^2]*G[r61, 1, 1, w^2])/3 - (256*G[r62, w^2]*G[r61, 1, 1, w^2])/
  3 + (208*G[w^(-2), w^2]*G[r61, 1, 1, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[r61, 1, 1, w^2] + 16*G[-w, w^2]*G[r61, 1, 1, w^2] + 
 ((-256*G[0, w^2])/3 - (128*G[1, r7])/3 + (256*G[1, w^2])/3 + 
   (128*G[r61, w^2])/3 + (128*G[r62, w^2])/3)*G[r61, 1, 1, z3] + 
 (128*G[0, w^2]*G[r61, 1, r61, w^2])/3 + (64*G[1, r7]*G[r61, 1, r61, w^2])/
  3 - (256*G[1, w^2]*G[r61, 1, r61, w^2])/3 - 
 (128*G[r61, w^2]*G[r61, 1, r61, w^2])/3 - 
 (128*G[r62, w^2]*G[r61, 1, r61, w^2])/3 + 
 (104*G[w^(-2), w^2]*G[r61, 1, r61, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r61, 1, r61, w^2] + 8*G[-w, w^2]*G[r61, 1, r61, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r61, 1, r61, z3] + 
 (128*G[0, w^2]*G[r61, 1, r62, w^2])/3 + (64*G[1, r7]*G[r61, 1, r62, w^2])/
  3 - (256*G[1, w^2]*G[r61, 1, r62, w^2])/3 - 
 (128*G[r61, w^2]*G[r61, 1, r62, w^2])/3 - 
 (128*G[r62, w^2]*G[r61, 1, r62, w^2])/3 + 
 (104*G[w^(-2), w^2]*G[r61, 1, r62, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r61, 1, r62, w^2] + 8*G[-w, w^2]*G[r61, 1, r62, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r61, 1, r62, z3] + 
 8*G[0, -w]*G[r61, 1, w^(-2), w^2] - (80*G[0, w^2]*G[r61, 1, w^(-2), w^2])/
  3 - 8*G[1, r7]*G[r61, 1, w^(-2), w^2] - 
 16*G[1, -w]*G[r61, 1, w^(-2), w^2] + 16*G[1, w^2]*G[r61, 1, w^(-2), w^2] + 
 (56*G[r61, w^2]*G[r61, 1, w^(-2), w^2])/3 + 
 (56*G[r62, w^2]*G[r61, 1, w^(-2), w^2])/3 + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[r61, 1, w^(-2), z3] - 
 8*G[0, -w]*G[r61, 1, -w^(-1), w^2] - 8*G[0, w^2]*G[r61, 1, -w^(-1), w^2] - 
 8*G[1, r7]*G[r61, 1, -w^(-1), w^2] + 16*G[1, -w]*G[r61, 1, -w^(-1), w^2] + 
 16*G[1, w^2]*G[r61, 1, -w^(-1), w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[r61, 1, -w^(-1), z3] - 8*G[0, -w]*G[r61, 1, -w, w^2] - 
 8*G[0, w^2]*G[r61, 1, -w, w^2] - 8*G[1, r7]*G[r61, 1, -w, w^2] + 
 16*G[1, -w]*G[r61, 1, -w, w^2] + 16*G[1, w^2]*G[r61, 1, -w, w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[r61, 1, -w, z3] + 8*G[0, -w]*G[r61, 1, w^2, w^2] - 
 (80*G[0, w^2]*G[r61, 1, w^2, w^2])/3 - 8*G[1, r7]*G[r61, 1, w^2, w^2] - 
 16*G[1, -w]*G[r61, 1, w^2, w^2] - (160*G[1, w^2]*G[r61, 1, w^2, w^2])/3 + 
 8*G[r61, w^2]*G[r61, 1, w^2, w^2] + 8*G[r62, w^2]*G[r61, 1, w^2, w^2] + 
 (94*G[w^(-2), w^2]*G[r61, 1, w^2, w^2])/3 + 
 14*G[-w^(-1), w^2]*G[r61, 1, w^2, w^2] + 14*G[-w, w^2]*G[r61, 1, w^2, w^2] + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[r61, 1, w^2, z3] - 
 (76*G[0, w^2]*G[r61, r61, 0, w^2])/3 - (40*G[1, r7]*G[r61, r61, 0, w^2])/3 + 
 (208*G[1, w^2]*G[r61, r61, 0, w^2])/3 + 
 (100*G[r61, w^2]*G[r61, r61, 0, w^2])/3 + 
 (100*G[r62, w^2]*G[r61, r61, 0, w^2])/3 - 
 (20*G[w^(-2), w^2]*G[r61, r61, 0, w^2])/3 - 
 36*G[-w^(-1), w^2]*G[r61, r61, 0, w^2] - 36*G[-w, w^2]*G[r61, r61, 0, w^2] + 
 ((76*G[0, w^2])/3 + (40*G[1, r7])/3 - (80*G[1, w^2])/3 - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r61, r61, 0, z3] + (128*G[0, w^2]*G[r61, r61, 1, w^2])/
  3 + (64*G[1, r7]*G[r61, r61, 1, w^2])/3 - 
 (256*G[1, w^2]*G[r61, r61, 1, w^2])/3 - 
 (128*G[r61, w^2]*G[r61, r61, 1, w^2])/3 - 
 (128*G[r62, w^2]*G[r61, r61, 1, w^2])/3 + 
 (104*G[w^(-2), w^2]*G[r61, r61, 1, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r61, r61, 1, w^2] + 8*G[-w, w^2]*G[r61, r61, 1, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r61, r61, 1, z3] + 
 (64*G[0, w^2]*G[r61, r61, r61, w^2])/3 + (32*G[1, r7]*G[r61, r61, r61, w^2])/
  3 - (128*G[1, w^2]*G[r61, r61, r61, w^2])/3 - 
 (64*G[r61, w^2]*G[r61, r61, r61, w^2])/3 - 
 (64*G[r62, w^2]*G[r61, r61, r61, w^2])/3 - 
 (32*G[w^(-2), w^2]*G[r61, r61, r61, w^2])/3 + 
 32*G[-w^(-1), w^2]*G[r61, r61, r61, w^2] + 
 32*G[-w, w^2]*G[r61, r61, r61, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r61, r61, r61, z3] + 
 (64*G[0, w^2]*G[r61, r61, r62, w^2])/3 + (32*G[1, r7]*G[r61, r61, r62, w^2])/
  3 - (128*G[1, w^2]*G[r61, r61, r62, w^2])/3 - 
 (64*G[r61, w^2]*G[r61, r61, r62, w^2])/3 - 
 (64*G[r62, w^2]*G[r61, r61, r62, w^2])/3 - 
 (32*G[w^(-2), w^2]*G[r61, r61, r62, w^2])/3 + 
 32*G[-w^(-1), w^2]*G[r61, r61, r62, w^2] + 
 32*G[-w, w^2]*G[r61, r61, r62, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r61, r61, r62, z3] + 
 4*G[0, -w]*G[r61, r61, w^(-2), w^2] - 
 (40*G[0, w^2]*G[r61, r61, w^(-2), w^2])/3 - 
 4*G[1, r7]*G[r61, r61, w^(-2), w^2] - 8*G[1, -w]*G[r61, r61, w^(-2), w^2] + 
 8*G[1, w^2]*G[r61, r61, w^(-2), w^2] + 
 (28*G[r61, w^2]*G[r61, r61, w^(-2), w^2])/3 + 
 (28*G[r62, w^2]*G[r61, r61, w^(-2), w^2])/3 + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, r61, w^(-2), z3] - 
 4*G[0, -w]*G[r61, r61, -w^(-1), w^2] - 
 4*G[0, w^2]*G[r61, r61, -w^(-1), w^2] - 
 4*G[1, r7]*G[r61, r61, -w^(-1), w^2] + 
 8*G[1, -w]*G[r61, r61, -w^(-1), w^2] + 
 8*G[1, w^2]*G[r61, r61, -w^(-1), w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r61, r61, -w^(-1), z3] - 4*G[0, -w]*G[r61, r61, -w, w^2] - 
 4*G[0, w^2]*G[r61, r61, -w, w^2] - 4*G[1, r7]*G[r61, r61, -w, w^2] + 
 8*G[1, -w]*G[r61, r61, -w, w^2] + 8*G[1, w^2]*G[r61, r61, -w, w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r61, r61, -w, z3] + 4*G[0, -w]*G[r61, r61, w^2, w^2] - 
 (28*G[0, w^2]*G[r61, r61, w^2, w^2])/3 - 4*G[1, r7]*G[r61, r61, w^2, w^2] - 
 8*G[1, -w]*G[r61, r61, w^2, w^2] - (104*G[1, w^2]*G[r61, r61, w^2, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[r61, r61, w^2, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r61, r61, w^2, w^2] + 
 8*G[-w, w^2]*G[r61, r61, w^2, w^2] + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, r61, w^2, z3] - 
 (76*G[0, w^2]*G[r61, r62, 0, w^2])/3 - (40*G[1, r7]*G[r61, r62, 0, w^2])/3 + 
 (208*G[1, w^2]*G[r61, r62, 0, w^2])/3 + 
 (100*G[r61, w^2]*G[r61, r62, 0, w^2])/3 + 
 (100*G[r62, w^2]*G[r61, r62, 0, w^2])/3 - 
 (20*G[w^(-2), w^2]*G[r61, r62, 0, w^2])/3 - 
 36*G[-w^(-1), w^2]*G[r61, r62, 0, w^2] - 36*G[-w, w^2]*G[r61, r62, 0, w^2] + 
 ((76*G[0, w^2])/3 + (40*G[1, r7])/3 - (80*G[1, w^2])/3 - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r61, r62, 0, z3] + (128*G[0, w^2]*G[r61, r62, 1, w^2])/
  3 + (64*G[1, r7]*G[r61, r62, 1, w^2])/3 - 
 (256*G[1, w^2]*G[r61, r62, 1, w^2])/3 - 
 (128*G[r61, w^2]*G[r61, r62, 1, w^2])/3 - 
 (128*G[r62, w^2]*G[r61, r62, 1, w^2])/3 + 
 (104*G[w^(-2), w^2]*G[r61, r62, 1, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r61, r62, 1, w^2] + 8*G[-w, w^2]*G[r61, r62, 1, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r61, r62, 1, z3] + 
 (64*G[0, w^2]*G[r61, r62, r61, w^2])/3 + (32*G[1, r7]*G[r61, r62, r61, w^2])/
  3 - (128*G[1, w^2]*G[r61, r62, r61, w^2])/3 - 
 (64*G[r61, w^2]*G[r61, r62, r61, w^2])/3 - 
 (64*G[r62, w^2]*G[r61, r62, r61, w^2])/3 - 
 (32*G[w^(-2), w^2]*G[r61, r62, r61, w^2])/3 + 
 32*G[-w^(-1), w^2]*G[r61, r62, r61, w^2] + 
 32*G[-w, w^2]*G[r61, r62, r61, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r61, r62, r61, z3] + 
 (64*G[0, w^2]*G[r61, r62, r62, w^2])/3 + (32*G[1, r7]*G[r61, r62, r62, w^2])/
  3 - (128*G[1, w^2]*G[r61, r62, r62, w^2])/3 - 
 (64*G[r61, w^2]*G[r61, r62, r62, w^2])/3 - 
 (64*G[r62, w^2]*G[r61, r62, r62, w^2])/3 - 
 (32*G[w^(-2), w^2]*G[r61, r62, r62, w^2])/3 + 
 32*G[-w^(-1), w^2]*G[r61, r62, r62, w^2] + 
 32*G[-w, w^2]*G[r61, r62, r62, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r61, r62, r62, z3] + 
 4*G[0, -w]*G[r61, r62, w^(-2), w^2] - 
 (40*G[0, w^2]*G[r61, r62, w^(-2), w^2])/3 - 
 4*G[1, r7]*G[r61, r62, w^(-2), w^2] - 8*G[1, -w]*G[r61, r62, w^(-2), w^2] + 
 8*G[1, w^2]*G[r61, r62, w^(-2), w^2] + 
 (28*G[r61, w^2]*G[r61, r62, w^(-2), w^2])/3 + 
 (28*G[r62, w^2]*G[r61, r62, w^(-2), w^2])/3 + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, r62, w^(-2), z3] - 
 4*G[0, -w]*G[r61, r62, -w^(-1), w^2] - 
 4*G[0, w^2]*G[r61, r62, -w^(-1), w^2] - 
 4*G[1, r7]*G[r61, r62, -w^(-1), w^2] + 
 8*G[1, -w]*G[r61, r62, -w^(-1), w^2] + 
 8*G[1, w^2]*G[r61, r62, -w^(-1), w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r61, r62, -w^(-1), z3] - 4*G[0, -w]*G[r61, r62, -w, w^2] - 
 4*G[0, w^2]*G[r61, r62, -w, w^2] - 4*G[1, r7]*G[r61, r62, -w, w^2] + 
 8*G[1, -w]*G[r61, r62, -w, w^2] + 8*G[1, w^2]*G[r61, r62, -w, w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r61, r62, -w, z3] + 4*G[0, -w]*G[r61, r62, w^2, w^2] - 
 (28*G[0, w^2]*G[r61, r62, w^2, w^2])/3 - 4*G[1, r7]*G[r61, r62, w^2, w^2] - 
 8*G[1, -w]*G[r61, r62, w^2, w^2] - (104*G[1, w^2]*G[r61, r62, w^2, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[r61, r62, w^2, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r61, r62, w^2, w^2] + 
 8*G[-w, w^2]*G[r61, r62, w^2, w^2] + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, r62, w^2, z3] - 
 G[0, -w]*G[r61, w^(-2), 0, w^2] + (58*G[0, w^2]*G[r61, w^(-2), 0, w^2])/3 + 
 (19*G[1, r7]*G[r61, w^(-2), 0, w^2])/3 + 2*G[1, -w]*G[r61, w^(-2), 0, w^2] - 
 (94*G[1, w^2]*G[r61, w^(-2), 0, w^2])/3 - 
 (61*G[r61, w^2]*G[r61, w^(-2), 0, w^2])/3 - 
 (61*G[r62, w^2]*G[r61, w^(-2), 0, w^2])/3 + 
 (11*G[w^(-2), w^2]*G[r61, w^(-2), 0, w^2])/3 + 
 13*G[-w^(-1), w^2]*G[r61, w^(-2), 0, w^2] + 
 13*G[-w, w^2]*G[r61, w^(-2), 0, w^2] + 
 (G[0, -w] - (52*G[0, w^2])/3 - (19*G[1, r7])/3 - 2*G[1, -w] + 
   (38*G[1, w^2])/3 + 11*G[r61, w^2] + 11*G[r62, w^2])*
  G[r61, w^(-2), 0, z3] + 8*G[0, -w]*G[r61, w^(-2), 1, w^2] - 
 (56*G[0, w^2]*G[r61, w^(-2), 1, w^2])/3 - 
 8*G[1, r7]*G[r61, w^(-2), 1, w^2] - 16*G[1, -w]*G[r61, w^(-2), 1, w^2] + 
 16*G[1, w^2]*G[r61, w^(-2), 1, w^2] + 
 (32*G[r61, w^2]*G[r61, w^(-2), 1, w^2])/3 + 
 (32*G[r62, w^2]*G[r61, w^(-2), 1, w^2])/3 + 
 (-8*G[0, -w] + (56*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (32*G[r61, w^2])/3 - (32*G[r62, w^2])/3)*G[r61, w^(-2), 1, z3] - 
 (50*G[0, w^2]*G[r61, w^(-2), r61, w^2])/3 - 
 (16*G[1, r7]*G[r61, w^(-2), r61, w^2])/3 + 
 (88*G[1, w^2]*G[r61, w^(-2), r61, w^2])/3 + 
 (56*G[r61, w^2]*G[r61, w^(-2), r61, w^2])/3 + 
 (56*G[r62, w^2]*G[r61, w^(-2), r61, w^2])/3 - 
 (11*G[w^(-2), w^2]*G[r61, w^(-2), r61, w^2])/3 - 
 13*G[-w^(-1), w^2]*G[r61, w^(-2), r61, w^2] - 
 13*G[-w, w^2]*G[r61, w^(-2), r61, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, w^(-2), r61, z3] - 
 (50*G[0, w^2]*G[r61, w^(-2), r62, w^2])/3 - 
 (16*G[1, r7]*G[r61, w^(-2), r62, w^2])/3 + 
 (88*G[1, w^2]*G[r61, w^(-2), r62, w^2])/3 + 
 (56*G[r61, w^2]*G[r61, w^(-2), r62, w^2])/3 + 
 (56*G[r62, w^2]*G[r61, w^(-2), r62, w^2])/3 - 
 (11*G[w^(-2), w^2]*G[r61, w^(-2), r62, w^2])/3 - 
 13*G[-w^(-1), w^2]*G[r61, w^(-2), r62, w^2] - 
 13*G[-w, w^2]*G[r61, w^(-2), r62, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, w^(-2), r62, z3] - 
 (3*G[0, -w]*G[r61, w^(-2), w^(-2), w^2])/2 + 
 (31*G[0, w^2]*G[r61, w^(-2), w^(-2), w^2])/6 + 
 (3*G[1, r7]*G[r61, w^(-2), w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r61, w^(-2), w^(-2), w^2] - 
 3*G[1, w^2]*G[r61, w^(-2), w^(-2), w^2] - 
 (11*G[r61, w^2]*G[r61, w^(-2), w^(-2), w^2])/3 - 
 (11*G[r62, w^2]*G[r61, w^(-2), w^(-2), w^2])/3 + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r61, w^(-2), w^(-2), z3] - (3*G[0, -w]*G[r61, w^(-2), -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r61, w^(-2), -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r61, w^(-2), -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r61, w^(-2), -w^(-1), w^2] - 
 3*G[1, w^2]*G[r61, w^(-2), -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, w^(-2), -w^(-1), z3] - 
 (3*G[0, -w]*G[r61, w^(-2), -w, w^2])/2 + 
 (3*G[0, w^2]*G[r61, w^(-2), -w, w^2])/2 + 
 (3*G[1, r7]*G[r61, w^(-2), -w, w^2])/2 + 
 3*G[1, -w]*G[r61, w^(-2), -w, w^2] - 3*G[1, w^2]*G[r61, w^(-2), -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, w^(-2), -w, z3] - 
 (3*G[0, -w]*G[r61, w^(-2), w^2, w^2])/2 + 
 (31*G[0, w^2]*G[r61, w^(-2), w^2, w^2])/6 + 
 (3*G[1, r7]*G[r61, w^(-2), w^2, w^2])/2 + 
 3*G[1, -w]*G[r61, w^(-2), w^2, w^2] - 3*G[1, w^2]*G[r61, w^(-2), w^2, w^2] - 
 (11*G[r61, w^2]*G[r61, w^(-2), w^2, w^2])/3 - 
 (11*G[r62, w^2]*G[r61, w^(-2), w^2, w^2])/3 + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r61, w^(-2), w^2, z3] + 7*G[0, -w]*G[r61, -w^(-1), 0, w^2] + 
 9*G[0, w^2]*G[r61, -w^(-1), 0, w^2] + 5*G[1, r7]*G[r61, -w^(-1), 0, w^2] - 
 14*G[1, -w]*G[r61, -w^(-1), 0, w^2] - 26*G[1, w^2]*G[r61, -w^(-1), 0, w^2] - 
 12*G[r61, w^2]*G[r61, -w^(-1), 0, w^2] - 
 12*G[r62, w^2]*G[r61, -w^(-1), 0, w^2] + 
 14*G[w^(-2), w^2]*G[r61, -w^(-1), 0, w^2] + 
 2*G[-w^(-1), w^2]*G[r61, -w^(-1), 0, w^2] + 
 2*G[-w, w^2]*G[r61, -w^(-1), 0, w^2] + 
 (-7*G[0, -w] - 9*G[0, w^2] - 5*G[1, r7] + 14*G[1, -w] + 10*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[r61, -w^(-1), 0, z3] - 
 8*G[0, -w]*G[r61, -w^(-1), 1, w^2] - 16*G[0, w^2]*G[r61, -w^(-1), 1, w^2] - 
 8*G[1, r7]*G[r61, -w^(-1), 1, w^2] + 16*G[1, -w]*G[r61, -w^(-1), 1, w^2] + 
 48*G[1, w^2]*G[r61, -w^(-1), 1, w^2] + 
 24*G[r61, w^2]*G[r61, -w^(-1), 1, w^2] + 
 24*G[r62, w^2]*G[r61, -w^(-1), 1, w^2] - 
 28*G[w^(-2), w^2]*G[r61, -w^(-1), 1, w^2] - 
 4*G[-w^(-1), w^2]*G[r61, -w^(-1), 1, w^2] - 
 4*G[-w, w^2]*G[r61, -w^(-1), 1, w^2] + 
 (8*G[0, -w] + 16*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2] - 
   8*G[r61, w^2] - 8*G[r62, w^2])*G[r61, -w^(-1), 1, z3] - 
 4*G[0, w^2]*G[r61, -w^(-1), r61, w^2] - 
 4*G[1, r7]*G[r61, -w^(-1), r61, w^2] + 
 8*G[1, w^2]*G[r61, -w^(-1), r61, w^2] + 
 (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*G[r61, -w^(-1), r61, z3] - 
 4*G[0, w^2]*G[r61, -w^(-1), r62, w^2] - 
 4*G[1, r7]*G[r61, -w^(-1), r62, w^2] + 
 8*G[1, w^2]*G[r61, -w^(-1), r62, w^2] + 
 (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*G[r61, -w^(-1), r62, z3] - 
 (3*G[0, -w]*G[r61, -w^(-1), w^(-2), w^2])/2 + 
 (3*G[0, w^2]*G[r61, -w^(-1), w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[r61, -w^(-1), w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r61, -w^(-1), w^(-2), w^2] - 
 3*G[1, w^2]*G[r61, -w^(-1), w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w^(-1), w^(-2), z3] - 
 (3*G[0, -w]*G[r61, -w^(-1), -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r61, -w^(-1), -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r61, -w^(-1), -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r61, -w^(-1), -w^(-1), w^2] - 
 3*G[1, w^2]*G[r61, -w^(-1), -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w^(-1), -w^(-1), z3] - 
 (3*G[0, -w]*G[r61, -w^(-1), -w, w^2])/2 + 
 (3*G[0, w^2]*G[r61, -w^(-1), -w, w^2])/2 + 
 (3*G[1, r7]*G[r61, -w^(-1), -w, w^2])/2 + 
 3*G[1, -w]*G[r61, -w^(-1), -w, w^2] - 3*G[1, w^2]*G[r61, -w^(-1), -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w^(-1), -w, z3] - 
 (3*G[0, -w]*G[r61, -w^(-1), w^2, w^2])/2 + 
 (3*G[0, w^2]*G[r61, -w^(-1), w^2, w^2])/2 + 
 (3*G[1, r7]*G[r61, -w^(-1), w^2, w^2])/2 + 
 3*G[1, -w]*G[r61, -w^(-1), w^2, w^2] - 
 3*G[1, w^2]*G[r61, -w^(-1), w^2, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w^(-1), w^2, z3] + 7*G[0, -w]*G[r61, -w, 0, w^2] + 
 9*G[0, w^2]*G[r61, -w, 0, w^2] + 5*G[1, r7]*G[r61, -w, 0, w^2] - 
 14*G[1, -w]*G[r61, -w, 0, w^2] - 26*G[1, w^2]*G[r61, -w, 0, w^2] - 
 12*G[r61, w^2]*G[r61, -w, 0, w^2] - 12*G[r62, w^2]*G[r61, -w, 0, w^2] + 
 14*G[w^(-2), w^2]*G[r61, -w, 0, w^2] + 2*G[-w^(-1), w^2]*
  G[r61, -w, 0, w^2] + 2*G[-w, w^2]*G[r61, -w, 0, w^2] + 
 (-7*G[0, -w] - 9*G[0, w^2] - 5*G[1, r7] + 14*G[1, -w] + 10*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[r61, -w, 0, z3] - 
 8*G[0, -w]*G[r61, -w, 1, w^2] - 16*G[0, w^2]*G[r61, -w, 1, w^2] - 
 8*G[1, r7]*G[r61, -w, 1, w^2] + 16*G[1, -w]*G[r61, -w, 1, w^2] + 
 48*G[1, w^2]*G[r61, -w, 1, w^2] + 24*G[r61, w^2]*G[r61, -w, 1, w^2] + 
 24*G[r62, w^2]*G[r61, -w, 1, w^2] - 28*G[w^(-2), w^2]*G[r61, -w, 1, w^2] - 
 4*G[-w^(-1), w^2]*G[r61, -w, 1, w^2] - 4*G[-w, w^2]*G[r61, -w, 1, w^2] + 
 (8*G[0, -w] + 16*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2] - 
   8*G[r61, w^2] - 8*G[r62, w^2])*G[r61, -w, 1, z3] - 
 4*G[0, w^2]*G[r61, -w, r61, w^2] - 4*G[1, r7]*G[r61, -w, r61, w^2] + 
 8*G[1, w^2]*G[r61, -w, r61, w^2] + (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*
  G[r61, -w, r61, z3] - 4*G[0, w^2]*G[r61, -w, r62, w^2] - 
 4*G[1, r7]*G[r61, -w, r62, w^2] + 8*G[1, w^2]*G[r61, -w, r62, w^2] + 
 (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*G[r61, -w, r62, z3] - 
 (3*G[0, -w]*G[r61, -w, w^(-2), w^2])/2 + 
 (3*G[0, w^2]*G[r61, -w, w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[r61, -w, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r61, -w, w^(-2), w^2] - 3*G[1, w^2]*G[r61, -w, w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w, w^(-2), z3] - 
 (3*G[0, -w]*G[r61, -w, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r61, -w, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r61, -w, -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r61, -w, -w^(-1), w^2] - 3*G[1, w^2]*G[r61, -w, -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w, -w^(-1), z3] - (3*G[0, -w]*G[r61, -w, -w, w^2])/
  2 + (3*G[0, w^2]*G[r61, -w, -w, w^2])/2 + (3*G[1, r7]*G[r61, -w, -w, w^2])/
  2 + 3*G[1, -w]*G[r61, -w, -w, w^2] - 3*G[1, w^2]*G[r61, -w, -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w, -w, z3] - (3*G[0, -w]*G[r61, -w, w^2, w^2])/2 + 
 (3*G[0, w^2]*G[r61, -w, w^2, w^2])/2 + (3*G[1, r7]*G[r61, -w, w^2, w^2])/2 + 
 3*G[1, -w]*G[r61, -w, w^2, w^2] - 3*G[1, w^2]*G[r61, -w, w^2, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w, w^2, z3] - G[0, -w]*G[r61, w^2, 0, w^2] + 
 (46*G[0, w^2]*G[r61, w^2, 0, w^2])/3 + (19*G[1, r7]*G[r61, w^2, 0, w^2])/3 + 
 2*G[1, -w]*G[r61, w^2, 0, w^2] + 46*G[1, w^2]*G[r61, w^2, 0, w^2] - 
 (17*G[r61, w^2]*G[r61, w^2, 0, w^2])/3 - 
 (17*G[r62, w^2]*G[r61, w^2, 0, w^2])/3 - 
 (92*G[w^(-2), w^2]*G[r61, w^2, 0, w^2])/3 - 
 2*G[-w^(-1), w^2]*G[r61, w^2, 0, w^2] - 2*G[-w, w^2]*G[r61, w^2, 0, w^2] + 
 (G[0, -w] - (52*G[0, w^2])/3 - (19*G[1, r7])/3 - 2*G[1, -w] + 
   (38*G[1, w^2])/3 + 11*G[r61, w^2] + 11*G[r62, w^2])*G[r61, w^2, 0, z3] + 
 8*G[0, -w]*G[r61, w^2, 1, w^2] - (56*G[0, w^2]*G[r61, w^2, 1, w^2])/3 - 
 8*G[1, r7]*G[r61, w^2, 1, w^2] - 16*G[1, -w]*G[r61, w^2, 1, w^2] - 
 (160*G[1, w^2]*G[r61, w^2, 1, w^2])/3 + 
 (94*G[w^(-2), w^2]*G[r61, w^2, 1, w^2])/3 + 
 14*G[-w^(-1), w^2]*G[r61, w^2, 1, w^2] + 14*G[-w, w^2]*G[r61, w^2, 1, w^2] + 
 (-8*G[0, -w] + (56*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (32*G[r61, w^2])/3 - (32*G[r62, w^2])/3)*G[r61, w^2, 1, z3] - 
 (38*G[0, w^2]*G[r61, w^2, r61, w^2])/3 - (16*G[1, r7]*G[r61, w^2, r61, w^2])/
  3 - (40*G[1, w^2]*G[r61, w^2, r61, w^2])/3 + 
 (28*G[r61, w^2]*G[r61, w^2, r61, w^2])/3 + 
 (28*G[r62, w^2]*G[r61, w^2, r61, w^2])/3 + 
 15*G[w^(-2), w^2]*G[r61, w^2, r61, w^2] - 
 5*G[-w^(-1), w^2]*G[r61, w^2, r61, w^2] - 
 5*G[-w, w^2]*G[r61, w^2, r61, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, w^2, r61, z3] - 
 (38*G[0, w^2]*G[r61, w^2, r62, w^2])/3 - (16*G[1, r7]*G[r61, w^2, r62, w^2])/
  3 - (40*G[1, w^2]*G[r61, w^2, r62, w^2])/3 + 
 (28*G[r61, w^2]*G[r61, w^2, r62, w^2])/3 + 
 (28*G[r62, w^2]*G[r61, w^2, r62, w^2])/3 + 
 15*G[w^(-2), w^2]*G[r61, w^2, r62, w^2] - 
 5*G[-w^(-1), w^2]*G[r61, w^2, r62, w^2] - 
 5*G[-w, w^2]*G[r61, w^2, r62, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, w^2, r62, z3] - 
 (3*G[0, -w]*G[r61, w^2, w^(-2), w^2])/2 + 
 (31*G[0, w^2]*G[r61, w^2, w^(-2), w^2])/6 + 
 (3*G[1, r7]*G[r61, w^2, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r61, w^2, w^(-2), w^2] - 3*G[1, w^2]*G[r61, w^2, w^(-2), w^2] - 
 (11*G[r61, w^2]*G[r61, w^2, w^(-2), w^2])/3 - 
 (11*G[r62, w^2]*G[r61, w^2, w^(-2), w^2])/3 + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r61, w^2, w^(-2), z3] - (3*G[0, -w]*G[r61, w^2, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r61, w^2, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r61, w^2, -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r61, w^2, -w^(-1), w^2] - 
 3*G[1, w^2]*G[r61, w^2, -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, w^2, -w^(-1), z3] - (3*G[0, -w]*G[r61, w^2, -w, w^2])/
  2 + (3*G[0, w^2]*G[r61, w^2, -w, w^2])/2 + 
 (3*G[1, r7]*G[r61, w^2, -w, w^2])/2 + 3*G[1, -w]*G[r61, w^2, -w, w^2] - 
 3*G[1, w^2]*G[r61, w^2, -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, w^2, -w, z3] - (3*G[0, -w]*G[r61, w^2, w^2, w^2])/2 + 
 (49*G[0, w^2]*G[r61, w^2, w^2, w^2])/6 + (3*G[1, r7]*G[r61, w^2, w^2, w^2])/
  2 + 3*G[1, -w]*G[r61, w^2, w^2, w^2] - 
 (169*G[1, w^2]*G[r61, w^2, w^2, w^2])/3 - 
 (22*G[r61, w^2]*G[r61, w^2, w^2, w^2])/3 - 
 (22*G[r62, w^2]*G[r61, w^2, w^2, w^2])/3 + 
 (64*G[w^(-2), w^2]*G[r61, w^2, w^2, w^2])/3 + 
 6*G[-w^(-1), w^2]*G[r61, w^2, w^2, w^2] + 
 6*G[-w, w^2]*G[r61, w^2, w^2, w^2] + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r61, w^2, w^2, z3] - 6*G[0, -w]*G[r62, 0, 0, w^2] + 
 (67*G[0, w^2]*G[r62, 0, 0, w^2])/3 + (46*G[1, r7]*G[r62, 0, 0, w^2])/3 + 
 12*G[1, -w]*G[r62, 0, 0, w^2] - (244*G[1, w^2]*G[r62, 0, 0, w^2])/3 - 
 (103*G[r61, w^2]*G[r62, 0, 0, w^2])/3 - (103*G[r62, w^2]*G[r62, 0, 0, w^2])/
  3 + (71*G[w^(-2), w^2]*G[r62, 0, 0, w^2])/3 + 
 29*G[-w^(-1), w^2]*G[r62, 0, 0, w^2] + 29*G[-w, w^2]*G[r62, 0, 0, w^2] + 
 (6*G[0, -w] - (73*G[0, w^2])/3 - (46*G[1, r7])/3 - 12*G[1, -w] + 
   (92*G[1, w^2])/3 + 9*G[r61, w^2] + 9*G[r62, w^2])*G[r62, 0, 0, z3] - 
 (152*G[0, w^2]*G[r62, 0, 1, w^2])/3 - (80*G[1, r7]*G[r62, 0, 1, w^2])/3 + 
 (320*G[1, w^2]*G[r62, 0, 1, w^2])/3 + (152*G[r61, w^2]*G[r62, 0, 1, w^2])/
  3 + (152*G[r62, w^2]*G[r62, 0, 1, w^2])/3 - 
 (124*G[w^(-2), w^2]*G[r62, 0, 1, w^2])/3 - 
 12*G[-w^(-1), w^2]*G[r62, 0, 1, w^2] - 12*G[-w, w^2]*G[r62, 0, 1, w^2] + 
 ((152*G[0, w^2])/3 + (80*G[1, r7])/3 - (160*G[1, w^2])/3 - 24*G[r61, w^2] - 
   24*G[r62, w^2])*G[r62, 0, 1, z3] - 22*G[0, w^2]*G[r62, 0, r61, w^2] - 
 12*G[1, r7]*G[r62, 0, r61, w^2] + 48*G[1, w^2]*G[r62, 0, r61, w^2] + 
 24*G[r61, w^2]*G[r62, 0, r61, w^2] + 24*G[r62, w^2]*G[r62, 0, r61, w^2] - 
 3*G[w^(-2), w^2]*G[r62, 0, r61, w^2] - 23*G[-w^(-1), w^2]*
  G[r62, 0, r61, w^2] - 23*G[-w, w^2]*G[r62, 0, r61, w^2] + 
 (24*G[0, w^2] + 12*G[1, r7] - 24*G[1, w^2] - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r62, 0, r61, z3] - 22*G[0, w^2]*G[r62, 0, r62, w^2] - 
 12*G[1, r7]*G[r62, 0, r62, w^2] + 48*G[1, w^2]*G[r62, 0, r62, w^2] + 
 24*G[r61, w^2]*G[r62, 0, r62, w^2] + 24*G[r62, w^2]*G[r62, 0, r62, w^2] - 
 3*G[w^(-2), w^2]*G[r62, 0, r62, w^2] - 23*G[-w^(-1), w^2]*
  G[r62, 0, r62, w^2] - 23*G[-w, w^2]*G[r62, 0, r62, w^2] + 
 (24*G[0, w^2] + 12*G[1, r7] - 24*G[1, w^2] - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r62, 0, r62, z3] - 5*G[0, -w]*G[r62, 0, w^(-2), w^2] + 
 20*G[0, w^2]*G[r62, 0, w^(-2), w^2] + 5*G[1, r7]*G[r62, 0, w^(-2), w^2] + 
 10*G[1, -w]*G[r62, 0, w^(-2), w^2] - 10*G[1, w^2]*G[r62, 0, w^(-2), w^2] - 
 15*G[r61, w^2]*G[r62, 0, w^(-2), w^2] - 
 15*G[r62, w^2]*G[r62, 0, w^(-2), w^2] + 
 (5*G[0, -w] - 20*G[0, w^2] - 5*G[1, r7] - 10*G[1, -w] + 10*G[1, w^2] + 
   15*G[r61, w^2] + 15*G[r62, w^2])*G[r62, 0, w^(-2), z3] + 
 11*G[0, -w]*G[r62, 0, -w^(-1), w^2] + 5*G[0, w^2]*G[r62, 0, -w^(-1), w^2] + 
 5*G[1, r7]*G[r62, 0, -w^(-1), w^2] - 22*G[1, -w]*G[r62, 0, -w^(-1), w^2] - 
 10*G[1, w^2]*G[r62, 0, -w^(-1), w^2] + 
 (-11*G[0, -w] - 5*G[0, w^2] - 5*G[1, r7] + 22*G[1, -w] + 10*G[1, w^2])*
  G[r62, 0, -w^(-1), z3] + 11*G[0, -w]*G[r62, 0, -w, w^2] + 
 5*G[0, w^2]*G[r62, 0, -w, w^2] + 5*G[1, r7]*G[r62, 0, -w, w^2] - 
 22*G[1, -w]*G[r62, 0, -w, w^2] - 10*G[1, w^2]*G[r62, 0, -w, w^2] + 
 (-11*G[0, -w] - 5*G[0, w^2] - 5*G[1, r7] + 22*G[1, -w] + 10*G[1, w^2])*
  G[r62, 0, -w, z3] - 5*G[0, -w]*G[r62, 0, w^2, w^2] + 
 16*G[0, w^2]*G[r62, 0, w^2, w^2] + 5*G[1, r7]*G[r62, 0, w^2, w^2] + 
 10*G[1, -w]*G[r62, 0, w^2, w^2] + (202*G[1, w^2]*G[r62, 0, w^2, w^2])/3 - 
 (G[r61, w^2]*G[r62, 0, w^2, w^2])/3 - (G[r62, w^2]*G[r62, 0, w^2, w^2])/3 - 
 (103*G[w^(-2), w^2]*G[r62, 0, w^2, w^2])/3 - 
 15*G[-w^(-1), w^2]*G[r62, 0, w^2, w^2] - 15*G[-w, w^2]*G[r62, 0, w^2, w^2] + 
 (5*G[0, -w] - 20*G[0, w^2] - 5*G[1, r7] - 10*G[1, -w] + 10*G[1, w^2] + 
   15*G[r61, w^2] + 15*G[r62, w^2])*G[r62, 0, w^2, z3] - 
 (152*G[0, w^2]*G[r62, 1, 0, w^2])/3 - (80*G[1, r7]*G[r62, 1, 0, w^2])/3 + 
 (416*G[1, w^2]*G[r62, 1, 0, w^2])/3 + (200*G[r61, w^2]*G[r62, 1, 0, w^2])/
  3 + (200*G[r62, w^2]*G[r62, 1, 0, w^2])/3 - 
 (208*G[w^(-2), w^2]*G[r62, 1, 0, w^2])/3 - 
 16*G[-w^(-1), w^2]*G[r62, 1, 0, w^2] - 16*G[-w, w^2]*G[r62, 1, 0, w^2] + 
 ((152*G[0, w^2])/3 + (80*G[1, r7])/3 - (160*G[1, w^2])/3 - 24*G[r61, w^2] - 
   24*G[r62, w^2])*G[r62, 1, 0, z3] + (256*G[0, w^2]*G[r62, 1, 1, w^2])/3 + 
 (128*G[1, r7]*G[r62, 1, 1, w^2])/3 - (512*G[1, w^2]*G[r62, 1, 1, w^2])/3 - 
 (256*G[r61, w^2]*G[r62, 1, 1, w^2])/3 - (256*G[r62, w^2]*G[r62, 1, 1, w^2])/
  3 + (208*G[w^(-2), w^2]*G[r62, 1, 1, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[r62, 1, 1, w^2] + 16*G[-w, w^2]*G[r62, 1, 1, w^2] + 
 ((-256*G[0, w^2])/3 - (128*G[1, r7])/3 + (256*G[1, w^2])/3 + 
   (128*G[r61, w^2])/3 + (128*G[r62, w^2])/3)*G[r62, 1, 1, z3] + 
 (128*G[0, w^2]*G[r62, 1, r61, w^2])/3 + (64*G[1, r7]*G[r62, 1, r61, w^2])/
  3 - (256*G[1, w^2]*G[r62, 1, r61, w^2])/3 - 
 (128*G[r61, w^2]*G[r62, 1, r61, w^2])/3 - 
 (128*G[r62, w^2]*G[r62, 1, r61, w^2])/3 + 
 (104*G[w^(-2), w^2]*G[r62, 1, r61, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r62, 1, r61, w^2] + 8*G[-w, w^2]*G[r62, 1, r61, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r62, 1, r61, z3] + 
 (128*G[0, w^2]*G[r62, 1, r62, w^2])/3 + (64*G[1, r7]*G[r62, 1, r62, w^2])/
  3 - (256*G[1, w^2]*G[r62, 1, r62, w^2])/3 - 
 (128*G[r61, w^2]*G[r62, 1, r62, w^2])/3 - 
 (128*G[r62, w^2]*G[r62, 1, r62, w^2])/3 + 
 (104*G[w^(-2), w^2]*G[r62, 1, r62, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r62, 1, r62, w^2] + 8*G[-w, w^2]*G[r62, 1, r62, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r62, 1, r62, z3] + 
 8*G[0, -w]*G[r62, 1, w^(-2), w^2] - (80*G[0, w^2]*G[r62, 1, w^(-2), w^2])/
  3 - 8*G[1, r7]*G[r62, 1, w^(-2), w^2] - 
 16*G[1, -w]*G[r62, 1, w^(-2), w^2] + 16*G[1, w^2]*G[r62, 1, w^(-2), w^2] + 
 (56*G[r61, w^2]*G[r62, 1, w^(-2), w^2])/3 + 
 (56*G[r62, w^2]*G[r62, 1, w^(-2), w^2])/3 + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[r62, 1, w^(-2), z3] - 
 8*G[0, -w]*G[r62, 1, -w^(-1), w^2] - 8*G[0, w^2]*G[r62, 1, -w^(-1), w^2] - 
 8*G[1, r7]*G[r62, 1, -w^(-1), w^2] + 16*G[1, -w]*G[r62, 1, -w^(-1), w^2] + 
 16*G[1, w^2]*G[r62, 1, -w^(-1), w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[r62, 1, -w^(-1), z3] - 8*G[0, -w]*G[r62, 1, -w, w^2] - 
 8*G[0, w^2]*G[r62, 1, -w, w^2] - 8*G[1, r7]*G[r62, 1, -w, w^2] + 
 16*G[1, -w]*G[r62, 1, -w, w^2] + 16*G[1, w^2]*G[r62, 1, -w, w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[r62, 1, -w, z3] + 8*G[0, -w]*G[r62, 1, w^2, w^2] - 
 (80*G[0, w^2]*G[r62, 1, w^2, w^2])/3 - 8*G[1, r7]*G[r62, 1, w^2, w^2] - 
 16*G[1, -w]*G[r62, 1, w^2, w^2] - (160*G[1, w^2]*G[r62, 1, w^2, w^2])/3 + 
 8*G[r61, w^2]*G[r62, 1, w^2, w^2] + 8*G[r62, w^2]*G[r62, 1, w^2, w^2] + 
 (94*G[w^(-2), w^2]*G[r62, 1, w^2, w^2])/3 + 
 14*G[-w^(-1), w^2]*G[r62, 1, w^2, w^2] + 14*G[-w, w^2]*G[r62, 1, w^2, w^2] + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[r62, 1, w^2, z3] - 
 (76*G[0, w^2]*G[r62, r61, 0, w^2])/3 - (40*G[1, r7]*G[r62, r61, 0, w^2])/3 + 
 (208*G[1, w^2]*G[r62, r61, 0, w^2])/3 + 
 (100*G[r61, w^2]*G[r62, r61, 0, w^2])/3 + 
 (100*G[r62, w^2]*G[r62, r61, 0, w^2])/3 - 
 (20*G[w^(-2), w^2]*G[r62, r61, 0, w^2])/3 - 
 36*G[-w^(-1), w^2]*G[r62, r61, 0, w^2] - 36*G[-w, w^2]*G[r62, r61, 0, w^2] + 
 ((76*G[0, w^2])/3 + (40*G[1, r7])/3 - (80*G[1, w^2])/3 - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r62, r61, 0, z3] + (128*G[0, w^2]*G[r62, r61, 1, w^2])/
  3 + (64*G[1, r7]*G[r62, r61, 1, w^2])/3 - 
 (256*G[1, w^2]*G[r62, r61, 1, w^2])/3 - 
 (128*G[r61, w^2]*G[r62, r61, 1, w^2])/3 - 
 (128*G[r62, w^2]*G[r62, r61, 1, w^2])/3 + 
 (104*G[w^(-2), w^2]*G[r62, r61, 1, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r62, r61, 1, w^2] + 8*G[-w, w^2]*G[r62, r61, 1, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r62, r61, 1, z3] + 
 (64*G[0, w^2]*G[r62, r61, r61, w^2])/3 + (32*G[1, r7]*G[r62, r61, r61, w^2])/
  3 - (128*G[1, w^2]*G[r62, r61, r61, w^2])/3 - 
 (64*G[r61, w^2]*G[r62, r61, r61, w^2])/3 - 
 (64*G[r62, w^2]*G[r62, r61, r61, w^2])/3 - 
 (32*G[w^(-2), w^2]*G[r62, r61, r61, w^2])/3 + 
 32*G[-w^(-1), w^2]*G[r62, r61, r61, w^2] + 
 32*G[-w, w^2]*G[r62, r61, r61, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r62, r61, r61, z3] + 
 (64*G[0, w^2]*G[r62, r61, r62, w^2])/3 + (32*G[1, r7]*G[r62, r61, r62, w^2])/
  3 - (128*G[1, w^2]*G[r62, r61, r62, w^2])/3 - 
 (64*G[r61, w^2]*G[r62, r61, r62, w^2])/3 - 
 (64*G[r62, w^2]*G[r62, r61, r62, w^2])/3 - 
 (32*G[w^(-2), w^2]*G[r62, r61, r62, w^2])/3 + 
 32*G[-w^(-1), w^2]*G[r62, r61, r62, w^2] + 
 32*G[-w, w^2]*G[r62, r61, r62, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r62, r61, r62, z3] + 
 4*G[0, -w]*G[r62, r61, w^(-2), w^2] - 
 (40*G[0, w^2]*G[r62, r61, w^(-2), w^2])/3 - 
 4*G[1, r7]*G[r62, r61, w^(-2), w^2] - 8*G[1, -w]*G[r62, r61, w^(-2), w^2] + 
 8*G[1, w^2]*G[r62, r61, w^(-2), w^2] + 
 (28*G[r61, w^2]*G[r62, r61, w^(-2), w^2])/3 + 
 (28*G[r62, w^2]*G[r62, r61, w^(-2), w^2])/3 + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, r61, w^(-2), z3] - 
 4*G[0, -w]*G[r62, r61, -w^(-1), w^2] - 
 4*G[0, w^2]*G[r62, r61, -w^(-1), w^2] - 
 4*G[1, r7]*G[r62, r61, -w^(-1), w^2] + 
 8*G[1, -w]*G[r62, r61, -w^(-1), w^2] + 
 8*G[1, w^2]*G[r62, r61, -w^(-1), w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r62, r61, -w^(-1), z3] - 4*G[0, -w]*G[r62, r61, -w, w^2] - 
 4*G[0, w^2]*G[r62, r61, -w, w^2] - 4*G[1, r7]*G[r62, r61, -w, w^2] + 
 8*G[1, -w]*G[r62, r61, -w, w^2] + 8*G[1, w^2]*G[r62, r61, -w, w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r62, r61, -w, z3] + 4*G[0, -w]*G[r62, r61, w^2, w^2] - 
 (28*G[0, w^2]*G[r62, r61, w^2, w^2])/3 - 4*G[1, r7]*G[r62, r61, w^2, w^2] - 
 8*G[1, -w]*G[r62, r61, w^2, w^2] - (104*G[1, w^2]*G[r62, r61, w^2, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[r62, r61, w^2, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r62, r61, w^2, w^2] + 
 8*G[-w, w^2]*G[r62, r61, w^2, w^2] + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, r61, w^2, z3] - 
 (76*G[0, w^2]*G[r62, r62, 0, w^2])/3 - (40*G[1, r7]*G[r62, r62, 0, w^2])/3 + 
 (208*G[1, w^2]*G[r62, r62, 0, w^2])/3 + 
 (100*G[r61, w^2]*G[r62, r62, 0, w^2])/3 + 
 (100*G[r62, w^2]*G[r62, r62, 0, w^2])/3 - 
 (20*G[w^(-2), w^2]*G[r62, r62, 0, w^2])/3 - 
 36*G[-w^(-1), w^2]*G[r62, r62, 0, w^2] - 36*G[-w, w^2]*G[r62, r62, 0, w^2] + 
 ((76*G[0, w^2])/3 + (40*G[1, r7])/3 - (80*G[1, w^2])/3 - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r62, r62, 0, z3] + (128*G[0, w^2]*G[r62, r62, 1, w^2])/
  3 + (64*G[1, r7]*G[r62, r62, 1, w^2])/3 - 
 (256*G[1, w^2]*G[r62, r62, 1, w^2])/3 - 
 (128*G[r61, w^2]*G[r62, r62, 1, w^2])/3 - 
 (128*G[r62, w^2]*G[r62, r62, 1, w^2])/3 + 
 (104*G[w^(-2), w^2]*G[r62, r62, 1, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r62, r62, 1, w^2] + 8*G[-w, w^2]*G[r62, r62, 1, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r62, r62, 1, z3] + 
 (64*G[0, w^2]*G[r62, r62, r61, w^2])/3 + (32*G[1, r7]*G[r62, r62, r61, w^2])/
  3 - (128*G[1, w^2]*G[r62, r62, r61, w^2])/3 - 
 (64*G[r61, w^2]*G[r62, r62, r61, w^2])/3 - 
 (64*G[r62, w^2]*G[r62, r62, r61, w^2])/3 - 
 (32*G[w^(-2), w^2]*G[r62, r62, r61, w^2])/3 + 
 32*G[-w^(-1), w^2]*G[r62, r62, r61, w^2] + 
 32*G[-w, w^2]*G[r62, r62, r61, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r62, r62, r61, z3] + 
 (64*G[0, w^2]*G[r62, r62, r62, w^2])/3 + (32*G[1, r7]*G[r62, r62, r62, w^2])/
  3 - (128*G[1, w^2]*G[r62, r62, r62, w^2])/3 - 
 (64*G[r61, w^2]*G[r62, r62, r62, w^2])/3 - 
 (64*G[r62, w^2]*G[r62, r62, r62, w^2])/3 - 
 (32*G[w^(-2), w^2]*G[r62, r62, r62, w^2])/3 + 
 32*G[-w^(-1), w^2]*G[r62, r62, r62, w^2] + 
 32*G[-w, w^2]*G[r62, r62, r62, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r62, r62, r62, z3] + 
 4*G[0, -w]*G[r62, r62, w^(-2), w^2] - 
 (40*G[0, w^2]*G[r62, r62, w^(-2), w^2])/3 - 
 4*G[1, r7]*G[r62, r62, w^(-2), w^2] - 8*G[1, -w]*G[r62, r62, w^(-2), w^2] + 
 8*G[1, w^2]*G[r62, r62, w^(-2), w^2] + 
 (28*G[r61, w^2]*G[r62, r62, w^(-2), w^2])/3 + 
 (28*G[r62, w^2]*G[r62, r62, w^(-2), w^2])/3 + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, r62, w^(-2), z3] - 
 4*G[0, -w]*G[r62, r62, -w^(-1), w^2] - 
 4*G[0, w^2]*G[r62, r62, -w^(-1), w^2] - 
 4*G[1, r7]*G[r62, r62, -w^(-1), w^2] + 
 8*G[1, -w]*G[r62, r62, -w^(-1), w^2] + 
 8*G[1, w^2]*G[r62, r62, -w^(-1), w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r62, r62, -w^(-1), z3] - 4*G[0, -w]*G[r62, r62, -w, w^2] - 
 4*G[0, w^2]*G[r62, r62, -w, w^2] - 4*G[1, r7]*G[r62, r62, -w, w^2] + 
 8*G[1, -w]*G[r62, r62, -w, w^2] + 8*G[1, w^2]*G[r62, r62, -w, w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r62, r62, -w, z3] + 4*G[0, -w]*G[r62, r62, w^2, w^2] - 
 (28*G[0, w^2]*G[r62, r62, w^2, w^2])/3 - 4*G[1, r7]*G[r62, r62, w^2, w^2] - 
 8*G[1, -w]*G[r62, r62, w^2, w^2] - (104*G[1, w^2]*G[r62, r62, w^2, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[r62, r62, w^2, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r62, r62, w^2, w^2] + 
 8*G[-w, w^2]*G[r62, r62, w^2, w^2] + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, r62, w^2, z3] - 
 G[0, -w]*G[r62, w^(-2), 0, w^2] + (58*G[0, w^2]*G[r62, w^(-2), 0, w^2])/3 + 
 (19*G[1, r7]*G[r62, w^(-2), 0, w^2])/3 + 2*G[1, -w]*G[r62, w^(-2), 0, w^2] - 
 (94*G[1, w^2]*G[r62, w^(-2), 0, w^2])/3 - 
 (61*G[r61, w^2]*G[r62, w^(-2), 0, w^2])/3 - 
 (61*G[r62, w^2]*G[r62, w^(-2), 0, w^2])/3 + 
 (11*G[w^(-2), w^2]*G[r62, w^(-2), 0, w^2])/3 + 
 13*G[-w^(-1), w^2]*G[r62, w^(-2), 0, w^2] + 
 13*G[-w, w^2]*G[r62, w^(-2), 0, w^2] + 
 (G[0, -w] - (52*G[0, w^2])/3 - (19*G[1, r7])/3 - 2*G[1, -w] + 
   (38*G[1, w^2])/3 + 11*G[r61, w^2] + 11*G[r62, w^2])*
  G[r62, w^(-2), 0, z3] + 8*G[0, -w]*G[r62, w^(-2), 1, w^2] - 
 (56*G[0, w^2]*G[r62, w^(-2), 1, w^2])/3 - 
 8*G[1, r7]*G[r62, w^(-2), 1, w^2] - 16*G[1, -w]*G[r62, w^(-2), 1, w^2] + 
 16*G[1, w^2]*G[r62, w^(-2), 1, w^2] + 
 (32*G[r61, w^2]*G[r62, w^(-2), 1, w^2])/3 + 
 (32*G[r62, w^2]*G[r62, w^(-2), 1, w^2])/3 + 
 (-8*G[0, -w] + (56*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (32*G[r61, w^2])/3 - (32*G[r62, w^2])/3)*G[r62, w^(-2), 1, z3] - 
 (50*G[0, w^2]*G[r62, w^(-2), r61, w^2])/3 - 
 (16*G[1, r7]*G[r62, w^(-2), r61, w^2])/3 + 
 (88*G[1, w^2]*G[r62, w^(-2), r61, w^2])/3 + 
 (56*G[r61, w^2]*G[r62, w^(-2), r61, w^2])/3 + 
 (56*G[r62, w^2]*G[r62, w^(-2), r61, w^2])/3 - 
 (11*G[w^(-2), w^2]*G[r62, w^(-2), r61, w^2])/3 - 
 13*G[-w^(-1), w^2]*G[r62, w^(-2), r61, w^2] - 
 13*G[-w, w^2]*G[r62, w^(-2), r61, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, w^(-2), r61, z3] - 
 (50*G[0, w^2]*G[r62, w^(-2), r62, w^2])/3 - 
 (16*G[1, r7]*G[r62, w^(-2), r62, w^2])/3 + 
 (88*G[1, w^2]*G[r62, w^(-2), r62, w^2])/3 + 
 (56*G[r61, w^2]*G[r62, w^(-2), r62, w^2])/3 + 
 (56*G[r62, w^2]*G[r62, w^(-2), r62, w^2])/3 - 
 (11*G[w^(-2), w^2]*G[r62, w^(-2), r62, w^2])/3 - 
 13*G[-w^(-1), w^2]*G[r62, w^(-2), r62, w^2] - 
 13*G[-w, w^2]*G[r62, w^(-2), r62, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, w^(-2), r62, z3] - 
 (3*G[0, -w]*G[r62, w^(-2), w^(-2), w^2])/2 + 
 (31*G[0, w^2]*G[r62, w^(-2), w^(-2), w^2])/6 + 
 (3*G[1, r7]*G[r62, w^(-2), w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r62, w^(-2), w^(-2), w^2] - 
 3*G[1, w^2]*G[r62, w^(-2), w^(-2), w^2] - 
 (11*G[r61, w^2]*G[r62, w^(-2), w^(-2), w^2])/3 - 
 (11*G[r62, w^2]*G[r62, w^(-2), w^(-2), w^2])/3 + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r62, w^(-2), w^(-2), z3] - (3*G[0, -w]*G[r62, w^(-2), -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r62, w^(-2), -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r62, w^(-2), -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r62, w^(-2), -w^(-1), w^2] - 
 3*G[1, w^2]*G[r62, w^(-2), -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, w^(-2), -w^(-1), z3] - 
 (3*G[0, -w]*G[r62, w^(-2), -w, w^2])/2 + 
 (3*G[0, w^2]*G[r62, w^(-2), -w, w^2])/2 + 
 (3*G[1, r7]*G[r62, w^(-2), -w, w^2])/2 + 
 3*G[1, -w]*G[r62, w^(-2), -w, w^2] - 3*G[1, w^2]*G[r62, w^(-2), -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, w^(-2), -w, z3] - 
 (3*G[0, -w]*G[r62, w^(-2), w^2, w^2])/2 + 
 (31*G[0, w^2]*G[r62, w^(-2), w^2, w^2])/6 + 
 (3*G[1, r7]*G[r62, w^(-2), w^2, w^2])/2 + 
 3*G[1, -w]*G[r62, w^(-2), w^2, w^2] - 3*G[1, w^2]*G[r62, w^(-2), w^2, w^2] - 
 (11*G[r61, w^2]*G[r62, w^(-2), w^2, w^2])/3 - 
 (11*G[r62, w^2]*G[r62, w^(-2), w^2, w^2])/3 + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r62, w^(-2), w^2, z3] + 7*G[0, -w]*G[r62, -w^(-1), 0, w^2] + 
 9*G[0, w^2]*G[r62, -w^(-1), 0, w^2] + 5*G[1, r7]*G[r62, -w^(-1), 0, w^2] - 
 14*G[1, -w]*G[r62, -w^(-1), 0, w^2] - 26*G[1, w^2]*G[r62, -w^(-1), 0, w^2] - 
 12*G[r61, w^2]*G[r62, -w^(-1), 0, w^2] - 
 12*G[r62, w^2]*G[r62, -w^(-1), 0, w^2] + 
 14*G[w^(-2), w^2]*G[r62, -w^(-1), 0, w^2] + 
 2*G[-w^(-1), w^2]*G[r62, -w^(-1), 0, w^2] + 
 2*G[-w, w^2]*G[r62, -w^(-1), 0, w^2] + 
 (-7*G[0, -w] - 9*G[0, w^2] - 5*G[1, r7] + 14*G[1, -w] + 10*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[r62, -w^(-1), 0, z3] - 
 8*G[0, -w]*G[r62, -w^(-1), 1, w^2] - 16*G[0, w^2]*G[r62, -w^(-1), 1, w^2] - 
 8*G[1, r7]*G[r62, -w^(-1), 1, w^2] + 16*G[1, -w]*G[r62, -w^(-1), 1, w^2] + 
 48*G[1, w^2]*G[r62, -w^(-1), 1, w^2] + 
 24*G[r61, w^2]*G[r62, -w^(-1), 1, w^2] + 
 24*G[r62, w^2]*G[r62, -w^(-1), 1, w^2] - 
 28*G[w^(-2), w^2]*G[r62, -w^(-1), 1, w^2] - 
 4*G[-w^(-1), w^2]*G[r62, -w^(-1), 1, w^2] - 
 4*G[-w, w^2]*G[r62, -w^(-1), 1, w^2] + 
 (8*G[0, -w] + 16*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2] - 
   8*G[r61, w^2] - 8*G[r62, w^2])*G[r62, -w^(-1), 1, z3] - 
 4*G[0, w^2]*G[r62, -w^(-1), r61, w^2] - 
 4*G[1, r7]*G[r62, -w^(-1), r61, w^2] + 
 8*G[1, w^2]*G[r62, -w^(-1), r61, w^2] + 
 (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*G[r62, -w^(-1), r61, z3] - 
 4*G[0, w^2]*G[r62, -w^(-1), r62, w^2] - 
 4*G[1, r7]*G[r62, -w^(-1), r62, w^2] + 
 8*G[1, w^2]*G[r62, -w^(-1), r62, w^2] + 
 (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*G[r62, -w^(-1), r62, z3] - 
 (3*G[0, -w]*G[r62, -w^(-1), w^(-2), w^2])/2 + 
 (3*G[0, w^2]*G[r62, -w^(-1), w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[r62, -w^(-1), w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r62, -w^(-1), w^(-2), w^2] - 
 3*G[1, w^2]*G[r62, -w^(-1), w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w^(-1), w^(-2), z3] - 
 (3*G[0, -w]*G[r62, -w^(-1), -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r62, -w^(-1), -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r62, -w^(-1), -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r62, -w^(-1), -w^(-1), w^2] - 
 3*G[1, w^2]*G[r62, -w^(-1), -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w^(-1), -w^(-1), z3] - 
 (3*G[0, -w]*G[r62, -w^(-1), -w, w^2])/2 + 
 (3*G[0, w^2]*G[r62, -w^(-1), -w, w^2])/2 + 
 (3*G[1, r7]*G[r62, -w^(-1), -w, w^2])/2 + 
 3*G[1, -w]*G[r62, -w^(-1), -w, w^2] - 3*G[1, w^2]*G[r62, -w^(-1), -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w^(-1), -w, z3] - 
 (3*G[0, -w]*G[r62, -w^(-1), w^2, w^2])/2 + 
 (3*G[0, w^2]*G[r62, -w^(-1), w^2, w^2])/2 + 
 (3*G[1, r7]*G[r62, -w^(-1), w^2, w^2])/2 + 
 3*G[1, -w]*G[r62, -w^(-1), w^2, w^2] - 
 3*G[1, w^2]*G[r62, -w^(-1), w^2, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w^(-1), w^2, z3] + 7*G[0, -w]*G[r62, -w, 0, w^2] + 
 9*G[0, w^2]*G[r62, -w, 0, w^2] + 5*G[1, r7]*G[r62, -w, 0, w^2] - 
 14*G[1, -w]*G[r62, -w, 0, w^2] - 26*G[1, w^2]*G[r62, -w, 0, w^2] - 
 12*G[r61, w^2]*G[r62, -w, 0, w^2] - 12*G[r62, w^2]*G[r62, -w, 0, w^2] + 
 14*G[w^(-2), w^2]*G[r62, -w, 0, w^2] + 2*G[-w^(-1), w^2]*
  G[r62, -w, 0, w^2] + 2*G[-w, w^2]*G[r62, -w, 0, w^2] + 
 (-7*G[0, -w] - 9*G[0, w^2] - 5*G[1, r7] + 14*G[1, -w] + 10*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[r62, -w, 0, z3] - 
 8*G[0, -w]*G[r62, -w, 1, w^2] - 16*G[0, w^2]*G[r62, -w, 1, w^2] - 
 8*G[1, r7]*G[r62, -w, 1, w^2] + 16*G[1, -w]*G[r62, -w, 1, w^2] + 
 48*G[1, w^2]*G[r62, -w, 1, w^2] + 24*G[r61, w^2]*G[r62, -w, 1, w^2] + 
 24*G[r62, w^2]*G[r62, -w, 1, w^2] - 28*G[w^(-2), w^2]*G[r62, -w, 1, w^2] - 
 4*G[-w^(-1), w^2]*G[r62, -w, 1, w^2] - 4*G[-w, w^2]*G[r62, -w, 1, w^2] + 
 (8*G[0, -w] + 16*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2] - 
   8*G[r61, w^2] - 8*G[r62, w^2])*G[r62, -w, 1, z3] - 
 4*G[0, w^2]*G[r62, -w, r61, w^2] - 4*G[1, r7]*G[r62, -w, r61, w^2] + 
 8*G[1, w^2]*G[r62, -w, r61, w^2] + (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*
  G[r62, -w, r61, z3] - 4*G[0, w^2]*G[r62, -w, r62, w^2] - 
 4*G[1, r7]*G[r62, -w, r62, w^2] + 8*G[1, w^2]*G[r62, -w, r62, w^2] + 
 (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*G[r62, -w, r62, z3] - 
 (3*G[0, -w]*G[r62, -w, w^(-2), w^2])/2 + 
 (3*G[0, w^2]*G[r62, -w, w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[r62, -w, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r62, -w, w^(-2), w^2] - 3*G[1, w^2]*G[r62, -w, w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w, w^(-2), z3] - 
 (3*G[0, -w]*G[r62, -w, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r62, -w, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r62, -w, -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r62, -w, -w^(-1), w^2] - 3*G[1, w^2]*G[r62, -w, -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w, -w^(-1), z3] - (3*G[0, -w]*G[r62, -w, -w, w^2])/
  2 + (3*G[0, w^2]*G[r62, -w, -w, w^2])/2 + (3*G[1, r7]*G[r62, -w, -w, w^2])/
  2 + 3*G[1, -w]*G[r62, -w, -w, w^2] - 3*G[1, w^2]*G[r62, -w, -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w, -w, z3] - (3*G[0, -w]*G[r62, -w, w^2, w^2])/2 + 
 (3*G[0, w^2]*G[r62, -w, w^2, w^2])/2 + (3*G[1, r7]*G[r62, -w, w^2, w^2])/2 + 
 3*G[1, -w]*G[r62, -w, w^2, w^2] - 3*G[1, w^2]*G[r62, -w, w^2, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w, w^2, z3] - G[0, -w]*G[r62, w^2, 0, w^2] + 
 (46*G[0, w^2]*G[r62, w^2, 0, w^2])/3 + (19*G[1, r7]*G[r62, w^2, 0, w^2])/3 + 
 2*G[1, -w]*G[r62, w^2, 0, w^2] + 46*G[1, w^2]*G[r62, w^2, 0, w^2] - 
 (17*G[r61, w^2]*G[r62, w^2, 0, w^2])/3 - 
 (17*G[r62, w^2]*G[r62, w^2, 0, w^2])/3 - 
 (92*G[w^(-2), w^2]*G[r62, w^2, 0, w^2])/3 - 
 2*G[-w^(-1), w^2]*G[r62, w^2, 0, w^2] - 2*G[-w, w^2]*G[r62, w^2, 0, w^2] + 
 (G[0, -w] - (52*G[0, w^2])/3 - (19*G[1, r7])/3 - 2*G[1, -w] + 
   (38*G[1, w^2])/3 + 11*G[r61, w^2] + 11*G[r62, w^2])*G[r62, w^2, 0, z3] + 
 8*G[0, -w]*G[r62, w^2, 1, w^2] - (56*G[0, w^2]*G[r62, w^2, 1, w^2])/3 - 
 8*G[1, r7]*G[r62, w^2, 1, w^2] - 16*G[1, -w]*G[r62, w^2, 1, w^2] - 
 (160*G[1, w^2]*G[r62, w^2, 1, w^2])/3 + 
 (94*G[w^(-2), w^2]*G[r62, w^2, 1, w^2])/3 + 
 14*G[-w^(-1), w^2]*G[r62, w^2, 1, w^2] + 14*G[-w, w^2]*G[r62, w^2, 1, w^2] + 
 (-8*G[0, -w] + (56*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (32*G[r61, w^2])/3 - (32*G[r62, w^2])/3)*G[r62, w^2, 1, z3] - 
 (38*G[0, w^2]*G[r62, w^2, r61, w^2])/3 - (16*G[1, r7]*G[r62, w^2, r61, w^2])/
  3 - (40*G[1, w^2]*G[r62, w^2, r61, w^2])/3 + 
 (28*G[r61, w^2]*G[r62, w^2, r61, w^2])/3 + 
 (28*G[r62, w^2]*G[r62, w^2, r61, w^2])/3 + 
 15*G[w^(-2), w^2]*G[r62, w^2, r61, w^2] - 
 5*G[-w^(-1), w^2]*G[r62, w^2, r61, w^2] - 
 5*G[-w, w^2]*G[r62, w^2, r61, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, w^2, r61, z3] - 
 (38*G[0, w^2]*G[r62, w^2, r62, w^2])/3 - (16*G[1, r7]*G[r62, w^2, r62, w^2])/
  3 - (40*G[1, w^2]*G[r62, w^2, r62, w^2])/3 + 
 (28*G[r61, w^2]*G[r62, w^2, r62, w^2])/3 + 
 (28*G[r62, w^2]*G[r62, w^2, r62, w^2])/3 + 
 15*G[w^(-2), w^2]*G[r62, w^2, r62, w^2] - 
 5*G[-w^(-1), w^2]*G[r62, w^2, r62, w^2] - 
 5*G[-w, w^2]*G[r62, w^2, r62, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, w^2, r62, z3] - 
 (3*G[0, -w]*G[r62, w^2, w^(-2), w^2])/2 + 
 (31*G[0, w^2]*G[r62, w^2, w^(-2), w^2])/6 + 
 (3*G[1, r7]*G[r62, w^2, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r62, w^2, w^(-2), w^2] - 3*G[1, w^2]*G[r62, w^2, w^(-2), w^2] - 
 (11*G[r61, w^2]*G[r62, w^2, w^(-2), w^2])/3 - 
 (11*G[r62, w^2]*G[r62, w^2, w^(-2), w^2])/3 + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r62, w^2, w^(-2), z3] - (3*G[0, -w]*G[r62, w^2, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r62, w^2, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r62, w^2, -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r62, w^2, -w^(-1), w^2] - 
 3*G[1, w^2]*G[r62, w^2, -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, w^2, -w^(-1), z3] - (3*G[0, -w]*G[r62, w^2, -w, w^2])/
  2 + (3*G[0, w^2]*G[r62, w^2, -w, w^2])/2 + 
 (3*G[1, r7]*G[r62, w^2, -w, w^2])/2 + 3*G[1, -w]*G[r62, w^2, -w, w^2] - 
 3*G[1, w^2]*G[r62, w^2, -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, w^2, -w, z3] - (3*G[0, -w]*G[r62, w^2, w^2, w^2])/2 + 
 (49*G[0, w^2]*G[r62, w^2, w^2, w^2])/6 + (3*G[1, r7]*G[r62, w^2, w^2, w^2])/
  2 + 3*G[1, -w]*G[r62, w^2, w^2, w^2] - 
 (169*G[1, w^2]*G[r62, w^2, w^2, w^2])/3 - 
 (22*G[r61, w^2]*G[r62, w^2, w^2, w^2])/3 - 
 (22*G[r62, w^2]*G[r62, w^2, w^2, w^2])/3 + 
 (64*G[w^(-2), w^2]*G[r62, w^2, w^2, w^2])/3 + 
 6*G[-w^(-1), w^2]*G[r62, w^2, w^2, w^2] + 
 6*G[-w, w^2]*G[r62, w^2, w^2, w^2] + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r62, w^2, w^2, z3] + 6*G[0, w]*G[w^(-2), -1, 0, w^2] - 
 6*G[0, w]*G[w^(-2), -1, 0, z3] + 6*G[0, -w]*G[w^(-2), -1, -w^(-1), w^2] - 
 12*G[1, -w]*G[w^(-2), -1, -w^(-1), w^2] + (-6*G[0, -w] + 12*G[1, -w])*
  G[w^(-2), -1, -w^(-1), z3] - 6*G[0, -w]*G[w^(-2), -1, -w, w^2] + 
 12*G[1, -w]*G[w^(-2), -1, -w, w^2] + (6*G[0, -w] - 12*G[1, -w])*
  G[w^(-2), -1, -w, z3] + 6*G[0, -w]*G[w^(-2), 0, 0, w^2] - 
 (34*G[0, w^2]*G[w^(-2), 0, 0, w^2])/3 - (46*G[1, r7]*G[w^(-2), 0, 0, w^2])/
  3 - 12*G[1, -w]*G[w^(-2), 0, 0, w^2] + (244*G[1, w^2]*G[w^(-2), 0, 0, w^2])/
  3 + (34*G[r61, w^2]*G[w^(-2), 0, 0, w^2])/3 + 
 (34*G[r62, w^2]*G[w^(-2), 0, 0, w^2])/3 - 
 (77*G[w^(-2), w^2]*G[w^(-2), 0, 0, w^2])/3 - 
 15*G[-w^(-1), w^2]*G[w^(-2), 0, 0, w^2] - 
 9*G[-w, w^2]*G[w^(-2), 0, 0, w^2] + 
 (-6*G[0, -w] + (31*G[0, w^2])/3 + (46*G[1, r7])/3 + 12*G[1, -w] - 
   (92*G[1, w^2])/3 + 5*G[r61, w^2] + 5*G[r62, w^2])*G[w^(-2), 0, 0, z3] + 
 (152*G[0, w^2]*G[w^(-2), 0, 1, w^2])/3 + (80*G[1, r7]*G[w^(-2), 0, 1, w^2])/
  3 - (320*G[1, w^2]*G[w^(-2), 0, 1, w^2])/3 - 
 (104*G[r61, w^2]*G[w^(-2), 0, 1, w^2])/3 - 
 (104*G[r62, w^2]*G[w^(-2), 0, 1, w^2])/3 + 
 (76*G[w^(-2), w^2]*G[w^(-2), 0, 1, w^2])/3 + 
 12*G[-w^(-1), w^2]*G[w^(-2), 0, 1, w^2] + 
 ((-152*G[0, w^2])/3 - (80*G[1, r7])/3 + (160*G[1, w^2])/3 + 24*G[r61, w^2] + 
   24*G[r62, w^2])*G[w^(-2), 0, 1, z3] + G[0, w^2]*G[w^(-2), 0, r61, w^2] + 
 12*G[1, r7]*G[w^(-2), 0, r61, w^2] - 48*G[1, w^2]*G[w^(-2), 0, r61, w^2] + 
 G[r61, w^2]*G[w^(-2), 0, r61, w^2] + G[r62, w^2]*G[w^(-2), 0, r61, w^2] + 
 13*G[w^(-2), w^2]*G[w^(-2), 0, r61, w^2] + 
 9*G[-w^(-1), w^2]*G[w^(-2), 0, r61, w^2] + 
 9*G[-w, w^2]*G[w^(-2), 0, r61, w^2] + 
 (-12*G[1, r7] + 24*G[1, w^2] - 12*G[r61, w^2] - 12*G[r62, w^2])*
  G[w^(-2), 0, r61, z3] + G[0, w^2]*G[w^(-2), 0, r62, w^2] + 
 12*G[1, r7]*G[w^(-2), 0, r62, w^2] - 48*G[1, w^2]*G[w^(-2), 0, r62, w^2] + 
 G[r61, w^2]*G[w^(-2), 0, r62, w^2] + G[r62, w^2]*G[w^(-2), 0, r62, w^2] + 
 13*G[w^(-2), w^2]*G[w^(-2), 0, r62, w^2] + 
 9*G[-w^(-1), w^2]*G[w^(-2), 0, r62, w^2] + 
 9*G[-w, w^2]*G[w^(-2), 0, r62, w^2] + 
 (-12*G[1, r7] + 24*G[1, w^2] - 12*G[r61, w^2] - 12*G[r62, w^2])*
  G[w^(-2), 0, r62, z3] + 5*G[0, -w]*G[w^(-2), 0, w^(-2), w^2] - 
 10*G[0, w^2]*G[w^(-2), 0, w^(-2), w^2] - 
 5*G[1, r7]*G[w^(-2), 0, w^(-2), w^2] - 
 10*G[1, -w]*G[w^(-2), 0, w^(-2), w^2] + 
 10*G[1, w^2]*G[w^(-2), 0, w^(-2), w^2] + 
 5*G[r61, w^2]*G[w^(-2), 0, w^(-2), w^2] + 
 5*G[r62, w^2]*G[w^(-2), 0, w^(-2), w^2] + 
 (-5*G[0, -w] + 10*G[0, w^2] + 5*G[1, r7] + 10*G[1, -w] - 10*G[1, w^2] - 
   5*G[r61, w^2] - 5*G[r62, w^2])*G[w^(-2), 0, w^(-2), z3] - 
 11*G[0, -w]*G[w^(-2), 0, -w^(-1), w^2] - 
 5*G[0, w^2]*G[w^(-2), 0, -w^(-1), w^2] - 
 5*G[1, r7]*G[w^(-2), 0, -w^(-1), w^2] + 
 22*G[1, -w]*G[w^(-2), 0, -w^(-1), w^2] + 
 10*G[1, w^2]*G[w^(-2), 0, -w^(-1), w^2] + 
 (11*G[0, -w] + 5*G[0, w^2] + 5*G[1, r7] - 22*G[1, -w] - 10*G[1, w^2])*
  G[w^(-2), 0, -w^(-1), z3] - 11*G[0, -w]*G[w^(-2), 0, -w, w^2] - 
 5*G[0, w^2]*G[w^(-2), 0, -w, w^2] - 5*G[1, r7]*G[w^(-2), 0, -w, w^2] + 
 22*G[1, -w]*G[w^(-2), 0, -w, w^2] + 10*G[1, w^2]*G[w^(-2), 0, -w, w^2] + 
 (11*G[0, -w] + 5*G[0, w^2] + 5*G[1, r7] - 22*G[1, -w] - 10*G[1, w^2])*
  G[w^(-2), 0, -w, z3] + 5*G[0, -w]*G[w^(-2), 0, w^2, w^2] - 
 7*G[0, w^2]*G[w^(-2), 0, w^2, w^2] - 5*G[1, r7]*G[w^(-2), 0, w^2, w^2] - 
 10*G[1, -w]*G[w^(-2), 0, w^2, w^2] - (130*G[1, w^2]*G[w^(-2), 0, w^2, w^2])/
  3 + (4*G[r61, w^2]*G[w^(-2), 0, w^2, w^2])/3 + 
 (4*G[r62, w^2]*G[w^(-2), 0, w^2, w^2])/3 + 
 (64*G[w^(-2), w^2]*G[w^(-2), 0, w^2, w^2])/3 + 
 6*G[-w^(-1), w^2]*G[w^(-2), 0, w^2, w^2] + 
 6*G[-w, w^2]*G[w^(-2), 0, w^2, w^2] + 
 (-5*G[0, -w] + 10*G[0, w^2] + 5*G[1, r7] + 10*G[1, -w] - 10*G[1, w^2] - 
   5*G[r61, w^2] - 5*G[r62, w^2])*G[w^(-2), 0, w^2, z3] - 
 6*G[0, -w]*G[w^(-2), 1, 0, w^2] + 4*G[0, w]*G[w^(-2), 1, 0, w^2] + 
 (152*G[0, w^2]*G[w^(-2), 1, 0, w^2])/3 + (80*G[1, r7]*G[w^(-2), 1, 0, w^2])/
  3 + 12*G[1, -w]*G[w^(-2), 1, 0, w^2] - (368*G[1, w^2]*G[w^(-2), 1, 0, w^2])/
  3 - (104*G[r61, w^2]*G[w^(-2), 1, 0, w^2])/3 - 
 (104*G[r62, w^2]*G[w^(-2), 1, 0, w^2])/3 + 
 (94*G[w^(-2), w^2]*G[w^(-2), 1, 0, w^2])/3 + 
 14*G[-w^(-1), w^2]*G[w^(-2), 1, 0, w^2] + 
 14*G[-w, w^2]*G[w^(-2), 1, 0, w^2] + 
 (6*G[0, -w] - 4*G[0, w] - (152*G[0, w^2])/3 - (80*G[1, r7])/3 - 
   12*G[1, -w] + (160*G[1, w^2])/3 + 24*G[r61, w^2] + 24*G[r62, w^2])*
  G[w^(-2), 1, 0, z3] + ((80*I)/3)*Pi*G[w^(-2), 1, 1, w^2] + 
 16*G[0, -w]*G[w^(-2), 1, 1, w^2] - (80*G[0, w]*G[w^(-2), 1, 1, w^2])/3 - 
 (256*G[0, w^2]*G[w^(-2), 1, 1, w^2])/3 - (128*G[1, r7]*G[w^(-2), 1, 1, w^2])/
  3 - 32*G[1, -w]*G[w^(-2), 1, 1, w^2] + (160*G[1, w]*G[w^(-2), 1, 1, w^2])/
  3 + 32*G[1, w^2]*G[w^(-2), 1, 1, w^2] + 
 (208*G[r61, w^2]*G[w^(-2), 1, 1, w^2])/3 + 
 (208*G[r62, w^2]*G[w^(-2), 1, 1, w^2])/3 + 
 (((-80*I)/3)*Pi - 16*G[0, -w] + (80*G[0, w])/3 + (256*G[0, w^2])/3 + 
   (128*G[1, r7])/3 + 32*G[1, -w] - (160*G[1, w])/3 - 32*G[1, w^2] - 
   (208*G[r61, w^2])/3 - (208*G[r62, w^2])/3)*G[w^(-2), 1, 1, z3] - 
 (208*G[0, w^2]*G[w^(-2), 1, r61, w^2])/3 - 
 (104*G[1, r7]*G[w^(-2), 1, r61, w^2])/3 + 
 (416*G[1, w^2]*G[w^(-2), 1, r61, w^2])/3 + 
 (136*G[r61, w^2]*G[w^(-2), 1, r61, w^2])/3 + 
 (136*G[r62, w^2]*G[w^(-2), 1, r61, w^2])/3 - 
 (94*G[w^(-2), w^2]*G[w^(-2), 1, r61, w^2])/3 - 
 14*G[-w^(-1), w^2]*G[w^(-2), 1, r61, w^2] - 
 14*G[-w, w^2]*G[w^(-2), 1, r61, w^2] + 
 ((208*G[0, w^2])/3 + (104*G[1, r7])/3 - (208*G[1, w^2])/3 - 
   (104*G[r61, w^2])/3 - (104*G[r62, w^2])/3)*G[w^(-2), 1, r61, z3] - 
 (208*G[0, w^2]*G[w^(-2), 1, r62, w^2])/3 - 
 (104*G[1, r7]*G[w^(-2), 1, r62, w^2])/3 + 
 (416*G[1, w^2]*G[w^(-2), 1, r62, w^2])/3 + 
 (136*G[r61, w^2]*G[w^(-2), 1, r62, w^2])/3 + 
 (136*G[r62, w^2]*G[w^(-2), 1, r62, w^2])/3 - 
 (94*G[w^(-2), w^2]*G[w^(-2), 1, r62, w^2])/3 - 
 14*G[-w^(-1), w^2]*G[w^(-2), 1, r62, w^2] - 
 14*G[-w, w^2]*G[w^(-2), 1, r62, w^2] + 
 ((208*G[0, w^2])/3 + (104*G[1, r7])/3 - (208*G[1, w^2])/3 - 
   (104*G[r61, w^2])/3 - (104*G[r62, w^2])/3)*G[w^(-2), 1, r62, z3] - 
 ((10*I)/3)*Pi*G[w^(-2), 1, w^(-2), w^2] + 
 2*G[0, -w]*G[w^(-2), 1, w^(-2), w^2] + 
 (10*G[0, w]*G[w^(-2), 1, w^(-2), w^2])/3 + 
 (130*G[0, w^2]*G[w^(-2), 1, w^(-2), w^2])/3 + 
 (4*G[1, r7]*G[w^(-2), 1, w^(-2), w^2])/3 - 
 4*G[1, -w]*G[w^(-2), 1, w^(-2), w^2] - 
 (20*G[1, w]*G[w^(-2), 1, w^(-2), w^2])/3 + 
 4*G[1, w^2]*G[w^(-2), 1, w^(-2), w^2] - 
 (136*G[r61, w^2]*G[w^(-2), 1, w^(-2), w^2])/3 - 
 (136*G[r62, w^2]*G[w^(-2), 1, w^(-2), w^2])/3 + 
 (((10*I)/3)*Pi - 2*G[0, -w] - (10*G[0, w])/3 - (130*G[0, w^2])/3 - 
   (4*G[1, r7])/3 + 4*G[1, -w] + (20*G[1, w])/3 - 4*G[1, w^2] + 
   (136*G[r61, w^2])/3 + (136*G[r62, w^2])/3)*G[w^(-2), 1, w^(-2), z3] - 
 (10*I)*Pi*G[w^(-2), 1, -w^(-1), w^2] + 
 10*G[0, w]*G[w^(-2), 1, -w^(-1), w^2] + 
 18*G[0, w^2]*G[w^(-2), 1, -w^(-1), w^2] + 
 28*G[1, r7]*G[w^(-2), 1, -w^(-1), w^2] - 
 20*G[1, w]*G[w^(-2), 1, -w^(-1), w^2] - 
 36*G[1, w^2]*G[w^(-2), 1, -w^(-1), w^2] + 
 ((10*I)*Pi - 10*G[0, w] - 18*G[0, w^2] - 28*G[1, r7] + 20*G[1, w] + 
   36*G[1, w^2])*G[w^(-2), 1, -w^(-1), z3] - 
 (10*I)*Pi*G[w^(-2), 1, -w, w^2] - 8*G[0, -w]*G[w^(-2), 1, -w, w^2] + 
 10*G[0, w]*G[w^(-2), 1, -w, w^2] + 18*G[0, w^2]*G[w^(-2), 1, -w, w^2] + 
 28*G[1, r7]*G[w^(-2), 1, -w, w^2] + 16*G[1, -w]*G[w^(-2), 1, -w, w^2] - 
 20*G[1, w]*G[w^(-2), 1, -w, w^2] - 36*G[1, w^2]*G[w^(-2), 1, -w, w^2] + 
 ((10*I)*Pi + 8*G[0, -w] - 10*G[0, w] - 18*G[0, w^2] - 28*G[1, r7] - 
   16*G[1, -w] + 20*G[1, w] + 36*G[1, w^2])*G[w^(-2), 1, -w, z3] - 
 ((10*I)/3)*Pi*G[w^(-2), 1, w^2, w^2] + 2*G[0, -w]*G[w^(-2), 1, w^2, w^2] + 
 (10*G[0, w]*G[w^(-2), 1, w^2, w^2])/3 + 
 (130*G[0, w^2]*G[w^(-2), 1, w^2, w^2])/3 + 
 (4*G[1, r7]*G[w^(-2), 1, w^2, w^2])/3 - 4*G[1, -w]*G[w^(-2), 1, w^2, w^2] - 
 (20*G[1, w]*G[w^(-2), 1, w^2, w^2])/3 + 4*G[1, w^2]*G[w^(-2), 1, w^2, w^2] - 
 (136*G[r61, w^2]*G[w^(-2), 1, w^2, w^2])/3 - 
 (136*G[r62, w^2]*G[w^(-2), 1, w^2, w^2])/3 + 
 (((10*I)/3)*Pi - 2*G[0, -w] - (10*G[0, w])/3 - (130*G[0, w^2])/3 - 
   (4*G[1, r7])/3 + 4*G[1, -w] + (20*G[1, w])/3 - 4*G[1, w^2] + 
   (136*G[r61, w^2])/3 + (136*G[r62, w^2])/3)*G[w^(-2), 1, w^2, z3] - 
 G[0, -w]*G[w^(-2), r61, 0, w^2] + (86*G[0, w^2]*G[w^(-2), r61, 0, w^2])/3 + 
 (65*G[1, r7]*G[w^(-2), r61, 0, w^2])/3 + 2*G[1, -w]*G[w^(-2), r61, 0, w^2] - 
 (362*G[1, w^2]*G[w^(-2), r61, 0, w^2])/3 - 
 (53*G[r61, w^2]*G[w^(-2), r61, 0, w^2])/3 - 
 (53*G[r62, w^2]*G[w^(-2), r61, 0, w^2])/3 + 
 (103*G[w^(-2), w^2]*G[w^(-2), r61, 0, w^2])/3 + 
 15*G[-w^(-1), w^2]*G[w^(-2), r61, 0, w^2] + 
 15*G[-w, w^2]*G[w^(-2), r61, 0, w^2] + 
 (G[0, -w] - (74*G[0, w^2])/3 - (65*G[1, r7])/3 - 2*G[1, -w] + 
   (130*G[1, w^2])/3 + 3*G[r61, w^2] + 3*G[r62, w^2])*G[w^(-2), r61, 0, z3] - 
 (208*G[0, w^2]*G[w^(-2), r61, 1, w^2])/3 - 
 (104*G[1, r7]*G[w^(-2), r61, 1, w^2])/3 + 
 (416*G[1, w^2]*G[w^(-2), r61, 1, w^2])/3 + 
 (136*G[r61, w^2]*G[w^(-2), r61, 1, w^2])/3 + 
 (136*G[r62, w^2]*G[w^(-2), r61, 1, w^2])/3 - 
 (94*G[w^(-2), w^2]*G[w^(-2), r61, 1, w^2])/3 - 
 14*G[-w^(-1), w^2]*G[w^(-2), r61, 1, w^2] - 
 14*G[-w, w^2]*G[w^(-2), r61, 1, w^2] + 
 ((208*G[0, w^2])/3 + (104*G[1, r7])/3 - (208*G[1, w^2])/3 - 
   (104*G[r61, w^2])/3 - (104*G[r62, w^2])/3)*G[w^(-2), r61, 1, z3] - 
 (32*G[0, w^2]*G[w^(-2), r61, r61, w^2])/3 - 
 (52*G[1, r7]*G[w^(-2), r61, r61, w^2])/3 + 
 (232*G[1, w^2]*G[w^(-2), r61, r61, w^2])/3 - 
 (4*G[r61, w^2]*G[w^(-2), r61, r61, w^2])/3 - 
 (4*G[r62, w^2]*G[w^(-2), r61, r61, w^2])/3 - 
 (56*G[w^(-2), w^2]*G[w^(-2), r61, r61, w^2])/3 - 
 8*G[-w^(-1), w^2]*G[w^(-2), r61, r61, w^2] - 
 8*G[-w, w^2]*G[w^(-2), r61, r61, w^2] + 
 ((20*G[0, w^2])/3 + (52*G[1, r7])/3 - (104*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[w^(-2), r61, r61, z3] - 
 (32*G[0, w^2]*G[w^(-2), r61, r62, w^2])/3 - 
 (52*G[1, r7]*G[w^(-2), r61, r62, w^2])/3 + 
 (232*G[1, w^2]*G[w^(-2), r61, r62, w^2])/3 - 
 (4*G[r61, w^2]*G[w^(-2), r61, r62, w^2])/3 - 
 (4*G[r62, w^2]*G[w^(-2), r61, r62, w^2])/3 - 
 (56*G[w^(-2), w^2]*G[w^(-2), r61, r62, w^2])/3 - 
 8*G[-w^(-1), w^2]*G[w^(-2), r61, r62, w^2] - 
 8*G[-w, w^2]*G[w^(-2), r61, r62, w^2] + 
 ((20*G[0, w^2])/3 + (52*G[1, r7])/3 - (104*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[w^(-2), r61, r62, z3] - 
 (13*G[0, -w]*G[w^(-2), r61, w^(-2), w^2])/2 + 
 (61*G[0, w^2]*G[w^(-2), r61, w^(-2), w^2])/6 + 
 (13*G[1, r7]*G[w^(-2), r61, w^(-2), w^2])/2 + 
 13*G[1, -w]*G[w^(-2), r61, w^(-2), w^2] - 
 13*G[1, w^2]*G[w^(-2), r61, w^(-2), w^2] - 
 (11*G[r61, w^2]*G[w^(-2), r61, w^(-2), w^2])/3 - 
 (11*G[r62, w^2]*G[w^(-2), r61, w^(-2), w^2])/3 + 
 ((13*G[0, -w])/2 - (61*G[0, w^2])/6 - (13*G[1, r7])/2 - 13*G[1, -w] + 
   13*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[w^(-2), r61, w^(-2), z3] + (15*G[0, -w]*G[w^(-2), r61, -w^(-1), w^2])/2 + 
 (13*G[0, w^2]*G[w^(-2), r61, -w^(-1), w^2])/2 + 
 (13*G[1, r7]*G[w^(-2), r61, -w^(-1), w^2])/2 - 
 15*G[1, -w]*G[w^(-2), r61, -w^(-1), w^2] - 
 13*G[1, w^2]*G[w^(-2), r61, -w^(-1), w^2] + 
 ((-15*G[0, -w])/2 - (13*G[0, w^2])/2 - (13*G[1, r7])/2 + 15*G[1, -w] + 
   13*G[1, w^2])*G[w^(-2), r61, -w^(-1), z3] + 
 (15*G[0, -w]*G[w^(-2), r61, -w, w^2])/2 + 
 (13*G[0, w^2]*G[w^(-2), r61, -w, w^2])/2 + 
 (13*G[1, r7]*G[w^(-2), r61, -w, w^2])/2 - 
 15*G[1, -w]*G[w^(-2), r61, -w, w^2] - 13*G[1, w^2]*G[w^(-2), r61, -w, w^2] + 
 ((-15*G[0, -w])/2 - (13*G[0, w^2])/2 - (13*G[1, r7])/2 + 15*G[1, -w] + 
   13*G[1, w^2])*G[w^(-2), r61, -w, z3] - 
 (13*G[0, -w]*G[w^(-2), r61, w^2, w^2])/2 + 
 (43*G[0, w^2]*G[w^(-2), r61, w^2, w^2])/6 + 
 (13*G[1, r7]*G[w^(-2), r61, w^2, w^2])/2 + 
 13*G[1, -w]*G[w^(-2), r61, w^2, w^2] + 
 (121*G[1, w^2]*G[w^(-2), r61, w^2, w^2])/3 - 
 (64*G[w^(-2), w^2]*G[w^(-2), r61, w^2, w^2])/3 - 
 6*G[-w^(-1), w^2]*G[w^(-2), r61, w^2, w^2] - 
 6*G[-w, w^2]*G[w^(-2), r61, w^2, w^2] + 
 ((13*G[0, -w])/2 - (61*G[0, w^2])/6 - (13*G[1, r7])/2 - 13*G[1, -w] + 
   13*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[w^(-2), r61, w^2, z3] - G[0, -w]*G[w^(-2), r62, 0, w^2] + 
 (86*G[0, w^2]*G[w^(-2), r62, 0, w^2])/3 + 
 (65*G[1, r7]*G[w^(-2), r62, 0, w^2])/3 + 2*G[1, -w]*G[w^(-2), r62, 0, w^2] - 
 (362*G[1, w^2]*G[w^(-2), r62, 0, w^2])/3 - 
 (53*G[r61, w^2]*G[w^(-2), r62, 0, w^2])/3 - 
 (53*G[r62, w^2]*G[w^(-2), r62, 0, w^2])/3 + 
 (103*G[w^(-2), w^2]*G[w^(-2), r62, 0, w^2])/3 + 
 15*G[-w^(-1), w^2]*G[w^(-2), r62, 0, w^2] + 
 15*G[-w, w^2]*G[w^(-2), r62, 0, w^2] + 
 (G[0, -w] - (74*G[0, w^2])/3 - (65*G[1, r7])/3 - 2*G[1, -w] + 
   (130*G[1, w^2])/3 + 3*G[r61, w^2] + 3*G[r62, w^2])*G[w^(-2), r62, 0, z3] - 
 (208*G[0, w^2]*G[w^(-2), r62, 1, w^2])/3 - 
 (104*G[1, r7]*G[w^(-2), r62, 1, w^2])/3 + 
 (416*G[1, w^2]*G[w^(-2), r62, 1, w^2])/3 + 
 (136*G[r61, w^2]*G[w^(-2), r62, 1, w^2])/3 + 
 (136*G[r62, w^2]*G[w^(-2), r62, 1, w^2])/3 - 
 (94*G[w^(-2), w^2]*G[w^(-2), r62, 1, w^2])/3 - 
 14*G[-w^(-1), w^2]*G[w^(-2), r62, 1, w^2] - 
 14*G[-w, w^2]*G[w^(-2), r62, 1, w^2] + 
 ((208*G[0, w^2])/3 + (104*G[1, r7])/3 - (208*G[1, w^2])/3 - 
   (104*G[r61, w^2])/3 - (104*G[r62, w^2])/3)*G[w^(-2), r62, 1, z3] - 
 (32*G[0, w^2]*G[w^(-2), r62, r61, w^2])/3 - 
 (52*G[1, r7]*G[w^(-2), r62, r61, w^2])/3 + 
 (232*G[1, w^2]*G[w^(-2), r62, r61, w^2])/3 - 
 (4*G[r61, w^2]*G[w^(-2), r62, r61, w^2])/3 - 
 (4*G[r62, w^2]*G[w^(-2), r62, r61, w^2])/3 - 
 (56*G[w^(-2), w^2]*G[w^(-2), r62, r61, w^2])/3 - 
 8*G[-w^(-1), w^2]*G[w^(-2), r62, r61, w^2] - 
 8*G[-w, w^2]*G[w^(-2), r62, r61, w^2] + 
 ((20*G[0, w^2])/3 + (52*G[1, r7])/3 - (104*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[w^(-2), r62, r61, z3] - 
 (32*G[0, w^2]*G[w^(-2), r62, r62, w^2])/3 - 
 (52*G[1, r7]*G[w^(-2), r62, r62, w^2])/3 + 
 (232*G[1, w^2]*G[w^(-2), r62, r62, w^2])/3 - 
 (4*G[r61, w^2]*G[w^(-2), r62, r62, w^2])/3 - 
 (4*G[r62, w^2]*G[w^(-2), r62, r62, w^2])/3 - 
 (56*G[w^(-2), w^2]*G[w^(-2), r62, r62, w^2])/3 - 
 8*G[-w^(-1), w^2]*G[w^(-2), r62, r62, w^2] - 
 8*G[-w, w^2]*G[w^(-2), r62, r62, w^2] + 
 ((20*G[0, w^2])/3 + (52*G[1, r7])/3 - (104*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[w^(-2), r62, r62, z3] - 
 (13*G[0, -w]*G[w^(-2), r62, w^(-2), w^2])/2 + 
 (61*G[0, w^2]*G[w^(-2), r62, w^(-2), w^2])/6 + 
 (13*G[1, r7]*G[w^(-2), r62, w^(-2), w^2])/2 + 
 13*G[1, -w]*G[w^(-2), r62, w^(-2), w^2] - 
 13*G[1, w^2]*G[w^(-2), r62, w^(-2), w^2] - 
 (11*G[r61, w^2]*G[w^(-2), r62, w^(-2), w^2])/3 - 
 (11*G[r62, w^2]*G[w^(-2), r62, w^(-2), w^2])/3 + 
 ((13*G[0, -w])/2 - (61*G[0, w^2])/6 - (13*G[1, r7])/2 - 13*G[1, -w] + 
   13*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[w^(-2), r62, w^(-2), z3] + (15*G[0, -w]*G[w^(-2), r62, -w^(-1), w^2])/2 + 
 (13*G[0, w^2]*G[w^(-2), r62, -w^(-1), w^2])/2 + 
 (13*G[1, r7]*G[w^(-2), r62, -w^(-1), w^2])/2 - 
 15*G[1, -w]*G[w^(-2), r62, -w^(-1), w^2] - 
 13*G[1, w^2]*G[w^(-2), r62, -w^(-1), w^2] + 
 ((-15*G[0, -w])/2 - (13*G[0, w^2])/2 - (13*G[1, r7])/2 + 15*G[1, -w] + 
   13*G[1, w^2])*G[w^(-2), r62, -w^(-1), z3] + 
 (15*G[0, -w]*G[w^(-2), r62, -w, w^2])/2 + 
 (13*G[0, w^2]*G[w^(-2), r62, -w, w^2])/2 + 
 (13*G[1, r7]*G[w^(-2), r62, -w, w^2])/2 - 
 15*G[1, -w]*G[w^(-2), r62, -w, w^2] - 13*G[1, w^2]*G[w^(-2), r62, -w, w^2] + 
 ((-15*G[0, -w])/2 - (13*G[0, w^2])/2 - (13*G[1, r7])/2 + 15*G[1, -w] + 
   13*G[1, w^2])*G[w^(-2), r62, -w, z3] - 
 (13*G[0, -w]*G[w^(-2), r62, w^2, w^2])/2 + 
 (43*G[0, w^2]*G[w^(-2), r62, w^2, w^2])/6 + 
 (13*G[1, r7]*G[w^(-2), r62, w^2, w^2])/2 + 
 13*G[1, -w]*G[w^(-2), r62, w^2, w^2] + 
 (121*G[1, w^2]*G[w^(-2), r62, w^2, w^2])/3 - 
 (64*G[w^(-2), w^2]*G[w^(-2), r62, w^2, w^2])/3 - 
 6*G[-w^(-1), w^2]*G[w^(-2), r62, w^2, w^2] - 
 6*G[-w, w^2]*G[w^(-2), r62, w^2, w^2] + 
 ((13*G[0, -w])/2 - (61*G[0, w^2])/6 - (13*G[1, r7])/2 - 13*G[1, -w] + 
   13*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[w^(-2), r62, w^2, z3] + 2*G[0, -w]*G[w^(-2), w^(-2), 0, w^2] - 
 3*G[0, w]*G[w^(-2), w^(-2), 0, w^2] - 
 (92*G[0, w^2]*G[w^(-2), w^(-2), 0, w^2])/3 - 
 (44*G[1, r7]*G[w^(-2), w^(-2), 0, w^2])/3 - 
 4*G[1, -w]*G[w^(-2), w^(-2), 0, w^2] + 
 (248*G[1, w^2]*G[w^(-2), w^(-2), 0, w^2])/3 + 
 (50*G[r61, w^2]*G[w^(-2), w^(-2), 0, w^2])/3 + 
 (50*G[r62, w^2]*G[w^(-2), w^(-2), 0, w^2])/3 - 
 (64*G[w^(-2), w^2]*G[w^(-2), w^(-2), 0, w^2])/3 - 
 6*G[-w^(-1), w^2]*G[w^(-2), w^(-2), 0, w^2] - 
 6*G[-w, w^2]*G[w^(-2), w^(-2), 0, w^2] + 
 (-2*G[0, -w] + 3*G[0, w] + (83*G[0, w^2])/3 + (44*G[1, r7])/3 + 4*G[1, -w] - 
   (88*G[1, w^2])/3 - 13*G[r61, w^2] - 13*G[r62, w^2])*
  G[w^(-2), w^(-2), 0, z3] - ((22*I)/3)*Pi*G[w^(-2), w^(-2), 1, w^2] - 
 14*G[0, -w]*G[w^(-2), w^(-2), 1, w^2] + 
 (22*G[0, w]*G[w^(-2), w^(-2), 1, w^2])/3 + 
 (136*G[0, w^2]*G[w^(-2), w^(-2), 1, w^2])/3 + 
 (64*G[1, r7]*G[w^(-2), w^(-2), 1, w^2])/3 + 
 28*G[1, -w]*G[w^(-2), w^(-2), 1, w^2] - 
 (44*G[1, w]*G[w^(-2), w^(-2), 1, w^2])/3 - 
 28*G[1, w^2]*G[w^(-2), w^(-2), 1, w^2] - 
 (94*G[r61, w^2]*G[w^(-2), w^(-2), 1, w^2])/3 - 
 (94*G[r62, w^2]*G[w^(-2), w^(-2), 1, w^2])/3 + 
 (((22*I)/3)*Pi + 14*G[0, -w] - (22*G[0, w])/3 - (136*G[0, w^2])/3 - 
   (64*G[1, r7])/3 - 28*G[1, -w] + (44*G[1, w])/3 + 28*G[1, w^2] + 
   (94*G[r61, w^2])/3 + (94*G[r62, w^2])/3)*G[w^(-2), w^(-2), 1, z3] + 
 (112*G[0, w^2]*G[w^(-2), w^(-2), r61, w^2])/3 + 
 (47*G[1, r7]*G[w^(-2), w^(-2), r61, w^2])/3 - 
 (254*G[1, w^2]*G[w^(-2), w^(-2), r61, w^2])/3 - 
 (67*G[r61, w^2]*G[w^(-2), w^(-2), r61, w^2])/3 - 
 (67*G[r62, w^2]*G[w^(-2), w^(-2), r61, w^2])/3 + 
 (64*G[w^(-2), w^2]*G[w^(-2), w^(-2), r61, w^2])/3 + 
 6*G[-w^(-1), w^2]*G[w^(-2), w^(-2), r61, w^2] + 
 6*G[-w, w^2]*G[w^(-2), w^(-2), r61, w^2] + 
 ((-103*G[0, w^2])/3 - (47*G[1, r7])/3 + (94*G[1, w^2])/3 + 
   (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*G[w^(-2), w^(-2), r61, z3] + 
 (112*G[0, w^2]*G[w^(-2), w^(-2), r62, w^2])/3 + 
 (47*G[1, r7]*G[w^(-2), w^(-2), r62, w^2])/3 - 
 (254*G[1, w^2]*G[w^(-2), w^(-2), r62, w^2])/3 - 
 (67*G[r61, w^2]*G[w^(-2), w^(-2), r62, w^2])/3 - 
 (67*G[r62, w^2]*G[w^(-2), w^(-2), r62, w^2])/3 + 
 (64*G[w^(-2), w^2]*G[w^(-2), w^(-2), r62, w^2])/3 + 
 6*G[-w^(-1), w^2]*G[w^(-2), w^(-2), r62, w^2] + 
 6*G[-w, w^2]*G[w^(-2), w^(-2), r62, w^2] + 
 ((-103*G[0, w^2])/3 - (47*G[1, r7])/3 + (94*G[1, w^2])/3 + 
   (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*G[w^(-2), w^(-2), r62, z3] + 
 (I/6)*Pi*G[w^(-2), w^(-2), w^(-2), w^2] - 
 G[0, -w]*G[w^(-2), w^(-2), w^(-2), w^2] - 
 (G[0, w]*G[w^(-2), w^(-2), w^(-2), w^2])/6 - 
 (61*G[0, w^2]*G[w^(-2), w^(-2), w^(-2), w^2])/3 + 
 (5*G[1, r7]*G[w^(-2), w^(-2), w^(-2), w^2])/6 + 
 2*G[1, -w]*G[w^(-2), w^(-2), w^(-2), w^2] + 
 (G[1, w]*G[w^(-2), w^(-2), w^(-2), w^2])/3 - 
 2*G[1, w^2]*G[w^(-2), w^(-2), w^(-2), w^2] + 
 (64*G[r61, w^2]*G[w^(-2), w^(-2), w^(-2), w^2])/3 + 
 (64*G[r62, w^2]*G[w^(-2), w^(-2), w^(-2), w^2])/3 + 
 ((-1/6*I)*Pi + G[0, -w] + G[0, w]/6 + (61*G[0, w^2])/3 - (5*G[1, r7])/6 - 
   2*G[1, -w] - G[1, w]/3 + 2*G[1, w^2] - (64*G[r61, w^2])/3 - 
   (64*G[r62, w^2])/3)*G[w^(-2), w^(-2), w^(-2), z3] + 
 ((7*I)/2)*Pi*G[w^(-2), w^(-2), -w^(-1), w^2] + 
 3*G[0, -w]*G[w^(-2), w^(-2), -w^(-1), w^2] - 
 (7*G[0, w]*G[w^(-2), w^(-2), -w^(-1), w^2])/2 - 
 9*G[0, w^2]*G[w^(-2), w^(-2), -w^(-1), w^2] - 
 (25*G[1, r7]*G[w^(-2), w^(-2), -w^(-1), w^2])/2 - 
 6*G[1, -w]*G[w^(-2), w^(-2), -w^(-1), w^2] + 
 7*G[1, w]*G[w^(-2), w^(-2), -w^(-1), w^2] + 
 18*G[1, w^2]*G[w^(-2), w^(-2), -w^(-1), w^2] + 
 (((-7*I)/2)*Pi - 3*G[0, -w] + (7*G[0, w])/2 + 9*G[0, w^2] + 
   (25*G[1, r7])/2 + 6*G[1, -w] - 7*G[1, w] - 18*G[1, w^2])*
  G[w^(-2), w^(-2), -w^(-1), z3] + ((7*I)/2)*Pi*G[w^(-2), w^(-2), -w, w^2] + 
 9*G[0, -w]*G[w^(-2), w^(-2), -w, w^2] - 
 (7*G[0, w]*G[w^(-2), w^(-2), -w, w^2])/2 - 
 9*G[0, w^2]*G[w^(-2), w^(-2), -w, w^2] - 
 (25*G[1, r7]*G[w^(-2), w^(-2), -w, w^2])/2 - 
 18*G[1, -w]*G[w^(-2), w^(-2), -w, w^2] + 
 7*G[1, w]*G[w^(-2), w^(-2), -w, w^2] + 
 18*G[1, w^2]*G[w^(-2), w^(-2), -w, w^2] + 
 (((-7*I)/2)*Pi - 9*G[0, -w] + (7*G[0, w])/2 + 9*G[0, w^2] + 
   (25*G[1, r7])/2 + 18*G[1, -w] - 7*G[1, w] - 18*G[1, w^2])*
  G[w^(-2), w^(-2), -w, z3] + (I/6)*Pi*G[w^(-2), w^(-2), w^2, w^2] - 
 G[0, -w]*G[w^(-2), w^(-2), w^2, w^2] - (G[0, w]*G[w^(-2), w^(-2), w^2, w^2])/
  6 - (61*G[0, w^2]*G[w^(-2), w^(-2), w^2, w^2])/3 + 
 (5*G[1, r7]*G[w^(-2), w^(-2), w^2, w^2])/6 + 
 2*G[1, -w]*G[w^(-2), w^(-2), w^2, w^2] + 
 (G[1, w]*G[w^(-2), w^(-2), w^2, w^2])/3 - 
 2*G[1, w^2]*G[w^(-2), w^(-2), w^2, w^2] + 
 (64*G[r61, w^2]*G[w^(-2), w^(-2), w^2, w^2])/3 + 
 (64*G[r62, w^2]*G[w^(-2), w^(-2), w^2, w^2])/3 + 
 ((-1/6*I)*Pi + G[0, -w] + G[0, w]/6 + (61*G[0, w^2])/3 - (5*G[1, r7])/6 - 
   2*G[1, -w] - G[1, w]/3 + 2*G[1, w^2] - (64*G[r61, w^2])/3 - 
   (64*G[r62, w^2])/3)*G[w^(-2), w^(-2), w^2, z3] - 
 7*G[0, -w]*G[w^(-2), -w^(-1), 0, w^2] + 
 3*G[0, w]*G[w^(-2), -w^(-1), 0, w^2] - 
 12*G[0, w^2]*G[w^(-2), -w^(-1), 0, w^2] - 
 5*G[1, r7]*G[w^(-2), -w^(-1), 0, w^2] + 
 14*G[1, -w]*G[w^(-2), -w^(-1), 0, w^2] + 
 26*G[1, w^2]*G[w^(-2), -w^(-1), 0, w^2] + 
 7*G[r61, w^2]*G[w^(-2), -w^(-1), 0, w^2] + 
 7*G[r62, w^2]*G[w^(-2), -w^(-1), 0, w^2] - 
 6*G[w^(-2), w^2]*G[w^(-2), -w^(-1), 0, w^2] - 
 2*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), 0, w^2] - 
 14*G[-w, w^2]*G[w^(-2), -w^(-1), 0, w^2] + 
 (7*G[0, -w] - 3*G[0, w] + 12*G[0, w^2] + 5*G[1, r7] - 14*G[1, -w] - 
   10*G[1, w^2] - 7*G[r61, w^2] - 7*G[r62, w^2])*G[w^(-2), -w^(-1), 0, z3] - 
 (6*I)*Pi*G[w^(-2), -w^(-1), 1, w^2] + 
 14*G[0, -w]*G[w^(-2), -w^(-1), 1, w^2] + 
 6*G[0, w]*G[w^(-2), -w^(-1), 1, w^2] + 
 16*G[0, w^2]*G[w^(-2), -w^(-1), 1, w^2] + 
 8*G[1, r7]*G[w^(-2), -w^(-1), 1, w^2] - 
 28*G[1, -w]*G[w^(-2), -w^(-1), 1, w^2] - 
 12*G[1, w]*G[w^(-2), -w^(-1), 1, w^2] - 
 36*G[1, w^2]*G[w^(-2), -w^(-1), 1, w^2] - 
 14*G[r61, w^2]*G[w^(-2), -w^(-1), 1, w^2] - 
 14*G[r62, w^2]*G[w^(-2), -w^(-1), 1, w^2] + 
 12*G[w^(-2), w^2]*G[w^(-2), -w^(-1), 1, w^2] + 
 4*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), 1, w^2] + 
 28*G[-w, w^2]*G[w^(-2), -w^(-1), 1, w^2] + 
 ((6*I)*Pi - 14*G[0, -w] - 6*G[0, w] - 16*G[0, w^2] - 8*G[1, r7] + 
   28*G[1, -w] + 12*G[1, w] + 4*G[1, w^2] + 14*G[r61, w^2] + 14*G[r62, w^2])*
  G[w^(-2), -w^(-1), 1, z3] + 7*G[0, w^2]*G[w^(-2), -w^(-1), r61, w^2] + 
 7*G[1, r7]*G[w^(-2), -w^(-1), r61, w^2] - 
 14*G[1, w^2]*G[w^(-2), -w^(-1), r61, w^2] + 
 (-7*G[0, w^2] - 7*G[1, r7] + 14*G[1, w^2])*G[w^(-2), -w^(-1), r61, z3] + 
 7*G[0, w^2]*G[w^(-2), -w^(-1), r62, w^2] + 
 7*G[1, r7]*G[w^(-2), -w^(-1), r62, w^2] - 
 14*G[1, w^2]*G[w^(-2), -w^(-1), r62, w^2] + 
 (-7*G[0, w^2] - 7*G[1, r7] + 14*G[1, w^2])*G[w^(-2), -w^(-1), r62, z3] + 
 ((3*I)/2)*Pi*G[w^(-2), -w^(-1), w^(-2), w^2] + 
 (3*G[0, -w]*G[w^(-2), -w^(-1), w^(-2), w^2])/2 - 
 (3*G[0, w]*G[w^(-2), -w^(-1), w^(-2), w^2])/2 - 
 (3*G[0, w^2]*G[w^(-2), -w^(-1), w^(-2), w^2])/2 - 
 3*G[1, r7]*G[w^(-2), -w^(-1), w^(-2), w^2] - 
 3*G[1, -w]*G[w^(-2), -w^(-1), w^(-2), w^2] + 
 3*G[1, w]*G[w^(-2), -w^(-1), w^(-2), w^2] + 
 3*G[1, w^2]*G[w^(-2), -w^(-1), w^(-2), w^2] + 
 (((-3*I)/2)*Pi - (3*G[0, -w])/2 + (3*G[0, w])/2 + (3*G[0, w^2])/2 + 
   3*G[1, r7] + 3*G[1, -w] - 3*G[1, w] - 3*G[1, w^2])*
  G[w^(-2), -w^(-1), w^(-2), z3] + 
 ((3*I)/2)*Pi*G[w^(-2), -w^(-1), -w^(-1), w^2] + 
 (3*G[0, -w]*G[w^(-2), -w^(-1), -w^(-1), w^2])/2 - 
 (3*G[0, w]*G[w^(-2), -w^(-1), -w^(-1), w^2])/2 - 
 (3*G[0, w^2]*G[w^(-2), -w^(-1), -w^(-1), w^2])/2 - 
 3*G[1, r7]*G[w^(-2), -w^(-1), -w^(-1), w^2] - 
 3*G[1, -w]*G[w^(-2), -w^(-1), -w^(-1), w^2] + 
 3*G[1, w]*G[w^(-2), -w^(-1), -w^(-1), w^2] + 
 3*G[1, w^2]*G[w^(-2), -w^(-1), -w^(-1), w^2] + 
 (((-3*I)/2)*Pi - (3*G[0, -w])/2 + (3*G[0, w])/2 + (3*G[0, w^2])/2 + 
   3*G[1, r7] + 3*G[1, -w] - 3*G[1, w] - 3*G[1, w^2])*
  G[w^(-2), -w^(-1), -w^(-1), z3] + 
 ((3*I)/2)*Pi*G[w^(-2), -w^(-1), -w, w^2] - 
 (9*G[0, -w]*G[w^(-2), -w^(-1), -w, w^2])/2 - 
 (3*G[0, w]*G[w^(-2), -w^(-1), -w, w^2])/2 - 
 (3*G[0, w^2]*G[w^(-2), -w^(-1), -w, w^2])/2 - 
 3*G[1, r7]*G[w^(-2), -w^(-1), -w, w^2] + 
 9*G[1, -w]*G[w^(-2), -w^(-1), -w, w^2] + 
 3*G[1, w]*G[w^(-2), -w^(-1), -w, w^2] + 
 3*G[1, w^2]*G[w^(-2), -w^(-1), -w, w^2] + 
 (((-3*I)/2)*Pi + (9*G[0, -w])/2 + (3*G[0, w])/2 + (3*G[0, w^2])/2 + 
   3*G[1, r7] - 9*G[1, -w] - 3*G[1, w] - 3*G[1, w^2])*
  G[w^(-2), -w^(-1), -w, z3] + ((3*I)/2)*Pi*G[w^(-2), -w^(-1), w^2, w^2] + 
 (3*G[0, -w]*G[w^(-2), -w^(-1), w^2, w^2])/2 - 
 (3*G[0, w]*G[w^(-2), -w^(-1), w^2, w^2])/2 - 
 (3*G[0, w^2]*G[w^(-2), -w^(-1), w^2, w^2])/2 - 
 3*G[1, r7]*G[w^(-2), -w^(-1), w^2, w^2] - 
 3*G[1, -w]*G[w^(-2), -w^(-1), w^2, w^2] + 
 3*G[1, w]*G[w^(-2), -w^(-1), w^2, w^2] + 
 3*G[1, w^2]*G[w^(-2), -w^(-1), w^2, w^2] + 
 (((-3*I)/2)*Pi - (3*G[0, -w])/2 + (3*G[0, w])/2 + (3*G[0, w^2])/2 + 
   3*G[1, r7] + 3*G[1, -w] - 3*G[1, w] - 3*G[1, w^2])*
  G[w^(-2), -w^(-1), w^2, z3] + 5*G[0, -w]*G[w^(-2), -w, 0, w^2] - 
 7*G[0, w]*G[w^(-2), -w, 0, w^2] - 12*G[0, w^2]*G[w^(-2), -w, 0, w^2] - 
 5*G[1, r7]*G[w^(-2), -w, 0, w^2] - 10*G[1, -w]*G[w^(-2), -w, 0, w^2] + 
 10*G[1, w^2]*G[w^(-2), -w, 0, w^2] + 7*G[r61, w^2]*G[w^(-2), -w, 0, w^2] + 
 7*G[r62, w^2]*G[w^(-2), -w, 0, w^2] + 
 (-5*G[0, -w] + 7*G[0, w] + 12*G[0, w^2] + 5*G[1, r7] + 10*G[1, -w] - 
   10*G[1, w^2] - 7*G[r61, w^2] - 7*G[r62, w^2])*G[w^(-2), -w, 0, z3] - 
 (6*I)*Pi*G[w^(-2), -w, 1, w^2] - 2*G[0, -w]*G[w^(-2), -w, 1, w^2] + 
 6*G[0, w]*G[w^(-2), -w, 1, w^2] + 16*G[0, w^2]*G[w^(-2), -w, 1, w^2] + 
 8*G[1, r7]*G[w^(-2), -w, 1, w^2] + 4*G[1, -w]*G[w^(-2), -w, 1, w^2] - 
 12*G[1, w]*G[w^(-2), -w, 1, w^2] - 4*G[1, w^2]*G[w^(-2), -w, 1, w^2] - 
 14*G[r61, w^2]*G[w^(-2), -w, 1, w^2] - 
 14*G[r62, w^2]*G[w^(-2), -w, 1, w^2] + 
 ((6*I)*Pi + 2*G[0, -w] - 6*G[0, w] - 16*G[0, w^2] - 8*G[1, r7] - 
   4*G[1, -w] + 12*G[1, w] + 4*G[1, w^2] + 14*G[r61, w^2] + 14*G[r62, w^2])*
  G[w^(-2), -w, 1, z3] + 7*G[0, w^2]*G[w^(-2), -w, r61, w^2] + 
 7*G[1, r7]*G[w^(-2), -w, r61, w^2] - 14*G[1, w^2]*G[w^(-2), -w, r61, w^2] + 
 (-7*G[0, w^2] - 7*G[1, r7] + 14*G[1, w^2])*G[w^(-2), -w, r61, z3] + 
 7*G[0, w^2]*G[w^(-2), -w, r62, w^2] + 7*G[1, r7]*G[w^(-2), -w, r62, w^2] - 
 14*G[1, w^2]*G[w^(-2), -w, r62, w^2] + 
 (-7*G[0, w^2] - 7*G[1, r7] + 14*G[1, w^2])*G[w^(-2), -w, r62, z3] + 
 ((3*I)/2)*Pi*G[w^(-2), -w, w^(-2), w^2] + 
 (3*G[0, -w]*G[w^(-2), -w, w^(-2), w^2])/2 - 
 (3*G[0, w]*G[w^(-2), -w, w^(-2), w^2])/2 - 
 (3*G[0, w^2]*G[w^(-2), -w, w^(-2), w^2])/2 - 
 3*G[1, r7]*G[w^(-2), -w, w^(-2), w^2] - 
 3*G[1, -w]*G[w^(-2), -w, w^(-2), w^2] + 
 3*G[1, w]*G[w^(-2), -w, w^(-2), w^2] + 
 3*G[1, w^2]*G[w^(-2), -w, w^(-2), w^2] + 
 (((-3*I)/2)*Pi - (3*G[0, -w])/2 + (3*G[0, w])/2 + (3*G[0, w^2])/2 + 
   3*G[1, r7] + 3*G[1, -w] - 3*G[1, w] - 3*G[1, w^2])*
  G[w^(-2), -w, w^(-2), z3] + ((3*I)/2)*Pi*G[w^(-2), -w, -w^(-1), w^2] - 
 (25*G[0, -w]*G[w^(-2), -w, -w^(-1), w^2])/2 - 
 (3*G[0, w]*G[w^(-2), -w, -w^(-1), w^2])/2 - 
 (3*G[0, w^2]*G[w^(-2), -w, -w^(-1), w^2])/2 - 
 3*G[1, r7]*G[w^(-2), -w, -w^(-1), w^2] + 
 25*G[1, -w]*G[w^(-2), -w, -w^(-1), w^2] + 
 3*G[1, w]*G[w^(-2), -w, -w^(-1), w^2] + 
 3*G[1, w^2]*G[w^(-2), -w, -w^(-1), w^2] + 
 (((-3*I)/2)*Pi + (25*G[0, -w])/2 + (3*G[0, w])/2 + (3*G[0, w^2])/2 + 
   3*G[1, r7] - 25*G[1, -w] - 3*G[1, w] - 3*G[1, w^2])*
  G[w^(-2), -w, -w^(-1), z3] + ((3*I)/2)*Pi*G[w^(-2), -w, -w, w^2] + 
 (3*G[0, -w]*G[w^(-2), -w, -w, w^2])/2 - (3*G[0, w]*G[w^(-2), -w, -w, w^2])/
  2 - (3*G[0, w^2]*G[w^(-2), -w, -w, w^2])/2 - 
 3*G[1, r7]*G[w^(-2), -w, -w, w^2] - 3*G[1, -w]*G[w^(-2), -w, -w, w^2] + 
 3*G[1, w]*G[w^(-2), -w, -w, w^2] + 3*G[1, w^2]*G[w^(-2), -w, -w, w^2] + 
 (((-3*I)/2)*Pi - (3*G[0, -w])/2 + (3*G[0, w])/2 + (3*G[0, w^2])/2 + 
   3*G[1, r7] + 3*G[1, -w] - 3*G[1, w] - 3*G[1, w^2])*G[w^(-2), -w, -w, z3] + 
 ((3*I)/2)*Pi*G[w^(-2), -w, w^2, w^2] + (3*G[0, -w]*G[w^(-2), -w, w^2, w^2])/
  2 - (3*G[0, w]*G[w^(-2), -w, w^2, w^2])/2 - 
 (3*G[0, w^2]*G[w^(-2), -w, w^2, w^2])/2 - 
 3*G[1, r7]*G[w^(-2), -w, w^2, w^2] - 3*G[1, -w]*G[w^(-2), -w, w^2, w^2] + 
 3*G[1, w]*G[w^(-2), -w, w^2, w^2] + 3*G[1, w^2]*G[w^(-2), -w, w^2, w^2] + 
 (((-3*I)/2)*Pi - (3*G[0, -w])/2 + (3*G[0, w])/2 + (3*G[0, w^2])/2 + 
   3*G[1, r7] + 3*G[1, -w] - 3*G[1, w] - 3*G[1, w^2])*
  G[w^(-2), -w, w^2, z3] - 4*G[0, -w]*G[w^(-2), w^2, 0, w^2] - 
 3*G[0, w]*G[w^(-2), w^2, 0, w^2] - (83*G[0, w^2]*G[w^(-2), w^2, 0, w^2])/3 - 
 (44*G[1, r7]*G[w^(-2), w^2, 0, w^2])/3 + 8*G[1, -w]*G[w^(-2), w^2, 0, w^2] + 
 (88*G[1, w^2]*G[w^(-2), w^2, 0, w^2])/3 + 
 13*G[r61, w^2]*G[w^(-2), w^2, 0, w^2] + 
 13*G[r62, w^2]*G[w^(-2), w^2, 0, w^2] + 
 (4*G[0, -w] + 3*G[0, w] + (83*G[0, w^2])/3 + (44*G[1, r7])/3 - 8*G[1, -w] - 
   (88*G[1, w^2])/3 - 13*G[r61, w^2] - 13*G[r62, w^2])*
  G[w^(-2), w^2, 0, z3] - ((22*I)/3)*Pi*G[w^(-2), w^2, 1, w^2] - 
 14*G[0, -w]*G[w^(-2), w^2, 1, w^2] + (22*G[0, w]*G[w^(-2), w^2, 1, w^2])/3 + 
 (136*G[0, w^2]*G[w^(-2), w^2, 1, w^2])/3 + 
 (64*G[1, r7]*G[w^(-2), w^2, 1, w^2])/3 + 
 28*G[1, -w]*G[w^(-2), w^2, 1, w^2] - (44*G[1, w]*G[w^(-2), w^2, 1, w^2])/3 - 
 28*G[1, w^2]*G[w^(-2), w^2, 1, w^2] - 
 (94*G[r61, w^2]*G[w^(-2), w^2, 1, w^2])/3 - 
 (94*G[r62, w^2]*G[w^(-2), w^2, 1, w^2])/3 + 
 (((22*I)/3)*Pi + 14*G[0, -w] - (22*G[0, w])/3 - (136*G[0, w^2])/3 - 
   (64*G[1, r7])/3 - 28*G[1, -w] + (44*G[1, w])/3 + 28*G[1, w^2] + 
   (94*G[r61, w^2])/3 + (94*G[r62, w^2])/3)*G[w^(-2), w^2, 1, z3] + 
 (103*G[0, w^2]*G[w^(-2), w^2, r61, w^2])/3 + 
 (47*G[1, r7]*G[w^(-2), w^2, r61, w^2])/3 - 
 (94*G[1, w^2]*G[w^(-2), w^2, r61, w^2])/3 - 
 (56*G[r61, w^2]*G[w^(-2), w^2, r61, w^2])/3 - 
 (56*G[r62, w^2]*G[w^(-2), w^2, r61, w^2])/3 + 
 ((-103*G[0, w^2])/3 - (47*G[1, r7])/3 + (94*G[1, w^2])/3 + 
   (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*G[w^(-2), w^2, r61, z3] + 
 (103*G[0, w^2]*G[w^(-2), w^2, r62, w^2])/3 + 
 (47*G[1, r7]*G[w^(-2), w^2, r62, w^2])/3 - 
 (94*G[1, w^2]*G[w^(-2), w^2, r62, w^2])/3 - 
 (56*G[r61, w^2]*G[w^(-2), w^2, r62, w^2])/3 - 
 (56*G[r62, w^2]*G[w^(-2), w^2, r62, w^2])/3 + 
 ((-103*G[0, w^2])/3 - (47*G[1, r7])/3 + (94*G[1, w^2])/3 + 
   (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*G[w^(-2), w^2, r62, z3] + 
 (I/6)*Pi*G[w^(-2), w^2, w^(-2), w^2] - 
 G[0, -w]*G[w^(-2), w^2, w^(-2), w^2] - (G[0, w]*G[w^(-2), w^2, w^(-2), w^2])/
  6 - (61*G[0, w^2]*G[w^(-2), w^2, w^(-2), w^2])/3 + 
 (5*G[1, r7]*G[w^(-2), w^2, w^(-2), w^2])/6 + 
 2*G[1, -w]*G[w^(-2), w^2, w^(-2), w^2] + 
 (G[1, w]*G[w^(-2), w^2, w^(-2), w^2])/3 - 
 2*G[1, w^2]*G[w^(-2), w^2, w^(-2), w^2] + 
 (64*G[r61, w^2]*G[w^(-2), w^2, w^(-2), w^2])/3 + 
 (64*G[r62, w^2]*G[w^(-2), w^2, w^(-2), w^2])/3 + 
 ((-1/6*I)*Pi + G[0, -w] + G[0, w]/6 + (61*G[0, w^2])/3 - (5*G[1, r7])/6 - 
   2*G[1, -w] - G[1, w]/3 + 2*G[1, w^2] - (64*G[r61, w^2])/3 - 
   (64*G[r62, w^2])/3)*G[w^(-2), w^2, w^(-2), z3] + 
 ((7*I)/2)*Pi*G[w^(-2), w^2, -w^(-1), w^2] + 
 9*G[0, -w]*G[w^(-2), w^2, -w^(-1), w^2] - 
 (7*G[0, w]*G[w^(-2), w^2, -w^(-1), w^2])/2 - 
 9*G[0, w^2]*G[w^(-2), w^2, -w^(-1), w^2] - 
 (25*G[1, r7]*G[w^(-2), w^2, -w^(-1), w^2])/2 - 
 18*G[1, -w]*G[w^(-2), w^2, -w^(-1), w^2] + 
 7*G[1, w]*G[w^(-2), w^2, -w^(-1), w^2] + 
 18*G[1, w^2]*G[w^(-2), w^2, -w^(-1), w^2] + 
 (((-7*I)/2)*Pi - 9*G[0, -w] + (7*G[0, w])/2 + 9*G[0, w^2] + 
   (25*G[1, r7])/2 + 18*G[1, -w] - 7*G[1, w] - 18*G[1, w^2])*
  G[w^(-2), w^2, -w^(-1), z3] + ((7*I)/2)*Pi*G[w^(-2), w^2, -w, w^2] + 
 15*G[0, -w]*G[w^(-2), w^2, -w, w^2] - (7*G[0, w]*G[w^(-2), w^2, -w, w^2])/
  2 - 9*G[0, w^2]*G[w^(-2), w^2, -w, w^2] - 
 (25*G[1, r7]*G[w^(-2), w^2, -w, w^2])/2 - 
 30*G[1, -w]*G[w^(-2), w^2, -w, w^2] + 7*G[1, w]*G[w^(-2), w^2, -w, w^2] + 
 18*G[1, w^2]*G[w^(-2), w^2, -w, w^2] + 
 (((-7*I)/2)*Pi - 15*G[0, -w] + (7*G[0, w])/2 + 9*G[0, w^2] + 
   (25*G[1, r7])/2 + 30*G[1, -w] - 7*G[1, w] - 18*G[1, w^2])*
  G[w^(-2), w^2, -w, z3] + (I/6)*Pi*G[w^(-2), w^2, w^2, w^2] - 
 G[0, -w]*G[w^(-2), w^2, w^2, w^2] - (G[0, w]*G[w^(-2), w^2, w^2, w^2])/6 - 
 (61*G[0, w^2]*G[w^(-2), w^2, w^2, w^2])/3 + 
 (5*G[1, r7]*G[w^(-2), w^2, w^2, w^2])/6 + 
 2*G[1, -w]*G[w^(-2), w^2, w^2, w^2] + (G[1, w]*G[w^(-2), w^2, w^2, w^2])/3 - 
 2*G[1, w^2]*G[w^(-2), w^2, w^2, w^2] + 
 (64*G[r61, w^2]*G[w^(-2), w^2, w^2, w^2])/3 + 
 (64*G[r62, w^2]*G[w^(-2), w^2, w^2, w^2])/3 + 
 ((-1/6*I)*Pi + G[0, -w] + G[0, w]/6 + (61*G[0, w^2])/3 - (5*G[1, r7])/6 - 
   2*G[1, -w] - G[1, w]/3 + 2*G[1, w^2] - (64*G[r61, w^2])/3 - 
   (64*G[r62, w^2])/3)*G[w^(-2), w^2, w^2, z3] - 
 6*G[0, w]*G[-w^(-1), -1, 0, w^2] + 6*G[0, w]*G[-w^(-1), -1, 0, z3] - 
 6*G[0, -w]*G[-w^(-1), -1, -w^(-1), w^2] + 
 12*G[1, -w]*G[-w^(-1), -1, -w^(-1), w^2] + (6*G[0, -w] - 12*G[1, -w])*
  G[-w^(-1), -1, -w^(-1), z3] + 6*G[0, -w]*G[-w^(-1), -1, -w, w^2] - 
 12*G[1, -w]*G[-w^(-1), -1, -w, w^2] + (-6*G[0, -w] + 12*G[1, -w])*
  G[-w^(-1), -1, -w, z3] - 4*G[w^(-2), w^2]*G[-w^(-1), 0, 0, -w] + 
 4*G[-w^(-1), w^2]*G[-w^(-1), 0, 0, -w] + 4*G[-w, w^2]*G[-w^(-1), 0, 0, -w] - 
 13*G[0, w^2]*G[-w^(-1), 0, 0, w^2] + 8*G[1, w^2]*G[-w^(-1), 0, 0, w^2] + 
 29*G[r61, w^2]*G[-w^(-1), 0, 0, w^2] + 
 29*G[r62, w^2]*G[-w^(-1), 0, 0, w^2] - 15*G[w^(-2), w^2]*
  G[-w^(-1), 0, 0, w^2] - 5*G[-w^(-1), w^2]*G[-w^(-1), 0, 0, w^2] - 
 17*G[-w, w^2]*G[-w^(-1), 0, 0, w^2] + 
 (13*G[0, w^2] - 13*G[r61, w^2] - 13*G[r62, w^2])*G[-w^(-1), 0, 0, z3] + 
 8*G[w^(-2), w^2]*G[-w^(-1), 0, 1, -w] - 8*G[-w^(-1), w^2]*
  G[-w^(-1), 0, 1, -w] - 8*G[-w, w^2]*G[-w^(-1), 0, 1, -w] - 
 24*G[r61, w^2]*G[-w^(-1), 0, 1, w^2] - 
 24*G[r62, w^2]*G[-w^(-1), 0, 1, w^2] + 16*G[w^(-2), w^2]*
  G[-w^(-1), 0, 1, w^2] + 8*G[-w^(-1), w^2]*G[-w^(-1), 0, 1, w^2] + 
 32*G[-w, w^2]*G[-w^(-1), 0, 1, w^2] + 28*G[0, w^2]*G[-w^(-1), 0, r61, w^2] - 
 8*G[1, w^2]*G[-w^(-1), 0, r61, w^2] - 
 32*G[r61, w^2]*G[-w^(-1), 0, r61, w^2] - 
 32*G[r62, w^2]*G[-w^(-1), 0, r61, w^2] + 
 7*G[w^(-2), w^2]*G[-w^(-1), 0, r61, w^2] + 
 G[-w^(-1), w^2]*G[-w^(-1), 0, r61, w^2] + 
 G[-w, w^2]*G[-w^(-1), 0, r61, w^2] + 
 (-28*G[0, w^2] + 28*G[r61, w^2] + 28*G[r62, w^2])*G[-w^(-1), 0, r61, z3] + 
 28*G[0, w^2]*G[-w^(-1), 0, r62, w^2] - 8*G[1, w^2]*G[-w^(-1), 0, r62, w^2] - 
 32*G[r61, w^2]*G[-w^(-1), 0, r62, w^2] - 
 32*G[r62, w^2]*G[-w^(-1), 0, r62, w^2] + 
 7*G[w^(-2), w^2]*G[-w^(-1), 0, r62, w^2] + 
 G[-w^(-1), w^2]*G[-w^(-1), 0, r62, w^2] + 
 G[-w, w^2]*G[-w^(-1), 0, r62, w^2] + 
 (-28*G[0, w^2] + 28*G[r61, w^2] + 28*G[r62, w^2])*G[-w^(-1), 0, r62, z3] - 
 15*G[0, w^2]*G[-w^(-1), 0, w^(-2), w^2] + 
 15*G[r61, w^2]*G[-w^(-1), 0, w^(-2), w^2] + 
 15*G[r62, w^2]*G[-w^(-1), 0, w^(-2), w^2] + 
 (15*G[0, w^2] - 15*G[r61, w^2] - 15*G[r62, w^2])*G[-w^(-1), 0, w^(-2), z3] - 
 15*G[0, w^2]*G[-w^(-1), 0, w^2, w^2] + 
 15*G[r61, w^2]*G[-w^(-1), 0, w^2, w^2] + 
 15*G[r62, w^2]*G[-w^(-1), 0, w^2, w^2] + 
 (15*G[0, w^2] - 15*G[r61, w^2] - 15*G[r62, w^2])*G[-w^(-1), 0, w^2, z3] + 
 8*G[w^(-2), w^2]*G[-w^(-1), 1, 0, -w] - 8*G[-w^(-1), w^2]*
  G[-w^(-1), 1, 0, -w] - 8*G[-w, w^2]*G[-w^(-1), 1, 0, -w] + 
 6*G[0, -w]*G[-w^(-1), 1, 0, w^2] - 4*G[0, w]*G[-w^(-1), 1, 0, w^2] - 
 12*G[1, -w]*G[-w^(-1), 1, 0, w^2] - 16*G[1, w^2]*G[-w^(-1), 1, 0, w^2] - 
 24*G[r61, w^2]*G[-w^(-1), 1, 0, w^2] - 
 24*G[r62, w^2]*G[-w^(-1), 1, 0, w^2] + 22*G[w^(-2), w^2]*
  G[-w^(-1), 1, 0, w^2] + 10*G[-w^(-1), w^2]*G[-w^(-1), 1, 0, w^2] + 
 26*G[-w, w^2]*G[-w^(-1), 1, 0, w^2] + 
 (-6*G[0, -w] + 4*G[0, w] + 12*G[1, -w])*G[-w^(-1), 1, 0, z3] - 
 16*G[w^(-2), w^2]*G[-w^(-1), 1, 1, -w] + 16*G[-w^(-1), w^2]*
  G[-w^(-1), 1, 1, -w] + 16*G[-w, w^2]*G[-w^(-1), 1, 1, -w] + 
 (16*I)*Pi*G[-w^(-1), 1, 1, w^2] - 16*G[0, -w]*G[-w^(-1), 1, 1, w^2] - 
 16*G[0, w]*G[-w^(-1), 1, 1, w^2] + 32*G[1, -w]*G[-w^(-1), 1, 1, w^2] + 
 32*G[1, w]*G[-w^(-1), 1, 1, w^2] - 32*G[1, w^2]*G[-w^(-1), 1, 1, w^2] + 
 48*G[r61, w^2]*G[-w^(-1), 1, 1, w^2] + 
 48*G[r62, w^2]*G[-w^(-1), 1, 1, w^2] - 16*G[w^(-2), w^2]*
  G[-w^(-1), 1, 1, w^2] - 16*G[-w^(-1), w^2]*G[-w^(-1), 1, 1, w^2] - 
 48*G[-w, w^2]*G[-w^(-1), 1, 1, w^2] + 
 ((-16*I)*Pi + 16*G[0, -w] + 16*G[0, w] - 32*G[1, -w] - 32*G[1, w] + 
   32*G[1, w^2] - 16*G[r61, w^2] - 16*G[r62, w^2])*G[-w^(-1), 1, 1, z3] - 
 16*G[0, w^2]*G[-w^(-1), 1, r61, w^2] - 8*G[1, r7]*G[-w^(-1), 1, r61, w^2] + 
 32*G[1, w^2]*G[-w^(-1), 1, r61, w^2] + 
 16*G[r61, w^2]*G[-w^(-1), 1, r61, w^2] + 
 16*G[r62, w^2]*G[-w^(-1), 1, r61, w^2] - 
 14*G[w^(-2), w^2]*G[-w^(-1), 1, r61, w^2] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), 1, r61, w^2] - 
 2*G[-w, w^2]*G[-w^(-1), 1, r61, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w^(-1), 1, r61, z3] - 16*G[0, w^2]*G[-w^(-1), 1, r62, w^2] - 
 8*G[1, r7]*G[-w^(-1), 1, r62, w^2] + 32*G[1, w^2]*G[-w^(-1), 1, r62, w^2] + 
 16*G[r61, w^2]*G[-w^(-1), 1, r62, w^2] + 
 16*G[r62, w^2]*G[-w^(-1), 1, r62, w^2] - 
 14*G[w^(-2), w^2]*G[-w^(-1), 1, r62, w^2] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), 1, r62, w^2] - 
 2*G[-w, w^2]*G[-w^(-1), 1, r62, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w^(-1), 1, r62, z3] - (2*I)*Pi*G[-w^(-1), 1, w^(-2), w^2] + 
 6*G[0, -w]*G[-w^(-1), 1, w^(-2), w^2] + 
 2*G[0, w]*G[-w^(-1), 1, w^(-2), w^2] + 
 10*G[0, w^2]*G[-w^(-1), 1, w^(-2), w^2] - 
 4*G[1, r7]*G[-w^(-1), 1, w^(-2), w^2] - 
 12*G[1, -w]*G[-w^(-1), 1, w^(-2), w^2] - 
 4*G[1, w]*G[-w^(-1), 1, w^(-2), w^2] + 
 12*G[1, w^2]*G[-w^(-1), 1, w^(-2), w^2] - 
 16*G[r61, w^2]*G[-w^(-1), 1, w^(-2), w^2] - 
 16*G[r62, w^2]*G[-w^(-1), 1, w^(-2), w^2] + 
 ((2*I)*Pi - 6*G[0, -w] - 2*G[0, w] - 10*G[0, w^2] + 4*G[1, r7] + 
   12*G[1, -w] + 4*G[1, w] - 12*G[1, w^2] + 16*G[r61, w^2] + 16*G[r62, w^2])*
  G[-w^(-1), 1, w^(-2), z3] - (6*I)*Pi*G[-w^(-1), 1, -w^(-1), w^2] - 
 8*G[0, -w]*G[-w^(-1), 1, -w^(-1), w^2] + 
 6*G[0, w]*G[-w^(-1), 1, -w^(-1), w^2] + 
 6*G[0, w^2]*G[-w^(-1), 1, -w^(-1), w^2] + 
 12*G[1, r7]*G[-w^(-1), 1, -w^(-1), w^2] + 
 16*G[1, -w]*G[-w^(-1), 1, -w^(-1), w^2] - 
 12*G[1, w]*G[-w^(-1), 1, -w^(-1), w^2] - 
 12*G[1, w^2]*G[-w^(-1), 1, -w^(-1), w^2] + 
 ((6*I)*Pi + 8*G[0, -w] - 6*G[0, w] - 6*G[0, w^2] - 12*G[1, r7] - 
   16*G[1, -w] + 12*G[1, w] + 12*G[1, w^2])*G[-w^(-1), 1, -w^(-1), z3] - 
 (6*I)*Pi*G[-w^(-1), 1, -w, w^2] + 6*G[0, w]*G[-w^(-1), 1, -w, w^2] + 
 6*G[0, w^2]*G[-w^(-1), 1, -w, w^2] + 12*G[1, r7]*G[-w^(-1), 1, -w, w^2] - 
 12*G[1, w]*G[-w^(-1), 1, -w, w^2] - 12*G[1, w^2]*G[-w^(-1), 1, -w, w^2] + 
 ((6*I)*Pi - 6*G[0, w] - 6*G[0, w^2] - 12*G[1, r7] + 12*G[1, w] + 
   12*G[1, w^2])*G[-w^(-1), 1, -w, z3] - (2*I)*Pi*G[-w^(-1), 1, w^2, w^2] + 
 6*G[0, -w]*G[-w^(-1), 1, w^2, w^2] + 2*G[0, w]*G[-w^(-1), 1, w^2, w^2] + 
 10*G[0, w^2]*G[-w^(-1), 1, w^2, w^2] - 4*G[1, r7]*G[-w^(-1), 1, w^2, w^2] - 
 12*G[1, -w]*G[-w^(-1), 1, w^2, w^2] - 4*G[1, w]*G[-w^(-1), 1, w^2, w^2] + 
 12*G[1, w^2]*G[-w^(-1), 1, w^2, w^2] - 
 16*G[r61, w^2]*G[-w^(-1), 1, w^2, w^2] - 
 16*G[r62, w^2]*G[-w^(-1), 1, w^2, w^2] + 
 ((2*I)*Pi - 6*G[0, -w] - 2*G[0, w] - 10*G[0, w^2] + 4*G[1, r7] + 
   12*G[1, -w] + 4*G[1, w] - 12*G[1, w^2] + 16*G[r61, w^2] + 16*G[r62, w^2])*
  G[-w^(-1), 1, w^2, z3] + G[0, -w]*G[-w^(-1), r61, 0, w^2] + 
 28*G[0, w^2]*G[-w^(-1), r61, 0, w^2] + 5*G[1, r7]*G[-w^(-1), r61, 0, w^2] - 
 2*G[1, -w]*G[-w^(-1), r61, 0, w^2] - 18*G[1, w^2]*G[-w^(-1), r61, 0, w^2] - 
 27*G[r61, w^2]*G[-w^(-1), r61, 0, w^2] - 
 27*G[r62, w^2]*G[-w^(-1), r61, 0, w^2] + 
 7*G[w^(-2), w^2]*G[-w^(-1), r61, 0, w^2] + 
 G[-w^(-1), w^2]*G[-w^(-1), r61, 0, w^2] + 
 G[-w, w^2]*G[-w^(-1), r61, 0, w^2] + 
 (-G[0, -w] - 28*G[0, w^2] - 5*G[1, r7] + 2*G[1, -w] + 10*G[1, w^2] + 
   23*G[r61, w^2] + 23*G[r62, w^2])*G[-w^(-1), r61, 0, z3] - 
 16*G[0, w^2]*G[-w^(-1), r61, 1, w^2] - 8*G[1, r7]*G[-w^(-1), r61, 1, w^2] + 
 32*G[1, w^2]*G[-w^(-1), r61, 1, w^2] + 
 16*G[r61, w^2]*G[-w^(-1), r61, 1, w^2] + 
 16*G[r62, w^2]*G[-w^(-1), r61, 1, w^2] - 
 14*G[w^(-2), w^2]*G[-w^(-1), r61, 1, w^2] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), r61, 1, w^2] - 
 2*G[-w, w^2]*G[-w^(-1), r61, 1, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w^(-1), r61, 1, z3] - 36*G[0, w^2]*G[-w^(-1), r61, r61, w^2] - 
 4*G[1, r7]*G[-w^(-1), r61, r61, w^2] + 
 8*G[1, w^2]*G[-w^(-1), r61, r61, w^2] + 
 32*G[r61, w^2]*G[-w^(-1), r61, r61, w^2] + 
 32*G[r62, w^2]*G[-w^(-1), r61, r61, w^2] + 
 (36*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 32*G[r61, w^2] - 32*G[r62, w^2])*
  G[-w^(-1), r61, r61, z3] - 36*G[0, w^2]*G[-w^(-1), r61, r62, w^2] - 
 4*G[1, r7]*G[-w^(-1), r61, r62, w^2] + 
 8*G[1, w^2]*G[-w^(-1), r61, r62, w^2] + 
 32*G[r61, w^2]*G[-w^(-1), r61, r62, w^2] + 
 32*G[r62, w^2]*G[-w^(-1), r61, r62, w^2] + 
 (36*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 32*G[r61, w^2] - 32*G[r62, w^2])*
  G[-w^(-1), r61, r62, z3] - (3*G[0, -w]*G[-w^(-1), r61, w^(-2), w^2])/2 + 
 (29*G[0, w^2]*G[-w^(-1), r61, w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r61, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), r61, w^(-2), w^2] - 
 3*G[1, w^2]*G[-w^(-1), r61, w^(-2), w^2] - 
 13*G[r61, w^2]*G[-w^(-1), r61, w^(-2), w^2] - 
 13*G[r62, w^2]*G[-w^(-1), r61, w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (29*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 13*G[r61, w^2] + 13*G[r62, w^2])*
  G[-w^(-1), r61, w^(-2), z3] + (G[0, -w]*G[-w^(-1), r61, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[-w^(-1), r61, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r61, -w^(-1), w^2])/2 - 
 G[1, -w]*G[-w^(-1), r61, -w^(-1), w^2] - 
 3*G[1, w^2]*G[-w^(-1), r61, -w^(-1), w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w^(-1), r61, -w^(-1), z3] + (G[0, -w]*G[-w^(-1), r61, -w, w^2])/2 + 
 (3*G[0, w^2]*G[-w^(-1), r61, -w, w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r61, -w, w^2])/2 - 
 G[1, -w]*G[-w^(-1), r61, -w, w^2] - 3*G[1, w^2]*G[-w^(-1), r61, -w, w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w^(-1), r61, -w, z3] - (3*G[0, -w]*G[-w^(-1), r61, w^2, w^2])/2 + 
 (29*G[0, w^2]*G[-w^(-1), r61, w^2, w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r61, w^2, w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), r61, w^2, w^2] - 
 3*G[1, w^2]*G[-w^(-1), r61, w^2, w^2] - 
 13*G[r61, w^2]*G[-w^(-1), r61, w^2, w^2] - 
 13*G[r62, w^2]*G[-w^(-1), r61, w^2, w^2] + 
 ((3*G[0, -w])/2 - (29*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 13*G[r61, w^2] + 13*G[r62, w^2])*G[-w^(-1), r61, w^2, z3] + 
 G[0, -w]*G[-w^(-1), r62, 0, w^2] + 28*G[0, w^2]*G[-w^(-1), r62, 0, w^2] + 
 5*G[1, r7]*G[-w^(-1), r62, 0, w^2] - 2*G[1, -w]*G[-w^(-1), r62, 0, w^2] - 
 18*G[1, w^2]*G[-w^(-1), r62, 0, w^2] - 
 27*G[r61, w^2]*G[-w^(-1), r62, 0, w^2] - 
 27*G[r62, w^2]*G[-w^(-1), r62, 0, w^2] + 
 7*G[w^(-2), w^2]*G[-w^(-1), r62, 0, w^2] + 
 G[-w^(-1), w^2]*G[-w^(-1), r62, 0, w^2] + 
 G[-w, w^2]*G[-w^(-1), r62, 0, w^2] + 
 (-G[0, -w] - 28*G[0, w^2] - 5*G[1, r7] + 2*G[1, -w] + 10*G[1, w^2] + 
   23*G[r61, w^2] + 23*G[r62, w^2])*G[-w^(-1), r62, 0, z3] - 
 16*G[0, w^2]*G[-w^(-1), r62, 1, w^2] - 8*G[1, r7]*G[-w^(-1), r62, 1, w^2] + 
 32*G[1, w^2]*G[-w^(-1), r62, 1, w^2] + 
 16*G[r61, w^2]*G[-w^(-1), r62, 1, w^2] + 
 16*G[r62, w^2]*G[-w^(-1), r62, 1, w^2] - 
 14*G[w^(-2), w^2]*G[-w^(-1), r62, 1, w^2] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), r62, 1, w^2] - 
 2*G[-w, w^2]*G[-w^(-1), r62, 1, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w^(-1), r62, 1, z3] - 36*G[0, w^2]*G[-w^(-1), r62, r61, w^2] - 
 4*G[1, r7]*G[-w^(-1), r62, r61, w^2] + 
 8*G[1, w^2]*G[-w^(-1), r62, r61, w^2] + 
 32*G[r61, w^2]*G[-w^(-1), r62, r61, w^2] + 
 32*G[r62, w^2]*G[-w^(-1), r62, r61, w^2] + 
 (36*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 32*G[r61, w^2] - 32*G[r62, w^2])*
  G[-w^(-1), r62, r61, z3] - 36*G[0, w^2]*G[-w^(-1), r62, r62, w^2] - 
 4*G[1, r7]*G[-w^(-1), r62, r62, w^2] + 
 8*G[1, w^2]*G[-w^(-1), r62, r62, w^2] + 
 32*G[r61, w^2]*G[-w^(-1), r62, r62, w^2] + 
 32*G[r62, w^2]*G[-w^(-1), r62, r62, w^2] + 
 (36*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 32*G[r61, w^2] - 32*G[r62, w^2])*
  G[-w^(-1), r62, r62, z3] - (3*G[0, -w]*G[-w^(-1), r62, w^(-2), w^2])/2 + 
 (29*G[0, w^2]*G[-w^(-1), r62, w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r62, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), r62, w^(-2), w^2] - 
 3*G[1, w^2]*G[-w^(-1), r62, w^(-2), w^2] - 
 13*G[r61, w^2]*G[-w^(-1), r62, w^(-2), w^2] - 
 13*G[r62, w^2]*G[-w^(-1), r62, w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (29*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 13*G[r61, w^2] + 13*G[r62, w^2])*
  G[-w^(-1), r62, w^(-2), z3] + (G[0, -w]*G[-w^(-1), r62, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[-w^(-1), r62, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r62, -w^(-1), w^2])/2 - 
 G[1, -w]*G[-w^(-1), r62, -w^(-1), w^2] - 
 3*G[1, w^2]*G[-w^(-1), r62, -w^(-1), w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w^(-1), r62, -w^(-1), z3] + (G[0, -w]*G[-w^(-1), r62, -w, w^2])/2 + 
 (3*G[0, w^2]*G[-w^(-1), r62, -w, w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r62, -w, w^2])/2 - 
 G[1, -w]*G[-w^(-1), r62, -w, w^2] - 3*G[1, w^2]*G[-w^(-1), r62, -w, w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w^(-1), r62, -w, z3] - (3*G[0, -w]*G[-w^(-1), r62, w^2, w^2])/2 + 
 (29*G[0, w^2]*G[-w^(-1), r62, w^2, w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r62, w^2, w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), r62, w^2, w^2] - 
 3*G[1, w^2]*G[-w^(-1), r62, w^2, w^2] - 
 13*G[r61, w^2]*G[-w^(-1), r62, w^2, w^2] - 
 13*G[r62, w^2]*G[-w^(-1), r62, w^2, w^2] + 
 ((3*G[0, -w])/2 - (29*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 13*G[r61, w^2] + 13*G[r62, w^2])*G[-w^(-1), r62, w^2, z3] - 
 G[0, -w]*G[-w^(-1), w^(-2), 0, w^2] - G[0, w]*G[-w^(-1), w^(-2), 0, w^2] - 
 14*G[0, w^2]*G[-w^(-1), w^(-2), 0, w^2] - 
 5*G[1, r7]*G[-w^(-1), w^(-2), 0, w^2] + 
 2*G[1, -w]*G[-w^(-1), w^(-2), 0, w^2] + 
 10*G[1, w^2]*G[-w^(-1), w^(-2), 0, w^2] + 
 9*G[r61, w^2]*G[-w^(-1), w^(-2), 0, w^2] + 
 9*G[r62, w^2]*G[-w^(-1), w^(-2), 0, w^2] + 
 (G[0, -w] + G[0, w] + 14*G[0, w^2] + 5*G[1, r7] - 2*G[1, -w] - 
   10*G[1, w^2] - 9*G[r61, w^2] - 9*G[r62, w^2])*G[-w^(-1), w^(-2), 0, z3] - 
 (6*I)*Pi*G[-w^(-1), w^(-2), 1, w^2] - 
 2*G[0, -w]*G[-w^(-1), w^(-2), 1, w^2] + 
 6*G[0, w]*G[-w^(-1), w^(-2), 1, w^2] + 
 16*G[0, w^2]*G[-w^(-1), w^(-2), 1, w^2] + 
 8*G[1, r7]*G[-w^(-1), w^(-2), 1, w^2] + 
 4*G[1, -w]*G[-w^(-1), w^(-2), 1, w^2] - 
 12*G[1, w]*G[-w^(-1), w^(-2), 1, w^2] - 
 4*G[1, w^2]*G[-w^(-1), w^(-2), 1, w^2] - 
 14*G[r61, w^2]*G[-w^(-1), w^(-2), 1, w^2] - 
 14*G[r62, w^2]*G[-w^(-1), w^(-2), 1, w^2] + 
 ((6*I)*Pi + 2*G[0, -w] - 6*G[0, w] - 16*G[0, w^2] - 8*G[1, r7] - 
   4*G[1, -w] + 12*G[1, w] + 4*G[1, w^2] + 14*G[r61, w^2] + 14*G[r62, w^2])*
  G[-w^(-1), w^(-2), 1, z3] + 15*G[0, w^2]*G[-w^(-1), w^(-2), r61, w^2] + 
 7*G[1, r7]*G[-w^(-1), w^(-2), r61, w^2] - 
 14*G[1, w^2]*G[-w^(-1), w^(-2), r61, w^2] - 
 8*G[r61, w^2]*G[-w^(-1), w^(-2), r61, w^2] - 
 8*G[r62, w^2]*G[-w^(-1), w^(-2), r61, w^2] + 
 (-15*G[0, w^2] - 7*G[1, r7] + 14*G[1, w^2] + 8*G[r61, w^2] + 8*G[r62, w^2])*
  G[-w^(-1), w^(-2), r61, z3] + 15*G[0, w^2]*G[-w^(-1), w^(-2), r62, w^2] + 
 7*G[1, r7]*G[-w^(-1), w^(-2), r62, w^2] - 
 14*G[1, w^2]*G[-w^(-1), w^(-2), r62, w^2] - 
 8*G[r61, w^2]*G[-w^(-1), w^(-2), r62, w^2] - 
 8*G[r62, w^2]*G[-w^(-1), w^(-2), r62, w^2] + 
 (-15*G[0, w^2] - 7*G[1, r7] + 14*G[1, w^2] + 8*G[r61, w^2] + 8*G[r62, w^2])*
  G[-w^(-1), w^(-2), r62, z3] + (I/2)*Pi*G[-w^(-1), w^(-2), w^(-2), w^2] - 
 (3*G[0, -w]*G[-w^(-1), w^(-2), w^(-2), w^2])/2 - 
 (G[0, w]*G[-w^(-1), w^(-2), w^(-2), w^2])/2 - 
 (9*G[0, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2])/2 + 
 G[1, r7]*G[-w^(-1), w^(-2), w^(-2), w^2] + 
 3*G[1, -w]*G[-w^(-1), w^(-2), w^(-2), w^2] + 
 G[1, w]*G[-w^(-1), w^(-2), w^(-2), w^2] - 
 3*G[1, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2] + 
 6*G[r61, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2] + 
 6*G[r62, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2] + 
 ((-1/2*I)*Pi + (3*G[0, -w])/2 + G[0, w]/2 + (9*G[0, w^2])/2 - G[1, r7] - 
   3*G[1, -w] - G[1, w] + 3*G[1, w^2] - 6*G[r61, w^2] - 6*G[r62, w^2])*
  G[-w^(-1), w^(-2), w^(-2), z3] + 
 ((5*I)/2)*Pi*G[-w^(-1), w^(-2), -w^(-1), w^2] + 
 (5*G[0, -w]*G[-w^(-1), w^(-2), -w^(-1), w^2])/2 - 
 (5*G[0, w]*G[-w^(-1), w^(-2), -w^(-1), w^2])/2 - 
 (9*G[0, w^2]*G[-w^(-1), w^(-2), -w^(-1), w^2])/2 - 
 7*G[1, r7]*G[-w^(-1), w^(-2), -w^(-1), w^2] - 
 5*G[1, -w]*G[-w^(-1), w^(-2), -w^(-1), w^2] + 
 5*G[1, w]*G[-w^(-1), w^(-2), -w^(-1), w^2] + 
 9*G[1, w^2]*G[-w^(-1), w^(-2), -w^(-1), w^2] + 
 (((-5*I)/2)*Pi - (5*G[0, -w])/2 + (5*G[0, w])/2 + (9*G[0, w^2])/2 + 
   7*G[1, r7] + 5*G[1, -w] - 5*G[1, w] - 9*G[1, w^2])*
  G[-w^(-1), w^(-2), -w^(-1), z3] + 
 ((5*I)/2)*Pi*G[-w^(-1), w^(-2), -w, w^2] + 
 (9*G[0, -w]*G[-w^(-1), w^(-2), -w, w^2])/2 - 
 (5*G[0, w]*G[-w^(-1), w^(-2), -w, w^2])/2 - 
 (9*G[0, w^2]*G[-w^(-1), w^(-2), -w, w^2])/2 - 
 7*G[1, r7]*G[-w^(-1), w^(-2), -w, w^2] - 
 9*G[1, -w]*G[-w^(-1), w^(-2), -w, w^2] + 
 5*G[1, w]*G[-w^(-1), w^(-2), -w, w^2] + 
 9*G[1, w^2]*G[-w^(-1), w^(-2), -w, w^2] + 
 (((-5*I)/2)*Pi - (9*G[0, -w])/2 + (5*G[0, w])/2 + (9*G[0, w^2])/2 + 
   7*G[1, r7] + 9*G[1, -w] - 5*G[1, w] - 9*G[1, w^2])*
  G[-w^(-1), w^(-2), -w, z3] + (I/2)*Pi*G[-w^(-1), w^(-2), w^2, w^2] - 
 (3*G[0, -w]*G[-w^(-1), w^(-2), w^2, w^2])/2 - 
 (G[0, w]*G[-w^(-1), w^(-2), w^2, w^2])/2 - 
 (9*G[0, w^2]*G[-w^(-1), w^(-2), w^2, w^2])/2 + 
 G[1, r7]*G[-w^(-1), w^(-2), w^2, w^2] + 
 3*G[1, -w]*G[-w^(-1), w^(-2), w^2, w^2] + 
 G[1, w]*G[-w^(-1), w^(-2), w^2, w^2] - 
 3*G[1, w^2]*G[-w^(-1), w^(-2), w^2, w^2] + 
 6*G[r61, w^2]*G[-w^(-1), w^(-2), w^2, w^2] + 
 6*G[r62, w^2]*G[-w^(-1), w^(-2), w^2, w^2] + 
 ((-1/2*I)*Pi + (3*G[0, -w])/2 + G[0, w]/2 + (9*G[0, w^2])/2 - G[1, r7] - 
   3*G[1, -w] - G[1, w] + 3*G[1, w^2] - 6*G[r61, w^2] - 6*G[r62, w^2])*
  G[-w^(-1), w^(-2), w^2, z3] + G[0, w]*G[-w^(-1), -w^(-1), 0, w^2] - 
 G[0, w^2]*G[-w^(-1), -w^(-1), 0, w^2] + 
 G[r61, w^2]*G[-w^(-1), -w^(-1), 0, w^2] + 
 G[r62, w^2]*G[-w^(-1), -w^(-1), 0, w^2] + 
 (-G[0, w] + G[0, w^2] - G[r61, w^2] - G[r62, w^2])*
  G[-w^(-1), -w^(-1), 0, z3] - (2*I)*Pi*G[-w^(-1), -w^(-1), 1, w^2] + 
 2*G[0, -w]*G[-w^(-1), -w^(-1), 1, w^2] + 
 2*G[0, w]*G[-w^(-1), -w^(-1), 1, w^2] - 
 4*G[1, -w]*G[-w^(-1), -w^(-1), 1, w^2] - 
 4*G[1, w]*G[-w^(-1), -w^(-1), 1, w^2] + 
 4*G[1, w^2]*G[-w^(-1), -w^(-1), 1, w^2] - 
 2*G[r61, w^2]*G[-w^(-1), -w^(-1), 1, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), -w^(-1), 1, w^2] + 
 ((2*I)*Pi - 2*G[0, -w] - 2*G[0, w] + 4*G[1, -w] + 4*G[1, w] - 4*G[1, w^2] + 
   2*G[r61, w^2] + 2*G[r62, w^2])*G[-w^(-1), -w^(-1), 1, z3] + 
 G[0, w^2]*G[-w^(-1), -w^(-1), r61, w^2] + 
 G[1, r7]*G[-w^(-1), -w^(-1), r61, w^2] - 
 2*G[1, w^2]*G[-w^(-1), -w^(-1), r61, w^2] + 
 (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*G[-w^(-1), -w^(-1), r61, z3] + 
 G[0, w^2]*G[-w^(-1), -w^(-1), r62, w^2] + 
 G[1, r7]*G[-w^(-1), -w^(-1), r62, w^2] - 
 2*G[1, w^2]*G[-w^(-1), -w^(-1), r62, w^2] + 
 (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*G[-w^(-1), -w^(-1), r62, z3] + 
 (I/2)*Pi*G[-w^(-1), -w^(-1), w^(-2), w^2] - 
 (G[0, w]*G[-w^(-1), -w^(-1), w^(-2), w^2])/2 - 
 (G[1, r7]*G[-w^(-1), -w^(-1), w^(-2), w^2])/2 + 
 G[1, w]*G[-w^(-1), -w^(-1), w^(-2), w^2] + 
 ((-1/2*I)*Pi + G[0, w]/2 + G[1, r7]/2 - G[1, w])*
  G[-w^(-1), -w^(-1), w^(-2), z3] + 
 (I/2)*Pi*G[-w^(-1), -w^(-1), -w^(-1), w^2] - 
 (G[0, w]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/2 - 
 (G[1, r7]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/2 + 
 G[1, w]*G[-w^(-1), -w^(-1), -w^(-1), w^2] + 
 ((-1/2*I)*Pi + G[0, w]/2 + G[1, r7]/2 - G[1, w])*
  G[-w^(-1), -w^(-1), -w^(-1), z3] + (I/2)*Pi*G[-w^(-1), -w^(-1), -w, w^2] - 
 2*G[0, -w]*G[-w^(-1), -w^(-1), -w, w^2] - 
 (G[0, w]*G[-w^(-1), -w^(-1), -w, w^2])/2 - 
 (G[1, r7]*G[-w^(-1), -w^(-1), -w, w^2])/2 + 
 4*G[1, -w]*G[-w^(-1), -w^(-1), -w, w^2] + 
 G[1, w]*G[-w^(-1), -w^(-1), -w, w^2] + 
 ((-1/2*I)*Pi + 2*G[0, -w] + G[0, w]/2 + G[1, r7]/2 - 4*G[1, -w] - G[1, w])*
  G[-w^(-1), -w^(-1), -w, z3] + (I/2)*Pi*G[-w^(-1), -w^(-1), w^2, w^2] - 
 (G[0, w]*G[-w^(-1), -w^(-1), w^2, w^2])/2 - 
 (G[1, r7]*G[-w^(-1), -w^(-1), w^2, w^2])/2 + 
 G[1, w]*G[-w^(-1), -w^(-1), w^2, w^2] + 
 ((-1/2*I)*Pi + G[0, w]/2 + G[1, r7]/2 - G[1, w])*
  G[-w^(-1), -w^(-1), w^2, z3] - 12*G[0, -w]*G[-w^(-1), -w, 0, w^2] + 
 3*G[0, w]*G[-w^(-1), -w, 0, w^2] - G[0, w^2]*G[-w^(-1), -w, 0, w^2] + 
 24*G[1, -w]*G[-w^(-1), -w, 0, w^2] + 16*G[1, w^2]*G[-w^(-1), -w, 0, w^2] + 
 G[r61, w^2]*G[-w^(-1), -w, 0, w^2] + G[r62, w^2]*G[-w^(-1), -w, 0, w^2] - 
 6*G[w^(-2), w^2]*G[-w^(-1), -w, 0, w^2] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), -w, 0, w^2] + 
 6*G[-w, w^2]*G[-w^(-1), -w, 0, w^2] + 
 (12*G[0, -w] - 3*G[0, w] + G[0, w^2] - 24*G[1, -w] - G[r61, w^2] - 
   G[r62, w^2])*G[-w^(-1), -w, 0, z3] - (2*I)*Pi*G[-w^(-1), -w, 1, w^2] + 
 18*G[0, -w]*G[-w^(-1), -w, 1, w^2] + 2*G[0, w]*G[-w^(-1), -w, 1, w^2] - 
 36*G[1, -w]*G[-w^(-1), -w, 1, w^2] - 4*G[1, w]*G[-w^(-1), -w, 1, w^2] - 
 28*G[1, w^2]*G[-w^(-1), -w, 1, w^2] - 2*G[r61, w^2]*G[-w^(-1), -w, 1, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), -w, 1, w^2] + 12*G[w^(-2), w^2]*
  G[-w^(-1), -w, 1, w^2] + 4*G[-w^(-1), w^2]*G[-w^(-1), -w, 1, w^2] - 
 12*G[-w, w^2]*G[-w^(-1), -w, 1, w^2] + 
 ((2*I)*Pi - 18*G[0, -w] - 2*G[0, w] + 36*G[1, -w] + 4*G[1, w] - 
   4*G[1, w^2] + 2*G[r61, w^2] + 2*G[r62, w^2])*G[-w^(-1), -w, 1, z3] + 
 G[0, w^2]*G[-w^(-1), -w, r61, w^2] + G[1, r7]*G[-w^(-1), -w, r61, w^2] - 
 2*G[1, w^2]*G[-w^(-1), -w, r61, w^2] + (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*
  G[-w^(-1), -w, r61, z3] + G[0, w^2]*G[-w^(-1), -w, r62, w^2] + 
 G[1, r7]*G[-w^(-1), -w, r62, w^2] - 2*G[1, w^2]*G[-w^(-1), -w, r62, w^2] + 
 (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*G[-w^(-1), -w, r62, z3] + 
 (I/2)*Pi*G[-w^(-1), -w, w^(-2), w^2] - (G[0, w]*G[-w^(-1), -w, w^(-2), w^2])/
  2 - (G[1, r7]*G[-w^(-1), -w, w^(-2), w^2])/2 + 
 G[1, w]*G[-w^(-1), -w, w^(-2), w^2] + 
 ((-1/2*I)*Pi + G[0, w]/2 + G[1, r7]/2 - G[1, w])*
  G[-w^(-1), -w, w^(-2), z3] + (I/2)*Pi*G[-w^(-1), -w, -w^(-1), w^2] + 
 6*G[0, -w]*G[-w^(-1), -w, -w^(-1), w^2] - 
 (G[0, w]*G[-w^(-1), -w, -w^(-1), w^2])/2 - 
 (G[1, r7]*G[-w^(-1), -w, -w^(-1), w^2])/2 - 
 12*G[1, -w]*G[-w^(-1), -w, -w^(-1), w^2] + 
 G[1, w]*G[-w^(-1), -w, -w^(-1), w^2] + 
 ((-1/2*I)*Pi - 6*G[0, -w] + G[0, w]/2 + G[1, r7]/2 + 12*G[1, -w] - G[1, w])*
  G[-w^(-1), -w, -w^(-1), z3] + (I/2)*Pi*G[-w^(-1), -w, -w, w^2] - 
 (G[0, w]*G[-w^(-1), -w, -w, w^2])/2 - (G[1, r7]*G[-w^(-1), -w, -w, w^2])/2 + 
 G[1, w]*G[-w^(-1), -w, -w, w^2] + 
 ((-1/2*I)*Pi + G[0, w]/2 + G[1, r7]/2 - G[1, w])*G[-w^(-1), -w, -w, z3] + 
 (I/2)*Pi*G[-w^(-1), -w, w^2, w^2] - (G[0, w]*G[-w^(-1), -w, w^2, w^2])/2 - 
 (G[1, r7]*G[-w^(-1), -w, w^2, w^2])/2 + G[1, w]*G[-w^(-1), -w, w^2, w^2] + 
 ((-1/2*I)*Pi + G[0, w]/2 + G[1, r7]/2 - G[1, w])*G[-w^(-1), -w, w^2, z3] + 
 5*G[0, -w]*G[-w^(-1), w^2, 0, w^2] + 7*G[0, w]*G[-w^(-1), w^2, 0, w^2] - 
 14*G[0, w^2]*G[-w^(-1), w^2, 0, w^2] - 5*G[1, r7]*G[-w^(-1), w^2, 0, w^2] - 
 10*G[1, -w]*G[-w^(-1), w^2, 0, w^2] + 10*G[1, w^2]*G[-w^(-1), w^2, 0, w^2] + 
 9*G[r61, w^2]*G[-w^(-1), w^2, 0, w^2] + 
 9*G[r62, w^2]*G[-w^(-1), w^2, 0, w^2] + 
 (-5*G[0, -w] - 7*G[0, w] + 14*G[0, w^2] + 5*G[1, r7] + 10*G[1, -w] - 
   10*G[1, w^2] - 9*G[r61, w^2] - 9*G[r62, w^2])*G[-w^(-1), w^2, 0, z3] - 
 (6*I)*Pi*G[-w^(-1), w^2, 1, w^2] - 2*G[0, -w]*G[-w^(-1), w^2, 1, w^2] + 
 6*G[0, w]*G[-w^(-1), w^2, 1, w^2] + 16*G[0, w^2]*G[-w^(-1), w^2, 1, w^2] + 
 8*G[1, r7]*G[-w^(-1), w^2, 1, w^2] + 4*G[1, -w]*G[-w^(-1), w^2, 1, w^2] - 
 12*G[1, w]*G[-w^(-1), w^2, 1, w^2] - 4*G[1, w^2]*G[-w^(-1), w^2, 1, w^2] - 
 14*G[r61, w^2]*G[-w^(-1), w^2, 1, w^2] - 
 14*G[r62, w^2]*G[-w^(-1), w^2, 1, w^2] + 
 ((6*I)*Pi + 2*G[0, -w] - 6*G[0, w] - 16*G[0, w^2] - 8*G[1, r7] - 
   4*G[1, -w] + 12*G[1, w] + 4*G[1, w^2] + 14*G[r61, w^2] + 14*G[r62, w^2])*
  G[-w^(-1), w^2, 1, z3] + 15*G[0, w^2]*G[-w^(-1), w^2, r61, w^2] + 
 7*G[1, r7]*G[-w^(-1), w^2, r61, w^2] - 
 14*G[1, w^2]*G[-w^(-1), w^2, r61, w^2] - 
 8*G[r61, w^2]*G[-w^(-1), w^2, r61, w^2] - 
 8*G[r62, w^2]*G[-w^(-1), w^2, r61, w^2] + 
 (-15*G[0, w^2] - 7*G[1, r7] + 14*G[1, w^2] + 8*G[r61, w^2] + 8*G[r62, w^2])*
  G[-w^(-1), w^2, r61, z3] + 15*G[0, w^2]*G[-w^(-1), w^2, r62, w^2] + 
 7*G[1, r7]*G[-w^(-1), w^2, r62, w^2] - 
 14*G[1, w^2]*G[-w^(-1), w^2, r62, w^2] - 
 8*G[r61, w^2]*G[-w^(-1), w^2, r62, w^2] - 
 8*G[r62, w^2]*G[-w^(-1), w^2, r62, w^2] + 
 (-15*G[0, w^2] - 7*G[1, r7] + 14*G[1, w^2] + 8*G[r61, w^2] + 8*G[r62, w^2])*
  G[-w^(-1), w^2, r62, z3] + (I/2)*Pi*G[-w^(-1), w^2, w^(-2), w^2] - 
 (3*G[0, -w]*G[-w^(-1), w^2, w^(-2), w^2])/2 - 
 (G[0, w]*G[-w^(-1), w^2, w^(-2), w^2])/2 - 
 (9*G[0, w^2]*G[-w^(-1), w^2, w^(-2), w^2])/2 + 
 G[1, r7]*G[-w^(-1), w^2, w^(-2), w^2] + 
 3*G[1, -w]*G[-w^(-1), w^2, w^(-2), w^2] + 
 G[1, w]*G[-w^(-1), w^2, w^(-2), w^2] - 
 3*G[1, w^2]*G[-w^(-1), w^2, w^(-2), w^2] + 
 6*G[r61, w^2]*G[-w^(-1), w^2, w^(-2), w^2] + 
 6*G[r62, w^2]*G[-w^(-1), w^2, w^(-2), w^2] + 
 ((-1/2*I)*Pi + (3*G[0, -w])/2 + G[0, w]/2 + (9*G[0, w^2])/2 - G[1, r7] - 
   3*G[1, -w] - G[1, w] + 3*G[1, w^2] - 6*G[r61, w^2] - 6*G[r62, w^2])*
  G[-w^(-1), w^2, w^(-2), z3] + ((5*I)/2)*Pi*G[-w^(-1), w^2, -w^(-1), w^2] + 
 (9*G[0, -w]*G[-w^(-1), w^2, -w^(-1), w^2])/2 - 
 (5*G[0, w]*G[-w^(-1), w^2, -w^(-1), w^2])/2 - 
 (9*G[0, w^2]*G[-w^(-1), w^2, -w^(-1), w^2])/2 - 
 7*G[1, r7]*G[-w^(-1), w^2, -w^(-1), w^2] - 
 9*G[1, -w]*G[-w^(-1), w^2, -w^(-1), w^2] + 
 5*G[1, w]*G[-w^(-1), w^2, -w^(-1), w^2] + 
 9*G[1, w^2]*G[-w^(-1), w^2, -w^(-1), w^2] + 
 (((-5*I)/2)*Pi - (9*G[0, -w])/2 + (5*G[0, w])/2 + (9*G[0, w^2])/2 + 
   7*G[1, r7] + 9*G[1, -w] - 5*G[1, w] - 9*G[1, w^2])*
  G[-w^(-1), w^2, -w^(-1), z3] + ((5*I)/2)*Pi*G[-w^(-1), w^2, -w, w^2] - 
 (19*G[0, -w]*G[-w^(-1), w^2, -w, w^2])/2 - 
 (5*G[0, w]*G[-w^(-1), w^2, -w, w^2])/2 - 
 (9*G[0, w^2]*G[-w^(-1), w^2, -w, w^2])/2 - 
 7*G[1, r7]*G[-w^(-1), w^2, -w, w^2] + 19*G[1, -w]*G[-w^(-1), w^2, -w, w^2] + 
 5*G[1, w]*G[-w^(-1), w^2, -w, w^2] + 9*G[1, w^2]*G[-w^(-1), w^2, -w, w^2] + 
 (((-5*I)/2)*Pi + (19*G[0, -w])/2 + (5*G[0, w])/2 + (9*G[0, w^2])/2 + 
   7*G[1, r7] - 19*G[1, -w] - 5*G[1, w] - 9*G[1, w^2])*
  G[-w^(-1), w^2, -w, z3] + (I/2)*Pi*G[-w^(-1), w^2, w^2, w^2] - 
 (3*G[0, -w]*G[-w^(-1), w^2, w^2, w^2])/2 - 
 (G[0, w]*G[-w^(-1), w^2, w^2, w^2])/2 - 
 (9*G[0, w^2]*G[-w^(-1), w^2, w^2, w^2])/2 + 
 G[1, r7]*G[-w^(-1), w^2, w^2, w^2] + 3*G[1, -w]*G[-w^(-1), w^2, w^2, w^2] + 
 G[1, w]*G[-w^(-1), w^2, w^2, w^2] - 3*G[1, w^2]*G[-w^(-1), w^2, w^2, w^2] + 
 6*G[r61, w^2]*G[-w^(-1), w^2, w^2, w^2] + 
 6*G[r62, w^2]*G[-w^(-1), w^2, w^2, w^2] + 
 ((-1/2*I)*Pi + (3*G[0, -w])/2 + G[0, w]/2 + (9*G[0, w^2])/2 - G[1, r7] - 
   3*G[1, -w] - G[1, w] + 3*G[1, w^2] - 6*G[r61, w^2] - 6*G[r62, w^2])*
  G[-w^(-1), w^2, w^2, z3] + 6*G[0, w]*G[-w, -1, 0, w^2] - 
 6*G[0, w]*G[-w, -1, 0, z3] + 6*G[0, -w]*G[-w, -1, -w^(-1), w^2] - 
 12*G[1, -w]*G[-w, -1, -w^(-1), w^2] + (-6*G[0, -w] + 12*G[1, -w])*
  G[-w, -1, -w^(-1), z3] - 6*G[0, -w]*G[-w, -1, -w, w^2] + 
 12*G[1, -w]*G[-w, -1, -w, w^2] + (6*G[0, -w] - 12*G[1, -w])*
  G[-w, -1, -w, z3] - 13*G[0, w^2]*G[-w, 0, 0, w^2] + 
 8*G[1, w^2]*G[-w, 0, 0, w^2] + 29*G[r61, w^2]*G[-w, 0, 0, w^2] + 
 29*G[r62, w^2]*G[-w, 0, 0, w^2] - 3*G[w^(-2), w^2]*G[-w, 0, 0, w^2] - 
 17*G[-w^(-1), w^2]*G[-w, 0, 0, w^2] - 5*G[-w, w^2]*G[-w, 0, 0, w^2] + 
 (13*G[0, w^2] - 13*G[r61, w^2] - 13*G[r62, w^2])*G[-w, 0, 0, z3] - 
 24*G[r61, w^2]*G[-w, 0, 1, w^2] - 24*G[r62, w^2]*G[-w, 0, 1, w^2] - 
 8*G[w^(-2), w^2]*G[-w, 0, 1, w^2] + 32*G[-w^(-1), w^2]*G[-w, 0, 1, w^2] + 
 8*G[-w, w^2]*G[-w, 0, 1, w^2] + 28*G[0, w^2]*G[-w, 0, r61, w^2] - 
 8*G[1, w^2]*G[-w, 0, r61, w^2] - 32*G[r61, w^2]*G[-w, 0, r61, w^2] - 
 32*G[r62, w^2]*G[-w, 0, r61, w^2] + 7*G[w^(-2), w^2]*G[-w, 0, r61, w^2] + 
 G[-w^(-1), w^2]*G[-w, 0, r61, w^2] + G[-w, w^2]*G[-w, 0, r61, w^2] + 
 (-28*G[0, w^2] + 28*G[r61, w^2] + 28*G[r62, w^2])*G[-w, 0, r61, z3] + 
 28*G[0, w^2]*G[-w, 0, r62, w^2] - 8*G[1, w^2]*G[-w, 0, r62, w^2] - 
 32*G[r61, w^2]*G[-w, 0, r62, w^2] - 32*G[r62, w^2]*G[-w, 0, r62, w^2] + 
 7*G[w^(-2), w^2]*G[-w, 0, r62, w^2] + G[-w^(-1), w^2]*G[-w, 0, r62, w^2] + 
 G[-w, w^2]*G[-w, 0, r62, w^2] + 
 (-28*G[0, w^2] + 28*G[r61, w^2] + 28*G[r62, w^2])*G[-w, 0, r62, z3] - 
 15*G[0, w^2]*G[-w, 0, w^(-2), w^2] + 15*G[r61, w^2]*G[-w, 0, w^(-2), w^2] + 
 15*G[r62, w^2]*G[-w, 0, w^(-2), w^2] + 
 (15*G[0, w^2] - 15*G[r61, w^2] - 15*G[r62, w^2])*G[-w, 0, w^(-2), z3] - 
 15*G[0, w^2]*G[-w, 0, w^2, w^2] - 16*G[1, w^2]*G[-w, 0, w^2, w^2] + 
 15*G[r61, w^2]*G[-w, 0, w^2, w^2] + 15*G[r62, w^2]*G[-w, 0, w^2, w^2] - 
 6*G[w^(-2), w^2]*G[-w, 0, w^2, w^2] + 14*G[-w^(-1), w^2]*
  G[-w, 0, w^2, w^2] + 2*G[-w, w^2]*G[-w, 0, w^2, w^2] + 
 (15*G[0, w^2] - 15*G[r61, w^2] - 15*G[r62, w^2])*G[-w, 0, w^2, z3] + 
 6*G[0, -w]*G[-w, 1, 0, w^2] + 4*G[0, w]*G[-w, 1, 0, w^2] - 
 12*G[1, -w]*G[-w, 1, 0, w^2] - 16*G[1, w^2]*G[-w, 1, 0, w^2] - 
 24*G[r61, w^2]*G[-w, 1, 0, w^2] - 24*G[r62, w^2]*G[-w, 1, 0, w^2] + 
 6*G[w^(-2), w^2]*G[-w, 1, 0, w^2] + 26*G[-w^(-1), w^2]*G[-w, 1, 0, w^2] + 
 10*G[-w, w^2]*G[-w, 1, 0, w^2] + (-6*G[0, -w] - 4*G[0, w] + 12*G[1, -w])*
  G[-w, 1, 0, z3] + (16*I)*Pi*G[-w, 1, 1, w^2] - 
 16*G[0, -w]*G[-w, 1, 1, w^2] - 16*G[0, w]*G[-w, 1, 1, w^2] + 
 32*G[1, -w]*G[-w, 1, 1, w^2] + 32*G[1, w]*G[-w, 1, 1, w^2] - 
 32*G[1, w^2]*G[-w, 1, 1, w^2] + 48*G[r61, w^2]*G[-w, 1, 1, w^2] + 
 48*G[r62, w^2]*G[-w, 1, 1, w^2] + 16*G[w^(-2), w^2]*G[-w, 1, 1, w^2] - 
 48*G[-w^(-1), w^2]*G[-w, 1, 1, w^2] - 16*G[-w, w^2]*G[-w, 1, 1, w^2] + 
 ((-16*I)*Pi + 16*G[0, -w] + 16*G[0, w] - 32*G[1, -w] - 32*G[1, w] + 
   32*G[1, w^2] - 16*G[r61, w^2] - 16*G[r62, w^2])*G[-w, 1, 1, z3] - 
 16*G[0, w^2]*G[-w, 1, r61, w^2] - 8*G[1, r7]*G[-w, 1, r61, w^2] + 
 32*G[1, w^2]*G[-w, 1, r61, w^2] + 16*G[r61, w^2]*G[-w, 1, r61, w^2] + 
 16*G[r62, w^2]*G[-w, 1, r61, w^2] - 14*G[w^(-2), w^2]*G[-w, 1, r61, w^2] - 
 2*G[-w^(-1), w^2]*G[-w, 1, r61, w^2] - 2*G[-w, w^2]*G[-w, 1, r61, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w, 1, r61, z3] - 16*G[0, w^2]*G[-w, 1, r62, w^2] - 
 8*G[1, r7]*G[-w, 1, r62, w^2] + 32*G[1, w^2]*G[-w, 1, r62, w^2] + 
 16*G[r61, w^2]*G[-w, 1, r62, w^2] + 16*G[r62, w^2]*G[-w, 1, r62, w^2] - 
 14*G[w^(-2), w^2]*G[-w, 1, r62, w^2] - 2*G[-w^(-1), w^2]*
  G[-w, 1, r62, w^2] - 2*G[-w, w^2]*G[-w, 1, r62, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w, 1, r62, z3] - (2*I)*Pi*G[-w, 1, w^(-2), w^2] + 
 6*G[0, -w]*G[-w, 1, w^(-2), w^2] + 2*G[0, w]*G[-w, 1, w^(-2), w^2] + 
 10*G[0, w^2]*G[-w, 1, w^(-2), w^2] - 4*G[1, r7]*G[-w, 1, w^(-2), w^2] - 
 12*G[1, -w]*G[-w, 1, w^(-2), w^2] - 4*G[1, w]*G[-w, 1, w^(-2), w^2] + 
 12*G[1, w^2]*G[-w, 1, w^(-2), w^2] - 16*G[r61, w^2]*G[-w, 1, w^(-2), w^2] - 
 16*G[r62, w^2]*G[-w, 1, w^(-2), w^2] + 
 ((2*I)*Pi - 6*G[0, -w] - 2*G[0, w] - 10*G[0, w^2] + 4*G[1, r7] + 
   12*G[1, -w] + 4*G[1, w] - 12*G[1, w^2] + 16*G[r61, w^2] + 16*G[r62, w^2])*
  G[-w, 1, w^(-2), z3] - (6*I)*Pi*G[-w, 1, -w^(-1), w^2] + 
 6*G[0, w]*G[-w, 1, -w^(-1), w^2] + 6*G[0, w^2]*G[-w, 1, -w^(-1), w^2] + 
 12*G[1, r7]*G[-w, 1, -w^(-1), w^2] - 12*G[1, w]*G[-w, 1, -w^(-1), w^2] - 
 12*G[1, w^2]*G[-w, 1, -w^(-1), w^2] + 
 ((6*I)*Pi - 6*G[0, w] - 6*G[0, w^2] - 12*G[1, r7] + 12*G[1, w] + 
   12*G[1, w^2])*G[-w, 1, -w^(-1), z3] - (6*I)*Pi*G[-w, 1, -w, w^2] - 
 8*G[0, -w]*G[-w, 1, -w, w^2] + 6*G[0, w]*G[-w, 1, -w, w^2] + 
 6*G[0, w^2]*G[-w, 1, -w, w^2] + 12*G[1, r7]*G[-w, 1, -w, w^2] + 
 16*G[1, -w]*G[-w, 1, -w, w^2] - 12*G[1, w]*G[-w, 1, -w, w^2] - 
 12*G[1, w^2]*G[-w, 1, -w, w^2] + 
 ((6*I)*Pi + 8*G[0, -w] - 6*G[0, w] - 6*G[0, w^2] - 12*G[1, r7] - 
   16*G[1, -w] + 12*G[1, w] + 12*G[1, w^2])*G[-w, 1, -w, z3] - 
 (2*I)*Pi*G[-w, 1, w^2, w^2] + 6*G[0, -w]*G[-w, 1, w^2, w^2] + 
 2*G[0, w]*G[-w, 1, w^2, w^2] + 10*G[0, w^2]*G[-w, 1, w^2, w^2] - 
 4*G[1, r7]*G[-w, 1, w^2, w^2] - 12*G[1, -w]*G[-w, 1, w^2, w^2] - 
 4*G[1, w]*G[-w, 1, w^2, w^2] + 44*G[1, w^2]*G[-w, 1, w^2, w^2] - 
 16*G[r61, w^2]*G[-w, 1, w^2, w^2] - 16*G[r62, w^2]*G[-w, 1, w^2, w^2] + 
 12*G[w^(-2), w^2]*G[-w, 1, w^2, w^2] - 28*G[-w^(-1), w^2]*
  G[-w, 1, w^2, w^2] - 4*G[-w, w^2]*G[-w, 1, w^2, w^2] + 
 ((2*I)*Pi - 6*G[0, -w] - 2*G[0, w] - 10*G[0, w^2] + 4*G[1, r7] + 
   12*G[1, -w] + 4*G[1, w] - 12*G[1, w^2] + 16*G[r61, w^2] + 16*G[r62, w^2])*
  G[-w, 1, w^2, z3] + G[0, -w]*G[-w, r61, 0, w^2] + 
 28*G[0, w^2]*G[-w, r61, 0, w^2] + 5*G[1, r7]*G[-w, r61, 0, w^2] - 
 2*G[1, -w]*G[-w, r61, 0, w^2] - 18*G[1, w^2]*G[-w, r61, 0, w^2] - 
 27*G[r61, w^2]*G[-w, r61, 0, w^2] - 27*G[r62, w^2]*G[-w, r61, 0, w^2] + 
 7*G[w^(-2), w^2]*G[-w, r61, 0, w^2] + G[-w^(-1), w^2]*G[-w, r61, 0, w^2] + 
 G[-w, w^2]*G[-w, r61, 0, w^2] + (-G[0, -w] - 28*G[0, w^2] - 5*G[1, r7] + 
   2*G[1, -w] + 10*G[1, w^2] + 23*G[r61, w^2] + 23*G[r62, w^2])*
  G[-w, r61, 0, z3] - 16*G[0, w^2]*G[-w, r61, 1, w^2] - 
 8*G[1, r7]*G[-w, r61, 1, w^2] + 32*G[1, w^2]*G[-w, r61, 1, w^2] + 
 16*G[r61, w^2]*G[-w, r61, 1, w^2] + 16*G[r62, w^2]*G[-w, r61, 1, w^2] - 
 14*G[w^(-2), w^2]*G[-w, r61, 1, w^2] - 2*G[-w^(-1), w^2]*
  G[-w, r61, 1, w^2] - 2*G[-w, w^2]*G[-w, r61, 1, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w, r61, 1, z3] - 36*G[0, w^2]*G[-w, r61, r61, w^2] - 
 4*G[1, r7]*G[-w, r61, r61, w^2] + 8*G[1, w^2]*G[-w, r61, r61, w^2] + 
 32*G[r61, w^2]*G[-w, r61, r61, w^2] + 32*G[r62, w^2]*G[-w, r61, r61, w^2] + 
 (36*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 32*G[r61, w^2] - 32*G[r62, w^2])*
  G[-w, r61, r61, z3] - 36*G[0, w^2]*G[-w, r61, r62, w^2] - 
 4*G[1, r7]*G[-w, r61, r62, w^2] + 8*G[1, w^2]*G[-w, r61, r62, w^2] + 
 32*G[r61, w^2]*G[-w, r61, r62, w^2] + 32*G[r62, w^2]*G[-w, r61, r62, w^2] + 
 (36*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 32*G[r61, w^2] - 32*G[r62, w^2])*
  G[-w, r61, r62, z3] - (3*G[0, -w]*G[-w, r61, w^(-2), w^2])/2 + 
 (29*G[0, w^2]*G[-w, r61, w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[-w, r61, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[-w, r61, w^(-2), w^2] - 3*G[1, w^2]*G[-w, r61, w^(-2), w^2] - 
 13*G[r61, w^2]*G[-w, r61, w^(-2), w^2] - 
 13*G[r62, w^2]*G[-w, r61, w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (29*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 13*G[r61, w^2] + 13*G[r62, w^2])*G[-w, r61, w^(-2), z3] + 
 (G[0, -w]*G[-w, r61, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[-w, r61, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[-w, r61, -w^(-1), w^2])/2 - 
 G[1, -w]*G[-w, r61, -w^(-1), w^2] - 3*G[1, w^2]*G[-w, r61, -w^(-1), w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w, r61, -w^(-1), z3] + (G[0, -w]*G[-w, r61, -w, w^2])/2 + 
 (3*G[0, w^2]*G[-w, r61, -w, w^2])/2 + (3*G[1, r7]*G[-w, r61, -w, w^2])/2 - 
 G[1, -w]*G[-w, r61, -w, w^2] - 3*G[1, w^2]*G[-w, r61, -w, w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w, r61, -w, z3] - (3*G[0, -w]*G[-w, r61, w^2, w^2])/2 + 
 (29*G[0, w^2]*G[-w, r61, w^2, w^2])/2 + (3*G[1, r7]*G[-w, r61, w^2, w^2])/
  2 + 3*G[1, -w]*G[-w, r61, w^2, w^2] - 3*G[1, w^2]*G[-w, r61, w^2, w^2] - 
 13*G[r61, w^2]*G[-w, r61, w^2, w^2] - 13*G[r62, w^2]*G[-w, r61, w^2, w^2] + 
 ((3*G[0, -w])/2 - (29*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 13*G[r61, w^2] + 13*G[r62, w^2])*G[-w, r61, w^2, z3] + 
 G[0, -w]*G[-w, r62, 0, w^2] + 28*G[0, w^2]*G[-w, r62, 0, w^2] + 
 5*G[1, r7]*G[-w, r62, 0, w^2] - 2*G[1, -w]*G[-w, r62, 0, w^2] - 
 18*G[1, w^2]*G[-w, r62, 0, w^2] - 27*G[r61, w^2]*G[-w, r62, 0, w^2] - 
 27*G[r62, w^2]*G[-w, r62, 0, w^2] + 7*G[w^(-2), w^2]*G[-w, r62, 0, w^2] + 
 G[-w^(-1), w^2]*G[-w, r62, 0, w^2] + G[-w, w^2]*G[-w, r62, 0, w^2] + 
 (-G[0, -w] - 28*G[0, w^2] - 5*G[1, r7] + 2*G[1, -w] + 10*G[1, w^2] + 
   23*G[r61, w^2] + 23*G[r62, w^2])*G[-w, r62, 0, z3] - 
 16*G[0, w^2]*G[-w, r62, 1, w^2] - 8*G[1, r7]*G[-w, r62, 1, w^2] + 
 32*G[1, w^2]*G[-w, r62, 1, w^2] + 16*G[r61, w^2]*G[-w, r62, 1, w^2] + 
 16*G[r62, w^2]*G[-w, r62, 1, w^2] - 14*G[w^(-2), w^2]*G[-w, r62, 1, w^2] - 
 2*G[-w^(-1), w^2]*G[-w, r62, 1, w^2] - 2*G[-w, w^2]*G[-w, r62, 1, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w, r62, 1, z3] - 36*G[0, w^2]*G[-w, r62, r61, w^2] - 
 4*G[1, r7]*G[-w, r62, r61, w^2] + 8*G[1, w^2]*G[-w, r62, r61, w^2] + 
 32*G[r61, w^2]*G[-w, r62, r61, w^2] + 32*G[r62, w^2]*G[-w, r62, r61, w^2] + 
 (36*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 32*G[r61, w^2] - 32*G[r62, w^2])*
  G[-w, r62, r61, z3] - 36*G[0, w^2]*G[-w, r62, r62, w^2] - 
 4*G[1, r7]*G[-w, r62, r62, w^2] + 8*G[1, w^2]*G[-w, r62, r62, w^2] + 
 32*G[r61, w^2]*G[-w, r62, r62, w^2] + 32*G[r62, w^2]*G[-w, r62, r62, w^2] + 
 (36*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 32*G[r61, w^2] - 32*G[r62, w^2])*
  G[-w, r62, r62, z3] - (3*G[0, -w]*G[-w, r62, w^(-2), w^2])/2 + 
 (29*G[0, w^2]*G[-w, r62, w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[-w, r62, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[-w, r62, w^(-2), w^2] - 3*G[1, w^2]*G[-w, r62, w^(-2), w^2] - 
 13*G[r61, w^2]*G[-w, r62, w^(-2), w^2] - 
 13*G[r62, w^2]*G[-w, r62, w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (29*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 13*G[r61, w^2] + 13*G[r62, w^2])*G[-w, r62, w^(-2), z3] + 
 (G[0, -w]*G[-w, r62, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[-w, r62, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[-w, r62, -w^(-1), w^2])/2 - 
 G[1, -w]*G[-w, r62, -w^(-1), w^2] - 3*G[1, w^2]*G[-w, r62, -w^(-1), w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w, r62, -w^(-1), z3] + (G[0, -w]*G[-w, r62, -w, w^2])/2 + 
 (3*G[0, w^2]*G[-w, r62, -w, w^2])/2 + (3*G[1, r7]*G[-w, r62, -w, w^2])/2 - 
 G[1, -w]*G[-w, r62, -w, w^2] - 3*G[1, w^2]*G[-w, r62, -w, w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w, r62, -w, z3] - (3*G[0, -w]*G[-w, r62, w^2, w^2])/2 + 
 (29*G[0, w^2]*G[-w, r62, w^2, w^2])/2 + (3*G[1, r7]*G[-w, r62, w^2, w^2])/
  2 + 3*G[1, -w]*G[-w, r62, w^2, w^2] - 3*G[1, w^2]*G[-w, r62, w^2, w^2] - 
 13*G[r61, w^2]*G[-w, r62, w^2, w^2] - 13*G[r62, w^2]*G[-w, r62, w^2, w^2] + 
 ((3*G[0, -w])/2 - (29*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 13*G[r61, w^2] + 13*G[r62, w^2])*G[-w, r62, w^2, z3] + 
 5*G[0, -w]*G[-w, w^(-2), 0, w^2] - 7*G[0, w]*G[-w, w^(-2), 0, w^2] - 
 14*G[0, w^2]*G[-w, w^(-2), 0, w^2] - 5*G[1, r7]*G[-w, w^(-2), 0, w^2] - 
 10*G[1, -w]*G[-w, w^(-2), 0, w^2] + 10*G[1, w^2]*G[-w, w^(-2), 0, w^2] + 
 9*G[r61, w^2]*G[-w, w^(-2), 0, w^2] + 9*G[r62, w^2]*G[-w, w^(-2), 0, w^2] + 
 (-5*G[0, -w] + 7*G[0, w] + 14*G[0, w^2] + 5*G[1, r7] + 10*G[1, -w] - 
   10*G[1, w^2] - 9*G[r61, w^2] - 9*G[r62, w^2])*G[-w, w^(-2), 0, z3] - 
 (6*I)*Pi*G[-w, w^(-2), 1, w^2] - 2*G[0, -w]*G[-w, w^(-2), 1, w^2] + 
 6*G[0, w]*G[-w, w^(-2), 1, w^2] + 16*G[0, w^2]*G[-w, w^(-2), 1, w^2] + 
 8*G[1, r7]*G[-w, w^(-2), 1, w^2] + 4*G[1, -w]*G[-w, w^(-2), 1, w^2] - 
 12*G[1, w]*G[-w, w^(-2), 1, w^2] - 4*G[1, w^2]*G[-w, w^(-2), 1, w^2] - 
 14*G[r61, w^2]*G[-w, w^(-2), 1, w^2] - 
 14*G[r62, w^2]*G[-w, w^(-2), 1, w^2] + 
 ((6*I)*Pi + 2*G[0, -w] - 6*G[0, w] - 16*G[0, w^2] - 8*G[1, r7] - 
   4*G[1, -w] + 12*G[1, w] + 4*G[1, w^2] + 14*G[r61, w^2] + 14*G[r62, w^2])*
  G[-w, w^(-2), 1, z3] + 15*G[0, w^2]*G[-w, w^(-2), r61, w^2] + 
 7*G[1, r7]*G[-w, w^(-2), r61, w^2] - 14*G[1, w^2]*G[-w, w^(-2), r61, w^2] - 
 8*G[r61, w^2]*G[-w, w^(-2), r61, w^2] - 
 8*G[r62, w^2]*G[-w, w^(-2), r61, w^2] + 
 (-15*G[0, w^2] - 7*G[1, r7] + 14*G[1, w^2] + 8*G[r61, w^2] + 8*G[r62, w^2])*
  G[-w, w^(-2), r61, z3] + 15*G[0, w^2]*G[-w, w^(-2), r62, w^2] + 
 7*G[1, r7]*G[-w, w^(-2), r62, w^2] - 14*G[1, w^2]*G[-w, w^(-2), r62, w^2] - 
 8*G[r61, w^2]*G[-w, w^(-2), r62, w^2] - 
 8*G[r62, w^2]*G[-w, w^(-2), r62, w^2] + 
 (-15*G[0, w^2] - 7*G[1, r7] + 14*G[1, w^2] + 8*G[r61, w^2] + 8*G[r62, w^2])*
  G[-w, w^(-2), r62, z3] + (I/2)*Pi*G[-w, w^(-2), w^(-2), w^2] - 
 (3*G[0, -w]*G[-w, w^(-2), w^(-2), w^2])/2 - 
 (G[0, w]*G[-w, w^(-2), w^(-2), w^2])/2 - 
 (9*G[0, w^2]*G[-w, w^(-2), w^(-2), w^2])/2 + 
 G[1, r7]*G[-w, w^(-2), w^(-2), w^2] + 
 3*G[1, -w]*G[-w, w^(-2), w^(-2), w^2] + G[1, w]*G[-w, w^(-2), w^(-2), w^2] - 
 3*G[1, w^2]*G[-w, w^(-2), w^(-2), w^2] + 
 6*G[r61, w^2]*G[-w, w^(-2), w^(-2), w^2] + 
 6*G[r62, w^2]*G[-w, w^(-2), w^(-2), w^2] + 
 ((-1/2*I)*Pi + (3*G[0, -w])/2 + G[0, w]/2 + (9*G[0, w^2])/2 - G[1, r7] - 
   3*G[1, -w] - G[1, w] + 3*G[1, w^2] - 6*G[r61, w^2] - 6*G[r62, w^2])*
  G[-w, w^(-2), w^(-2), z3] + ((5*I)/2)*Pi*G[-w, w^(-2), -w^(-1), w^2] - 
 (19*G[0, -w]*G[-w, w^(-2), -w^(-1), w^2])/2 - 
 (5*G[0, w]*G[-w, w^(-2), -w^(-1), w^2])/2 - 
 (9*G[0, w^2]*G[-w, w^(-2), -w^(-1), w^2])/2 - 
 7*G[1, r7]*G[-w, w^(-2), -w^(-1), w^2] + 
 19*G[1, -w]*G[-w, w^(-2), -w^(-1), w^2] + 
 5*G[1, w]*G[-w, w^(-2), -w^(-1), w^2] + 
 9*G[1, w^2]*G[-w, w^(-2), -w^(-1), w^2] + 
 (((-5*I)/2)*Pi + (19*G[0, -w])/2 + (5*G[0, w])/2 + (9*G[0, w^2])/2 + 
   7*G[1, r7] - 19*G[1, -w] - 5*G[1, w] - 9*G[1, w^2])*
  G[-w, w^(-2), -w^(-1), z3] + ((5*I)/2)*Pi*G[-w, w^(-2), -w, w^2] + 
 (9*G[0, -w]*G[-w, w^(-2), -w, w^2])/2 - (5*G[0, w]*G[-w, w^(-2), -w, w^2])/
  2 - (9*G[0, w^2]*G[-w, w^(-2), -w, w^2])/2 - 
 7*G[1, r7]*G[-w, w^(-2), -w, w^2] - 9*G[1, -w]*G[-w, w^(-2), -w, w^2] + 
 5*G[1, w]*G[-w, w^(-2), -w, w^2] + 9*G[1, w^2]*G[-w, w^(-2), -w, w^2] + 
 (((-5*I)/2)*Pi - (9*G[0, -w])/2 + (5*G[0, w])/2 + (9*G[0, w^2])/2 + 
   7*G[1, r7] + 9*G[1, -w] - 5*G[1, w] - 9*G[1, w^2])*G[-w, w^(-2), -w, z3] + 
 (I/2)*Pi*G[-w, w^(-2), w^2, w^2] - (3*G[0, -w]*G[-w, w^(-2), w^2, w^2])/2 - 
 (G[0, w]*G[-w, w^(-2), w^2, w^2])/2 - (9*G[0, w^2]*G[-w, w^(-2), w^2, w^2])/
  2 + G[1, r7]*G[-w, w^(-2), w^2, w^2] + 3*G[1, -w]*G[-w, w^(-2), w^2, w^2] + 
 G[1, w]*G[-w, w^(-2), w^2, w^2] - 3*G[1, w^2]*G[-w, w^(-2), w^2, w^2] + 
 6*G[r61, w^2]*G[-w, w^(-2), w^2, w^2] + 
 6*G[r62, w^2]*G[-w, w^(-2), w^2, w^2] + 
 ((-1/2*I)*Pi + (3*G[0, -w])/2 + G[0, w]/2 + (9*G[0, w^2])/2 - G[1, r7] - 
   3*G[1, -w] - G[1, w] + 3*G[1, w^2] - 6*G[r61, w^2] - 6*G[r62, w^2])*
  G[-w, w^(-2), w^2, z3] - 12*G[0, -w]*G[-w, -w^(-1), 0, w^2] - 
 3*G[0, w]*G[-w, -w^(-1), 0, w^2] - G[0, w^2]*G[-w, -w^(-1), 0, w^2] + 
 24*G[1, -w]*G[-w, -w^(-1), 0, w^2] + 16*G[1, w^2]*G[-w, -w^(-1), 0, w^2] + 
 G[r61, w^2]*G[-w, -w^(-1), 0, w^2] + G[r62, w^2]*G[-w, -w^(-1), 0, w^2] - 
 14*G[w^(-2), w^2]*G[-w, -w^(-1), 0, w^2] + 
 6*G[-w^(-1), w^2]*G[-w, -w^(-1), 0, w^2] - 
 2*G[-w, w^2]*G[-w, -w^(-1), 0, w^2] + 
 (12*G[0, -w] + 3*G[0, w] + G[0, w^2] - 24*G[1, -w] - G[r61, w^2] - 
   G[r62, w^2])*G[-w, -w^(-1), 0, z3] - (2*I)*Pi*G[-w, -w^(-1), 1, w^2] + 
 18*G[0, -w]*G[-w, -w^(-1), 1, w^2] + 2*G[0, w]*G[-w, -w^(-1), 1, w^2] - 
 36*G[1, -w]*G[-w, -w^(-1), 1, w^2] - 4*G[1, w]*G[-w, -w^(-1), 1, w^2] - 
 28*G[1, w^2]*G[-w, -w^(-1), 1, w^2] - 2*G[r61, w^2]*G[-w, -w^(-1), 1, w^2] - 
 2*G[r62, w^2]*G[-w, -w^(-1), 1, w^2] + 28*G[w^(-2), w^2]*
  G[-w, -w^(-1), 1, w^2] - 12*G[-w^(-1), w^2]*G[-w, -w^(-1), 1, w^2] + 
 4*G[-w, w^2]*G[-w, -w^(-1), 1, w^2] + 
 ((2*I)*Pi - 18*G[0, -w] - 2*G[0, w] + 36*G[1, -w] + 4*G[1, w] - 
   4*G[1, w^2] + 2*G[r61, w^2] + 2*G[r62, w^2])*G[-w, -w^(-1), 1, z3] + 
 G[0, w^2]*G[-w, -w^(-1), r61, w^2] + G[1, r7]*G[-w, -w^(-1), r61, w^2] - 
 2*G[1, w^2]*G[-w, -w^(-1), r61, w^2] + (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*
  G[-w, -w^(-1), r61, z3] + G[0, w^2]*G[-w, -w^(-1), r62, w^2] + 
 G[1, r7]*G[-w, -w^(-1), r62, w^2] - 2*G[1, w^2]*G[-w, -w^(-1), r62, w^2] + 
 (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*G[-w, -w^(-1), r62, z3] + 
 (I/2)*Pi*G[-w, -w^(-1), w^(-2), w^2] - (G[0, w]*G[-w, -w^(-1), w^(-2), w^2])/
  2 - (G[1, r7]*G[-w, -w^(-1), w^(-2), w^2])/2 + 
 G[1, w]*G[-w, -w^(-1), w^(-2), w^2] + 
 ((-1/2*I)*Pi + G[0, w]/2 + G[1, r7]/2 - G[1, w])*
  G[-w, -w^(-1), w^(-2), z3] + (I/2)*Pi*G[-w, -w^(-1), -w^(-1), w^2] - 
 (G[0, w]*G[-w, -w^(-1), -w^(-1), w^2])/2 - 
 (G[1, r7]*G[-w, -w^(-1), -w^(-1), w^2])/2 + 
 G[1, w]*G[-w, -w^(-1), -w^(-1), w^2] + 
 ((-1/2*I)*Pi + G[0, w]/2 + G[1, r7]/2 - G[1, w])*
  G[-w, -w^(-1), -w^(-1), z3] + (I/2)*Pi*G[-w, -w^(-1), -w, w^2] + 
 6*G[0, -w]*G[-w, -w^(-1), -w, w^2] - (G[0, w]*G[-w, -w^(-1), -w, w^2])/2 - 
 (G[1, r7]*G[-w, -w^(-1), -w, w^2])/2 - 12*G[1, -w]*G[-w, -w^(-1), -w, w^2] + 
 G[1, w]*G[-w, -w^(-1), -w, w^2] + 
 ((-1/2*I)*Pi - 6*G[0, -w] + G[0, w]/2 + G[1, r7]/2 + 12*G[1, -w] - G[1, w])*
  G[-w, -w^(-1), -w, z3] + (I/2)*Pi*G[-w, -w^(-1), w^2, w^2] - 
 (G[0, w]*G[-w, -w^(-1), w^2, w^2])/2 - (G[1, r7]*G[-w, -w^(-1), w^2, w^2])/
  2 + G[1, w]*G[-w, -w^(-1), w^2, w^2] + 
 ((-1/2*I)*Pi + G[0, w]/2 + G[1, r7]/2 - G[1, w])*G[-w, -w^(-1), w^2, z3] - 
 G[0, w]*G[-w, -w, 0, w^2] - G[0, w^2]*G[-w, -w, 0, w^2] + 
 G[r61, w^2]*G[-w, -w, 0, w^2] + G[r62, w^2]*G[-w, -w, 0, w^2] + 
 (G[0, w] + G[0, w^2] - G[r61, w^2] - G[r62, w^2])*G[-w, -w, 0, z3] - 
 (2*I)*Pi*G[-w, -w, 1, w^2] + 2*G[0, -w]*G[-w, -w, 1, w^2] + 
 2*G[0, w]*G[-w, -w, 1, w^2] - 4*G[1, -w]*G[-w, -w, 1, w^2] - 
 4*G[1, w]*G[-w, -w, 1, w^2] + 4*G[1, w^2]*G[-w, -w, 1, w^2] - 
 2*G[r61, w^2]*G[-w, -w, 1, w^2] - 2*G[r62, w^2]*G[-w, -w, 1, w^2] + 
 ((2*I)*Pi - 2*G[0, -w] - 2*G[0, w] + 4*G[1, -w] + 4*G[1, w] - 4*G[1, w^2] + 
   2*G[r61, w^2] + 2*G[r62, w^2])*G[-w, -w, 1, z3] + 
 G[0, w^2]*G[-w, -w, r61, w^2] + G[1, r7]*G[-w, -w, r61, w^2] - 
 2*G[1, w^2]*G[-w, -w, r61, w^2] + (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*
  G[-w, -w, r61, z3] + G[0, w^2]*G[-w, -w, r62, w^2] + 
 G[1, r7]*G[-w, -w, r62, w^2] - 2*G[1, w^2]*G[-w, -w, r62, w^2] + 
 (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*G[-w, -w, r62, z3] + 
 (I/2)*Pi*G[-w, -w, w^(-2), w^2] - (G[0, w]*G[-w, -w, w^(-2), w^2])/2 - 
 (G[1, r7]*G[-w, -w, w^(-2), w^2])/2 + G[1, w]*G[-w, -w, w^(-2), w^2] + 
 ((-1/2*I)*Pi + G[0, w]/2 + G[1, r7]/2 - G[1, w])*G[-w, -w, w^(-2), z3] + 
 (I/2)*Pi*G[-w, -w, -w^(-1), w^2] - 2*G[0, -w]*G[-w, -w, -w^(-1), w^2] - 
 (G[0, w]*G[-w, -w, -w^(-1), w^2])/2 - (G[1, r7]*G[-w, -w, -w^(-1), w^2])/2 + 
 4*G[1, -w]*G[-w, -w, -w^(-1), w^2] + G[1, w]*G[-w, -w, -w^(-1), w^2] + 
 ((-1/2*I)*Pi + 2*G[0, -w] + G[0, w]/2 + G[1, r7]/2 - 4*G[1, -w] - G[1, w])*
  G[-w, -w, -w^(-1), z3] + (I/2)*Pi*G[-w, -w, -w, w^2] - 
 (G[0, w]*G[-w, -w, -w, w^2])/2 - (G[1, r7]*G[-w, -w, -w, w^2])/2 + 
 G[1, w]*G[-w, -w, -w, w^2] + ((-1/2*I)*Pi + G[0, w]/2 + G[1, r7]/2 - 
   G[1, w])*G[-w, -w, -w, z3] + (I/2)*Pi*G[-w, -w, w^2, w^2] - 
 (G[0, w]*G[-w, -w, w^2, w^2])/2 - (G[1, r7]*G[-w, -w, w^2, w^2])/2 + 
 G[1, w]*G[-w, -w, w^2, w^2] + ((-1/2*I)*Pi + G[0, w]/2 + G[1, r7]/2 - 
   G[1, w])*G[-w, -w, w^2, z3] - G[0, -w]*G[-w, w^2, 0, w^2] + 
 G[0, w]*G[-w, w^2, 0, w^2] - 14*G[0, w^2]*G[-w, w^2, 0, w^2] - 
 5*G[1, r7]*G[-w, w^2, 0, w^2] + 2*G[1, -w]*G[-w, w^2, 0, w^2] - 
 6*G[1, w^2]*G[-w, w^2, 0, w^2] + 9*G[r61, w^2]*G[-w, w^2, 0, w^2] + 
 9*G[r62, w^2]*G[-w, w^2, 0, w^2] - 6*G[w^(-2), w^2]*G[-w, w^2, 0, w^2] + 
 14*G[-w^(-1), w^2]*G[-w, w^2, 0, w^2] + 2*G[-w, w^2]*G[-w, w^2, 0, w^2] + 
 (G[0, -w] - G[0, w] + 14*G[0, w^2] + 5*G[1, r7] - 2*G[1, -w] - 
   10*G[1, w^2] - 9*G[r61, w^2] - 9*G[r62, w^2])*G[-w, w^2, 0, z3] - 
 (6*I)*Pi*G[-w, w^2, 1, w^2] - 2*G[0, -w]*G[-w, w^2, 1, w^2] + 
 6*G[0, w]*G[-w, w^2, 1, w^2] + 16*G[0, w^2]*G[-w, w^2, 1, w^2] + 
 8*G[1, r7]*G[-w, w^2, 1, w^2] + 4*G[1, -w]*G[-w, w^2, 1, w^2] - 
 12*G[1, w]*G[-w, w^2, 1, w^2] + 28*G[1, w^2]*G[-w, w^2, 1, w^2] - 
 14*G[r61, w^2]*G[-w, w^2, 1, w^2] - 14*G[r62, w^2]*G[-w, w^2, 1, w^2] + 
 12*G[w^(-2), w^2]*G[-w, w^2, 1, w^2] - 28*G[-w^(-1), w^2]*
  G[-w, w^2, 1, w^2] - 4*G[-w, w^2]*G[-w, w^2, 1, w^2] + 
 ((6*I)*Pi + 2*G[0, -w] - 6*G[0, w] - 16*G[0, w^2] - 8*G[1, r7] - 
   4*G[1, -w] + 12*G[1, w] + 4*G[1, w^2] + 14*G[r61, w^2] + 14*G[r62, w^2])*
  G[-w, w^2, 1, z3] + 15*G[0, w^2]*G[-w, w^2, r61, w^2] + 
 7*G[1, r7]*G[-w, w^2, r61, w^2] - 14*G[1, w^2]*G[-w, w^2, r61, w^2] - 
 8*G[r61, w^2]*G[-w, w^2, r61, w^2] - 8*G[r62, w^2]*G[-w, w^2, r61, w^2] + 
 (-15*G[0, w^2] - 7*G[1, r7] + 14*G[1, w^2] + 8*G[r61, w^2] + 8*G[r62, w^2])*
  G[-w, w^2, r61, z3] + 15*G[0, w^2]*G[-w, w^2, r62, w^2] + 
 7*G[1, r7]*G[-w, w^2, r62, w^2] - 14*G[1, w^2]*G[-w, w^2, r62, w^2] - 
 8*G[r61, w^2]*G[-w, w^2, r62, w^2] - 8*G[r62, w^2]*G[-w, w^2, r62, w^2] + 
 (-15*G[0, w^2] - 7*G[1, r7] + 14*G[1, w^2] + 8*G[r61, w^2] + 8*G[r62, w^2])*
  G[-w, w^2, r62, z3] + (I/2)*Pi*G[-w, w^2, w^(-2), w^2] - 
 (3*G[0, -w]*G[-w, w^2, w^(-2), w^2])/2 - (G[0, w]*G[-w, w^2, w^(-2), w^2])/
  2 - (9*G[0, w^2]*G[-w, w^2, w^(-2), w^2])/2 + 
 G[1, r7]*G[-w, w^2, w^(-2), w^2] + 3*G[1, -w]*G[-w, w^2, w^(-2), w^2] + 
 G[1, w]*G[-w, w^2, w^(-2), w^2] - 3*G[1, w^2]*G[-w, w^2, w^(-2), w^2] + 
 6*G[r61, w^2]*G[-w, w^2, w^(-2), w^2] + 
 6*G[r62, w^2]*G[-w, w^2, w^(-2), w^2] + 
 ((-1/2*I)*Pi + (3*G[0, -w])/2 + G[0, w]/2 + (9*G[0, w^2])/2 - G[1, r7] - 
   3*G[1, -w] - G[1, w] + 3*G[1, w^2] - 6*G[r61, w^2] - 6*G[r62, w^2])*
  G[-w, w^2, w^(-2), z3] + ((5*I)/2)*Pi*G[-w, w^2, -w^(-1), w^2] + 
 (9*G[0, -w]*G[-w, w^2, -w^(-1), w^2])/2 - 
 (5*G[0, w]*G[-w, w^2, -w^(-1), w^2])/2 - 
 (9*G[0, w^2]*G[-w, w^2, -w^(-1), w^2])/2 - 
 7*G[1, r7]*G[-w, w^2, -w^(-1), w^2] - 9*G[1, -w]*G[-w, w^2, -w^(-1), w^2] + 
 5*G[1, w]*G[-w, w^2, -w^(-1), w^2] + 9*G[1, w^2]*G[-w, w^2, -w^(-1), w^2] + 
 (((-5*I)/2)*Pi - (9*G[0, -w])/2 + (5*G[0, w])/2 + (9*G[0, w^2])/2 + 
   7*G[1, r7] + 9*G[1, -w] - 5*G[1, w] - 9*G[1, w^2])*
  G[-w, w^2, -w^(-1), z3] + ((5*I)/2)*Pi*G[-w, w^2, -w, w^2] + 
 (5*G[0, -w]*G[-w, w^2, -w, w^2])/2 - (5*G[0, w]*G[-w, w^2, -w, w^2])/2 - 
 (9*G[0, w^2]*G[-w, w^2, -w, w^2])/2 - 7*G[1, r7]*G[-w, w^2, -w, w^2] - 
 5*G[1, -w]*G[-w, w^2, -w, w^2] + 5*G[1, w]*G[-w, w^2, -w, w^2] + 
 9*G[1, w^2]*G[-w, w^2, -w, w^2] + 
 (((-5*I)/2)*Pi - (5*G[0, -w])/2 + (5*G[0, w])/2 + (9*G[0, w^2])/2 + 
   7*G[1, r7] + 5*G[1, -w] - 5*G[1, w] - 9*G[1, w^2])*G[-w, w^2, -w, z3] + 
 (I/2)*Pi*G[-w, w^2, w^2, w^2] - (3*G[0, -w]*G[-w, w^2, w^2, w^2])/2 - 
 (G[0, w]*G[-w, w^2, w^2, w^2])/2 - (9*G[0, w^2]*G[-w, w^2, w^2, w^2])/2 + 
 G[1, r7]*G[-w, w^2, w^2, w^2] + 3*G[1, -w]*G[-w, w^2, w^2, w^2] + 
 G[1, w]*G[-w, w^2, w^2, w^2] - 3*G[1, w^2]*G[-w, w^2, w^2, w^2] + 
 6*G[r61, w^2]*G[-w, w^2, w^2, w^2] + 6*G[r62, w^2]*G[-w, w^2, w^2, w^2] + 
 ((-1/2*I)*Pi + (3*G[0, -w])/2 + G[0, w]/2 + (9*G[0, w^2])/2 - G[1, r7] - 
   3*G[1, -w] - G[1, w] + 3*G[1, w^2] - 6*G[r61, w^2] - 6*G[r62, w^2])*
  G[-w, w^2, w^2, z3] + 6*G[0, 0, -1, 0, w] + (83*G[0, 0, 0, 0, w])/3 - 
 3*G[0, 0, 0, 0, w^2] + 3*G[0, 0, 0, 0, z3] - (16*G[0, 0, 0, 1, w])/3 + 
 3*G[0, 0, 0, r61, w^2] - 3*G[0, 0, 0, r61, z3] + 3*G[0, 0, 0, r62, w^2] - 
 3*G[0, 0, 0, r62, z3] + (38*G[0, 0, 1, 0, w])/3 - (64*G[0, 0, 1, 1, w])/3 - 
 8*G[0, 0, r1, 0, w] + 16*G[0, 0, r1, 1, w] - 8*G[0, 0, r2, 0, w] + 
 16*G[0, 0, r2, 1, w] + 4*G[0, 0, r61, 0, w^2] - 4*G[0, 0, r61, 0, z3] - 
 4*G[0, 0, r61, r61, w^2] + 4*G[0, 0, r61, r61, z3] - 
 4*G[0, 0, r61, r62, w^2] + 4*G[0, 0, r61, r62, z3] + 
 4*G[0, 0, r62, 0, w^2] - 4*G[0, 0, r62, 0, z3] - 4*G[0, 0, r62, r61, w^2] + 
 4*G[0, 0, r62, r61, z3] - 4*G[0, 0, r62, r62, w^2] + 
 4*G[0, 0, r62, r62, z3] - G[0, 0, w^(-2), 0, w^2] + G[0, 0, w^(-2), 0, z3] + 
 G[0, 0, w^(-2), r61, w^2] - G[0, 0, w^(-2), r61, z3] + 
 G[0, 0, w^(-2), r62, w^2] - G[0, 0, w^(-2), r62, z3] - 
 G[0, 0, w^2, 0, w^2] + G[0, 0, w^2, 0, z3] + G[0, 0, w^2, r61, w^2] - 
 G[0, 0, w^2, r61, z3] + G[0, 0, w^2, r62, w^2] - G[0, 0, w^2, r62, z3] + 
 24*G[0, -I, 0, 0, r1] - 24*G[0, -I, 0, 0, w] - 16*G[0, -I, 0, 1, r1] + 
 16*G[0, -I, 0, 1, w] - 8*G[0, -I, r1, 0, r1] + 8*G[0, -I, r1, 0, w] + 
 16*G[0, -I, r1, 1, r1] - 16*G[0, -I, r1, 1, w] - 8*G[0, -I, r2, 0, r1] + 
 8*G[0, -I, r2, 0, w] + 16*G[0, -I, r2, 1, r1] - 16*G[0, -I, r2, 1, w] + 
 24*G[0, I, 0, 0, r1] - 24*G[0, I, 0, 0, w] - 16*G[0, I, 0, 1, r1] + 
 16*G[0, I, 0, 1, w] - 8*G[0, I, r1, 0, r1] + 8*G[0, I, r1, 0, w] + 
 16*G[0, I, r1, 1, r1] - 16*G[0, I, r1, 1, w] - 8*G[0, I, r2, 0, r1] + 
 8*G[0, I, r2, 0, w] + 16*G[0, I, r2, 1, r1] - 16*G[0, I, r2, 1, w] - 
 (70*G[0, 1, 0, 0, w])/3 + (128*G[0, 1, 0, 1, w])/3 + 
 (128*G[0, 1, 1, 0, w])/3 - (256*G[0, 1, 1, 1, w])/3 + 4*G[0, r1, 0, 0, w] - 
 32*G[0, r1, 0, 1, w] - 32*G[0, r1, 1, 0, w] + 64*G[0, r1, 1, 1, w] + 
 4*G[0, r2, 0, 0, w] - 32*G[0, r2, 0, 1, w] - 32*G[0, r2, 1, 0, w] + 
 64*G[0, r2, 1, 1, w] + 2*G[0, r61, 0, 0, w^2] - 2*G[0, r61, 0, 0, z3] - 
 2*G[0, r61, 0, r61, w^2] + 2*G[0, r61, 0, r61, z3] - 
 2*G[0, r61, 0, r62, w^2] + 2*G[0, r61, 0, r62, z3] - 
 2*G[0, r61, w^(-2), 0, w^2] + 2*G[0, r61, w^(-2), 0, z3] + 
 2*G[0, r61, w^(-2), r61, w^2] - 2*G[0, r61, w^(-2), r61, z3] + 
 2*G[0, r61, w^(-2), r62, w^2] - 2*G[0, r61, w^(-2), r62, z3] - 
 2*G[0, r61, w^2, 0, w^2] + 2*G[0, r61, w^2, 0, z3] + 
 2*G[0, r61, w^2, r61, w^2] - 2*G[0, r61, w^2, r61, z3] + 
 2*G[0, r61, w^2, r62, w^2] - 2*G[0, r61, w^2, r62, z3] + 
 2*G[0, r62, 0, 0, w^2] - 2*G[0, r62, 0, 0, z3] - 2*G[0, r62, 0, r61, w^2] + 
 2*G[0, r62, 0, r61, z3] - 2*G[0, r62, 0, r62, w^2] + 
 2*G[0, r62, 0, r62, z3] - 2*G[0, r62, w^(-2), 0, w^2] + 
 2*G[0, r62, w^(-2), 0, z3] + 2*G[0, r62, w^(-2), r61, w^2] - 
 2*G[0, r62, w^(-2), r61, z3] + 2*G[0, r62, w^(-2), r62, w^2] - 
 2*G[0, r62, w^(-2), r62, z3] - 2*G[0, r62, w^2, 0, w^2] + 
 2*G[0, r62, w^2, 0, z3] + 2*G[0, r62, w^2, r61, w^2] - 
 2*G[0, r62, w^2, r61, z3] + 2*G[0, r62, w^2, r62, w^2] - 
 2*G[0, r62, w^2, r62, z3] + G[0, w^(-2), 0, 0, w^2] - 
 G[0, w^(-2), 0, 0, z3] - G[0, w^(-2), 0, r61, w^2] + 
 G[0, w^(-2), 0, r61, z3] - G[0, w^(-2), 0, r62, w^2] + 
 G[0, w^(-2), 0, r62, z3] - 4*G[0, w^(-2), r61, 0, w^2] + 
 4*G[0, w^(-2), r61, 0, z3] + 4*G[0, w^(-2), r61, r61, w^2] - 
 4*G[0, w^(-2), r61, r61, z3] + 4*G[0, w^(-2), r61, r62, w^2] - 
 4*G[0, w^(-2), r61, r62, z3] - 4*G[0, w^(-2), r62, 0, w^2] + 
 4*G[0, w^(-2), r62, 0, z3] + 4*G[0, w^(-2), r62, r61, w^2] - 
 4*G[0, w^(-2), r62, r61, z3] + 4*G[0, w^(-2), r62, r62, w^2] - 
 4*G[0, w^(-2), r62, r62, z3] + 3*G[0, w^(-2), w^(-2), 0, w^2] - 
 3*G[0, w^(-2), w^(-2), 0, z3] - 3*G[0, w^(-2), w^(-2), r61, w^2] + 
 3*G[0, w^(-2), w^(-2), r61, z3] - 3*G[0, w^(-2), w^(-2), r62, w^2] + 
 3*G[0, w^(-2), w^(-2), r62, z3] + 3*G[0, w^(-2), w^2, 0, w^2] - 
 3*G[0, w^(-2), w^2, 0, z3] - 3*G[0, w^(-2), w^2, r61, w^2] + 
 3*G[0, w^(-2), w^2, r61, z3] - 3*G[0, w^(-2), w^2, r62, w^2] + 
 3*G[0, w^(-2), w^2, r62, z3] + G[0, w^2, 0, 0, w^2] - G[0, w^2, 0, 0, z3] - 
 G[0, w^2, 0, r61, w^2] + G[0, w^2, 0, r61, z3] - G[0, w^2, 0, r62, w^2] + 
 G[0, w^2, 0, r62, z3] - 4*G[0, w^2, r61, 0, w^2] + 4*G[0, w^2, r61, 0, z3] + 
 4*G[0, w^2, r61, r61, w^2] - 4*G[0, w^2, r61, r61, z3] + 
 4*G[0, w^2, r61, r62, w^2] - 4*G[0, w^2, r61, r62, z3] - 
 4*G[0, w^2, r62, 0, w^2] + 4*G[0, w^2, r62, 0, z3] + 
 4*G[0, w^2, r62, r61, w^2] - 4*G[0, w^2, r62, r61, z3] + 
 4*G[0, w^2, r62, r62, w^2] - 4*G[0, w^2, r62, r62, z3] + 
 3*G[0, w^2, w^(-2), 0, w^2] - 3*G[0, w^2, w^(-2), 0, z3] - 
 3*G[0, w^2, w^(-2), r61, w^2] + 3*G[0, w^2, w^(-2), r61, z3] - 
 3*G[0, w^2, w^(-2), r62, w^2] + 3*G[0, w^2, w^(-2), r62, z3] + 
 3*G[0, w^2, w^2, 0, w^2] - 3*G[0, w^2, w^2, 0, z3] - 
 3*G[0, w^2, w^2, r61, w^2] + 3*G[0, w^2, w^2, r61, z3] - 
 3*G[0, w^2, w^2, r62, w^2] + 3*G[0, w^2, w^2, r62, z3] + 
 24*G[-I, 0, -1, 0, r1] - 24*G[-I, 0, -1, 0, w] - 12*G[-I, 0, 0, 0, r1] + 
 12*G[-I, 0, 0, 0, w] + 16*G[-I, 0, 0, 1, r1] - 16*G[-I, 0, 0, 1, w] + 
 24*G[-I, 0, 0, r1, r1] + 24*G[-I, 0, 1, 0, r1] - 24*G[-I, 0, 1, 0, w] - 
 32*G[-I, 0, 1, 1, r1] + 32*G[-I, 0, 1, 1, w] - 16*G[-I, 0, 1, r1, r1] + 
 24*G[-I, 0, r1, 0, r1] - 16*G[-I, 0, r1, 1, r1] + 20*G[-I, r1, 0, 0, r1] + 
 4*G[-I, r1, 0, 0, w] - 32*G[-I, r1, 0, 1, r1] + 16*G[-I, r1, 0, 1, w] - 
 8*G[-I, r1, 0, r1, r1] - 16*G[-I, r1, 1, 0, r1] + 16*G[-I, r1, 1, 0, w] + 
 32*G[-I, r1, 1, 1, r1] - 32*G[-I, r1, 1, 1, w] + 16*G[-I, r1, 1, r1, r1] - 
 16*G[-I, r1, r1, 0, r1] + 32*G[-I, r1, r1, 1, r1] - 8*G[-I, r1, r2, 0, r1] + 
 16*G[-I, r1, r2, 1, r1] - 4*G[-I, r2, 0, 0, r1] + 4*G[-I, r2, 0, 0, w] - 
 16*G[-I, r2, 0, 1, r1] + 16*G[-I, r2, 0, 1, w] - 8*G[-I, r2, 0, r1, r1] - 
 16*G[-I, r2, 1, 0, r1] + 16*G[-I, r2, 1, 0, w] + 32*G[-I, r2, 1, 1, r1] - 
 32*G[-I, r2, 1, 1, w] + 16*G[-I, r2, 1, r1, r1] - 8*G[-I, r2, r1, 0, r1] + 
 16*G[-I, r2, r1, 1, r1] + 24*G[I, 0, -1, 0, r1] - 24*G[I, 0, -1, 0, w] - 
 12*G[I, 0, 0, 0, r1] + 12*G[I, 0, 0, 0, w] + 16*G[I, 0, 0, 1, r1] - 
 16*G[I, 0, 0, 1, w] + 24*G[I, 0, 0, r1, r1] + 24*G[I, 0, 1, 0, r1] - 
 24*G[I, 0, 1, 0, w] - 32*G[I, 0, 1, 1, r1] + 32*G[I, 0, 1, 1, w] - 
 16*G[I, 0, 1, r1, r1] + 24*G[I, 0, r1, 0, r1] - 16*G[I, 0, r1, 1, r1] + 
 20*G[I, r1, 0, 0, r1] + 4*G[I, r1, 0, 0, w] - 32*G[I, r1, 0, 1, r1] + 
 16*G[I, r1, 0, 1, w] - 8*G[I, r1, 0, r1, r1] - 16*G[I, r1, 1, 0, r1] + 
 16*G[I, r1, 1, 0, w] + 32*G[I, r1, 1, 1, r1] - 32*G[I, r1, 1, 1, w] + 
 16*G[I, r1, 1, r1, r1] - 16*G[I, r1, r1, 0, r1] + 32*G[I, r1, r1, 1, r1] - 
 8*G[I, r1, r2, 0, r1] + 16*G[I, r1, r2, 1, r1] - 4*G[I, r2, 0, 0, r1] + 
 4*G[I, r2, 0, 0, w] - 16*G[I, r2, 0, 1, r1] + 16*G[I, r2, 0, 1, w] - 
 8*G[I, r2, 0, r1, r1] - 16*G[I, r2, 1, 0, r1] + 16*G[I, r2, 1, 0, w] + 
 32*G[I, r2, 1, 1, r1] - 32*G[I, r2, 1, 1, w] + 16*G[I, r2, 1, r1, r1] - 
 8*G[I, r2, r1, 0, r1] + 16*G[I, r2, r1, 1, r1] + (8*G[1, 0, 0, 0, w])/3 + 
 8*G[1, 0, 0, 0, w^2] - 8*G[1, 0, 0, 0, z3] - (16*G[1, 0, 0, 1, w])/3 - 
 8*G[1, 0, 0, r61, w^2] + 8*G[1, 0, 0, r61, z3] - 8*G[1, 0, 0, r62, w^2] + 
 8*G[1, 0, 0, r62, z3] + (32*G[1, 0, 1, 0, w])/3 - (64*G[1, 0, 1, 1, w])/3 - 
 8*G[1, 0, r1, 0, w] + 16*G[1, 0, r1, 1, w] - 8*G[1, 0, r2, 0, w] + 
 16*G[1, 0, r2, 1, w] - 8*G[1, 0, w^(-2), 0, w^2] + 
 8*G[1, 0, w^(-2), 0, z3] + 8*G[1, 0, w^(-2), r61, w^2] - 
 8*G[1, 0, w^(-2), r61, z3] + 8*G[1, 0, w^(-2), r62, w^2] - 
 8*G[1, 0, w^(-2), r62, z3] - 8*G[1, 0, w^2, 0, w^2] + 
 8*G[1, 0, w^2, 0, z3] + 8*G[1, 0, w^2, r61, w^2] - 8*G[1, 0, w^2, r61, z3] + 
 8*G[1, 0, w^2, r62, w^2] - 8*G[1, 0, w^2, r62, z3] + 
 (80*G[1, 1, 0, 0, w])/3 - (160*G[1, 1, 0, 1, w])/3 - 
 (256*G[1, 1, 1, 0, w])/3 + (512*G[1, 1, 1, 1, w])/3 - 
 (512*G[1, 1, 1, 1, w^2])/3 + (512*G[1, 1, 1, 1, z3])/3 + 
 (256*G[1, 1, 1, r61, w^2])/3 - (256*G[1, 1, 1, r61, z3])/3 + 
 (256*G[1, 1, 1, r62, w^2])/3 - (256*G[1, 1, 1, r62, z3])/3 + 
 16*G[1, 1, r1, 0, w] - 32*G[1, 1, r1, 1, w] + 16*G[1, 1, r2, 0, w] - 
 32*G[1, 1, r2, 1, w] - (256*G[1, 1, r61, 0, w^2])/3 + 
 (256*G[1, 1, r61, 0, z3])/3 + (256*G[1, 1, r61, 1, w^2])/3 - 
 (256*G[1, 1, r61, 1, z3])/3 + (128*G[1, 1, r61, r61, w^2])/3 - 
 (128*G[1, 1, r61, r61, z3])/3 + (128*G[1, 1, r61, r62, w^2])/3 - 
 (128*G[1, 1, r61, r62, z3])/3 - (256*G[1, 1, r62, 0, w^2])/3 + 
 (256*G[1, 1, r62, 0, z3])/3 + (256*G[1, 1, r62, 1, w^2])/3 - 
 (256*G[1, 1, r62, 1, z3])/3 + (128*G[1, 1, r62, r61, w^2])/3 - 
 (128*G[1, 1, r62, r61, z3])/3 + (128*G[1, 1, r62, r62, w^2])/3 - 
 (128*G[1, 1, r62, r62, z3])/3 + (256*G[1, 1, w^(-2), 0, w^2])/3 - 
 (256*G[1, 1, w^(-2), 0, z3])/3 - (256*G[1, 1, w^(-2), r61, w^2])/3 + 
 (256*G[1, 1, w^(-2), r61, z3])/3 - (256*G[1, 1, w^(-2), r62, w^2])/3 + 
 (256*G[1, 1, w^(-2), r62, z3])/3 + (256*G[1, 1, w^2, 0, w^2])/3 - 
 (256*G[1, 1, w^2, 0, z3])/3 - (256*G[1, 1, w^2, r61, w^2])/3 + 
 (256*G[1, 1, w^2, r61, z3])/3 - (256*G[1, 1, w^2, r62, w^2])/3 + 
 (256*G[1, 1, w^2, r62, z3])/3 - 16*G[1, r1, 0, 0, w] + 
 32*G[1, r1, 0, 1, w] + 32*G[1, r1, 1, 0, w] - 64*G[1, r1, 1, 1, w] - 
 16*G[1, r2, 0, 0, w] + 32*G[1, r2, 0, 1, w] + 32*G[1, r2, 1, 0, w] - 
 64*G[1, r2, 1, 1, w] + (152*G[1, r61, 0, 0, w^2])/3 - 
 (152*G[1, r61, 0, 0, z3])/3 - (160*G[1, r61, 0, 1, w^2])/3 + 
 (160*G[1, r61, 0, 1, z3])/3 - 24*G[1, r61, 0, r61, w^2] + 
 24*G[1, r61, 0, r61, z3] - 24*G[1, r61, 0, r62, w^2] + 
 24*G[1, r61, 0, r62, z3] - (256*G[1, r61, 1, 0, w^2])/3 + 
 (256*G[1, r61, 1, 0, z3])/3 + (256*G[1, r61, 1, 1, w^2])/3 - 
 (256*G[1, r61, 1, 1, z3])/3 + (128*G[1, r61, 1, r61, w^2])/3 - 
 (128*G[1, r61, 1, r61, z3])/3 + (128*G[1, r61, 1, r62, w^2])/3 - 
 (128*G[1, r61, 1, r62, z3])/3 - (128*G[1, r61, r61, 0, w^2])/3 + 
 (128*G[1, r61, r61, 0, z3])/3 + (128*G[1, r61, r61, 1, w^2])/3 - 
 (128*G[1, r61, r61, 1, z3])/3 + (64*G[1, r61, r61, r61, w^2])/3 - 
 (64*G[1, r61, r61, r61, z3])/3 + (64*G[1, r61, r61, r62, w^2])/3 - 
 (64*G[1, r61, r61, r62, z3])/3 - (128*G[1, r61, r62, 0, w^2])/3 + 
 (128*G[1, r61, r62, 0, z3])/3 + (128*G[1, r61, r62, 1, w^2])/3 - 
 (128*G[1, r61, r62, 1, z3])/3 + (64*G[1, r61, r62, r61, w^2])/3 - 
 (64*G[1, r61, r62, r61, z3])/3 + (64*G[1, r61, r62, r62, w^2])/3 - 
 (64*G[1, r61, r62, r62, z3])/3 + (56*G[1, r61, w^(-2), 0, w^2])/3 - 
 (56*G[1, r61, w^(-2), 0, z3])/3 - (56*G[1, r61, w^(-2), r61, w^2])/3 + 
 (56*G[1, r61, w^(-2), r61, z3])/3 - (56*G[1, r61, w^(-2), r62, w^2])/3 + 
 (56*G[1, r61, w^(-2), r62, z3])/3 + 16*G[1, r61, -w^(-1), 0, w^2] - 
 16*G[1, r61, -w^(-1), 0, z3] - 32*G[1, r61, -w^(-1), 1, w^2] + 
 32*G[1, r61, -w^(-1), 1, z3] + 16*G[1, r61, -w, 0, w^2] - 
 16*G[1, r61, -w, 0, z3] - 32*G[1, r61, -w, 1, w^2] + 
 32*G[1, r61, -w, 1, z3] + (56*G[1, r61, w^2, 0, w^2])/3 - 
 (56*G[1, r61, w^2, 0, z3])/3 - (56*G[1, r61, w^2, r61, w^2])/3 + 
 (56*G[1, r61, w^2, r61, z3])/3 - (56*G[1, r61, w^2, r62, w^2])/3 + 
 (56*G[1, r61, w^2, r62, z3])/3 + (152*G[1, r62, 0, 0, w^2])/3 - 
 (152*G[1, r62, 0, 0, z3])/3 - (160*G[1, r62, 0, 1, w^2])/3 + 
 (160*G[1, r62, 0, 1, z3])/3 - 24*G[1, r62, 0, r61, w^2] + 
 24*G[1, r62, 0, r61, z3] - 24*G[1, r62, 0, r62, w^2] + 
 24*G[1, r62, 0, r62, z3] - (256*G[1, r62, 1, 0, w^2])/3 + 
 (256*G[1, r62, 1, 0, z3])/3 + (256*G[1, r62, 1, 1, w^2])/3 - 
 (256*G[1, r62, 1, 1, z3])/3 + (128*G[1, r62, 1, r61, w^2])/3 - 
 (128*G[1, r62, 1, r61, z3])/3 + (128*G[1, r62, 1, r62, w^2])/3 - 
 (128*G[1, r62, 1, r62, z3])/3 - (128*G[1, r62, r61, 0, w^2])/3 + 
 (128*G[1, r62, r61, 0, z3])/3 + (128*G[1, r62, r61, 1, w^2])/3 - 
 (128*G[1, r62, r61, 1, z3])/3 + (64*G[1, r62, r61, r61, w^2])/3 - 
 (64*G[1, r62, r61, r61, z3])/3 + (64*G[1, r62, r61, r62, w^2])/3 - 
 (64*G[1, r62, r61, r62, z3])/3 - (128*G[1, r62, r62, 0, w^2])/3 + 
 (128*G[1, r62, r62, 0, z3])/3 + (128*G[1, r62, r62, 1, w^2])/3 - 
 (128*G[1, r62, r62, 1, z3])/3 + (64*G[1, r62, r62, r61, w^2])/3 - 
 (64*G[1, r62, r62, r61, z3])/3 + (64*G[1, r62, r62, r62, w^2])/3 - 
 (64*G[1, r62, r62, r62, z3])/3 + (56*G[1, r62, w^(-2), 0, w^2])/3 - 
 (56*G[1, r62, w^(-2), 0, z3])/3 - (56*G[1, r62, w^(-2), r61, w^2])/3 + 
 (56*G[1, r62, w^(-2), r61, z3])/3 - (56*G[1, r62, w^(-2), r62, w^2])/3 + 
 (56*G[1, r62, w^(-2), r62, z3])/3 + 16*G[1, r62, -w^(-1), 0, w^2] - 
 16*G[1, r62, -w^(-1), 0, z3] - 32*G[1, r62, -w^(-1), 1, w^2] + 
 32*G[1, r62, -w^(-1), 1, z3] + 16*G[1, r62, -w, 0, w^2] - 
 16*G[1, r62, -w, 0, z3] - 32*G[1, r62, -w, 1, w^2] + 
 32*G[1, r62, -w, 1, z3] + (56*G[1, r62, w^2, 0, w^2])/3 - 
 (56*G[1, r62, w^2, 0, z3])/3 - (56*G[1, r62, w^2, r61, w^2])/3 + 
 (56*G[1, r62, w^2, r61, z3])/3 - (56*G[1, r62, w^2, r62, w^2])/3 + 
 (56*G[1, r62, w^2, r62, z3])/3 - (152*G[1, w^(-2), 0, 0, w^2])/3 + 
 (152*G[1, w^(-2), 0, 0, z3])/3 + (160*G[1, w^(-2), 0, 1, w^2])/3 - 
 (160*G[1, w^(-2), 0, 1, z3])/3 + 24*G[1, w^(-2), 0, r61, w^2] - 
 24*G[1, w^(-2), 0, r61, z3] + 24*G[1, w^(-2), 0, r62, w^2] - 
 24*G[1, w^(-2), 0, r62, z3] + (208*G[1, w^(-2), 1, 0, w^2])/3 - 
 (208*G[1, w^(-2), 1, 0, z3])/3 - (208*G[1, w^(-2), 1, r61, w^2])/3 + 
 (208*G[1, w^(-2), 1, r61, z3])/3 - (208*G[1, w^(-2), 1, r62, w^2])/3 + 
 (208*G[1, w^(-2), 1, r62, z3])/3 + (232*G[1, w^(-2), r61, 0, w^2])/3 - 
 (232*G[1, w^(-2), r61, 0, z3])/3 - (208*G[1, w^(-2), r61, 1, w^2])/3 + 
 (208*G[1, w^(-2), r61, 1, z3])/3 - (128*G[1, w^(-2), r61, r61, w^2])/3 + 
 (128*G[1, w^(-2), r61, r61, z3])/3 - (128*G[1, w^(-2), r61, r62, w^2])/3 + 
 (128*G[1, w^(-2), r61, r62, z3])/3 + (232*G[1, w^(-2), r62, 0, w^2])/3 - 
 (232*G[1, w^(-2), r62, 0, z3])/3 - (208*G[1, w^(-2), r62, 1, w^2])/3 + 
 (208*G[1, w^(-2), r62, 1, z3])/3 - (128*G[1, w^(-2), r62, r61, w^2])/3 + 
 (128*G[1, w^(-2), r62, r61, z3])/3 - (128*G[1, w^(-2), r62, r62, w^2])/3 + 
 (128*G[1, w^(-2), r62, r62, z3])/3 - (160*G[1, w^(-2), w^(-2), 0, w^2])/3 + 
 (160*G[1, w^(-2), w^(-2), 0, z3])/3 + (160*G[1, w^(-2), w^(-2), r61, w^2])/
  3 - (160*G[1, w^(-2), w^(-2), r61, z3])/3 + 
 (160*G[1, w^(-2), w^(-2), r62, w^2])/3 - (160*G[1, w^(-2), w^(-2), r62, z3])/
  3 - 16*G[1, w^(-2), -w^(-1), 0, w^2] + 16*G[1, w^(-2), -w^(-1), 0, z3] + 
 32*G[1, w^(-2), -w^(-1), 1, w^2] - 32*G[1, w^(-2), -w^(-1), 1, z3] - 
 (160*G[1, w^(-2), w^2, 0, w^2])/3 + (160*G[1, w^(-2), w^2, 0, z3])/3 + 
 (160*G[1, w^(-2), w^2, r61, w^2])/3 - (160*G[1, w^(-2), w^2, r61, z3])/3 + 
 (160*G[1, w^(-2), w^2, r62, w^2])/3 - (160*G[1, w^(-2), w^2, r62, z3])/3 - 
 8*G[1, -w^(-1), 0, 0, w^2] + 8*G[1, -w^(-1), 0, 0, z3] + 
 8*G[1, -w^(-1), 0, r61, w^2] - 8*G[1, -w^(-1), 0, r61, z3] + 
 8*G[1, -w^(-1), 0, r62, w^2] - 8*G[1, -w^(-1), 0, r62, z3] + 
 16*G[1, -w^(-1), 1, 0, w^2] - 16*G[1, -w^(-1), 1, 0, z3] - 
 16*G[1, -w^(-1), 1, r61, w^2] + 16*G[1, -w^(-1), 1, r61, z3] - 
 16*G[1, -w^(-1), 1, r62, w^2] + 16*G[1, -w^(-1), 1, r62, z3] + 
 8*G[1, -w^(-1), r61, 0, w^2] - 8*G[1, -w^(-1), r61, 0, z3] - 
 16*G[1, -w^(-1), r61, 1, w^2] + 16*G[1, -w^(-1), r61, 1, z3] + 
 8*G[1, -w^(-1), r62, 0, w^2] - 8*G[1, -w^(-1), r62, 0, z3] - 
 16*G[1, -w^(-1), r62, 1, w^2] + 16*G[1, -w^(-1), r62, 1, z3] - 
 16*G[1, -w^(-1), -w, 0, w^2] + 16*G[1, -w^(-1), -w, 0, z3] + 
 32*G[1, -w^(-1), -w, 1, w^2] - 32*G[1, -w^(-1), -w, 1, z3] - 
 8*G[1, -w, 0, 0, w^2] + 8*G[1, -w, 0, 0, z3] + 8*G[1, -w, 0, r61, w^2] - 
 8*G[1, -w, 0, r61, z3] + 8*G[1, -w, 0, r62, w^2] - 8*G[1, -w, 0, r62, z3] + 
 16*G[1, -w, 1, 0, w^2] - 16*G[1, -w, 1, 0, z3] - 16*G[1, -w, 1, r61, w^2] + 
 16*G[1, -w, 1, r61, z3] - 16*G[1, -w, 1, r62, w^2] + 
 16*G[1, -w, 1, r62, z3] + 8*G[1, -w, r61, 0, w^2] - 8*G[1, -w, r61, 0, z3] - 
 16*G[1, -w, r61, 1, w^2] + 16*G[1, -w, r61, 1, z3] + 
 8*G[1, -w, r62, 0, w^2] - 8*G[1, -w, r62, 0, z3] - 
 16*G[1, -w, r62, 1, w^2] + 16*G[1, -w, r62, 1, z3] - 
 16*G[1, -w, -w^(-1), 0, w^2] + 16*G[1, -w, -w^(-1), 0, z3] + 
 32*G[1, -w, -w^(-1), 1, w^2] - 32*G[1, -w, -w^(-1), 1, z3] - 
 (152*G[1, w^2, 0, 0, w^2])/3 + (152*G[1, w^2, 0, 0, z3])/3 + 
 (160*G[1, w^2, 0, 1, w^2])/3 - (160*G[1, w^2, 0, 1, z3])/3 + 
 24*G[1, w^2, 0, r61, w^2] - 24*G[1, w^2, 0, r61, z3] + 
 24*G[1, w^2, 0, r62, w^2] - 24*G[1, w^2, 0, r62, z3] + 
 (208*G[1, w^2, 1, 0, w^2])/3 - (208*G[1, w^2, 1, 0, z3])/3 - 
 (208*G[1, w^2, 1, r61, w^2])/3 + (208*G[1, w^2, 1, r61, z3])/3 - 
 (208*G[1, w^2, 1, r62, w^2])/3 + (208*G[1, w^2, 1, r62, z3])/3 + 
 (232*G[1, w^2, r61, 0, w^2])/3 - (232*G[1, w^2, r61, 0, z3])/3 - 
 (208*G[1, w^2, r61, 1, w^2])/3 + (208*G[1, w^2, r61, 1, z3])/3 - 
 (128*G[1, w^2, r61, r61, w^2])/3 + (128*G[1, w^2, r61, r61, z3])/3 - 
 (128*G[1, w^2, r61, r62, w^2])/3 + (128*G[1, w^2, r61, r62, z3])/3 + 
 (232*G[1, w^2, r62, 0, w^2])/3 - (232*G[1, w^2, r62, 0, z3])/3 - 
 (208*G[1, w^2, r62, 1, w^2])/3 + (208*G[1, w^2, r62, 1, z3])/3 - 
 (128*G[1, w^2, r62, r61, w^2])/3 + (128*G[1, w^2, r62, r61, z3])/3 - 
 (128*G[1, w^2, r62, r62, w^2])/3 + (128*G[1, w^2, r62, r62, z3])/3 - 
 (160*G[1, w^2, w^(-2), 0, w^2])/3 + (160*G[1, w^2, w^(-2), 0, z3])/3 + 
 (160*G[1, w^2, w^(-2), r61, w^2])/3 - (160*G[1, w^2, w^(-2), r61, z3])/3 + 
 (160*G[1, w^2, w^(-2), r62, w^2])/3 - (160*G[1, w^2, w^(-2), r62, z3])/3 - 
 16*G[1, w^2, -w, 0, w^2] + 16*G[1, w^2, -w, 0, z3] + 
 32*G[1, w^2, -w, 1, w^2] - 32*G[1, w^2, -w, 1, z3] - 
 (160*G[1, w^2, w^2, 0, w^2])/3 + (160*G[1, w^2, w^2, 0, z3])/3 + 
 (160*G[1, w^2, w^2, r61, w^2])/3 - (160*G[1, w^2, w^2, r61, z3])/3 + 
 (160*G[1, w^2, w^2, r62, w^2])/3 - (160*G[1, w^2, w^2, r62, z3])/3 + 
 18*G[r1, 0, -1, 0, w] - 41*G[r1, 0, 0, 0, w] + 24*G[r1, 0, 0, 1, w] + 
 6*G[r1, 0, 1, 0, w] + 12*G[r1, 0, r1, 0, w] - 24*G[r1, 0, r1, 1, w] + 
 12*G[r1, 0, r2, 0, w] - 24*G[r1, 0, r2, 1, w] + 24*G[r1, -I, 0, 0, w] - 
 16*G[r1, -I, 0, 1, w] - 8*G[r1, -I, r1, 0, w] + 16*G[r1, -I, r1, 1, w] - 
 8*G[r1, -I, r2, 0, w] + 16*G[r1, -I, r2, 1, w] + 24*G[r1, I, 0, 0, w] - 
 16*G[r1, I, 0, 1, w] - 8*G[r1, I, r1, 0, w] + 16*G[r1, I, r1, 1, w] - 
 8*G[r1, I, r2, 0, w] + 16*G[r1, I, r2, 1, w] + 10*G[r1, 1, 0, 0, w] - 
 16*G[r1, 1, 0, 1, w] - 8*G[r1, 1, r1, 0, w] + 16*G[r1, 1, r1, 1, w] - 
 8*G[r1, 1, r2, 0, w] + 16*G[r1, 1, r2, 1, w] + 18*G[r2, 0, -1, 0, w] - 
 41*G[r2, 0, 0, 0, w] + 24*G[r2, 0, 0, 1, w] + 6*G[r2, 0, 1, 0, w] + 
 12*G[r2, 0, r1, 0, w] - 24*G[r2, 0, r1, 1, w] + 12*G[r2, 0, r2, 0, w] - 
 24*G[r2, 0, r2, 1, w] - 24*G[r2, -I, 0, 0, r1] + 24*G[r2, -I, 0, 0, w] + 
 16*G[r2, -I, 0, 1, r1] - 16*G[r2, -I, 0, 1, w] + 8*G[r2, -I, r1, 0, r1] - 
 8*G[r2, -I, r1, 0, w] - 16*G[r2, -I, r1, 1, r1] + 16*G[r2, -I, r1, 1, w] + 
 8*G[r2, -I, r2, 0, r1] - 8*G[r2, -I, r2, 0, w] - 16*G[r2, -I, r2, 1, r1] + 
 16*G[r2, -I, r2, 1, w] - 24*G[r2, I, 0, 0, r1] + 24*G[r2, I, 0, 0, w] + 
 16*G[r2, I, 0, 1, r1] - 16*G[r2, I, 0, 1, w] + 8*G[r2, I, r1, 0, r1] - 
 8*G[r2, I, r1, 0, w] - 16*G[r2, I, r1, 1, r1] + 16*G[r2, I, r1, 1, w] + 
 8*G[r2, I, r2, 0, r1] - 8*G[r2, I, r2, 0, w] - 16*G[r2, I, r2, 1, r1] + 
 16*G[r2, I, r2, 1, w] + 10*G[r2, 1, 0, 0, w] - 16*G[r2, 1, 0, 1, w] - 
 8*G[r2, 1, r1, 0, w] + 16*G[r2, 1, r1, 1, w] - 8*G[r2, 1, r2, 0, w] + 
 16*G[r2, 1, r2, 1, w] - (55*G[r61, 0, 0, 0, w^2])/3 + 
 (55*G[r61, 0, 0, 0, z3])/3 + (56*G[r61, 0, 0, 1, w^2])/3 - 
 (56*G[r61, 0, 0, 1, z3])/3 + 9*G[r61, 0, 0, r61, w^2] - 
 9*G[r61, 0, 0, r61, z3] + 9*G[r61, 0, 0, r62, w^2] - 
 9*G[r61, 0, 0, r62, z3] + (152*G[r61, 0, 1, 0, w^2])/3 - 
 (152*G[r61, 0, 1, 0, z3])/3 - (160*G[r61, 0, 1, 1, w^2])/3 + 
 (160*G[r61, 0, 1, 1, z3])/3 - 24*G[r61, 0, 1, r61, w^2] + 
 24*G[r61, 0, 1, r61, z3] - 24*G[r61, 0, 1, r62, w^2] + 
 24*G[r61, 0, 1, r62, z3] + 24*G[r61, 0, r61, 0, w^2] - 
 24*G[r61, 0, r61, 0, z3] - 24*G[r61, 0, r61, 1, w^2] + 
 24*G[r61, 0, r61, 1, z3] - 12*G[r61, 0, r61, r61, w^2] + 
 12*G[r61, 0, r61, r61, z3] - 12*G[r61, 0, r61, r62, w^2] + 
 12*G[r61, 0, r61, r62, z3] + 24*G[r61, 0, r62, 0, w^2] - 
 24*G[r61, 0, r62, 0, z3] - 24*G[r61, 0, r62, 1, w^2] + 
 24*G[r61, 0, r62, 1, z3] - 12*G[r61, 0, r62, r61, w^2] + 
 12*G[r61, 0, r62, r61, z3] - 12*G[r61, 0, r62, r62, w^2] + 
 12*G[r61, 0, r62, r62, z3] - 15*G[r61, 0, w^(-2), 0, w^2] + 
 15*G[r61, 0, w^(-2), 0, z3] + 15*G[r61, 0, w^(-2), r61, w^2] - 
 15*G[r61, 0, w^(-2), r61, z3] + 15*G[r61, 0, w^(-2), r62, w^2] - 
 15*G[r61, 0, w^(-2), r62, z3] - 16*G[r61, 0, -w^(-1), 0, w^2] + 
 16*G[r61, 0, -w^(-1), 0, z3] + 32*G[r61, 0, -w^(-1), 1, w^2] - 
 32*G[r61, 0, -w^(-1), 1, z3] - 16*G[r61, 0, -w, 0, w^2] + 
 16*G[r61, 0, -w, 0, z3] + 32*G[r61, 0, -w, 1, w^2] - 
 32*G[r61, 0, -w, 1, z3] - 15*G[r61, 0, w^2, 0, w^2] + 
 15*G[r61, 0, w^2, 0, z3] + 15*G[r61, 0, w^2, r61, w^2] - 
 15*G[r61, 0, w^2, r61, z3] + 15*G[r61, 0, w^2, r62, w^2] - 
 15*G[r61, 0, w^2, r62, z3] + (152*G[r61, 1, 0, 0, w^2])/3 - 
 (152*G[r61, 1, 0, 0, z3])/3 - (160*G[r61, 1, 0, 1, w^2])/3 + 
 (160*G[r61, 1, 0, 1, z3])/3 - 24*G[r61, 1, 0, r61, w^2] + 
 24*G[r61, 1, 0, r61, z3] - 24*G[r61, 1, 0, r62, w^2] + 
 24*G[r61, 1, 0, r62, z3] - (256*G[r61, 1, 1, 0, w^2])/3 + 
 (256*G[r61, 1, 1, 0, z3])/3 + (256*G[r61, 1, 1, 1, w^2])/3 - 
 (256*G[r61, 1, 1, 1, z3])/3 + (128*G[r61, 1, 1, r61, w^2])/3 - 
 (128*G[r61, 1, 1, r61, z3])/3 + (128*G[r61, 1, 1, r62, w^2])/3 - 
 (128*G[r61, 1, 1, r62, z3])/3 - (128*G[r61, 1, r61, 0, w^2])/3 + 
 (128*G[r61, 1, r61, 0, z3])/3 + (128*G[r61, 1, r61, 1, w^2])/3 - 
 (128*G[r61, 1, r61, 1, z3])/3 + (64*G[r61, 1, r61, r61, w^2])/3 - 
 (64*G[r61, 1, r61, r61, z3])/3 + (64*G[r61, 1, r61, r62, w^2])/3 - 
 (64*G[r61, 1, r61, r62, z3])/3 - (128*G[r61, 1, r62, 0, w^2])/3 + 
 (128*G[r61, 1, r62, 0, z3])/3 + (128*G[r61, 1, r62, 1, w^2])/3 - 
 (128*G[r61, 1, r62, 1, z3])/3 + (64*G[r61, 1, r62, r61, w^2])/3 - 
 (64*G[r61, 1, r62, r61, z3])/3 + (64*G[r61, 1, r62, r62, w^2])/3 - 
 (64*G[r61, 1, r62, r62, z3])/3 + (56*G[r61, 1, w^(-2), 0, w^2])/3 - 
 (56*G[r61, 1, w^(-2), 0, z3])/3 - (56*G[r61, 1, w^(-2), r61, w^2])/3 + 
 (56*G[r61, 1, w^(-2), r61, z3])/3 - (56*G[r61, 1, w^(-2), r62, w^2])/3 + 
 (56*G[r61, 1, w^(-2), r62, z3])/3 + 16*G[r61, 1, -w^(-1), 0, w^2] - 
 16*G[r61, 1, -w^(-1), 0, z3] - 32*G[r61, 1, -w^(-1), 1, w^2] + 
 32*G[r61, 1, -w^(-1), 1, z3] + 16*G[r61, 1, -w, 0, w^2] - 
 16*G[r61, 1, -w, 0, z3] - 32*G[r61, 1, -w, 1, w^2] + 
 32*G[r61, 1, -w, 1, z3] + (56*G[r61, 1, w^2, 0, w^2])/3 - 
 (56*G[r61, 1, w^2, 0, z3])/3 - (56*G[r61, 1, w^2, r61, w^2])/3 + 
 (56*G[r61, 1, w^2, r61, z3])/3 - (56*G[r61, 1, w^2, r62, w^2])/3 + 
 (56*G[r61, 1, w^2, r62, z3])/3 + (76*G[r61, r61, 0, 0, w^2])/3 - 
 (76*G[r61, r61, 0, 0, z3])/3 - (80*G[r61, r61, 0, 1, w^2])/3 + 
 (80*G[r61, r61, 0, 1, z3])/3 - 12*G[r61, r61, 0, r61, w^2] + 
 12*G[r61, r61, 0, r61, z3] - 12*G[r61, r61, 0, r62, w^2] + 
 12*G[r61, r61, 0, r62, z3] - (128*G[r61, r61, 1, 0, w^2])/3 + 
 (128*G[r61, r61, 1, 0, z3])/3 + (128*G[r61, r61, 1, 1, w^2])/3 - 
 (128*G[r61, r61, 1, 1, z3])/3 + (64*G[r61, r61, 1, r61, w^2])/3 - 
 (64*G[r61, r61, 1, r61, z3])/3 + (64*G[r61, r61, 1, r62, w^2])/3 - 
 (64*G[r61, r61, 1, r62, z3])/3 - (64*G[r61, r61, r61, 0, w^2])/3 + 
 (64*G[r61, r61, r61, 0, z3])/3 + (64*G[r61, r61, r61, 1, w^2])/3 - 
 (64*G[r61, r61, r61, 1, z3])/3 + (32*G[r61, r61, r61, r61, w^2])/3 - 
 (32*G[r61, r61, r61, r61, z3])/3 + (32*G[r61, r61, r61, r62, w^2])/3 - 
 (32*G[r61, r61, r61, r62, z3])/3 - (64*G[r61, r61, r62, 0, w^2])/3 + 
 (64*G[r61, r61, r62, 0, z3])/3 + (64*G[r61, r61, r62, 1, w^2])/3 - 
 (64*G[r61, r61, r62, 1, z3])/3 + (32*G[r61, r61, r62, r61, w^2])/3 - 
 (32*G[r61, r61, r62, r61, z3])/3 + (32*G[r61, r61, r62, r62, w^2])/3 - 
 (32*G[r61, r61, r62, r62, z3])/3 + (28*G[r61, r61, w^(-2), 0, w^2])/3 - 
 (28*G[r61, r61, w^(-2), 0, z3])/3 - (28*G[r61, r61, w^(-2), r61, w^2])/3 + 
 (28*G[r61, r61, w^(-2), r61, z3])/3 - (28*G[r61, r61, w^(-2), r62, w^2])/3 + 
 (28*G[r61, r61, w^(-2), r62, z3])/3 + 8*G[r61, r61, -w^(-1), 0, w^2] - 
 8*G[r61, r61, -w^(-1), 0, z3] - 16*G[r61, r61, -w^(-1), 1, w^2] + 
 16*G[r61, r61, -w^(-1), 1, z3] + 8*G[r61, r61, -w, 0, w^2] - 
 8*G[r61, r61, -w, 0, z3] - 16*G[r61, r61, -w, 1, w^2] + 
 16*G[r61, r61, -w, 1, z3] + (28*G[r61, r61, w^2, 0, w^2])/3 - 
 (28*G[r61, r61, w^2, 0, z3])/3 - (28*G[r61, r61, w^2, r61, w^2])/3 + 
 (28*G[r61, r61, w^2, r61, z3])/3 - (28*G[r61, r61, w^2, r62, w^2])/3 + 
 (28*G[r61, r61, w^2, r62, z3])/3 + (76*G[r61, r62, 0, 0, w^2])/3 - 
 (76*G[r61, r62, 0, 0, z3])/3 - (80*G[r61, r62, 0, 1, w^2])/3 + 
 (80*G[r61, r62, 0, 1, z3])/3 - 12*G[r61, r62, 0, r61, w^2] + 
 12*G[r61, r62, 0, r61, z3] - 12*G[r61, r62, 0, r62, w^2] + 
 12*G[r61, r62, 0, r62, z3] - (128*G[r61, r62, 1, 0, w^2])/3 + 
 (128*G[r61, r62, 1, 0, z3])/3 + (128*G[r61, r62, 1, 1, w^2])/3 - 
 (128*G[r61, r62, 1, 1, z3])/3 + (64*G[r61, r62, 1, r61, w^2])/3 - 
 (64*G[r61, r62, 1, r61, z3])/3 + (64*G[r61, r62, 1, r62, w^2])/3 - 
 (64*G[r61, r62, 1, r62, z3])/3 - (64*G[r61, r62, r61, 0, w^2])/3 + 
 (64*G[r61, r62, r61, 0, z3])/3 + (64*G[r61, r62, r61, 1, w^2])/3 - 
 (64*G[r61, r62, r61, 1, z3])/3 + (32*G[r61, r62, r61, r61, w^2])/3 - 
 (32*G[r61, r62, r61, r61, z3])/3 + (32*G[r61, r62, r61, r62, w^2])/3 - 
 (32*G[r61, r62, r61, r62, z3])/3 - (64*G[r61, r62, r62, 0, w^2])/3 + 
 (64*G[r61, r62, r62, 0, z3])/3 + (64*G[r61, r62, r62, 1, w^2])/3 - 
 (64*G[r61, r62, r62, 1, z3])/3 + (32*G[r61, r62, r62, r61, w^2])/3 - 
 (32*G[r61, r62, r62, r61, z3])/3 + (32*G[r61, r62, r62, r62, w^2])/3 - 
 (32*G[r61, r62, r62, r62, z3])/3 + (28*G[r61, r62, w^(-2), 0, w^2])/3 - 
 (28*G[r61, r62, w^(-2), 0, z3])/3 - (28*G[r61, r62, w^(-2), r61, w^2])/3 + 
 (28*G[r61, r62, w^(-2), r61, z3])/3 - (28*G[r61, r62, w^(-2), r62, w^2])/3 + 
 (28*G[r61, r62, w^(-2), r62, z3])/3 + 8*G[r61, r62, -w^(-1), 0, w^2] - 
 8*G[r61, r62, -w^(-1), 0, z3] - 16*G[r61, r62, -w^(-1), 1, w^2] + 
 16*G[r61, r62, -w^(-1), 1, z3] + 8*G[r61, r62, -w, 0, w^2] - 
 8*G[r61, r62, -w, 0, z3] - 16*G[r61, r62, -w, 1, w^2] + 
 16*G[r61, r62, -w, 1, z3] + (28*G[r61, r62, w^2, 0, w^2])/3 - 
 (28*G[r61, r62, w^2, 0, z3])/3 - (28*G[r61, r62, w^2, r61, w^2])/3 + 
 (28*G[r61, r62, w^2, r61, z3])/3 - (28*G[r61, r62, w^2, r62, w^2])/3 + 
 (28*G[r61, r62, w^2, r62, z3])/3 - (49*G[r61, w^(-2), 0, 0, w^2])/3 + 
 (49*G[r61, w^(-2), 0, 0, z3])/3 + (32*G[r61, w^(-2), 0, 1, w^2])/3 - 
 (32*G[r61, w^(-2), 0, 1, z3])/3 + 11*G[r61, w^(-2), 0, r61, w^2] - 
 11*G[r61, w^(-2), 0, r61, z3] + 11*G[r61, w^(-2), 0, r62, w^2] - 
 11*G[r61, w^(-2), 0, r62, z3] + (32*G[r61, w^(-2), 1, 0, w^2])/3 - 
 (32*G[r61, w^(-2), 1, 0, z3])/3 - (32*G[r61, w^(-2), 1, r61, w^2])/3 + 
 (32*G[r61, w^(-2), 1, r61, z3])/3 - (32*G[r61, w^(-2), 1, r62, w^2])/3 + 
 (32*G[r61, w^(-2), 1, r62, z3])/3 + (44*G[r61, w^(-2), r61, 0, w^2])/3 - 
 (44*G[r61, w^(-2), r61, 0, z3])/3 - (32*G[r61, w^(-2), r61, 1, w^2])/3 + 
 (32*G[r61, w^(-2), r61, 1, z3])/3 - (28*G[r61, w^(-2), r61, r61, w^2])/3 + 
 (28*G[r61, w^(-2), r61, r61, z3])/3 - (28*G[r61, w^(-2), r61, r62, w^2])/3 + 
 (28*G[r61, w^(-2), r61, r62, z3])/3 + (44*G[r61, w^(-2), r62, 0, w^2])/3 - 
 (44*G[r61, w^(-2), r62, 0, z3])/3 - (32*G[r61, w^(-2), r62, 1, w^2])/3 + 
 (32*G[r61, w^(-2), r62, 1, z3])/3 - (28*G[r61, w^(-2), r62, r61, w^2])/3 + 
 (28*G[r61, w^(-2), r62, r61, z3])/3 - (28*G[r61, w^(-2), r62, r62, w^2])/3 + 
 (28*G[r61, w^(-2), r62, r62, z3])/3 - (11*G[r61, w^(-2), w^(-2), 0, w^2])/
  3 + (11*G[r61, w^(-2), w^(-2), 0, z3])/3 + 
 (11*G[r61, w^(-2), w^(-2), r61, w^2])/3 - 
 (11*G[r61, w^(-2), w^(-2), r61, z3])/3 + 
 (11*G[r61, w^(-2), w^(-2), r62, w^2])/3 - 
 (11*G[r61, w^(-2), w^(-2), r62, z3])/3 - (11*G[r61, w^(-2), w^2, 0, w^2])/
  3 + (11*G[r61, w^(-2), w^2, 0, z3])/3 + (11*G[r61, w^(-2), w^2, r61, w^2])/
  3 - (11*G[r61, w^(-2), w^2, r61, z3])/3 + 
 (11*G[r61, w^(-2), w^2, r62, w^2])/3 - (11*G[r61, w^(-2), w^2, r62, z3])/3 - 
 16*G[r61, -w^(-1), 0, 0, w^2] + 16*G[r61, -w^(-1), 0, 0, z3] + 
 24*G[r61, -w^(-1), 0, 1, w^2] - 24*G[r61, -w^(-1), 0, 1, z3] + 
 4*G[r61, -w^(-1), 0, r61, w^2] - 4*G[r61, -w^(-1), 0, r61, z3] + 
 4*G[r61, -w^(-1), 0, r62, w^2] - 4*G[r61, -w^(-1), 0, r62, z3] + 
 24*G[r61, -w^(-1), 1, 0, w^2] - 24*G[r61, -w^(-1), 1, 0, z3] - 
 32*G[r61, -w^(-1), 1, 1, w^2] + 32*G[r61, -w^(-1), 1, 1, z3] - 
 8*G[r61, -w^(-1), 1, r61, w^2] + 8*G[r61, -w^(-1), 1, r61, z3] - 
 8*G[r61, -w^(-1), 1, r62, w^2] + 8*G[r61, -w^(-1), 1, r62, z3] + 
 4*G[r61, -w^(-1), r61, 0, w^2] - 4*G[r61, -w^(-1), r61, 0, z3] - 
 8*G[r61, -w^(-1), r61, 1, w^2] + 8*G[r61, -w^(-1), r61, 1, z3] + 
 4*G[r61, -w^(-1), r62, 0, w^2] - 4*G[r61, -w^(-1), r62, 0, z3] - 
 8*G[r61, -w^(-1), r62, 1, w^2] + 8*G[r61, -w^(-1), r62, 1, z3] - 
 16*G[r61, -w, 0, 0, w^2] + 16*G[r61, -w, 0, 0, z3] + 
 24*G[r61, -w, 0, 1, w^2] - 24*G[r61, -w, 0, 1, z3] + 
 4*G[r61, -w, 0, r61, w^2] - 4*G[r61, -w, 0, r61, z3] + 
 4*G[r61, -w, 0, r62, w^2] - 4*G[r61, -w, 0, r62, z3] + 
 24*G[r61, -w, 1, 0, w^2] - 24*G[r61, -w, 1, 0, z3] - 
 32*G[r61, -w, 1, 1, w^2] + 32*G[r61, -w, 1, 1, z3] - 
 8*G[r61, -w, 1, r61, w^2] + 8*G[r61, -w, 1, r61, z3] - 
 8*G[r61, -w, 1, r62, w^2] + 8*G[r61, -w, 1, r62, z3] + 
 4*G[r61, -w, r61, 0, w^2] - 4*G[r61, -w, r61, 0, z3] - 
 8*G[r61, -w, r61, 1, w^2] + 8*G[r61, -w, r61, 1, z3] + 
 4*G[r61, -w, r62, 0, w^2] - 4*G[r61, -w, r62, 0, z3] - 
 8*G[r61, -w, r62, 1, w^2] + 8*G[r61, -w, r62, 1, z3] - 
 (49*G[r61, w^2, 0, 0, w^2])/3 + (49*G[r61, w^2, 0, 0, z3])/3 + 
 (32*G[r61, w^2, 0, 1, w^2])/3 - (32*G[r61, w^2, 0, 1, z3])/3 + 
 11*G[r61, w^2, 0, r61, w^2] - 11*G[r61, w^2, 0, r61, z3] + 
 11*G[r61, w^2, 0, r62, w^2] - 11*G[r61, w^2, 0, r62, z3] + 
 (32*G[r61, w^2, 1, 0, w^2])/3 - (32*G[r61, w^2, 1, 0, z3])/3 - 
 (32*G[r61, w^2, 1, r61, w^2])/3 + (32*G[r61, w^2, 1, r61, z3])/3 - 
 (32*G[r61, w^2, 1, r62, w^2])/3 + (32*G[r61, w^2, 1, r62, z3])/3 + 
 (44*G[r61, w^2, r61, 0, w^2])/3 - (44*G[r61, w^2, r61, 0, z3])/3 - 
 (32*G[r61, w^2, r61, 1, w^2])/3 + (32*G[r61, w^2, r61, 1, z3])/3 - 
 (28*G[r61, w^2, r61, r61, w^2])/3 + (28*G[r61, w^2, r61, r61, z3])/3 - 
 (28*G[r61, w^2, r61, r62, w^2])/3 + (28*G[r61, w^2, r61, r62, z3])/3 + 
 (44*G[r61, w^2, r62, 0, w^2])/3 - (44*G[r61, w^2, r62, 0, z3])/3 - 
 (32*G[r61, w^2, r62, 1, w^2])/3 + (32*G[r61, w^2, r62, 1, z3])/3 - 
 (28*G[r61, w^2, r62, r61, w^2])/3 + (28*G[r61, w^2, r62, r61, z3])/3 - 
 (28*G[r61, w^2, r62, r62, w^2])/3 + (28*G[r61, w^2, r62, r62, z3])/3 - 
 (11*G[r61, w^2, w^(-2), 0, w^2])/3 + (11*G[r61, w^2, w^(-2), 0, z3])/3 + 
 (11*G[r61, w^2, w^(-2), r61, w^2])/3 - (11*G[r61, w^2, w^(-2), r61, z3])/3 + 
 (11*G[r61, w^2, w^(-2), r62, w^2])/3 - (11*G[r61, w^2, w^(-2), r62, z3])/3 - 
 (11*G[r61, w^2, w^2, 0, w^2])/3 + (11*G[r61, w^2, w^2, 0, z3])/3 + 
 (11*G[r61, w^2, w^2, r61, w^2])/3 - (11*G[r61, w^2, w^2, r61, z3])/3 + 
 (11*G[r61, w^2, w^2, r62, w^2])/3 - (11*G[r61, w^2, w^2, r62, z3])/3 - 
 (55*G[r62, 0, 0, 0, w^2])/3 + (55*G[r62, 0, 0, 0, z3])/3 + 
 (56*G[r62, 0, 0, 1, w^2])/3 - (56*G[r62, 0, 0, 1, z3])/3 + 
 9*G[r62, 0, 0, r61, w^2] - 9*G[r62, 0, 0, r61, z3] + 
 9*G[r62, 0, 0, r62, w^2] - 9*G[r62, 0, 0, r62, z3] + 
 (152*G[r62, 0, 1, 0, w^2])/3 - (152*G[r62, 0, 1, 0, z3])/3 - 
 (160*G[r62, 0, 1, 1, w^2])/3 + (160*G[r62, 0, 1, 1, z3])/3 - 
 24*G[r62, 0, 1, r61, w^2] + 24*G[r62, 0, 1, r61, z3] - 
 24*G[r62, 0, 1, r62, w^2] + 24*G[r62, 0, 1, r62, z3] + 
 24*G[r62, 0, r61, 0, w^2] - 24*G[r62, 0, r61, 0, z3] - 
 24*G[r62, 0, r61, 1, w^2] + 24*G[r62, 0, r61, 1, z3] - 
 12*G[r62, 0, r61, r61, w^2] + 12*G[r62, 0, r61, r61, z3] - 
 12*G[r62, 0, r61, r62, w^2] + 12*G[r62, 0, r61, r62, z3] + 
 24*G[r62, 0, r62, 0, w^2] - 24*G[r62, 0, r62, 0, z3] - 
 24*G[r62, 0, r62, 1, w^2] + 24*G[r62, 0, r62, 1, z3] - 
 12*G[r62, 0, r62, r61, w^2] + 12*G[r62, 0, r62, r61, z3] - 
 12*G[r62, 0, r62, r62, w^2] + 12*G[r62, 0, r62, r62, z3] - 
 15*G[r62, 0, w^(-2), 0, w^2] + 15*G[r62, 0, w^(-2), 0, z3] + 
 15*G[r62, 0, w^(-2), r61, w^2] - 15*G[r62, 0, w^(-2), r61, z3] + 
 15*G[r62, 0, w^(-2), r62, w^2] - 15*G[r62, 0, w^(-2), r62, z3] - 
 16*G[r62, 0, -w^(-1), 0, w^2] + 16*G[r62, 0, -w^(-1), 0, z3] + 
 32*G[r62, 0, -w^(-1), 1, w^2] - 32*G[r62, 0, -w^(-1), 1, z3] - 
 16*G[r62, 0, -w, 0, w^2] + 16*G[r62, 0, -w, 0, z3] + 
 32*G[r62, 0, -w, 1, w^2] - 32*G[r62, 0, -w, 1, z3] - 
 15*G[r62, 0, w^2, 0, w^2] + 15*G[r62, 0, w^2, 0, z3] + 
 15*G[r62, 0, w^2, r61, w^2] - 15*G[r62, 0, w^2, r61, z3] + 
 15*G[r62, 0, w^2, r62, w^2] - 15*G[r62, 0, w^2, r62, z3] + 
 (152*G[r62, 1, 0, 0, w^2])/3 - (152*G[r62, 1, 0, 0, z3])/3 - 
 (160*G[r62, 1, 0, 1, w^2])/3 + (160*G[r62, 1, 0, 1, z3])/3 - 
 24*G[r62, 1, 0, r61, w^2] + 24*G[r62, 1, 0, r61, z3] - 
 24*G[r62, 1, 0, r62, w^2] + 24*G[r62, 1, 0, r62, z3] - 
 (256*G[r62, 1, 1, 0, w^2])/3 + (256*G[r62, 1, 1, 0, z3])/3 + 
 (256*G[r62, 1, 1, 1, w^2])/3 - (256*G[r62, 1, 1, 1, z3])/3 + 
 (128*G[r62, 1, 1, r61, w^2])/3 - (128*G[r62, 1, 1, r61, z3])/3 + 
 (128*G[r62, 1, 1, r62, w^2])/3 - (128*G[r62, 1, 1, r62, z3])/3 - 
 (128*G[r62, 1, r61, 0, w^2])/3 + (128*G[r62, 1, r61, 0, z3])/3 + 
 (128*G[r62, 1, r61, 1, w^2])/3 - (128*G[r62, 1, r61, 1, z3])/3 + 
 (64*G[r62, 1, r61, r61, w^2])/3 - (64*G[r62, 1, r61, r61, z3])/3 + 
 (64*G[r62, 1, r61, r62, w^2])/3 - (64*G[r62, 1, r61, r62, z3])/3 - 
 (128*G[r62, 1, r62, 0, w^2])/3 + (128*G[r62, 1, r62, 0, z3])/3 + 
 (128*G[r62, 1, r62, 1, w^2])/3 - (128*G[r62, 1, r62, 1, z3])/3 + 
 (64*G[r62, 1, r62, r61, w^2])/3 - (64*G[r62, 1, r62, r61, z3])/3 + 
 (64*G[r62, 1, r62, r62, w^2])/3 - (64*G[r62, 1, r62, r62, z3])/3 + 
 (56*G[r62, 1, w^(-2), 0, w^2])/3 - (56*G[r62, 1, w^(-2), 0, z3])/3 - 
 (56*G[r62, 1, w^(-2), r61, w^2])/3 + (56*G[r62, 1, w^(-2), r61, z3])/3 - 
 (56*G[r62, 1, w^(-2), r62, w^2])/3 + (56*G[r62, 1, w^(-2), r62, z3])/3 + 
 16*G[r62, 1, -w^(-1), 0, w^2] - 16*G[r62, 1, -w^(-1), 0, z3] - 
 32*G[r62, 1, -w^(-1), 1, w^2] + 32*G[r62, 1, -w^(-1), 1, z3] + 
 16*G[r62, 1, -w, 0, w^2] - 16*G[r62, 1, -w, 0, z3] - 
 32*G[r62, 1, -w, 1, w^2] + 32*G[r62, 1, -w, 1, z3] + 
 (56*G[r62, 1, w^2, 0, w^2])/3 - (56*G[r62, 1, w^2, 0, z3])/3 - 
 (56*G[r62, 1, w^2, r61, w^2])/3 + (56*G[r62, 1, w^2, r61, z3])/3 - 
 (56*G[r62, 1, w^2, r62, w^2])/3 + (56*G[r62, 1, w^2, r62, z3])/3 + 
 (76*G[r62, r61, 0, 0, w^2])/3 - (76*G[r62, r61, 0, 0, z3])/3 - 
 (80*G[r62, r61, 0, 1, w^2])/3 + (80*G[r62, r61, 0, 1, z3])/3 - 
 12*G[r62, r61, 0, r61, w^2] + 12*G[r62, r61, 0, r61, z3] - 
 12*G[r62, r61, 0, r62, w^2] + 12*G[r62, r61, 0, r62, z3] - 
 (128*G[r62, r61, 1, 0, w^2])/3 + (128*G[r62, r61, 1, 0, z3])/3 + 
 (128*G[r62, r61, 1, 1, w^2])/3 - (128*G[r62, r61, 1, 1, z3])/3 + 
 (64*G[r62, r61, 1, r61, w^2])/3 - (64*G[r62, r61, 1, r61, z3])/3 + 
 (64*G[r62, r61, 1, r62, w^2])/3 - (64*G[r62, r61, 1, r62, z3])/3 - 
 (64*G[r62, r61, r61, 0, w^2])/3 + (64*G[r62, r61, r61, 0, z3])/3 + 
 (64*G[r62, r61, r61, 1, w^2])/3 - (64*G[r62, r61, r61, 1, z3])/3 + 
 (32*G[r62, r61, r61, r61, w^2])/3 - (32*G[r62, r61, r61, r61, z3])/3 + 
 (32*G[r62, r61, r61, r62, w^2])/3 - (32*G[r62, r61, r61, r62, z3])/3 - 
 (64*G[r62, r61, r62, 0, w^2])/3 + (64*G[r62, r61, r62, 0, z3])/3 + 
 (64*G[r62, r61, r62, 1, w^2])/3 - (64*G[r62, r61, r62, 1, z3])/3 + 
 (32*G[r62, r61, r62, r61, w^2])/3 - (32*G[r62, r61, r62, r61, z3])/3 + 
 (32*G[r62, r61, r62, r62, w^2])/3 - (32*G[r62, r61, r62, r62, z3])/3 + 
 (28*G[r62, r61, w^(-2), 0, w^2])/3 - (28*G[r62, r61, w^(-2), 0, z3])/3 - 
 (28*G[r62, r61, w^(-2), r61, w^2])/3 + (28*G[r62, r61, w^(-2), r61, z3])/3 - 
 (28*G[r62, r61, w^(-2), r62, w^2])/3 + (28*G[r62, r61, w^(-2), r62, z3])/3 + 
 8*G[r62, r61, -w^(-1), 0, w^2] - 8*G[r62, r61, -w^(-1), 0, z3] - 
 16*G[r62, r61, -w^(-1), 1, w^2] + 16*G[r62, r61, -w^(-1), 1, z3] + 
 8*G[r62, r61, -w, 0, w^2] - 8*G[r62, r61, -w, 0, z3] - 
 16*G[r62, r61, -w, 1, w^2] + 16*G[r62, r61, -w, 1, z3] + 
 (28*G[r62, r61, w^2, 0, w^2])/3 - (28*G[r62, r61, w^2, 0, z3])/3 - 
 (28*G[r62, r61, w^2, r61, w^2])/3 + (28*G[r62, r61, w^2, r61, z3])/3 - 
 (28*G[r62, r61, w^2, r62, w^2])/3 + (28*G[r62, r61, w^2, r62, z3])/3 + 
 (76*G[r62, r62, 0, 0, w^2])/3 - (76*G[r62, r62, 0, 0, z3])/3 - 
 (80*G[r62, r62, 0, 1, w^2])/3 + (80*G[r62, r62, 0, 1, z3])/3 - 
 12*G[r62, r62, 0, r61, w^2] + 12*G[r62, r62, 0, r61, z3] - 
 12*G[r62, r62, 0, r62, w^2] + 12*G[r62, r62, 0, r62, z3] - 
 (128*G[r62, r62, 1, 0, w^2])/3 + (128*G[r62, r62, 1, 0, z3])/3 + 
 (128*G[r62, r62, 1, 1, w^2])/3 - (128*G[r62, r62, 1, 1, z3])/3 + 
 (64*G[r62, r62, 1, r61, w^2])/3 - (64*G[r62, r62, 1, r61, z3])/3 + 
 (64*G[r62, r62, 1, r62, w^2])/3 - (64*G[r62, r62, 1, r62, z3])/3 - 
 (64*G[r62, r62, r61, 0, w^2])/3 + (64*G[r62, r62, r61, 0, z3])/3 + 
 (64*G[r62, r62, r61, 1, w^2])/3 - (64*G[r62, r62, r61, 1, z3])/3 + 
 (32*G[r62, r62, r61, r61, w^2])/3 - (32*G[r62, r62, r61, r61, z3])/3 + 
 (32*G[r62, r62, r61, r62, w^2])/3 - (32*G[r62, r62, r61, r62, z3])/3 - 
 (64*G[r62, r62, r62, 0, w^2])/3 + (64*G[r62, r62, r62, 0, z3])/3 + 
 (64*G[r62, r62, r62, 1, w^2])/3 - (64*G[r62, r62, r62, 1, z3])/3 + 
 (32*G[r62, r62, r62, r61, w^2])/3 - (32*G[r62, r62, r62, r61, z3])/3 + 
 (32*G[r62, r62, r62, r62, w^2])/3 - (32*G[r62, r62, r62, r62, z3])/3 + 
 (28*G[r62, r62, w^(-2), 0, w^2])/3 - (28*G[r62, r62, w^(-2), 0, z3])/3 - 
 (28*G[r62, r62, w^(-2), r61, w^2])/3 + (28*G[r62, r62, w^(-2), r61, z3])/3 - 
 (28*G[r62, r62, w^(-2), r62, w^2])/3 + (28*G[r62, r62, w^(-2), r62, z3])/3 + 
 8*G[r62, r62, -w^(-1), 0, w^2] - 8*G[r62, r62, -w^(-1), 0, z3] - 
 16*G[r62, r62, -w^(-1), 1, w^2] + 16*G[r62, r62, -w^(-1), 1, z3] + 
 8*G[r62, r62, -w, 0, w^2] - 8*G[r62, r62, -w, 0, z3] - 
 16*G[r62, r62, -w, 1, w^2] + 16*G[r62, r62, -w, 1, z3] + 
 (28*G[r62, r62, w^2, 0, w^2])/3 - (28*G[r62, r62, w^2, 0, z3])/3 - 
 (28*G[r62, r62, w^2, r61, w^2])/3 + (28*G[r62, r62, w^2, r61, z3])/3 - 
 (28*G[r62, r62, w^2, r62, w^2])/3 + (28*G[r62, r62, w^2, r62, z3])/3 - 
 (49*G[r62, w^(-2), 0, 0, w^2])/3 + (49*G[r62, w^(-2), 0, 0, z3])/3 + 
 (32*G[r62, w^(-2), 0, 1, w^2])/3 - (32*G[r62, w^(-2), 0, 1, z3])/3 + 
 11*G[r62, w^(-2), 0, r61, w^2] - 11*G[r62, w^(-2), 0, r61, z3] + 
 11*G[r62, w^(-2), 0, r62, w^2] - 11*G[r62, w^(-2), 0, r62, z3] + 
 (32*G[r62, w^(-2), 1, 0, w^2])/3 - (32*G[r62, w^(-2), 1, 0, z3])/3 - 
 (32*G[r62, w^(-2), 1, r61, w^2])/3 + (32*G[r62, w^(-2), 1, r61, z3])/3 - 
 (32*G[r62, w^(-2), 1, r62, w^2])/3 + (32*G[r62, w^(-2), 1, r62, z3])/3 + 
 (44*G[r62, w^(-2), r61, 0, w^2])/3 - (44*G[r62, w^(-2), r61, 0, z3])/3 - 
 (32*G[r62, w^(-2), r61, 1, w^2])/3 + (32*G[r62, w^(-2), r61, 1, z3])/3 - 
 (28*G[r62, w^(-2), r61, r61, w^2])/3 + (28*G[r62, w^(-2), r61, r61, z3])/3 - 
 (28*G[r62, w^(-2), r61, r62, w^2])/3 + (28*G[r62, w^(-2), r61, r62, z3])/3 + 
 (44*G[r62, w^(-2), r62, 0, w^2])/3 - (44*G[r62, w^(-2), r62, 0, z3])/3 - 
 (32*G[r62, w^(-2), r62, 1, w^2])/3 + (32*G[r62, w^(-2), r62, 1, z3])/3 - 
 (28*G[r62, w^(-2), r62, r61, w^2])/3 + (28*G[r62, w^(-2), r62, r61, z3])/3 - 
 (28*G[r62, w^(-2), r62, r62, w^2])/3 + (28*G[r62, w^(-2), r62, r62, z3])/3 - 
 (11*G[r62, w^(-2), w^(-2), 0, w^2])/3 + (11*G[r62, w^(-2), w^(-2), 0, z3])/
  3 + (11*G[r62, w^(-2), w^(-2), r61, w^2])/3 - 
 (11*G[r62, w^(-2), w^(-2), r61, z3])/3 + 
 (11*G[r62, w^(-2), w^(-2), r62, w^2])/3 - 
 (11*G[r62, w^(-2), w^(-2), r62, z3])/3 - (11*G[r62, w^(-2), w^2, 0, w^2])/
  3 + (11*G[r62, w^(-2), w^2, 0, z3])/3 + (11*G[r62, w^(-2), w^2, r61, w^2])/
  3 - (11*G[r62, w^(-2), w^2, r61, z3])/3 + 
 (11*G[r62, w^(-2), w^2, r62, w^2])/3 - (11*G[r62, w^(-2), w^2, r62, z3])/3 - 
 16*G[r62, -w^(-1), 0, 0, w^2] + 16*G[r62, -w^(-1), 0, 0, z3] + 
 24*G[r62, -w^(-1), 0, 1, w^2] - 24*G[r62, -w^(-1), 0, 1, z3] + 
 4*G[r62, -w^(-1), 0, r61, w^2] - 4*G[r62, -w^(-1), 0, r61, z3] + 
 4*G[r62, -w^(-1), 0, r62, w^2] - 4*G[r62, -w^(-1), 0, r62, z3] + 
 24*G[r62, -w^(-1), 1, 0, w^2] - 24*G[r62, -w^(-1), 1, 0, z3] - 
 32*G[r62, -w^(-1), 1, 1, w^2] + 32*G[r62, -w^(-1), 1, 1, z3] - 
 8*G[r62, -w^(-1), 1, r61, w^2] + 8*G[r62, -w^(-1), 1, r61, z3] - 
 8*G[r62, -w^(-1), 1, r62, w^2] + 8*G[r62, -w^(-1), 1, r62, z3] + 
 4*G[r62, -w^(-1), r61, 0, w^2] - 4*G[r62, -w^(-1), r61, 0, z3] - 
 8*G[r62, -w^(-1), r61, 1, w^2] + 8*G[r62, -w^(-1), r61, 1, z3] + 
 4*G[r62, -w^(-1), r62, 0, w^2] - 4*G[r62, -w^(-1), r62, 0, z3] - 
 8*G[r62, -w^(-1), r62, 1, w^2] + 8*G[r62, -w^(-1), r62, 1, z3] - 
 16*G[r62, -w, 0, 0, w^2] + 16*G[r62, -w, 0, 0, z3] + 
 24*G[r62, -w, 0, 1, w^2] - 24*G[r62, -w, 0, 1, z3] + 
 4*G[r62, -w, 0, r61, w^2] - 4*G[r62, -w, 0, r61, z3] + 
 4*G[r62, -w, 0, r62, w^2] - 4*G[r62, -w, 0, r62, z3] + 
 24*G[r62, -w, 1, 0, w^2] - 24*G[r62, -w, 1, 0, z3] - 
 32*G[r62, -w, 1, 1, w^2] + 32*G[r62, -w, 1, 1, z3] - 
 8*G[r62, -w, 1, r61, w^2] + 8*G[r62, -w, 1, r61, z3] - 
 8*G[r62, -w, 1, r62, w^2] + 8*G[r62, -w, 1, r62, z3] + 
 4*G[r62, -w, r61, 0, w^2] - 4*G[r62, -w, r61, 0, z3] - 
 8*G[r62, -w, r61, 1, w^2] + 8*G[r62, -w, r61, 1, z3] + 
 4*G[r62, -w, r62, 0, w^2] - 4*G[r62, -w, r62, 0, z3] - 
 8*G[r62, -w, r62, 1, w^2] + 8*G[r62, -w, r62, 1, z3] - 
 (49*G[r62, w^2, 0, 0, w^2])/3 + (49*G[r62, w^2, 0, 0, z3])/3 + 
 (32*G[r62, w^2, 0, 1, w^2])/3 - (32*G[r62, w^2, 0, 1, z3])/3 + 
 11*G[r62, w^2, 0, r61, w^2] - 11*G[r62, w^2, 0, r61, z3] + 
 11*G[r62, w^2, 0, r62, w^2] - 11*G[r62, w^2, 0, r62, z3] + 
 (32*G[r62, w^2, 1, 0, w^2])/3 - (32*G[r62, w^2, 1, 0, z3])/3 - 
 (32*G[r62, w^2, 1, r61, w^2])/3 + (32*G[r62, w^2, 1, r61, z3])/3 - 
 (32*G[r62, w^2, 1, r62, w^2])/3 + (32*G[r62, w^2, 1, r62, z3])/3 + 
 (44*G[r62, w^2, r61, 0, w^2])/3 - (44*G[r62, w^2, r61, 0, z3])/3 - 
 (32*G[r62, w^2, r61, 1, w^2])/3 + (32*G[r62, w^2, r61, 1, z3])/3 - 
 (28*G[r62, w^2, r61, r61, w^2])/3 + (28*G[r62, w^2, r61, r61, z3])/3 - 
 (28*G[r62, w^2, r61, r62, w^2])/3 + (28*G[r62, w^2, r61, r62, z3])/3 + 
 (44*G[r62, w^2, r62, 0, w^2])/3 - (44*G[r62, w^2, r62, 0, z3])/3 - 
 (32*G[r62, w^2, r62, 1, w^2])/3 + (32*G[r62, w^2, r62, 1, z3])/3 - 
 (28*G[r62, w^2, r62, r61, w^2])/3 + (28*G[r62, w^2, r62, r61, z3])/3 - 
 (28*G[r62, w^2, r62, r62, w^2])/3 + (28*G[r62, w^2, r62, r62, z3])/3 - 
 (11*G[r62, w^2, w^(-2), 0, w^2])/3 + (11*G[r62, w^2, w^(-2), 0, z3])/3 + 
 (11*G[r62, w^2, w^(-2), r61, w^2])/3 - (11*G[r62, w^2, w^(-2), r61, z3])/3 + 
 (11*G[r62, w^2, w^(-2), r62, w^2])/3 - (11*G[r62, w^2, w^(-2), r62, z3])/3 - 
 (11*G[r62, w^2, w^2, 0, w^2])/3 + (11*G[r62, w^2, w^2, 0, z3])/3 + 
 (11*G[r62, w^2, w^2, r61, w^2])/3 - (11*G[r62, w^2, w^2, r61, z3])/3 + 
 (11*G[r62, w^2, w^2, r62, w^2])/3 - (11*G[r62, w^2, w^2, r62, z3])/3 - 
 6*G[w^(-2), -1, -w^(-1), 0, w^2] + 6*G[w^(-2), -1, -w^(-1), 0, z3] + 
 12*G[w^(-2), -1, -w^(-1), 1, w^2] - 12*G[w^(-2), -1, -w^(-1), 1, z3] + 
 6*G[w^(-2), -1, -w, 0, w^2] - 6*G[w^(-2), -1, -w, 0, z3] - 
 12*G[w^(-2), -1, -w, 1, w^2] + 12*G[w^(-2), -1, -w, 1, z3] + 
 (13*G[w^(-2), 0, 0, 0, w^2])/3 - (13*G[w^(-2), 0, 0, 0, z3])/3 - 
 (56*G[w^(-2), 0, 0, 1, w^2])/3 + (56*G[w^(-2), 0, 0, 1, z3])/3 + 
 5*G[w^(-2), 0, 0, r61, w^2] - 5*G[w^(-2), 0, 0, r61, z3] + 
 5*G[w^(-2), 0, 0, r62, w^2] - 5*G[w^(-2), 0, 0, r62, z3] - 
 (152*G[w^(-2), 0, 1, 0, w^2])/3 + (152*G[w^(-2), 0, 1, 0, z3])/3 + 
 (160*G[w^(-2), 0, 1, 1, w^2])/3 - (160*G[w^(-2), 0, 1, 1, z3])/3 + 
 24*G[w^(-2), 0, 1, r61, w^2] - 24*G[w^(-2), 0, 1, r61, z3] + 
 24*G[w^(-2), 0, 1, r62, w^2] - 24*G[w^(-2), 0, 1, r62, z3] + 
 24*G[w^(-2), 0, r61, 1, w^2] - 24*G[w^(-2), 0, r61, 1, z3] - 
 12*G[w^(-2), 0, r61, r61, w^2] + 12*G[w^(-2), 0, r61, r61, z3] - 
 12*G[w^(-2), 0, r61, r62, w^2] + 12*G[w^(-2), 0, r61, r62, z3] + 
 24*G[w^(-2), 0, r62, 1, w^2] - 24*G[w^(-2), 0, r62, 1, z3] - 
 12*G[w^(-2), 0, r62, r61, w^2] + 12*G[w^(-2), 0, r62, r61, z3] - 
 12*G[w^(-2), 0, r62, r62, w^2] + 12*G[w^(-2), 0, r62, r62, z3] + 
 5*G[w^(-2), 0, w^(-2), 0, w^2] - 5*G[w^(-2), 0, w^(-2), 0, z3] - 
 5*G[w^(-2), 0, w^(-2), r61, w^2] + 5*G[w^(-2), 0, w^(-2), r61, z3] - 
 5*G[w^(-2), 0, w^(-2), r62, w^2] + 5*G[w^(-2), 0, w^(-2), r62, z3] + 
 16*G[w^(-2), 0, -w^(-1), 0, w^2] - 16*G[w^(-2), 0, -w^(-1), 0, z3] - 
 32*G[w^(-2), 0, -w^(-1), 1, w^2] + 32*G[w^(-2), 0, -w^(-1), 1, z3] + 
 16*G[w^(-2), 0, -w, 0, w^2] - 16*G[w^(-2), 0, -w, 0, z3] - 
 32*G[w^(-2), 0, -w, 1, w^2] + 32*G[w^(-2), 0, -w, 1, z3] + 
 5*G[w^(-2), 0, w^2, 0, w^2] - 5*G[w^(-2), 0, w^2, 0, z3] - 
 5*G[w^(-2), 0, w^2, r61, w^2] + 5*G[w^(-2), 0, w^2, r61, z3] - 
 5*G[w^(-2), 0, w^2, r62, w^2] + 5*G[w^(-2), 0, w^2, r62, z3] - 
 (134*G[w^(-2), 1, 0, 0, w^2])/3 + (134*G[w^(-2), 1, 0, 0, z3])/3 + 
 (124*G[w^(-2), 1, 0, 1, w^2])/3 - (124*G[w^(-2), 1, 0, 1, z3])/3 + 
 24*G[w^(-2), 1, 0, r61, w^2] - 24*G[w^(-2), 1, 0, r61, z3] + 
 24*G[w^(-2), 1, 0, r62, w^2] - 24*G[w^(-2), 1, 0, r62, z3] + 
 (208*G[w^(-2), 1, 1, 0, w^2])/3 - (208*G[w^(-2), 1, 1, 0, z3])/3 - 
 (208*G[w^(-2), 1, 1, r61, w^2])/3 + (208*G[w^(-2), 1, 1, r61, z3])/3 - 
 (208*G[w^(-2), 1, 1, r62, w^2])/3 + (208*G[w^(-2), 1, 1, r62, z3])/3 + 
 (208*G[w^(-2), 1, r61, 0, w^2])/3 - (208*G[w^(-2), 1, r61, 0, z3])/3 - 
 (208*G[w^(-2), 1, r61, 1, w^2])/3 + (208*G[w^(-2), 1, r61, 1, z3])/3 - 
 (104*G[w^(-2), 1, r61, r61, w^2])/3 + (104*G[w^(-2), 1, r61, r61, z3])/3 - 
 (104*G[w^(-2), 1, r61, r62, w^2])/3 + (104*G[w^(-2), 1, r61, r62, z3])/3 + 
 (208*G[w^(-2), 1, r62, 0, w^2])/3 - (208*G[w^(-2), 1, r62, 0, z3])/3 - 
 (208*G[w^(-2), 1, r62, 1, w^2])/3 + (208*G[w^(-2), 1, r62, 1, z3])/3 - 
 (104*G[w^(-2), 1, r62, r61, w^2])/3 + (104*G[w^(-2), 1, r62, r61, z3])/3 - 
 (104*G[w^(-2), 1, r62, r62, w^2])/3 + (104*G[w^(-2), 1, r62, r62, z3])/3 - 
 (136*G[w^(-2), 1, w^(-2), 0, w^2])/3 + (136*G[w^(-2), 1, w^(-2), 0, z3])/3 + 
 (136*G[w^(-2), 1, w^(-2), r61, w^2])/3 - (136*G[w^(-2), 1, w^(-2), r61, z3])/
  3 + (136*G[w^(-2), 1, w^(-2), r62, w^2])/3 - 
 (136*G[w^(-2), 1, w^(-2), r62, z3])/3 - 18*G[w^(-2), 1, -w^(-1), 0, w^2] + 
 18*G[w^(-2), 1, -w^(-1), 0, z3] + 36*G[w^(-2), 1, -w^(-1), 1, w^2] - 
 36*G[w^(-2), 1, -w^(-1), 1, z3] - 10*G[w^(-2), 1, -w, 0, w^2] + 
 10*G[w^(-2), 1, -w, 0, z3] + 20*G[w^(-2), 1, -w, 1, w^2] - 
 20*G[w^(-2), 1, -w, 1, z3] - (136*G[w^(-2), 1, w^2, 0, w^2])/3 + 
 (136*G[w^(-2), 1, w^2, 0, z3])/3 + (136*G[w^(-2), 1, w^2, r61, w^2])/3 - 
 (136*G[w^(-2), 1, w^2, r61, z3])/3 + (136*G[w^(-2), 1, w^2, r62, w^2])/3 - 
 (136*G[w^(-2), 1, w^2, r62, z3])/3 - (71*G[w^(-2), r61, 0, 0, w^2])/3 + 
 (71*G[w^(-2), r61, 0, 0, z3])/3 + (124*G[w^(-2), r61, 0, 1, w^2])/3 - 
 (124*G[w^(-2), r61, 0, 1, z3])/3 + 3*G[w^(-2), r61, 0, r61, w^2] - 
 3*G[w^(-2), r61, 0, r61, z3] + 3*G[w^(-2), r61, 0, r62, w^2] - 
 3*G[w^(-2), r61, 0, r62, z3] + (208*G[w^(-2), r61, 1, 0, w^2])/3 - 
 (208*G[w^(-2), r61, 1, 0, z3])/3 - (208*G[w^(-2), r61, 1, 1, w^2])/3 + 
 (208*G[w^(-2), r61, 1, 1, z3])/3 - (104*G[w^(-2), r61, 1, r61, w^2])/3 + 
 (104*G[w^(-2), r61, 1, r61, z3])/3 - (104*G[w^(-2), r61, 1, r62, w^2])/3 + 
 (104*G[w^(-2), r61, 1, r62, z3])/3 + (20*G[w^(-2), r61, r61, 0, w^2])/3 - 
 (20*G[w^(-2), r61, r61, 0, z3])/3 - (104*G[w^(-2), r61, r61, 1, w^2])/3 + 
 (104*G[w^(-2), r61, r61, 1, z3])/3 + (32*G[w^(-2), r61, r61, r61, w^2])/3 - 
 (32*G[w^(-2), r61, r61, r61, z3])/3 + (32*G[w^(-2), r61, r61, r62, w^2])/3 - 
 (32*G[w^(-2), r61, r61, r62, z3])/3 + (20*G[w^(-2), r61, r62, 0, w^2])/3 - 
 (20*G[w^(-2), r61, r62, 0, z3])/3 - (104*G[w^(-2), r61, r62, 1, w^2])/3 + 
 (104*G[w^(-2), r61, r62, 1, z3])/3 + (32*G[w^(-2), r61, r62, r61, w^2])/3 - 
 (32*G[w^(-2), r61, r62, r61, z3])/3 + (32*G[w^(-2), r61, r62, r62, w^2])/3 - 
 (32*G[w^(-2), r61, r62, r62, z3])/3 - (11*G[w^(-2), r61, w^(-2), 0, w^2])/
  3 + (11*G[w^(-2), r61, w^(-2), 0, z3])/3 + 
 (11*G[w^(-2), r61, w^(-2), r61, w^2])/3 - 
 (11*G[w^(-2), r61, w^(-2), r61, z3])/3 + 
 (11*G[w^(-2), r61, w^(-2), r62, w^2])/3 - 
 (11*G[w^(-2), r61, w^(-2), r62, z3])/3 - 
 14*G[w^(-2), r61, -w^(-1), 0, w^2] + 14*G[w^(-2), r61, -w^(-1), 0, z3] + 
 28*G[w^(-2), r61, -w^(-1), 1, w^2] - 28*G[w^(-2), r61, -w^(-1), 1, z3] - 
 14*G[w^(-2), r61, -w, 0, w^2] + 14*G[w^(-2), r61, -w, 0, z3] + 
 28*G[w^(-2), r61, -w, 1, w^2] - 28*G[w^(-2), r61, -w, 1, z3] - 
 (11*G[w^(-2), r61, w^2, 0, w^2])/3 + (11*G[w^(-2), r61, w^2, 0, z3])/3 + 
 (11*G[w^(-2), r61, w^2, r61, w^2])/3 - (11*G[w^(-2), r61, w^2, r61, z3])/3 + 
 (11*G[w^(-2), r61, w^2, r62, w^2])/3 - (11*G[w^(-2), r61, w^2, r62, z3])/3 - 
 (71*G[w^(-2), r62, 0, 0, w^2])/3 + (71*G[w^(-2), r62, 0, 0, z3])/3 + 
 (124*G[w^(-2), r62, 0, 1, w^2])/3 - (124*G[w^(-2), r62, 0, 1, z3])/3 + 
 3*G[w^(-2), r62, 0, r61, w^2] - 3*G[w^(-2), r62, 0, r61, z3] + 
 3*G[w^(-2), r62, 0, r62, w^2] - 3*G[w^(-2), r62, 0, r62, z3] + 
 (208*G[w^(-2), r62, 1, 0, w^2])/3 - (208*G[w^(-2), r62, 1, 0, z3])/3 - 
 (208*G[w^(-2), r62, 1, 1, w^2])/3 + (208*G[w^(-2), r62, 1, 1, z3])/3 - 
 (104*G[w^(-2), r62, 1, r61, w^2])/3 + (104*G[w^(-2), r62, 1, r61, z3])/3 - 
 (104*G[w^(-2), r62, 1, r62, w^2])/3 + (104*G[w^(-2), r62, 1, r62, z3])/3 + 
 (20*G[w^(-2), r62, r61, 0, w^2])/3 - (20*G[w^(-2), r62, r61, 0, z3])/3 - 
 (104*G[w^(-2), r62, r61, 1, w^2])/3 + (104*G[w^(-2), r62, r61, 1, z3])/3 + 
 (32*G[w^(-2), r62, r61, r61, w^2])/3 - (32*G[w^(-2), r62, r61, r61, z3])/3 + 
 (32*G[w^(-2), r62, r61, r62, w^2])/3 - (32*G[w^(-2), r62, r61, r62, z3])/3 + 
 (20*G[w^(-2), r62, r62, 0, w^2])/3 - (20*G[w^(-2), r62, r62, 0, z3])/3 - 
 (104*G[w^(-2), r62, r62, 1, w^2])/3 + (104*G[w^(-2), r62, r62, 1, z3])/3 + 
 (32*G[w^(-2), r62, r62, r61, w^2])/3 - (32*G[w^(-2), r62, r62, r61, z3])/3 + 
 (32*G[w^(-2), r62, r62, r62, w^2])/3 - (32*G[w^(-2), r62, r62, r62, z3])/3 - 
 (11*G[w^(-2), r62, w^(-2), 0, w^2])/3 + (11*G[w^(-2), r62, w^(-2), 0, z3])/
  3 + (11*G[w^(-2), r62, w^(-2), r61, w^2])/3 - 
 (11*G[w^(-2), r62, w^(-2), r61, z3])/3 + 
 (11*G[w^(-2), r62, w^(-2), r62, w^2])/3 - 
 (11*G[w^(-2), r62, w^(-2), r62, z3])/3 - 
 14*G[w^(-2), r62, -w^(-1), 0, w^2] + 14*G[w^(-2), r62, -w^(-1), 0, z3] + 
 28*G[w^(-2), r62, -w^(-1), 1, w^2] - 28*G[w^(-2), r62, -w^(-1), 1, z3] - 
 14*G[w^(-2), r62, -w, 0, w^2] + 14*G[w^(-2), r62, -w, 0, z3] + 
 28*G[w^(-2), r62, -w, 1, w^2] - 28*G[w^(-2), r62, -w, 1, z3] - 
 (11*G[w^(-2), r62, w^2, 0, w^2])/3 + (11*G[w^(-2), r62, w^2, 0, z3])/3 + 
 (11*G[w^(-2), r62, w^2, r61, w^2])/3 - (11*G[w^(-2), r62, w^2, r61, z3])/3 + 
 (11*G[w^(-2), r62, w^2, r62, w^2])/3 - (11*G[w^(-2), r62, w^2, r62, z3])/3 + 
 (77*G[w^(-2), w^(-2), 0, 0, w^2])/3 - (77*G[w^(-2), w^(-2), 0, 0, z3])/3 - 
 (76*G[w^(-2), w^(-2), 0, 1, w^2])/3 + (76*G[w^(-2), w^(-2), 0, 1, z3])/3 - 
 13*G[w^(-2), w^(-2), 0, r61, w^2] + 13*G[w^(-2), w^(-2), 0, r61, z3] - 
 13*G[w^(-2), w^(-2), 0, r62, w^2] + 13*G[w^(-2), w^(-2), 0, r62, z3] - 
 (94*G[w^(-2), w^(-2), 1, 0, w^2])/3 + (94*G[w^(-2), w^(-2), 1, 0, z3])/3 + 
 (94*G[w^(-2), w^(-2), 1, r61, w^2])/3 - (94*G[w^(-2), w^(-2), 1, r61, z3])/
  3 + (94*G[w^(-2), w^(-2), 1, r62, w^2])/3 - 
 (94*G[w^(-2), w^(-2), 1, r62, z3])/3 - (103*G[w^(-2), w^(-2), r61, 0, w^2])/
  3 + (103*G[w^(-2), w^(-2), r61, 0, z3])/3 + 
 (94*G[w^(-2), w^(-2), r61, 1, w^2])/3 - (94*G[w^(-2), w^(-2), r61, 1, z3])/
  3 + (56*G[w^(-2), w^(-2), r61, r61, w^2])/3 - 
 (56*G[w^(-2), w^(-2), r61, r61, z3])/3 + 
 (56*G[w^(-2), w^(-2), r61, r62, w^2])/3 - 
 (56*G[w^(-2), w^(-2), r61, r62, z3])/3 - 
 (103*G[w^(-2), w^(-2), r62, 0, w^2])/3 + (103*G[w^(-2), w^(-2), r62, 0, z3])/
  3 + (94*G[w^(-2), w^(-2), r62, 1, w^2])/3 - 
 (94*G[w^(-2), w^(-2), r62, 1, z3])/3 + (56*G[w^(-2), w^(-2), r62, r61, w^2])/
  3 - (56*G[w^(-2), w^(-2), r62, r61, z3])/3 + 
 (56*G[w^(-2), w^(-2), r62, r62, w^2])/3 - 
 (56*G[w^(-2), w^(-2), r62, r62, z3])/3 + 
 (64*G[w^(-2), w^(-2), w^(-2), 0, w^2])/3 - 
 (64*G[w^(-2), w^(-2), w^(-2), 0, z3])/3 - 
 (64*G[w^(-2), w^(-2), w^(-2), r61, w^2])/3 + 
 (64*G[w^(-2), w^(-2), w^(-2), r61, z3])/3 - 
 (64*G[w^(-2), w^(-2), w^(-2), r62, w^2])/3 + 
 (64*G[w^(-2), w^(-2), w^(-2), r62, z3])/3 + 
 6*G[w^(-2), w^(-2), -w^(-1), 0, w^2] - 6*G[w^(-2), w^(-2), -w^(-1), 0, z3] - 
 12*G[w^(-2), w^(-2), -w^(-1), 1, w^2] + 
 12*G[w^(-2), w^(-2), -w^(-1), 1, z3] + (64*G[w^(-2), w^(-2), w^2, 0, w^2])/
  3 - (64*G[w^(-2), w^(-2), w^2, 0, z3])/3 - 
 (64*G[w^(-2), w^(-2), w^2, r61, w^2])/3 + 
 (64*G[w^(-2), w^(-2), w^2, r61, z3])/3 - 
 (64*G[w^(-2), w^(-2), w^2, r62, w^2])/3 + 
 (64*G[w^(-2), w^(-2), w^2, r62, z3])/3 + 19*G[w^(-2), -w^(-1), 0, 0, w^2] - 
 19*G[w^(-2), -w^(-1), 0, 0, z3] - 24*G[w^(-2), -w^(-1), 0, 1, w^2] + 
 24*G[w^(-2), -w^(-1), 0, 1, z3] - 7*G[w^(-2), -w^(-1), 0, r61, w^2] + 
 7*G[w^(-2), -w^(-1), 0, r61, z3] - 7*G[w^(-2), -w^(-1), 0, r62, w^2] + 
 7*G[w^(-2), -w^(-1), 0, r62, z3] - 30*G[w^(-2), -w^(-1), 1, 0, w^2] + 
 30*G[w^(-2), -w^(-1), 1, 0, z3] + 32*G[w^(-2), -w^(-1), 1, 1, w^2] - 
 32*G[w^(-2), -w^(-1), 1, 1, z3] + 14*G[w^(-2), -w^(-1), 1, r61, w^2] - 
 14*G[w^(-2), -w^(-1), 1, r61, z3] + 14*G[w^(-2), -w^(-1), 1, r62, w^2] - 
 14*G[w^(-2), -w^(-1), 1, r62, z3] - 7*G[w^(-2), -w^(-1), r61, 0, w^2] + 
 7*G[w^(-2), -w^(-1), r61, 0, z3] + 14*G[w^(-2), -w^(-1), r61, 1, w^2] - 
 14*G[w^(-2), -w^(-1), r61, 1, z3] - 7*G[w^(-2), -w^(-1), r62, 0, w^2] + 
 7*G[w^(-2), -w^(-1), r62, 0, z3] + 14*G[w^(-2), -w^(-1), r62, 1, w^2] - 
 14*G[w^(-2), -w^(-1), r62, 1, z3] + 6*G[w^(-2), -w^(-1), -w, 0, w^2] - 
 6*G[w^(-2), -w^(-1), -w, 0, z3] - 12*G[w^(-2), -w^(-1), -w, 1, w^2] + 
 12*G[w^(-2), -w^(-1), -w, 1, z3] + 7*G[w^(-2), -w, 0, 0, w^2] - 
 7*G[w^(-2), -w, 0, 0, z3] - 7*G[w^(-2), -w, 0, r61, w^2] + 
 7*G[w^(-2), -w, 0, r61, z3] - 7*G[w^(-2), -w, 0, r62, w^2] + 
 7*G[w^(-2), -w, 0, r62, z3] - 14*G[w^(-2), -w, 1, 0, w^2] + 
 14*G[w^(-2), -w, 1, 0, z3] + 14*G[w^(-2), -w, 1, r61, w^2] - 
 14*G[w^(-2), -w, 1, r61, z3] + 14*G[w^(-2), -w, 1, r62, w^2] - 
 14*G[w^(-2), -w, 1, r62, z3] - 7*G[w^(-2), -w, r61, 0, w^2] + 
 7*G[w^(-2), -w, r61, 0, z3] + 14*G[w^(-2), -w, r61, 1, w^2] - 
 14*G[w^(-2), -w, r61, 1, z3] - 7*G[w^(-2), -w, r62, 0, w^2] + 
 7*G[w^(-2), -w, r62, 0, z3] + 14*G[w^(-2), -w, r62, 1, w^2] - 
 14*G[w^(-2), -w, r62, 1, z3] + 14*G[w^(-2), -w, -w^(-1), 0, w^2] - 
 14*G[w^(-2), -w, -w^(-1), 0, z3] - 28*G[w^(-2), -w, -w^(-1), 1, w^2] + 
 28*G[w^(-2), -w, -w^(-1), 1, z3] + (95*G[w^(-2), w^2, 0, 0, w^2])/3 - 
 (95*G[w^(-2), w^2, 0, 0, z3])/3 - (112*G[w^(-2), w^2, 0, 1, w^2])/3 + 
 (112*G[w^(-2), w^2, 0, 1, z3])/3 - 13*G[w^(-2), w^2, 0, r61, w^2] + 
 13*G[w^(-2), w^2, 0, r61, z3] - 13*G[w^(-2), w^2, 0, r62, w^2] + 
 13*G[w^(-2), w^2, 0, r62, z3] - (94*G[w^(-2), w^2, 1, 0, w^2])/3 + 
 (94*G[w^(-2), w^2, 1, 0, z3])/3 + (94*G[w^(-2), w^2, 1, r61, w^2])/3 - 
 (94*G[w^(-2), w^2, 1, r61, z3])/3 + (94*G[w^(-2), w^2, 1, r62, w^2])/3 - 
 (94*G[w^(-2), w^2, 1, r62, z3])/3 - (103*G[w^(-2), w^2, r61, 0, w^2])/3 + 
 (103*G[w^(-2), w^2, r61, 0, z3])/3 + (94*G[w^(-2), w^2, r61, 1, w^2])/3 - 
 (94*G[w^(-2), w^2, r61, 1, z3])/3 + (56*G[w^(-2), w^2, r61, r61, w^2])/3 - 
 (56*G[w^(-2), w^2, r61, r61, z3])/3 + (56*G[w^(-2), w^2, r61, r62, w^2])/3 - 
 (56*G[w^(-2), w^2, r61, r62, z3])/3 - (103*G[w^(-2), w^2, r62, 0, w^2])/3 + 
 (103*G[w^(-2), w^2, r62, 0, z3])/3 + (94*G[w^(-2), w^2, r62, 1, w^2])/3 - 
 (94*G[w^(-2), w^2, r62, 1, z3])/3 + (56*G[w^(-2), w^2, r62, r61, w^2])/3 - 
 (56*G[w^(-2), w^2, r62, r61, z3])/3 + (56*G[w^(-2), w^2, r62, r62, w^2])/3 - 
 (56*G[w^(-2), w^2, r62, r62, z3])/3 + (64*G[w^(-2), w^2, w^(-2), 0, w^2])/
  3 - (64*G[w^(-2), w^2, w^(-2), 0, z3])/3 - 
 (64*G[w^(-2), w^2, w^(-2), r61, w^2])/3 + 
 (64*G[w^(-2), w^2, w^(-2), r61, z3])/3 - 
 (64*G[w^(-2), w^2, w^(-2), r62, w^2])/3 + 
 (64*G[w^(-2), w^2, w^(-2), r62, z3])/3 - 6*G[w^(-2), w^2, -w, 0, w^2] + 
 6*G[w^(-2), w^2, -w, 0, z3] + 12*G[w^(-2), w^2, -w, 1, w^2] - 
 12*G[w^(-2), w^2, -w, 1, z3] + (64*G[w^(-2), w^2, w^2, 0, w^2])/3 - 
 (64*G[w^(-2), w^2, w^2, 0, z3])/3 - (64*G[w^(-2), w^2, w^2, r61, w^2])/3 + 
 (64*G[w^(-2), w^2, w^2, r61, z3])/3 - (64*G[w^(-2), w^2, w^2, r62, w^2])/3 + 
 (64*G[w^(-2), w^2, w^2, r62, z3])/3 + 6*G[-w^(-1), -1, -w^(-1), 0, w^2] - 
 6*G[-w^(-1), -1, -w^(-1), 0, z3] - 12*G[-w^(-1), -1, -w^(-1), 1, w^2] + 
 12*G[-w^(-1), -1, -w^(-1), 1, z3] - 6*G[-w^(-1), -1, -w, 0, w^2] + 
 6*G[-w^(-1), -1, -w, 0, z3] + 12*G[-w^(-1), -1, -w, 1, w^2] - 
 12*G[-w^(-1), -1, -w, 1, z3] + 13*G[-w^(-1), 0, 0, 0, w^2] - 
 13*G[-w^(-1), 0, 0, 0, z3] - 13*G[-w^(-1), 0, 0, r61, w^2] + 
 13*G[-w^(-1), 0, 0, r61, z3] - 13*G[-w^(-1), 0, 0, r62, w^2] + 
 13*G[-w^(-1), 0, 0, r62, z3] - 28*G[-w^(-1), 0, r61, 0, w^2] + 
 28*G[-w^(-1), 0, r61, 0, z3] + 28*G[-w^(-1), 0, r61, r61, w^2] - 
 28*G[-w^(-1), 0, r61, r61, z3] + 28*G[-w^(-1), 0, r61, r62, w^2] - 
 28*G[-w^(-1), 0, r61, r62, z3] - 28*G[-w^(-1), 0, r62, 0, w^2] + 
 28*G[-w^(-1), 0, r62, 0, z3] + 28*G[-w^(-1), 0, r62, r61, w^2] - 
 28*G[-w^(-1), 0, r62, r61, z3] + 28*G[-w^(-1), 0, r62, r62, w^2] - 
 28*G[-w^(-1), 0, r62, r62, z3] + 15*G[-w^(-1), 0, w^(-2), 0, w^2] - 
 15*G[-w^(-1), 0, w^(-2), 0, z3] - 15*G[-w^(-1), 0, w^(-2), r61, w^2] + 
 15*G[-w^(-1), 0, w^(-2), r61, z3] - 15*G[-w^(-1), 0, w^(-2), r62, w^2] + 
 15*G[-w^(-1), 0, w^(-2), r62, z3] + 15*G[-w^(-1), 0, w^2, 0, w^2] - 
 15*G[-w^(-1), 0, w^2, 0, z3] - 15*G[-w^(-1), 0, w^2, r61, w^2] + 
 15*G[-w^(-1), 0, w^2, r61, z3] - 15*G[-w^(-1), 0, w^2, r62, w^2] + 
 15*G[-w^(-1), 0, w^2, r62, z3] - 6*G[-w^(-1), 1, 0, 0, w^2] + 
 6*G[-w^(-1), 1, 0, 0, z3] + 12*G[-w^(-1), 1, 0, 1, w^2] - 
 12*G[-w^(-1), 1, 0, 1, z3] + 16*G[-w^(-1), 1, 1, 0, w^2] - 
 16*G[-w^(-1), 1, 1, 0, z3] - 16*G[-w^(-1), 1, 1, r61, w^2] + 
 16*G[-w^(-1), 1, 1, r61, z3] - 16*G[-w^(-1), 1, 1, r62, w^2] + 
 16*G[-w^(-1), 1, 1, r62, z3] + 16*G[-w^(-1), 1, r61, 0, w^2] - 
 16*G[-w^(-1), 1, r61, 0, z3] - 16*G[-w^(-1), 1, r61, 1, w^2] + 
 16*G[-w^(-1), 1, r61, 1, z3] - 8*G[-w^(-1), 1, r61, r61, w^2] + 
 8*G[-w^(-1), 1, r61, r61, z3] - 8*G[-w^(-1), 1, r61, r62, w^2] + 
 8*G[-w^(-1), 1, r61, r62, z3] + 16*G[-w^(-1), 1, r62, 0, w^2] - 
 16*G[-w^(-1), 1, r62, 0, z3] - 16*G[-w^(-1), 1, r62, 1, w^2] + 
 16*G[-w^(-1), 1, r62, 1, z3] - 8*G[-w^(-1), 1, r62, r61, w^2] + 
 8*G[-w^(-1), 1, r62, r61, z3] - 8*G[-w^(-1), 1, r62, r62, w^2] + 
 8*G[-w^(-1), 1, r62, r62, z3] - 16*G[-w^(-1), 1, w^(-2), 0, w^2] + 
 16*G[-w^(-1), 1, w^(-2), 0, z3] + 16*G[-w^(-1), 1, w^(-2), r61, w^2] - 
 16*G[-w^(-1), 1, w^(-2), r61, z3] + 16*G[-w^(-1), 1, w^(-2), r62, w^2] - 
 16*G[-w^(-1), 1, w^(-2), r62, z3] + 2*G[-w^(-1), 1, -w^(-1), 0, w^2] - 
 2*G[-w^(-1), 1, -w^(-1), 0, z3] - 4*G[-w^(-1), 1, -w^(-1), 1, w^2] + 
 4*G[-w^(-1), 1, -w^(-1), 1, z3] - 6*G[-w^(-1), 1, -w, 0, w^2] + 
 6*G[-w^(-1), 1, -w, 0, z3] + 12*G[-w^(-1), 1, -w, 1, w^2] - 
 12*G[-w^(-1), 1, -w, 1, z3] - 16*G[-w^(-1), 1, w^2, 0, w^2] + 
 16*G[-w^(-1), 1, w^2, 0, z3] + 16*G[-w^(-1), 1, w^2, r61, w^2] - 
 16*G[-w^(-1), 1, w^2, r61, z3] + 16*G[-w^(-1), 1, w^2, r62, w^2] - 
 16*G[-w^(-1), 1, w^2, r62, z3] - 29*G[-w^(-1), r61, 0, 0, w^2] + 
 29*G[-w^(-1), r61, 0, 0, z3] + 12*G[-w^(-1), r61, 0, 1, w^2] - 
 12*G[-w^(-1), r61, 0, 1, z3] + 23*G[-w^(-1), r61, 0, r61, w^2] - 
 23*G[-w^(-1), r61, 0, r61, z3] + 23*G[-w^(-1), r61, 0, r62, w^2] - 
 23*G[-w^(-1), r61, 0, r62, z3] + 16*G[-w^(-1), r61, 1, 0, w^2] - 
 16*G[-w^(-1), r61, 1, 0, z3] - 16*G[-w^(-1), r61, 1, 1, w^2] + 
 16*G[-w^(-1), r61, 1, 1, z3] - 8*G[-w^(-1), r61, 1, r61, w^2] + 
 8*G[-w^(-1), r61, 1, r61, z3] - 8*G[-w^(-1), r61, 1, r62, w^2] + 
 8*G[-w^(-1), r61, 1, r62, z3] + 36*G[-w^(-1), r61, r61, 0, w^2] - 
 36*G[-w^(-1), r61, r61, 0, z3] - 8*G[-w^(-1), r61, r61, 1, w^2] + 
 8*G[-w^(-1), r61, r61, 1, z3] - 32*G[-w^(-1), r61, r61, r61, w^2] + 
 32*G[-w^(-1), r61, r61, r61, z3] - 32*G[-w^(-1), r61, r61, r62, w^2] + 
 32*G[-w^(-1), r61, r61, r62, z3] + 36*G[-w^(-1), r61, r62, 0, w^2] - 
 36*G[-w^(-1), r61, r62, 0, z3] - 8*G[-w^(-1), r61, r62, 1, w^2] + 
 8*G[-w^(-1), r61, r62, 1, z3] - 32*G[-w^(-1), r61, r62, r61, w^2] + 
 32*G[-w^(-1), r61, r62, r61, z3] - 32*G[-w^(-1), r61, r62, r62, w^2] + 
 32*G[-w^(-1), r61, r62, r62, z3] - 13*G[-w^(-1), r61, w^(-2), 0, w^2] + 
 13*G[-w^(-1), r61, w^(-2), 0, z3] + 13*G[-w^(-1), r61, w^(-2), r61, w^2] - 
 13*G[-w^(-1), r61, w^(-2), r61, z3] + 13*G[-w^(-1), r61, w^(-2), r62, w^2] - 
 13*G[-w^(-1), r61, w^(-2), r62, z3] - 2*G[-w^(-1), r61, -w^(-1), 0, w^2] + 
 2*G[-w^(-1), r61, -w^(-1), 0, z3] + 4*G[-w^(-1), r61, -w^(-1), 1, w^2] - 
 4*G[-w^(-1), r61, -w^(-1), 1, z3] - 2*G[-w^(-1), r61, -w, 0, w^2] + 
 2*G[-w^(-1), r61, -w, 0, z3] + 4*G[-w^(-1), r61, -w, 1, w^2] - 
 4*G[-w^(-1), r61, -w, 1, z3] - 13*G[-w^(-1), r61, w^2, 0, w^2] + 
 13*G[-w^(-1), r61, w^2, 0, z3] + 13*G[-w^(-1), r61, w^2, r61, w^2] - 
 13*G[-w^(-1), r61, w^2, r61, z3] + 13*G[-w^(-1), r61, w^2, r62, w^2] - 
 13*G[-w^(-1), r61, w^2, r62, z3] - 29*G[-w^(-1), r62, 0, 0, w^2] + 
 29*G[-w^(-1), r62, 0, 0, z3] + 12*G[-w^(-1), r62, 0, 1, w^2] - 
 12*G[-w^(-1), r62, 0, 1, z3] + 23*G[-w^(-1), r62, 0, r61, w^2] - 
 23*G[-w^(-1), r62, 0, r61, z3] + 23*G[-w^(-1), r62, 0, r62, w^2] - 
 23*G[-w^(-1), r62, 0, r62, z3] + 16*G[-w^(-1), r62, 1, 0, w^2] - 
 16*G[-w^(-1), r62, 1, 0, z3] - 16*G[-w^(-1), r62, 1, 1, w^2] + 
 16*G[-w^(-1), r62, 1, 1, z3] - 8*G[-w^(-1), r62, 1, r61, w^2] + 
 8*G[-w^(-1), r62, 1, r61, z3] - 8*G[-w^(-1), r62, 1, r62, w^2] + 
 8*G[-w^(-1), r62, 1, r62, z3] + 36*G[-w^(-1), r62, r61, 0, w^2] - 
 36*G[-w^(-1), r62, r61, 0, z3] - 8*G[-w^(-1), r62, r61, 1, w^2] + 
 8*G[-w^(-1), r62, r61, 1, z3] - 32*G[-w^(-1), r62, r61, r61, w^2] + 
 32*G[-w^(-1), r62, r61, r61, z3] - 32*G[-w^(-1), r62, r61, r62, w^2] + 
 32*G[-w^(-1), r62, r61, r62, z3] + 36*G[-w^(-1), r62, r62, 0, w^2] - 
 36*G[-w^(-1), r62, r62, 0, z3] - 8*G[-w^(-1), r62, r62, 1, w^2] + 
 8*G[-w^(-1), r62, r62, 1, z3] - 32*G[-w^(-1), r62, r62, r61, w^2] + 
 32*G[-w^(-1), r62, r62, r61, z3] - 32*G[-w^(-1), r62, r62, r62, w^2] + 
 32*G[-w^(-1), r62, r62, r62, z3] - 13*G[-w^(-1), r62, w^(-2), 0, w^2] + 
 13*G[-w^(-1), r62, w^(-2), 0, z3] + 13*G[-w^(-1), r62, w^(-2), r61, w^2] - 
 13*G[-w^(-1), r62, w^(-2), r61, z3] + 13*G[-w^(-1), r62, w^(-2), r62, w^2] - 
 13*G[-w^(-1), r62, w^(-2), r62, z3] - 2*G[-w^(-1), r62, -w^(-1), 0, w^2] + 
 2*G[-w^(-1), r62, -w^(-1), 0, z3] + 4*G[-w^(-1), r62, -w^(-1), 1, w^2] - 
 4*G[-w^(-1), r62, -w^(-1), 1, z3] - 2*G[-w^(-1), r62, -w, 0, w^2] + 
 2*G[-w^(-1), r62, -w, 0, z3] + 4*G[-w^(-1), r62, -w, 1, w^2] - 
 4*G[-w^(-1), r62, -w, 1, z3] - 13*G[-w^(-1), r62, w^2, 0, w^2] + 
 13*G[-w^(-1), r62, w^2, 0, z3] + 13*G[-w^(-1), r62, w^2, r61, w^2] - 
 13*G[-w^(-1), r62, w^2, r61, z3] + 13*G[-w^(-1), r62, w^2, r62, w^2] - 
 13*G[-w^(-1), r62, w^2, r62, z3] + 15*G[-w^(-1), w^(-2), 0, 0, w^2] - 
 15*G[-w^(-1), w^(-2), 0, 0, z3] - 12*G[-w^(-1), w^(-2), 0, 1, w^2] + 
 12*G[-w^(-1), w^(-2), 0, 1, z3] - 9*G[-w^(-1), w^(-2), 0, r61, w^2] + 
 9*G[-w^(-1), w^(-2), 0, r61, z3] - 9*G[-w^(-1), w^(-2), 0, r62, w^2] + 
 9*G[-w^(-1), w^(-2), 0, r62, z3] - 14*G[-w^(-1), w^(-2), 1, 0, w^2] + 
 14*G[-w^(-1), w^(-2), 1, 0, z3] + 14*G[-w^(-1), w^(-2), 1, r61, w^2] - 
 14*G[-w^(-1), w^(-2), 1, r61, z3] + 14*G[-w^(-1), w^(-2), 1, r62, w^2] - 
 14*G[-w^(-1), w^(-2), 1, r62, z3] - 15*G[-w^(-1), w^(-2), r61, 0, w^2] + 
 15*G[-w^(-1), w^(-2), r61, 0, z3] + 14*G[-w^(-1), w^(-2), r61, 1, w^2] - 
 14*G[-w^(-1), w^(-2), r61, 1, z3] + 8*G[-w^(-1), w^(-2), r61, r61, w^2] - 
 8*G[-w^(-1), w^(-2), r61, r61, z3] + 8*G[-w^(-1), w^(-2), r61, r62, w^2] - 
 8*G[-w^(-1), w^(-2), r61, r62, z3] - 15*G[-w^(-1), w^(-2), r62, 0, w^2] + 
 15*G[-w^(-1), w^(-2), r62, 0, z3] + 14*G[-w^(-1), w^(-2), r62, 1, w^2] - 
 14*G[-w^(-1), w^(-2), r62, 1, z3] + 8*G[-w^(-1), w^(-2), r62, r61, w^2] - 
 8*G[-w^(-1), w^(-2), r62, r61, z3] + 8*G[-w^(-1), w^(-2), r62, r62, w^2] - 
 8*G[-w^(-1), w^(-2), r62, r62, z3] + 6*G[-w^(-1), w^(-2), w^(-2), 0, w^2] - 
 6*G[-w^(-1), w^(-2), w^(-2), 0, z3] - 
 6*G[-w^(-1), w^(-2), w^(-2), r61, w^2] + 
 6*G[-w^(-1), w^(-2), w^(-2), r61, z3] - 
 6*G[-w^(-1), w^(-2), w^(-2), r62, w^2] + 
 6*G[-w^(-1), w^(-2), w^(-2), r62, z3] + 
 2*G[-w^(-1), w^(-2), -w^(-1), 0, w^2] - 
 2*G[-w^(-1), w^(-2), -w^(-1), 0, z3] - 
 4*G[-w^(-1), w^(-2), -w^(-1), 1, w^2] + 
 4*G[-w^(-1), w^(-2), -w^(-1), 1, z3] + 6*G[-w^(-1), w^(-2), w^2, 0, w^2] - 
 6*G[-w^(-1), w^(-2), w^2, 0, z3] - 6*G[-w^(-1), w^(-2), w^2, r61, w^2] + 
 6*G[-w^(-1), w^(-2), w^2, r61, z3] - 6*G[-w^(-1), w^(-2), w^2, r62, w^2] + 
 6*G[-w^(-1), w^(-2), w^2, r62, z3] + G[-w^(-1), -w^(-1), 0, 0, w^2] - 
 G[-w^(-1), -w^(-1), 0, 0, z3] - G[-w^(-1), -w^(-1), 0, r61, w^2] + 
 G[-w^(-1), -w^(-1), 0, r61, z3] - G[-w^(-1), -w^(-1), 0, r62, w^2] + 
 G[-w^(-1), -w^(-1), 0, r62, z3] - 2*G[-w^(-1), -w^(-1), 1, 0, w^2] + 
 2*G[-w^(-1), -w^(-1), 1, 0, z3] + 2*G[-w^(-1), -w^(-1), 1, r61, w^2] - 
 2*G[-w^(-1), -w^(-1), 1, r61, z3] + 2*G[-w^(-1), -w^(-1), 1, r62, w^2] - 
 2*G[-w^(-1), -w^(-1), 1, r62, z3] - G[-w^(-1), -w^(-1), r61, 0, w^2] + 
 G[-w^(-1), -w^(-1), r61, 0, z3] + 2*G[-w^(-1), -w^(-1), r61, 1, w^2] - 
 2*G[-w^(-1), -w^(-1), r61, 1, z3] - G[-w^(-1), -w^(-1), r62, 0, w^2] + 
 G[-w^(-1), -w^(-1), r62, 0, z3] + 2*G[-w^(-1), -w^(-1), r62, 1, w^2] - 
 2*G[-w^(-1), -w^(-1), r62, 1, z3] + 2*G[-w^(-1), -w^(-1), -w, 0, w^2] - 
 2*G[-w^(-1), -w^(-1), -w, 0, z3] - 4*G[-w^(-1), -w^(-1), -w, 1, w^2] + 
 4*G[-w^(-1), -w^(-1), -w, 1, z3] + 13*G[-w^(-1), -w, 0, 0, w^2] - 
 13*G[-w^(-1), -w, 0, 0, z3] - 24*G[-w^(-1), -w, 0, 1, w^2] + 
 24*G[-w^(-1), -w, 0, 1, z3] - G[-w^(-1), -w, 0, r61, w^2] + 
 G[-w^(-1), -w, 0, r61, z3] - G[-w^(-1), -w, 0, r62, w^2] + 
 G[-w^(-1), -w, 0, r62, z3] - 18*G[-w^(-1), -w, 1, 0, w^2] + 
 18*G[-w^(-1), -w, 1, 0, z3] + 32*G[-w^(-1), -w, 1, 1, w^2] - 
 32*G[-w^(-1), -w, 1, 1, z3] + 2*G[-w^(-1), -w, 1, r61, w^2] - 
 2*G[-w^(-1), -w, 1, r61, z3] + 2*G[-w^(-1), -w, 1, r62, w^2] - 
 2*G[-w^(-1), -w, 1, r62, z3] - G[-w^(-1), -w, r61, 0, w^2] + 
 G[-w^(-1), -w, r61, 0, z3] + 2*G[-w^(-1), -w, r61, 1, w^2] - 
 2*G[-w^(-1), -w, r61, 1, z3] - G[-w^(-1), -w, r62, 0, w^2] + 
 G[-w^(-1), -w, r62, 0, z3] + 2*G[-w^(-1), -w, r62, 1, w^2] - 
 2*G[-w^(-1), -w, r62, 1, z3] - 6*G[-w^(-1), -w, -w^(-1), 0, w^2] + 
 6*G[-w^(-1), -w, -w^(-1), 0, z3] + 12*G[-w^(-1), -w, -w^(-1), 1, w^2] - 
 12*G[-w^(-1), -w, -w^(-1), 1, z3] + 9*G[-w^(-1), w^2, 0, 0, w^2] - 
 9*G[-w^(-1), w^2, 0, 0, z3] - 9*G[-w^(-1), w^2, 0, r61, w^2] + 
 9*G[-w^(-1), w^2, 0, r61, z3] - 9*G[-w^(-1), w^2, 0, r62, w^2] + 
 9*G[-w^(-1), w^2, 0, r62, z3] - 14*G[-w^(-1), w^2, 1, 0, w^2] + 
 14*G[-w^(-1), w^2, 1, 0, z3] + 14*G[-w^(-1), w^2, 1, r61, w^2] - 
 14*G[-w^(-1), w^2, 1, r61, z3] + 14*G[-w^(-1), w^2, 1, r62, w^2] - 
 14*G[-w^(-1), w^2, 1, r62, z3] - 15*G[-w^(-1), w^2, r61, 0, w^2] + 
 15*G[-w^(-1), w^2, r61, 0, z3] + 14*G[-w^(-1), w^2, r61, 1, w^2] - 
 14*G[-w^(-1), w^2, r61, 1, z3] + 8*G[-w^(-1), w^2, r61, r61, w^2] - 
 8*G[-w^(-1), w^2, r61, r61, z3] + 8*G[-w^(-1), w^2, r61, r62, w^2] - 
 8*G[-w^(-1), w^2, r61, r62, z3] - 15*G[-w^(-1), w^2, r62, 0, w^2] + 
 15*G[-w^(-1), w^2, r62, 0, z3] + 14*G[-w^(-1), w^2, r62, 1, w^2] - 
 14*G[-w^(-1), w^2, r62, 1, z3] + 8*G[-w^(-1), w^2, r62, r61, w^2] - 
 8*G[-w^(-1), w^2, r62, r61, z3] + 8*G[-w^(-1), w^2, r62, r62, w^2] - 
 8*G[-w^(-1), w^2, r62, r62, z3] + 6*G[-w^(-1), w^2, w^(-2), 0, w^2] - 
 6*G[-w^(-1), w^2, w^(-2), 0, z3] - 6*G[-w^(-1), w^2, w^(-2), r61, w^2] + 
 6*G[-w^(-1), w^2, w^(-2), r61, z3] - 6*G[-w^(-1), w^2, w^(-2), r62, w^2] + 
 6*G[-w^(-1), w^2, w^(-2), r62, z3] + 14*G[-w^(-1), w^2, -w, 0, w^2] - 
 14*G[-w^(-1), w^2, -w, 0, z3] - 28*G[-w^(-1), w^2, -w, 1, w^2] + 
 28*G[-w^(-1), w^2, -w, 1, z3] + 6*G[-w^(-1), w^2, w^2, 0, w^2] - 
 6*G[-w^(-1), w^2, w^2, 0, z3] - 6*G[-w^(-1), w^2, w^2, r61, w^2] + 
 6*G[-w^(-1), w^2, w^2, r61, z3] - 6*G[-w^(-1), w^2, w^2, r62, w^2] + 
 6*G[-w^(-1), w^2, w^2, r62, z3] - 6*G[-w, -1, -w^(-1), 0, w^2] + 
 6*G[-w, -1, -w^(-1), 0, z3] + 12*G[-w, -1, -w^(-1), 1, w^2] - 
 12*G[-w, -1, -w^(-1), 1, z3] + 6*G[-w, -1, -w, 0, w^2] - 
 6*G[-w, -1, -w, 0, z3] - 12*G[-w, -1, -w, 1, w^2] + 
 12*G[-w, -1, -w, 1, z3] + 13*G[-w, 0, 0, 0, w^2] - 13*G[-w, 0, 0, 0, z3] - 
 13*G[-w, 0, 0, r61, w^2] + 13*G[-w, 0, 0, r61, z3] - 
 13*G[-w, 0, 0, r62, w^2] + 13*G[-w, 0, 0, r62, z3] - 
 28*G[-w, 0, r61, 0, w^2] + 28*G[-w, 0, r61, 0, z3] + 
 28*G[-w, 0, r61, r61, w^2] - 28*G[-w, 0, r61, r61, z3] + 
 28*G[-w, 0, r61, r62, w^2] - 28*G[-w, 0, r61, r62, z3] - 
 28*G[-w, 0, r62, 0, w^2] + 28*G[-w, 0, r62, 0, z3] + 
 28*G[-w, 0, r62, r61, w^2] - 28*G[-w, 0, r62, r61, z3] + 
 28*G[-w, 0, r62, r62, w^2] - 28*G[-w, 0, r62, r62, z3] + 
 15*G[-w, 0, w^(-2), 0, w^2] - 15*G[-w, 0, w^(-2), 0, z3] - 
 15*G[-w, 0, w^(-2), r61, w^2] + 15*G[-w, 0, w^(-2), r61, z3] - 
 15*G[-w, 0, w^(-2), r62, w^2] + 15*G[-w, 0, w^(-2), r62, z3] + 
 15*G[-w, 0, w^2, 0, w^2] - 15*G[-w, 0, w^2, 0, z3] - 
 15*G[-w, 0, w^2, r61, w^2] + 15*G[-w, 0, w^2, r61, z3] - 
 15*G[-w, 0, w^2, r62, w^2] + 15*G[-w, 0, w^2, r62, z3] - 
 6*G[-w, 1, 0, 0, w^2] + 6*G[-w, 1, 0, 0, z3] + 12*G[-w, 1, 0, 1, w^2] - 
 12*G[-w, 1, 0, 1, z3] + 16*G[-w, 1, 1, 0, w^2] - 16*G[-w, 1, 1, 0, z3] - 
 16*G[-w, 1, 1, r61, w^2] + 16*G[-w, 1, 1, r61, z3] - 
 16*G[-w, 1, 1, r62, w^2] + 16*G[-w, 1, 1, r62, z3] + 
 16*G[-w, 1, r61, 0, w^2] - 16*G[-w, 1, r61, 0, z3] - 
 16*G[-w, 1, r61, 1, w^2] + 16*G[-w, 1, r61, 1, z3] - 
 8*G[-w, 1, r61, r61, w^2] + 8*G[-w, 1, r61, r61, z3] - 
 8*G[-w, 1, r61, r62, w^2] + 8*G[-w, 1, r61, r62, z3] + 
 16*G[-w, 1, r62, 0, w^2] - 16*G[-w, 1, r62, 0, z3] - 
 16*G[-w, 1, r62, 1, w^2] + 16*G[-w, 1, r62, 1, z3] - 
 8*G[-w, 1, r62, r61, w^2] + 8*G[-w, 1, r62, r61, z3] - 
 8*G[-w, 1, r62, r62, w^2] + 8*G[-w, 1, r62, r62, z3] - 
 16*G[-w, 1, w^(-2), 0, w^2] + 16*G[-w, 1, w^(-2), 0, z3] + 
 16*G[-w, 1, w^(-2), r61, w^2] - 16*G[-w, 1, w^(-2), r61, z3] + 
 16*G[-w, 1, w^(-2), r62, w^2] - 16*G[-w, 1, w^(-2), r62, z3] - 
 6*G[-w, 1, -w^(-1), 0, w^2] + 6*G[-w, 1, -w^(-1), 0, z3] + 
 12*G[-w, 1, -w^(-1), 1, w^2] - 12*G[-w, 1, -w^(-1), 1, z3] + 
 2*G[-w, 1, -w, 0, w^2] - 2*G[-w, 1, -w, 0, z3] - 4*G[-w, 1, -w, 1, w^2] + 
 4*G[-w, 1, -w, 1, z3] - 16*G[-w, 1, w^2, 0, w^2] + 16*G[-w, 1, w^2, 0, z3] + 
 16*G[-w, 1, w^2, r61, w^2] - 16*G[-w, 1, w^2, r61, z3] + 
 16*G[-w, 1, w^2, r62, w^2] - 16*G[-w, 1, w^2, r62, z3] - 
 29*G[-w, r61, 0, 0, w^2] + 29*G[-w, r61, 0, 0, z3] + 
 12*G[-w, r61, 0, 1, w^2] - 12*G[-w, r61, 0, 1, z3] + 
 23*G[-w, r61, 0, r61, w^2] - 23*G[-w, r61, 0, r61, z3] + 
 23*G[-w, r61, 0, r62, w^2] - 23*G[-w, r61, 0, r62, z3] + 
 16*G[-w, r61, 1, 0, w^2] - 16*G[-w, r61, 1, 0, z3] - 
 16*G[-w, r61, 1, 1, w^2] + 16*G[-w, r61, 1, 1, z3] - 
 8*G[-w, r61, 1, r61, w^2] + 8*G[-w, r61, 1, r61, z3] - 
 8*G[-w, r61, 1, r62, w^2] + 8*G[-w, r61, 1, r62, z3] + 
 36*G[-w, r61, r61, 0, w^2] - 36*G[-w, r61, r61, 0, z3] - 
 8*G[-w, r61, r61, 1, w^2] + 8*G[-w, r61, r61, 1, z3] - 
 32*G[-w, r61, r61, r61, w^2] + 32*G[-w, r61, r61, r61, z3] - 
 32*G[-w, r61, r61, r62, w^2] + 32*G[-w, r61, r61, r62, z3] + 
 36*G[-w, r61, r62, 0, w^2] - 36*G[-w, r61, r62, 0, z3] - 
 8*G[-w, r61, r62, 1, w^2] + 8*G[-w, r61, r62, 1, z3] - 
 32*G[-w, r61, r62, r61, w^2] + 32*G[-w, r61, r62, r61, z3] - 
 32*G[-w, r61, r62, r62, w^2] + 32*G[-w, r61, r62, r62, z3] - 
 13*G[-w, r61, w^(-2), 0, w^2] + 13*G[-w, r61, w^(-2), 0, z3] + 
 13*G[-w, r61, w^(-2), r61, w^2] - 13*G[-w, r61, w^(-2), r61, z3] + 
 13*G[-w, r61, w^(-2), r62, w^2] - 13*G[-w, r61, w^(-2), r62, z3] - 
 2*G[-w, r61, -w^(-1), 0, w^2] + 2*G[-w, r61, -w^(-1), 0, z3] + 
 4*G[-w, r61, -w^(-1), 1, w^2] - 4*G[-w, r61, -w^(-1), 1, z3] - 
 2*G[-w, r61, -w, 0, w^2] + 2*G[-w, r61, -w, 0, z3] + 
 4*G[-w, r61, -w, 1, w^2] - 4*G[-w, r61, -w, 1, z3] - 
 13*G[-w, r61, w^2, 0, w^2] + 13*G[-w, r61, w^2, 0, z3] + 
 13*G[-w, r61, w^2, r61, w^2] - 13*G[-w, r61, w^2, r61, z3] + 
 13*G[-w, r61, w^2, r62, w^2] - 13*G[-w, r61, w^2, r62, z3] - 
 29*G[-w, r62, 0, 0, w^2] + 29*G[-w, r62, 0, 0, z3] + 
 12*G[-w, r62, 0, 1, w^2] - 12*G[-w, r62, 0, 1, z3] + 
 23*G[-w, r62, 0, r61, w^2] - 23*G[-w, r62, 0, r61, z3] + 
 23*G[-w, r62, 0, r62, w^2] - 23*G[-w, r62, 0, r62, z3] + 
 16*G[-w, r62, 1, 0, w^2] - 16*G[-w, r62, 1, 0, z3] - 
 16*G[-w, r62, 1, 1, w^2] + 16*G[-w, r62, 1, 1, z3] - 
 8*G[-w, r62, 1, r61, w^2] + 8*G[-w, r62, 1, r61, z3] - 
 8*G[-w, r62, 1, r62, w^2] + 8*G[-w, r62, 1, r62, z3] + 
 36*G[-w, r62, r61, 0, w^2] - 36*G[-w, r62, r61, 0, z3] - 
 8*G[-w, r62, r61, 1, w^2] + 8*G[-w, r62, r61, 1, z3] - 
 32*G[-w, r62, r61, r61, w^2] + 32*G[-w, r62, r61, r61, z3] - 
 32*G[-w, r62, r61, r62, w^2] + 32*G[-w, r62, r61, r62, z3] + 
 36*G[-w, r62, r62, 0, w^2] - 36*G[-w, r62, r62, 0, z3] - 
 8*G[-w, r62, r62, 1, w^2] + 8*G[-w, r62, r62, 1, z3] - 
 32*G[-w, r62, r62, r61, w^2] + 32*G[-w, r62, r62, r61, z3] - 
 32*G[-w, r62, r62, r62, w^2] + 32*G[-w, r62, r62, r62, z3] - 
 13*G[-w, r62, w^(-2), 0, w^2] + 13*G[-w, r62, w^(-2), 0, z3] + 
 13*G[-w, r62, w^(-2), r61, w^2] - 13*G[-w, r62, w^(-2), r61, z3] + 
 13*G[-w, r62, w^(-2), r62, w^2] - 13*G[-w, r62, w^(-2), r62, z3] - 
 2*G[-w, r62, -w^(-1), 0, w^2] + 2*G[-w, r62, -w^(-1), 0, z3] + 
 4*G[-w, r62, -w^(-1), 1, w^2] - 4*G[-w, r62, -w^(-1), 1, z3] - 
 2*G[-w, r62, -w, 0, w^2] + 2*G[-w, r62, -w, 0, z3] + 
 4*G[-w, r62, -w, 1, w^2] - 4*G[-w, r62, -w, 1, z3] - 
 13*G[-w, r62, w^2, 0, w^2] + 13*G[-w, r62, w^2, 0, z3] + 
 13*G[-w, r62, w^2, r61, w^2] - 13*G[-w, r62, w^2, r61, z3] + 
 13*G[-w, r62, w^2, r62, w^2] - 13*G[-w, r62, w^2, r62, z3] + 
 9*G[-w, w^(-2), 0, 0, w^2] - 9*G[-w, w^(-2), 0, 0, z3] - 
 9*G[-w, w^(-2), 0, r61, w^2] + 9*G[-w, w^(-2), 0, r61, z3] - 
 9*G[-w, w^(-2), 0, r62, w^2] + 9*G[-w, w^(-2), 0, r62, z3] - 
 14*G[-w, w^(-2), 1, 0, w^2] + 14*G[-w, w^(-2), 1, 0, z3] + 
 14*G[-w, w^(-2), 1, r61, w^2] - 14*G[-w, w^(-2), 1, r61, z3] + 
 14*G[-w, w^(-2), 1, r62, w^2] - 14*G[-w, w^(-2), 1, r62, z3] - 
 15*G[-w, w^(-2), r61, 0, w^2] + 15*G[-w, w^(-2), r61, 0, z3] + 
 14*G[-w, w^(-2), r61, 1, w^2] - 14*G[-w, w^(-2), r61, 1, z3] + 
 8*G[-w, w^(-2), r61, r61, w^2] - 8*G[-w, w^(-2), r61, r61, z3] + 
 8*G[-w, w^(-2), r61, r62, w^2] - 8*G[-w, w^(-2), r61, r62, z3] - 
 15*G[-w, w^(-2), r62, 0, w^2] + 15*G[-w, w^(-2), r62, 0, z3] + 
 14*G[-w, w^(-2), r62, 1, w^2] - 14*G[-w, w^(-2), r62, 1, z3] + 
 8*G[-w, w^(-2), r62, r61, w^2] - 8*G[-w, w^(-2), r62, r61, z3] + 
 8*G[-w, w^(-2), r62, r62, w^2] - 8*G[-w, w^(-2), r62, r62, z3] + 
 6*G[-w, w^(-2), w^(-2), 0, w^2] - 6*G[-w, w^(-2), w^(-2), 0, z3] - 
 6*G[-w, w^(-2), w^(-2), r61, w^2] + 6*G[-w, w^(-2), w^(-2), r61, z3] - 
 6*G[-w, w^(-2), w^(-2), r62, w^2] + 6*G[-w, w^(-2), w^(-2), r62, z3] + 
 14*G[-w, w^(-2), -w^(-1), 0, w^2] - 14*G[-w, w^(-2), -w^(-1), 0, z3] - 
 28*G[-w, w^(-2), -w^(-1), 1, w^2] + 28*G[-w, w^(-2), -w^(-1), 1, z3] + 
 6*G[-w, w^(-2), w^2, 0, w^2] - 6*G[-w, w^(-2), w^2, 0, z3] - 
 6*G[-w, w^(-2), w^2, r61, w^2] + 6*G[-w, w^(-2), w^2, r61, z3] - 
 6*G[-w, w^(-2), w^2, r62, w^2] + 6*G[-w, w^(-2), w^2, r62, z3] + 
 13*G[-w, -w^(-1), 0, 0, w^2] - 13*G[-w, -w^(-1), 0, 0, z3] - 
 24*G[-w, -w^(-1), 0, 1, w^2] + 24*G[-w, -w^(-1), 0, 1, z3] - 
 G[-w, -w^(-1), 0, r61, w^2] + G[-w, -w^(-1), 0, r61, z3] - 
 G[-w, -w^(-1), 0, r62, w^2] + G[-w, -w^(-1), 0, r62, z3] - 
 18*G[-w, -w^(-1), 1, 0, w^2] + 18*G[-w, -w^(-1), 1, 0, z3] + 
 32*G[-w, -w^(-1), 1, 1, w^2] - 32*G[-w, -w^(-1), 1, 1, z3] + 
 2*G[-w, -w^(-1), 1, r61, w^2] - 2*G[-w, -w^(-1), 1, r61, z3] + 
 2*G[-w, -w^(-1), 1, r62, w^2] - 2*G[-w, -w^(-1), 1, r62, z3] - 
 G[-w, -w^(-1), r61, 0, w^2] + G[-w, -w^(-1), r61, 0, z3] + 
 2*G[-w, -w^(-1), r61, 1, w^2] - 2*G[-w, -w^(-1), r61, 1, z3] - 
 G[-w, -w^(-1), r62, 0, w^2] + G[-w, -w^(-1), r62, 0, z3] + 
 2*G[-w, -w^(-1), r62, 1, w^2] - 2*G[-w, -w^(-1), r62, 1, z3] - 
 6*G[-w, -w^(-1), -w, 0, w^2] + 6*G[-w, -w^(-1), -w, 0, z3] + 
 12*G[-w, -w^(-1), -w, 1, w^2] - 12*G[-w, -w^(-1), -w, 1, z3] + 
 G[-w, -w, 0, 0, w^2] - G[-w, -w, 0, 0, z3] - G[-w, -w, 0, r61, w^2] + 
 G[-w, -w, 0, r61, z3] - G[-w, -w, 0, r62, w^2] + G[-w, -w, 0, r62, z3] - 
 2*G[-w, -w, 1, 0, w^2] + 2*G[-w, -w, 1, 0, z3] + 2*G[-w, -w, 1, r61, w^2] - 
 2*G[-w, -w, 1, r61, z3] + 2*G[-w, -w, 1, r62, w^2] - 
 2*G[-w, -w, 1, r62, z3] - G[-w, -w, r61, 0, w^2] + G[-w, -w, r61, 0, z3] + 
 2*G[-w, -w, r61, 1, w^2] - 2*G[-w, -w, r61, 1, z3] - 
 G[-w, -w, r62, 0, w^2] + G[-w, -w, r62, 0, z3] + 2*G[-w, -w, r62, 1, w^2] - 
 2*G[-w, -w, r62, 1, z3] + 2*G[-w, -w, -w^(-1), 0, w^2] - 
 2*G[-w, -w, -w^(-1), 0, z3] - 4*G[-w, -w, -w^(-1), 1, w^2] + 
 4*G[-w, -w, -w^(-1), 1, z3] + 15*G[-w, w^2, 0, 0, w^2] - 
 15*G[-w, w^2, 0, 0, z3] - 12*G[-w, w^2, 0, 1, w^2] + 
 12*G[-w, w^2, 0, 1, z3] - 9*G[-w, w^2, 0, r61, w^2] + 
 9*G[-w, w^2, 0, r61, z3] - 9*G[-w, w^2, 0, r62, w^2] + 
 9*G[-w, w^2, 0, r62, z3] - 14*G[-w, w^2, 1, 0, w^2] + 
 14*G[-w, w^2, 1, 0, z3] + 14*G[-w, w^2, 1, r61, w^2] - 
 14*G[-w, w^2, 1, r61, z3] + 14*G[-w, w^2, 1, r62, w^2] - 
 14*G[-w, w^2, 1, r62, z3] - 15*G[-w, w^2, r61, 0, w^2] + 
 15*G[-w, w^2, r61, 0, z3] + 14*G[-w, w^2, r61, 1, w^2] - 
 14*G[-w, w^2, r61, 1, z3] + 8*G[-w, w^2, r61, r61, w^2] - 
 8*G[-w, w^2, r61, r61, z3] + 8*G[-w, w^2, r61, r62, w^2] - 
 8*G[-w, w^2, r61, r62, z3] - 15*G[-w, w^2, r62, 0, w^2] + 
 15*G[-w, w^2, r62, 0, z3] + 14*G[-w, w^2, r62, 1, w^2] - 
 14*G[-w, w^2, r62, 1, z3] + 8*G[-w, w^2, r62, r61, w^2] - 
 8*G[-w, w^2, r62, r61, z3] + 8*G[-w, w^2, r62, r62, w^2] - 
 8*G[-w, w^2, r62, r62, z3] + 6*G[-w, w^2, w^(-2), 0, w^2] - 
 6*G[-w, w^2, w^(-2), 0, z3] - 6*G[-w, w^2, w^(-2), r61, w^2] + 
 6*G[-w, w^2, w^(-2), r61, z3] - 6*G[-w, w^2, w^(-2), r62, w^2] + 
 6*G[-w, w^2, w^(-2), r62, z3] + 2*G[-w, w^2, -w, 0, w^2] - 
 2*G[-w, w^2, -w, 0, z3] - 4*G[-w, w^2, -w, 1, w^2] + 
 4*G[-w, w^2, -w, 1, z3] + 6*G[-w, w^2, w^2, 0, w^2] - 
 6*G[-w, w^2, w^2, 0, z3] - 6*G[-w, w^2, w^2, r61, w^2] + 
 6*G[-w, w^2, w^2, r61, z3] - 6*G[-w, w^2, w^2, r62, w^2] + 
 6*G[-w, w^2, w^2, r62, z3] - ((8*I)/3)*Pi^2*GI[0, r2] + 
 (8*Pi*G[0, w]*GI[0, r2])/3 - (16*Pi*G[1, w^2]*GI[0, r2])/3 - 
 (8*Pi*G[r1, w]*GI[0, r2])/3 - (8*Pi*G[r2, w]*GI[0, r2])/3 + 
 (8*Pi*G[-w^(-1), w^2]*GI[0, r2])/3 + (8*Pi*G[-w, w^2]*GI[0, r2])/3 - 
 (34*GI[0, r2]^2)/3 + 7*Pi*GI[0, 1, r4] - ((472*I)/9)*GI[0, 0, 0, r2] - 
 (2*Pi^2*G[-I, r1]*Log[3])/3 - (2*Pi^2*G[I, r1]*Log[3])/3 - 
 (4*I)*Pi*G[-I, 0, r1]*Log[3] + (4*I)*Pi*G[-I, r1, r1]*Log[3] + 
 (4*I)*Pi*G[-I, r2, r1]*Log[3] - (4*I)*Pi*G[I, 0, r1]*Log[3] + 
 (4*I)*Pi*G[I, r1, r1]*Log[3] + (4*I)*Pi*G[I, r2, r1]*Log[3] + 
 12*G[-I, 0, 0, r1]*Log[3] - 8*G[-I, 0, 1, r1]*Log[3] - 
 4*G[-I, r1, 0, r1]*Log[3] + 8*G[-I, r1, 1, r1]*Log[3] - 
 4*G[-I, r2, 0, r1]*Log[3] + 8*G[-I, r2, 1, r1]*Log[3] + 
 12*G[I, 0, 0, r1]*Log[3] - 8*G[I, 0, 1, r1]*Log[3] - 
 4*G[I, r1, 0, r1]*Log[3] + 8*G[I, r1, 1, r1]*Log[3] - 
 4*G[I, r2, 0, r1]*Log[3] + 8*G[I, r2, 1, r1]*Log[3] + 
 (7*Pi*GI[0, r2]*Log[3])/3 + G[w^(-2), z3]*(((269*I)/162)*Pi^3 + 
   (Pi^2*G[-1, r7])/6 - Pi^2*G[-1, w^2] + (Pi^2*G[0, -w])/6 + G[0, -w]^3 - 
   (95*Pi^2*G[0, w])/18 - (6*I)*Pi*G[-1, w^2]*G[0, w] - 
   (20*Pi^2*G[0, w^2])/9 - 7*G[0, -w]^2*G[0, w^2] - 
   6*G[-1, w^2]*G[0, w]*G[0, w^2] + (31*G[0, w^2]^3)/3 + 
   (5*Pi^2*G[-I, r1])/6 - (5*Pi^2*G[-I, w])/6 + (5*Pi^2*G[I, r1])/6 - 
   (5*Pi^2*G[I, w])/6 - (5*Pi^2*G[1, r7])/18 + (46*G[0, w^2]^2*G[1, r7])/3 - 
   (Pi^2*G[1, -w])/3 - 20*G[0, -w]^2*G[1, -w] + 22*G[0, -w]*G[0, w^2]*
    G[1, -w] + 68*G[0, -w]*G[1, -w]^2 - 16*G[0, w^2]*G[1, -w]^2 - 
   64*G[1, -w]^3 + (14*Pi^2*G[1, w])/9 - 4*Pi^2*G[1, w^2] + 
   18*G[0, -w]^2*G[1, w^2] - ((46*I)/3)*Pi*G[0, w]*G[1, w^2] - 
   2*G[0, -w]*G[0, w^2]*G[1, w^2] - 4*G[0, w]*G[0, w^2]*G[1, w^2] - 
   132*G[0, w^2]^2*G[1, w^2] - (160*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 
   84*G[0, -w]*G[1, -w]*G[1, w^2] + 4*G[0, w^2]*G[1, -w]*G[1, w^2] + 
   96*G[1, -w]^2*G[1, w^2] + ((80*I)/3)*Pi*G[1, w]*G[1, w^2] - 
   ((80*I)/3)*Pi*G[1, w^2]^2 + (80*G[0, w]*G[1, w^2]^2)/3 + 
   192*G[0, w^2]*G[1, w^2]^2 + (128*G[1, r7]*G[1, w^2]^2)/3 - 
   (160*G[1, w]*G[1, w^2]^2)/3 - 32*G[1, w^2]^3 + 4*Pi^2*G[r1, w] + 
   (6*I)*Pi*G[-1, w^2]*G[r1, w] + (2*I)*Pi*G[1, w^2]*G[r1, w] + 
   4*Pi^2*G[r2, w] + (6*I)*Pi*G[-1, w^2]*G[r2, w] + 
   (2*I)*Pi*G[1, w^2]*G[r2, w] + (19*Pi^2*G[r61, w^2])/18 + 
   G[0, -w]^2*G[r61, w^2] - (59*G[0, w^2]^2*G[r61, w^2])/3 - 
   (101*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 2*G[0, -w]*G[1, -w]*G[r61, w^2] + 
   254*G[0, w^2]*G[1, w^2]*G[r61, w^2] + (208*G[1, r7]*G[1, w^2]*G[r61, w^2])/
    3 - 208*G[1, w^2]^2*G[r61, w^2] - (7*G[0, w^2]*G[r61, w^2]^2)/3 + 
   (52*G[1, r7]*G[r61, w^2]^2)/3 - 104*G[1, w^2]*G[r61, w^2]^2 + 
   (32*G[r61, w^2]^3)/3 + (19*Pi^2*G[r62, w^2])/18 + G[0, -w]^2*G[r62, w^2] - 
   (59*G[0, w^2]^2*G[r62, w^2])/3 - (101*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
   2*G[0, -w]*G[1, -w]*G[r62, w^2] + 254*G[0, w^2]*G[1, w^2]*G[r62, w^2] + 
   (208*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 208*G[1, w^2]^2*G[r62, w^2] - 
   (14*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
   (104*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 208*G[1, w^2]*G[r61, w^2]*
    G[r62, w^2] + 32*G[r61, w^2]^2*G[r62, w^2] - (7*G[0, w^2]*G[r62, w^2]^2)/
    3 + (52*G[1, r7]*G[r62, w^2]^2)/3 - 104*G[1, w^2]*G[r62, w^2]^2 + 
   32*G[r61, w^2]*G[r62, w^2]^2 + (32*G[r62, w^2]^3)/3 + 
   (4*Pi^2*G[w^(-2), w^2])/3 + G[0, -w]^2*G[w^(-2), w^2] + 
   ((20*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] - 8*G[0, -w]*G[0, w^2]*
    G[w^(-2), w^2] + 3*G[0, w]*G[0, w^2]*G[w^(-2), w^2] + 
   (113*G[0, w^2]^2*G[w^(-2), w^2])/3 + 
   (59*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 - 6*G[0, -w]*G[1, -w]*
    G[w^(-2), w^2] + 16*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
   8*G[1, -w]^2*G[w^(-2), w^2] - ((4*I)/3)*Pi*G[1, w]*G[w^(-2), w^2] + 
   ((32*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] + 16*G[0, -w]*G[1, w^2]*
    G[w^(-2), w^2] - (32*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   128*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 
   (68*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 - 32*G[1, -w]*G[1, w^2]*
    G[w^(-2), w^2] + (64*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   24*G[1, w^2]^2*G[w^(-2), w^2] - (6*I)*Pi*G[r1, w]*G[w^(-2), w^2] - 
   (6*I)*Pi*G[r2, w]*G[w^(-2), w^2] + 
   (13*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (125*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (133*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/6 - 
   13*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 121*G[1, w^2]*G[r61, w^2]*
    G[w^(-2), w^2] + (67*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
   (13*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2])/2 - 
   (125*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/2 - 
   (133*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/6 - 
   13*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 121*G[1, w^2]*G[r62, w^2]*
    G[w^(-2), w^2] + (134*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   (67*G[r62, w^2]^2*G[w^(-2), w^2])/3 - (I/6)*Pi*G[w^(-2), w^2]^2 + 
   G[0, -w]*G[w^(-2), w^2]^2 + (G[0, w]*G[w^(-2), w^2]^2)/6 + 
   (61*G[0, w^2]*G[w^(-2), w^2]^2)/3 - (5*G[1, r7]*G[w^(-2), w^2]^2)/6 - 
   2*G[1, -w]*G[w^(-2), w^2]^2 - (G[1, w]*G[w^(-2), w^2]^2)/3 + 
   2*G[1, w^2]*G[w^(-2), w^2]^2 - (64*G[r61, w^2]*G[w^(-2), w^2]^2)/3 - 
   (64*G[r62, w^2]*G[w^(-2), w^2]^2)/3 + 7*G[0, -w]^2*G[-w^(-1), -w] + 
   3*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 28*G[0, -w]*G[1, -w]*
    G[-w^(-1), -w] - 6*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] + 
   28*G[1, -w]^2*G[-w^(-1), -w] + 6*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] - 
   12*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - G[0, -w]*G[r61, w^2]*
    G[-w^(-1), -w] + 2*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] - 
   G[0, -w]*G[r62, w^2]*G[-w^(-1), -w] + 2*G[1, -w]*G[r62, w^2]*
    G[-w^(-1), -w] + G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
   2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + (3*Pi^2*G[-w^(-1), w^2])/2 - 
   6*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2] + 8*G[0, -w]*G[0, w^2]*
    G[-w^(-1), w^2] - 3*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 
   17*G[0, w^2]^2*G[-w^(-1), w^2] + 10*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] + 
   12*G[-1, w^2]*G[1, -w]*G[-w^(-1), w^2] + 12*G[0, -w]*G[1, -w]*
    G[-w^(-1), w^2] - 16*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
   24*G[1, -w]^2*G[-w^(-1), w^2] - (12*I)*Pi*G[1, w]*G[-w^(-1), w^2] + 
   (16*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 18*G[0, -w]*G[1, w^2]*
    G[-w^(-1), w^2] - 16*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] - 
   54*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 36*G[1, r7]*G[1, w^2]*
    G[-w^(-1), w^2] + 36*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
   32*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] + 40*G[1, w^2]^2*G[-w^(-1), w^2] + 
   (6*I)*Pi*G[r1, w]*G[-w^(-1), w^2] + (6*I)*Pi*G[r2, w]*G[-w^(-1), w^2] - 
   (13*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
   (41*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
   (27*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/2 + 
   13*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 41*G[1, w^2]*G[r61, w^2]*
    G[-w^(-1), w^2] - (13*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
   (41*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
   (27*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/2 + 
   13*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 41*G[1, w^2]*G[r62, w^2]*
    G[-w^(-1), w^2] - (5*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   (11*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
   5*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   (21*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
   (31*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
   11*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 10*G[1, w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - 21*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   6*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 12*G[1, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] - ((3*I)/2)*Pi*G[-w^(-1), w^2]^2 + 
   (9*G[0, -w]*G[-w^(-1), w^2]^2)/2 + (3*G[0, w]*G[-w^(-1), w^2]^2)/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^2]^2)/2 + 3*G[1, r7]*G[-w^(-1), w^2]^2 - 
   9*G[1, -w]*G[-w^(-1), w^2]^2 - 3*G[1, w]*G[-w^(-1), w^2]^2 - 
   3*G[1, w^2]*G[-w^(-1), w^2]^2 + (23*Pi^2*G[-w, w^2])/6 + 
   6*G[-1, w^2]*G[0, -w]*G[-w, w^2] - 10*G[0, -w]^2*G[-w, w^2] + 
   (12*I)*Pi*G[0, w]*G[-w, w^2] + 6*G[0, -w]*G[0, w^2]*G[-w, w^2] + 
   7*G[0, w]*G[0, w^2]*G[-w, w^2] + 17*G[0, w^2]^2*G[-w, w^2] + 
   10*G[0, w^2]*G[1, r7]*G[-w, w^2] - 12*G[-1, w^2]*G[1, -w]*G[-w, w^2] + 
   48*G[0, -w]*G[1, -w]*G[-w, w^2] - 12*G[0, w^2]*G[1, -w]*G[-w, w^2] - 
   56*G[1, -w]^2*G[-w, w^2] - (12*I)*Pi*G[1, w]*G[-w, w^2] + 
   (16*I)*Pi*G[1, w^2]*G[-w, w^2] - 10*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
   16*G[0, w]*G[1, w^2]*G[-w, w^2] - 54*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 
   36*G[1, r7]*G[1, w^2]*G[-w, w^2] + 20*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
   32*G[1, w]*G[1, w^2]*G[-w, w^2] + 40*G[1, w^2]^2*G[-w, w^2] - 
   (6*I)*Pi*G[r1, w]*G[-w, w^2] - (6*I)*Pi*G[r2, w]*G[-w, w^2] - 
   (13*G[0, -w]*G[r61, w^2]*G[-w, w^2])/2 - 
   (41*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/2 - 
   (27*G[1, r7]*G[r61, w^2]*G[-w, w^2])/2 + 13*G[1, -w]*G[r61, w^2]*
    G[-w, w^2] + 41*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
   (13*G[0, -w]*G[r62, w^2]*G[-w, w^2])/2 - 
   (41*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/2 - 
   (27*G[1, r7]*G[r62, w^2]*G[-w, w^2])/2 + 13*G[1, -w]*G[r62, w^2]*
    G[-w, w^2] + 41*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
   (5*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] - 
   (23*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/2 + 5*G[0, w]*G[w^(-2), w^2]*
    G[-w, w^2] + (21*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
   (31*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/2 + 23*G[1, -w]*G[w^(-2), w^2]*
    G[-w, w^2] - 10*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] - 
   21*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 4*G[0, -w]*G[-w^(-1), -w]*
    G[-w, w^2] + 8*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
   (3*I)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 27*G[0, -w]*G[-w^(-1), w^2]*
    G[-w, w^2] + 3*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] + 
   3*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 6*G[1, r7]*G[-w^(-1), w^2]*
    G[-w, w^2] - 54*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
   6*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2] - 6*G[1, w^2]*G[-w^(-1), w^2]*
    G[-w, w^2] - ((3*I)/2)*Pi*G[-w, w^2]^2 + (5*G[0, -w]*G[-w, w^2]^2)/2 + 
   (3*G[0, w]*G[-w, w^2]^2)/2 + (3*G[0, w^2]*G[-w, w^2]^2)/2 + 
   3*G[1, r7]*G[-w, w^2]^2 - 5*G[1, -w]*G[-w, w^2]^2 - 
   3*G[1, w]*G[-w, w^2]^2 - 3*G[1, w^2]*G[-w, w^2]^2 + 
   6*G[0, w^2]*G[-1, 0, w] + 6*G[0, w]*G[-1, 0, w^2] + 
   6*G[0, -w]*G[-1, -w^(-1), w^2] - 12*G[1, -w]*G[-1, -w^(-1), w^2] - 
   6*G[0, -w]*G[-1, -w, w^2] + 12*G[1, -w]*G[-1, -w, w^2] - 
   2*G[0, -w]*G[0, 0, -w] + 7*G[0, w^2]*G[0, 0, -w] + 
   12*G[1, -w]*G[0, 0, -w] - 18*G[1, w^2]*G[0, 0, -w] - 
   G[r61, w^2]*G[0, 0, -w] - G[r62, w^2]*G[0, 0, -w] - 
   G[w^(-2), w^2]*G[0, 0, -w] - 4*G[-w^(-1), -w]*G[0, 0, -w] + 
   10*G[-w, w^2]*G[0, 0, -w] - ((20*I)/3)*Pi*G[0, 0, w] + 
   18*G[-1, w^2]*G[0, 0, w] - 9*G[0, w^2]*G[0, 0, w] + 
   (70*G[1, w^2]*G[0, 0, w])/3 - (56*G[w^(-2), w^2]*G[0, 0, w])/3 + 
   9*G[-w^(-1), w^2]*G[0, 0, w] - 19*G[-w, w^2]*G[0, 0, w] + 
   7*G[0, -w]*G[0, 0, w^2] - (62*G[0, w^2]*G[0, 0, w^2])/3 - 
   (46*G[1, r7]*G[0, 0, w^2])/3 - 14*G[1, -w]*G[0, 0, w^2] + 
   (250*G[1, w^2]*G[0, 0, w^2])/3 + (59*G[r61, w^2]*G[0, 0, w^2])/3 + 
   (59*G[r62, w^2]*G[0, 0, w^2])/3 - (74*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
   15*G[-w^(-1), w^2]*G[0, 0, w^2] - 13*G[-w, w^2]*G[0, 0, w^2] - 
   10*G[0, w^2]*G[0, 1, r7] + 16*G[1, w^2]*G[0, 1, r7] + 
   13*G[r61, w^2]*G[0, 1, r7] + 13*G[r62, w^2]*G[0, 1, r7] + 
   G[w^(-2), w^2]*G[0, 1, r7] - 12*G[-w^(-1), w^2]*G[0, 1, r7] - 
   12*G[-w, w^2]*G[0, 1, r7] + 10*G[0, -w]*G[0, 1, -w] - 
   14*G[0, w^2]*G[0, 1, -w] - 36*G[1, -w]*G[0, 1, -w] + 
   36*G[1, w^2]*G[0, 1, -w] + 2*G[r61, w^2]*G[0, 1, -w] + 
   2*G[r62, w^2]*G[0, 1, -w] + 2*G[w^(-2), w^2]*G[0, 1, -w] + 
   8*G[-w^(-1), -w]*G[0, 1, -w] - 20*G[-w, w^2]*G[0, 1, -w] + 
   ((64*I)/3)*Pi*G[0, 1, w] - 12*G[-1, w^2]*G[0, 1, w] - 
   (92*G[1, w^2]*G[0, 1, w])/3 + (40*G[w^(-2), w^2]*G[0, 1, w])/3 + 
   24*G[-w, w^2]*G[0, 1, w] - 8*G[0, -w]*G[0, 1, w^2] + 
   (244*G[0, w^2]*G[0, 1, w^2])/3 + (80*G[1, r7]*G[0, 1, w^2])/3 + 
   16*G[1, -w]*G[0, 1, w^2] - (332*G[1, w^2]*G[0, 1, w^2])/3 - 
   (202*G[r61, w^2]*G[0, 1, w^2])/3 - (202*G[r62, w^2]*G[0, 1, w^2])/3 + 
   (70*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 16*G[-w^(-1), w^2]*G[0, 1, w^2] + 
   12*G[-w, w^2]*G[0, 1, w^2] - (4*I)*Pi*G[0, r1, w] - (4*I)*Pi*G[0, r2, w] - 
   5*G[0, w^2]*G[0, r61, w^2] + 12*G[1, r7]*G[0, r61, w^2] - 
   48*G[1, w^2]*G[0, r61, w^2] + 9*G[r61, w^2]*G[0, r61, w^2] + 
   9*G[r62, w^2]*G[0, r61, w^2] + 13*G[w^(-2), w^2]*G[0, r61, w^2] + 
   7*G[-w^(-1), w^2]*G[0, r61, w^2] + 7*G[-w, w^2]*G[0, r61, w^2] - 
   5*G[0, w^2]*G[0, r62, w^2] + 12*G[1, r7]*G[0, r62, w^2] - 
   48*G[1, w^2]*G[0, r62, w^2] + 9*G[r61, w^2]*G[0, r62, w^2] + 
   9*G[r62, w^2]*G[0, r62, w^2] + 13*G[w^(-2), w^2]*G[0, r62, w^2] + 
   7*G[-w^(-1), w^2]*G[0, r62, w^2] + 7*G[-w, w^2]*G[0, r62, w^2] + 
   5*G[0, -w]*G[0, w^(-2), w^2] - 10*G[0, w^2]*G[0, w^(-2), w^2] - 
   5*G[1, r7]*G[0, w^(-2), w^2] - 10*G[1, -w]*G[0, w^(-2), w^2] + 
   10*G[1, w^2]*G[0, w^(-2), w^2] + 5*G[r61, w^2]*G[0, w^(-2), w^2] + 
   5*G[r62, w^2]*G[0, w^(-2), w^2] - 3*G[0, -w]*G[0, -w^(-1), -w] + 
   6*G[1, -w]*G[0, -w^(-1), -w] - 8*G[0, -w]*G[0, -w^(-1), w^2] - 
   5*G[0, w^2]*G[0, -w^(-1), w^2] - 5*G[1, r7]*G[0, -w^(-1), w^2] + 
   16*G[1, -w]*G[0, -w^(-1), w^2] + 10*G[1, w^2]*G[0, -w^(-1), w^2] + 
   4*G[0, -w]*G[0, -w, -w] + 3*G[0, w^2]*G[0, -w, -w] - 
   8*G[1, -w]*G[0, -w, -w] + 6*G[1, w^2]*G[0, -w, -w] - 
   G[r61, w^2]*G[0, -w, -w] - G[r62, w^2]*G[0, -w, -w] + 
   G[w^(-2), w^2]*G[0, -w, -w] - 6*G[-w^(-1), w^2]*G[0, -w, -w] - 
   4*G[-w, w^2]*G[0, -w, -w] - 8*G[0, -w]*G[0, -w, w^2] - 
   5*G[0, w^2]*G[0, -w, w^2] - 5*G[1, r7]*G[0, -w, w^2] + 
   16*G[1, -w]*G[0, -w, w^2] + 10*G[1, w^2]*G[0, -w, w^2] + 
   9*G[0, -w]*G[0, w^2, w^2] + 3*G[0, w]*G[0, w^2, w^2] + 
   (68*G[0, w^2]*G[0, w^2, w^2])/3 + (29*G[1, r7]*G[0, w^2, w^2])/3 - 
   18*G[1, -w]*G[0, w^2, w^2] - (194*G[1, w^2]*G[0, w^2, w^2])/3 - 
   (35*G[r61, w^2]*G[0, w^2, w^2])/3 - (35*G[r62, w^2]*G[0, w^2, w^2])/3 + 
   (64*G[w^(-2), w^2]*G[0, w^2, w^2])/3 + (2*I)*Pi*G[-I, 0, r1] - 
   (2*I)*Pi*G[-I, 0, w] - (2*I)*Pi*G[-I, r1, r1] + (2*I)*Pi*G[-I, r1, w] - 
   (2*I)*Pi*G[-I, r2, r1] + (2*I)*Pi*G[-I, r2, w] + (2*I)*Pi*G[I, 0, r1] - 
   (2*I)*Pi*G[I, 0, w] - (2*I)*Pi*G[I, r1, r1] + (2*I)*Pi*G[I, r1, w] - 
   (2*I)*Pi*G[I, r2, r1] + (2*I)*Pi*G[I, r2, w] + 18*G[0, -w]*G[1, 0, -w] - 
   8*G[0, w^2]*G[1, 0, -w] - 52*G[1, -w]*G[1, 0, -w] + 
   48*G[1, w^2]*G[1, 0, -w] + 4*G[w^(-2), w^2]*G[1, 0, -w] + 
   8*G[-w^(-1), -w]*G[1, 0, -w] - 12*G[-w^(-1), w^2]*G[1, 0, -w] - 
   28*G[-w, w^2]*G[1, 0, -w] + ((4*I)/3)*Pi*G[1, 0, w] + 
   2*G[0, w^2]*G[1, 0, w] - (80*G[1, w^2]*G[1, 0, w])/3 + 
   (4*G[w^(-2), w^2]*G[1, 0, w])/3 + 12*G[-w^(-1), w^2]*G[1, 0, w] + 
   12*G[-w, w^2]*G[1, 0, w] - 16*G[0, -w]*G[1, 0, w^2] + 
   4*G[0, w]*G[1, 0, w^2] + (304*G[0, w^2]*G[1, 0, w^2])/3 + 
   (80*G[1, r7]*G[1, 0, w^2])/3 + 32*G[1, -w]*G[1, 0, w^2] - 
   (416*G[1, w^2]*G[1, 0, w^2])/3 - (280*G[r61, w^2]*G[1, 0, w^2])/3 - 
   (280*G[r62, w^2]*G[1, 0, w^2])/3 + (82*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 
   34*G[-w^(-1), w^2]*G[1, 0, w^2] + 34*G[-w, w^2]*G[1, 0, w^2] + 
   (40*G[0, w^2]*G[1, 1, r7])/3 - (64*G[1, w^2]*G[1, 1, r7])/3 - 
   (52*G[r61, w^2]*G[1, 1, r7])/3 - (52*G[r62, w^2]*G[1, 1, r7])/3 - 
   (4*G[w^(-2), w^2]*G[1, 1, r7])/3 + 16*G[-w^(-1), w^2]*G[1, 1, r7] + 
   16*G[-w, w^2]*G[1, 1, r7] - 48*G[0, -w]*G[1, 1, -w] + 
   16*G[0, w^2]*G[1, 1, -w] + 128*G[1, -w]*G[1, 1, -w] - 
   96*G[1, w^2]*G[1, 1, -w] - 8*G[w^(-2), w^2]*G[1, 1, -w] - 
   16*G[-w^(-1), -w]*G[1, 1, -w] + 24*G[-w^(-1), w^2]*G[1, 1, -w] + 
   56*G[-w, w^2]*G[1, 1, -w] - ((32*I)/3)*Pi*G[1, 1, w] + 
   (160*G[1, w^2]*G[1, 1, w])/3 - (8*G[w^(-2), w^2]*G[1, 1, w])/3 - 
   24*G[-w^(-1), w^2]*G[1, 1, w] - 24*G[-w, w^2]*G[1, 1, w] + 
   ((80*I)/3)*Pi*G[1, 1, w^2] + 48*G[0, -w]*G[1, 1, w^2] - 
   (80*G[0, w]*G[1, 1, w^2])/3 - (416*G[0, w^2]*G[1, 1, w^2])/3 - 
   (128*G[1, r7]*G[1, 1, w^2])/3 - 96*G[1, -w]*G[1, 1, w^2] + 
   (160*G[1, w]*G[1, 1, w^2])/3 + 64*G[1, w^2]*G[1, 1, w^2] + 
   (416*G[r61, w^2]*G[1, 1, w^2])/3 + (416*G[r62, w^2]*G[1, 1, w^2])/3 + 
   8*G[w^(-2), w^2]*G[1, 1, w^2] - 40*G[-w^(-1), w^2]*G[1, 1, w^2] - 
   40*G[-w, w^2]*G[1, 1, w^2] + (4*I)*Pi*G[1, r1, w] + (4*I)*Pi*G[1, r2, w] - 
   (280*G[0, w^2]*G[1, r61, w^2])/3 - (104*G[1, r7]*G[1, r61, w^2])/3 + 
   (416*G[1, w^2]*G[1, r61, w^2])/3 + (208*G[r61, w^2]*G[1, r61, w^2])/3 + 
   (208*G[r62, w^2]*G[1, r61, w^2])/3 - (94*G[w^(-2), w^2]*G[1, r61, w^2])/
    3 - 14*G[-w^(-1), w^2]*G[1, r61, w^2] - 14*G[-w, w^2]*G[1, r61, w^2] - 
   (280*G[0, w^2]*G[1, r62, w^2])/3 - (104*G[1, r7]*G[1, r62, w^2])/3 + 
   (416*G[1, w^2]*G[1, r62, w^2])/3 + (208*G[r61, w^2]*G[1, r62, w^2])/3 + 
   (208*G[r62, w^2]*G[1, r62, w^2])/3 - (94*G[w^(-2), w^2]*G[1, r62, w^2])/
    3 - 14*G[-w^(-1), w^2]*G[1, r62, w^2] - 14*G[-w, w^2]*G[1, r62, w^2] - 
   ((10*I)/3)*Pi*G[1, w^(-2), w^2] + 2*G[0, -w]*G[1, w^(-2), w^2] + 
   (10*G[0, w]*G[1, w^(-2), w^2])/3 + (130*G[0, w^2]*G[1, w^(-2), w^2])/3 + 
   (4*G[1, r7]*G[1, w^(-2), w^2])/3 - 4*G[1, -w]*G[1, w^(-2), w^2] - 
   (20*G[1, w]*G[1, w^(-2), w^2])/3 + 4*G[1, w^2]*G[1, w^(-2), w^2] - 
   (136*G[r61, w^2]*G[1, w^(-2), w^2])/3 - 
   (136*G[r62, w^2]*G[1, w^(-2), w^2])/3 + 6*G[0, -w]*G[1, -w^(-1), -w] - 
   12*G[1, -w]*G[1, -w^(-1), -w] - (10*I)*Pi*G[1, -w^(-1), w^2] - 
   6*G[0, -w]*G[1, -w^(-1), w^2] + 10*G[0, w]*G[1, -w^(-1), w^2] + 
   18*G[0, w^2]*G[1, -w^(-1), w^2] + 28*G[1, r7]*G[1, -w^(-1), w^2] + 
   12*G[1, -w]*G[1, -w^(-1), w^2] - 20*G[1, w]*G[1, -w^(-1), w^2] - 
   36*G[1, w^2]*G[1, -w^(-1), w^2] - 8*G[0, -w]*G[1, -w, -w] - 
   6*G[0, w^2]*G[1, -w, -w] + 16*G[1, -w]*G[1, -w, -w] - 
   12*G[1, w^2]*G[1, -w, -w] + 2*G[r61, w^2]*G[1, -w, -w] + 
   2*G[r62, w^2]*G[1, -w, -w] - 2*G[w^(-2), w^2]*G[1, -w, -w] + 
   12*G[-w^(-1), w^2]*G[1, -w, -w] + 8*G[-w, w^2]*G[1, -w, -w] - 
   (10*I)*Pi*G[1, -w, w^2] - 14*G[0, -w]*G[1, -w, w^2] + 
   10*G[0, w]*G[1, -w, w^2] + 18*G[0, w^2]*G[1, -w, w^2] + 
   28*G[1, r7]*G[1, -w, w^2] + 28*G[1, -w]*G[1, -w, w^2] - 
   20*G[1, w]*G[1, -w, w^2] - 36*G[1, w^2]*G[1, -w, w^2] + 
   (4*I)*Pi*G[1, w^2, w^2] + 16*G[0, -w]*G[1, w^2, w^2] - 
   4*G[0, w]*G[1, w^2, w^2] - 2*G[0, w^2]*G[1, w^2, w^2] - 
   20*G[1, r7]*G[1, w^2, w^2] - 32*G[1, -w]*G[1, w^2, w^2] + 
   8*G[1, w]*G[1, w^2, w^2] + 32*G[1, w^2]*G[1, w^2, w^2] - 
   14*G[r61, w^2]*G[1, w^2, w^2] - 14*G[r62, w^2]*G[1, w^2, w^2] + 
   (8*I)*Pi*G[r1, 0, w] - 6*G[-1, w^2]*G[r1, 0, w] - 
   2*G[1, w^2]*G[r1, 0, w] + 6*G[w^(-2), w^2]*G[r1, 0, w] - 
   6*G[-w^(-1), w^2]*G[r1, 0, w] + 6*G[-w, w^2]*G[r1, 0, w] - 
   (16*I)*Pi*G[r1, 1, w] + 12*G[-1, w^2]*G[r1, 1, w] + 
   4*G[1, w^2]*G[r1, 1, w] - 12*G[w^(-2), w^2]*G[r1, 1, w] + 
   12*G[-w^(-1), w^2]*G[r1, 1, w] - 12*G[-w, w^2]*G[r1, 1, w] + 
   (8*I)*Pi*G[r2, 0, w] - 6*G[-1, w^2]*G[r2, 0, w] - 
   2*G[1, w^2]*G[r2, 0, w] + 6*G[w^(-2), w^2]*G[r2, 0, w] - 
   6*G[-w^(-1), w^2]*G[r2, 0, w] + 6*G[-w, w^2]*G[r2, 0, w] - 
   (16*I)*Pi*G[r2, 1, w] + 12*G[-1, w^2]*G[r2, 1, w] + 
   4*G[1, w^2]*G[r2, 1, w] - 12*G[w^(-2), w^2]*G[r2, 1, w] + 
   12*G[-w^(-1), w^2]*G[r2, 1, w] - 12*G[-w, w^2]*G[r2, 1, w] - 
   G[0, -w]*G[r61, 0, w^2] + (74*G[0, w^2]*G[r61, 0, w^2])/3 + 
   (65*G[1, r7]*G[r61, 0, w^2])/3 + 2*G[1, -w]*G[r61, 0, w^2] - 
   (338*G[1, w^2]*G[r61, 0, w^2])/3 - (29*G[r61, w^2]*G[r61, 0, w^2])/3 - 
   (29*G[r62, w^2]*G[r61, 0, w^2])/3 + (103*G[w^(-2), w^2]*G[r61, 0, w^2])/
    3 + 7*G[-w^(-1), w^2]*G[r61, 0, w^2] + 7*G[-w, w^2]*G[r61, 0, w^2] - 
   (280*G[0, w^2]*G[r61, 1, w^2])/3 - (104*G[1, r7]*G[r61, 1, w^2])/3 + 
   (416*G[1, w^2]*G[r61, 1, w^2])/3 + (208*G[r61, w^2]*G[r61, 1, w^2])/3 + 
   (208*G[r62, w^2]*G[r61, 1, w^2])/3 - (94*G[w^(-2), w^2]*G[r61, 1, w^2])/
    3 - 14*G[-w^(-1), w^2]*G[r61, 1, w^2] - 14*G[-w, w^2]*G[r61, 1, w^2] + 
   (16*G[0, w^2]*G[r61, r61, w^2])/3 - (52*G[1, r7]*G[r61, r61, w^2])/3 + 
   (208*G[1, w^2]*G[r61, r61, w^2])/3 - (64*G[r61, w^2]*G[r61, r61, w^2])/3 - 
   (64*G[r62, w^2]*G[r61, r61, w^2])/3 - (56*G[w^(-2), w^2]*G[r61, r61, w^2])/
    3 + (16*G[0, w^2]*G[r61, r62, w^2])/3 - (52*G[1, r7]*G[r61, r62, w^2])/
    3 + (208*G[1, w^2]*G[r61, r62, w^2])/3 - 
   (64*G[r61, w^2]*G[r61, r62, w^2])/3 - (64*G[r62, w^2]*G[r61, r62, w^2])/
    3 - (56*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 
   (13*G[0, -w]*G[r61, w^(-2), w^2])/2 + (61*G[0, w^2]*G[r61, w^(-2), w^2])/
    6 + (13*G[1, r7]*G[r61, w^(-2), w^2])/2 + 
   13*G[1, -w]*G[r61, w^(-2), w^2] - 13*G[1, w^2]*G[r61, w^(-2), w^2] - 
   (11*G[r61, w^2]*G[r61, w^(-2), w^2])/3 - 
   (11*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + 
   (15*G[0, -w]*G[r61, -w^(-1), w^2])/2 + (13*G[0, w^2]*G[r61, -w^(-1), w^2])/
    2 + (13*G[1, r7]*G[r61, -w^(-1), w^2])/2 - 
   15*G[1, -w]*G[r61, -w^(-1), w^2] - 13*G[1, w^2]*G[r61, -w^(-1), w^2] + 
   (15*G[0, -w]*G[r61, -w, w^2])/2 + (13*G[0, w^2]*G[r61, -w, w^2])/2 + 
   (13*G[1, r7]*G[r61, -w, w^2])/2 - 15*G[1, -w]*G[r61, -w, w^2] - 
   13*G[1, w^2]*G[r61, -w, w^2] - (13*G[0, -w]*G[r61, w^2, w^2])/2 - 
   (175*G[0, w^2]*G[r61, w^2, w^2])/6 - (55*G[1, r7]*G[r61, w^2, w^2])/6 + 
   13*G[1, -w]*G[r61, w^2, w^2] + (191*G[1, w^2]*G[r61, w^2, w^2])/3 + 
   (56*G[r61, w^2]*G[r61, w^2, w^2])/3 + (56*G[r62, w^2]*G[r61, w^2, w^2])/
    3 - (64*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - G[0, -w]*G[r62, 0, w^2] + 
   (74*G[0, w^2]*G[r62, 0, w^2])/3 + (65*G[1, r7]*G[r62, 0, w^2])/3 + 
   2*G[1, -w]*G[r62, 0, w^2] - (338*G[1, w^2]*G[r62, 0, w^2])/3 - 
   (29*G[r61, w^2]*G[r62, 0, w^2])/3 - (29*G[r62, w^2]*G[r62, 0, w^2])/3 + 
   (103*G[w^(-2), w^2]*G[r62, 0, w^2])/3 + 7*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
   7*G[-w, w^2]*G[r62, 0, w^2] - (280*G[0, w^2]*G[r62, 1, w^2])/3 - 
   (104*G[1, r7]*G[r62, 1, w^2])/3 + (416*G[1, w^2]*G[r62, 1, w^2])/3 + 
   (208*G[r61, w^2]*G[r62, 1, w^2])/3 + (208*G[r62, w^2]*G[r62, 1, w^2])/3 - 
   (94*G[w^(-2), w^2]*G[r62, 1, w^2])/3 - 14*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
   14*G[-w, w^2]*G[r62, 1, w^2] + (16*G[0, w^2]*G[r62, r61, w^2])/3 - 
   (52*G[1, r7]*G[r62, r61, w^2])/3 + (208*G[1, w^2]*G[r62, r61, w^2])/3 - 
   (64*G[r61, w^2]*G[r62, r61, w^2])/3 - (64*G[r62, w^2]*G[r62, r61, w^2])/
    3 - (56*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
   (16*G[0, w^2]*G[r62, r62, w^2])/3 - (52*G[1, r7]*G[r62, r62, w^2])/3 + 
   (208*G[1, w^2]*G[r62, r62, w^2])/3 - (64*G[r61, w^2]*G[r62, r62, w^2])/3 - 
   (64*G[r62, w^2]*G[r62, r62, w^2])/3 - (56*G[w^(-2), w^2]*G[r62, r62, w^2])/
    3 - (13*G[0, -w]*G[r62, w^(-2), w^2])/2 + 
   (61*G[0, w^2]*G[r62, w^(-2), w^2])/6 + (13*G[1, r7]*G[r62, w^(-2), w^2])/
    2 + 13*G[1, -w]*G[r62, w^(-2), w^2] - 13*G[1, w^2]*G[r62, w^(-2), w^2] - 
   (11*G[r61, w^2]*G[r62, w^(-2), w^2])/3 - 
   (11*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + 
   (15*G[0, -w]*G[r62, -w^(-1), w^2])/2 + (13*G[0, w^2]*G[r62, -w^(-1), w^2])/
    2 + (13*G[1, r7]*G[r62, -w^(-1), w^2])/2 - 
   15*G[1, -w]*G[r62, -w^(-1), w^2] - 13*G[1, w^2]*G[r62, -w^(-1), w^2] + 
   (15*G[0, -w]*G[r62, -w, w^2])/2 + (13*G[0, w^2]*G[r62, -w, w^2])/2 + 
   (13*G[1, r7]*G[r62, -w, w^2])/2 - 15*G[1, -w]*G[r62, -w, w^2] - 
   13*G[1, w^2]*G[r62, -w, w^2] - (13*G[0, -w]*G[r62, w^2, w^2])/2 - 
   (175*G[0, w^2]*G[r62, w^2, w^2])/6 - (55*G[1, r7]*G[r62, w^2, w^2])/6 + 
   13*G[1, -w]*G[r62, w^2, w^2] + (191*G[1, w^2]*G[r62, w^2, w^2])/3 + 
   (56*G[r61, w^2]*G[r62, w^2, w^2])/3 + (56*G[r62, w^2]*G[r62, w^2, w^2])/
    3 - (64*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + 
   2*G[0, -w]*G[w^(-2), 0, w^2] - 3*G[0, w]*G[w^(-2), 0, w^2] - 
   (98*G[0, w^2]*G[w^(-2), 0, w^2])/3 - (44*G[1, r7]*G[w^(-2), 0, w^2])/3 - 
   4*G[1, -w]*G[w^(-2), 0, w^2] + (224*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
   (50*G[r61, w^2]*G[w^(-2), 0, w^2])/3 + (50*G[r62, w^2]*G[w^(-2), 0, w^2])/
    3 - (64*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
   ((22*I)/3)*Pi*G[w^(-2), 1, w^2] - 14*G[0, -w]*G[w^(-2), 1, w^2] + 
   (22*G[0, w]*G[w^(-2), 1, w^2])/3 + (136*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
   (64*G[1, r7]*G[w^(-2), 1, w^2])/3 + 28*G[1, -w]*G[w^(-2), 1, w^2] - 
   (44*G[1, w]*G[w^(-2), 1, w^2])/3 - 28*G[1, w^2]*G[w^(-2), 1, w^2] - 
   (94*G[r61, w^2]*G[w^(-2), 1, w^2])/3 - (94*G[r62, w^2]*G[w^(-2), 1, w^2])/
    3 + (118*G[0, w^2]*G[w^(-2), r61, w^2])/3 + 
   (47*G[1, r7]*G[w^(-2), r61, w^2])/3 - (230*G[1, w^2]*G[w^(-2), r61, w^2])/
    3 - (67*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
   (67*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
   (64*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
   (118*G[0, w^2]*G[w^(-2), r62, w^2])/3 + (47*G[1, r7]*G[w^(-2), r62, w^2])/
    3 - (230*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
   (67*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
   (67*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
   (64*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
   (I/6)*Pi*G[w^(-2), w^(-2), w^2] - G[0, -w]*G[w^(-2), w^(-2), w^2] - 
   (G[0, w]*G[w^(-2), w^(-2), w^2])/6 - (61*G[0, w^2]*G[w^(-2), w^(-2), w^2])/
    3 + (5*G[1, r7]*G[w^(-2), w^(-2), w^2])/6 + 
   2*G[1, -w]*G[w^(-2), w^(-2), w^2] + (G[1, w]*G[w^(-2), w^(-2), w^2])/3 - 
   2*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
   (64*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
   (64*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
   ((7*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] + 
   3*G[0, -w]*G[w^(-2), -w^(-1), w^2] - (7*G[0, w]*G[w^(-2), -w^(-1), w^2])/
    2 - 9*G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 
   (25*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 - 
   6*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 7*G[1, w]*G[w^(-2), -w^(-1), w^2] + 
   18*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + ((7*I)/2)*Pi*G[w^(-2), -w, w^2] + 
   9*G[0, -w]*G[w^(-2), -w, w^2] - (7*G[0, w]*G[w^(-2), -w, w^2])/2 - 
   9*G[0, w^2]*G[w^(-2), -w, w^2] - (25*G[1, r7]*G[w^(-2), -w, w^2])/2 - 
   18*G[1, -w]*G[w^(-2), -w, w^2] + 7*G[1, w]*G[w^(-2), -w, w^2] + 
   18*G[1, w^2]*G[w^(-2), -w, w^2] - 7*G[0, -w]*G[-w^(-1), 0, -w] - 
   3*G[0, w^2]*G[-w^(-1), 0, -w] + 14*G[1, -w]*G[-w^(-1), 0, -w] - 
   6*G[1, w^2]*G[-w^(-1), 0, -w] + G[r61, w^2]*G[-w^(-1), 0, -w] + 
   G[r62, w^2]*G[-w^(-1), 0, -w] - G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
   6*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 4*G[-w, w^2]*G[-w^(-1), 0, -w] + 
   6*G[-1, w^2]*G[-w^(-1), 0, w^2] - 3*G[0, -w]*G[-w^(-1), 0, w^2] + 
   3*G[0, w]*G[-w^(-1), 0, w^2] - 22*G[0, w^2]*G[-w^(-1), 0, w^2] - 
   5*G[1, r7]*G[-w^(-1), 0, w^2] + 6*G[1, -w]*G[-w^(-1), 0, w^2] + 
   28*G[1, w^2]*G[-w^(-1), 0, w^2] + 20*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
   20*G[r62, w^2]*G[-w^(-1), 0, w^2] - 5*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
   6*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 18*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
   14*G[0, -w]*G[-w^(-1), 1, -w] + 6*G[0, w^2]*G[-w^(-1), 1, -w] - 
   28*G[1, -w]*G[-w^(-1), 1, -w] + 12*G[1, w^2]*G[-w^(-1), 1, -w] - 
   2*G[r61, w^2]*G[-w^(-1), 1, -w] - 2*G[r62, w^2]*G[-w^(-1), 1, -w] + 
   2*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 12*G[-w^(-1), w^2]*
    G[-w^(-1), 1, -w] - 8*G[-w, w^2]*G[-w^(-1), 1, -w] - 
   (6*I)*Pi*G[-w^(-1), 1, w^2] - 12*G[-1, w^2]*G[-w^(-1), 1, w^2] + 
   6*G[0, -w]*G[-w^(-1), 1, w^2] + 6*G[0, w]*G[-w^(-1), 1, w^2] + 
   36*G[0, w^2]*G[-w^(-1), 1, w^2] + 8*G[1, r7]*G[-w^(-1), 1, w^2] - 
   12*G[1, -w]*G[-w^(-1), 1, w^2] - 12*G[1, w]*G[-w^(-1), 1, w^2] - 
   40*G[1, w^2]*G[-w^(-1), 1, w^2] - 40*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
   40*G[r62, w^2]*G[-w^(-1), 1, w^2] + 10*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
   12*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 36*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
   7*G[0, w^2]*G[-w^(-1), r61, w^2] + 7*G[1, r7]*G[-w^(-1), r61, w^2] - 
   14*G[1, w^2]*G[-w^(-1), r61, w^2] + 7*G[0, w^2]*G[-w^(-1), r62, w^2] + 
   7*G[1, r7]*G[-w^(-1), r62, w^2] - 14*G[1, w^2]*G[-w^(-1), r62, w^2] + 
   ((3*I)/2)*Pi*G[-w^(-1), w^(-2), w^2] + 
   (3*G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 - 
   (3*G[0, w]*G[-w^(-1), w^(-2), w^2])/2 - 
   (3*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
   3*G[1, r7]*G[-w^(-1), w^(-2), w^2] - 3*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 
   3*G[1, w]*G[-w^(-1), w^(-2), w^2] + 3*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
   ((3*I)/2)*Pi*G[-w^(-1), -w^(-1), w^2] + 
   (3*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
   (3*G[0, w]*G[-w^(-1), -w^(-1), w^2])/2 - 
   (3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
   3*G[1, r7]*G[-w^(-1), -w^(-1), w^2] - 
   3*G[1, -w]*G[-w^(-1), -w^(-1), w^2] + 3*G[1, w]*G[-w^(-1), -w^(-1), w^2] + 
   3*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + ((3*I)/2)*Pi*G[-w^(-1), -w, w^2] - 
   (9*G[0, -w]*G[-w^(-1), -w, w^2])/2 - (3*G[0, w]*G[-w^(-1), -w, w^2])/2 - 
   (3*G[0, w^2]*G[-w^(-1), -w, w^2])/2 - 3*G[1, r7]*G[-w^(-1), -w, w^2] + 
   9*G[1, -w]*G[-w^(-1), -w, w^2] + 3*G[1, w]*G[-w^(-1), -w, w^2] + 
   3*G[1, w^2]*G[-w^(-1), -w, w^2] - (2*I)*Pi*G[-w^(-1), w^2, w^2] - 
   (15*G[0, -w]*G[-w^(-1), w^2, w^2])/2 + 2*G[0, w]*G[-w^(-1), w^2, w^2] + 
   (15*G[0, w^2]*G[-w^(-1), w^2, w^2])/2 + (19*G[1, r7]*G[-w^(-1), w^2, w^2])/
    2 + 15*G[1, -w]*G[-w^(-1), w^2, w^2] - 4*G[1, w]*G[-w^(-1), w^2, w^2] - 
   15*G[1, w^2]*G[-w^(-1), w^2, w^2] - 6*G[-1, w^2]*G[-w, 0, w^2] + 
   9*G[0, -w]*G[-w, 0, w^2] - 7*G[0, w]*G[-w, 0, w^2] - 
   22*G[0, w^2]*G[-w, 0, w^2] - 5*G[1, r7]*G[-w, 0, w^2] - 
   18*G[1, -w]*G[-w, 0, w^2] + 20*G[1, w^2]*G[-w, 0, w^2] + 
   20*G[r61, w^2]*G[-w, 0, w^2] + 20*G[r62, w^2]*G[-w, 0, w^2] + 
   G[w^(-2), w^2]*G[-w, 0, w^2] - 12*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
   4*G[-w, w^2]*G[-w, 0, w^2] - (6*I)*Pi*G[-w, 1, w^2] + 
   12*G[-1, w^2]*G[-w, 1, w^2] - 10*G[0, -w]*G[-w, 1, w^2] + 
   6*G[0, w]*G[-w, 1, w^2] + 36*G[0, w^2]*G[-w, 1, w^2] + 
   8*G[1, r7]*G[-w, 1, w^2] + 20*G[1, -w]*G[-w, 1, w^2] - 
   12*G[1, w]*G[-w, 1, w^2] - 24*G[1, w^2]*G[-w, 1, w^2] - 
   40*G[r61, w^2]*G[-w, 1, w^2] - 40*G[r62, w^2]*G[-w, 1, w^2] - 
   2*G[w^(-2), w^2]*G[-w, 1, w^2] + 24*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
   8*G[-w, w^2]*G[-w, 1, w^2] + 7*G[0, w^2]*G[-w, r61, w^2] + 
   7*G[1, r7]*G[-w, r61, w^2] - 14*G[1, w^2]*G[-w, r61, w^2] + 
   7*G[0, w^2]*G[-w, r62, w^2] + 7*G[1, r7]*G[-w, r62, w^2] - 
   14*G[1, w^2]*G[-w, r62, w^2] + ((3*I)/2)*Pi*G[-w, w^(-2), w^2] + 
   (3*G[0, -w]*G[-w, w^(-2), w^2])/2 - (3*G[0, w]*G[-w, w^(-2), w^2])/2 - 
   (3*G[0, w^2]*G[-w, w^(-2), w^2])/2 - 3*G[1, r7]*G[-w, w^(-2), w^2] - 
   3*G[1, -w]*G[-w, w^(-2), w^2] + 3*G[1, w]*G[-w, w^(-2), w^2] + 
   3*G[1, w^2]*G[-w, w^(-2), w^2] + ((3*I)/2)*Pi*G[-w, -w^(-1), w^2] - 
   (25*G[0, -w]*G[-w, -w^(-1), w^2])/2 - (3*G[0, w]*G[-w, -w^(-1), w^2])/2 - 
   (3*G[0, w^2]*G[-w, -w^(-1), w^2])/2 - 3*G[1, r7]*G[-w, -w^(-1), w^2] + 
   25*G[1, -w]*G[-w, -w^(-1), w^2] + 3*G[1, w]*G[-w, -w^(-1), w^2] + 
   3*G[1, w^2]*G[-w, -w^(-1), w^2] + ((3*I)/2)*Pi*G[-w, -w, w^2] + 
   (3*G[0, -w]*G[-w, -w, w^2])/2 - (3*G[0, w]*G[-w, -w, w^2])/2 - 
   (3*G[0, w^2]*G[-w, -w, w^2])/2 - 3*G[1, r7]*G[-w, -w, w^2] - 
   3*G[1, -w]*G[-w, -w, w^2] + 3*G[1, w]*G[-w, -w, w^2] + 
   3*G[1, w^2]*G[-w, -w, w^2] - (2*I)*Pi*G[-w, w^2, w^2] - 
   (27*G[0, -w]*G[-w, w^2, w^2])/2 + 2*G[0, w]*G[-w, w^2, w^2] + 
   (15*G[0, w^2]*G[-w, w^2, w^2])/2 + (19*G[1, r7]*G[-w, w^2, w^2])/2 + 
   27*G[1, -w]*G[-w, w^2, w^2] - 4*G[1, w]*G[-w, w^2, w^2] - 
   15*G[1, w^2]*G[-w, w^2, w^2] - 2*G[-1, 0, 1, r7] - 
   6*G[-1, -w^(-1), 0, w^2] + 12*G[-1, -w^(-1), 1, w^2] + 
   6*G[-1, -w, 0, w^2] - 12*G[-1, -w, 1, w^2] - 48*G[0, -1, 0, w] + 
   G[0, 0, 0, -w] + (116*G[0, 0, 0, w])/3 + (10*G[0, 0, 0, w^2])/3 - 
   2*G[0, 0, 1, -w] - (40*G[0, 0, 1, w])/3 - (50*G[0, 0, 1, w^2])/3 + 
   5*G[0, 0, r61, w^2] + 5*G[0, 0, r62, w^2] - 4*G[0, 0, -w, -w] - 
   (95*G[0, 0, w^2, w^2])/3 - 8*G[0, 1, 0, -w] - (112*G[0, 1, 0, w])/3 - 
   (128*G[0, 1, 0, w^2])/3 + 4*G[0, 1, 1, r7] + 16*G[0, 1, 1, -w] + 
   (128*G[0, 1, 1, w])/3 + (112*G[0, 1, 1, w^2])/3 + 24*G[0, 1, r61, w^2] + 
   24*G[0, 1, r62, w^2] + 8*G[0, 1, -w, -w] + (112*G[0, 1, w^2, w^2])/3 + 
   4*G[0, r1, 0, w] - 8*G[0, r1, 1, w] + 4*G[0, r2, 0, w] - 
   8*G[0, r2, 1, w] + 24*G[0, r61, 1, w^2] - 12*G[0, r61, r61, w^2] - 
   12*G[0, r61, r62, w^2] + 13*G[0, r61, w^2, w^2] + 24*G[0, r62, 1, w^2] - 
   12*G[0, r62, r61, w^2] - 12*G[0, r62, r62, w^2] + 13*G[0, r62, w^2, w^2] + 
   5*G[0, w^(-2), 0, w^2] - 5*G[0, w^(-2), r61, w^2] - 
   5*G[0, w^(-2), r62, w^2] + 3*G[0, -w^(-1), 0, -w] + 
   13*G[0, -w^(-1), 0, w^2] - 6*G[0, -w^(-1), 1, -w] - 
   26*G[0, -w^(-1), 1, w^2] - G[0, -w, 0, -w] + 13*G[0, -w, 0, w^2] + 
   2*G[0, -w, 1, -w] - 26*G[0, -w, 1, w^2] - (80*G[0, w^2, 0, w^2])/3 + 
   (112*G[0, w^2, 1, w^2])/3 + 8*G[0, w^2, r61, w^2] + 
   8*G[0, w^2, r62, w^2] + (64*G[0, w^2, w^2, w^2])/3 - 2*G[-I, 0, 0, r1] + 
   2*G[-I, 0, 0, w] + 4*G[-I, 0, 1, r1] - 4*G[-I, 0, 1, w] + 
   2*G[-I, r1, 0, r1] - 2*G[-I, r1, 0, w] - 4*G[-I, r1, 1, r1] + 
   4*G[-I, r1, 1, w] + 2*G[-I, r2, 0, r1] - 2*G[-I, r2, 0, w] - 
   4*G[-I, r2, 1, r1] + 4*G[-I, r2, 1, w] - 2*G[I, 0, 0, r1] + 
   2*G[I, 0, 0, w] + 4*G[I, 0, 1, r1] - 4*G[I, 0, 1, w] + 2*G[I, r1, 0, r1] - 
   2*G[I, r1, 0, w] - 4*G[I, r1, 1, r1] + 4*G[I, r1, 1, w] + 
   2*G[I, r2, 0, r1] - 2*G[I, r2, 0, w] - 4*G[I, r2, 1, r1] + 
   4*G[I, r2, 1, w] - 10*G[1, 0, 0, -w] - (4*G[1, 0, 0, w])/3 - 
   (104*G[1, 0, 0, w^2])/3 + G[1, 0, 1, r7] + 20*G[1, 0, 1, -w] + 
   (8*G[1, 0, 1, w])/3 + (64*G[1, 0, 1, w^2])/3 + 24*G[1, 0, r61, w^2] + 
   24*G[1, 0, r62, w^2] + 8*G[1, 0, -w, -w] + (94*G[1, 0, w^2, w^2])/3 + 
   32*G[1, 1, 0, -w] + (32*G[1, 1, 0, w])/3 + (112*G[1, 1, 0, w^2])/3 - 
   (16*G[1, 1, 1, r7])/3 - 64*G[1, 1, 1, -w] - (64*G[1, 1, 1, w])/3 + 
   64*G[1, 1, 1, w^2] - (208*G[1, 1, r61, w^2])/3 - 
   (208*G[1, 1, r62, w^2])/3 - 16*G[1, 1, -w, -w] - 4*G[1, r1, 0, w] + 
   8*G[1, r1, 1, w] - 4*G[1, r2, 0, w] + 8*G[1, r2, 1, w] + 
   (208*G[1, r61, 0, w^2])/3 - (208*G[1, r61, 1, w^2])/3 - 
   (104*G[1, r61, r61, w^2])/3 - (104*G[1, r61, r62, w^2])/3 - 
   (94*G[1, r61, w^2, w^2])/3 + (208*G[1, r62, 0, w^2])/3 - 
   (208*G[1, r62, 1, w^2])/3 - (104*G[1, r62, r61, w^2])/3 - 
   (104*G[1, r62, r62, w^2])/3 - (94*G[1, r62, w^2, w^2])/3 - 
   (136*G[1, w^(-2), 0, w^2])/3 + (136*G[1, w^(-2), r61, w^2])/3 + 
   (136*G[1, w^(-2), r62, w^2])/3 - 6*G[1, -w^(-1), 0, -w] - 
   12*G[1, -w^(-1), 0, w^2] + 12*G[1, -w^(-1), 1, -w] + 
   24*G[1, -w^(-1), 1, w^2] + 2*G[1, -w, 0, -w] - 4*G[1, -w, 0, w^2] - 
   4*G[1, -w, 1, -w] + 8*G[1, -w, 1, w^2] - 14*G[1, w^2, 0, w^2] + 
   14*G[1, w^2, r61, w^2] + 14*G[1, w^2, r62, w^2] - 8*G[r1, 0, 0, w] + 
   16*G[r1, 0, 1, w] + 16*G[r1, 1, 0, w] - 32*G[r1, 1, 1, w] - 
   8*G[r2, 0, 0, w] + 16*G[r2, 0, 1, w] + 16*G[r2, 1, 0, w] - 
   32*G[r2, 1, 1, w] - (71*G[r61, 0, 0, w^2])/3 + (124*G[r61, 0, 1, w^2])/3 + 
   3*G[r61, 0, r61, w^2] + 3*G[r61, 0, r62, w^2] + 
   (103*G[r61, 0, w^2, w^2])/3 + (208*G[r61, 1, 0, w^2])/3 - 
   (208*G[r61, 1, 1, w^2])/3 - (104*G[r61, 1, r61, w^2])/3 - 
   (104*G[r61, 1, r62, w^2])/3 - (94*G[r61, 1, w^2, w^2])/3 + 
   (20*G[r61, r61, 0, w^2])/3 - (104*G[r61, r61, 1, w^2])/3 + 
   (32*G[r61, r61, r61, w^2])/3 + (32*G[r61, r61, r62, w^2])/3 - 
   (56*G[r61, r61, w^2, w^2])/3 + (20*G[r61, r62, 0, w^2])/3 - 
   (104*G[r61, r62, 1, w^2])/3 + (32*G[r61, r62, r61, w^2])/3 + 
   (32*G[r61, r62, r62, w^2])/3 - (56*G[r61, r62, w^2, w^2])/3 - 
   (11*G[r61, w^(-2), 0, w^2])/3 + (11*G[r61, w^(-2), r61, w^2])/3 + 
   (11*G[r61, w^(-2), r62, w^2])/3 - 14*G[r61, -w^(-1), 0, w^2] + 
   28*G[r61, -w^(-1), 1, w^2] - 14*G[r61, -w, 0, w^2] + 
   28*G[r61, -w, 1, w^2] + (92*G[r61, w^2, 0, w^2])/3 - 
   (94*G[r61, w^2, 1, w^2])/3 - 15*G[r61, w^2, r61, w^2] - 
   15*G[r61, w^2, r62, w^2] - (64*G[r61, w^2, w^2, w^2])/3 - 
   (71*G[r62, 0, 0, w^2])/3 + (124*G[r62, 0, 1, w^2])/3 + 
   3*G[r62, 0, r61, w^2] + 3*G[r62, 0, r62, w^2] + 
   (103*G[r62, 0, w^2, w^2])/3 + (208*G[r62, 1, 0, w^2])/3 - 
   (208*G[r62, 1, 1, w^2])/3 - (104*G[r62, 1, r61, w^2])/3 - 
   (104*G[r62, 1, r62, w^2])/3 - (94*G[r62, 1, w^2, w^2])/3 + 
   (20*G[r62, r61, 0, w^2])/3 - (104*G[r62, r61, 1, w^2])/3 + 
   (32*G[r62, r61, r61, w^2])/3 + (32*G[r62, r61, r62, w^2])/3 - 
   (56*G[r62, r61, w^2, w^2])/3 + (20*G[r62, r62, 0, w^2])/3 - 
   (104*G[r62, r62, 1, w^2])/3 + (32*G[r62, r62, r61, w^2])/3 + 
   (32*G[r62, r62, r62, w^2])/3 - (56*G[r62, r62, w^2, w^2])/3 - 
   (11*G[r62, w^(-2), 0, w^2])/3 + (11*G[r62, w^(-2), r61, w^2])/3 + 
   (11*G[r62, w^(-2), r62, w^2])/3 - 14*G[r62, -w^(-1), 0, w^2] + 
   28*G[r62, -w^(-1), 1, w^2] - 14*G[r62, -w, 0, w^2] + 
   28*G[r62, -w, 1, w^2] + (92*G[r62, w^2, 0, w^2])/3 - 
   (94*G[r62, w^2, 1, w^2])/3 - 15*G[r62, w^2, r61, w^2] - 
   15*G[r62, w^2, r62, w^2] - (64*G[r62, w^2, w^2, w^2])/3 + 
   (77*G[w^(-2), 0, 0, w^2])/3 - (76*G[w^(-2), 0, 1, w^2])/3 - 
   13*G[w^(-2), 0, r61, w^2] - 13*G[w^(-2), 0, r62, w^2] - 
   (64*G[w^(-2), 0, w^2, w^2])/3 - (94*G[w^(-2), 1, 0, w^2])/3 + 
   (94*G[w^(-2), 1, r61, w^2])/3 + (94*G[w^(-2), 1, r62, w^2])/3 - 
   (103*G[w^(-2), r61, 0, w^2])/3 + (94*G[w^(-2), r61, 1, w^2])/3 + 
   (56*G[w^(-2), r61, r61, w^2])/3 + (56*G[w^(-2), r61, r62, w^2])/3 + 
   (64*G[w^(-2), r61, w^2, w^2])/3 - (103*G[w^(-2), r62, 0, w^2])/3 + 
   (94*G[w^(-2), r62, 1, w^2])/3 + (56*G[w^(-2), r62, r61, w^2])/3 + 
   (56*G[w^(-2), r62, r62, w^2])/3 + (64*G[w^(-2), r62, w^2, w^2])/3 + 
   (64*G[w^(-2), w^(-2), 0, w^2])/3 - (64*G[w^(-2), w^(-2), r61, w^2])/3 - 
   (64*G[w^(-2), w^(-2), r62, w^2])/3 + 6*G[w^(-2), -w^(-1), 0, w^2] - 
   12*G[w^(-2), -w^(-1), 1, w^2] + 4*G[-w^(-1), 0, 0, -w] + 
   15*G[-w^(-1), 0, 0, w^2] - 8*G[-w^(-1), 0, 1, -w] - 
   16*G[-w^(-1), 0, 1, w^2] - 7*G[-w^(-1), 0, r61, w^2] - 
   7*G[-w^(-1), 0, r62, w^2] - 8*G[-w^(-1), 1, 0, -w] - 
   22*G[-w^(-1), 1, 0, w^2] + 16*G[-w^(-1), 1, 1, -w] + 
   16*G[-w^(-1), 1, 1, w^2] + 14*G[-w^(-1), 1, r61, w^2] + 
   14*G[-w^(-1), 1, r62, w^2] - 7*G[-w^(-1), r61, 0, w^2] + 
   14*G[-w^(-1), r61, 1, w^2] - 7*G[-w^(-1), r62, 0, w^2] + 
   14*G[-w^(-1), r62, 1, w^2] + 6*G[-w^(-1), -w, 0, w^2] - 
   12*G[-w^(-1), -w, 1, w^2] + 3*G[-w, 0, 0, w^2] + 8*G[-w, 0, 1, w^2] - 
   7*G[-w, 0, r61, w^2] - 7*G[-w, 0, r62, w^2] + 6*G[-w, 0, w^2, w^2] - 
   6*G[-w, 1, 0, w^2] - 16*G[-w, 1, 1, w^2] + 14*G[-w, 1, r61, w^2] + 
   14*G[-w, 1, r62, w^2] - 12*G[-w, 1, w^2, w^2] - 7*G[-w, r61, 0, w^2] + 
   14*G[-w, r61, 1, w^2] - 7*G[-w, r62, 0, w^2] + 14*G[-w, r62, 1, w^2] + 
   14*G[-w, -w^(-1), 0, w^2] - 28*G[-w, -w^(-1), 1, w^2] + 
   6*G[-w, w^2, 0, w^2] - 12*G[-w, w^2, 1, w^2] - (128*Zeta[3])/3) + 
 G[r61, z3]*((8*Pi^2*G[0, w^2])/9 + 6*G[0, -w]^2*G[0, w^2] - 
   (73*G[0, w^2]^3)/3 - (2*Pi^2*G[1, r7])/9 - (46*G[0, w^2]^2*G[1, r7])/3 - 
   12*G[0, -w]*G[0, w^2]*G[1, -w] - (8*Pi^2*G[1, w^2])/9 + 
   132*G[0, w^2]^2*G[1, w^2] + (160*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 
   192*G[0, w^2]*G[1, w^2]^2 - (128*G[1, r7]*G[1, w^2]^2)/3 + 
   (256*G[1, w^2]^3)/3 - (4*Pi^2*G[r61, w^2])/9 + 
   (175*G[0, w^2]^2*G[r61, w^2])/3 + (76*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 
   184*G[0, w^2]*G[1, w^2]*G[r61, w^2] - (128*G[1, r7]*G[1, w^2]*G[r61, w^2])/
    3 + 128*G[1, w^2]^2*G[r61, w^2] - (136*G[0, w^2]*G[r61, w^2]^2)/3 - 
   (32*G[1, r7]*G[r61, w^2]^2)/3 + 64*G[1, w^2]*G[r61, w^2]^2 + 
   (32*G[r61, w^2]^3)/3 - (4*Pi^2*G[r62, w^2])/9 + 
   (175*G[0, w^2]^2*G[r62, w^2])/3 + (76*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
   184*G[0, w^2]*G[1, w^2]*G[r62, w^2] - (128*G[1, r7]*G[1, w^2]*G[r62, w^2])/
    3 + 128*G[1, w^2]^2*G[r62, w^2] - (272*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/
    3 - (64*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 + 
   128*G[1, w^2]*G[r61, w^2]*G[r62, w^2] + 32*G[r61, w^2]^2*G[r62, w^2] - 
   (136*G[0, w^2]*G[r62, w^2]^2)/3 - (32*G[1, r7]*G[r62, w^2]^2)/3 + 
   64*G[1, w^2]*G[r62, w^2]^2 + 32*G[r61, w^2]*G[r62, w^2]^2 + 
   (32*G[r62, w^2]^3)/3 + G[0, -w]^2*G[w^(-2), w^2] + 
   5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - (112*G[0, w^2]^2*G[w^(-2), w^2])/3 - 
   (34*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 - 10*G[0, -w]*G[1, -w]*
    G[w^(-2), w^2] - 10*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
   16*G[1, -w]^2*G[w^(-2), w^2] - 8*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] + 
   68*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 16*G[1, r7]*G[1, w^2]*
    G[w^(-2), w^2] + 16*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] - 
   32*G[1, w^2]^2*G[w^(-2), w^2] - 4*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
   54*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
   (28*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 + 8*G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] - 48*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
   (56*G[r61, w^2]^2*G[w^(-2), w^2])/3 - 4*G[0, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + 54*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   (28*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 + 8*G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] - 48*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
   (112*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   (56*G[r62, w^2]^2*G[w^(-2), w^2])/3 + (3*G[0, -w]*G[w^(-2), w^2]^2)/2 - 
   (31*G[0, w^2]*G[w^(-2), w^2]^2)/6 - (3*G[1, r7]*G[w^(-2), w^2]^2)/2 - 
   3*G[1, -w]*G[w^(-2), w^2]^2 + 3*G[1, w^2]*G[w^(-2), w^2]^2 + 
   (11*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + (11*G[r62, w^2]*G[w^(-2), w^2]^2)/
    3 - 6*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 12*G[0, w^2]*G[1, -w]*
    G[-w^(-1), -w] + 3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
   6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 7*G[0, -w]^2*G[-w^(-1), w^2] - 
   5*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - 14*G[0, w^2]^2*G[-w^(-1), w^2] - 
   10*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] + 22*G[0, -w]*G[1, -w]*
    G[-w^(-1), w^2] + 10*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
   16*G[1, -w]^2*G[-w^(-1), w^2] + 8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
   44*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 16*G[1, r7]*G[1, w^2]*
    G[-w^(-1), w^2] - 16*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
   32*G[1, w^2]^2*G[-w^(-1), w^2] + 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
   12*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 8*G[1, r7]*G[r61, w^2]*
    G[-w^(-1), w^2] - 8*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
   24*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 4*G[0, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] + 12*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
   8*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] - 8*G[1, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] - 24*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
   3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 3*G[1, r7]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + 6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 6*G[1, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] - (3*G[0, -w]*G[-w^(-1), w^2]^2)/2 - 
   (3*G[0, w^2]*G[-w^(-1), w^2]^2)/2 - (3*G[1, r7]*G[-w^(-1), w^2]^2)/2 + 
   3*G[1, -w]*G[-w^(-1), w^2]^2 + 3*G[1, w^2]*G[-w^(-1), w^2]^2 - 
   7*G[0, -w]^2*G[-w, w^2] - 5*G[0, -w]*G[0, w^2]*G[-w, w^2] - 
   14*G[0, w^2]^2*G[-w, w^2] - 10*G[0, w^2]*G[1, r7]*G[-w, w^2] + 
   22*G[0, -w]*G[1, -w]*G[-w, w^2] + 10*G[0, w^2]*G[1, -w]*G[-w, w^2] - 
   16*G[1, -w]^2*G[-w, w^2] + 8*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
   44*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 16*G[1, r7]*G[1, w^2]*G[-w, w^2] - 
   16*G[1, -w]*G[1, w^2]*G[-w, w^2] - 32*G[1, w^2]^2*G[-w, w^2] + 
   4*G[0, -w]*G[r61, w^2]*G[-w, w^2] + 12*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
   8*G[1, r7]*G[r61, w^2]*G[-w, w^2] - 8*G[1, -w]*G[r61, w^2]*G[-w, w^2] - 
   24*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 4*G[0, -w]*G[r62, w^2]*G[-w, w^2] + 
   12*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 8*G[1, r7]*G[r62, w^2]*G[-w, w^2] - 
   8*G[1, -w]*G[r62, w^2]*G[-w, w^2] - 24*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
   3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 3*G[1, r7]*G[w^(-2), w^2]*
    G[-w, w^2] + 6*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
   3*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] - 6*G[1, -w]*G[-w^(-1), -w]*
    G[-w, w^2] - 3*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
   3*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 3*G[1, r7]*G[-w^(-1), w^2]*
    G[-w, w^2] + 6*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
   6*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - (3*G[0, -w]*G[-w, w^2]^2)/2 - 
   (3*G[0, w^2]*G[-w, w^2]^2)/2 - (3*G[1, r7]*G[-w, w^2]^2)/2 + 
   3*G[1, -w]*G[-w, w^2]^2 + 3*G[1, w^2]*G[-w, w^2]^2 - 
   6*G[0, w^2]*G[0, 0, -w] - G[w^(-2), w^2]*G[0, 0, -w] + 
   7*G[-w^(-1), w^2]*G[0, 0, -w] + 7*G[-w, w^2]*G[0, 0, -w] - 
   6*G[0, -w]*G[0, 0, w^2] + (146*G[0, w^2]*G[0, 0, w^2])/3 + 
   (46*G[1, r7]*G[0, 0, w^2])/3 + 12*G[1, -w]*G[0, 0, w^2] - 
   (244*G[1, w^2]*G[0, 0, w^2])/3 - (103*G[r61, w^2]*G[0, 0, w^2])/3 - 
   (103*G[r62, w^2]*G[0, 0, w^2])/3 + (52*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 
   9*G[-w^(-1), w^2]*G[0, 0, w^2] + 9*G[-w, w^2]*G[0, 0, w^2] + 
   10*G[0, w^2]*G[0, 1, r7] - 16*G[1, w^2]*G[0, 1, r7] - 
   8*G[r61, w^2]*G[0, 1, r7] - 8*G[r62, w^2]*G[0, 1, r7] + 
   3*G[w^(-2), w^2]*G[0, 1, r7] + 3*G[-w^(-1), w^2]*G[0, 1, r7] + 
   3*G[-w, w^2]*G[0, 1, r7] + 12*G[0, w^2]*G[0, 1, -w] + 
   2*G[w^(-2), w^2]*G[0, 1, -w] - 14*G[-w^(-1), w^2]*G[0, 1, -w] - 
   14*G[-w, w^2]*G[0, 1, -w] - (244*G[0, w^2]*G[0, 1, w^2])/3 - 
   (80*G[1, r7]*G[0, 1, w^2])/3 + (320*G[1, w^2]*G[0, 1, w^2])/3 + 
   (152*G[r61, w^2]*G[0, 1, w^2])/3 + (152*G[r62, w^2]*G[0, 1, w^2])/3 - 
   (38*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 10*G[-w^(-1), w^2]*G[0, 1, w^2] - 
   10*G[-w, w^2]*G[0, 1, w^2] - 33*G[0, w^2]*G[0, r61, w^2] - 
   12*G[1, r7]*G[0, r61, w^2] + 48*G[1, w^2]*G[0, r61, w^2] + 
   24*G[r61, w^2]*G[0, r61, w^2] + 24*G[r62, w^2]*G[0, r61, w^2] - 
   11*G[w^(-2), w^2]*G[0, r61, w^2] - 4*G[-w^(-1), w^2]*G[0, r61, w^2] - 
   4*G[-w, w^2]*G[0, r61, w^2] - 33*G[0, w^2]*G[0, r62, w^2] - 
   12*G[1, r7]*G[0, r62, w^2] + 48*G[1, w^2]*G[0, r62, w^2] + 
   24*G[r61, w^2]*G[0, r62, w^2] + 24*G[r62, w^2]*G[0, r62, w^2] - 
   11*G[w^(-2), w^2]*G[0, r62, w^2] - 4*G[-w^(-1), w^2]*G[0, r62, w^2] - 
   4*G[-w, w^2]*G[0, r62, w^2] - 5*G[0, -w]*G[0, w^(-2), w^2] + 
   20*G[0, w^2]*G[0, w^(-2), w^2] + 5*G[1, r7]*G[0, w^(-2), w^2] + 
   10*G[1, -w]*G[0, w^(-2), w^2] - 10*G[1, w^2]*G[0, w^(-2), w^2] - 
   15*G[r61, w^2]*G[0, w^(-2), w^2] - 15*G[r62, w^2]*G[0, w^(-2), w^2] + 
   11*G[0, -w]*G[0, -w^(-1), w^2] + 5*G[0, w^2]*G[0, -w^(-1), w^2] + 
   5*G[1, r7]*G[0, -w^(-1), w^2] - 22*G[1, -w]*G[0, -w^(-1), w^2] - 
   10*G[1, w^2]*G[0, -w^(-1), w^2] - 6*G[0, w^2]*G[0, -w, -w] + 
   3*G[w^(-2), w^2]*G[0, -w, -w] + 3*G[-w^(-1), w^2]*G[0, -w, -w] + 
   3*G[-w, w^2]*G[0, -w, -w] + 11*G[0, -w]*G[0, -w, w^2] + 
   5*G[0, w^2]*G[0, -w, w^2] + 5*G[1, r7]*G[0, -w, w^2] - 
   22*G[1, -w]*G[0, -w, w^2] - 10*G[1, w^2]*G[0, -w, w^2] - 
   4*G[0, -w]*G[0, w^2, w^2] - (37*G[0, w^2]*G[0, w^2, w^2])/3 - 
   (4*G[1, r7]*G[0, w^2, w^2])/3 + 8*G[1, -w]*G[0, w^2, w^2] + 
   (64*G[1, w^2]*G[0, w^2, w^2])/3 + (16*G[r61, w^2]*G[0, w^2, w^2])/3 + 
   (16*G[r62, w^2]*G[0, w^2, w^2])/3 - (11*G[w^(-2), w^2]*G[0, w^2, w^2])/3 + 
   8*G[w^(-2), w^2]*G[1, 0, -w] - 8*G[-w^(-1), w^2]*G[1, 0, -w] - 
   8*G[-w, w^2]*G[1, 0, -w] - (304*G[0, w^2]*G[1, 0, w^2])/3 - 
   (80*G[1, r7]*G[1, 0, w^2])/3 + (416*G[1, w^2]*G[1, 0, w^2])/3 + 
   (200*G[r61, w^2]*G[1, 0, w^2])/3 + (200*G[r62, w^2]*G[1, 0, w^2])/3 - 
   (56*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 16*G[-w^(-1), w^2]*G[1, 0, w^2] - 
   16*G[-w, w^2]*G[1, 0, w^2] - (40*G[0, w^2]*G[1, 1, r7])/3 + 
   (64*G[1, w^2]*G[1, 1, r7])/3 + (32*G[r61, w^2]*G[1, 1, r7])/3 + 
   (32*G[r62, w^2]*G[1, 1, r7])/3 - 4*G[w^(-2), w^2]*G[1, 1, r7] - 
   4*G[-w^(-1), w^2]*G[1, 1, r7] - 4*G[-w, w^2]*G[1, 1, r7] - 
   16*G[w^(-2), w^2]*G[1, 1, -w] + 16*G[-w^(-1), w^2]*G[1, 1, -w] + 
   16*G[-w, w^2]*G[1, 1, -w] + (416*G[0, w^2]*G[1, 1, w^2])/3 + 
   (128*G[1, r7]*G[1, 1, w^2])/3 - (512*G[1, w^2]*G[1, 1, w^2])/3 - 
   (256*G[r61, w^2]*G[1, 1, w^2])/3 - (256*G[r62, w^2]*G[1, 1, w^2])/3 + 
   16*G[w^(-2), w^2]*G[1, 1, w^2] + 16*G[-w^(-1), w^2]*G[1, 1, w^2] + 
   16*G[-w, w^2]*G[1, 1, w^2] + (200*G[0, w^2]*G[1, r61, w^2])/3 + 
   (64*G[1, r7]*G[1, r61, w^2])/3 - (256*G[1, w^2]*G[1, r61, w^2])/3 - 
   (128*G[r61, w^2]*G[1, r61, w^2])/3 - (128*G[r62, w^2]*G[1, r61, w^2])/3 + 
   (32*G[w^(-2), w^2]*G[1, r61, w^2])/3 + 8*G[-w^(-1), w^2]*G[1, r61, w^2] + 
   8*G[-w, w^2]*G[1, r61, w^2] + (200*G[0, w^2]*G[1, r62, w^2])/3 + 
   (64*G[1, r7]*G[1, r62, w^2])/3 - (256*G[1, w^2]*G[1, r62, w^2])/3 - 
   (128*G[r61, w^2]*G[1, r62, w^2])/3 - (128*G[r62, w^2]*G[1, r62, w^2])/3 + 
   (32*G[w^(-2), w^2]*G[1, r62, w^2])/3 + 8*G[-w^(-1), w^2]*G[1, r62, w^2] + 
   8*G[-w, w^2]*G[1, r62, w^2] + 8*G[0, -w]*G[1, w^(-2), w^2] - 
   (80*G[0, w^2]*G[1, w^(-2), w^2])/3 - 8*G[1, r7]*G[1, w^(-2), w^2] - 
   16*G[1, -w]*G[1, w^(-2), w^2] + 16*G[1, w^2]*G[1, w^(-2), w^2] + 
   (56*G[r61, w^2]*G[1, w^(-2), w^2])/3 + (56*G[r62, w^2]*G[1, w^(-2), w^2])/
    3 - 8*G[0, -w]*G[1, -w^(-1), w^2] - 8*G[0, w^2]*G[1, -w^(-1), w^2] - 
   8*G[1, r7]*G[1, -w^(-1), w^2] + 16*G[1, -w]*G[1, -w^(-1), w^2] + 
   16*G[1, w^2]*G[1, -w^(-1), w^2] + 12*G[0, w^2]*G[1, -w, -w] - 
   6*G[w^(-2), w^2]*G[1, -w, -w] - 6*G[-w^(-1), w^2]*G[1, -w, -w] - 
   6*G[-w, w^2]*G[1, -w, -w] - 8*G[0, -w]*G[1, -w, w^2] - 
   8*G[0, w^2]*G[1, -w, w^2] - 8*G[1, r7]*G[1, -w, w^2] + 
   16*G[1, -w]*G[1, -w, w^2] + 16*G[1, w^2]*G[1, -w, w^2] - 
   8*G[0, w^2]*G[1, w^2, w^2] + 8*G[r61, w^2]*G[1, w^2, w^2] + 
   8*G[r62, w^2]*G[1, w^2, w^2] - (148*G[0, w^2]*G[r61, 0, w^2])/3 - 
   (40*G[1, r7]*G[r61, 0, w^2])/3 + (208*G[1, w^2]*G[r61, 0, w^2])/3 + 
   (100*G[r61, w^2]*G[r61, 0, w^2])/3 + (100*G[r62, w^2]*G[r61, 0, w^2])/3 - 
   (44*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 4*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
   4*G[-w, w^2]*G[r61, 0, w^2] + (200*G[0, w^2]*G[r61, 1, w^2])/3 + 
   (64*G[1, r7]*G[r61, 1, w^2])/3 - (256*G[1, w^2]*G[r61, 1, w^2])/3 - 
   (128*G[r61, w^2]*G[r61, 1, w^2])/3 - (128*G[r62, w^2]*G[r61, 1, w^2])/3 + 
   (32*G[w^(-2), w^2]*G[r61, 1, w^2])/3 + 8*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
   8*G[-w, w^2]*G[r61, 1, w^2] + (100*G[0, w^2]*G[r61, r61, w^2])/3 + 
   (32*G[1, r7]*G[r61, r61, w^2])/3 - (128*G[1, w^2]*G[r61, r61, w^2])/3 - 
   (64*G[r61, w^2]*G[r61, r61, w^2])/3 - (64*G[r62, w^2]*G[r61, r61, w^2])/
    3 + (28*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
   (100*G[0, w^2]*G[r61, r62, w^2])/3 + (32*G[1, r7]*G[r61, r62, w^2])/3 - 
   (128*G[1, w^2]*G[r61, r62, w^2])/3 - (64*G[r61, w^2]*G[r61, r62, w^2])/3 - 
   (64*G[r62, w^2]*G[r61, r62, w^2])/3 + (28*G[w^(-2), w^2]*G[r61, r62, w^2])/
    3 + 4*G[0, -w]*G[r61, w^(-2), w^2] - (40*G[0, w^2]*G[r61, w^(-2), w^2])/
    3 - 4*G[1, r7]*G[r61, w^(-2), w^2] - 8*G[1, -w]*G[r61, w^(-2), w^2] + 
   8*G[1, w^2]*G[r61, w^(-2), w^2] + (28*G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
   (28*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 4*G[0, -w]*G[r61, -w^(-1), w^2] - 
   4*G[0, w^2]*G[r61, -w^(-1), w^2] - 4*G[1, r7]*G[r61, -w^(-1), w^2] + 
   8*G[1, -w]*G[r61, -w^(-1), w^2] + 8*G[1, w^2]*G[r61, -w^(-1), w^2] - 
   4*G[0, -w]*G[r61, -w, w^2] - 4*G[0, w^2]*G[r61, -w, w^2] - 
   4*G[1, r7]*G[r61, -w, w^2] + 8*G[1, -w]*G[r61, -w, w^2] + 
   8*G[1, w^2]*G[r61, -w, w^2] + 4*G[0, -w]*G[r61, w^2, w^2] + 
   (49*G[0, w^2]*G[r61, w^2, w^2])/3 + (4*G[1, r7]*G[r61, w^2, w^2])/3 - 
   8*G[1, -w]*G[r61, w^2, w^2] - (64*G[1, w^2]*G[r61, w^2, w^2])/3 - 
   (28*G[r61, w^2]*G[r61, w^2, w^2])/3 - (28*G[r62, w^2]*G[r61, w^2, w^2])/
    3 + (11*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - 
   (148*G[0, w^2]*G[r62, 0, w^2])/3 - (40*G[1, r7]*G[r62, 0, w^2])/3 + 
   (208*G[1, w^2]*G[r62, 0, w^2])/3 + (100*G[r61, w^2]*G[r62, 0, w^2])/3 + 
   (100*G[r62, w^2]*G[r62, 0, w^2])/3 - (44*G[w^(-2), w^2]*G[r62, 0, w^2])/
    3 - 4*G[-w^(-1), w^2]*G[r62, 0, w^2] - 4*G[-w, w^2]*G[r62, 0, w^2] + 
   (200*G[0, w^2]*G[r62, 1, w^2])/3 + (64*G[1, r7]*G[r62, 1, w^2])/3 - 
   (256*G[1, w^2]*G[r62, 1, w^2])/3 - (128*G[r61, w^2]*G[r62, 1, w^2])/3 - 
   (128*G[r62, w^2]*G[r62, 1, w^2])/3 + (32*G[w^(-2), w^2]*G[r62, 1, w^2])/
    3 + 8*G[-w^(-1), w^2]*G[r62, 1, w^2] + 8*G[-w, w^2]*G[r62, 1, w^2] + 
   (100*G[0, w^2]*G[r62, r61, w^2])/3 + (32*G[1, r7]*G[r62, r61, w^2])/3 - 
   (128*G[1, w^2]*G[r62, r61, w^2])/3 - (64*G[r61, w^2]*G[r62, r61, w^2])/3 - 
   (64*G[r62, w^2]*G[r62, r61, w^2])/3 + (28*G[w^(-2), w^2]*G[r62, r61, w^2])/
    3 + (100*G[0, w^2]*G[r62, r62, w^2])/3 + (32*G[1, r7]*G[r62, r62, w^2])/
    3 - (128*G[1, w^2]*G[r62, r62, w^2])/3 - 
   (64*G[r61, w^2]*G[r62, r62, w^2])/3 - (64*G[r62, w^2]*G[r62, r62, w^2])/
    3 + (28*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 
   4*G[0, -w]*G[r62, w^(-2), w^2] - (40*G[0, w^2]*G[r62, w^(-2), w^2])/3 - 
   4*G[1, r7]*G[r62, w^(-2), w^2] - 8*G[1, -w]*G[r62, w^(-2), w^2] + 
   8*G[1, w^2]*G[r62, w^(-2), w^2] + (28*G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
   (28*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 4*G[0, -w]*G[r62, -w^(-1), w^2] - 
   4*G[0, w^2]*G[r62, -w^(-1), w^2] - 4*G[1, r7]*G[r62, -w^(-1), w^2] + 
   8*G[1, -w]*G[r62, -w^(-1), w^2] + 8*G[1, w^2]*G[r62, -w^(-1), w^2] - 
   4*G[0, -w]*G[r62, -w, w^2] - 4*G[0, w^2]*G[r62, -w, w^2] - 
   4*G[1, r7]*G[r62, -w, w^2] + 8*G[1, -w]*G[r62, -w, w^2] + 
   8*G[1, w^2]*G[r62, -w, w^2] + 4*G[0, -w]*G[r62, w^2, w^2] + 
   (49*G[0, w^2]*G[r62, w^2, w^2])/3 + (4*G[1, r7]*G[r62, w^2, w^2])/3 - 
   8*G[1, -w]*G[r62, w^2, w^2] - (64*G[1, w^2]*G[r62, w^2, w^2])/3 - 
   (28*G[r61, w^2]*G[r62, w^2, w^2])/3 - (28*G[r62, w^2]*G[r62, w^2, w^2])/
    3 + (11*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - G[0, -w]*G[w^(-2), 0, w^2] + 
   (97*G[0, w^2]*G[w^(-2), 0, w^2])/3 + (19*G[1, r7]*G[w^(-2), 0, w^2])/3 + 
   2*G[1, -w]*G[w^(-2), 0, w^2] - (94*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
   (61*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - (61*G[r62, w^2]*G[w^(-2), 0, w^2])/
    3 + (11*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 + 
   8*G[0, -w]*G[w^(-2), 1, w^2] - (56*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
   8*G[1, r7]*G[w^(-2), 1, w^2] - 16*G[1, -w]*G[w^(-2), 1, w^2] + 
   16*G[1, w^2]*G[w^(-2), 1, w^2] + (32*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
   (32*G[r62, w^2]*G[w^(-2), 1, w^2])/3 - (89*G[0, w^2]*G[w^(-2), r61, w^2])/
    3 - (16*G[1, r7]*G[w^(-2), r61, w^2])/3 + 
   (88*G[1, w^2]*G[w^(-2), r61, w^2])/3 + 
   (56*G[r61, w^2]*G[w^(-2), r61, w^2])/3 + 
   (56*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
   (11*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
   (89*G[0, w^2]*G[w^(-2), r62, w^2])/3 - (16*G[1, r7]*G[w^(-2), r62, w^2])/
    3 + (88*G[1, w^2]*G[w^(-2), r62, w^2])/3 + 
   (56*G[r61, w^2]*G[w^(-2), r62, w^2])/3 + 
   (56*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
   (11*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
   (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/2 + 
   (31*G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
   (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
   (11*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
   (11*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
   (3*G[0, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 3*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
   (3*G[0, -w]*G[w^(-2), -w, w^2])/2 + (3*G[0, w^2]*G[w^(-2), -w, w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), -w, w^2])/2 + 3*G[1, -w]*G[w^(-2), -w, w^2] - 
   3*G[1, w^2]*G[w^(-2), -w, w^2] + 6*G[0, w^2]*G[-w^(-1), 0, -w] - 
   3*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
   3*G[-w, w^2]*G[-w^(-1), 0, -w] + 7*G[0, -w]*G[-w^(-1), 0, w^2] + 
   19*G[0, w^2]*G[-w^(-1), 0, w^2] + 5*G[1, r7]*G[-w^(-1), 0, w^2] - 
   14*G[1, -w]*G[-w^(-1), 0, w^2] - 26*G[1, w^2]*G[-w^(-1), 0, w^2] - 
   12*G[r61, w^2]*G[-w^(-1), 0, w^2] - 12*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
   3*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 3*G[-w^(-1), w^2]*
    G[-w^(-1), 0, w^2] + 3*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
   12*G[0, w^2]*G[-w^(-1), 1, -w] + 6*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
   6*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 6*G[-w, w^2]*G[-w^(-1), 1, -w] - 
   8*G[0, -w]*G[-w^(-1), 1, w^2] - 36*G[0, w^2]*G[-w^(-1), 1, w^2] - 
   8*G[1, r7]*G[-w^(-1), 1, w^2] + 16*G[1, -w]*G[-w^(-1), 1, w^2] + 
   48*G[1, w^2]*G[-w^(-1), 1, w^2] + 24*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
   24*G[r62, w^2]*G[-w^(-1), 1, w^2] - 6*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
   6*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 6*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
   4*G[0, w^2]*G[-w^(-1), r61, w^2] - 4*G[1, r7]*G[-w^(-1), r61, w^2] + 
   8*G[1, w^2]*G[-w^(-1), r61, w^2] - 4*G[0, w^2]*G[-w^(-1), r62, w^2] - 
   4*G[1, r7]*G[-w^(-1), r62, w^2] + 8*G[1, w^2]*G[-w^(-1), r62, w^2] - 
   (3*G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + 
   3*G[1, -w]*G[-w^(-1), w^(-2), w^2] - 3*G[1, w^2]*G[-w^(-1), w^(-2), w^2] - 
   (3*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 + 
   3*G[1, -w]*G[-w^(-1), -w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] - (3*G[0, -w]*G[-w^(-1), -w, w^2])/
    2 + (3*G[0, w^2]*G[-w^(-1), -w, w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), -w, w^2])/2 + 3*G[1, -w]*G[-w^(-1), -w, w^2] - 
   3*G[1, w^2]*G[-w^(-1), -w, w^2] + 7*G[0, -w]*G[-w, 0, w^2] + 
   19*G[0, w^2]*G[-w, 0, w^2] + 5*G[1, r7]*G[-w, 0, w^2] - 
   14*G[1, -w]*G[-w, 0, w^2] - 26*G[1, w^2]*G[-w, 0, w^2] - 
   12*G[r61, w^2]*G[-w, 0, w^2] - 12*G[r62, w^2]*G[-w, 0, w^2] + 
   3*G[w^(-2), w^2]*G[-w, 0, w^2] + 3*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
   3*G[-w, w^2]*G[-w, 0, w^2] - 8*G[0, -w]*G[-w, 1, w^2] - 
   36*G[0, w^2]*G[-w, 1, w^2] - 8*G[1, r7]*G[-w, 1, w^2] + 
   16*G[1, -w]*G[-w, 1, w^2] + 48*G[1, w^2]*G[-w, 1, w^2] + 
   24*G[r61, w^2]*G[-w, 1, w^2] + 24*G[r62, w^2]*G[-w, 1, w^2] - 
   6*G[w^(-2), w^2]*G[-w, 1, w^2] - 6*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
   6*G[-w, w^2]*G[-w, 1, w^2] - 4*G[0, w^2]*G[-w, r61, w^2] - 
   4*G[1, r7]*G[-w, r61, w^2] + 8*G[1, w^2]*G[-w, r61, w^2] - 
   4*G[0, w^2]*G[-w, r62, w^2] - 4*G[1, r7]*G[-w, r62, w^2] + 
   8*G[1, w^2]*G[-w, r62, w^2] - (3*G[0, -w]*G[-w, w^(-2), w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^(-2), w^2])/2 + (3*G[1, r7]*G[-w, w^(-2), w^2])/2 + 
   3*G[1, -w]*G[-w, w^(-2), w^2] - 3*G[1, w^2]*G[-w, w^(-2), w^2] - 
   (3*G[0, -w]*G[-w, -w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w, -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w, -w^(-1), w^2])/2 + 3*G[1, -w]*G[-w, -w^(-1), w^2] - 
   3*G[1, w^2]*G[-w, -w^(-1), w^2] - (3*G[0, -w]*G[-w, -w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, -w, w^2])/2 + (3*G[1, r7]*G[-w, -w, w^2])/2 + 
   3*G[1, -w]*G[-w, -w, w^2] - 3*G[1, w^2]*G[-w, -w, w^2] - 
   (55*G[0, 0, 0, w^2])/3 + (56*G[0, 0, 1, w^2])/3 + 9*G[0, 0, r61, w^2] + 
   9*G[0, 0, r62, w^2] + (49*G[0, 0, w^2, w^2])/3 + (152*G[0, 1, 0, w^2])/3 + 
   8*G[0, 1, 1, r7] - (160*G[0, 1, 1, w^2])/3 - 24*G[0, 1, r61, w^2] - 
   24*G[0, 1, r62, w^2] - (32*G[0, 1, w^2, w^2])/3 + 24*G[0, r61, 0, w^2] - 
   24*G[0, r61, 1, w^2] - 12*G[0, r61, r61, w^2] - 12*G[0, r61, r62, w^2] - 
   11*G[0, r61, w^2, w^2] + 24*G[0, r62, 0, w^2] - 24*G[0, r62, 1, w^2] - 
   12*G[0, r62, r61, w^2] - 12*G[0, r62, r62, w^2] - 11*G[0, r62, w^2, w^2] - 
   15*G[0, w^(-2), 0, w^2] + 15*G[0, w^(-2), r61, w^2] + 
   15*G[0, w^(-2), r62, w^2] - 16*G[0, -w^(-1), 0, w^2] + 
   32*G[0, -w^(-1), 1, w^2] - 16*G[0, -w, 0, w^2] + 32*G[0, -w, 1, w^2] + 
   (4*G[0, w^2, 0, w^2])/3 - (32*G[0, w^2, 1, w^2])/3 + 
   4*G[0, w^2, r61, w^2] + 4*G[0, w^2, r62, w^2] - 
   (11*G[0, w^2, w^2, w^2])/3 + (152*G[1, 0, 0, w^2])/3 + 4*G[1, 0, 1, r7] - 
   (160*G[1, 0, 1, w^2])/3 - 24*G[1, 0, r61, w^2] - 24*G[1, 0, r62, w^2] - 
   (32*G[1, 0, w^2, w^2])/3 - (256*G[1, 1, 0, w^2])/3 - 
   (32*G[1, 1, 1, r7])/3 + (256*G[1, 1, 1, w^2])/3 + 
   (128*G[1, 1, r61, w^2])/3 + (128*G[1, 1, r62, w^2])/3 - 
   (128*G[1, r61, 0, w^2])/3 + (128*G[1, r61, 1, w^2])/3 + 
   (64*G[1, r61, r61, w^2])/3 + (64*G[1, r61, r62, w^2])/3 + 
   (32*G[1, r61, w^2, w^2])/3 - (128*G[1, r62, 0, w^2])/3 + 
   (128*G[1, r62, 1, w^2])/3 + (64*G[1, r62, r61, w^2])/3 + 
   (64*G[1, r62, r62, w^2])/3 + (32*G[1, r62, w^2, w^2])/3 + 
   (56*G[1, w^(-2), 0, w^2])/3 - (56*G[1, w^(-2), r61, w^2])/3 - 
   (56*G[1, w^(-2), r62, w^2])/3 + 16*G[1, -w^(-1), 0, w^2] - 
   32*G[1, -w^(-1), 1, w^2] + 16*G[1, -w, 0, w^2] - 32*G[1, -w, 1, w^2] + 
   8*G[1, w^2, 0, w^2] - 8*G[1, w^2, r61, w^2] - 8*G[1, w^2, r62, w^2] + 
   (76*G[r61, 0, 0, w^2])/3 - (80*G[r61, 0, 1, w^2])/3 - 
   12*G[r61, 0, r61, w^2] - 12*G[r61, 0, r62, w^2] - 
   (44*G[r61, 0, w^2, w^2])/3 - (128*G[r61, 1, 0, w^2])/3 + 
   (128*G[r61, 1, 1, w^2])/3 + (64*G[r61, 1, r61, w^2])/3 + 
   (64*G[r61, 1, r62, w^2])/3 + (32*G[r61, 1, w^2, w^2])/3 - 
   (64*G[r61, r61, 0, w^2])/3 + (64*G[r61, r61, 1, w^2])/3 + 
   (32*G[r61, r61, r61, w^2])/3 + (32*G[r61, r61, r62, w^2])/3 + 
   (28*G[r61, r61, w^2, w^2])/3 - (64*G[r61, r62, 0, w^2])/3 + 
   (64*G[r61, r62, 1, w^2])/3 + (32*G[r61, r62, r61, w^2])/3 + 
   (32*G[r61, r62, r62, w^2])/3 + (28*G[r61, r62, w^2, w^2])/3 + 
   (28*G[r61, w^(-2), 0, w^2])/3 - (28*G[r61, w^(-2), r61, w^2])/3 - 
   (28*G[r61, w^(-2), r62, w^2])/3 + 8*G[r61, -w^(-1), 0, w^2] - 
   16*G[r61, -w^(-1), 1, w^2] + 8*G[r61, -w, 0, w^2] - 
   16*G[r61, -w, 1, w^2] - (16*G[r61, w^2, 0, w^2])/3 + 
   (32*G[r61, w^2, 1, w^2])/3 + (11*G[r61, w^2, w^2, w^2])/3 + 
   (76*G[r62, 0, 0, w^2])/3 - (80*G[r62, 0, 1, w^2])/3 - 
   12*G[r62, 0, r61, w^2] - 12*G[r62, 0, r62, w^2] - 
   (44*G[r62, 0, w^2, w^2])/3 - (128*G[r62, 1, 0, w^2])/3 + 
   (128*G[r62, 1, 1, w^2])/3 + (64*G[r62, 1, r61, w^2])/3 + 
   (64*G[r62, 1, r62, w^2])/3 + (32*G[r62, 1, w^2, w^2])/3 - 
   (64*G[r62, r61, 0, w^2])/3 + (64*G[r62, r61, 1, w^2])/3 + 
   (32*G[r62, r61, r61, w^2])/3 + (32*G[r62, r61, r62, w^2])/3 + 
   (28*G[r62, r61, w^2, w^2])/3 - (64*G[r62, r62, 0, w^2])/3 + 
   (64*G[r62, r62, 1, w^2])/3 + (32*G[r62, r62, r61, w^2])/3 + 
   (32*G[r62, r62, r62, w^2])/3 + (28*G[r62, r62, w^2, w^2])/3 + 
   (28*G[r62, w^(-2), 0, w^2])/3 - (28*G[r62, w^(-2), r61, w^2])/3 - 
   (28*G[r62, w^(-2), r62, w^2])/3 + 8*G[r62, -w^(-1), 0, w^2] - 
   16*G[r62, -w^(-1), 1, w^2] + 8*G[r62, -w, 0, w^2] - 
   16*G[r62, -w, 1, w^2] - (16*G[r62, w^2, 0, w^2])/3 + 
   (32*G[r62, w^2, 1, w^2])/3 + (11*G[r62, w^2, w^2, w^2])/3 - 
   (49*G[w^(-2), 0, 0, w^2])/3 + (32*G[w^(-2), 0, 1, w^2])/3 + 
   11*G[w^(-2), 0, r61, w^2] + 11*G[w^(-2), 0, r62, w^2] + 
   (11*G[w^(-2), 0, w^2, w^2])/3 + (32*G[w^(-2), 1, 0, w^2])/3 - 
   (32*G[w^(-2), 1, r61, w^2])/3 - (32*G[w^(-2), 1, r62, w^2])/3 + 
   (44*G[w^(-2), r61, 0, w^2])/3 - (32*G[w^(-2), r61, 1, w^2])/3 - 
   (28*G[w^(-2), r61, r61, w^2])/3 - (28*G[w^(-2), r61, r62, w^2])/3 - 
   (11*G[w^(-2), r61, w^2, w^2])/3 + (44*G[w^(-2), r62, 0, w^2])/3 - 
   (32*G[w^(-2), r62, 1, w^2])/3 - (28*G[w^(-2), r62, r61, w^2])/3 - 
   (28*G[w^(-2), r62, r62, w^2])/3 - (11*G[w^(-2), r62, w^2, w^2])/3 - 
   (11*G[w^(-2), w^(-2), 0, w^2])/3 + (11*G[w^(-2), w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), w^(-2), r62, w^2])/3 - 16*G[-w^(-1), 0, 0, w^2] + 
   24*G[-w^(-1), 0, 1, w^2] + 4*G[-w^(-1), 0, r61, w^2] + 
   4*G[-w^(-1), 0, r62, w^2] + 24*G[-w^(-1), 1, 0, w^2] - 
   32*G[-w^(-1), 1, 1, w^2] - 8*G[-w^(-1), 1, r61, w^2] - 
   8*G[-w^(-1), 1, r62, w^2] + 4*G[-w^(-1), r61, 0, w^2] - 
   8*G[-w^(-1), r61, 1, w^2] + 4*G[-w^(-1), r62, 0, w^2] - 
   8*G[-w^(-1), r62, 1, w^2] - 16*G[-w, 0, 0, w^2] + 24*G[-w, 0, 1, w^2] + 
   4*G[-w, 0, r61, w^2] + 4*G[-w, 0, r62, w^2] + 24*G[-w, 1, 0, w^2] - 
   32*G[-w, 1, 1, w^2] - 8*G[-w, 1, r61, w^2] - 8*G[-w, 1, r62, w^2] + 
   4*G[-w, r61, 0, w^2] - 8*G[-w, r61, 1, w^2] + 4*G[-w, r62, 0, w^2] - 
   8*G[-w, r62, 1, w^2] - (10*Zeta[3])/3) + 
 G[r62, z3]*((8*Pi^2*G[0, w^2])/9 + 6*G[0, -w]^2*G[0, w^2] - 
   (73*G[0, w^2]^3)/3 - (2*Pi^2*G[1, r7])/9 - (46*G[0, w^2]^2*G[1, r7])/3 - 
   12*G[0, -w]*G[0, w^2]*G[1, -w] - (8*Pi^2*G[1, w^2])/9 + 
   132*G[0, w^2]^2*G[1, w^2] + (160*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 
   192*G[0, w^2]*G[1, w^2]^2 - (128*G[1, r7]*G[1, w^2]^2)/3 + 
   (256*G[1, w^2]^3)/3 - (4*Pi^2*G[r61, w^2])/9 + 
   (175*G[0, w^2]^2*G[r61, w^2])/3 + (76*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 
   184*G[0, w^2]*G[1, w^2]*G[r61, w^2] - (128*G[1, r7]*G[1, w^2]*G[r61, w^2])/
    3 + 128*G[1, w^2]^2*G[r61, w^2] - (136*G[0, w^2]*G[r61, w^2]^2)/3 - 
   (32*G[1, r7]*G[r61, w^2]^2)/3 + 64*G[1, w^2]*G[r61, w^2]^2 + 
   (32*G[r61, w^2]^3)/3 - (4*Pi^2*G[r62, w^2])/9 + 
   (175*G[0, w^2]^2*G[r62, w^2])/3 + (76*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
   184*G[0, w^2]*G[1, w^2]*G[r62, w^2] - (128*G[1, r7]*G[1, w^2]*G[r62, w^2])/
    3 + 128*G[1, w^2]^2*G[r62, w^2] - (272*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/
    3 - (64*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 + 
   128*G[1, w^2]*G[r61, w^2]*G[r62, w^2] + 32*G[r61, w^2]^2*G[r62, w^2] - 
   (136*G[0, w^2]*G[r62, w^2]^2)/3 - (32*G[1, r7]*G[r62, w^2]^2)/3 + 
   64*G[1, w^2]*G[r62, w^2]^2 + 32*G[r61, w^2]*G[r62, w^2]^2 + 
   (32*G[r62, w^2]^3)/3 + G[0, -w]^2*G[w^(-2), w^2] + 
   5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - (112*G[0, w^2]^2*G[w^(-2), w^2])/3 - 
   (34*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 - 10*G[0, -w]*G[1, -w]*
    G[w^(-2), w^2] - 10*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
   16*G[1, -w]^2*G[w^(-2), w^2] - 8*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] + 
   68*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 16*G[1, r7]*G[1, w^2]*
    G[w^(-2), w^2] + 16*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] - 
   32*G[1, w^2]^2*G[w^(-2), w^2] - 4*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
   54*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
   (28*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 + 8*G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] - 48*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
   (56*G[r61, w^2]^2*G[w^(-2), w^2])/3 - 4*G[0, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + 54*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   (28*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 + 8*G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] - 48*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
   (112*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   (56*G[r62, w^2]^2*G[w^(-2), w^2])/3 + (3*G[0, -w]*G[w^(-2), w^2]^2)/2 - 
   (31*G[0, w^2]*G[w^(-2), w^2]^2)/6 - (3*G[1, r7]*G[w^(-2), w^2]^2)/2 - 
   3*G[1, -w]*G[w^(-2), w^2]^2 + 3*G[1, w^2]*G[w^(-2), w^2]^2 + 
   (11*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + (11*G[r62, w^2]*G[w^(-2), w^2]^2)/
    3 - 6*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 12*G[0, w^2]*G[1, -w]*
    G[-w^(-1), -w] + 3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
   6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 7*G[0, -w]^2*G[-w^(-1), w^2] - 
   5*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - 14*G[0, w^2]^2*G[-w^(-1), w^2] - 
   10*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] + 22*G[0, -w]*G[1, -w]*
    G[-w^(-1), w^2] + 10*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
   16*G[1, -w]^2*G[-w^(-1), w^2] + 8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
   44*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 16*G[1, r7]*G[1, w^2]*
    G[-w^(-1), w^2] - 16*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
   32*G[1, w^2]^2*G[-w^(-1), w^2] + 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
   12*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 8*G[1, r7]*G[r61, w^2]*
    G[-w^(-1), w^2] - 8*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
   24*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 4*G[0, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] + 12*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
   8*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] - 8*G[1, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] - 24*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
   3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 3*G[1, r7]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + 6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 6*G[1, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] - (3*G[0, -w]*G[-w^(-1), w^2]^2)/2 - 
   (3*G[0, w^2]*G[-w^(-1), w^2]^2)/2 - (3*G[1, r7]*G[-w^(-1), w^2]^2)/2 + 
   3*G[1, -w]*G[-w^(-1), w^2]^2 + 3*G[1, w^2]*G[-w^(-1), w^2]^2 - 
   7*G[0, -w]^2*G[-w, w^2] - 5*G[0, -w]*G[0, w^2]*G[-w, w^2] - 
   14*G[0, w^2]^2*G[-w, w^2] - 10*G[0, w^2]*G[1, r7]*G[-w, w^2] + 
   22*G[0, -w]*G[1, -w]*G[-w, w^2] + 10*G[0, w^2]*G[1, -w]*G[-w, w^2] - 
   16*G[1, -w]^2*G[-w, w^2] + 8*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
   44*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 16*G[1, r7]*G[1, w^2]*G[-w, w^2] - 
   16*G[1, -w]*G[1, w^2]*G[-w, w^2] - 32*G[1, w^2]^2*G[-w, w^2] + 
   4*G[0, -w]*G[r61, w^2]*G[-w, w^2] + 12*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
   8*G[1, r7]*G[r61, w^2]*G[-w, w^2] - 8*G[1, -w]*G[r61, w^2]*G[-w, w^2] - 
   24*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 4*G[0, -w]*G[r62, w^2]*G[-w, w^2] + 
   12*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 8*G[1, r7]*G[r62, w^2]*G[-w, w^2] - 
   8*G[1, -w]*G[r62, w^2]*G[-w, w^2] - 24*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
   3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 3*G[1, r7]*G[w^(-2), w^2]*
    G[-w, w^2] + 6*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
   3*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] - 6*G[1, -w]*G[-w^(-1), -w]*
    G[-w, w^2] - 3*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
   3*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 3*G[1, r7]*G[-w^(-1), w^2]*
    G[-w, w^2] + 6*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
   6*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - (3*G[0, -w]*G[-w, w^2]^2)/2 - 
   (3*G[0, w^2]*G[-w, w^2]^2)/2 - (3*G[1, r7]*G[-w, w^2]^2)/2 + 
   3*G[1, -w]*G[-w, w^2]^2 + 3*G[1, w^2]*G[-w, w^2]^2 - 
   6*G[0, w^2]*G[0, 0, -w] - G[w^(-2), w^2]*G[0, 0, -w] + 
   7*G[-w^(-1), w^2]*G[0, 0, -w] + 7*G[-w, w^2]*G[0, 0, -w] - 
   6*G[0, -w]*G[0, 0, w^2] + (146*G[0, w^2]*G[0, 0, w^2])/3 + 
   (46*G[1, r7]*G[0, 0, w^2])/3 + 12*G[1, -w]*G[0, 0, w^2] - 
   (244*G[1, w^2]*G[0, 0, w^2])/3 - (103*G[r61, w^2]*G[0, 0, w^2])/3 - 
   (103*G[r62, w^2]*G[0, 0, w^2])/3 + (52*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 
   9*G[-w^(-1), w^2]*G[0, 0, w^2] + 9*G[-w, w^2]*G[0, 0, w^2] + 
   10*G[0, w^2]*G[0, 1, r7] - 16*G[1, w^2]*G[0, 1, r7] - 
   8*G[r61, w^2]*G[0, 1, r7] - 8*G[r62, w^2]*G[0, 1, r7] + 
   3*G[w^(-2), w^2]*G[0, 1, r7] + 3*G[-w^(-1), w^2]*G[0, 1, r7] + 
   3*G[-w, w^2]*G[0, 1, r7] + 12*G[0, w^2]*G[0, 1, -w] + 
   2*G[w^(-2), w^2]*G[0, 1, -w] - 14*G[-w^(-1), w^2]*G[0, 1, -w] - 
   14*G[-w, w^2]*G[0, 1, -w] - (244*G[0, w^2]*G[0, 1, w^2])/3 - 
   (80*G[1, r7]*G[0, 1, w^2])/3 + (320*G[1, w^2]*G[0, 1, w^2])/3 + 
   (152*G[r61, w^2]*G[0, 1, w^2])/3 + (152*G[r62, w^2]*G[0, 1, w^2])/3 - 
   (38*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 10*G[-w^(-1), w^2]*G[0, 1, w^2] - 
   10*G[-w, w^2]*G[0, 1, w^2] - 33*G[0, w^2]*G[0, r61, w^2] - 
   12*G[1, r7]*G[0, r61, w^2] + 48*G[1, w^2]*G[0, r61, w^2] + 
   24*G[r61, w^2]*G[0, r61, w^2] + 24*G[r62, w^2]*G[0, r61, w^2] - 
   11*G[w^(-2), w^2]*G[0, r61, w^2] - 4*G[-w^(-1), w^2]*G[0, r61, w^2] - 
   4*G[-w, w^2]*G[0, r61, w^2] - 33*G[0, w^2]*G[0, r62, w^2] - 
   12*G[1, r7]*G[0, r62, w^2] + 48*G[1, w^2]*G[0, r62, w^2] + 
   24*G[r61, w^2]*G[0, r62, w^2] + 24*G[r62, w^2]*G[0, r62, w^2] - 
   11*G[w^(-2), w^2]*G[0, r62, w^2] - 4*G[-w^(-1), w^2]*G[0, r62, w^2] - 
   4*G[-w, w^2]*G[0, r62, w^2] - 5*G[0, -w]*G[0, w^(-2), w^2] + 
   20*G[0, w^2]*G[0, w^(-2), w^2] + 5*G[1, r7]*G[0, w^(-2), w^2] + 
   10*G[1, -w]*G[0, w^(-2), w^2] - 10*G[1, w^2]*G[0, w^(-2), w^2] - 
   15*G[r61, w^2]*G[0, w^(-2), w^2] - 15*G[r62, w^2]*G[0, w^(-2), w^2] + 
   11*G[0, -w]*G[0, -w^(-1), w^2] + 5*G[0, w^2]*G[0, -w^(-1), w^2] + 
   5*G[1, r7]*G[0, -w^(-1), w^2] - 22*G[1, -w]*G[0, -w^(-1), w^2] - 
   10*G[1, w^2]*G[0, -w^(-1), w^2] - 6*G[0, w^2]*G[0, -w, -w] + 
   3*G[w^(-2), w^2]*G[0, -w, -w] + 3*G[-w^(-1), w^2]*G[0, -w, -w] + 
   3*G[-w, w^2]*G[0, -w, -w] + 11*G[0, -w]*G[0, -w, w^2] + 
   5*G[0, w^2]*G[0, -w, w^2] + 5*G[1, r7]*G[0, -w, w^2] - 
   22*G[1, -w]*G[0, -w, w^2] - 10*G[1, w^2]*G[0, -w, w^2] - 
   4*G[0, -w]*G[0, w^2, w^2] - (37*G[0, w^2]*G[0, w^2, w^2])/3 - 
   (4*G[1, r7]*G[0, w^2, w^2])/3 + 8*G[1, -w]*G[0, w^2, w^2] + 
   (64*G[1, w^2]*G[0, w^2, w^2])/3 + (16*G[r61, w^2]*G[0, w^2, w^2])/3 + 
   (16*G[r62, w^2]*G[0, w^2, w^2])/3 - (11*G[w^(-2), w^2]*G[0, w^2, w^2])/3 + 
   8*G[w^(-2), w^2]*G[1, 0, -w] - 8*G[-w^(-1), w^2]*G[1, 0, -w] - 
   8*G[-w, w^2]*G[1, 0, -w] - (304*G[0, w^2]*G[1, 0, w^2])/3 - 
   (80*G[1, r7]*G[1, 0, w^2])/3 + (416*G[1, w^2]*G[1, 0, w^2])/3 + 
   (200*G[r61, w^2]*G[1, 0, w^2])/3 + (200*G[r62, w^2]*G[1, 0, w^2])/3 - 
   (56*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 16*G[-w^(-1), w^2]*G[1, 0, w^2] - 
   16*G[-w, w^2]*G[1, 0, w^2] - (40*G[0, w^2]*G[1, 1, r7])/3 + 
   (64*G[1, w^2]*G[1, 1, r7])/3 + (32*G[r61, w^2]*G[1, 1, r7])/3 + 
   (32*G[r62, w^2]*G[1, 1, r7])/3 - 4*G[w^(-2), w^2]*G[1, 1, r7] - 
   4*G[-w^(-1), w^2]*G[1, 1, r7] - 4*G[-w, w^2]*G[1, 1, r7] - 
   16*G[w^(-2), w^2]*G[1, 1, -w] + 16*G[-w^(-1), w^2]*G[1, 1, -w] + 
   16*G[-w, w^2]*G[1, 1, -w] + (416*G[0, w^2]*G[1, 1, w^2])/3 + 
   (128*G[1, r7]*G[1, 1, w^2])/3 - (512*G[1, w^2]*G[1, 1, w^2])/3 - 
   (256*G[r61, w^2]*G[1, 1, w^2])/3 - (256*G[r62, w^2]*G[1, 1, w^2])/3 + 
   16*G[w^(-2), w^2]*G[1, 1, w^2] + 16*G[-w^(-1), w^2]*G[1, 1, w^2] + 
   16*G[-w, w^2]*G[1, 1, w^2] + (200*G[0, w^2]*G[1, r61, w^2])/3 + 
   (64*G[1, r7]*G[1, r61, w^2])/3 - (256*G[1, w^2]*G[1, r61, w^2])/3 - 
   (128*G[r61, w^2]*G[1, r61, w^2])/3 - (128*G[r62, w^2]*G[1, r61, w^2])/3 + 
   (32*G[w^(-2), w^2]*G[1, r61, w^2])/3 + 8*G[-w^(-1), w^2]*G[1, r61, w^2] + 
   8*G[-w, w^2]*G[1, r61, w^2] + (200*G[0, w^2]*G[1, r62, w^2])/3 + 
   (64*G[1, r7]*G[1, r62, w^2])/3 - (256*G[1, w^2]*G[1, r62, w^2])/3 - 
   (128*G[r61, w^2]*G[1, r62, w^2])/3 - (128*G[r62, w^2]*G[1, r62, w^2])/3 + 
   (32*G[w^(-2), w^2]*G[1, r62, w^2])/3 + 8*G[-w^(-1), w^2]*G[1, r62, w^2] + 
   8*G[-w, w^2]*G[1, r62, w^2] + 8*G[0, -w]*G[1, w^(-2), w^2] - 
   (80*G[0, w^2]*G[1, w^(-2), w^2])/3 - 8*G[1, r7]*G[1, w^(-2), w^2] - 
   16*G[1, -w]*G[1, w^(-2), w^2] + 16*G[1, w^2]*G[1, w^(-2), w^2] + 
   (56*G[r61, w^2]*G[1, w^(-2), w^2])/3 + (56*G[r62, w^2]*G[1, w^(-2), w^2])/
    3 - 8*G[0, -w]*G[1, -w^(-1), w^2] - 8*G[0, w^2]*G[1, -w^(-1), w^2] - 
   8*G[1, r7]*G[1, -w^(-1), w^2] + 16*G[1, -w]*G[1, -w^(-1), w^2] + 
   16*G[1, w^2]*G[1, -w^(-1), w^2] + 12*G[0, w^2]*G[1, -w, -w] - 
   6*G[w^(-2), w^2]*G[1, -w, -w] - 6*G[-w^(-1), w^2]*G[1, -w, -w] - 
   6*G[-w, w^2]*G[1, -w, -w] - 8*G[0, -w]*G[1, -w, w^2] - 
   8*G[0, w^2]*G[1, -w, w^2] - 8*G[1, r7]*G[1, -w, w^2] + 
   16*G[1, -w]*G[1, -w, w^2] + 16*G[1, w^2]*G[1, -w, w^2] - 
   8*G[0, w^2]*G[1, w^2, w^2] + 8*G[r61, w^2]*G[1, w^2, w^2] + 
   8*G[r62, w^2]*G[1, w^2, w^2] - (148*G[0, w^2]*G[r61, 0, w^2])/3 - 
   (40*G[1, r7]*G[r61, 0, w^2])/3 + (208*G[1, w^2]*G[r61, 0, w^2])/3 + 
   (100*G[r61, w^2]*G[r61, 0, w^2])/3 + (100*G[r62, w^2]*G[r61, 0, w^2])/3 - 
   (44*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 4*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
   4*G[-w, w^2]*G[r61, 0, w^2] + (200*G[0, w^2]*G[r61, 1, w^2])/3 + 
   (64*G[1, r7]*G[r61, 1, w^2])/3 - (256*G[1, w^2]*G[r61, 1, w^2])/3 - 
   (128*G[r61, w^2]*G[r61, 1, w^2])/3 - (128*G[r62, w^2]*G[r61, 1, w^2])/3 + 
   (32*G[w^(-2), w^2]*G[r61, 1, w^2])/3 + 8*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
   8*G[-w, w^2]*G[r61, 1, w^2] + (100*G[0, w^2]*G[r61, r61, w^2])/3 + 
   (32*G[1, r7]*G[r61, r61, w^2])/3 - (128*G[1, w^2]*G[r61, r61, w^2])/3 - 
   (64*G[r61, w^2]*G[r61, r61, w^2])/3 - (64*G[r62, w^2]*G[r61, r61, w^2])/
    3 + (28*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
   (100*G[0, w^2]*G[r61, r62, w^2])/3 + (32*G[1, r7]*G[r61, r62, w^2])/3 - 
   (128*G[1, w^2]*G[r61, r62, w^2])/3 - (64*G[r61, w^2]*G[r61, r62, w^2])/3 - 
   (64*G[r62, w^2]*G[r61, r62, w^2])/3 + (28*G[w^(-2), w^2]*G[r61, r62, w^2])/
    3 + 4*G[0, -w]*G[r61, w^(-2), w^2] - (40*G[0, w^2]*G[r61, w^(-2), w^2])/
    3 - 4*G[1, r7]*G[r61, w^(-2), w^2] - 8*G[1, -w]*G[r61, w^(-2), w^2] + 
   8*G[1, w^2]*G[r61, w^(-2), w^2] + (28*G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
   (28*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 4*G[0, -w]*G[r61, -w^(-1), w^2] - 
   4*G[0, w^2]*G[r61, -w^(-1), w^2] - 4*G[1, r7]*G[r61, -w^(-1), w^2] + 
   8*G[1, -w]*G[r61, -w^(-1), w^2] + 8*G[1, w^2]*G[r61, -w^(-1), w^2] - 
   4*G[0, -w]*G[r61, -w, w^2] - 4*G[0, w^2]*G[r61, -w, w^2] - 
   4*G[1, r7]*G[r61, -w, w^2] + 8*G[1, -w]*G[r61, -w, w^2] + 
   8*G[1, w^2]*G[r61, -w, w^2] + 4*G[0, -w]*G[r61, w^2, w^2] + 
   (49*G[0, w^2]*G[r61, w^2, w^2])/3 + (4*G[1, r7]*G[r61, w^2, w^2])/3 - 
   8*G[1, -w]*G[r61, w^2, w^2] - (64*G[1, w^2]*G[r61, w^2, w^2])/3 - 
   (28*G[r61, w^2]*G[r61, w^2, w^2])/3 - (28*G[r62, w^2]*G[r61, w^2, w^2])/
    3 + (11*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - 
   (148*G[0, w^2]*G[r62, 0, w^2])/3 - (40*G[1, r7]*G[r62, 0, w^2])/3 + 
   (208*G[1, w^2]*G[r62, 0, w^2])/3 + (100*G[r61, w^2]*G[r62, 0, w^2])/3 + 
   (100*G[r62, w^2]*G[r62, 0, w^2])/3 - (44*G[w^(-2), w^2]*G[r62, 0, w^2])/
    3 - 4*G[-w^(-1), w^2]*G[r62, 0, w^2] - 4*G[-w, w^2]*G[r62, 0, w^2] + 
   (200*G[0, w^2]*G[r62, 1, w^2])/3 + (64*G[1, r7]*G[r62, 1, w^2])/3 - 
   (256*G[1, w^2]*G[r62, 1, w^2])/3 - (128*G[r61, w^2]*G[r62, 1, w^2])/3 - 
   (128*G[r62, w^2]*G[r62, 1, w^2])/3 + (32*G[w^(-2), w^2]*G[r62, 1, w^2])/
    3 + 8*G[-w^(-1), w^2]*G[r62, 1, w^2] + 8*G[-w, w^2]*G[r62, 1, w^2] + 
   (100*G[0, w^2]*G[r62, r61, w^2])/3 + (32*G[1, r7]*G[r62, r61, w^2])/3 - 
   (128*G[1, w^2]*G[r62, r61, w^2])/3 - (64*G[r61, w^2]*G[r62, r61, w^2])/3 - 
   (64*G[r62, w^2]*G[r62, r61, w^2])/3 + (28*G[w^(-2), w^2]*G[r62, r61, w^2])/
    3 + (100*G[0, w^2]*G[r62, r62, w^2])/3 + (32*G[1, r7]*G[r62, r62, w^2])/
    3 - (128*G[1, w^2]*G[r62, r62, w^2])/3 - 
   (64*G[r61, w^2]*G[r62, r62, w^2])/3 - (64*G[r62, w^2]*G[r62, r62, w^2])/
    3 + (28*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 
   4*G[0, -w]*G[r62, w^(-2), w^2] - (40*G[0, w^2]*G[r62, w^(-2), w^2])/3 - 
   4*G[1, r7]*G[r62, w^(-2), w^2] - 8*G[1, -w]*G[r62, w^(-2), w^2] + 
   8*G[1, w^2]*G[r62, w^(-2), w^2] + (28*G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
   (28*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 4*G[0, -w]*G[r62, -w^(-1), w^2] - 
   4*G[0, w^2]*G[r62, -w^(-1), w^2] - 4*G[1, r7]*G[r62, -w^(-1), w^2] + 
   8*G[1, -w]*G[r62, -w^(-1), w^2] + 8*G[1, w^2]*G[r62, -w^(-1), w^2] - 
   4*G[0, -w]*G[r62, -w, w^2] - 4*G[0, w^2]*G[r62, -w, w^2] - 
   4*G[1, r7]*G[r62, -w, w^2] + 8*G[1, -w]*G[r62, -w, w^2] + 
   8*G[1, w^2]*G[r62, -w, w^2] + 4*G[0, -w]*G[r62, w^2, w^2] + 
   (49*G[0, w^2]*G[r62, w^2, w^2])/3 + (4*G[1, r7]*G[r62, w^2, w^2])/3 - 
   8*G[1, -w]*G[r62, w^2, w^2] - (64*G[1, w^2]*G[r62, w^2, w^2])/3 - 
   (28*G[r61, w^2]*G[r62, w^2, w^2])/3 - (28*G[r62, w^2]*G[r62, w^2, w^2])/
    3 + (11*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - G[0, -w]*G[w^(-2), 0, w^2] + 
   (97*G[0, w^2]*G[w^(-2), 0, w^2])/3 + (19*G[1, r7]*G[w^(-2), 0, w^2])/3 + 
   2*G[1, -w]*G[w^(-2), 0, w^2] - (94*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
   (61*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - (61*G[r62, w^2]*G[w^(-2), 0, w^2])/
    3 + (11*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 + 
   8*G[0, -w]*G[w^(-2), 1, w^2] - (56*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
   8*G[1, r7]*G[w^(-2), 1, w^2] - 16*G[1, -w]*G[w^(-2), 1, w^2] + 
   16*G[1, w^2]*G[w^(-2), 1, w^2] + (32*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
   (32*G[r62, w^2]*G[w^(-2), 1, w^2])/3 - (89*G[0, w^2]*G[w^(-2), r61, w^2])/
    3 - (16*G[1, r7]*G[w^(-2), r61, w^2])/3 + 
   (88*G[1, w^2]*G[w^(-2), r61, w^2])/3 + 
   (56*G[r61, w^2]*G[w^(-2), r61, w^2])/3 + 
   (56*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
   (11*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
   (89*G[0, w^2]*G[w^(-2), r62, w^2])/3 - (16*G[1, r7]*G[w^(-2), r62, w^2])/
    3 + (88*G[1, w^2]*G[w^(-2), r62, w^2])/3 + 
   (56*G[r61, w^2]*G[w^(-2), r62, w^2])/3 + 
   (56*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
   (11*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
   (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/2 + 
   (31*G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
   (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
   (11*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
   (11*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
   (3*G[0, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 3*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
   (3*G[0, -w]*G[w^(-2), -w, w^2])/2 + (3*G[0, w^2]*G[w^(-2), -w, w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), -w, w^2])/2 + 3*G[1, -w]*G[w^(-2), -w, w^2] - 
   3*G[1, w^2]*G[w^(-2), -w, w^2] + 6*G[0, w^2]*G[-w^(-1), 0, -w] - 
   3*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
   3*G[-w, w^2]*G[-w^(-1), 0, -w] + 7*G[0, -w]*G[-w^(-1), 0, w^2] + 
   19*G[0, w^2]*G[-w^(-1), 0, w^2] + 5*G[1, r7]*G[-w^(-1), 0, w^2] - 
   14*G[1, -w]*G[-w^(-1), 0, w^2] - 26*G[1, w^2]*G[-w^(-1), 0, w^2] - 
   12*G[r61, w^2]*G[-w^(-1), 0, w^2] - 12*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
   3*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 3*G[-w^(-1), w^2]*
    G[-w^(-1), 0, w^2] + 3*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
   12*G[0, w^2]*G[-w^(-1), 1, -w] + 6*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
   6*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 6*G[-w, w^2]*G[-w^(-1), 1, -w] - 
   8*G[0, -w]*G[-w^(-1), 1, w^2] - 36*G[0, w^2]*G[-w^(-1), 1, w^2] - 
   8*G[1, r7]*G[-w^(-1), 1, w^2] + 16*G[1, -w]*G[-w^(-1), 1, w^2] + 
   48*G[1, w^2]*G[-w^(-1), 1, w^2] + 24*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
   24*G[r62, w^2]*G[-w^(-1), 1, w^2] - 6*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
   6*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 6*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
   4*G[0, w^2]*G[-w^(-1), r61, w^2] - 4*G[1, r7]*G[-w^(-1), r61, w^2] + 
   8*G[1, w^2]*G[-w^(-1), r61, w^2] - 4*G[0, w^2]*G[-w^(-1), r62, w^2] - 
   4*G[1, r7]*G[-w^(-1), r62, w^2] + 8*G[1, w^2]*G[-w^(-1), r62, w^2] - 
   (3*G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + 
   3*G[1, -w]*G[-w^(-1), w^(-2), w^2] - 3*G[1, w^2]*G[-w^(-1), w^(-2), w^2] - 
   (3*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 + 
   3*G[1, -w]*G[-w^(-1), -w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] - (3*G[0, -w]*G[-w^(-1), -w, w^2])/
    2 + (3*G[0, w^2]*G[-w^(-1), -w, w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), -w, w^2])/2 + 3*G[1, -w]*G[-w^(-1), -w, w^2] - 
   3*G[1, w^2]*G[-w^(-1), -w, w^2] + 7*G[0, -w]*G[-w, 0, w^2] + 
   19*G[0, w^2]*G[-w, 0, w^2] + 5*G[1, r7]*G[-w, 0, w^2] - 
   14*G[1, -w]*G[-w, 0, w^2] - 26*G[1, w^2]*G[-w, 0, w^2] - 
   12*G[r61, w^2]*G[-w, 0, w^2] - 12*G[r62, w^2]*G[-w, 0, w^2] + 
   3*G[w^(-2), w^2]*G[-w, 0, w^2] + 3*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
   3*G[-w, w^2]*G[-w, 0, w^2] - 8*G[0, -w]*G[-w, 1, w^2] - 
   36*G[0, w^2]*G[-w, 1, w^2] - 8*G[1, r7]*G[-w, 1, w^2] + 
   16*G[1, -w]*G[-w, 1, w^2] + 48*G[1, w^2]*G[-w, 1, w^2] + 
   24*G[r61, w^2]*G[-w, 1, w^2] + 24*G[r62, w^2]*G[-w, 1, w^2] - 
   6*G[w^(-2), w^2]*G[-w, 1, w^2] - 6*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
   6*G[-w, w^2]*G[-w, 1, w^2] - 4*G[0, w^2]*G[-w, r61, w^2] - 
   4*G[1, r7]*G[-w, r61, w^2] + 8*G[1, w^2]*G[-w, r61, w^2] - 
   4*G[0, w^2]*G[-w, r62, w^2] - 4*G[1, r7]*G[-w, r62, w^2] + 
   8*G[1, w^2]*G[-w, r62, w^2] - (3*G[0, -w]*G[-w, w^(-2), w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^(-2), w^2])/2 + (3*G[1, r7]*G[-w, w^(-2), w^2])/2 + 
   3*G[1, -w]*G[-w, w^(-2), w^2] - 3*G[1, w^2]*G[-w, w^(-2), w^2] - 
   (3*G[0, -w]*G[-w, -w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w, -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w, -w^(-1), w^2])/2 + 3*G[1, -w]*G[-w, -w^(-1), w^2] - 
   3*G[1, w^2]*G[-w, -w^(-1), w^2] - (3*G[0, -w]*G[-w, -w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, -w, w^2])/2 + (3*G[1, r7]*G[-w, -w, w^2])/2 + 
   3*G[1, -w]*G[-w, -w, w^2] - 3*G[1, w^2]*G[-w, -w, w^2] - 
   (55*G[0, 0, 0, w^2])/3 + (56*G[0, 0, 1, w^2])/3 + 9*G[0, 0, r61, w^2] + 
   9*G[0, 0, r62, w^2] + (49*G[0, 0, w^2, w^2])/3 + (152*G[0, 1, 0, w^2])/3 + 
   8*G[0, 1, 1, r7] - (160*G[0, 1, 1, w^2])/3 - 24*G[0, 1, r61, w^2] - 
   24*G[0, 1, r62, w^2] - (32*G[0, 1, w^2, w^2])/3 + 24*G[0, r61, 0, w^2] - 
   24*G[0, r61, 1, w^2] - 12*G[0, r61, r61, w^2] - 12*G[0, r61, r62, w^2] - 
   11*G[0, r61, w^2, w^2] + 24*G[0, r62, 0, w^2] - 24*G[0, r62, 1, w^2] - 
   12*G[0, r62, r61, w^2] - 12*G[0, r62, r62, w^2] - 11*G[0, r62, w^2, w^2] - 
   15*G[0, w^(-2), 0, w^2] + 15*G[0, w^(-2), r61, w^2] + 
   15*G[0, w^(-2), r62, w^2] - 16*G[0, -w^(-1), 0, w^2] + 
   32*G[0, -w^(-1), 1, w^2] - 16*G[0, -w, 0, w^2] + 32*G[0, -w, 1, w^2] + 
   (4*G[0, w^2, 0, w^2])/3 - (32*G[0, w^2, 1, w^2])/3 + 
   4*G[0, w^2, r61, w^2] + 4*G[0, w^2, r62, w^2] - 
   (11*G[0, w^2, w^2, w^2])/3 + (152*G[1, 0, 0, w^2])/3 + 4*G[1, 0, 1, r7] - 
   (160*G[1, 0, 1, w^2])/3 - 24*G[1, 0, r61, w^2] - 24*G[1, 0, r62, w^2] - 
   (32*G[1, 0, w^2, w^2])/3 - (256*G[1, 1, 0, w^2])/3 - 
   (32*G[1, 1, 1, r7])/3 + (256*G[1, 1, 1, w^2])/3 + 
   (128*G[1, 1, r61, w^2])/3 + (128*G[1, 1, r62, w^2])/3 - 
   (128*G[1, r61, 0, w^2])/3 + (128*G[1, r61, 1, w^2])/3 + 
   (64*G[1, r61, r61, w^2])/3 + (64*G[1, r61, r62, w^2])/3 + 
   (32*G[1, r61, w^2, w^2])/3 - (128*G[1, r62, 0, w^2])/3 + 
   (128*G[1, r62, 1, w^2])/3 + (64*G[1, r62, r61, w^2])/3 + 
   (64*G[1, r62, r62, w^2])/3 + (32*G[1, r62, w^2, w^2])/3 + 
   (56*G[1, w^(-2), 0, w^2])/3 - (56*G[1, w^(-2), r61, w^2])/3 - 
   (56*G[1, w^(-2), r62, w^2])/3 + 16*G[1, -w^(-1), 0, w^2] - 
   32*G[1, -w^(-1), 1, w^2] + 16*G[1, -w, 0, w^2] - 32*G[1, -w, 1, w^2] + 
   8*G[1, w^2, 0, w^2] - 8*G[1, w^2, r61, w^2] - 8*G[1, w^2, r62, w^2] + 
   (76*G[r61, 0, 0, w^2])/3 - (80*G[r61, 0, 1, w^2])/3 - 
   12*G[r61, 0, r61, w^2] - 12*G[r61, 0, r62, w^2] - 
   (44*G[r61, 0, w^2, w^2])/3 - (128*G[r61, 1, 0, w^2])/3 + 
   (128*G[r61, 1, 1, w^2])/3 + (64*G[r61, 1, r61, w^2])/3 + 
   (64*G[r61, 1, r62, w^2])/3 + (32*G[r61, 1, w^2, w^2])/3 - 
   (64*G[r61, r61, 0, w^2])/3 + (64*G[r61, r61, 1, w^2])/3 + 
   (32*G[r61, r61, r61, w^2])/3 + (32*G[r61, r61, r62, w^2])/3 + 
   (28*G[r61, r61, w^2, w^2])/3 - (64*G[r61, r62, 0, w^2])/3 + 
   (64*G[r61, r62, 1, w^2])/3 + (32*G[r61, r62, r61, w^2])/3 + 
   (32*G[r61, r62, r62, w^2])/3 + (28*G[r61, r62, w^2, w^2])/3 + 
   (28*G[r61, w^(-2), 0, w^2])/3 - (28*G[r61, w^(-2), r61, w^2])/3 - 
   (28*G[r61, w^(-2), r62, w^2])/3 + 8*G[r61, -w^(-1), 0, w^2] - 
   16*G[r61, -w^(-1), 1, w^2] + 8*G[r61, -w, 0, w^2] - 
   16*G[r61, -w, 1, w^2] - (16*G[r61, w^2, 0, w^2])/3 + 
   (32*G[r61, w^2, 1, w^2])/3 + (11*G[r61, w^2, w^2, w^2])/3 + 
   (76*G[r62, 0, 0, w^2])/3 - (80*G[r62, 0, 1, w^2])/3 - 
   12*G[r62, 0, r61, w^2] - 12*G[r62, 0, r62, w^2] - 
   (44*G[r62, 0, w^2, w^2])/3 - (128*G[r62, 1, 0, w^2])/3 + 
   (128*G[r62, 1, 1, w^2])/3 + (64*G[r62, 1, r61, w^2])/3 + 
   (64*G[r62, 1, r62, w^2])/3 + (32*G[r62, 1, w^2, w^2])/3 - 
   (64*G[r62, r61, 0, w^2])/3 + (64*G[r62, r61, 1, w^2])/3 + 
   (32*G[r62, r61, r61, w^2])/3 + (32*G[r62, r61, r62, w^2])/3 + 
   (28*G[r62, r61, w^2, w^2])/3 - (64*G[r62, r62, 0, w^2])/3 + 
   (64*G[r62, r62, 1, w^2])/3 + (32*G[r62, r62, r61, w^2])/3 + 
   (32*G[r62, r62, r62, w^2])/3 + (28*G[r62, r62, w^2, w^2])/3 + 
   (28*G[r62, w^(-2), 0, w^2])/3 - (28*G[r62, w^(-2), r61, w^2])/3 - 
   (28*G[r62, w^(-2), r62, w^2])/3 + 8*G[r62, -w^(-1), 0, w^2] - 
   16*G[r62, -w^(-1), 1, w^2] + 8*G[r62, -w, 0, w^2] - 
   16*G[r62, -w, 1, w^2] - (16*G[r62, w^2, 0, w^2])/3 + 
   (32*G[r62, w^2, 1, w^2])/3 + (11*G[r62, w^2, w^2, w^2])/3 - 
   (49*G[w^(-2), 0, 0, w^2])/3 + (32*G[w^(-2), 0, 1, w^2])/3 + 
   11*G[w^(-2), 0, r61, w^2] + 11*G[w^(-2), 0, r62, w^2] + 
   (11*G[w^(-2), 0, w^2, w^2])/3 + (32*G[w^(-2), 1, 0, w^2])/3 - 
   (32*G[w^(-2), 1, r61, w^2])/3 - (32*G[w^(-2), 1, r62, w^2])/3 + 
   (44*G[w^(-2), r61, 0, w^2])/3 - (32*G[w^(-2), r61, 1, w^2])/3 - 
   (28*G[w^(-2), r61, r61, w^2])/3 - (28*G[w^(-2), r61, r62, w^2])/3 - 
   (11*G[w^(-2), r61, w^2, w^2])/3 + (44*G[w^(-2), r62, 0, w^2])/3 - 
   (32*G[w^(-2), r62, 1, w^2])/3 - (28*G[w^(-2), r62, r61, w^2])/3 - 
   (28*G[w^(-2), r62, r62, w^2])/3 - (11*G[w^(-2), r62, w^2, w^2])/3 - 
   (11*G[w^(-2), w^(-2), 0, w^2])/3 + (11*G[w^(-2), w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), w^(-2), r62, w^2])/3 - 16*G[-w^(-1), 0, 0, w^2] + 
   24*G[-w^(-1), 0, 1, w^2] + 4*G[-w^(-1), 0, r61, w^2] + 
   4*G[-w^(-1), 0, r62, w^2] + 24*G[-w^(-1), 1, 0, w^2] - 
   32*G[-w^(-1), 1, 1, w^2] - 8*G[-w^(-1), 1, r61, w^2] - 
   8*G[-w^(-1), 1, r62, w^2] + 4*G[-w^(-1), r61, 0, w^2] - 
   8*G[-w^(-1), r61, 1, w^2] + 4*G[-w^(-1), r62, 0, w^2] - 
   8*G[-w^(-1), r62, 1, w^2] - 16*G[-w, 0, 0, w^2] + 24*G[-w, 0, 1, w^2] + 
   4*G[-w, 0, r61, w^2] + 4*G[-w, 0, r62, w^2] + 24*G[-w, 1, 0, w^2] - 
   32*G[-w, 1, 1, w^2] - 8*G[-w, 1, r61, w^2] - 8*G[-w, 1, r62, w^2] + 
   4*G[-w, r61, 0, w^2] - 8*G[-w, r61, 1, w^2] + 4*G[-w, r62, 0, w^2] - 
   8*G[-w, r62, 1, w^2] - (10*Zeta[3])/3) - ((158*I)/9)*Pi*Zeta[3] - 
 (4*G[0, w]*Zeta[3])/3 - 6*G[0, w^2]*Zeta[3] + 12*G[-I, r1]*Zeta[3] - 
 12*G[-I, w]*Zeta[3] + 12*G[I, r1]*Zeta[3] - 12*G[I, w]*Zeta[3] + 
 (20*G[1, w]*Zeta[3])/3 - (92*G[1, w^2]*Zeta[3])/3 + 10*G[r1, w]*Zeta[3] + 
 10*G[r2, w]*Zeta[3] + (10*G[r61, w^2]*Zeta[3])/3 + 
 (10*G[r62, w^2]*Zeta[3])/3 + (128*G[w^(-2), w^2]*Zeta[3])/3 - 
 (74*G[-w^(-1), w^2]*Zeta[3])/3 - (38*G[-w, w^2]*Zeta[3])/3 + 
 G[0, z3]*((Pi^2*G[0, w])/6 - (Pi^2*G[0, w^2])/3 - 3*G[0, w^2]^3 + 
   (Pi^2*G[r61, w^2])/3 + 9*G[0, w^2]^2*G[r61, w^2] - 
   6*G[0, w^2]*G[r61, w^2]^2 + (Pi^2*G[r62, w^2])/3 + 
   9*G[0, w^2]^2*G[r62, w^2] - 12*G[0, w^2]*G[r61, w^2]*G[r62, w^2] - 
   6*G[0, w^2]*G[r62, w^2]^2 - 6*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
   6*G[r61, w^2]^2*G[w^(-2), w^2] - 6*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   12*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   6*G[r62, w^2]^2*G[w^(-2), w^2] + 3*G[0, w^2]*G[w^(-2), w^2]^2 - 
   3*G[r61, w^2]*G[w^(-2), w^2]^2 - 3*G[r62, w^2]*G[w^(-2), w^2]^2 + 
   6*G[0, w^2]*G[0, 0, w^2] - 5*G[r61, w^2]*G[0, 0, w^2] - 
   5*G[r62, w^2]*G[0, 0, w^2] - G[w^(-2), w^2]*G[0, 0, w^2] - 
   7*G[0, w^2]*G[0, r61, w^2] + 6*G[r61, w^2]*G[0, r61, w^2] + 
   6*G[r62, w^2]*G[0, r61, w^2] + G[w^(-2), w^2]*G[0, r61, w^2] - 
   7*G[0, w^2]*G[0, r62, w^2] + 6*G[r61, w^2]*G[0, r62, w^2] + 
   6*G[r62, w^2]*G[0, r62, w^2] + G[w^(-2), w^2]*G[0, r62, w^2] + 
   G[0, w^2]*G[0, w^(-2), w^2] - G[r61, w^2]*G[0, w^(-2), w^2] - 
   G[r62, w^2]*G[0, w^(-2), w^2] + G[0, w^2]*G[0, w^2, w^2] - 
   4*G[r61, w^2]*G[0, w^2, w^2] - 4*G[r62, w^2]*G[0, w^2, w^2] + 
   3*G[w^(-2), w^2]*G[0, w^2, w^2] - 6*G[0, w^2]*G[r61, 0, w^2] + 
   2*G[r61, w^2]*G[r61, 0, w^2] + 2*G[r62, w^2]*G[r61, 0, w^2] + 
   4*G[w^(-2), w^2]*G[r61, 0, w^2] + 4*G[0, w^2]*G[r61, r61, w^2] - 
   4*G[w^(-2), w^2]*G[r61, r61, w^2] + 4*G[0, w^2]*G[r61, r62, w^2] - 
   4*G[w^(-2), w^2]*G[r61, r62, w^2] + 2*G[0, w^2]*G[r61, w^(-2), w^2] - 
   2*G[r61, w^2]*G[r61, w^(-2), w^2] - 2*G[r62, w^2]*G[r61, w^(-2), w^2] - 
   G[0, w^2]*G[r61, w^2, w^2] + 4*G[r61, w^2]*G[r61, w^2, w^2] + 
   4*G[r62, w^2]*G[r61, w^2, w^2] - 3*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
   6*G[0, w^2]*G[r62, 0, w^2] + 2*G[r61, w^2]*G[r62, 0, w^2] + 
   2*G[r62, w^2]*G[r62, 0, w^2] + 4*G[w^(-2), w^2]*G[r62, 0, w^2] + 
   4*G[0, w^2]*G[r62, r61, w^2] - 4*G[w^(-2), w^2]*G[r62, r61, w^2] + 
   4*G[0, w^2]*G[r62, r62, w^2] - 4*G[w^(-2), w^2]*G[r62, r62, w^2] + 
   2*G[0, w^2]*G[r62, w^(-2), w^2] - 2*G[r61, w^2]*G[r62, w^(-2), w^2] - 
   2*G[r62, w^2]*G[r62, w^(-2), w^2] - G[0, w^2]*G[r62, w^2, w^2] + 
   4*G[r61, w^2]*G[r62, w^2, w^2] + 4*G[r62, w^2]*G[r62, w^2, w^2] - 
   3*G[w^(-2), w^2]*G[r62, w^2, w^2] + 3*G[r61, w^2]*G[w^(-2), 0, w^2] + 
   3*G[r62, w^2]*G[w^(-2), 0, w^2] - 3*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 
   3*G[0, w^2]*G[w^(-2), r61, w^2] - 6*G[r61, w^2]*G[w^(-2), r61, w^2] - 
   6*G[r62, w^2]*G[w^(-2), r61, w^2] + 3*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 
   3*G[0, w^2]*G[w^(-2), r62, w^2] - 6*G[r61, w^2]*G[w^(-2), r62, w^2] - 
   6*G[r62, w^2]*G[w^(-2), r62, w^2] + 3*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
   3*G[0, w^2]*G[w^(-2), w^(-2), w^2] + 3*G[r61, w^2]*
    G[w^(-2), w^(-2), w^2] + 3*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
   6*G[0, -1, 0, w] - 3*G[0, 0, 0, w] - 3*G[0, 0, 0, w^2] + 
   3*G[0, 0, r61, w^2] + 3*G[0, 0, r62, w^2] - G[0, 0, w^2, w^2] + 
   2*G[0, 1, 0, w] + 4*G[0, r61, 0, w^2] - 4*G[0, r61, r61, w^2] - 
   4*G[0, r61, r62, w^2] + G[0, r61, w^2, w^2] + 4*G[0, r62, 0, w^2] - 
   4*G[0, r62, r61, w^2] - 4*G[0, r62, r62, w^2] + G[0, r62, w^2, w^2] - 
   G[0, w^(-2), 0, w^2] + G[0, w^(-2), r61, w^2] + G[0, w^(-2), r62, w^2] - 
   2*G[0, w^2, 0, w^2] + 2*G[0, w^2, r61, w^2] + 2*G[0, w^2, r62, w^2] + 
   3*G[0, w^2, w^2, w^2] - 2*G[1, 0, 0, w] + 2*G[r61, 0, 0, w^2] - 
   2*G[r61, 0, r61, w^2] - 2*G[r61, 0, r62, w^2] + 4*G[r61, 0, w^2, w^2] - 
   4*G[r61, r61, w^2, w^2] - 4*G[r61, r62, w^2, w^2] - 
   2*G[r61, w^(-2), 0, w^2] + 2*G[r61, w^(-2), r61, w^2] + 
   2*G[r61, w^(-2), r62, w^2] + 2*G[r61, w^2, 0, w^2] - 
   2*G[r61, w^2, r61, w^2] - 2*G[r61, w^2, r62, w^2] - 
   3*G[r61, w^2, w^2, w^2] + 2*G[r62, 0, 0, w^2] - 2*G[r62, 0, r61, w^2] - 
   2*G[r62, 0, r62, w^2] + 4*G[r62, 0, w^2, w^2] - 4*G[r62, r61, w^2, w^2] - 
   4*G[r62, r62, w^2, w^2] - 2*G[r62, w^(-2), 0, w^2] + 
   2*G[r62, w^(-2), r61, w^2] + 2*G[r62, w^(-2), r62, w^2] + 
   2*G[r62, w^2, 0, w^2] - 2*G[r62, w^2, r61, w^2] - 
   2*G[r62, w^2, r62, w^2] - 3*G[r62, w^2, w^2, w^2] + G[w^(-2), 0, 0, w^2] - 
   G[w^(-2), 0, r61, w^2] - G[w^(-2), 0, r62, w^2] - 
   3*G[w^(-2), 0, w^2, w^2] - 4*G[w^(-2), r61, 0, w^2] + 
   4*G[w^(-2), r61, r61, w^2] + 4*G[w^(-2), r61, r62, w^2] + 
   3*G[w^(-2), r61, w^2, w^2] - 4*G[w^(-2), r62, 0, w^2] + 
   4*G[w^(-2), r62, r61, w^2] + 4*G[w^(-2), r62, r62, w^2] + 
   3*G[w^(-2), r62, w^2, w^2] + 3*G[w^(-2), w^(-2), 0, w^2] - 
   3*G[w^(-2), w^(-2), r61, w^2] - 3*G[w^(-2), w^(-2), r62, w^2] + 
   6*Zeta[3]) + G[-w, z3]*(((251*I)/162)*Pi^3 - (Pi^2*G[-1, r7])/6 - 
   Pi^2*G[-1, w^2] - (Pi^2*G[0, -w])/6 - G[0, -w]^3 - (4*Pi^2*G[0, w])/3 - 
   (6*I)*Pi*G[-1, w^2]*G[0, w] + (4*Pi^2*G[0, w^2])/3 + 
   G[0, -w]^2*G[0, w^2] - 6*G[-1, w^2]*G[0, w]*G[0, w^2] + 13*G[0, w^2]^3 + 
   (Pi^2*G[-I, r1])/2 - (Pi^2*G[-I, w])/2 + (Pi^2*G[I, r1])/2 - 
   (Pi^2*G[I, w])/2 + (Pi^2*G[1, r7])/2 + (Pi^2*G[1, -w])/3 + 
   20*G[0, -w]^2*G[1, -w] - 10*G[0, -w]*G[0, w^2]*G[1, -w] - 
   68*G[0, -w]*G[1, -w]^2 + 16*G[0, w^2]*G[1, -w]^2 + 64*G[1, -w]^3 + 
   (14*Pi^2*G[1, w])/3 - (16*Pi^2*G[1, w^2])/3 - 18*G[0, -w]^2*G[1, w^2] - 
   (14*I)*Pi*G[0, w]*G[1, w^2] + 2*G[0, -w]*G[0, w^2]*G[1, w^2] - 
   4*G[0, w]*G[0, w^2]*G[1, w^2] + 84*G[0, -w]*G[1, -w]*G[1, w^2] - 
   4*G[0, w^2]*G[1, -w]*G[1, w^2] - 96*G[1, -w]^2*G[1, w^2] + 
   (16*I)*Pi*G[1, w]*G[1, w^2] - (16*I)*Pi*G[1, w^2]^2 + 
   16*G[0, w]*G[1, w^2]^2 - 32*G[1, w]*G[1, w^2]^2 + 32*G[1, w^2]^3 + 
   (6*I)*Pi*G[-1, w^2]*G[r1, w] + (6*I)*Pi*G[1, w^2]*G[r1, w] + 
   (6*I)*Pi*G[-1, w^2]*G[r2, w] + (6*I)*Pi*G[1, w^2]*G[r2, w] - 
   (Pi^2*G[r61, w^2])/2 - G[0, -w]^2*G[r61, w^2] - 
   69*G[0, w^2]^2*G[r61, w^2] - 5*G[0, w^2]*G[1, r7]*G[r61, w^2] + 
   2*G[0, -w]*G[1, -w]*G[r61, w^2] + 42*G[0, w^2]*G[1, w^2]*G[r61, w^2] + 
   16*G[1, r7]*G[1, w^2]*G[r61, w^2] - 48*G[1, w^2]^2*G[r61, w^2] + 
   87*G[0, w^2]*G[r61, w^2]^2 + 4*G[1, r7]*G[r61, w^2]^2 - 
   24*G[1, w^2]*G[r61, w^2]^2 - 32*G[r61, w^2]^3 - (Pi^2*G[r62, w^2])/2 - 
   G[0, -w]^2*G[r62, w^2] - 69*G[0, w^2]^2*G[r62, w^2] - 
   5*G[0, w^2]*G[1, r7]*G[r62, w^2] + 2*G[0, -w]*G[1, -w]*G[r62, w^2] + 
   42*G[0, w^2]*G[1, w^2]*G[r62, w^2] + 16*G[1, r7]*G[1, w^2]*G[r62, w^2] - 
   48*G[1, w^2]^2*G[r62, w^2] + 174*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
   8*G[1, r7]*G[r61, w^2]*G[r62, w^2] - 48*G[1, w^2]*G[r61, w^2]*
    G[r62, w^2] - 96*G[r61, w^2]^2*G[r62, w^2] + 87*G[0, w^2]*G[r62, w^2]^2 + 
   4*G[1, r7]*G[r62, w^2]^2 - 24*G[1, w^2]*G[r62, w^2]^2 - 
   96*G[r61, w^2]*G[r62, w^2]^2 - 32*G[r62, w^2]^3 + 
   (8*Pi^2*G[w^(-2), w^2])/3 + (14*I)*Pi*G[0, w]*G[w^(-2), w^2] - 
   5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + 7*G[0, w]*G[0, w^2]*G[w^(-2), w^2] + 
   29*G[0, w^2]^2*G[w^(-2), w^2] + 5*G[0, w^2]*G[1, r7]*G[w^(-2), w^2] - 
   4*G[0, -w]*G[1, -w]*G[w^(-2), w^2] + 10*G[0, w^2]*G[1, -w]*
    G[w^(-2), w^2] + 8*G[1, -w]^2*G[w^(-2), w^2] - 
   (4*I)*Pi*G[1, w]*G[w^(-2), w^2] + (8*I)*Pi*G[1, w^2]*G[w^(-2), w^2] - 
   8*G[0, w]*G[1, w^2]*G[w^(-2), w^2] - 36*G[0, w^2]*G[1, w^2]*
    G[w^(-2), w^2] - 4*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] + 
   16*G[1, w]*G[1, w^2]*G[w^(-2), w^2] - 8*G[1, w^2]^2*G[w^(-2), w^2] - 
   (12*I)*Pi*G[r1, w]*G[w^(-2), w^2] - (12*I)*Pi*G[r2, w]*G[w^(-2), w^2] + 
   (3*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (107*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (17*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/2 - 3*G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] + 47*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
   21*G[r61, w^2]^2*G[w^(-2), w^2] + (3*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2])/
    2 - (107*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/2 - 
   (17*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/2 - 3*G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + 47*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   42*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   21*G[r62, w^2]^2*G[w^(-2), w^2] - (I/2)*Pi*G[w^(-2), w^2]^2 + 
   (3*G[0, -w]*G[w^(-2), w^2]^2)/2 + (G[0, w]*G[w^(-2), w^2]^2)/2 + 
   (9*G[0, w^2]*G[w^(-2), w^2]^2)/2 - G[1, r7]*G[w^(-2), w^2]^2 - 
   3*G[1, -w]*G[w^(-2), w^2]^2 - G[1, w]*G[w^(-2), w^2]^2 + 
   3*G[1, w^2]*G[w^(-2), w^2]^2 - 6*G[r61, w^2]*G[w^(-2), w^2]^2 - 
   6*G[r62, w^2]*G[w^(-2), w^2]^2 - 7*G[0, -w]^2*G[-w^(-1), -w] + 
   3*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 28*G[0, -w]*G[1, -w]*
    G[-w^(-1), -w] - 6*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] - 
   28*G[1, -w]^2*G[-w^(-1), -w] - 6*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] + 
   12*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] + G[0, -w]*G[r61, w^2]*
    G[-w^(-1), -w] - 2*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] + 
   G[0, -w]*G[r62, w^2]*G[-w^(-1), -w] - 2*G[1, -w]*G[r62, w^2]*
    G[-w^(-1), -w] + 2*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
   4*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/2 - 
   6*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2] + 13*G[0, -w]^2*G[-w^(-1), w^2] + 
   (2*I)*Pi*G[0, w]*G[-w^(-1), w^2] + 3*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 
   3*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + G[0, w^2]^2*G[-w^(-1), w^2] + 
   12*G[-1, w^2]*G[1, -w]*G[-w^(-1), w^2] - 46*G[0, -w]*G[1, -w]*
    G[-w^(-1), w^2] - 6*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] + 
   40*G[1, -w]^2*G[-w^(-1), w^2] - (4*I)*Pi*G[1, w]*G[-w^(-1), w^2] + 
   (8*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 6*G[0, -w]*G[1, w^2]*
    G[-w^(-1), w^2] - 8*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] - 
   6*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 12*G[1, r7]*G[1, w^2]*
    G[-w^(-1), w^2] + 12*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
   16*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] + 8*G[1, w^2]^2*G[-w^(-1), w^2] - 
   (3*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
   (7*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
   (5*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/2 + 3*G[1, -w]*G[r61, w^2]*
    G[-w^(-1), w^2] + 7*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
   (3*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
   (7*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
   (5*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/2 + 3*G[1, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] + 7*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
   (3*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   (15*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
   3*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   (9*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
   (15*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 - 
   15*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 6*G[1, w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - 9*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 6*G[1, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] - (I/2)*Pi*G[-w^(-1), w^2]^2 + 
   3*G[0, -w]*G[-w^(-1), w^2]^2 + (G[0, w]*G[-w^(-1), w^2]^2)/2 + 
   (G[1, r7]*G[-w^(-1), w^2]^2)/2 - 6*G[1, -w]*G[-w^(-1), w^2]^2 - 
   G[1, w]*G[-w^(-1), w^2]^2 + (5*Pi^2*G[-w, w^2])/6 + 
   6*G[-1, w^2]*G[0, -w]*G[-w, w^2] + 3*G[0, -w]^2*G[-w, w^2] + 
   (2*I)*Pi*G[0, w]*G[-w, w^2] + G[0, -w]*G[0, w^2]*G[-w, w^2] + 
   G[0, w]*G[0, w^2]*G[-w, w^2] + G[0, w^2]^2*G[-w, w^2] - 
   12*G[-1, w^2]*G[1, -w]*G[-w, w^2] - 10*G[0, -w]*G[1, -w]*G[-w, w^2] - 
   2*G[0, w^2]*G[1, -w]*G[-w, w^2] + 8*G[1, -w]^2*G[-w, w^2] - 
   (4*I)*Pi*G[1, w]*G[-w, w^2] + (8*I)*Pi*G[1, w^2]*G[-w, w^2] + 
   2*G[0, -w]*G[1, w^2]*G[-w, w^2] - 8*G[0, w]*G[1, w^2]*G[-w, w^2] - 
   6*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 12*G[1, r7]*G[1, w^2]*G[-w, w^2] - 
   4*G[1, -w]*G[1, w^2]*G[-w, w^2] + 16*G[1, w]*G[1, w^2]*G[-w, w^2] + 
   8*G[1, w^2]^2*G[-w, w^2] - (3*G[0, -w]*G[r61, w^2]*G[-w, w^2])/2 - 
   (7*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/2 - 
   (5*G[1, r7]*G[r61, w^2]*G[-w, w^2])/2 + 3*G[1, -w]*G[r61, w^2]*
    G[-w, w^2] + 7*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
   (3*G[0, -w]*G[r62, w^2]*G[-w, w^2])/2 - 
   (7*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/2 - 
   (5*G[1, r7]*G[r62, w^2]*G[-w, w^2])/2 + 3*G[1, -w]*G[r62, w^2]*
    G[-w, w^2] + 7*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
   (3*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] - 
   (13*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/2 + 3*G[0, w]*G[w^(-2), w^2]*
    G[-w, w^2] + (9*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
   (15*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/2 + 13*G[1, -w]*G[w^(-2), w^2]*
    G[-w, w^2] - 6*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] - 
   9*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - G[0, -w]*G[-w^(-1), -w]*
    G[-w, w^2] + 2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
   I*Pi*G[-w^(-1), w^2]*G[-w, w^2] + G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] + 
   G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 2*G[1, w]*G[-w^(-1), w^2]*
    G[-w, w^2] - (I/2)*Pi*G[-w, w^2]^2 + G[0, -w]*G[-w, w^2]^2 + 
   (G[0, w]*G[-w, w^2]^2)/2 + (G[1, r7]*G[-w, w^2]^2)/2 - 
   2*G[1, -w]*G[-w, w^2]^2 - G[1, w]*G[-w, w^2]^2 + 6*G[0, w^2]*G[-1, 0, w] + 
   6*G[0, w]*G[-1, 0, w^2] + 6*G[0, -w]*G[-1, -w^(-1), w^2] - 
   12*G[1, -w]*G[-1, -w^(-1), w^2] - 6*G[0, -w]*G[-1, -w, w^2] + 
   12*G[1, -w]*G[-1, -w, w^2] + 2*G[0, -w]*G[0, 0, -w] - 
   G[0, w^2]*G[0, 0, -w] - 12*G[1, -w]*G[0, 0, -w] + 
   18*G[1, w^2]*G[0, 0, -w] + G[r61, w^2]*G[0, 0, -w] + 
   G[r62, w^2]*G[0, 0, -w] + 4*G[-w^(-1), -w]*G[0, 0, -w] - 
   13*G[-w^(-1), w^2]*G[0, 0, -w] - 3*G[-w, w^2]*G[0, 0, -w] + 
   (4*I)*Pi*G[0, 0, w] + 18*G[-1, w^2]*G[0, 0, w] + 5*G[0, w^2]*G[0, 0, w] + 
   22*G[1, w^2]*G[0, 0, w] - 42*G[w^(-2), w^2]*G[0, 0, w] - 
   11*G[-w^(-1), w^2]*G[0, 0, w] - 3*G[-w, w^2]*G[0, 0, w] - 
   G[0, -w]*G[0, 0, w^2] - 26*G[0, w^2]*G[0, 0, w^2] + 
   2*G[1, -w]*G[0, 0, w^2] - 2*G[1, w^2]*G[0, 0, w^2] + 
   41*G[r61, w^2]*G[0, 0, w^2] + 41*G[r62, w^2]*G[0, 0, w^2] - 
   9*G[w^(-2), w^2]*G[0, 0, w^2] - 4*G[-w^(-1), w^2]*G[0, 0, w^2] - 
   2*G[-w, w^2]*G[0, 0, w^2] + 3*G[r61, w^2]*G[0, 1, r7] + 
   3*G[r62, w^2]*G[0, 1, r7] - 3*G[-w^(-1), w^2]*G[0, 1, r7] - 
   3*G[-w, w^2]*G[0, 1, r7] - 10*G[0, -w]*G[0, 1, -w] + 
   2*G[0, w^2]*G[0, 1, -w] + 36*G[1, -w]*G[0, 1, -w] - 
   36*G[1, w^2]*G[0, 1, -w] - 2*G[r61, w^2]*G[0, 1, -w] - 
   2*G[r62, w^2]*G[0, 1, -w] - 8*G[-w^(-1), -w]*G[0, 1, -w] + 
   26*G[-w^(-1), w^2]*G[0, 1, -w] + 6*G[-w, w^2]*G[0, 1, -w] + 
   (16*I)*Pi*G[0, 1, w] - 12*G[-1, w^2]*G[0, 1, w] - 
   28*G[1, w^2]*G[0, 1, w] + 28*G[w^(-2), w^2]*G[0, 1, w] + 
   4*G[-w^(-1), w^2]*G[0, 1, w] + 4*G[-w, w^2]*G[0, 1, w] + 
   8*G[0, -w]*G[0, 1, w^2] - 16*G[1, -w]*G[0, 1, w^2] + 
   4*G[1, w^2]*G[0, 1, w^2] - 10*G[r61, w^2]*G[0, 1, w^2] - 
   10*G[r62, w^2]*G[0, 1, w^2] + 6*G[-w^(-1), w^2]*G[0, 1, w^2] + 
   2*G[-w, w^2]*G[0, 1, w^2] - (12*I)*Pi*G[0, r1, w] - 
   (12*I)*Pi*G[0, r2, w] + 41*G[0, w^2]*G[0, r61, w^2] - 
   51*G[r61, w^2]*G[0, r61, w^2] - 51*G[r62, w^2]*G[0, r61, w^2] + 
   9*G[w^(-2), w^2]*G[0, r61, w^2] + G[-w^(-1), w^2]*G[0, r61, w^2] + 
   G[-w, w^2]*G[0, r61, w^2] + 41*G[0, w^2]*G[0, r62, w^2] - 
   51*G[r61, w^2]*G[0, r62, w^2] - 51*G[r62, w^2]*G[0, r62, w^2] + 
   9*G[w^(-2), w^2]*G[0, r62, w^2] + G[-w^(-1), w^2]*G[0, r62, w^2] + 
   G[-w, w^2]*G[0, r62, w^2] - 15*G[0, w^2]*G[0, w^(-2), w^2] + 
   15*G[r61, w^2]*G[0, w^(-2), w^2] + 15*G[r62, w^2]*G[0, w^(-2), w^2] + 
   3*G[0, -w]*G[0, -w^(-1), -w] - 6*G[1, -w]*G[0, -w^(-1), -w] - 
   3*G[0, -w]*G[0, -w^(-1), w^2] + 6*G[1, -w]*G[0, -w^(-1), w^2] - 
   4*G[0, -w]*G[0, -w, -w] + 3*G[0, w^2]*G[0, -w, -w] + 
   8*G[1, -w]*G[0, -w, -w] - 6*G[1, w^2]*G[0, -w, -w] + 
   G[r61, w^2]*G[0, -w, -w] + G[r62, w^2]*G[0, -w, -w] + 
   2*G[w^(-2), w^2]*G[0, -w, -w] - 3*G[-w^(-1), w^2]*G[0, -w, -w] - 
   G[-w, w^2]*G[0, -w, -w] - 3*G[0, -w]*G[0, -w, w^2] + 
   6*G[1, -w]*G[0, -w, w^2] + G[0, -w]*G[0, w^2, w^2] - 
   G[0, w]*G[0, w^2, w^2] + 14*G[0, w^2]*G[0, w^2, w^2] + 
   5*G[1, r7]*G[0, w^2, w^2] - 2*G[1, -w]*G[0, w^2, w^2] - 
   26*G[1, w^2]*G[0, w^2, w^2] - 7*G[r61, w^2]*G[0, w^2, w^2] - 
   7*G[r62, w^2]*G[0, w^2, w^2] + 6*G[w^(-2), w^2]*G[0, w^2, w^2] + 
   (6*I)*Pi*G[-I, 0, r1] - (6*I)*Pi*G[-I, 0, w] - (6*I)*Pi*G[-I, r1, r1] + 
   (6*I)*Pi*G[-I, r1, w] - (6*I)*Pi*G[-I, r2, r1] + (6*I)*Pi*G[-I, r2, w] + 
   (6*I)*Pi*G[I, 0, r1] - (6*I)*Pi*G[I, 0, w] - (6*I)*Pi*G[I, r1, r1] + 
   (6*I)*Pi*G[I, r1, w] - (6*I)*Pi*G[I, r2, r1] + (6*I)*Pi*G[I, r2, w] - 
   18*G[0, -w]*G[1, 0, -w] + 8*G[0, w^2]*G[1, 0, -w] + 
   52*G[1, -w]*G[1, 0, -w] - 48*G[1, w^2]*G[1, 0, -w] + 
   4*G[w^(-2), w^2]*G[1, 0, -w] - 8*G[-w^(-1), -w]*G[1, 0, -w] + 
   20*G[-w^(-1), w^2]*G[1, 0, -w] + 4*G[-w, w^2]*G[1, 0, -w] + 
   (4*I)*Pi*G[1, 0, w] + 2*G[0, w^2]*G[1, 0, w] - 16*G[1, w^2]*G[1, 0, w] + 
   4*G[w^(-2), w^2]*G[1, 0, w] + 4*G[-w^(-1), w^2]*G[1, 0, w] + 
   4*G[-w, w^2]*G[1, 0, w] + 16*G[0, -w]*G[1, 0, w^2] + 
   4*G[0, w]*G[1, 0, w^2] - 32*G[1, -w]*G[1, 0, w^2] - 
   16*G[r61, w^2]*G[1, 0, w^2] - 16*G[r62, w^2]*G[1, 0, w^2] + 
   10*G[w^(-2), w^2]*G[1, 0, w^2] + 6*G[-w^(-1), w^2]*G[1, 0, w^2] + 
   6*G[-w, w^2]*G[1, 0, w^2] - 4*G[r61, w^2]*G[1, 1, r7] - 
   4*G[r62, w^2]*G[1, 1, r7] + 4*G[-w^(-1), w^2]*G[1, 1, r7] + 
   4*G[-w, w^2]*G[1, 1, r7] + 48*G[0, -w]*G[1, 1, -w] - 
   16*G[0, w^2]*G[1, 1, -w] - 128*G[1, -w]*G[1, 1, -w] + 
   96*G[1, w^2]*G[1, 1, -w] - 8*G[w^(-2), w^2]*G[1, 1, -w] + 
   16*G[-w^(-1), -w]*G[1, 1, -w] - 40*G[-w^(-1), w^2]*G[1, 1, -w] - 
   8*G[-w, w^2]*G[1, 1, -w] - (32*I)*Pi*G[1, 1, w] + 
   32*G[1, w^2]*G[1, 1, w] - 8*G[w^(-2), w^2]*G[1, 1, w] - 
   8*G[-w^(-1), w^2]*G[1, 1, w] - 8*G[-w, w^2]*G[1, 1, w] + 
   (16*I)*Pi*G[1, 1, w^2] - 48*G[0, -w]*G[1, 1, w^2] - 
   16*G[0, w]*G[1, 1, w^2] + 96*G[1, -w]*G[1, 1, w^2] + 
   32*G[1, w]*G[1, 1, w^2] - 64*G[1, w^2]*G[1, 1, w^2] + 
   32*G[r61, w^2]*G[1, 1, w^2] + 32*G[r62, w^2]*G[1, 1, w^2] + 
   8*G[w^(-2), w^2]*G[1, 1, w^2] - 8*G[-w^(-1), w^2]*G[1, 1, w^2] - 
   8*G[-w, w^2]*G[1, 1, w^2] + (12*I)*Pi*G[1, r1, w] + 
   (12*I)*Pi*G[1, r2, w] - 16*G[0, w^2]*G[1, r61, w^2] - 
   8*G[1, r7]*G[1, r61, w^2] + 32*G[1, w^2]*G[1, r61, w^2] + 
   16*G[r61, w^2]*G[1, r61, w^2] + 16*G[r62, w^2]*G[1, r61, w^2] - 
   14*G[w^(-2), w^2]*G[1, r61, w^2] - 2*G[-w^(-1), w^2]*G[1, r61, w^2] - 
   2*G[-w, w^2]*G[1, r61, w^2] - 16*G[0, w^2]*G[1, r62, w^2] - 
   8*G[1, r7]*G[1, r62, w^2] + 32*G[1, w^2]*G[1, r62, w^2] + 
   16*G[r61, w^2]*G[1, r62, w^2] + 16*G[r62, w^2]*G[1, r62, w^2] - 
   14*G[w^(-2), w^2]*G[1, r62, w^2] - 2*G[-w^(-1), w^2]*G[1, r62, w^2] - 
   2*G[-w, w^2]*G[1, r62, w^2] - (2*I)*Pi*G[1, w^(-2), w^2] + 
   6*G[0, -w]*G[1, w^(-2), w^2] + 2*G[0, w]*G[1, w^(-2), w^2] + 
   10*G[0, w^2]*G[1, w^(-2), w^2] - 4*G[1, r7]*G[1, w^(-2), w^2] - 
   12*G[1, -w]*G[1, w^(-2), w^2] - 4*G[1, w]*G[1, w^(-2), w^2] + 
   12*G[1, w^2]*G[1, w^(-2), w^2] - 16*G[r61, w^2]*G[1, w^(-2), w^2] - 
   16*G[r62, w^2]*G[1, w^(-2), w^2] - 6*G[0, -w]*G[1, -w^(-1), -w] + 
   12*G[1, -w]*G[1, -w^(-1), -w] - (6*I)*Pi*G[1, -w^(-1), w^2] + 
   6*G[0, -w]*G[1, -w^(-1), w^2] + 6*G[0, w]*G[1, -w^(-1), w^2] + 
   6*G[0, w^2]*G[1, -w^(-1), w^2] + 12*G[1, r7]*G[1, -w^(-1), w^2] - 
   12*G[1, -w]*G[1, -w^(-1), w^2] - 12*G[1, w]*G[1, -w^(-1), w^2] - 
   12*G[1, w^2]*G[1, -w^(-1), w^2] + 8*G[0, -w]*G[1, -w, -w] - 
   6*G[0, w^2]*G[1, -w, -w] - 16*G[1, -w]*G[1, -w, -w] + 
   12*G[1, w^2]*G[1, -w, -w] - 2*G[r61, w^2]*G[1, -w, -w] - 
   2*G[r62, w^2]*G[1, -w, -w] - 4*G[w^(-2), w^2]*G[1, -w, -w] + 
   6*G[-w^(-1), w^2]*G[1, -w, -w] + 2*G[-w, w^2]*G[1, -w, -w] - 
   (6*I)*Pi*G[1, -w, w^2] - 2*G[0, -w]*G[1, -w, w^2] + 
   6*G[0, w]*G[1, -w, w^2] + 6*G[0, w^2]*G[1, -w, w^2] + 
   12*G[1, r7]*G[1, -w, w^2] + 4*G[1, -w]*G[1, -w, w^2] - 
   12*G[1, w]*G[1, -w, w^2] - 12*G[1, w^2]*G[1, -w, w^2] + 
   (4*I)*Pi*G[1, w^2, w^2] + 8*G[0, -w]*G[1, w^2, w^2] - 
   4*G[0, w]*G[1, w^2, w^2] - 6*G[0, w^2]*G[1, w^2, w^2] - 
   12*G[1, r7]*G[1, w^2, w^2] - 16*G[1, -w]*G[1, w^2, w^2] + 
   8*G[1, w]*G[1, w^2, w^2] + 16*G[1, w^2]*G[1, w^2, w^2] - 
   2*G[r61, w^2]*G[1, w^2, w^2] - 2*G[r62, w^2]*G[1, w^2, w^2] - 
   6*G[-1, w^2]*G[r1, 0, w] - 6*G[1, w^2]*G[r1, 0, w] + 
   12*G[w^(-2), w^2]*G[r1, 0, w] + 12*G[-1, w^2]*G[r1, 1, w] + 
   12*G[1, w^2]*G[r1, 1, w] - 24*G[w^(-2), w^2]*G[r1, 1, w] - 
   6*G[-1, w^2]*G[r2, 0, w] - 6*G[1, w^2]*G[r2, 0, w] + 
   12*G[w^(-2), w^2]*G[r2, 0, w] + 12*G[-1, w^2]*G[r2, 1, w] + 
   12*G[1, w^2]*G[r2, 1, w] - 24*G[w^(-2), w^2]*G[r2, 1, w] + 
   G[0, -w]*G[r61, 0, w^2] + 56*G[0, w^2]*G[r61, 0, w^2] + 
   5*G[1, r7]*G[r61, 0, w^2] - 2*G[1, -w]*G[r61, 0, w^2] - 
   26*G[1, w^2]*G[r61, 0, w^2] - 59*G[r61, w^2]*G[r61, 0, w^2] - 
   59*G[r62, w^2]*G[r61, 0, w^2] + 15*G[w^(-2), w^2]*G[r61, 0, w^2] + 
   G[-w^(-1), w^2]*G[r61, 0, w^2] + G[-w, w^2]*G[r61, 0, w^2] - 
   16*G[0, w^2]*G[r61, 1, w^2] - 8*G[1, r7]*G[r61, 1, w^2] + 
   32*G[1, w^2]*G[r61, 1, w^2] + 16*G[r61, w^2]*G[r61, 1, w^2] + 
   16*G[r62, w^2]*G[r61, 1, w^2] - 14*G[w^(-2), w^2]*G[r61, 1, w^2] - 
   2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 2*G[-w, w^2]*G[r61, 1, w^2] - 
   64*G[0, w^2]*G[r61, r61, w^2] - 4*G[1, r7]*G[r61, r61, w^2] + 
   16*G[1, w^2]*G[r61, r61, w^2] + 64*G[r61, w^2]*G[r61, r61, w^2] + 
   64*G[r62, w^2]*G[r61, r61, w^2] - 8*G[w^(-2), w^2]*G[r61, r61, w^2] - 
   64*G[0, w^2]*G[r61, r62, w^2] - 4*G[1, r7]*G[r61, r62, w^2] + 
   16*G[1, w^2]*G[r61, r62, w^2] + 64*G[r61, w^2]*G[r61, r62, w^2] + 
   64*G[r62, w^2]*G[r61, r62, w^2] - 8*G[w^(-2), w^2]*G[r61, r62, w^2] - 
   (3*G[0, -w]*G[r61, w^(-2), w^2])/2 + (29*G[0, w^2]*G[r61, w^(-2), w^2])/
    2 + (3*G[1, r7]*G[r61, w^(-2), w^2])/2 + 3*G[1, -w]*G[r61, w^(-2), w^2] - 
   3*G[1, w^2]*G[r61, w^(-2), w^2] - 13*G[r61, w^2]*G[r61, w^(-2), w^2] - 
   13*G[r62, w^2]*G[r61, w^(-2), w^2] + (G[0, -w]*G[r61, -w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[r61, -w^(-1), w^2])/2 + (3*G[1, r7]*G[r61, -w^(-1), w^2])/
    2 - G[1, -w]*G[r61, -w^(-1), w^2] - 3*G[1, w^2]*G[r61, -w^(-1), w^2] + 
   (G[0, -w]*G[r61, -w, w^2])/2 + (3*G[0, w^2]*G[r61, -w, w^2])/2 + 
   (3*G[1, r7]*G[r61, -w, w^2])/2 - G[1, -w]*G[r61, -w, w^2] - 
   3*G[1, w^2]*G[r61, -w, w^2] - (3*G[0, -w]*G[r61, w^2, w^2])/2 - 
   (31*G[0, w^2]*G[r61, w^2, w^2])/2 - (11*G[1, r7]*G[r61, w^2, w^2])/2 + 
   3*G[1, -w]*G[r61, w^2, w^2] + 27*G[1, w^2]*G[r61, w^2, w^2] + 
   8*G[r61, w^2]*G[r61, w^2, w^2] + 8*G[r62, w^2]*G[r61, w^2, w^2] - 
   6*G[w^(-2), w^2]*G[r61, w^2, w^2] + G[0, -w]*G[r62, 0, w^2] + 
   56*G[0, w^2]*G[r62, 0, w^2] + 5*G[1, r7]*G[r62, 0, w^2] - 
   2*G[1, -w]*G[r62, 0, w^2] - 26*G[1, w^2]*G[r62, 0, w^2] - 
   59*G[r61, w^2]*G[r62, 0, w^2] - 59*G[r62, w^2]*G[r62, 0, w^2] + 
   15*G[w^(-2), w^2]*G[r62, 0, w^2] + G[-w^(-1), w^2]*G[r62, 0, w^2] + 
   G[-w, w^2]*G[r62, 0, w^2] - 16*G[0, w^2]*G[r62, 1, w^2] - 
   8*G[1, r7]*G[r62, 1, w^2] + 32*G[1, w^2]*G[r62, 1, w^2] + 
   16*G[r61, w^2]*G[r62, 1, w^2] + 16*G[r62, w^2]*G[r62, 1, w^2] - 
   14*G[w^(-2), w^2]*G[r62, 1, w^2] - 2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
   2*G[-w, w^2]*G[r62, 1, w^2] - 64*G[0, w^2]*G[r62, r61, w^2] - 
   4*G[1, r7]*G[r62, r61, w^2] + 16*G[1, w^2]*G[r62, r61, w^2] + 
   64*G[r61, w^2]*G[r62, r61, w^2] + 64*G[r62, w^2]*G[r62, r61, w^2] - 
   8*G[w^(-2), w^2]*G[r62, r61, w^2] - 64*G[0, w^2]*G[r62, r62, w^2] - 
   4*G[1, r7]*G[r62, r62, w^2] + 16*G[1, w^2]*G[r62, r62, w^2] + 
   64*G[r61, w^2]*G[r62, r62, w^2] + 64*G[r62, w^2]*G[r62, r62, w^2] - 
   8*G[w^(-2), w^2]*G[r62, r62, w^2] - (3*G[0, -w]*G[r62, w^(-2), w^2])/2 + 
   (29*G[0, w^2]*G[r62, w^(-2), w^2])/2 + (3*G[1, r7]*G[r62, w^(-2), w^2])/
    2 + 3*G[1, -w]*G[r62, w^(-2), w^2] - 3*G[1, w^2]*G[r62, w^(-2), w^2] - 
   13*G[r61, w^2]*G[r62, w^(-2), w^2] - 13*G[r62, w^2]*G[r62, w^(-2), w^2] + 
   (G[0, -w]*G[r62, -w^(-1), w^2])/2 + (3*G[0, w^2]*G[r62, -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[r62, -w^(-1), w^2])/2 - G[1, -w]*G[r62, -w^(-1), w^2] - 
   3*G[1, w^2]*G[r62, -w^(-1), w^2] + (G[0, -w]*G[r62, -w, w^2])/2 + 
   (3*G[0, w^2]*G[r62, -w, w^2])/2 + (3*G[1, r7]*G[r62, -w, w^2])/2 - 
   G[1, -w]*G[r62, -w, w^2] - 3*G[1, w^2]*G[r62, -w, w^2] - 
   (3*G[0, -w]*G[r62, w^2, w^2])/2 - (31*G[0, w^2]*G[r62, w^2, w^2])/2 - 
   (11*G[1, r7]*G[r62, w^2, w^2])/2 + 3*G[1, -w]*G[r62, w^2, w^2] + 
   27*G[1, w^2]*G[r62, w^2, w^2] + 8*G[r61, w^2]*G[r62, w^2, w^2] + 
   8*G[r62, w^2]*G[r62, w^2, w^2] - 6*G[w^(-2), w^2]*G[r62, w^2, w^2] + 
   5*G[0, -w]*G[w^(-2), 0, w^2] - 7*G[0, w]*G[w^(-2), 0, w^2] - 
   29*G[0, w^2]*G[w^(-2), 0, w^2] - 5*G[1, r7]*G[w^(-2), 0, w^2] - 
   10*G[1, -w]*G[w^(-2), 0, w^2] + 26*G[1, w^2]*G[w^(-2), 0, w^2] + 
   22*G[r61, w^2]*G[w^(-2), 0, w^2] + 22*G[r62, w^2]*G[w^(-2), 0, w^2] - 
   6*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - (6*I)*Pi*G[w^(-2), 1, w^2] - 
   2*G[0, -w]*G[w^(-2), 1, w^2] + 6*G[0, w]*G[w^(-2), 1, w^2] + 
   16*G[0, w^2]*G[w^(-2), 1, w^2] + 8*G[1, r7]*G[w^(-2), 1, w^2] + 
   4*G[1, -w]*G[w^(-2), 1, w^2] - 12*G[1, w]*G[w^(-2), 1, w^2] - 
   4*G[1, w^2]*G[w^(-2), 1, w^2] - 14*G[r61, w^2]*G[w^(-2), 1, w^2] - 
   14*G[r62, w^2]*G[w^(-2), 1, w^2] + 30*G[0, w^2]*G[w^(-2), r61, w^2] + 
   7*G[1, r7]*G[w^(-2), r61, w^2] - 30*G[1, w^2]*G[w^(-2), r61, w^2] - 
   21*G[r61, w^2]*G[w^(-2), r61, w^2] - 21*G[r62, w^2]*G[w^(-2), r61, w^2] + 
   6*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 30*G[0, w^2]*G[w^(-2), r62, w^2] + 
   7*G[1, r7]*G[w^(-2), r62, w^2] - 30*G[1, w^2]*G[w^(-2), r62, w^2] - 
   21*G[r61, w^2]*G[w^(-2), r62, w^2] - 21*G[r62, w^2]*G[w^(-2), r62, w^2] + 
   6*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + (I/2)*Pi*G[w^(-2), w^(-2), w^2] - 
   (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/2 - (G[0, w]*G[w^(-2), w^(-2), w^2])/
    2 - (9*G[0, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   G[1, r7]*G[w^(-2), w^(-2), w^2] + 3*G[1, -w]*G[w^(-2), w^(-2), w^2] + 
   G[1, w]*G[w^(-2), w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
   6*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
   6*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
   ((5*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] - 
   (19*G[0, -w]*G[w^(-2), -w^(-1), w^2])/2 - 
   (5*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 - 
   (9*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
   7*G[1, r7]*G[w^(-2), -w^(-1), w^2] + 19*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 
   5*G[1, w]*G[w^(-2), -w^(-1), w^2] + 9*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + 
   ((5*I)/2)*Pi*G[w^(-2), -w, w^2] + (9*G[0, -w]*G[w^(-2), -w, w^2])/2 - 
   (5*G[0, w]*G[w^(-2), -w, w^2])/2 - (9*G[0, w^2]*G[w^(-2), -w, w^2])/2 - 
   7*G[1, r7]*G[w^(-2), -w, w^2] - 9*G[1, -w]*G[w^(-2), -w, w^2] + 
   5*G[1, w]*G[w^(-2), -w, w^2] + 9*G[1, w^2]*G[w^(-2), -w, w^2] + 
   7*G[0, -w]*G[-w^(-1), 0, -w] - 3*G[0, w^2]*G[-w^(-1), 0, -w] - 
   14*G[1, -w]*G[-w^(-1), 0, -w] + 6*G[1, w^2]*G[-w^(-1), 0, -w] - 
   G[r61, w^2]*G[-w^(-1), 0, -w] - G[r62, w^2]*G[-w^(-1), 0, -w] - 
   2*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
   G[-w, w^2]*G[-w^(-1), 0, -w] + 6*G[-1, w^2]*G[-w^(-1), 0, w^2] - 
   16*G[0, -w]*G[-w^(-1), 0, w^2] - 3*G[0, w]*G[-w^(-1), 0, w^2] - 
   G[0, w^2]*G[-w^(-1), 0, w^2] + 32*G[1, -w]*G[-w^(-1), 0, w^2] + 
   6*G[1, w^2]*G[-w^(-1), 0, w^2] + 4*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
   4*G[r62, w^2]*G[-w^(-1), 0, w^2] - 12*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
   3*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 3*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
   14*G[0, -w]*G[-w^(-1), 1, -w] + 6*G[0, w^2]*G[-w^(-1), 1, -w] + 
   28*G[1, -w]*G[-w^(-1), 1, -w] - 12*G[1, w^2]*G[-w^(-1), 1, -w] + 
   2*G[r61, w^2]*G[-w^(-1), 1, -w] + 2*G[r62, w^2]*G[-w^(-1), 1, -w] + 
   4*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 6*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
   2*G[-w, w^2]*G[-w^(-1), 1, -w] - (2*I)*Pi*G[-w^(-1), 1, w^2] - 
   12*G[-1, w^2]*G[-w^(-1), 1, w^2] + 26*G[0, -w]*G[-w^(-1), 1, w^2] + 
   2*G[0, w]*G[-w^(-1), 1, w^2] - 52*G[1, -w]*G[-w^(-1), 1, w^2] - 
   4*G[1, w]*G[-w^(-1), 1, w^2] - 8*G[1, w^2]*G[-w^(-1), 1, w^2] - 
   8*G[r61, w^2]*G[-w^(-1), 1, w^2] - 8*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
   24*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 6*G[-w^(-1), w^2]*
    G[-w^(-1), 1, w^2] + 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
   G[0, w^2]*G[-w^(-1), r61, w^2] + G[1, r7]*G[-w^(-1), r61, w^2] - 
   2*G[1, w^2]*G[-w^(-1), r61, w^2] + G[0, w^2]*G[-w^(-1), r62, w^2] + 
   G[1, r7]*G[-w^(-1), r62, w^2] - 2*G[1, w^2]*G[-w^(-1), r62, w^2] + 
   (I/2)*Pi*G[-w^(-1), w^(-2), w^2] - (G[0, w]*G[-w^(-1), w^(-2), w^2])/2 - 
   (G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + G[1, w]*G[-w^(-1), w^(-2), w^2] + 
   (I/2)*Pi*G[-w^(-1), -w^(-1), w^2] - (G[0, w]*G[-w^(-1), -w^(-1), w^2])/2 - 
   (G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 + G[1, w]*G[-w^(-1), -w^(-1), w^2] + 
   (I/2)*Pi*G[-w^(-1), -w, w^2] + 6*G[0, -w]*G[-w^(-1), -w, w^2] - 
   (G[0, w]*G[-w^(-1), -w, w^2])/2 - (G[1, r7]*G[-w^(-1), -w, w^2])/2 - 
   12*G[1, -w]*G[-w^(-1), -w, w^2] + G[1, w]*G[-w^(-1), -w, w^2] - 
   (2*I)*Pi*G[-w^(-1), w^2, w^2] - (9*G[0, -w]*G[-w^(-1), w^2, w^2])/2 + 
   2*G[0, w]*G[-w^(-1), w^2, w^2] + (9*G[0, w^2]*G[-w^(-1), w^2, w^2])/2 + 
   (13*G[1, r7]*G[-w^(-1), w^2, w^2])/2 + 9*G[1, -w]*G[-w^(-1), w^2, w^2] - 
   4*G[1, w]*G[-w^(-1), w^2, w^2] - 9*G[1, w^2]*G[-w^(-1), w^2, w^2] - 
   6*G[-1, w^2]*G[-w, 0, w^2] - 4*G[0, -w]*G[-w, 0, w^2] - 
   G[0, w]*G[-w, 0, w^2] - G[0, w^2]*G[-w, 0, w^2] + 
   8*G[1, -w]*G[-w, 0, w^2] - 2*G[1, w^2]*G[-w, 0, w^2] + 
   4*G[r61, w^2]*G[-w, 0, w^2] + 4*G[r62, w^2]*G[-w, 0, w^2] + 
   2*G[w^(-2), w^2]*G[-w, 0, w^2] + 3*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
   G[-w, w^2]*G[-w, 0, w^2] - (2*I)*Pi*G[-w, 1, w^2] + 
   12*G[-1, w^2]*G[-w, 1, w^2] + 10*G[0, -w]*G[-w, 1, w^2] + 
   2*G[0, w]*G[-w, 1, w^2] - 20*G[1, -w]*G[-w, 1, w^2] - 
   4*G[1, w]*G[-w, 1, w^2] + 8*G[1, w^2]*G[-w, 1, w^2] - 
   8*G[r61, w^2]*G[-w, 1, w^2] - 8*G[r62, w^2]*G[-w, 1, w^2] - 
   4*G[w^(-2), w^2]*G[-w, 1, w^2] - 6*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
   2*G[-w, w^2]*G[-w, 1, w^2] + G[0, w^2]*G[-w, r61, w^2] + 
   G[1, r7]*G[-w, r61, w^2] - 2*G[1, w^2]*G[-w, r61, w^2] + 
   G[0, w^2]*G[-w, r62, w^2] + G[1, r7]*G[-w, r62, w^2] - 
   2*G[1, w^2]*G[-w, r62, w^2] + (I/2)*Pi*G[-w, w^(-2), w^2] - 
   (G[0, w]*G[-w, w^(-2), w^2])/2 - (G[1, r7]*G[-w, w^(-2), w^2])/2 + 
   G[1, w]*G[-w, w^(-2), w^2] + (I/2)*Pi*G[-w, -w^(-1), w^2] - 
   2*G[0, -w]*G[-w, -w^(-1), w^2] - (G[0, w]*G[-w, -w^(-1), w^2])/2 - 
   (G[1, r7]*G[-w, -w^(-1), w^2])/2 + 4*G[1, -w]*G[-w, -w^(-1), w^2] + 
   G[1, w]*G[-w, -w^(-1), w^2] + (I/2)*Pi*G[-w, -w, w^2] - 
   (G[0, w]*G[-w, -w, w^2])/2 - (G[1, r7]*G[-w, -w, w^2])/2 + 
   G[1, w]*G[-w, -w, w^2] - (2*I)*Pi*G[-w, w^2, w^2] - 
   (5*G[0, -w]*G[-w, w^2, w^2])/2 + 2*G[0, w]*G[-w, w^2, w^2] + 
   (9*G[0, w^2]*G[-w, w^2, w^2])/2 + (13*G[1, r7]*G[-w, w^2, w^2])/2 + 
   5*G[1, -w]*G[-w, w^2, w^2] - 4*G[1, w]*G[-w, w^2, w^2] - 
   9*G[1, w^2]*G[-w, w^2, w^2] + 2*G[-1, 0, 1, r7] - 
   6*G[-1, -w^(-1), 0, w^2] + 12*G[-1, -w^(-1), 1, w^2] + 
   6*G[-1, -w, 0, w^2] - 12*G[-1, -w, 1, w^2] + 18*G[0, -1, 0, w] - 
   G[0, 0, 0, -w] - 33*G[0, 0, 0, w] + 14*G[0, 0, 0, w^2] + 
   2*G[0, 0, 1, -w] + 8*G[0, 0, 1, w] - 2*G[0, 0, 1, w^2] - 
   13*G[0, 0, r61, w^2] - 13*G[0, 0, r62, w^2] + 4*G[0, 0, -w, -w] - 
   15*G[0, 0, w^2, w^2] + 8*G[0, 1, 0, -w] - 10*G[0, 1, 0, w] - 
   8*G[0, 1, 0, w^2] - 12*G[0, 1, 1, r7] - 16*G[0, 1, 1, -w] + 
   32*G[0, 1, 1, w] + 16*G[0, 1, 1, w^2] - 8*G[0, 1, -w, -w] + 
   12*G[0, 1, w^2, w^2] + 12*G[0, r1, 0, w] - 24*G[0, r1, 1, w] + 
   12*G[0, r2, 0, w] - 24*G[0, r2, 1, w] - 28*G[0, r61, 0, w^2] + 
   28*G[0, r61, r61, w^2] + 28*G[0, r61, r62, w^2] + 9*G[0, r61, w^2, w^2] - 
   28*G[0, r62, 0, w^2] + 28*G[0, r62, r61, w^2] + 28*G[0, r62, r62, w^2] + 
   9*G[0, r62, w^2, w^2] + 15*G[0, w^(-2), 0, w^2] - 
   15*G[0, w^(-2), r61, w^2] - 15*G[0, w^(-2), r62, w^2] - 
   3*G[0, -w^(-1), 0, -w] + 3*G[0, -w^(-1), 0, w^2] + 
   6*G[0, -w^(-1), 1, -w] - 6*G[0, -w^(-1), 1, w^2] + G[0, -w, 0, -w] + 
   3*G[0, -w, 0, w^2] - 2*G[0, -w, 1, -w] - 6*G[0, -w, 1, w^2] + 
   12*G[0, w^2, 1, w^2] - 6*G[0, w^2, r61, w^2] - 6*G[0, w^2, r62, w^2] + 
   6*G[0, w^2, w^2, w^2] - 22*G[-I, 0, 0, r1] + 22*G[-I, 0, 0, w] + 
   12*G[-I, 0, 1, r1] - 12*G[-I, 0, 1, w] + 6*G[-I, r1, 0, r1] - 
   6*G[-I, r1, 0, w] - 12*G[-I, r1, 1, r1] + 12*G[-I, r1, 1, w] + 
   6*G[-I, r2, 0, r1] - 6*G[-I, r2, 0, w] - 12*G[-I, r2, 1, r1] + 
   12*G[-I, r2, 1, w] - 22*G[I, 0, 0, r1] + 22*G[I, 0, 0, w] + 
   12*G[I, 0, 1, r1] - 12*G[I, 0, 1, w] + 6*G[I, r1, 0, r1] - 
   6*G[I, r1, 0, w] - 12*G[I, r1, 1, r1] + 12*G[I, r1, 1, w] + 
   6*G[I, r2, 0, r1] - 6*G[I, r2, 0, w] - 12*G[I, r2, 1, r1] + 
   12*G[I, r2, 1, w] + 10*G[1, 0, 0, -w] - 2*G[1, 0, 0, w] - 
   16*G[1, 0, 0, w^2] - 5*G[1, 0, 1, r7] - 20*G[1, 0, 1, -w] + 
   8*G[1, 0, 1, w] + 32*G[1, 0, 1, w^2] - 8*G[1, 0, -w, -w] + 
   14*G[1, 0, w^2, w^2] - 32*G[1, 1, 0, -w] + 32*G[1, 1, 0, w] + 
   48*G[1, 1, 0, w^2] + 16*G[1, 1, 1, r7] + 64*G[1, 1, 1, -w] - 
   64*G[1, 1, 1, w] - 64*G[1, 1, 1, w^2] - 16*G[1, 1, r61, w^2] - 
   16*G[1, 1, r62, w^2] + 16*G[1, 1, -w, -w] - 12*G[1, r1, 0, w] + 
   24*G[1, r1, 1, w] - 12*G[1, r2, 0, w] + 24*G[1, r2, 1, w] + 
   16*G[1, r61, 0, w^2] - 16*G[1, r61, 1, w^2] - 8*G[1, r61, r61, w^2] - 
   8*G[1, r61, r62, w^2] - 14*G[1, r61, w^2, w^2] + 16*G[1, r62, 0, w^2] - 
   16*G[1, r62, 1, w^2] - 8*G[1, r62, r61, w^2] - 8*G[1, r62, r62, w^2] - 
   14*G[1, r62, w^2, w^2] - 16*G[1, w^(-2), 0, w^2] + 
   16*G[1, w^(-2), r61, w^2] + 16*G[1, w^(-2), r62, w^2] + 
   6*G[1, -w^(-1), 0, -w] - 12*G[1, -w^(-1), 0, w^2] - 
   12*G[1, -w^(-1), 1, -w] + 24*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, -w] - 
   4*G[1, -w, 0, w^2] + 4*G[1, -w, 1, -w] + 8*G[1, -w, 1, w^2] - 
   2*G[1, w^2, 0, w^2] + 2*G[1, w^2, r61, w^2] + 2*G[1, w^2, r62, w^2] - 
   29*G[r61, 0, 0, w^2] + 12*G[r61, 0, 1, w^2] + 23*G[r61, 0, r61, w^2] + 
   23*G[r61, 0, r62, w^2] + 15*G[r61, 0, w^2, w^2] + 16*G[r61, 1, 0, w^2] - 
   16*G[r61, 1, 1, w^2] - 8*G[r61, 1, r61, w^2] - 8*G[r61, 1, r62, w^2] - 
   14*G[r61, 1, w^2, w^2] + 36*G[r61, r61, 0, w^2] - 8*G[r61, r61, 1, w^2] - 
   32*G[r61, r61, r61, w^2] - 32*G[r61, r61, r62, w^2] - 
   8*G[r61, r61, w^2, w^2] + 36*G[r61, r62, 0, w^2] - 8*G[r61, r62, 1, w^2] - 
   32*G[r61, r62, r61, w^2] - 32*G[r61, r62, r62, w^2] - 
   8*G[r61, r62, w^2, w^2] - 13*G[r61, w^(-2), 0, w^2] + 
   13*G[r61, w^(-2), r61, w^2] + 13*G[r61, w^(-2), r62, w^2] - 
   2*G[r61, -w^(-1), 0, w^2] + 4*G[r61, -w^(-1), 1, w^2] - 
   2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + 2*G[r61, w^2, 0, w^2] - 
   14*G[r61, w^2, 1, w^2] + 5*G[r61, w^2, r61, w^2] + 
   5*G[r61, w^2, r62, w^2] - 6*G[r61, w^2, w^2, w^2] - 29*G[r62, 0, 0, w^2] + 
   12*G[r62, 0, 1, w^2] + 23*G[r62, 0, r61, w^2] + 23*G[r62, 0, r62, w^2] + 
   15*G[r62, 0, w^2, w^2] + 16*G[r62, 1, 0, w^2] - 16*G[r62, 1, 1, w^2] - 
   8*G[r62, 1, r61, w^2] - 8*G[r62, 1, r62, w^2] - 14*G[r62, 1, w^2, w^2] + 
   36*G[r62, r61, 0, w^2] - 8*G[r62, r61, 1, w^2] - 
   32*G[r62, r61, r61, w^2] - 32*G[r62, r61, r62, w^2] - 
   8*G[r62, r61, w^2, w^2] + 36*G[r62, r62, 0, w^2] - 8*G[r62, r62, 1, w^2] - 
   32*G[r62, r62, r61, w^2] - 32*G[r62, r62, r62, w^2] - 
   8*G[r62, r62, w^2, w^2] - 13*G[r62, w^(-2), 0, w^2] + 
   13*G[r62, w^(-2), r61, w^2] + 13*G[r62, w^(-2), r62, w^2] - 
   2*G[r62, -w^(-1), 0, w^2] + 4*G[r62, -w^(-1), 1, w^2] - 
   2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + 2*G[r62, w^2, 0, w^2] - 
   14*G[r62, w^2, 1, w^2] + 5*G[r62, w^2, r61, w^2] + 
   5*G[r62, w^2, r62, w^2] - 6*G[r62, w^2, w^2, w^2] + 
   9*G[w^(-2), 0, 0, w^2] - 9*G[w^(-2), 0, r61, w^2] - 
   9*G[w^(-2), 0, r62, w^2] - 6*G[w^(-2), 0, w^2, w^2] - 
   14*G[w^(-2), 1, 0, w^2] + 14*G[w^(-2), 1, r61, w^2] + 
   14*G[w^(-2), 1, r62, w^2] - 15*G[w^(-2), r61, 0, w^2] + 
   14*G[w^(-2), r61, 1, w^2] + 8*G[w^(-2), r61, r61, w^2] + 
   8*G[w^(-2), r61, r62, w^2] + 6*G[w^(-2), r61, w^2, w^2] - 
   15*G[w^(-2), r62, 0, w^2] + 14*G[w^(-2), r62, 1, w^2] + 
   8*G[w^(-2), r62, r61, w^2] + 8*G[w^(-2), r62, r62, w^2] + 
   6*G[w^(-2), r62, w^2, w^2] + 6*G[w^(-2), w^(-2), 0, w^2] - 
   6*G[w^(-2), w^(-2), r61, w^2] - 6*G[w^(-2), w^(-2), r62, w^2] + 
   14*G[w^(-2), -w^(-1), 0, w^2] - 28*G[w^(-2), -w^(-1), 1, w^2] - 
   4*G[-w^(-1), 0, 0, -w] + 17*G[-w^(-1), 0, 0, w^2] + 
   8*G[-w^(-1), 0, 1, -w] - 32*G[-w^(-1), 0, 1, w^2] - 
   G[-w^(-1), 0, r61, w^2] - G[-w^(-1), 0, r62, w^2] + 
   8*G[-w^(-1), 1, 0, -w] - 26*G[-w^(-1), 1, 0, w^2] - 
   16*G[-w^(-1), 1, 1, -w] + 48*G[-w^(-1), 1, 1, w^2] + 
   2*G[-w^(-1), 1, r61, w^2] + 2*G[-w^(-1), 1, r62, w^2] - 
   G[-w^(-1), r61, 0, w^2] + 2*G[-w^(-1), r61, 1, w^2] - 
   G[-w^(-1), r62, 0, w^2] + 2*G[-w^(-1), r62, 1, w^2] - 
   6*G[-w^(-1), -w, 0, w^2] + 12*G[-w^(-1), -w, 1, w^2] + 
   5*G[-w, 0, 0, w^2] - 8*G[-w, 0, 1, w^2] - G[-w, 0, r61, w^2] - 
   G[-w, 0, r62, w^2] - 2*G[-w, 0, w^2, w^2] - 10*G[-w, 1, 0, w^2] + 
   16*G[-w, 1, 1, w^2] + 2*G[-w, 1, r61, w^2] + 2*G[-w, 1, r62, w^2] + 
   4*G[-w, 1, w^2, w^2] - G[-w, r61, 0, w^2] + 2*G[-w, r61, 1, w^2] - 
   G[-w, r62, 0, w^2] + 2*G[-w, r62, 1, w^2] + 2*G[-w, -w^(-1), 0, w^2] - 
   4*G[-w, -w^(-1), 1, w^2] - 2*G[-w, w^2, 0, w^2] + 4*G[-w, w^2, 1, w^2] - 
   (8*Pi*GI[0, r2])/3 + (38*Zeta[3])/3) + 
 G[-w^(-1), z3]*(((35*I)/162)*Pi^3 - (Pi^2*G[-1, r7])/6 + Pi^2*G[-1, w^2] - 
   (Pi^2*G[0, -w])/6 - G[0, -w]^3 + 4*Pi^2*G[0, w] + 
   (6*I)*Pi*G[-1, w^2]*G[0, w] + Pi^2*G[0, w^2] + G[0, -w]^2*G[0, w^2] + 
   6*G[-1, w^2]*G[0, w]*G[0, w^2] + 13*G[0, w^2]^3 + (Pi^2*G[-I, r1])/2 - 
   (Pi^2*G[-I, w])/2 + (Pi^2*G[I, r1])/2 - (Pi^2*G[I, w])/2 + 
   (Pi^2*G[1, r7])/2 + (Pi^2*G[1, -w])/3 + 20*G[0, -w]^2*G[1, -w] - 
   10*G[0, -w]*G[0, w^2]*G[1, -w] - 68*G[0, -w]*G[1, -w]^2 + 
   16*G[0, w^2]*G[1, -w]^2 + 64*G[1, -w]^3 + (14*Pi^2*G[1, w])/3 - 
   4*Pi^2*G[1, w^2] - 18*G[0, -w]^2*G[1, w^2] - (6*I)*Pi*G[0, w]*G[1, w^2] + 
   2*G[0, -w]*G[0, w^2]*G[1, w^2] + 4*G[0, w]*G[0, w^2]*G[1, w^2] + 
   84*G[0, -w]*G[1, -w]*G[1, w^2] - 4*G[0, w^2]*G[1, -w]*G[1, w^2] - 
   96*G[1, -w]^2*G[1, w^2] + (16*I)*Pi*G[1, w]*G[1, w^2] - 
   (16*I)*Pi*G[1, w^2]^2 + 16*G[0, w]*G[1, w^2]^2 - 32*G[1, w]*G[1, w^2]^2 + 
   32*G[1, w^2]^3 - (14*Pi^2*G[r1, w])/3 - (6*I)*Pi*G[-1, w^2]*G[r1, w] - 
   (2*I)*Pi*G[1, w^2]*G[r1, w] - (14*Pi^2*G[r2, w])/3 - 
   (6*I)*Pi*G[-1, w^2]*G[r2, w] - (2*I)*Pi*G[1, w^2]*G[r2, w] - 
   (Pi^2*G[r61, w^2])/2 - G[0, -w]^2*G[r61, w^2] - 
   69*G[0, w^2]^2*G[r61, w^2] - 5*G[0, w^2]*G[1, r7]*G[r61, w^2] + 
   2*G[0, -w]*G[1, -w]*G[r61, w^2] + 42*G[0, w^2]*G[1, w^2]*G[r61, w^2] + 
   16*G[1, r7]*G[1, w^2]*G[r61, w^2] - 48*G[1, w^2]^2*G[r61, w^2] + 
   87*G[0, w^2]*G[r61, w^2]^2 + 4*G[1, r7]*G[r61, w^2]^2 - 
   24*G[1, w^2]*G[r61, w^2]^2 - 32*G[r61, w^2]^3 - (Pi^2*G[r62, w^2])/2 - 
   G[0, -w]^2*G[r62, w^2] - 69*G[0, w^2]^2*G[r62, w^2] - 
   5*G[0, w^2]*G[1, r7]*G[r62, w^2] + 2*G[0, -w]*G[1, -w]*G[r62, w^2] + 
   42*G[0, w^2]*G[1, w^2]*G[r62, w^2] + 16*G[1, r7]*G[1, w^2]*G[r62, w^2] - 
   48*G[1, w^2]^2*G[r62, w^2] + 174*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
   8*G[1, r7]*G[r61, w^2]*G[r62, w^2] - 48*G[1, w^2]*G[r61, w^2]*
    G[r62, w^2] - 96*G[r61, w^2]^2*G[r62, w^2] + 87*G[0, w^2]*G[r62, w^2]^2 + 
   4*G[1, r7]*G[r62, w^2]^2 - 24*G[1, w^2]*G[r62, w^2]^2 - 
   96*G[r61, w^2]*G[r62, w^2]^2 - 32*G[r62, w^2]^3 + 
   (4*Pi^2*G[w^(-2), w^2])/3 + 2*G[0, -w]^2*G[w^(-2), w^2] + 
   (4*I)*Pi*G[0, w]*G[w^(-2), w^2] - G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + 
   G[0, w]*G[0, w^2]*G[w^(-2), w^2] + 29*G[0, w^2]^2*G[w^(-2), w^2] + 
   5*G[0, w^2]*G[1, r7]*G[w^(-2), w^2] - 8*G[0, -w]*G[1, -w]*G[w^(-2), w^2] + 
   2*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 8*G[1, -w]^2*G[w^(-2), w^2] - 
   (4*I)*Pi*G[1, w]*G[w^(-2), w^2] + (8*I)*Pi*G[1, w^2]*G[w^(-2), w^2] - 
   8*G[0, w]*G[1, w^2]*G[w^(-2), w^2] - 36*G[0, w^2]*G[1, w^2]*
    G[w^(-2), w^2] - 4*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] + 
   16*G[1, w]*G[1, w^2]*G[w^(-2), w^2] - 8*G[1, w^2]^2*G[w^(-2), w^2] - 
   (2*I)*Pi*G[r1, w]*G[w^(-2), w^2] - (2*I)*Pi*G[r2, w]*G[w^(-2), w^2] + 
   (3*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (107*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (17*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/2 - 3*G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] + 47*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
   21*G[r61, w^2]^2*G[w^(-2), w^2] + (3*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2])/
    2 - (107*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/2 - 
   (17*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/2 - 3*G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + 47*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   42*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   21*G[r62, w^2]^2*G[w^(-2), w^2] - (I/2)*Pi*G[w^(-2), w^2]^2 + 
   (3*G[0, -w]*G[w^(-2), w^2]^2)/2 + (G[0, w]*G[w^(-2), w^2]^2)/2 + 
   (9*G[0, w^2]*G[w^(-2), w^2]^2)/2 - G[1, r7]*G[w^(-2), w^2]^2 - 
   3*G[1, -w]*G[w^(-2), w^2]^2 - G[1, w]*G[w^(-2), w^2]^2 + 
   3*G[1, w^2]*G[w^(-2), w^2]^2 - 6*G[r61, w^2]*G[w^(-2), w^2]^2 - 
   6*G[r62, w^2]*G[w^(-2), w^2]^2 - 7*G[0, -w]^2*G[-w^(-1), -w] + 
   3*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 28*G[0, -w]*G[1, -w]*
    G[-w^(-1), -w] - 6*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] - 
   28*G[1, -w]^2*G[-w^(-1), -w] - 6*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] + 
   12*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] + G[0, -w]*G[r61, w^2]*
    G[-w^(-1), -w] - 2*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] + 
   G[0, -w]*G[r62, w^2]*G[-w^(-1), -w] - 2*G[1, -w]*G[r62, w^2]*
    G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/2 + 6*G[-1, w^2]*G[0, -w]*
    G[-w^(-1), w^2] + 3*G[0, -w]^2*G[-w^(-1), w^2] + 
   G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 
   G[0, w^2]^2*G[-w^(-1), w^2] - 12*G[-1, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
   10*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] - 2*G[0, w^2]*G[1, -w]*
    G[-w^(-1), w^2] + 8*G[1, -w]^2*G[-w^(-1), w^2] - 
   (4*I)*Pi*G[1, w]*G[-w^(-1), w^2] + (8*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] + 
   2*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 8*G[0, w]*G[1, w^2]*
    G[-w^(-1), w^2] - 6*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
   12*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] - 4*G[1, -w]*G[1, w^2]*
    G[-w^(-1), w^2] + 16*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] + 
   8*G[1, w^2]^2*G[-w^(-1), w^2] + (2*I)*Pi*G[r1, w]*G[-w^(-1), w^2] + 
   (2*I)*Pi*G[r2, w]*G[-w^(-1), w^2] - 
   (3*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
   (7*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
   (5*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/2 + 3*G[1, -w]*G[r61, w^2]*
    G[-w^(-1), w^2] + 7*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
   (3*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
   (7*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
   (5*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/2 + 3*G[1, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] + 7*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
   (3*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   (5*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
   3*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   (9*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
   (15*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
   5*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 6*G[1, w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - 9*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 2*G[1, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] - (I/2)*Pi*G[-w^(-1), w^2]^2 + 
   G[0, -w]*G[-w^(-1), w^2]^2 + (G[0, w]*G[-w^(-1), w^2]^2)/2 + 
   (G[1, r7]*G[-w^(-1), w^2]^2)/2 - 2*G[1, -w]*G[-w^(-1), w^2]^2 - 
   G[1, w]*G[-w^(-1), w^2]^2 - (Pi^2*G[-w, w^2])/2 - 
   6*G[-1, w^2]*G[0, -w]*G[-w, w^2] + 13*G[0, -w]^2*G[-w, w^2] - 
   (4*I)*Pi*G[0, w]*G[-w, w^2] + 3*G[0, -w]*G[0, w^2]*G[-w, w^2] - 
   3*G[0, w]*G[0, w^2]*G[-w, w^2] + G[0, w^2]^2*G[-w, w^2] + 
   12*G[-1, w^2]*G[1, -w]*G[-w, w^2] - 46*G[0, -w]*G[1, -w]*G[-w, w^2] - 
   6*G[0, w^2]*G[1, -w]*G[-w, w^2] + 40*G[1, -w]^2*G[-w, w^2] - 
   (4*I)*Pi*G[1, w]*G[-w, w^2] + (8*I)*Pi*G[1, w^2]*G[-w, w^2] - 
   6*G[0, -w]*G[1, w^2]*G[-w, w^2] - 8*G[0, w]*G[1, w^2]*G[-w, w^2] - 
   6*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 12*G[1, r7]*G[1, w^2]*G[-w, w^2] + 
   12*G[1, -w]*G[1, w^2]*G[-w, w^2] + 16*G[1, w]*G[1, w^2]*G[-w, w^2] + 
   8*G[1, w^2]^2*G[-w, w^2] + (6*I)*Pi*G[r1, w]*G[-w, w^2] + 
   (6*I)*Pi*G[r2, w]*G[-w, w^2] - (3*G[0, -w]*G[r61, w^2]*G[-w, w^2])/2 - 
   (7*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/2 - 
   (5*G[1, r7]*G[r61, w^2]*G[-w, w^2])/2 + 3*G[1, -w]*G[r61, w^2]*
    G[-w, w^2] + 7*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
   (3*G[0, -w]*G[r62, w^2]*G[-w, w^2])/2 - 
   (7*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/2 - 
   (5*G[1, r7]*G[r62, w^2]*G[-w, w^2])/2 + 3*G[1, -w]*G[r62, w^2]*
    G[-w, w^2] + 7*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
   (3*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] - 
   (9*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/2 + 3*G[0, w]*G[w^(-2), w^2]*
    G[-w, w^2] + (9*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
   (15*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/2 + 9*G[1, -w]*G[w^(-2), w^2]*
    G[-w, w^2] - 6*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] - 
   9*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 3*G[0, -w]*G[-w^(-1), -w]*
    G[-w, w^2] + 6*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
   I*Pi*G[-w^(-1), w^2]*G[-w, w^2] + G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] + 
   G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 2*G[1, w]*G[-w^(-1), w^2]*
    G[-w, w^2] - (I/2)*Pi*G[-w, w^2]^2 + 3*G[0, -w]*G[-w, w^2]^2 + 
   (G[0, w]*G[-w, w^2]^2)/2 + (G[1, r7]*G[-w, w^2]^2)/2 - 
   6*G[1, -w]*G[-w, w^2]^2 - G[1, w]*G[-w, w^2]^2 - 6*G[0, w^2]*G[-1, 0, w] - 
   6*G[0, w]*G[-1, 0, w^2] - 6*G[0, -w]*G[-1, -w^(-1), w^2] + 
   12*G[1, -w]*G[-1, -w^(-1), w^2] + 6*G[0, -w]*G[-1, -w, w^2] - 
   12*G[1, -w]*G[-1, -w, w^2] + 2*G[0, -w]*G[0, 0, -w] - 
   G[0, w^2]*G[0, 0, -w] - 12*G[1, -w]*G[0, 0, -w] + 
   18*G[1, w^2]*G[0, 0, -w] + G[r61, w^2]*G[0, 0, -w] + 
   G[r62, w^2]*G[0, 0, -w] - 2*G[w^(-2), w^2]*G[0, 0, -w] + 
   4*G[-w^(-1), -w]*G[0, 0, -w] - 3*G[-w^(-1), w^2]*G[0, 0, -w] - 
   13*G[-w, w^2]*G[0, 0, -w] + (12*I)*Pi*G[0, 0, w] - 
   18*G[-1, w^2]*G[0, 0, w] + 13*G[0, w^2]*G[0, 0, w] - 
   2*G[1, w^2]*G[0, 0, w] - 8*G[w^(-2), w^2]*G[0, 0, w] + 
   3*G[-w^(-1), w^2]*G[0, 0, w] + 7*G[-w, w^2]*G[0, 0, w] - 
   G[0, -w]*G[0, 0, w^2] - 26*G[0, w^2]*G[0, 0, w^2] + 
   2*G[1, -w]*G[0, 0, w^2] - 2*G[1, w^2]*G[0, 0, w^2] + 
   41*G[r61, w^2]*G[0, 0, w^2] + 41*G[r62, w^2]*G[0, 0, w^2] - 
   13*G[w^(-2), w^2]*G[0, 0, w^2] - 2*G[-w^(-1), w^2]*G[0, 0, w^2] - 
   4*G[-w, w^2]*G[0, 0, w^2] + 3*G[r61, w^2]*G[0, 1, r7] + 
   3*G[r62, w^2]*G[0, 1, r7] - 3*G[-w^(-1), w^2]*G[0, 1, r7] - 
   3*G[-w, w^2]*G[0, 1, r7] - 10*G[0, -w]*G[0, 1, -w] + 
   2*G[0, w^2]*G[0, 1, -w] + 36*G[1, -w]*G[0, 1, -w] - 
   36*G[1, w^2]*G[0, 1, -w] - 2*G[r61, w^2]*G[0, 1, -w] - 
   2*G[r62, w^2]*G[0, 1, -w] + 4*G[w^(-2), w^2]*G[0, 1, -w] - 
   8*G[-w^(-1), -w]*G[0, 1, -w] + 6*G[-w^(-1), w^2]*G[0, 1, -w] + 
   26*G[-w, w^2]*G[0, 1, -w] + 12*G[-1, w^2]*G[0, 1, w] - 
   12*G[1, w^2]*G[0, 1, w] + 8*G[w^(-2), w^2]*G[0, 1, w] - 
   8*G[-w, w^2]*G[0, 1, w] + 8*G[0, -w]*G[0, 1, w^2] - 
   16*G[1, -w]*G[0, 1, w^2] + 4*G[1, w^2]*G[0, 1, w^2] - 
   10*G[r61, w^2]*G[0, 1, w^2] - 10*G[r62, w^2]*G[0, 1, w^2] + 
   8*G[w^(-2), w^2]*G[0, 1, w^2] + 2*G[-w^(-1), w^2]*G[0, 1, w^2] + 
   6*G[-w, w^2]*G[0, 1, w^2] - (12*I)*Pi*G[0, r1, w] - 
   (12*I)*Pi*G[0, r2, w] + 41*G[0, w^2]*G[0, r61, w^2] - 
   51*G[r61, w^2]*G[0, r61, w^2] - 51*G[r62, w^2]*G[0, r61, w^2] + 
   9*G[w^(-2), w^2]*G[0, r61, w^2] + G[-w^(-1), w^2]*G[0, r61, w^2] + 
   G[-w, w^2]*G[0, r61, w^2] + 41*G[0, w^2]*G[0, r62, w^2] - 
   51*G[r61, w^2]*G[0, r62, w^2] - 51*G[r62, w^2]*G[0, r62, w^2] + 
   9*G[w^(-2), w^2]*G[0, r62, w^2] + G[-w^(-1), w^2]*G[0, r62, w^2] + 
   G[-w, w^2]*G[0, r62, w^2] - 15*G[0, w^2]*G[0, w^(-2), w^2] + 
   15*G[r61, w^2]*G[0, w^(-2), w^2] + 15*G[r62, w^2]*G[0, w^(-2), w^2] + 
   3*G[0, -w]*G[0, -w^(-1), -w] - 6*G[1, -w]*G[0, -w^(-1), -w] - 
   3*G[0, -w]*G[0, -w^(-1), w^2] + 6*G[1, -w]*G[0, -w^(-1), w^2] - 
   4*G[0, -w]*G[0, -w, -w] + 3*G[0, w^2]*G[0, -w, -w] + 
   8*G[1, -w]*G[0, -w, -w] - 6*G[1, w^2]*G[0, -w, -w] + 
   G[r61, w^2]*G[0, -w, -w] + G[r62, w^2]*G[0, -w, -w] - 
   G[-w^(-1), w^2]*G[0, -w, -w] - 3*G[-w, w^2]*G[0, -w, -w] - 
   3*G[0, -w]*G[0, -w, w^2] + 6*G[1, -w]*G[0, -w, w^2] - 
   5*G[0, -w]*G[0, w^2, w^2] - 7*G[0, w]*G[0, w^2, w^2] + 
   14*G[0, w^2]*G[0, w^2, w^2] + 5*G[1, r7]*G[0, w^2, w^2] + 
   10*G[1, -w]*G[0, w^2, w^2] - 26*G[1, w^2]*G[0, w^2, w^2] - 
   7*G[r61, w^2]*G[0, w^2, w^2] - 7*G[r62, w^2]*G[0, w^2, w^2] + 
   6*G[w^(-2), w^2]*G[0, w^2, w^2] + (6*I)*Pi*G[-I, 0, r1] - 
   (6*I)*Pi*G[-I, 0, w] - (6*I)*Pi*G[-I, r1, r1] + (6*I)*Pi*G[-I, r1, w] - 
   (6*I)*Pi*G[-I, r2, r1] + (6*I)*Pi*G[-I, r2, w] + (6*I)*Pi*G[I, 0, r1] - 
   (6*I)*Pi*G[I, 0, w] - (6*I)*Pi*G[I, r1, r1] + (6*I)*Pi*G[I, r1, w] - 
   (6*I)*Pi*G[I, r2, r1] + (6*I)*Pi*G[I, r2, w] - 18*G[0, -w]*G[1, 0, -w] + 
   8*G[0, w^2]*G[1, 0, -w] + 52*G[1, -w]*G[1, 0, -w] - 
   48*G[1, w^2]*G[1, 0, -w] + 4*G[w^(-2), w^2]*G[1, 0, -w] - 
   8*G[-w^(-1), -w]*G[1, 0, -w] + 4*G[-w^(-1), w^2]*G[1, 0, -w] + 
   20*G[-w, w^2]*G[1, 0, -w] + (4*I)*Pi*G[1, 0, w] - 2*G[0, w^2]*G[1, 0, w] - 
   16*G[1, w^2]*G[1, 0, w] + 4*G[w^(-2), w^2]*G[1, 0, w] + 
   4*G[-w^(-1), w^2]*G[1, 0, w] + 4*G[-w, w^2]*G[1, 0, w] + 
   16*G[0, -w]*G[1, 0, w^2] - 4*G[0, w]*G[1, 0, w^2] - 
   32*G[1, -w]*G[1, 0, w^2] - 16*G[r61, w^2]*G[1, 0, w^2] - 
   16*G[r62, w^2]*G[1, 0, w^2] + 10*G[w^(-2), w^2]*G[1, 0, w^2] + 
   6*G[-w^(-1), w^2]*G[1, 0, w^2] + 6*G[-w, w^2]*G[1, 0, w^2] - 
   4*G[r61, w^2]*G[1, 1, r7] - 4*G[r62, w^2]*G[1, 1, r7] + 
   4*G[-w^(-1), w^2]*G[1, 1, r7] + 4*G[-w, w^2]*G[1, 1, r7] + 
   48*G[0, -w]*G[1, 1, -w] - 16*G[0, w^2]*G[1, 1, -w] - 
   128*G[1, -w]*G[1, 1, -w] + 96*G[1, w^2]*G[1, 1, -w] - 
   8*G[w^(-2), w^2]*G[1, 1, -w] + 16*G[-w^(-1), -w]*G[1, 1, -w] - 
   8*G[-w^(-1), w^2]*G[1, 1, -w] - 40*G[-w, w^2]*G[1, 1, -w] - 
   (32*I)*Pi*G[1, 1, w] + 32*G[1, w^2]*G[1, 1, w] - 
   8*G[w^(-2), w^2]*G[1, 1, w] - 8*G[-w^(-1), w^2]*G[1, 1, w] - 
   8*G[-w, w^2]*G[1, 1, w] + (16*I)*Pi*G[1, 1, w^2] - 
   48*G[0, -w]*G[1, 1, w^2] - 16*G[0, w]*G[1, 1, w^2] + 
   96*G[1, -w]*G[1, 1, w^2] + 32*G[1, w]*G[1, 1, w^2] - 
   64*G[1, w^2]*G[1, 1, w^2] + 32*G[r61, w^2]*G[1, 1, w^2] + 
   32*G[r62, w^2]*G[1, 1, w^2] + 8*G[w^(-2), w^2]*G[1, 1, w^2] - 
   8*G[-w^(-1), w^2]*G[1, 1, w^2] - 8*G[-w, w^2]*G[1, 1, w^2] + 
   (12*I)*Pi*G[1, r1, w] + (12*I)*Pi*G[1, r2, w] - 
   16*G[0, w^2]*G[1, r61, w^2] - 8*G[1, r7]*G[1, r61, w^2] + 
   32*G[1, w^2]*G[1, r61, w^2] + 16*G[r61, w^2]*G[1, r61, w^2] + 
   16*G[r62, w^2]*G[1, r61, w^2] - 14*G[w^(-2), w^2]*G[1, r61, w^2] - 
   2*G[-w^(-1), w^2]*G[1, r61, w^2] - 2*G[-w, w^2]*G[1, r61, w^2] - 
   16*G[0, w^2]*G[1, r62, w^2] - 8*G[1, r7]*G[1, r62, w^2] + 
   32*G[1, w^2]*G[1, r62, w^2] + 16*G[r61, w^2]*G[1, r62, w^2] + 
   16*G[r62, w^2]*G[1, r62, w^2] - 14*G[w^(-2), w^2]*G[1, r62, w^2] - 
   2*G[-w^(-1), w^2]*G[1, r62, w^2] - 2*G[-w, w^2]*G[1, r62, w^2] - 
   (2*I)*Pi*G[1, w^(-2), w^2] + 6*G[0, -w]*G[1, w^(-2), w^2] + 
   2*G[0, w]*G[1, w^(-2), w^2] + 10*G[0, w^2]*G[1, w^(-2), w^2] - 
   4*G[1, r7]*G[1, w^(-2), w^2] - 12*G[1, -w]*G[1, w^(-2), w^2] - 
   4*G[1, w]*G[1, w^(-2), w^2] + 12*G[1, w^2]*G[1, w^(-2), w^2] - 
   16*G[r61, w^2]*G[1, w^(-2), w^2] - 16*G[r62, w^2]*G[1, w^(-2), w^2] - 
   6*G[0, -w]*G[1, -w^(-1), -w] + 12*G[1, -w]*G[1, -w^(-1), -w] - 
   (6*I)*Pi*G[1, -w^(-1), w^2] - 2*G[0, -w]*G[1, -w^(-1), w^2] + 
   6*G[0, w]*G[1, -w^(-1), w^2] + 6*G[0, w^2]*G[1, -w^(-1), w^2] + 
   12*G[1, r7]*G[1, -w^(-1), w^2] + 4*G[1, -w]*G[1, -w^(-1), w^2] - 
   12*G[1, w]*G[1, -w^(-1), w^2] - 12*G[1, w^2]*G[1, -w^(-1), w^2] + 
   8*G[0, -w]*G[1, -w, -w] - 6*G[0, w^2]*G[1, -w, -w] - 
   16*G[1, -w]*G[1, -w, -w] + 12*G[1, w^2]*G[1, -w, -w] - 
   2*G[r61, w^2]*G[1, -w, -w] - 2*G[r62, w^2]*G[1, -w, -w] + 
   2*G[-w^(-1), w^2]*G[1, -w, -w] + 6*G[-w, w^2]*G[1, -w, -w] - 
   (6*I)*Pi*G[1, -w, w^2] + 6*G[0, -w]*G[1, -w, w^2] + 
   6*G[0, w]*G[1, -w, w^2] + 6*G[0, w^2]*G[1, -w, w^2] + 
   12*G[1, r7]*G[1, -w, w^2] - 12*G[1, -w]*G[1, -w, w^2] - 
   12*G[1, w]*G[1, -w, w^2] - 12*G[1, w^2]*G[1, -w, w^2] + 
   (4*I)*Pi*G[1, w^2, w^2] + 8*G[0, -w]*G[1, w^2, w^2] - 
   4*G[0, w]*G[1, w^2, w^2] - 6*G[0, w^2]*G[1, w^2, w^2] - 
   12*G[1, r7]*G[1, w^2, w^2] - 16*G[1, -w]*G[1, w^2, w^2] + 
   8*G[1, w]*G[1, w^2, w^2] + 16*G[1, w^2]*G[1, w^2, w^2] - 
   2*G[r61, w^2]*G[1, w^2, w^2] - 2*G[r62, w^2]*G[1, w^2, w^2] - 
   (8*I)*Pi*G[r1, 0, w] + 6*G[-1, w^2]*G[r1, 0, w] + 
   2*G[1, w^2]*G[r1, 0, w] + 2*G[w^(-2), w^2]*G[r1, 0, w] - 
   2*G[-w^(-1), w^2]*G[r1, 0, w] - 6*G[-w, w^2]*G[r1, 0, w] + 
   (16*I)*Pi*G[r1, 1, w] - 12*G[-1, w^2]*G[r1, 1, w] - 
   4*G[1, w^2]*G[r1, 1, w] - 4*G[w^(-2), w^2]*G[r1, 1, w] + 
   4*G[-w^(-1), w^2]*G[r1, 1, w] + 12*G[-w, w^2]*G[r1, 1, w] - 
   (8*I)*Pi*G[r2, 0, w] + 6*G[-1, w^2]*G[r2, 0, w] + 
   2*G[1, w^2]*G[r2, 0, w] + 2*G[w^(-2), w^2]*G[r2, 0, w] - 
   2*G[-w^(-1), w^2]*G[r2, 0, w] - 6*G[-w, w^2]*G[r2, 0, w] + 
   (16*I)*Pi*G[r2, 1, w] - 12*G[-1, w^2]*G[r2, 1, w] - 
   4*G[1, w^2]*G[r2, 1, w] - 4*G[w^(-2), w^2]*G[r2, 1, w] + 
   4*G[-w^(-1), w^2]*G[r2, 1, w] + 12*G[-w, w^2]*G[r2, 1, w] + 
   G[0, -w]*G[r61, 0, w^2] + 56*G[0, w^2]*G[r61, 0, w^2] + 
   5*G[1, r7]*G[r61, 0, w^2] - 2*G[1, -w]*G[r61, 0, w^2] - 
   26*G[1, w^2]*G[r61, 0, w^2] - 59*G[r61, w^2]*G[r61, 0, w^2] - 
   59*G[r62, w^2]*G[r61, 0, w^2] + 15*G[w^(-2), w^2]*G[r61, 0, w^2] + 
   G[-w^(-1), w^2]*G[r61, 0, w^2] + G[-w, w^2]*G[r61, 0, w^2] - 
   16*G[0, w^2]*G[r61, 1, w^2] - 8*G[1, r7]*G[r61, 1, w^2] + 
   32*G[1, w^2]*G[r61, 1, w^2] + 16*G[r61, w^2]*G[r61, 1, w^2] + 
   16*G[r62, w^2]*G[r61, 1, w^2] - 14*G[w^(-2), w^2]*G[r61, 1, w^2] - 
   2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 2*G[-w, w^2]*G[r61, 1, w^2] - 
   64*G[0, w^2]*G[r61, r61, w^2] - 4*G[1, r7]*G[r61, r61, w^2] + 
   16*G[1, w^2]*G[r61, r61, w^2] + 64*G[r61, w^2]*G[r61, r61, w^2] + 
   64*G[r62, w^2]*G[r61, r61, w^2] - 8*G[w^(-2), w^2]*G[r61, r61, w^2] - 
   64*G[0, w^2]*G[r61, r62, w^2] - 4*G[1, r7]*G[r61, r62, w^2] + 
   16*G[1, w^2]*G[r61, r62, w^2] + 64*G[r61, w^2]*G[r61, r62, w^2] + 
   64*G[r62, w^2]*G[r61, r62, w^2] - 8*G[w^(-2), w^2]*G[r61, r62, w^2] - 
   (3*G[0, -w]*G[r61, w^(-2), w^2])/2 + (29*G[0, w^2]*G[r61, w^(-2), w^2])/
    2 + (3*G[1, r7]*G[r61, w^(-2), w^2])/2 + 3*G[1, -w]*G[r61, w^(-2), w^2] - 
   3*G[1, w^2]*G[r61, w^(-2), w^2] - 13*G[r61, w^2]*G[r61, w^(-2), w^2] - 
   13*G[r62, w^2]*G[r61, w^(-2), w^2] + (G[0, -w]*G[r61, -w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[r61, -w^(-1), w^2])/2 + (3*G[1, r7]*G[r61, -w^(-1), w^2])/
    2 - G[1, -w]*G[r61, -w^(-1), w^2] - 3*G[1, w^2]*G[r61, -w^(-1), w^2] + 
   (G[0, -w]*G[r61, -w, w^2])/2 + (3*G[0, w^2]*G[r61, -w, w^2])/2 + 
   (3*G[1, r7]*G[r61, -w, w^2])/2 - G[1, -w]*G[r61, -w, w^2] - 
   3*G[1, w^2]*G[r61, -w, w^2] - (3*G[0, -w]*G[r61, w^2, w^2])/2 - 
   (31*G[0, w^2]*G[r61, w^2, w^2])/2 - (11*G[1, r7]*G[r61, w^2, w^2])/2 + 
   3*G[1, -w]*G[r61, w^2, w^2] + 27*G[1, w^2]*G[r61, w^2, w^2] + 
   8*G[r61, w^2]*G[r61, w^2, w^2] + 8*G[r62, w^2]*G[r61, w^2, w^2] - 
   6*G[w^(-2), w^2]*G[r61, w^2, w^2] + G[0, -w]*G[r62, 0, w^2] + 
   56*G[0, w^2]*G[r62, 0, w^2] + 5*G[1, r7]*G[r62, 0, w^2] - 
   2*G[1, -w]*G[r62, 0, w^2] - 26*G[1, w^2]*G[r62, 0, w^2] - 
   59*G[r61, w^2]*G[r62, 0, w^2] - 59*G[r62, w^2]*G[r62, 0, w^2] + 
   15*G[w^(-2), w^2]*G[r62, 0, w^2] + G[-w^(-1), w^2]*G[r62, 0, w^2] + 
   G[-w, w^2]*G[r62, 0, w^2] - 16*G[0, w^2]*G[r62, 1, w^2] - 
   8*G[1, r7]*G[r62, 1, w^2] + 32*G[1, w^2]*G[r62, 1, w^2] + 
   16*G[r61, w^2]*G[r62, 1, w^2] + 16*G[r62, w^2]*G[r62, 1, w^2] - 
   14*G[w^(-2), w^2]*G[r62, 1, w^2] - 2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
   2*G[-w, w^2]*G[r62, 1, w^2] - 64*G[0, w^2]*G[r62, r61, w^2] - 
   4*G[1, r7]*G[r62, r61, w^2] + 16*G[1, w^2]*G[r62, r61, w^2] + 
   64*G[r61, w^2]*G[r62, r61, w^2] + 64*G[r62, w^2]*G[r62, r61, w^2] - 
   8*G[w^(-2), w^2]*G[r62, r61, w^2] - 64*G[0, w^2]*G[r62, r62, w^2] - 
   4*G[1, r7]*G[r62, r62, w^2] + 16*G[1, w^2]*G[r62, r62, w^2] + 
   64*G[r61, w^2]*G[r62, r62, w^2] + 64*G[r62, w^2]*G[r62, r62, w^2] - 
   8*G[w^(-2), w^2]*G[r62, r62, w^2] - (3*G[0, -w]*G[r62, w^(-2), w^2])/2 + 
   (29*G[0, w^2]*G[r62, w^(-2), w^2])/2 + (3*G[1, r7]*G[r62, w^(-2), w^2])/
    2 + 3*G[1, -w]*G[r62, w^(-2), w^2] - 3*G[1, w^2]*G[r62, w^(-2), w^2] - 
   13*G[r61, w^2]*G[r62, w^(-2), w^2] - 13*G[r62, w^2]*G[r62, w^(-2), w^2] + 
   (G[0, -w]*G[r62, -w^(-1), w^2])/2 + (3*G[0, w^2]*G[r62, -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[r62, -w^(-1), w^2])/2 - G[1, -w]*G[r62, -w^(-1), w^2] - 
   3*G[1, w^2]*G[r62, -w^(-1), w^2] + (G[0, -w]*G[r62, -w, w^2])/2 + 
   (3*G[0, w^2]*G[r62, -w, w^2])/2 + (3*G[1, r7]*G[r62, -w, w^2])/2 - 
   G[1, -w]*G[r62, -w, w^2] - 3*G[1, w^2]*G[r62, -w, w^2] - 
   (3*G[0, -w]*G[r62, w^2, w^2])/2 - (31*G[0, w^2]*G[r62, w^2, w^2])/2 - 
   (11*G[1, r7]*G[r62, w^2, w^2])/2 + 3*G[1, -w]*G[r62, w^2, w^2] + 
   27*G[1, w^2]*G[r62, w^2, w^2] + 8*G[r61, w^2]*G[r62, w^2, w^2] + 
   8*G[r62, w^2]*G[r62, w^2, w^2] - 6*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
   G[0, -w]*G[w^(-2), 0, w^2] - G[0, w]*G[w^(-2), 0, w^2] - 
   29*G[0, w^2]*G[w^(-2), 0, w^2] - 5*G[1, r7]*G[w^(-2), 0, w^2] + 
   2*G[1, -w]*G[w^(-2), 0, w^2] + 26*G[1, w^2]*G[w^(-2), 0, w^2] + 
   22*G[r61, w^2]*G[w^(-2), 0, w^2] + 22*G[r62, w^2]*G[w^(-2), 0, w^2] - 
   6*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - (6*I)*Pi*G[w^(-2), 1, w^2] - 
   2*G[0, -w]*G[w^(-2), 1, w^2] + 6*G[0, w]*G[w^(-2), 1, w^2] + 
   16*G[0, w^2]*G[w^(-2), 1, w^2] + 8*G[1, r7]*G[w^(-2), 1, w^2] + 
   4*G[1, -w]*G[w^(-2), 1, w^2] - 12*G[1, w]*G[w^(-2), 1, w^2] - 
   4*G[1, w^2]*G[w^(-2), 1, w^2] - 14*G[r61, w^2]*G[w^(-2), 1, w^2] - 
   14*G[r62, w^2]*G[w^(-2), 1, w^2] + 30*G[0, w^2]*G[w^(-2), r61, w^2] + 
   7*G[1, r7]*G[w^(-2), r61, w^2] - 30*G[1, w^2]*G[w^(-2), r61, w^2] - 
   21*G[r61, w^2]*G[w^(-2), r61, w^2] - 21*G[r62, w^2]*G[w^(-2), r61, w^2] + 
   6*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 30*G[0, w^2]*G[w^(-2), r62, w^2] + 
   7*G[1, r7]*G[w^(-2), r62, w^2] - 30*G[1, w^2]*G[w^(-2), r62, w^2] - 
   21*G[r61, w^2]*G[w^(-2), r62, w^2] - 21*G[r62, w^2]*G[w^(-2), r62, w^2] + 
   6*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + (I/2)*Pi*G[w^(-2), w^(-2), w^2] - 
   (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/2 - (G[0, w]*G[w^(-2), w^(-2), w^2])/
    2 - (9*G[0, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   G[1, r7]*G[w^(-2), w^(-2), w^2] + 3*G[1, -w]*G[w^(-2), w^(-2), w^2] + 
   G[1, w]*G[w^(-2), w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
   6*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
   6*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
   ((5*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] + 
   (5*G[0, -w]*G[w^(-2), -w^(-1), w^2])/2 - 
   (5*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 - 
   (9*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
   7*G[1, r7]*G[w^(-2), -w^(-1), w^2] - 5*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 
   5*G[1, w]*G[w^(-2), -w^(-1), w^2] + 9*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + 
   ((5*I)/2)*Pi*G[w^(-2), -w, w^2] + (9*G[0, -w]*G[w^(-2), -w, w^2])/2 - 
   (5*G[0, w]*G[w^(-2), -w, w^2])/2 - (9*G[0, w^2]*G[w^(-2), -w, w^2])/2 - 
   7*G[1, r7]*G[w^(-2), -w, w^2] - 9*G[1, -w]*G[w^(-2), -w, w^2] + 
   5*G[1, w]*G[w^(-2), -w, w^2] + 9*G[1, w^2]*G[w^(-2), -w, w^2] + 
   7*G[0, -w]*G[-w^(-1), 0, -w] - 3*G[0, w^2]*G[-w^(-1), 0, -w] - 
   14*G[1, -w]*G[-w^(-1), 0, -w] + 6*G[1, w^2]*G[-w^(-1), 0, -w] - 
   G[r61, w^2]*G[-w^(-1), 0, -w] - G[r62, w^2]*G[-w^(-1), 0, -w] + 
   G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 3*G[-w, w^2]*G[-w^(-1), 0, -w] - 
   6*G[-1, w^2]*G[-w^(-1), 0, w^2] - 4*G[0, -w]*G[-w^(-1), 0, w^2] + 
   G[0, w]*G[-w^(-1), 0, w^2] - G[0, w^2]*G[-w^(-1), 0, w^2] + 
   8*G[1, -w]*G[-w^(-1), 0, w^2] - 2*G[1, w^2]*G[-w^(-1), 0, w^2] + 
   4*G[r61, w^2]*G[-w^(-1), 0, w^2] + 4*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
   2*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
   3*G[-w, w^2]*G[-w^(-1), 0, w^2] - 14*G[0, -w]*G[-w^(-1), 1, -w] + 
   6*G[0, w^2]*G[-w^(-1), 1, -w] + 28*G[1, -w]*G[-w^(-1), 1, -w] - 
   12*G[1, w^2]*G[-w^(-1), 1, -w] + 2*G[r61, w^2]*G[-w^(-1), 1, -w] + 
   2*G[r62, w^2]*G[-w^(-1), 1, -w] - 2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
   6*G[-w, w^2]*G[-w^(-1), 1, -w] - (2*I)*Pi*G[-w^(-1), 1, w^2] + 
   12*G[-1, w^2]*G[-w^(-1), 1, w^2] + 10*G[0, -w]*G[-w^(-1), 1, w^2] + 
   2*G[0, w]*G[-w^(-1), 1, w^2] - 20*G[1, -w]*G[-w^(-1), 1, w^2] - 
   4*G[1, w]*G[-w^(-1), 1, w^2] + 8*G[1, w^2]*G[-w^(-1), 1, w^2] - 
   8*G[r61, w^2]*G[-w^(-1), 1, w^2] - 8*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
   4*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 2*G[-w^(-1), w^2]*
    G[-w^(-1), 1, w^2] - 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
   G[0, w^2]*G[-w^(-1), r61, w^2] + G[1, r7]*G[-w^(-1), r61, w^2] - 
   2*G[1, w^2]*G[-w^(-1), r61, w^2] + G[0, w^2]*G[-w^(-1), r62, w^2] + 
   G[1, r7]*G[-w^(-1), r62, w^2] - 2*G[1, w^2]*G[-w^(-1), r62, w^2] + 
   (I/2)*Pi*G[-w^(-1), w^(-2), w^2] - (G[0, w]*G[-w^(-1), w^(-2), w^2])/2 - 
   (G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + G[1, w]*G[-w^(-1), w^(-2), w^2] + 
   (I/2)*Pi*G[-w^(-1), -w^(-1), w^2] - (G[0, w]*G[-w^(-1), -w^(-1), w^2])/2 - 
   (G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 + G[1, w]*G[-w^(-1), -w^(-1), w^2] + 
   (I/2)*Pi*G[-w^(-1), -w, w^2] - 2*G[0, -w]*G[-w^(-1), -w, w^2] - 
   (G[0, w]*G[-w^(-1), -w, w^2])/2 - (G[1, r7]*G[-w^(-1), -w, w^2])/2 + 
   4*G[1, -w]*G[-w^(-1), -w, w^2] + G[1, w]*G[-w^(-1), -w, w^2] - 
   (2*I)*Pi*G[-w^(-1), w^2, w^2] - (9*G[0, -w]*G[-w^(-1), w^2, w^2])/2 + 
   2*G[0, w]*G[-w^(-1), w^2, w^2] + (9*G[0, w^2]*G[-w^(-1), w^2, w^2])/2 + 
   (13*G[1, r7]*G[-w^(-1), w^2, w^2])/2 + 9*G[1, -w]*G[-w^(-1), w^2, w^2] - 
   4*G[1, w]*G[-w^(-1), w^2, w^2] - 9*G[1, w^2]*G[-w^(-1), w^2, w^2] + 
   6*G[-1, w^2]*G[-w, 0, w^2] - 16*G[0, -w]*G[-w, 0, w^2] + 
   3*G[0, w]*G[-w, 0, w^2] - G[0, w^2]*G[-w, 0, w^2] + 
   32*G[1, -w]*G[-w, 0, w^2] + 6*G[1, w^2]*G[-w, 0, w^2] + 
   4*G[r61, w^2]*G[-w, 0, w^2] + 4*G[r62, w^2]*G[-w, 0, w^2] - 
   3*G[-w^(-1), w^2]*G[-w, 0, w^2] - 3*G[-w, w^2]*G[-w, 0, w^2] - 
   (2*I)*Pi*G[-w, 1, w^2] - 12*G[-1, w^2]*G[-w, 1, w^2] + 
   26*G[0, -w]*G[-w, 1, w^2] + 2*G[0, w]*G[-w, 1, w^2] - 
   52*G[1, -w]*G[-w, 1, w^2] - 4*G[1, w]*G[-w, 1, w^2] - 
   8*G[1, w^2]*G[-w, 1, w^2] - 8*G[r61, w^2]*G[-w, 1, w^2] - 
   8*G[r62, w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
   6*G[-w, w^2]*G[-w, 1, w^2] + G[0, w^2]*G[-w, r61, w^2] + 
   G[1, r7]*G[-w, r61, w^2] - 2*G[1, w^2]*G[-w, r61, w^2] + 
   G[0, w^2]*G[-w, r62, w^2] + G[1, r7]*G[-w, r62, w^2] - 
   2*G[1, w^2]*G[-w, r62, w^2] + (I/2)*Pi*G[-w, w^(-2), w^2] - 
   (G[0, w]*G[-w, w^(-2), w^2])/2 - (G[1, r7]*G[-w, w^(-2), w^2])/2 + 
   G[1, w]*G[-w, w^(-2), w^2] + (I/2)*Pi*G[-w, -w^(-1), w^2] + 
   6*G[0, -w]*G[-w, -w^(-1), w^2] - (G[0, w]*G[-w, -w^(-1), w^2])/2 - 
   (G[1, r7]*G[-w, -w^(-1), w^2])/2 - 12*G[1, -w]*G[-w, -w^(-1), w^2] + 
   G[1, w]*G[-w, -w^(-1), w^2] + (I/2)*Pi*G[-w, -w, w^2] - 
   (G[0, w]*G[-w, -w, w^2])/2 - (G[1, r7]*G[-w, -w, w^2])/2 + 
   G[1, w]*G[-w, -w, w^2] - (2*I)*Pi*G[-w, w^2, w^2] + 
   (19*G[0, -w]*G[-w, w^2, w^2])/2 + 2*G[0, w]*G[-w, w^2, w^2] + 
   (9*G[0, w^2]*G[-w, w^2, w^2])/2 + (13*G[1, r7]*G[-w, w^2, w^2])/2 - 
   19*G[1, -w]*G[-w, w^2, w^2] - 4*G[1, w]*G[-w, w^2, w^2] - 
   9*G[1, w^2]*G[-w, w^2, w^2] + 2*G[-1, 0, 1, r7] + 
   6*G[-1, -w^(-1), 0, w^2] - 12*G[-1, -w^(-1), 1, w^2] - 
   6*G[-1, -w, 0, w^2] + 12*G[-1, -w, 1, w^2] + 42*G[0, -1, 0, w] - 
   G[0, 0, 0, -w] - 45*G[0, 0, 0, w] + 14*G[0, 0, 0, w^2] + 
   2*G[0, 0, 1, -w] + 24*G[0, 0, 1, w] - 2*G[0, 0, 1, w^2] - 
   13*G[0, 0, r61, w^2] - 13*G[0, 0, r62, w^2] + 4*G[0, 0, -w, -w] - 
   9*G[0, 0, w^2, w^2] + 8*G[0, 1, 0, -w] + 14*G[0, 1, 0, w] - 
   8*G[0, 1, 0, w^2] - 12*G[0, 1, 1, r7] - 16*G[0, 1, 1, -w] + 
   16*G[0, 1, 1, w^2] - 8*G[0, 1, -w, -w] + 12*G[0, r1, 0, w] - 
   24*G[0, r1, 1, w] + 12*G[0, r2, 0, w] - 24*G[0, r2, 1, w] - 
   28*G[0, r61, 0, w^2] + 28*G[0, r61, r61, w^2] + 28*G[0, r61, r62, w^2] + 
   9*G[0, r61, w^2, w^2] - 28*G[0, r62, 0, w^2] + 28*G[0, r62, r61, w^2] + 
   28*G[0, r62, r62, w^2] + 9*G[0, r62, w^2, w^2] + 15*G[0, w^(-2), 0, w^2] - 
   15*G[0, w^(-2), r61, w^2] - 15*G[0, w^(-2), r62, w^2] - 
   3*G[0, -w^(-1), 0, -w] + 3*G[0, -w^(-1), 0, w^2] + 
   6*G[0, -w^(-1), 1, -w] - 6*G[0, -w^(-1), 1, w^2] + G[0, -w, 0, -w] + 
   3*G[0, -w, 0, w^2] - 2*G[0, -w, 1, -w] - 6*G[0, -w, 1, w^2] + 
   6*G[0, w^2, 0, w^2] - 6*G[0, w^2, r61, w^2] - 6*G[0, w^2, r62, w^2] + 
   6*G[0, w^2, w^2, w^2] - 22*G[-I, 0, 0, r1] + 22*G[-I, 0, 0, w] + 
   12*G[-I, 0, 1, r1] - 12*G[-I, 0, 1, w] + 6*G[-I, r1, 0, r1] - 
   6*G[-I, r1, 0, w] - 12*G[-I, r1, 1, r1] + 12*G[-I, r1, 1, w] + 
   6*G[-I, r2, 0, r1] - 6*G[-I, r2, 0, w] - 12*G[-I, r2, 1, r1] + 
   12*G[-I, r2, 1, w] - 22*G[I, 0, 0, r1] + 22*G[I, 0, 0, w] + 
   12*G[I, 0, 1, r1] - 12*G[I, 0, 1, w] + 6*G[I, r1, 0, r1] - 
   6*G[I, r1, 0, w] - 12*G[I, r1, 1, r1] + 12*G[I, r1, 1, w] + 
   6*G[I, r2, 0, r1] - 6*G[I, r2, 0, w] - 12*G[I, r2, 1, r1] + 
   12*G[I, r2, 1, w] + 10*G[1, 0, 0, -w] - 2*G[1, 0, 0, w] - 
   16*G[1, 0, 0, w^2] - 5*G[1, 0, 1, r7] - 20*G[1, 0, 1, -w] + 
   8*G[1, 0, 1, w] + 32*G[1, 0, 1, w^2] - 8*G[1, 0, -w, -w] + 
   14*G[1, 0, w^2, w^2] - 32*G[1, 1, 0, -w] + 32*G[1, 1, 0, w] + 
   48*G[1, 1, 0, w^2] + 16*G[1, 1, 1, r7] + 64*G[1, 1, 1, -w] - 
   64*G[1, 1, 1, w] - 64*G[1, 1, 1, w^2] - 16*G[1, 1, r61, w^2] - 
   16*G[1, 1, r62, w^2] + 16*G[1, 1, -w, -w] - 12*G[1, r1, 0, w] + 
   24*G[1, r1, 1, w] - 12*G[1, r2, 0, w] + 24*G[1, r2, 1, w] + 
   16*G[1, r61, 0, w^2] - 16*G[1, r61, 1, w^2] - 8*G[1, r61, r61, w^2] - 
   8*G[1, r61, r62, w^2] - 14*G[1, r61, w^2, w^2] + 16*G[1, r62, 0, w^2] - 
   16*G[1, r62, 1, w^2] - 8*G[1, r62, r61, w^2] - 8*G[1, r62, r62, w^2] - 
   14*G[1, r62, w^2, w^2] - 16*G[1, w^(-2), 0, w^2] + 
   16*G[1, w^(-2), r61, w^2] + 16*G[1, w^(-2), r62, w^2] + 
   6*G[1, -w^(-1), 0, -w] - 4*G[1, -w^(-1), 0, w^2] - 
   12*G[1, -w^(-1), 1, -w] + 8*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, -w] - 
   12*G[1, -w, 0, w^2] + 4*G[1, -w, 1, -w] + 24*G[1, -w, 1, w^2] - 
   2*G[1, w^2, 0, w^2] + 2*G[1, w^2, r61, w^2] + 2*G[1, w^2, r62, w^2] - 
   4*G[r1, 0, 0, w] - 16*G[r1, 0, 1, w] - 16*G[r1, 1, 0, w] + 
   32*G[r1, 1, 1, w] - 4*G[r2, 0, 0, w] - 16*G[r2, 0, 1, w] - 
   16*G[r2, 1, 0, w] + 32*G[r2, 1, 1, w] - 29*G[r61, 0, 0, w^2] + 
   12*G[r61, 0, 1, w^2] + 23*G[r61, 0, r61, w^2] + 23*G[r61, 0, r62, w^2] + 
   15*G[r61, 0, w^2, w^2] + 16*G[r61, 1, 0, w^2] - 16*G[r61, 1, 1, w^2] - 
   8*G[r61, 1, r61, w^2] - 8*G[r61, 1, r62, w^2] - 14*G[r61, 1, w^2, w^2] + 
   36*G[r61, r61, 0, w^2] - 8*G[r61, r61, 1, w^2] - 
   32*G[r61, r61, r61, w^2] - 32*G[r61, r61, r62, w^2] - 
   8*G[r61, r61, w^2, w^2] + 36*G[r61, r62, 0, w^2] - 8*G[r61, r62, 1, w^2] - 
   32*G[r61, r62, r61, w^2] - 32*G[r61, r62, r62, w^2] - 
   8*G[r61, r62, w^2, w^2] - 13*G[r61, w^(-2), 0, w^2] + 
   13*G[r61, w^(-2), r61, w^2] + 13*G[r61, w^(-2), r62, w^2] - 
   2*G[r61, -w^(-1), 0, w^2] + 4*G[r61, -w^(-1), 1, w^2] - 
   2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + 2*G[r61, w^2, 0, w^2] - 
   14*G[r61, w^2, 1, w^2] + 5*G[r61, w^2, r61, w^2] + 
   5*G[r61, w^2, r62, w^2] - 6*G[r61, w^2, w^2, w^2] - 29*G[r62, 0, 0, w^2] + 
   12*G[r62, 0, 1, w^2] + 23*G[r62, 0, r61, w^2] + 23*G[r62, 0, r62, w^2] + 
   15*G[r62, 0, w^2, w^2] + 16*G[r62, 1, 0, w^2] - 16*G[r62, 1, 1, w^2] - 
   8*G[r62, 1, r61, w^2] - 8*G[r62, 1, r62, w^2] - 14*G[r62, 1, w^2, w^2] + 
   36*G[r62, r61, 0, w^2] - 8*G[r62, r61, 1, w^2] - 
   32*G[r62, r61, r61, w^2] - 32*G[r62, r61, r62, w^2] - 
   8*G[r62, r61, w^2, w^2] + 36*G[r62, r62, 0, w^2] - 8*G[r62, r62, 1, w^2] - 
   32*G[r62, r62, r61, w^2] - 32*G[r62, r62, r62, w^2] - 
   8*G[r62, r62, w^2, w^2] - 13*G[r62, w^(-2), 0, w^2] + 
   13*G[r62, w^(-2), r61, w^2] + 13*G[r62, w^(-2), r62, w^2] - 
   2*G[r62, -w^(-1), 0, w^2] + 4*G[r62, -w^(-1), 1, w^2] - 
   2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + 2*G[r62, w^2, 0, w^2] - 
   14*G[r62, w^2, 1, w^2] + 5*G[r62, w^2, r61, w^2] + 
   5*G[r62, w^2, r62, w^2] - 6*G[r62, w^2, w^2, w^2] + 
   15*G[w^(-2), 0, 0, w^2] - 12*G[w^(-2), 0, 1, w^2] - 
   9*G[w^(-2), 0, r61, w^2] - 9*G[w^(-2), 0, r62, w^2] - 
   6*G[w^(-2), 0, w^2, w^2] - 14*G[w^(-2), 1, 0, w^2] + 
   14*G[w^(-2), 1, r61, w^2] + 14*G[w^(-2), 1, r62, w^2] - 
   15*G[w^(-2), r61, 0, w^2] + 14*G[w^(-2), r61, 1, w^2] + 
   8*G[w^(-2), r61, r61, w^2] + 8*G[w^(-2), r61, r62, w^2] + 
   6*G[w^(-2), r61, w^2, w^2] - 15*G[w^(-2), r62, 0, w^2] + 
   14*G[w^(-2), r62, 1, w^2] + 8*G[w^(-2), r62, r61, w^2] + 
   8*G[w^(-2), r62, r62, w^2] + 6*G[w^(-2), r62, w^2, w^2] + 
   6*G[w^(-2), w^(-2), 0, w^2] - 6*G[w^(-2), w^(-2), r61, w^2] - 
   6*G[w^(-2), w^(-2), r62, w^2] + 2*G[w^(-2), -w^(-1), 0, w^2] - 
   4*G[w^(-2), -w^(-1), 1, w^2] - 4*G[-w^(-1), 0, 0, -w] + 
   5*G[-w^(-1), 0, 0, w^2] + 8*G[-w^(-1), 0, 1, -w] - 
   8*G[-w^(-1), 0, 1, w^2] - G[-w^(-1), 0, r61, w^2] - 
   G[-w^(-1), 0, r62, w^2] + 8*G[-w^(-1), 1, 0, -w] - 
   10*G[-w^(-1), 1, 0, w^2] - 16*G[-w^(-1), 1, 1, -w] + 
   16*G[-w^(-1), 1, 1, w^2] + 2*G[-w^(-1), 1, r61, w^2] + 
   2*G[-w^(-1), 1, r62, w^2] - G[-w^(-1), r61, 0, w^2] + 
   2*G[-w^(-1), r61, 1, w^2] - G[-w^(-1), r62, 0, w^2] + 
   2*G[-w^(-1), r62, 1, w^2] + 2*G[-w^(-1), -w, 0, w^2] - 
   4*G[-w^(-1), -w, 1, w^2] + 17*G[-w, 0, 0, w^2] - 32*G[-w, 0, 1, w^2] - 
   G[-w, 0, r61, w^2] - G[-w, 0, r62, w^2] - 14*G[-w, 0, w^2, w^2] - 
   26*G[-w, 1, 0, w^2] + 48*G[-w, 1, 1, w^2] + 2*G[-w, 1, r61, w^2] + 
   2*G[-w, 1, r62, w^2] + 28*G[-w, 1, w^2, w^2] - G[-w, r61, 0, w^2] + 
   2*G[-w, r61, 1, w^2] - G[-w, r62, 0, w^2] + 2*G[-w, r62, 1, w^2] - 
   6*G[-w, -w^(-1), 0, w^2] + 12*G[-w, -w^(-1), 1, w^2] - 
   14*G[-w, w^2, 0, w^2] + 28*G[-w, w^2, 1, w^2] - (8*Pi*GI[0, r2])/3 + 
   (74*Zeta[3])/3) + G[1, z3]*(((-304*I)/81)*Pi^3 + (20*Pi^2*G[0, w])/9 + 
   (4*Pi^2*G[0, w^2])/3 + 8*G[0, w^2]^3 - (8*Pi^2*G[-I, r1])/3 + 
   (8*Pi^2*G[-I, w])/3 - (8*Pi^2*G[I, r1])/3 + (8*Pi^2*G[I, w])/3 - 
   (112*Pi^2*G[1, w])/9 + (160*Pi^2*G[1, w^2])/9 + 
   ((128*I)/3)*Pi*G[0, w]*G[1, w^2] - ((256*I)/3)*Pi*G[1, w]*G[1, w^2] + 
   ((256*I)/3)*Pi*G[1, w^2]^2 - (256*G[0, w]*G[1, w^2]^2)/3 + 
   (512*G[1, w]*G[1, w^2]^2)/3 - (512*G[1, w^2]^3)/3 + (4*Pi^2*G[r1, w])/3 + 
   (4*Pi^2*G[r2, w])/3 - (8*Pi^2*G[r61, w^2])/9 + 
   (128*G[0, w^2]^2*G[r61, w^2])/3 + (80*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 
   224*G[0, w^2]*G[1, w^2]*G[r61, w^2] - (256*G[1, r7]*G[1, w^2]*G[r61, w^2])/
    3 + 256*G[1, w^2]^2*G[r61, w^2] - (200*G[0, w^2]*G[r61, w^2]^2)/3 - 
   (64*G[1, r7]*G[r61, w^2]^2)/3 + 128*G[1, w^2]*G[r61, w^2]^2 + 
   (64*G[r61, w^2]^3)/3 - (8*Pi^2*G[r62, w^2])/9 + 
   (128*G[0, w^2]^2*G[r62, w^2])/3 + (80*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
   224*G[0, w^2]*G[1, w^2]*G[r62, w^2] - (256*G[1, r7]*G[1, w^2]*G[r62, w^2])/
    3 + 256*G[1, w^2]^2*G[r62, w^2] - (400*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/
    3 - (128*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 + 
   256*G[1, w^2]*G[r61, w^2]*G[r62, w^2] + 64*G[r61, w^2]^2*G[r62, w^2] - 
   (200*G[0, w^2]*G[r62, w^2]^2)/3 - (64*G[1, r7]*G[r62, w^2]^2)/3 + 
   128*G[1, w^2]*G[r62, w^2]^2 + 64*G[r61, w^2]*G[r62, w^2]^2 + 
   (64*G[r62, w^2]^3)/3 - (16*Pi^2*G[w^(-2), w^2])/3 - 
   8*G[0, -w]^2*G[w^(-2), w^2] - ((64*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] + 
   8*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - 8*G[0, w]*G[0, w^2]*G[w^(-2), w^2] - 
   (176*G[0, w^2]^2*G[w^(-2), w^2])/3 - 
   (80*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 48*G[0, -w]*G[1, -w]*
    G[w^(-2), w^2] - 16*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] - 
   64*G[1, -w]^2*G[w^(-2), w^2] + ((32*I)/3)*Pi*G[1, w]*G[w^(-2), w^2] - 
   ((112*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] - 16*G[0, -w]*G[1, w^2]*
    G[w^(-2), w^2] + (112*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   192*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 
   (64*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 + 32*G[1, -w]*G[1, w^2]*
    G[w^(-2), w^2] - (224*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   32*G[1, w^2]^2*G[w^(-2), w^2] + (16*I)*Pi*G[r1, w]*G[w^(-2), w^2] + 
   (16*I)*Pi*G[r2, w]*G[w^(-2), w^2] - 8*G[0, -w]*G[r61, w^2]*
    G[w^(-2), w^2] + 136*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
   (128*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
   16*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] - 240*G[1, w^2]*G[r61, w^2]*
    G[w^(-2), w^2] - (184*G[r61, w^2]^2*G[w^(-2), w^2])/3 - 
   8*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] + 136*G[0, w^2]*G[r62, w^2]*
    G[w^(-2), w^2] + (128*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   16*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] - 240*G[1, w^2]*G[r62, w^2]*
    G[w^(-2), w^2] - (368*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   (184*G[r62, w^2]^2*G[w^(-2), w^2])/3 + ((4*I)/3)*Pi*G[w^(-2), w^2]^2 - 
   8*G[0, -w]*G[w^(-2), w^2]^2 - (4*G[0, w]*G[w^(-2), w^2]^2)/3 - 
   (136*G[0, w^2]*G[w^(-2), w^2]^2)/3 + (20*G[1, r7]*G[w^(-2), w^2]^2)/3 + 
   16*G[1, -w]*G[w^(-2), w^2]^2 + (8*G[1, w]*G[w^(-2), w^2]^2)/3 - 
   16*G[1, w^2]*G[w^(-2), w^2]^2 + (160*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + 
   (160*G[r62, w^2]*G[w^(-2), w^2]^2)/3 - 8*G[0, -w]*G[w^(-2), w^2]*
    G[-w^(-1), -w] + 16*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
   4*Pi^2*G[-w^(-1), w^2] + 8*G[0, -w]^2*G[-w^(-1), w^2] - 
   8*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 8*G[0, w]*G[0, w^2]*
    G[-w^(-1), w^2] - 8*G[0, w^2]^2*G[-w^(-1), w^2] - 
   48*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] + 16*G[0, w^2]*G[1, -w]*
    G[-w^(-1), w^2] + 64*G[1, -w]^2*G[-w^(-1), w^2] + 
   (32*I)*Pi*G[1, w]*G[-w^(-1), w^2] - (48*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] + 
   16*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] + 48*G[0, w]*G[1, w^2]*
    G[-w^(-1), w^2] + 32*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 
   64*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] - 32*G[1, -w]*G[1, w^2]*
    G[-w^(-1), w^2] - 96*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] - 
   32*G[1, w^2]^2*G[-w^(-1), w^2] - (16*I)*Pi*G[r1, w]*G[-w^(-1), w^2] - 
   (16*I)*Pi*G[r2, w]*G[-w^(-1), w^2] + 8*G[0, -w]*G[r61, w^2]*
    G[-w^(-1), w^2] + 24*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
   16*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2] - 16*G[1, -w]*G[r61, w^2]*
    G[-w^(-1), w^2] - 48*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
   8*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 24*G[0, w^2]*G[r62, w^2]*
    G[-w^(-1), w^2] + 16*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] - 
   16*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 48*G[1, w^2]*G[r62, w^2]*
    G[-w^(-1), w^2] + (16*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   16*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 16*G[0, w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - 24*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   40*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 32*G[1, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + 32*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   48*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 8*G[0, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] - 16*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
   (4*I)*Pi*G[-w^(-1), w^2]^2 - 8*G[0, -w]*G[-w^(-1), w^2]^2 - 
   4*G[0, w]*G[-w^(-1), w^2]^2 - 4*G[1, r7]*G[-w^(-1), w^2]^2 + 
   16*G[1, -w]*G[-w^(-1), w^2]^2 + 8*G[1, w]*G[-w^(-1), w^2]^2 - 
   (20*Pi^2*G[-w, w^2])/3 + 8*G[0, -w]^2*G[-w, w^2] - 
   (16*I)*Pi*G[0, w]*G[-w, w^2] - 8*G[0, -w]*G[0, w^2]*G[-w, w^2] - 
   8*G[0, w]*G[0, w^2]*G[-w, w^2] - 8*G[0, w^2]^2*G[-w, w^2] - 
   48*G[0, -w]*G[1, -w]*G[-w, w^2] + 16*G[0, w^2]*G[1, -w]*G[-w, w^2] + 
   64*G[1, -w]^2*G[-w, w^2] + (32*I)*Pi*G[1, w]*G[-w, w^2] - 
   (48*I)*Pi*G[1, w^2]*G[-w, w^2] + 16*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
   48*G[0, w]*G[1, w^2]*G[-w, w^2] + 32*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 
   64*G[1, r7]*G[1, w^2]*G[-w, w^2] - 32*G[1, -w]*G[1, w^2]*G[-w, w^2] - 
   96*G[1, w]*G[1, w^2]*G[-w, w^2] - 32*G[1, w^2]^2*G[-w, w^2] + 
   8*G[0, -w]*G[r61, w^2]*G[-w, w^2] + 24*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
   16*G[1, r7]*G[r61, w^2]*G[-w, w^2] - 16*G[1, -w]*G[r61, w^2]*G[-w, w^2] - 
   48*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 8*G[0, -w]*G[r62, w^2]*G[-w, w^2] + 
   24*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 16*G[1, r7]*G[r62, w^2]*G[-w, w^2] - 
   16*G[1, -w]*G[r62, w^2]*G[-w, w^2] - 48*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
   (16*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 32*G[0, -w]*G[w^(-2), w^2]*
    G[-w, w^2] - 16*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] - 
   24*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 40*G[1, r7]*G[w^(-2), w^2]*
    G[-w, w^2] - 64*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
   32*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] + 48*G[1, w^2]*G[w^(-2), w^2]*
    G[-w, w^2] + 8*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
   16*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] + (8*I)*Pi*G[-w^(-1), w^2]*
    G[-w, w^2] - 48*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
   8*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] - 8*G[1, r7]*G[-w^(-1), w^2]*
    G[-w, w^2] + 96*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
   16*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2] + (4*I)*Pi*G[-w, w^2]^2 - 
   8*G[0, -w]*G[-w, w^2]^2 - 4*G[0, w]*G[-w, w^2]^2 - 
   4*G[1, r7]*G[-w, w^2]^2 + 16*G[1, -w]*G[-w, w^2]^2 + 
   8*G[1, w]*G[-w, w^2]^2 + 8*G[w^(-2), w^2]*G[0, 0, -w] - 
   8*G[-w^(-1), w^2]*G[0, 0, -w] - 8*G[-w, w^2]*G[0, 0, -w] - 
   ((32*I)/3)*Pi*G[0, 0, w] - 8*G[0, w^2]*G[0, 0, w] - 
   (128*G[1, w^2]*G[0, 0, w])/3 + (160*G[w^(-2), w^2]*G[0, 0, w])/3 - 
   24*G[-w^(-1), w^2]*G[0, 0, w] + 24*G[-w, w^2]*G[0, 0, w] - 
   16*G[0, w^2]*G[0, 0, w^2] - (128*G[r61, w^2]*G[0, 0, w^2])/3 - 
   (128*G[r62, w^2]*G[0, 0, w^2])/3 + (128*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 
   16*G[-w^(-1), w^2]*G[0, 0, w^2] + 16*G[-w, w^2]*G[0, 0, w^2] - 
   16*G[r61, w^2]*G[0, 1, r7] - 16*G[r62, w^2]*G[0, 1, r7] - 
   8*G[w^(-2), w^2]*G[0, 1, r7] + 24*G[-w^(-1), w^2]*G[0, 1, r7] + 
   24*G[-w, w^2]*G[0, 1, r7] - 16*G[w^(-2), w^2]*G[0, 1, -w] + 
   16*G[-w^(-1), w^2]*G[0, 1, -w] + 16*G[-w, w^2]*G[0, 1, -w] - 
   ((128*I)/3)*Pi*G[0, 1, w] + (256*G[1, w^2]*G[0, 1, w])/3 - 
   (128*G[w^(-2), w^2]*G[0, 1, w])/3 - 32*G[-w, w^2]*G[0, 1, w] + 
   (160*G[r61, w^2]*G[0, 1, w^2])/3 + (160*G[r62, w^2]*G[0, 1, w^2])/3 - 
   (112*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 16*G[-w^(-1), w^2]*G[0, 1, w^2] - 
   16*G[-w, w^2]*G[0, 1, w^2] + (32*I)*Pi*G[0, r1, w] + 
   (32*I)*Pi*G[0, r2, w] + 8*G[0, w^2]*G[0, r61, w^2] + 
   24*G[r61, w^2]*G[0, r61, w^2] + 24*G[r62, w^2]*G[0, r61, w^2] - 
   24*G[w^(-2), w^2]*G[0, r61, w^2] - 8*G[-w^(-1), w^2]*G[0, r61, w^2] - 
   8*G[-w, w^2]*G[0, r61, w^2] + 8*G[0, w^2]*G[0, r62, w^2] + 
   24*G[r61, w^2]*G[0, r62, w^2] + 24*G[r62, w^2]*G[0, r62, w^2] - 
   24*G[w^(-2), w^2]*G[0, r62, w^2] - 8*G[-w^(-1), w^2]*G[0, r62, w^2] - 
   8*G[-w, w^2]*G[0, r62, w^2] + 8*G[0, w^2]*G[0, w^(-2), w^2] - 
   8*G[r61, w^2]*G[0, w^(-2), w^2] - 8*G[r62, w^2]*G[0, w^(-2), w^2] - 
   8*G[w^(-2), w^2]*G[0, -w, -w] + 8*G[-w^(-1), w^2]*G[0, -w, -w] + 
   8*G[-w, w^2]*G[0, -w, -w] + 8*G[0, w]*G[0, w^2, w^2] - 
   (152*G[0, w^2]*G[0, w^2, w^2])/3 - (80*G[1, r7]*G[0, w^2, w^2])/3 + 
   (416*G[1, w^2]*G[0, w^2, w^2])/3 + (104*G[r61, w^2]*G[0, w^2, w^2])/3 + 
   (104*G[r62, w^2]*G[0, w^2, w^2])/3 - (160*G[w^(-2), w^2]*G[0, w^2, w^2])/
    3 - (16*I)*Pi*G[-I, 0, r1] + (16*I)*Pi*G[-I, 0, w] + 
   (16*I)*Pi*G[-I, r1, r1] - (16*I)*Pi*G[-I, r1, w] + 
   (16*I)*Pi*G[-I, r2, r1] - (16*I)*Pi*G[-I, r2, w] - (16*I)*Pi*G[I, 0, r1] + 
   (16*I)*Pi*G[I, 0, w] + (16*I)*Pi*G[I, r1, r1] - (16*I)*Pi*G[I, r1, w] + 
   (16*I)*Pi*G[I, r2, r1] - (16*I)*Pi*G[I, r2, w] - 
   32*G[w^(-2), w^2]*G[1, 0, -w] + 32*G[-w^(-1), w^2]*G[1, 0, -w] + 
   32*G[-w, w^2]*G[1, 0, -w] - ((32*I)/3)*Pi*G[1, 0, w] + 
   (256*G[1, w^2]*G[1, 0, w])/3 - (32*G[w^(-2), w^2]*G[1, 0, w])/3 - 
   32*G[-w^(-1), w^2]*G[1, 0, w] - 32*G[-w, w^2]*G[1, 0, w] + 
   (256*G[r61, w^2]*G[1, 0, w^2])/3 + (256*G[r62, w^2]*G[1, 0, w^2])/3 - 
   (112*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 48*G[-w^(-1), w^2]*G[1, 0, w^2] - 
   48*G[-w, w^2]*G[1, 0, w^2] + (64*G[r61, w^2]*G[1, 1, r7])/3 + 
   (64*G[r62, w^2]*G[1, 1, r7])/3 + (32*G[w^(-2), w^2]*G[1, 1, r7])/3 - 
   32*G[-w^(-1), w^2]*G[1, 1, r7] - 32*G[-w, w^2]*G[1, 1, r7] + 
   64*G[w^(-2), w^2]*G[1, 1, -w] - 64*G[-w^(-1), w^2]*G[1, 1, -w] - 
   64*G[-w, w^2]*G[1, 1, -w] + ((256*I)/3)*Pi*G[1, 1, w] - 
   (512*G[1, w^2]*G[1, 1, w])/3 + (64*G[w^(-2), w^2]*G[1, 1, w])/3 + 
   64*G[-w^(-1), w^2]*G[1, 1, w] + 64*G[-w, w^2]*G[1, 1, w] - 
   ((256*I)/3)*Pi*G[1, 1, w^2] + (256*G[0, w]*G[1, 1, w^2])/3 - 
   (512*G[1, w]*G[1, 1, w^2])/3 + (1024*G[1, w^2]*G[1, 1, w^2])/3 - 
   (512*G[r61, w^2]*G[1, 1, w^2])/3 - (512*G[r62, w^2]*G[1, 1, w^2])/3 - 
   64*G[w^(-2), w^2]*G[1, 1, w^2] + 64*G[-w^(-1), w^2]*G[1, 1, w^2] + 
   64*G[-w, w^2]*G[1, 1, w^2] - (32*I)*Pi*G[1, r1, w] - 
   (32*I)*Pi*G[1, r2, w] + (256*G[0, w^2]*G[1, r61, w^2])/3 + 
   (128*G[1, r7]*G[1, r61, w^2])/3 - (512*G[1, w^2]*G[1, r61, w^2])/3 - 
   (256*G[r61, w^2]*G[1, r61, w^2])/3 - (256*G[r62, w^2]*G[1, r61, w^2])/3 + 
   (208*G[w^(-2), w^2]*G[1, r61, w^2])/3 + 16*G[-w^(-1), w^2]*
    G[1, r61, w^2] + 16*G[-w, w^2]*G[1, r61, w^2] + 
   (256*G[0, w^2]*G[1, r62, w^2])/3 + (128*G[1, r7]*G[1, r62, w^2])/3 - 
   (512*G[1, w^2]*G[1, r62, w^2])/3 - (256*G[r61, w^2]*G[1, r62, w^2])/3 - 
   (256*G[r62, w^2]*G[1, r62, w^2])/3 + (208*G[w^(-2), w^2]*G[1, r62, w^2])/
    3 + 16*G[-w^(-1), w^2]*G[1, r62, w^2] + 16*G[-w, w^2]*G[1, r62, w^2] + 
   ((32*I)/3)*Pi*G[1, w^(-2), w^2] - 32*G[0, -w]*G[1, w^(-2), w^2] - 
   (32*G[0, w]*G[1, w^(-2), w^2])/3 - (160*G[0, w^2]*G[1, w^(-2), w^2])/3 + 
   (64*G[1, r7]*G[1, w^(-2), w^2])/3 + 64*G[1, -w]*G[1, w^(-2), w^2] + 
   (64*G[1, w]*G[1, w^(-2), w^2])/3 - 64*G[1, w^2]*G[1, w^(-2), w^2] + 
   (256*G[r61, w^2]*G[1, w^(-2), w^2])/3 + 
   (256*G[r62, w^2]*G[1, w^(-2), w^2])/3 + (32*I)*Pi*G[1, -w^(-1), w^2] + 
   32*G[0, -w]*G[1, -w^(-1), w^2] - 32*G[0, w]*G[1, -w^(-1), w^2] - 
   32*G[0, w^2]*G[1, -w^(-1), w^2] - 64*G[1, r7]*G[1, -w^(-1), w^2] - 
   64*G[1, -w]*G[1, -w^(-1), w^2] + 64*G[1, w]*G[1, -w^(-1), w^2] + 
   64*G[1, w^2]*G[1, -w^(-1), w^2] + 16*G[w^(-2), w^2]*G[1, -w, -w] - 
   16*G[-w^(-1), w^2]*G[1, -w, -w] - 16*G[-w, w^2]*G[1, -w, -w] + 
   (32*I)*Pi*G[1, -w, w^2] + 32*G[0, -w]*G[1, -w, w^2] - 
   32*G[0, w]*G[1, -w, w^2] - 32*G[0, w^2]*G[1, -w, w^2] - 
   64*G[1, r7]*G[1, -w, w^2] - 64*G[1, -w]*G[1, -w, w^2] + 
   64*G[1, w]*G[1, -w, w^2] + 64*G[1, w^2]*G[1, -w, w^2] - 
   (16*I)*Pi*G[1, w^2, w^2] - 48*G[0, -w]*G[1, w^2, w^2] + 
   16*G[0, w]*G[1, w^2, w^2] + 32*G[0, w^2]*G[1, w^2, w^2] + 
   64*G[1, r7]*G[1, w^2, w^2] + 96*G[1, -w]*G[1, w^2, w^2] - 
   32*G[1, w]*G[1, w^2, w^2] - 96*G[1, w^2]*G[1, w^2, w^2] + 
   16*G[r61, w^2]*G[1, w^2, w^2] + 16*G[r62, w^2]*G[1, w^2, w^2] - 
   16*G[w^(-2), w^2]*G[r1, 0, w] + 16*G[-w^(-1), w^2]*G[r1, 0, w] + 
   32*G[w^(-2), w^2]*G[r1, 1, w] - 32*G[-w^(-1), w^2]*G[r1, 1, w] - 
   16*G[w^(-2), w^2]*G[r2, 0, w] + 16*G[-w^(-1), w^2]*G[r2, 0, w] + 
   32*G[w^(-2), w^2]*G[r2, 1, w] - 32*G[-w^(-1), w^2]*G[r2, 1, w] - 
   (152*G[0, w^2]*G[r61, 0, w^2])/3 - (80*G[1, r7]*G[r61, 0, w^2])/3 + 
   (416*G[1, w^2]*G[r61, 0, w^2])/3 + (200*G[r61, w^2]*G[r61, 0, w^2])/3 + 
   (200*G[r62, w^2]*G[r61, 0, w^2])/3 - (232*G[w^(-2), w^2]*G[r61, 0, w^2])/
    3 - 8*G[-w^(-1), w^2]*G[r61, 0, w^2] - 8*G[-w, w^2]*G[r61, 0, w^2] + 
   (256*G[0, w^2]*G[r61, 1, w^2])/3 + (128*G[1, r7]*G[r61, 1, w^2])/3 - 
   (512*G[1, w^2]*G[r61, 1, w^2])/3 - (256*G[r61, w^2]*G[r61, 1, w^2])/3 - 
   (256*G[r62, w^2]*G[r61, 1, w^2])/3 + (208*G[w^(-2), w^2]*G[r61, 1, w^2])/
    3 + 16*G[-w^(-1), w^2]*G[r61, 1, w^2] + 16*G[-w, w^2]*G[r61, 1, w^2] + 
   (128*G[0, w^2]*G[r61, r61, w^2])/3 + (64*G[1, r7]*G[r61, r61, w^2])/3 - 
   (256*G[1, w^2]*G[r61, r61, w^2])/3 - (128*G[r61, w^2]*G[r61, r61, w^2])/
    3 - (128*G[r62, w^2]*G[r61, r61, w^2])/3 + 
   (128*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + (128*G[0, w^2]*G[r61, r62, w^2])/
    3 + (64*G[1, r7]*G[r61, r62, w^2])/3 - (256*G[1, w^2]*G[r61, r62, w^2])/
    3 - (128*G[r61, w^2]*G[r61, r62, w^2])/3 - 
   (128*G[r62, w^2]*G[r61, r62, w^2])/3 + 
   (128*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + 8*G[0, -w]*G[r61, w^(-2), w^2] - 
   (80*G[0, w^2]*G[r61, w^(-2), w^2])/3 - 8*G[1, r7]*G[r61, w^(-2), w^2] - 
   16*G[1, -w]*G[r61, w^(-2), w^2] + 16*G[1, w^2]*G[r61, w^(-2), w^2] + 
   (56*G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
   (56*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 8*G[0, -w]*G[r61, -w^(-1), w^2] - 
   8*G[0, w^2]*G[r61, -w^(-1), w^2] - 8*G[1, r7]*G[r61, -w^(-1), w^2] + 
   16*G[1, -w]*G[r61, -w^(-1), w^2] + 16*G[1, w^2]*G[r61, -w^(-1), w^2] - 
   8*G[0, -w]*G[r61, -w, w^2] - 8*G[0, w^2]*G[r61, -w, w^2] - 
   8*G[1, r7]*G[r61, -w, w^2] + 16*G[1, -w]*G[r61, -w, w^2] + 
   16*G[1, w^2]*G[r61, -w, w^2] + 8*G[0, -w]*G[r61, w^2, w^2] + 
   (176*G[0, w^2]*G[r61, w^2, w^2])/3 + (80*G[1, r7]*G[r61, w^2, w^2])/3 - 
   16*G[1, -w]*G[r61, w^2, w^2] - (416*G[1, w^2]*G[r61, w^2, w^2])/3 - 
   (128*G[r61, w^2]*G[r61, w^2, w^2])/3 - (128*G[r62, w^2]*G[r61, w^2, w^2])/
    3 + (160*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - 
   (152*G[0, w^2]*G[r62, 0, w^2])/3 - (80*G[1, r7]*G[r62, 0, w^2])/3 + 
   (416*G[1, w^2]*G[r62, 0, w^2])/3 + (200*G[r61, w^2]*G[r62, 0, w^2])/3 + 
   (200*G[r62, w^2]*G[r62, 0, w^2])/3 - (232*G[w^(-2), w^2]*G[r62, 0, w^2])/
    3 - 8*G[-w^(-1), w^2]*G[r62, 0, w^2] - 8*G[-w, w^2]*G[r62, 0, w^2] + 
   (256*G[0, w^2]*G[r62, 1, w^2])/3 + (128*G[1, r7]*G[r62, 1, w^2])/3 - 
   (512*G[1, w^2]*G[r62, 1, w^2])/3 - (256*G[r61, w^2]*G[r62, 1, w^2])/3 - 
   (256*G[r62, w^2]*G[r62, 1, w^2])/3 + (208*G[w^(-2), w^2]*G[r62, 1, w^2])/
    3 + 16*G[-w^(-1), w^2]*G[r62, 1, w^2] + 16*G[-w, w^2]*G[r62, 1, w^2] + 
   (128*G[0, w^2]*G[r62, r61, w^2])/3 + (64*G[1, r7]*G[r62, r61, w^2])/3 - 
   (256*G[1, w^2]*G[r62, r61, w^2])/3 - (128*G[r61, w^2]*G[r62, r61, w^2])/
    3 - (128*G[r62, w^2]*G[r62, r61, w^2])/3 + 
   (128*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + (128*G[0, w^2]*G[r62, r62, w^2])/
    3 + (64*G[1, r7]*G[r62, r62, w^2])/3 - (256*G[1, w^2]*G[r62, r62, w^2])/
    3 - (128*G[r61, w^2]*G[r62, r62, w^2])/3 - 
   (128*G[r62, w^2]*G[r62, r62, w^2])/3 + 
   (128*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 8*G[0, -w]*G[r62, w^(-2), w^2] - 
   (80*G[0, w^2]*G[r62, w^(-2), w^2])/3 - 8*G[1, r7]*G[r62, w^(-2), w^2] - 
   16*G[1, -w]*G[r62, w^(-2), w^2] + 16*G[1, w^2]*G[r62, w^(-2), w^2] + 
   (56*G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
   (56*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 8*G[0, -w]*G[r62, -w^(-1), w^2] - 
   8*G[0, w^2]*G[r62, -w^(-1), w^2] - 8*G[1, r7]*G[r62, -w^(-1), w^2] + 
   16*G[1, -w]*G[r62, -w^(-1), w^2] + 16*G[1, w^2]*G[r62, -w^(-1), w^2] - 
   8*G[0, -w]*G[r62, -w, w^2] - 8*G[0, w^2]*G[r62, -w, w^2] - 
   8*G[1, r7]*G[r62, -w, w^2] + 16*G[1, -w]*G[r62, -w, w^2] + 
   16*G[1, w^2]*G[r62, -w, w^2] + 8*G[0, -w]*G[r62, w^2, w^2] + 
   (176*G[0, w^2]*G[r62, w^2, w^2])/3 + (80*G[1, r7]*G[r62, w^2, w^2])/3 - 
   16*G[1, -w]*G[r62, w^2, w^2] - (416*G[1, w^2]*G[r62, w^2, w^2])/3 - 
   (128*G[r61, w^2]*G[r62, w^2, w^2])/3 - (128*G[r62, w^2]*G[r62, w^2, w^2])/
    3 + (160*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + 
   8*G[0, w]*G[w^(-2), 0, w^2] + (176*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 
   (80*G[1, r7]*G[w^(-2), 0, w^2])/3 - (416*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
   (128*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - 
   (128*G[r62, w^2]*G[w^(-2), 0, w^2])/3 + 
   (160*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 + 
   ((80*I)/3)*Pi*G[w^(-2), 1, w^2] + 16*G[0, -w]*G[w^(-2), 1, w^2] - 
   (80*G[0, w]*G[w^(-2), 1, w^2])/3 - (256*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
   (128*G[1, r7]*G[w^(-2), 1, w^2])/3 - 32*G[1, -w]*G[w^(-2), 1, w^2] + 
   (160*G[1, w]*G[w^(-2), 1, w^2])/3 + 32*G[1, w^2]*G[w^(-2), 1, w^2] + 
   (208*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
   (208*G[r62, w^2]*G[w^(-2), 1, w^2])/3 - 
   (256*G[0, w^2]*G[w^(-2), r61, w^2])/3 - (104*G[1, r7]*G[w^(-2), r61, w^2])/
    3 + (464*G[1, w^2]*G[w^(-2), r61, w^2])/3 + 
   (184*G[r61, w^2]*G[w^(-2), r61, w^2])/3 + 
   (184*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
   (160*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
   (256*G[0, w^2]*G[w^(-2), r62, w^2])/3 - (104*G[1, r7]*G[w^(-2), r62, w^2])/
    3 + (464*G[1, w^2]*G[w^(-2), r62, w^2])/3 + 
   (184*G[r61, w^2]*G[w^(-2), r62, w^2])/3 + 
   (184*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
   (160*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
   ((4*I)/3)*Pi*G[w^(-2), w^(-2), w^2] + 8*G[0, -w]*G[w^(-2), w^(-2), w^2] + 
   (4*G[0, w]*G[w^(-2), w^(-2), w^2])/3 + 
   (136*G[0, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
   (20*G[1, r7]*G[w^(-2), w^(-2), w^2])/3 - 
   16*G[1, -w]*G[w^(-2), w^(-2), w^2] - (8*G[1, w]*G[w^(-2), w^(-2), w^2])/
    3 + 16*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
   (160*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
   (160*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
   (12*I)*Pi*G[w^(-2), -w^(-1), w^2] - 8*G[0, -w]*G[w^(-2), -w^(-1), w^2] + 
   12*G[0, w]*G[w^(-2), -w^(-1), w^2] + 
   24*G[0, w^2]*G[w^(-2), -w^(-1), w^2] + 
   36*G[1, r7]*G[w^(-2), -w^(-1), w^2] + 
   16*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 24*G[1, w]*G[w^(-2), -w^(-1), w^2] - 
   48*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - (12*I)*Pi*G[w^(-2), -w, w^2] - 
   24*G[0, -w]*G[w^(-2), -w, w^2] + 12*G[0, w]*G[w^(-2), -w, w^2] + 
   24*G[0, w^2]*G[w^(-2), -w, w^2] + 36*G[1, r7]*G[w^(-2), -w, w^2] + 
   48*G[1, -w]*G[w^(-2), -w, w^2] - 24*G[1, w]*G[w^(-2), -w, w^2] - 
   48*G[1, w^2]*G[w^(-2), -w, w^2] + 8*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
   8*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 8*G[-w, w^2]*G[-w^(-1), 0, -w] - 
   8*G[0, w]*G[-w^(-1), 0, w^2] + 8*G[0, w^2]*G[-w^(-1), 0, w^2] - 
   24*G[r61, w^2]*G[-w^(-1), 0, w^2] - 24*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
   8*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 8*G[-w^(-1), w^2]*
    G[-w^(-1), 0, w^2] + 24*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
   16*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 16*G[-w^(-1), w^2]*
    G[-w^(-1), 1, -w] + 16*G[-w, w^2]*G[-w^(-1), 1, -w] + 
   (16*I)*Pi*G[-w^(-1), 1, w^2] - 16*G[0, -w]*G[-w^(-1), 1, w^2] - 
   16*G[0, w]*G[-w^(-1), 1, w^2] + 32*G[1, -w]*G[-w^(-1), 1, w^2] + 
   32*G[1, w]*G[-w^(-1), 1, w^2] - 32*G[1, w^2]*G[-w^(-1), 1, w^2] + 
   48*G[r61, w^2]*G[-w^(-1), 1, w^2] + 48*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
   16*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 16*G[-w^(-1), w^2]*
    G[-w^(-1), 1, w^2] - 48*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
   8*G[0, w^2]*G[-w^(-1), r61, w^2] - 8*G[1, r7]*G[-w^(-1), r61, w^2] + 
   16*G[1, w^2]*G[-w^(-1), r61, w^2] - 8*G[0, w^2]*G[-w^(-1), r62, w^2] - 
   8*G[1, r7]*G[-w^(-1), r62, w^2] + 16*G[1, w^2]*G[-w^(-1), r62, w^2] - 
   (4*I)*Pi*G[-w^(-1), w^(-2), w^2] + 4*G[0, w]*G[-w^(-1), w^(-2), w^2] + 
   4*G[1, r7]*G[-w^(-1), w^(-2), w^2] - 8*G[1, w]*G[-w^(-1), w^(-2), w^2] - 
   (4*I)*Pi*G[-w^(-1), -w^(-1), w^2] + 4*G[0, w]*G[-w^(-1), -w^(-1), w^2] + 
   4*G[1, r7]*G[-w^(-1), -w^(-1), w^2] - 8*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
   (4*I)*Pi*G[-w^(-1), -w, w^2] + 16*G[0, -w]*G[-w^(-1), -w, w^2] + 
   4*G[0, w]*G[-w^(-1), -w, w^2] + 4*G[1, r7]*G[-w^(-1), -w, w^2] - 
   32*G[1, -w]*G[-w^(-1), -w, w^2] - 8*G[1, w]*G[-w^(-1), -w, w^2] + 
   (8*I)*Pi*G[-w^(-1), w^2, w^2] + 24*G[0, -w]*G[-w^(-1), w^2, w^2] - 
   8*G[0, w]*G[-w^(-1), w^2, w^2] - 24*G[0, w^2]*G[-w^(-1), w^2, w^2] - 
   32*G[1, r7]*G[-w^(-1), w^2, w^2] - 48*G[1, -w]*G[-w^(-1), w^2, w^2] + 
   16*G[1, w]*G[-w^(-1), w^2, w^2] + 48*G[1, w^2]*G[-w^(-1), w^2, w^2] + 
   8*G[0, w]*G[-w, 0, w^2] + 8*G[0, w^2]*G[-w, 0, w^2] - 
   24*G[r61, w^2]*G[-w, 0, w^2] - 24*G[r62, w^2]*G[-w, 0, w^2] - 
   8*G[w^(-2), w^2]*G[-w, 0, w^2] + 24*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
   8*G[-w, w^2]*G[-w, 0, w^2] + (16*I)*Pi*G[-w, 1, w^2] - 
   16*G[0, -w]*G[-w, 1, w^2] - 16*G[0, w]*G[-w, 1, w^2] + 
   32*G[1, -w]*G[-w, 1, w^2] + 32*G[1, w]*G[-w, 1, w^2] - 
   32*G[1, w^2]*G[-w, 1, w^2] + 48*G[r61, w^2]*G[-w, 1, w^2] + 
   48*G[r62, w^2]*G[-w, 1, w^2] + 16*G[w^(-2), w^2]*G[-w, 1, w^2] - 
   48*G[-w^(-1), w^2]*G[-w, 1, w^2] - 16*G[-w, w^2]*G[-w, 1, w^2] - 
   8*G[0, w^2]*G[-w, r61, w^2] - 8*G[1, r7]*G[-w, r61, w^2] + 
   16*G[1, w^2]*G[-w, r61, w^2] - 8*G[0, w^2]*G[-w, r62, w^2] - 
   8*G[1, r7]*G[-w, r62, w^2] + 16*G[1, w^2]*G[-w, r62, w^2] - 
   (4*I)*Pi*G[-w, w^(-2), w^2] + 4*G[0, w]*G[-w, w^(-2), w^2] + 
   4*G[1, r7]*G[-w, w^(-2), w^2] - 8*G[1, w]*G[-w, w^(-2), w^2] - 
   (4*I)*Pi*G[-w, -w^(-1), w^2] + 16*G[0, -w]*G[-w, -w^(-1), w^2] + 
   4*G[0, w]*G[-w, -w^(-1), w^2] + 4*G[1, r7]*G[-w, -w^(-1), w^2] - 
   32*G[1, -w]*G[-w, -w^(-1), w^2] - 8*G[1, w]*G[-w, -w^(-1), w^2] - 
   (4*I)*Pi*G[-w, -w, w^2] + 4*G[0, w]*G[-w, -w, w^2] + 
   4*G[1, r7]*G[-w, -w, w^2] - 8*G[1, w]*G[-w, -w, w^2] + 
   (8*I)*Pi*G[-w, w^2, w^2] + 8*G[0, -w]*G[-w, w^2, w^2] - 
   8*G[0, w]*G[-w, w^2, w^2] - 24*G[0, w^2]*G[-w, w^2, w^2] - 
   32*G[1, r7]*G[-w, w^2, w^2] - 16*G[1, -w]*G[-w, w^2, w^2] + 
   16*G[1, w]*G[-w, w^2, w^2] + 48*G[1, w^2]*G[-w, w^2, w^2] + 
   (56*G[0, 0, 0, w])/3 + 8*G[0, 0, 0, w^2] - (64*G[0, 0, 1, w])/3 - 
   8*G[0, 0, r61, w^2] - 8*G[0, 0, r62, w^2] + (152*G[0, 0, w^2, w^2])/3 + 
   (128*G[0, 1, 0, w])/3 - (256*G[0, 1, 1, w])/3 - 
   (160*G[0, 1, w^2, w^2])/3 - 32*G[0, r1, 0, w] + 64*G[0, r1, 1, w] - 
   32*G[0, r2, 0, w] + 64*G[0, r2, 1, w] - 24*G[0, r61, w^2, w^2] - 
   24*G[0, r62, w^2, w^2] - 8*G[0, w^(-2), 0, w^2] + 
   8*G[0, w^(-2), r61, w^2] + 8*G[0, w^(-2), r62, w^2] + 
   (128*G[0, w^2, 0, w^2])/3 - (160*G[0, w^2, 1, w^2])/3 - 
   16*G[0, w^2, r61, w^2] - 16*G[0, w^2, r62, w^2] - 
   (160*G[0, w^2, w^2, w^2])/3 + 48*G[-I, 0, 0, r1] - 48*G[-I, 0, 0, w] - 
   32*G[-I, 0, 1, r1] + 32*G[-I, 0, 1, w] - 16*G[-I, r1, 0, r1] + 
   16*G[-I, r1, 0, w] + 32*G[-I, r1, 1, r1] - 32*G[-I, r1, 1, w] - 
   16*G[-I, r2, 0, r1] + 16*G[-I, r2, 0, w] + 32*G[-I, r2, 1, r1] - 
   32*G[-I, r2, 1, w] + 48*G[I, 0, 0, r1] - 48*G[I, 0, 0, w] - 
   32*G[I, 0, 1, r1] + 32*G[I, 0, 1, w] - 16*G[I, r1, 0, r1] + 
   16*G[I, r1, 0, w] + 32*G[I, r1, 1, r1] - 32*G[I, r1, 1, w] - 
   16*G[I, r2, 0, r1] + 16*G[I, r2, 0, w] + 32*G[I, r2, 1, r1] - 
   32*G[I, r2, 1, w] + (32*G[1, 0, 0, w])/3 - (64*G[1, 0, 1, w])/3 - 
   (208*G[1, 0, w^2, w^2])/3 - (256*G[1, 1, 0, w])/3 + 
   (512*G[1, 1, 1, w])/3 - (512*G[1, 1, 1, w^2])/3 + 
   (256*G[1, 1, r61, w^2])/3 + (256*G[1, 1, r62, w^2])/3 + 
   32*G[1, r1, 0, w] - 64*G[1, r1, 1, w] + 32*G[1, r2, 0, w] - 
   64*G[1, r2, 1, w] - (256*G[1, r61, 0, w^2])/3 + 
   (256*G[1, r61, 1, w^2])/3 + (128*G[1, r61, r61, w^2])/3 + 
   (128*G[1, r61, r62, w^2])/3 + (208*G[1, r61, w^2, w^2])/3 - 
   (256*G[1, r62, 0, w^2])/3 + (256*G[1, r62, 1, w^2])/3 + 
   (128*G[1, r62, r61, w^2])/3 + (128*G[1, r62, r62, w^2])/3 + 
   (208*G[1, r62, w^2, w^2])/3 + (256*G[1, w^(-2), 0, w^2])/3 - 
   (256*G[1, w^(-2), r61, w^2])/3 - (256*G[1, w^(-2), r62, w^2])/3 + 
   16*G[1, w^2, 0, w^2] - 16*G[1, w^2, r61, w^2] - 16*G[1, w^2, r62, w^2] + 
   24*G[r1, 0, 0, w] + 24*G[r2, 0, 0, w] + (152*G[r61, 0, 0, w^2])/3 - 
   (160*G[r61, 0, 1, w^2])/3 - 24*G[r61, 0, r61, w^2] - 
   24*G[r61, 0, r62, w^2] - (232*G[r61, 0, w^2, w^2])/3 - 
   (256*G[r61, 1, 0, w^2])/3 + (256*G[r61, 1, 1, w^2])/3 + 
   (128*G[r61, 1, r61, w^2])/3 + (128*G[r61, 1, r62, w^2])/3 + 
   (208*G[r61, 1, w^2, w^2])/3 - (128*G[r61, r61, 0, w^2])/3 + 
   (128*G[r61, r61, 1, w^2])/3 + (64*G[r61, r61, r61, w^2])/3 + 
   (64*G[r61, r61, r62, w^2])/3 + (128*G[r61, r61, w^2, w^2])/3 - 
   (128*G[r61, r62, 0, w^2])/3 + (128*G[r61, r62, 1, w^2])/3 + 
   (64*G[r61, r62, r61, w^2])/3 + (64*G[r61, r62, r62, w^2])/3 + 
   (128*G[r61, r62, w^2, w^2])/3 + (56*G[r61, w^(-2), 0, w^2])/3 - 
   (56*G[r61, w^(-2), r61, w^2])/3 - (56*G[r61, w^(-2), r62, w^2])/3 + 
   16*G[r61, -w^(-1), 0, w^2] - 32*G[r61, -w^(-1), 1, w^2] + 
   16*G[r61, -w, 0, w^2] - 32*G[r61, -w, 1, w^2] - 
   (176*G[r61, w^2, 0, w^2])/3 + (208*G[r61, w^2, 1, w^2])/3 + 
   24*G[r61, w^2, r61, w^2] + 24*G[r61, w^2, r62, w^2] + 
   (160*G[r61, w^2, w^2, w^2])/3 + (152*G[r62, 0, 0, w^2])/3 - 
   (160*G[r62, 0, 1, w^2])/3 - 24*G[r62, 0, r61, w^2] - 
   24*G[r62, 0, r62, w^2] - (232*G[r62, 0, w^2, w^2])/3 - 
   (256*G[r62, 1, 0, w^2])/3 + (256*G[r62, 1, 1, w^2])/3 + 
   (128*G[r62, 1, r61, w^2])/3 + (128*G[r62, 1, r62, w^2])/3 + 
   (208*G[r62, 1, w^2, w^2])/3 - (128*G[r62, r61, 0, w^2])/3 + 
   (128*G[r62, r61, 1, w^2])/3 + (64*G[r62, r61, r61, w^2])/3 + 
   (64*G[r62, r61, r62, w^2])/3 + (128*G[r62, r61, w^2, w^2])/3 - 
   (128*G[r62, r62, 0, w^2])/3 + (128*G[r62, r62, 1, w^2])/3 + 
   (64*G[r62, r62, r61, w^2])/3 + (64*G[r62, r62, r62, w^2])/3 + 
   (128*G[r62, r62, w^2, w^2])/3 + (56*G[r62, w^(-2), 0, w^2])/3 - 
   (56*G[r62, w^(-2), r61, w^2])/3 - (56*G[r62, w^(-2), r62, w^2])/3 + 
   16*G[r62, -w^(-1), 0, w^2] - 32*G[r62, -w^(-1), 1, w^2] + 
   16*G[r62, -w, 0, w^2] - 32*G[r62, -w, 1, w^2] - 
   (176*G[r62, w^2, 0, w^2])/3 + (208*G[r62, w^2, 1, w^2])/3 + 
   24*G[r62, w^2, r61, w^2] + 24*G[r62, w^2, r62, w^2] + 
   (160*G[r62, w^2, w^2, w^2])/3 - (152*G[w^(-2), 0, 0, w^2])/3 + 
   (160*G[w^(-2), 0, 1, w^2])/3 + 24*G[w^(-2), 0, r61, w^2] + 
   24*G[w^(-2), 0, r62, w^2] + (160*G[w^(-2), 0, w^2, w^2])/3 + 
   (208*G[w^(-2), 1, 0, w^2])/3 - (208*G[w^(-2), 1, r61, w^2])/3 - 
   (208*G[w^(-2), 1, r62, w^2])/3 + (232*G[w^(-2), r61, 0, w^2])/3 - 
   (208*G[w^(-2), r61, 1, w^2])/3 - (128*G[w^(-2), r61, r61, w^2])/3 - 
   (128*G[w^(-2), r61, r62, w^2])/3 - (160*G[w^(-2), r61, w^2, w^2])/3 + 
   (232*G[w^(-2), r62, 0, w^2])/3 - (208*G[w^(-2), r62, 1, w^2])/3 - 
   (128*G[w^(-2), r62, r61, w^2])/3 - (128*G[w^(-2), r62, r62, w^2])/3 - 
   (160*G[w^(-2), r62, w^2, w^2])/3 - (160*G[w^(-2), w^(-2), 0, w^2])/3 + 
   (160*G[w^(-2), w^(-2), r61, w^2])/3 + (160*G[w^(-2), w^(-2), r62, w^2])/
    3 - 16*G[w^(-2), -w^(-1), 0, w^2] + 32*G[w^(-2), -w^(-1), 1, w^2] - 
   8*G[-w^(-1), 0, 0, w^2] + 8*G[-w^(-1), 0, r61, w^2] + 
   8*G[-w^(-1), 0, r62, w^2] + 16*G[-w^(-1), 1, 0, w^2] - 
   16*G[-w^(-1), 1, r61, w^2] - 16*G[-w^(-1), 1, r62, w^2] + 
   8*G[-w^(-1), r61, 0, w^2] - 16*G[-w^(-1), r61, 1, w^2] + 
   8*G[-w^(-1), r62, 0, w^2] - 16*G[-w^(-1), r62, 1, w^2] - 
   16*G[-w^(-1), -w, 0, w^2] + 32*G[-w^(-1), -w, 1, w^2] - 
   8*G[-w, 0, 0, w^2] + 8*G[-w, 0, r61, w^2] + 8*G[-w, 0, r62, w^2] + 
   16*G[-w, 0, w^2, w^2] + 16*G[-w, 1, 0, w^2] - 16*G[-w, 1, r61, w^2] - 
   16*G[-w, 1, r62, w^2] - 32*G[-w, 1, w^2, w^2] + 8*G[-w, r61, 0, w^2] - 
   16*G[-w, r61, 1, w^2] + 8*G[-w, r62, 0, w^2] - 16*G[-w, r62, 1, w^2] - 
   16*G[-w, -w^(-1), 0, w^2] + 32*G[-w, -w^(-1), 1, w^2] + 
   16*G[-w, w^2, 0, w^2] - 32*G[-w, w^2, 1, w^2] + (16*Pi*GI[0, r2])/3 + 
   (92*Zeta[3])/3)


==> Analytical_expressions/Cal_NP3_g50_weight4/g50bpre_4.m <==
-1/6*(Pi^2*G[-1, r7])/(w^2 - z3) + 
 (-13/(w^2 - z3) - 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[0, -w]^3 - (31*G[0, w^2]^3)/(3*(w^2 - z3)) - 
 (5*Pi^2*G[-I, r1])/(6*(w^2 - z3)) + (5*Pi^2*G[-I, w])/(6*(w^2 - z3)) - 
 (5*Pi^2*G[I, r1])/(6*(w^2 - z3)) + (5*Pi^2*G[I, w])/(6*(w^2 - z3)) + 
 64*(5/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, -w]^3 + (32*G[1, w^2]^3)/(w^2 - z3) - 
 (32*G[r61, w^2]^3)/(3*(w^2 - z3)) - (32*G[r62, w^2]^3)/(3*(w^2 - z3)) + 
 ((I/6)*Pi*G[w^(-2), w^2]^2)/(w^2 - z3) + (((3*I)/2)*Pi*G[-w^(-1), w^2]^2)/
  (w^2 - z3) + G[r1, w]*
  (-1/6*(Pi^2*(-2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])) - 
   ((4*I)*Pi*G[w^(-2), w^2])/(w^2 - z3) + ((4*I)*Pi*G[w^(-2), z3])/
    (w^2 - z3) - ((8*I)*Pi*G[-w^(-1), w^2])/(w^2 - z3) + 
   ((8*I)*Pi*G[-w^(-1), z3])/(w^2 - z3)) + 
 G[r2, w]*
  (-1/6*(Pi^2*(-2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])) - 
   ((4*I)*Pi*G[w^(-2), w^2])/(w^2 - z3) + ((4*I)*Pi*G[w^(-2), z3])/
    (w^2 - z3) - ((8*I)*Pi*G[-w^(-1), w^2])/(w^2 - z3) + 
   ((8*I)*Pi*G[-w^(-1), z3])/(w^2 - z3)) + (((3*I)/2)*Pi*G[-w, w^2]^2)/
  (w^2 - z3) + G[0, -w]^2*((7*G[0, w^2])/(w^2 - z3) + 
   3*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[0, z2] - (6*G[0, z3])/(w^2 - z3) + 
   (132/(w^2 - z3) + 28*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, -w] - (18*G[1, w^2])/(w^2 - z3) + 
   (-40/(w^2 - z3) - 10*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, z2] + (8*G[1, z3])/(w^2 - z3) + 
   G[r61, w^2]/(-w^2 + z3) + G[r61, z3]/(w^2 - z3) + 
   G[r62, w^2]/(-w^2 + z3) + G[r62, z3]/(w^2 - z3) + 
   ((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), -w])/2 - 
   (3*G[w^(-2), w^2])/(w^2 - z3) + 
   ((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), z2])/2 + 
   (3*G[w^(-2), z3])/(w^2 - z3) + 
   (6/(w^2 - z3) - (3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1] + 
   (-31/(w^2 - z3) - (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), -w] + 
   (10*G[-w^(-1), w^2])/(w^2 - z3) + 
   ((24/(w^2 - z3) + 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), z2])/2 - 
   (6*G[-w^(-1), z3])/(w^2 - z3) + 
   (6/(w^2 - z3) - (3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1] + 
   ((24/(w^2 - z3) + 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, z2])/2 + 
   (4*G[-w, z3])/(w^2 - z3) + 
   ((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w])/2 + 
   ((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, z2])/2 + 
   G[w^2, z3]/(w^2 - z3)) + G[1, -w]^2*((-96*G[1, w^2])/(w^2 - z3) + 
   (-256/(w^2 - z3) - 64*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, z2] + (32*G[1, z3])/(w^2 - z3) - 
   (8*G[w^(-2), w^2])/(w^2 - z3) + (8*G[w^(-2), z3])/(w^2 - z3) + 
   (-108/(w^2 - z3) - 20*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w^(-1), -w] + (56*G[-w^(-1), w^2])/
    (w^2 - z3) + 8*(4/(w^2 - z3) + 
     Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])*
    G[-w^(-1), z2] - (40*G[-w^(-1), z3])/(w^2 - z3) + 
   (24*G[-w, w^2])/(w^2 - z3) + 
   8*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[-w, z2] - (8*G[-w, z3])/(w^2 - z3) + 
   (8*G[w^2, z3])/(w^2 - z3)) + G[r62, w^2]^2*
  ((32*G[r62, z3])/(3*(w^2 - z3)) - (67*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
   (56*G[w^(-2), z3])/(3*(w^2 - z3)) + (56*G[w^2, z3])/(3*(w^2 - z3))) + 
 G[r61, w^2]^2*((32*G[r61, z3])/(3*(w^2 - z3)) - 
   (32*G[r62, w^2])/(w^2 - z3) + (32*G[r62, z3])/(3*(w^2 - z3)) - 
   (67*G[w^(-2), w^2])/(3*(w^2 - z3)) + (56*G[w^(-2), z3])/(3*(w^2 - z3)) + 
   (56*G[w^2, z3])/(3*(w^2 - z3))) + 
 G[0, w^2]^2*((31*G[0, z3])/(3*(w^2 - z3)) - (46*G[1, r7])/(3*(w^2 - z3)) + 
   (132*G[1, w^2])/(w^2 - z3) - (152*G[1, z3])/(3*(w^2 - z3)) + 
   (59*G[r61, w^2])/(3*(w^2 - z3)) - (74*G[r61, z3])/(3*(w^2 - z3)) + 
   (59*G[r62, w^2])/(3*(w^2 - z3)) - (74*G[r62, z3])/(3*(w^2 - z3)) - 
   (113*G[w^(-2), w^2])/(3*(w^2 - z3)) + (83*G[w^(-2), z3])/(3*(w^2 - z3)) - 
   (17*G[-w^(-1), w^2])/(w^2 - z3) + (12*G[-w^(-1), z3])/(w^2 - z3) - 
   (17*G[-w, w^2])/(w^2 - z3) + (12*G[-w, z3])/(w^2 - z3) + 
   (83*G[w^2, z3])/(3*(w^2 - z3))) + 
 G[1, w^2]^2*((((80*I)/3)*Pi)/(w^2 - z3) - (32*G[1, z3])/(w^2 - z3) + 
   (208*G[r61, w^2])/(w^2 - z3) - (208*G[r61, z3])/(3*(w^2 - z3)) + 
   (208*G[r62, w^2])/(w^2 - z3) - (208*G[r62, z3])/(3*(w^2 - z3)) - 
   (24*G[w^(-2), w^2])/(w^2 - z3) + (28*G[w^(-2), z3])/(w^2 - z3) - 
   (40*G[-w^(-1), w^2])/(w^2 - z3) + (4*G[-w^(-1), z3])/(w^2 - z3) - 
   (40*G[-w, w^2])/(w^2 - z3) + (4*G[-w, z3])/(w^2 - z3) + 
   (28*G[w^2, z3])/(w^2 - z3)) - (((4*I)/3)*Pi*G[0, 0, w])/(w^2 - z3) - 
 (((16*I)/3)*Pi*G[0, 1, w])/(w^2 - z3) + ((4*I)*Pi*G[0, r1, w])/(w^2 - z3) + 
 ((4*I)*Pi*G[0, r2, w])/(w^2 - z3) - ((2*I)*Pi*G[-I, 0, r1])/(w^2 - z3) + 
 ((2*I)*Pi*G[-I, 0, w])/(w^2 - z3) + ((2*I)*Pi*G[-I, r1, r1])/(w^2 - z3) - 
 ((2*I)*Pi*G[-I, r1, w])/(w^2 - z3) + ((2*I)*Pi*G[-I, r2, r1])/(w^2 - z3) - 
 ((2*I)*Pi*G[-I, r2, w])/(w^2 - z3) - ((2*I)*Pi*G[I, 0, r1])/(w^2 - z3) + 
 ((2*I)*Pi*G[I, 0, w])/(w^2 - z3) + ((2*I)*Pi*G[I, r1, r1])/(w^2 - z3) - 
 ((2*I)*Pi*G[I, r1, w])/(w^2 - z3) + ((2*I)*Pi*G[I, r2, r1])/(w^2 - z3) - 
 ((2*I)*Pi*G[I, r2, w])/(w^2 - z3) - (((4*I)/3)*Pi*G[1, 0, w])/(w^2 - z3) + 
 (((32*I)/3)*Pi*G[1, 1, w])/(w^2 - z3) - (((80*I)/3)*Pi*G[1, 1, w^2])/
  (w^2 - z3) + (((80*I)/3)*Pi*G[1, 1, z3])/(w^2 - z3) - 
 ((4*I)*Pi*G[1, r1, w])/(w^2 - z3) - ((4*I)*Pi*G[1, r2, w])/(w^2 - z3) + 
 (((10*I)/3)*Pi*G[1, w^(-2), w^2])/(w^2 - z3) - 
 (((10*I)/3)*Pi*G[1, w^(-2), z3])/(w^2 - z3) + 
 ((10*I)*Pi*G[1, -w^(-1), w^2])/(w^2 - z3) - ((10*I)*Pi*G[1, -w^(-1), z3])/
  (w^2 - z3) + ((10*I)*Pi*G[1, -w, w^2])/(w^2 - z3) - 
 ((10*I)*Pi*G[1, -w, z3])/(w^2 - z3) - ((4*I)*Pi*G[1, w^2, w^2])/(w^2 - z3) - 
 (((10*I)/3)*Pi*G[1, w^2, z3])/(w^2 - z3) + (((22*I)/3)*Pi*G[w^(-2), 1, w^2])/
  (w^2 - z3) - (((22*I)/3)*Pi*G[w^(-2), 1, z3])/(w^2 - z3) - 
 ((I/6)*Pi*G[w^(-2), w^(-2), w^2])/(w^2 - z3) + 
 ((I/6)*Pi*G[w^(-2), w^(-2), z3])/(w^2 - z3) - 
 (((7*I)/2)*Pi*G[w^(-2), -w^(-1), w^2])/(w^2 - z3) + 
 (((7*I)/2)*Pi*G[w^(-2), -w^(-1), z3])/(w^2 - z3) - 
 (((7*I)/2)*Pi*G[w^(-2), -w, w^2])/(w^2 - z3) + 
 (((7*I)/2)*Pi*G[w^(-2), -w, z3])/(w^2 - z3) + 
 ((I/6)*Pi*G[w^(-2), w^2, z3])/(w^2 - z3) + 
 G[1, z2]*
  ((Pi^2*(-4 + (-w^2 + z3)*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))]))/(3*(w^2 - z3)) + 
   10*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[0, 0, -w] + 
   (-80/(w^2 - z3) - 20*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[0, 1, -w] + 
   (-24/(w^2 - z3) - 6*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[0, -w, -w] + 
   (-128/(w^2 - z3) - 32*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 0, -w] + 
   64*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 1, -w] + 
   12*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, -w, -w] + 
   6*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[-w^(-1), 0, -w] + 
   (-48/(w^2 - z3) - 12*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w^(-1), 1, -w]) + 
 ((6*I)*Pi*G[-w^(-1), 1, w^2])/(w^2 - z3) - ((6*I)*Pi*G[-w^(-1), 1, z3])/
  (w^2 - z3) - (((3*I)/2)*Pi*G[-w^(-1), w^(-2), w^2])/(w^2 - z3) + 
 (((3*I)/2)*Pi*G[-w^(-1), w^(-2), z3])/(w^2 - z3) - 
 (((3*I)/2)*Pi*G[-w^(-1), -w^(-1), w^2])/(w^2 - z3) + 
 (((3*I)/2)*Pi*G[-w^(-1), -w^(-1), z3])/(w^2 - z3) - 
 (((3*I)/2)*Pi*G[-w^(-1), -w, w^2])/(w^2 - z3) + 
 (((3*I)/2)*Pi*G[-w^(-1), -w, z3])/(w^2 - z3) + 
 ((2*I)*Pi*G[-w^(-1), w^2, w^2])/(w^2 - z3) + 
 (((3*I)/2)*Pi*G[-w^(-1), w^2, z3])/(w^2 - z3) + 
 G[0, z2]*
  ((Pi^2*(-12/(w^2 - z3) + 9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - 4*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]))/12 + 
   24*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, -w]^2 + 
   G[1, -w]*
    ((-3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
       2*(6/(w^2 - z3) + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
            w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]))*G[-w^(-1), 1] + 
     (-24/(w^2 - z3) - 6*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))])*G[-w^(-1), -w] + 
     (-3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
       2*(6/(w^2 - z3) + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
            w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]))*G[-w, 1]) + 
   (-12/(w^2 - z3) - 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[0, 0, -w] + 
   (3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
     Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (3*w^2)/(1 - w^2*z3))])*G[0, 0, w] + 
   6*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[0, 1, -w] + 
   3*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[0, -w, -w] + 
   12*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 0, -w] + 
   (-96/(w^2 - z3) - 24*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 1, -w] + 
   (-24/(w^2 - z3) - 6*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, -w, -w] + 
   (6/(w^2 - z3) - (3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, 1] + 
   (-12/(w^2 - z3) - 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w^(-1), 0, -w] + 
   (-12/(w^2 - z3) + 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     2*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   6*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   (6/(w^2 - z3) - (3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 0, 1] + 
   (-12/(w^2 - z3) + 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     2*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 G[w^(-2), -w]*
  ((Pi^2*(-8 + (w^2 - z3)*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + (-w^2 + z3)*
       Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))]))/(12*(w^2 - z3)) + 
   ((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 0, -w])/2 + 
   3*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 0, w] + 
   (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 1, -w] + 
   ((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, -w, -w])/2 + 
   (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[1, -w, -w] + 
   ((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, 1])/2 + 
   (3*(8 + (-w^2 + z3)*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + (w^2 - z3)*
       Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, -w])/(2*(w^2 - z3)) + 
   (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   3*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   ((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 0, 1])/2 + 
   (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 G[w^2, -w]*
  ((Pi^2*(-8 + (w^2 - z3)*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + (-w^2 + z3)*
       Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))]))/(12*(w^2 - z3)) + 
   ((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 0, -w])/2 + 
   (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 0, w] + 
   (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 1, -w] - 
   (3*(8 + (-w^2 + z3)*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + (w^2 - z3)*
       Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))])*G[0, -w, -w])/(2*(w^2 - z3)) + 
   3*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[1, -w, -w] + 
   ((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, 1])/2 + 
   ((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, -w])/2 + 
   (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   ((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 0, 1])/2 + 
   (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 G[-w^(-1), -w]*
  ((Pi^2*(-4 + 2*(w^2 - z3)*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + (-w^2 + z3)*
       Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))]))/(4*(w^2 - z3)) + 
   ((32/(w^2 - z3) + 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 0, -w])/2 + 
   (-32/(w^2 - z3) + 10*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     6*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[0, 0, w] + 
   (-32/(w^2 - z3) - 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 1, -w] + 
   (-12/(w^2 - z3) + (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     (5*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))])/2)*G[0, -w, -w] + 
   (-24/(w^2 - z3) - 4*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 0, -w] + 
   8*(6/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 1, -w] + 
   (24/(w^2 - z3) - 9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     5*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[1, -w, -w] + 
   (2/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + 
     Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), 0, 1] + 
   (-20/(w^2 - z3) + (11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     (7*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))])/2)*G[-w^(-1), 0, -w] + 
   (-4/(w^2 - z3) + 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   (40/(w^2 - z3) - 11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     7*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   (2/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + 
     Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))]/2)*G[-w, 0, 1] + 
   (-4/(w^2 - z3) + 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 G[-w^(-1), z2]*
  ((Pi^2*(4/(w^2 - z3) - 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]))/4 + 
   (-12/(w^2 - z3) - (3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))]/2)*G[0, 0, -w] + 
   (32/(w^2 - z3) - 10*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     6*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[0, 0, w] + 
   (24/(w^2 - z3) + 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 1, -w] + 
   (12/(w^2 - z3) - (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + 
     (5*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))])/2)*G[0, -w, -w] + 
   4*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 0, -w] + 
   (-32/(w^2 - z3) - 8*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 1, -w] + 
   (-24/(w^2 - z3) + 9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     5*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[1, -w, -w] + 
   (-2/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - 
     Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), 0, 1] + 
   (20/(w^2 - z3) - (11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + 
     (7*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))])/2)*G[-w^(-1), 0, -w] + 
   (4/(w^2 - z3) - 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   (-40/(w^2 - z3) + 11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     7*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   (-2/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - 
     Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))]/2)*G[-w, 0, 1] + 
   (4/(w^2 - z3) - 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 G[-w, z2]*
  ((Pi^2*(4/(w^2 - z3) - 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]))/4 + 
   (-12/(w^2 - z3) - (3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))]/2)*G[0, 0, -w] + 
   (24/(w^2 - z3) + 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 1, -w] + 
   (-20/(w^2 - z3) + (11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     (7*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))])/2)*G[0, -w, -w] + 
   4*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 0, -w] + 
   (-32/(w^2 - z3) - 8*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 1, -w] + 
   (40/(w^2 - z3) - 11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     7*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[1, -w, -w] + 
   (-2/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - 
     Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), 0, 1] + 
   (-12/(w^2 - z3) + (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     (5*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))])/2)*G[-w^(-1), 0, -w] + 
   (4/(w^2 - z3) - 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   (24/(w^2 - z3) - 9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     5*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   (-2/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - 
     Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))]/2)*G[-w, 0, 1] + 
   (4/(w^2 - z3) - 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 G[w^2, z2]*
  ((Pi^2*(8 + (-w^2 + z3)*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + (w^2 - z3)*
       Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))]))/(12*(w^2 - z3)) + 
   ((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 0, -w])/2 + 
   (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 0, w] + 
   (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 1, -w] + 
   (3*(8 + (-w^2 + z3)*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + (w^2 - z3)*
       Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))])*G[0, -w, -w])/(2*(w^2 - z3)) + 
   3*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[1, -w, -w] + 
   ((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, 1])/2 + 
   ((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, -w])/2 + 
   (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   ((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 0, 1])/2 + 
   (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 G[w^(-2), z2]*
  ((Pi^2*(8 + (-w^2 + z3)*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + (w^2 - z3)*
       Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))]))/(12*(w^2 - z3)) + 
   ((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 0, -w])/2 + 
   3*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 0, w] + 
   (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 1, -w] + 
   ((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, -w, -w])/2 + 
   (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[1, -w, -w] + 
   ((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, 1])/2 - 
   (3*(8 + (-w^2 + z3)*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + (w^2 - z3)*
       Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, -w])/(2*(w^2 - z3)) + 
   (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   3*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   ((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 0, 1])/2 + 
   (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 ((6*I)*Pi*G[-w, 1, w^2])/(w^2 - z3) + 
 G[1, z3]*((-3*Pi^2)/(w^2 - z3) - ((6*I)*Pi*G[r1, w])/(w^2 - z3) - 
   ((6*I)*Pi*G[r2, w])/(w^2 - z3) - (104*G[r61, w^2]^2)/(3*(w^2 - z3)) - 
   (104*G[r62, w^2]^2)/(3*(w^2 - z3)) + (((10*I)/3)*Pi*G[w^(-2), w^2])/
    (w^2 - z3) + (136*G[r62, w^2]*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
   G[r61, w^2]*((-208*G[r62, w^2])/(3*(w^2 - z3)) + 
     (136*G[w^(-2), w^2])/(3*(w^2 - z3))) + ((10*I)*Pi*G[-w^(-1), w^2])/
    (w^2 - z3) + ((10*I)*Pi*G[-w, w^2])/(w^2 - z3) - 
   (8*G[0, 0, -w])/(w^2 - z3) - (2*G[0, 0, w])/(3*(w^2 - z3)) + 
   (158*G[0, 0, w^2])/(3*(w^2 - z3)) + (16*G[0, 1, r7])/(w^2 - z3) + 
   (16*G[0, 1, -w])/(w^2 - z3) - (44*G[0, 1, w])/(3*(w^2 - z3)) - 
   (172*G[0, 1, w^2])/(3*(w^2 - z3)) - (24*G[0, r61, w^2])/(w^2 - z3) - 
   (24*G[0, r62, w^2])/(w^2 - z3) - (136*G[0, w^2, w^2])/(3*(w^2 - z3)) + 
   (16*G[1, 0, -w])/(w^2 - z3) - (80*G[1, 0, w])/(3*(w^2 - z3)) - 
   (256*G[1, 0, w^2])/(3*(w^2 - z3)) - (64*G[1, 1, r7])/(3*(w^2 - z3)) - 
   (32*G[1, 1, -w])/(w^2 - z3) + (160*G[1, 1, w])/(3*(w^2 - z3)) + 
   (32*G[1, 1, w^2])/(w^2 - z3) + (208*G[1, r61, w^2])/(3*(w^2 - z3)) + 
   (208*G[1, r62, w^2])/(3*(w^2 - z3)) + (6*G[r1, 0, w])/(w^2 - z3) - 
   (12*G[r1, 1, w])/(w^2 - z3) + (6*G[r2, 0, w])/(w^2 - z3) - 
   (12*G[r2, 1, w])/(w^2 - z3) - (208*G[r61, 0, w^2])/(3*(w^2 - z3)) + 
   (208*G[r61, 1, w^2])/(3*(w^2 - z3)) + (104*G[r61, r61, w^2])/
    (3*(w^2 - z3)) + (104*G[r61, r62, w^2])/(3*(w^2 - z3)) + 
   (136*G[r61, w^2, w^2])/(3*(w^2 - z3)) - (208*G[r62, 0, w^2])/
    (3*(w^2 - z3)) + (208*G[r62, 1, w^2])/(3*(w^2 - z3)) + 
   (104*G[r62, r61, w^2])/(3*(w^2 - z3)) + (104*G[r62, r62, w^2])/
    (3*(w^2 - z3)) + (136*G[r62, w^2, w^2])/(3*(w^2 - z3)) + 
   (136*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) - (136*G[w^(-2), r61, w^2])/
    (3*(w^2 - z3)) - (136*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + 
   (10*G[-w^(-1), 0, w^2])/(w^2 - z3) - (20*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (18*G[-w, 0, w^2])/(w^2 - z3) - (36*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[-w^(-1), w^2]*((-3*Pi^2)/(2*(w^2 - z3)) - (((3*I)/2)*Pi*G[-w^(-1), z3])/
    (w^2 - z3) + ((3*I)*Pi*G[-w, w^2])/(w^2 - z3) - 
   (((3*I)/2)*Pi*G[-w, z3])/(w^2 - z3) - (((7*I)/2)*Pi*G[w^2, z3])/
    (w^2 - z3) - (10*G[0, 0, -w])/(w^2 - z3) - (23*G[0, 0, w])/(w^2 - z3) + 
   (13*G[0, 0, w^2])/(w^2 - z3) + (12*G[0, 1, r7])/(w^2 - z3) + 
   (20*G[0, 1, -w])/(w^2 - z3) + (4*G[0, 1, w])/(w^2 - z3) - 
   (12*G[0, 1, w^2])/(w^2 - z3) - (7*G[0, r61, w^2])/(w^2 - z3) - 
   (7*G[0, r62, w^2])/(w^2 - z3) + (4*G[0, -w, -w])/(w^2 - z3) + 
   (28*G[1, 0, -w])/(w^2 - z3) - (12*G[1, 0, w])/(w^2 - z3) - 
   (34*G[1, 0, w^2])/(w^2 - z3) - (16*G[1, 1, r7])/(w^2 - z3) - 
   (56*G[1, 1, -w])/(w^2 - z3) + (24*G[1, 1, w])/(w^2 - z3) + 
   (40*G[1, 1, w^2])/(w^2 - z3) + (14*G[1, r61, w^2])/(w^2 - z3) + 
   (14*G[1, r62, w^2])/(w^2 - z3) - (8*G[1, -w, -w])/(w^2 - z3) + 
   (8*G[r1, 0, w])/(w^2 - z3) - (16*G[r1, 1, w])/(w^2 - z3) + 
   (8*G[r2, 0, w])/(w^2 - z3) - (16*G[r2, 1, w])/(w^2 - z3) - 
   (7*G[r61, 0, w^2])/(w^2 - z3) + (14*G[r61, 1, w^2])/(w^2 - z3) - 
   (7*G[r62, 0, w^2])/(w^2 - z3) + (14*G[r62, 1, w^2])/(w^2 - z3) - 
   (4*G[-w^(-1), 0, -w])/(w^2 - z3) + (4*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (8*G[-w^(-1), 1, -w])/(w^2 - z3) - (8*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (18*G[-w, 0, w^2])/(w^2 - z3) - (36*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[r62, z3]*((19*Pi^2)/(18*(w^2 - z3)) + G[0, 0, -w]/(-w^2 + z3) + 
   (74*G[0, 0, w^2])/(3*(w^2 - z3)) + (13*G[0, 1, r7])/(w^2 - z3) + 
   (2*G[0, 1, -w])/(w^2 - z3) - (130*G[0, 1, w^2])/(3*(w^2 - z3)) - 
   (3*G[0, r61, w^2])/(w^2 - z3) - (3*G[0, r62, w^2])/(w^2 - z3) + 
   G[0, -w, -w]/(-w^2 + z3) - (11*G[0, w^2, w^2])/(3*(w^2 - z3)) - 
   (208*G[1, 0, w^2])/(3*(w^2 - z3)) - (52*G[1, 1, r7])/(3*(w^2 - z3)) + 
   (208*G[1, 1, w^2])/(3*(w^2 - z3)) + (104*G[1, r61, w^2])/(3*(w^2 - z3)) + 
   (104*G[1, r62, w^2])/(3*(w^2 - z3)) + (2*G[1, -w, -w])/(w^2 - z3) - 
   (20*G[r61, 0, w^2])/(3*(w^2 - z3)) + (104*G[r61, 1, w^2])/(3*(w^2 - z3)) - 
   (32*G[r61, r61, w^2])/(3*(w^2 - z3)) - (32*G[r61, r62, w^2])/
    (3*(w^2 - z3)) + (11*G[r61, w^2, w^2])/(3*(w^2 - z3)) - 
   (20*G[r62, 0, w^2])/(3*(w^2 - z3)) + (104*G[r62, 1, w^2])/(3*(w^2 - z3)) - 
   (32*G[r62, r61, w^2])/(3*(w^2 - z3)) - (32*G[r62, r62, w^2])/
    (3*(w^2 - z3)) + (11*G[r62, w^2, w^2])/(3*(w^2 - z3)) + 
   (11*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) - (11*G[w^(-2), r61, w^2])/
    (3*(w^2 - z3)) - (11*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + 
   G[-w^(-1), 0, -w]/(w^2 - z3) + (13*G[-w^(-1), 0, w^2])/(w^2 - z3) - 
   (2*G[-w^(-1), 1, -w])/(w^2 - z3) - (26*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (13*G[-w, 0, w^2])/(w^2 - z3) - (26*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[r61, z3]*((19*Pi^2)/(18*(w^2 - z3)) + (32*G[r62, w^2]^2)/(3*(w^2 - z3)) + 
   (11*G[r62, w^2]*G[w^(-2), w^2])/(3*(w^2 - z3)) + G[0, 0, -w]/(-w^2 + z3) + 
   (74*G[0, 0, w^2])/(3*(w^2 - z3)) + (13*G[0, 1, r7])/(w^2 - z3) + 
   (2*G[0, 1, -w])/(w^2 - z3) - (130*G[0, 1, w^2])/(3*(w^2 - z3)) - 
   (3*G[0, r61, w^2])/(w^2 - z3) - (3*G[0, r62, w^2])/(w^2 - z3) + 
   G[0, -w, -w]/(-w^2 + z3) - (11*G[0, w^2, w^2])/(3*(w^2 - z3)) - 
   (208*G[1, 0, w^2])/(3*(w^2 - z3)) - (52*G[1, 1, r7])/(3*(w^2 - z3)) + 
   (208*G[1, 1, w^2])/(3*(w^2 - z3)) + (104*G[1, r61, w^2])/(3*(w^2 - z3)) + 
   (104*G[1, r62, w^2])/(3*(w^2 - z3)) + (2*G[1, -w, -w])/(w^2 - z3) - 
   (20*G[r61, 0, w^2])/(3*(w^2 - z3)) + (104*G[r61, 1, w^2])/(3*(w^2 - z3)) - 
   (32*G[r61, r61, w^2])/(3*(w^2 - z3)) - (32*G[r61, r62, w^2])/
    (3*(w^2 - z3)) + (11*G[r61, w^2, w^2])/(3*(w^2 - z3)) - 
   (20*G[r62, 0, w^2])/(3*(w^2 - z3)) + (104*G[r62, 1, w^2])/(3*(w^2 - z3)) - 
   (32*G[r62, r61, w^2])/(3*(w^2 - z3)) - (32*G[r62, r62, w^2])/
    (3*(w^2 - z3)) + (11*G[r62, w^2, w^2])/(3*(w^2 - z3)) + 
   (11*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) - (11*G[w^(-2), r61, w^2])/
    (3*(w^2 - z3)) - (11*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + 
   G[-w^(-1), 0, -w]/(w^2 - z3) + (13*G[-w^(-1), 0, w^2])/(w^2 - z3) - 
   (2*G[-w^(-1), 1, -w])/(w^2 - z3) - (26*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (13*G[-w, 0, w^2])/(w^2 - z3) - (26*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[-w, w^2]*((-5*Pi^2)/(2*(w^2 - z3)) - (((3*I)/2)*Pi*G[-w, z3])/(w^2 - z3) - 
   (((7*I)/2)*Pi*G[w^2, z3])/(w^2 - z3) + (9*G[0, 0, w])/(w^2 - z3) + 
   (15*G[0, 0, w^2])/(w^2 - z3) + (12*G[0, 1, r7])/(w^2 - z3) - 
   (12*G[0, 1, w])/(w^2 - z3) - (16*G[0, 1, w^2])/(w^2 - z3) - 
   (7*G[0, r61, w^2])/(w^2 - z3) - (7*G[0, r62, w^2])/(w^2 - z3) + 
   (6*G[0, -w, -w])/(w^2 - z3) + (12*G[1, 0, -w])/(w^2 - z3) - 
   (12*G[1, 0, w])/(w^2 - z3) - (34*G[1, 0, w^2])/(w^2 - z3) - 
   (16*G[1, 1, r7])/(w^2 - z3) - (24*G[1, 1, -w])/(w^2 - z3) + 
   (24*G[1, 1, w])/(w^2 - z3) + (40*G[1, 1, w^2])/(w^2 - z3) + 
   (14*G[1, r61, w^2])/(w^2 - z3) + (14*G[1, r62, w^2])/(w^2 - z3) - 
   (12*G[1, -w, -w])/(w^2 - z3) - (7*G[r61, 0, w^2])/(w^2 - z3) + 
   (14*G[r61, 1, w^2])/(w^2 - z3) - (7*G[r62, 0, w^2])/(w^2 - z3) + 
   (14*G[r62, 1, w^2])/(w^2 - z3) - (6*G[-w^(-1), 0, -w])/(w^2 - z3) + 
   (12*G[-w^(-1), 0, w^2])/(w^2 - z3) + (12*G[-w^(-1), 1, -w])/(w^2 - z3) - 
   (24*G[-w^(-1), 1, w^2])/(w^2 - z3) + (6*G[-w, 0, w^2])/(w^2 - z3) - 
   (12*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[-1, z3]*(Pi^2/(w^2 - z3) + G[0, w]*(((6*I)*Pi)/(w^2 - z3) + 
     (6*G[0, w^2])/(w^2 - z3)) - ((6*I)*Pi*G[r1, w])/(w^2 - z3) - 
   ((6*I)*Pi*G[r2, w])/(w^2 - z3) + 
   G[0, -w]*((6*G[-w^(-1), w^2])/(w^2 - z3) - (6*G[-w, w^2])/(w^2 - z3)) + 
   G[1, -w]*((-12*G[-w^(-1), w^2])/(w^2 - z3) + (12*G[-w, w^2])/(w^2 - z3)) - 
   (18*G[0, 0, w])/(w^2 - z3) + (12*G[0, 1, w])/(w^2 - z3) + 
   (6*G[r1, 0, w])/(w^2 - z3) - (12*G[r1, 1, w])/(w^2 - z3) + 
   (6*G[r2, 0, w])/(w^2 - z3) - (12*G[r2, 1, w])/(w^2 - z3) - 
   (6*G[-w^(-1), 0, w^2])/(w^2 - z3) + (12*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (6*G[-w, 0, w^2])/(w^2 - z3) - (12*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[w^(-2), w^2]*(((-1/6*I)*Pi*G[w^(-2), z3])/(w^2 - z3) + 
   ((5*I)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - (((3*I)/2)*Pi*G[-w^(-1), z3])/
    (w^2 - z3) + ((5*I)*Pi*G[-w, w^2])/(w^2 - z3) - 
   (((3*I)/2)*Pi*G[-w, z3])/(w^2 - z3) - ((I/6)*Pi*G[w^2, z3])/(w^2 - z3) + 
   (3*G[0, 0, -w])/(w^2 - z3) - (46*G[0, 0, w])/(3*(w^2 - z3)) + 
   (86*G[0, 0, w^2])/(3*(w^2 - z3)) + G[0, 1, r7]/(-w^2 + z3) - 
   (6*G[0, 1, -w])/(w^2 - z3) + (20*G[0, 1, w])/(3*(w^2 - z3)) - 
   (94*G[0, 1, w^2])/(3*(w^2 - z3)) - (13*G[0, r61, w^2])/(w^2 - z3) - 
   (13*G[0, r62, w^2])/(w^2 - z3) + G[0, -w, -w]/(w^2 - z3) - 
   (64*G[0, w^2, w^2])/(3*(w^2 - z3)) - (4*G[1, 0, -w])/(w^2 - z3) - 
   (4*G[1, 0, w])/(3*(w^2 - z3)) - (82*G[1, 0, w^2])/(3*(w^2 - z3)) + 
   (4*G[1, 1, r7])/(3*(w^2 - z3)) + (8*G[1, 1, -w])/(w^2 - z3) + 
   (8*G[1, 1, w])/(3*(w^2 - z3)) - (8*G[1, 1, w^2])/(w^2 - z3) + 
   (94*G[1, r61, w^2])/(3*(w^2 - z3)) + (94*G[1, r62, w^2])/(3*(w^2 - z3)) - 
   (2*G[1, -w, -w])/(w^2 - z3) + (4*G[r1, 0, w])/(w^2 - z3) - 
   (8*G[r1, 1, w])/(w^2 - z3) + (4*G[r2, 0, w])/(w^2 - z3) - 
   (8*G[r2, 1, w])/(w^2 - z3) - (103*G[r61, 0, w^2])/(3*(w^2 - z3)) + 
   (94*G[r61, 1, w^2])/(3*(w^2 - z3)) + (56*G[r61, r61, w^2])/
    (3*(w^2 - z3)) + (56*G[r61, r62, w^2])/(3*(w^2 - z3)) + 
   (64*G[r61, w^2, w^2])/(3*(w^2 - z3)) - (103*G[r62, 0, w^2])/
    (3*(w^2 - z3)) + (94*G[r62, 1, w^2])/(3*(w^2 - z3)) + 
   (56*G[r62, r61, w^2])/(3*(w^2 - z3)) + (56*G[r62, r62, w^2])/
    (3*(w^2 - z3)) + (64*G[r62, w^2, w^2])/(3*(w^2 - z3)) + 
   (64*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) - (64*G[w^(-2), r61, w^2])/
    (3*(w^2 - z3)) - (64*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + 
   G[-w^(-1), 0, -w]/(-w^2 + z3) - (5*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (2*G[-w^(-1), 1, -w])/(w^2 - z3) + (10*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   G[-w, 0, w^2]/(w^2 - z3) - (2*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[w^(-2), z3]*((((-7*I)/2)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - 
   (((7*I)/2)*Pi*G[-w, w^2])/(w^2 - z3) - (3*G[0, 0, -w])/(w^2 - z3) + 
   (46*G[0, 0, w])/(3*(w^2 - z3)) - (86*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   G[0, 1, r7]/(w^2 - z3) + (6*G[0, 1, -w])/(w^2 - z3) - 
   (20*G[0, 1, w])/(3*(w^2 - z3)) + (94*G[0, 1, w^2])/(3*(w^2 - z3)) + 
   (13*G[0, r61, w^2])/(w^2 - z3) + (13*G[0, r62, w^2])/(w^2 - z3) + 
   G[0, -w, -w]/(-w^2 + z3) + (64*G[0, w^2, w^2])/(3*(w^2 - z3)) + 
   (4*G[1, 0, -w])/(w^2 - z3) + (4*G[1, 0, w])/(3*(w^2 - z3)) + 
   (82*G[1, 0, w^2])/(3*(w^2 - z3)) - (4*G[1, 1, r7])/(3*(w^2 - z3)) - 
   (8*G[1, 1, -w])/(w^2 - z3) - (8*G[1, 1, w])/(3*(w^2 - z3)) + 
   (8*G[1, 1, w^2])/(w^2 - z3) - (94*G[1, r61, w^2])/(3*(w^2 - z3)) - 
   (94*G[1, r62, w^2])/(3*(w^2 - z3)) + (2*G[1, -w, -w])/(w^2 - z3) - 
   (4*G[r1, 0, w])/(w^2 - z3) + (8*G[r1, 1, w])/(w^2 - z3) - 
   (4*G[r2, 0, w])/(w^2 - z3) + (8*G[r2, 1, w])/(w^2 - z3) + 
   (103*G[r61, 0, w^2])/(3*(w^2 - z3)) - (94*G[r61, 1, w^2])/(3*(w^2 - z3)) - 
   (56*G[r61, r61, w^2])/(3*(w^2 - z3)) - (56*G[r61, r62, w^2])/
    (3*(w^2 - z3)) - (64*G[r61, w^2, w^2])/(3*(w^2 - z3)) + 
   (103*G[r62, 0, w^2])/(3*(w^2 - z3)) - (94*G[r62, 1, w^2])/(3*(w^2 - z3)) - 
   (56*G[r62, r61, w^2])/(3*(w^2 - z3)) - (56*G[r62, r62, w^2])/
    (3*(w^2 - z3)) - (64*G[r62, w^2, w^2])/(3*(w^2 - z3)) - 
   (64*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) + (64*G[w^(-2), r61, w^2])/
    (3*(w^2 - z3)) + (64*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + 
   G[-w^(-1), 0, -w]/(w^2 - z3) + (5*G[-w^(-1), 0, w^2])/(w^2 - z3) - 
   (2*G[-w^(-1), 1, -w])/(w^2 - z3) - (10*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   G[-w, 0, w^2]/(-w^2 + z3) + (2*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[w^2, z3]*(Pi^2/(3*w^2 - 3*z3) + G[0, 0, -w]/(-w^2 + z3) - 
   (2*G[0, 0, w])/(3*(w^2 - z3)) - (74*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   G[0, 1, r7]/(w^2 - z3) + (2*G[0, 1, -w])/(w^2 - z3) + 
   (4*G[0, 1, w])/(3*(w^2 - z3)) + (70*G[0, 1, w^2])/(3*(w^2 - z3)) + 
   (13*G[0, r61, w^2])/(w^2 - z3) + (13*G[0, r62, w^2])/(w^2 - z3) + 
   G[0, -w, -w]/(w^2 - z3) + (64*G[0, w^2, w^2])/(3*(w^2 - z3)) + 
   (4*G[1, 0, -w])/(w^2 - z3) + (4*G[1, 0, w])/(3*(w^2 - z3)) + 
   (82*G[1, 0, w^2])/(3*(w^2 - z3)) - (4*G[1, 1, r7])/(3*(w^2 - z3)) - 
   (8*G[1, 1, -w])/(w^2 - z3) - (8*G[1, 1, w])/(3*(w^2 - z3)) + 
   (8*G[1, 1, w^2])/(w^2 - z3) - (94*G[1, r61, w^2])/(3*(w^2 - z3)) - 
   (94*G[1, r62, w^2])/(3*(w^2 - z3)) - (2*G[1, -w, -w])/(w^2 - z3) + 
   (103*G[r61, 0, w^2])/(3*(w^2 - z3)) - (94*G[r61, 1, w^2])/(3*(w^2 - z3)) - 
   (56*G[r61, r61, w^2])/(3*(w^2 - z3)) - (56*G[r61, r62, w^2])/
    (3*(w^2 - z3)) - (64*G[r61, w^2, w^2])/(3*(w^2 - z3)) + 
   (103*G[r62, 0, w^2])/(3*(w^2 - z3)) - (94*G[r62, 1, w^2])/(3*(w^2 - z3)) - 
   (56*G[r62, r61, w^2])/(3*(w^2 - z3)) - (56*G[r62, r62, w^2])/
    (3*(w^2 - z3)) - (64*G[r62, w^2, w^2])/(3*(w^2 - z3)) - 
   (64*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) + (64*G[w^(-2), r61, w^2])/
    (3*(w^2 - z3)) + (64*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + 
   G[-w^(-1), 0, -w]/(-w^2 + z3) + G[-w^(-1), 0, w^2]/(w^2 - z3) + 
   (2*G[-w^(-1), 1, -w])/(w^2 - z3) - (2*G[-w^(-1), 1, w^2])/(w^2 - z3) - 
   (5*G[-w, 0, w^2])/(w^2 - z3) + (10*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[-1, w^2]*(-(Pi^2/(w^2 - z3)) + G[0, w]*(((-6*I)*Pi)/(w^2 - z3) - 
     (6*G[0, w^2])/(w^2 - z3)) + ((6*I)*Pi*G[r1, w])/(w^2 - z3) + 
   ((6*I)*Pi*G[r2, w])/(w^2 - z3) + 
   G[1, -w]*((12*G[-w^(-1), w^2])/(w^2 - z3) - (12*G[-w, w^2])/(w^2 - z3)) + 
   G[0, -w]*((-6*G[-w^(-1), w^2])/(w^2 - z3) + (6*G[-w, w^2])/(w^2 - z3)) + 
   (18*G[0, 0, w])/(w^2 - z3) - (12*G[0, 1, w])/(w^2 - z3) - 
   (6*G[r1, 0, w])/(w^2 - z3) + (12*G[r1, 1, w])/(w^2 - z3) - 
   (6*G[r2, 0, w])/(w^2 - z3) + (12*G[r2, 1, w])/(w^2 - z3) + 
   (6*G[-w^(-1), 0, w^2])/(w^2 - z3) - (12*G[-w^(-1), 1, w^2])/(w^2 - z3) - 
   (6*G[-w, 0, w^2])/(w^2 - z3) + (12*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[-w, z3]*((5*Pi^2)/(2*(w^2 - z3)) - (4*G[0, 0, -w])/(w^2 - z3) - 
   (9*G[0, 0, w])/(w^2 - z3) - (15*G[0, 0, w^2])/(w^2 - z3) - 
   (12*G[0, 1, r7])/(w^2 - z3) + (8*G[0, 1, -w])/(w^2 - z3) + 
   (12*G[0, 1, w])/(w^2 - z3) + (16*G[0, 1, w^2])/(w^2 - z3) + 
   (7*G[0, r61, w^2])/(w^2 - z3) + (7*G[0, r62, w^2])/(w^2 - z3) - 
   (6*G[0, -w, -w])/(w^2 - z3) - (4*G[1, 0, -w])/(w^2 - z3) + 
   (12*G[1, 0, w])/(w^2 - z3) + (34*G[1, 0, w^2])/(w^2 - z3) + 
   (16*G[1, 1, r7])/(w^2 - z3) + (8*G[1, 1, -w])/(w^2 - z3) - 
   (24*G[1, 1, w])/(w^2 - z3) - (40*G[1, 1, w^2])/(w^2 - z3) - 
   (14*G[1, r61, w^2])/(w^2 - z3) - (14*G[1, r62, w^2])/(w^2 - z3) + 
   (12*G[1, -w, -w])/(w^2 - z3) + (7*G[r61, 0, w^2])/(w^2 - z3) - 
   (14*G[r61, 1, w^2])/(w^2 - z3) + (7*G[r62, 0, w^2])/(w^2 - z3) - 
   (14*G[r62, 1, w^2])/(w^2 - z3) + (6*G[-w^(-1), 0, -w])/(w^2 - z3) - 
   (12*G[-w^(-1), 0, w^2])/(w^2 - z3) - (12*G[-w^(-1), 1, -w])/(w^2 - z3) + 
   (24*G[-w^(-1), 1, w^2])/(w^2 - z3) - (6*G[-w, 0, w^2])/(w^2 - z3) + 
   (12*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[0, z3]*((-43*Pi^2)/(18*(w^2 - z3)) + (160*G[1, w^2]^2)/(3*(w^2 - z3)) - 
   (12*G[r61, w^2]^2)/(w^2 - z3) - (12*G[r62, w^2]^2)/(w^2 - z3) - 
   (5*G[r62, w^2]*G[w^(-2), w^2])/(w^2 - z3) + 
   G[r61, w^2]*((-24*G[r62, w^2])/(w^2 - z3) - (5*G[w^(-2), w^2])/
      (w^2 - z3)) + G[1, w^2]*((48*G[r61, w^2])/(w^2 - z3) + 
     (48*G[r62, w^2])/(w^2 - z3) - (10*G[w^(-2), w^2])/(w^2 - z3) - 
     (10*G[-w^(-1), w^2])/(w^2 - z3) - (10*G[-w, w^2])/(w^2 - z3)) + 
   G[1, -w]*((10*G[w^(-2), w^2])/(w^2 - z3) - (12*G[-w^(-1), -w])/
      (w^2 - z3) - (10*G[-w^(-1), w^2])/(w^2 - z3) - 
     (10*G[-w, w^2])/(w^2 - z3)) + G[1, r7]*((-80*G[1, w^2])/(3*(w^2 - z3)) - 
     (12*G[r61, w^2])/(w^2 - z3) - (12*G[r62, w^2])/(w^2 - z3) + 
     (5*G[w^(-2), w^2])/(w^2 - z3) + (5*G[-w^(-1), w^2])/(w^2 - z3) + 
     (5*G[-w, w^2])/(w^2 - z3)) - (6*G[-1, 0, w])/(w^2 - z3) + 
   (6*G[0, 0, -w])/(w^2 - z3) + G[0, 0, w]/(-w^2 + z3) - 
   (31*G[0, 0, w^2])/(3*(w^2 - z3)) - (10*G[0, 1, r7])/(w^2 - z3) - 
   (12*G[0, 1, -w])/(w^2 - z3) + (92*G[0, 1, w^2])/(3*(w^2 - z3)) - 
   (5*G[0, r61, w^2])/(w^2 - z3) - (5*G[0, r62, w^2])/(w^2 - z3) + 
   (6*G[0, -w, -w])/(w^2 - z3) + (5*G[0, w^2, w^2])/(w^2 - z3) - 
   (2*G[1, 0, w])/(w^2 - z3) + (152*G[1, 0, w^2])/(3*(w^2 - z3)) + 
   (40*G[1, 1, r7])/(3*(w^2 - z3)) - (160*G[1, 1, w^2])/(3*(w^2 - z3)) - 
   (24*G[1, r61, w^2])/(w^2 - z3) - (24*G[1, r62, w^2])/(w^2 - z3) - 
   (12*G[1, -w, -w])/(w^2 - z3) - (24*G[r61, 1, w^2])/(w^2 - z3) + 
   (12*G[r61, r61, w^2])/(w^2 - z3) + (12*G[r61, r62, w^2])/(w^2 - z3) - 
   (5*G[r61, w^2, w^2])/(w^2 - z3) - (24*G[r62, 1, w^2])/(w^2 - z3) + 
   (12*G[r62, r61, w^2])/(w^2 - z3) + (12*G[r62, r62, w^2])/(w^2 - z3) - 
   (5*G[r62, w^2, w^2])/(w^2 - z3) - (5*G[w^(-2), 0, w^2])/(w^2 - z3) + 
   (5*G[w^(-2), r61, w^2])/(w^2 - z3) + (5*G[w^(-2), r62, w^2])/(w^2 - z3) - 
   (6*G[-w^(-1), 0, -w])/(w^2 - z3) - (10*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (12*G[-w^(-1), 1, -w])/(w^2 - z3) + (20*G[-w^(-1), 1, w^2])/(w^2 - z3) - 
   (10*G[-w, 0, w^2])/(w^2 - z3) + (20*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[-w^(-1), z3]*((3*Pi^2)/(2*(w^2 - z3)) - (((3*I)/2)*Pi*G[-w, w^2])/
    (w^2 - z3) + (6*G[0, 0, -w])/(w^2 - z3) + (23*G[0, 0, w])/(w^2 - z3) - 
   (13*G[0, 0, w^2])/(w^2 - z3) - (12*G[0, 1, r7])/(w^2 - z3) - 
   (12*G[0, 1, -w])/(w^2 - z3) - (4*G[0, 1, w])/(w^2 - z3) + 
   (12*G[0, 1, w^2])/(w^2 - z3) + (7*G[0, r61, w^2])/(w^2 - z3) + 
   (7*G[0, r62, w^2])/(w^2 - z3) - (4*G[0, -w, -w])/(w^2 - z3) - 
   (20*G[1, 0, -w])/(w^2 - z3) + (12*G[1, 0, w])/(w^2 - z3) + 
   (34*G[1, 0, w^2])/(w^2 - z3) + (16*G[1, 1, r7])/(w^2 - z3) + 
   (40*G[1, 1, -w])/(w^2 - z3) - (24*G[1, 1, w])/(w^2 - z3) - 
   (40*G[1, 1, w^2])/(w^2 - z3) - (14*G[1, r61, w^2])/(w^2 - z3) - 
   (14*G[1, r62, w^2])/(w^2 - z3) + (8*G[1, -w, -w])/(w^2 - z3) - 
   (8*G[r1, 0, w])/(w^2 - z3) + (16*G[r1, 1, w])/(w^2 - z3) - 
   (8*G[r2, 0, w])/(w^2 - z3) + (16*G[r2, 1, w])/(w^2 - z3) + 
   (7*G[r61, 0, w^2])/(w^2 - z3) - (14*G[r61, 1, w^2])/(w^2 - z3) + 
   (7*G[r62, 0, w^2])/(w^2 - z3) - (14*G[r62, 1, w^2])/(w^2 - z3) + 
   (4*G[-w^(-1), 0, -w])/(w^2 - z3) - (4*G[-w^(-1), 0, w^2])/(w^2 - z3) - 
   (8*G[-w^(-1), 1, -w])/(w^2 - z3) + (8*G[-w^(-1), 1, w^2])/(w^2 - z3) - 
   (18*G[-w, 0, w^2])/(w^2 - z3) + (36*G[-w, 1, w^2])/(w^2 - z3)) - 
 ((6*I)*Pi*G[-w, 1, z3])/(w^2 - z3) - (((3*I)/2)*Pi*G[-w, w^(-2), w^2])/
  (w^2 - z3) + (((3*I)/2)*Pi*G[-w, w^(-2), z3])/(w^2 - z3) - 
 (((3*I)/2)*Pi*G[-w, -w^(-1), w^2])/(w^2 - z3) + 
 (((3*I)/2)*Pi*G[-w, -w^(-1), z3])/(w^2 - z3) - 
 (((3*I)/2)*Pi*G[-w, -w, w^2])/(w^2 - z3) + (((3*I)/2)*Pi*G[-w, -w, z3])/
  (w^2 - z3) + ((2*I)*Pi*G[-w, w^2, w^2])/(w^2 - z3) + 
 (((3*I)/2)*Pi*G[-w, w^2, z3])/(w^2 - z3) - (((22*I)/3)*Pi*G[w^2, 1, z3])/
  (w^2 - z3) + ((I/6)*Pi*G[w^2, w^(-2), z3])/(w^2 - z3) + 
 (((7*I)/2)*Pi*G[w^2, -w^(-1), z3])/(w^2 - z3) + 
 (((7*I)/2)*Pi*G[w^2, -w, z3])/(w^2 - z3) + ((I/6)*Pi*G[w^2, w^2, z3])/
  (w^2 - z3) + G[1, w]*((-14*Pi^2)/(9*(w^2 - z3)) + 
   (160*G[1, w^2]^2)/(3*(w^2 - z3)) + G[w^(-2), w^2]^2/(3*w^2 - 3*z3) + 
   (3*G[-w^(-1), w^2]^2)/(w^2 - z3) + (3*G[-w, w^2]^2)/(w^2 - z3) + 
   G[w^(-2), z3]*((((-4*I)/3)*Pi)/(w^2 - z3) - (7*G[-w^(-1), w^2])/
      (w^2 - z3) - (7*G[-w, w^2])/(w^2 - z3)) + 
   G[-w^(-1), z3]*(((-12*I)*Pi)/(w^2 - z3) - (3*G[-w, w^2])/(w^2 - z3)) + 
   G[1, z3]*((((80*I)/3)*Pi)/(w^2 - z3) + (20*G[w^(-2), w^2])/
      (3*(w^2 - z3)) + (20*G[-w^(-1), w^2])/(w^2 - z3) + 
     (20*G[-w, w^2])/(w^2 - z3)) - ((12*I)*Pi*G[-w, z3])/(w^2 - z3) - 
   (((4*I)/3)*Pi*G[w^2, z3])/(w^2 - z3) + 
   G[-w, w^2]*(((12*I)*Pi)/(w^2 - z3) - (3*G[-w, z3])/(w^2 - z3) - 
     (7*G[w^2, z3])/(w^2 - z3)) + G[-w^(-1), w^2]*(((12*I)*Pi)/(w^2 - z3) - 
     (3*G[-w^(-1), z3])/(w^2 - z3) + (6*G[-w, w^2])/(w^2 - z3) - 
     (3*G[-w, z3])/(w^2 - z3) - (7*G[w^2, z3])/(w^2 - z3)) + 
   G[w^(-2), w^2]*((((4*I)/3)*Pi)/(w^2 - z3) - G[w^(-2), z3]/(3*(w^2 - z3)) + 
     (10*G[-w^(-1), w^2])/(w^2 - z3) - (3*G[-w^(-1), z3])/(w^2 - z3) + 
     (10*G[-w, w^2])/(w^2 - z3) - (3*G[-w, z3])/(w^2 - z3) - 
     G[w^2, z3]/(3*(w^2 - z3))) + G[1, w^2]*((((-80*I)/3)*Pi)/(w^2 - z3) - 
     (160*G[1, z3])/(3*(w^2 - z3)) - (64*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (44*G[w^(-2), z3])/(3*(w^2 - z3)) - (32*G[-w^(-1), w^2])/(w^2 - z3) + 
     (12*G[-w^(-1), z3])/(w^2 - z3) - (32*G[-w, w^2])/(w^2 - z3) + 
     (12*G[-w, z3])/(w^2 - z3) + (44*G[w^2, z3])/(3*(w^2 - z3))) - 
   (160*G[1, 1, w^2])/(3*(w^2 - z3)) + (160*G[1, 1, z3])/(3*(w^2 - z3)) + 
   (20*G[1, w^(-2), w^2])/(3*(w^2 - z3)) - (20*G[1, w^(-2), z3])/
    (3*(w^2 - z3)) + (20*G[1, -w^(-1), w^2])/(w^2 - z3) - 
   (20*G[1, -w^(-1), z3])/(w^2 - z3) + (20*G[1, -w, w^2])/(w^2 - z3) - 
   (20*G[1, -w, z3])/(w^2 - z3) - (8*G[1, w^2, w^2])/(w^2 - z3) - 
   (20*G[1, w^2, z3])/(3*(w^2 - z3)) + (44*G[w^(-2), 1, w^2])/
    (3*(w^2 - z3)) - (44*G[w^(-2), 1, z3])/(3*(w^2 - z3)) - 
   G[w^(-2), w^(-2), w^2]/(3*(w^2 - z3)) + G[w^(-2), w^(-2), z3]/
    (3*w^2 - 3*z3) - (7*G[w^(-2), -w^(-1), w^2])/(w^2 - z3) + 
   (7*G[w^(-2), -w^(-1), z3])/(w^2 - z3) - (7*G[w^(-2), -w, w^2])/
    (w^2 - z3) + (7*G[w^(-2), -w, z3])/(w^2 - z3) + 
   G[w^(-2), w^2, z3]/(3*w^2 - 3*z3) + (12*G[-w^(-1), 1, w^2])/(w^2 - z3) - 
   (12*G[-w^(-1), 1, z3])/(w^2 - z3) - (3*G[-w^(-1), w^(-2), w^2])/
    (w^2 - z3) + (3*G[-w^(-1), w^(-2), z3])/(w^2 - z3) - 
   (3*G[-w^(-1), -w^(-1), w^2])/(w^2 - z3) + (3*G[-w^(-1), -w^(-1), z3])/
    (w^2 - z3) - (3*G[-w^(-1), -w, w^2])/(w^2 - z3) + 
   (3*G[-w^(-1), -w, z3])/(w^2 - z3) + (4*G[-w^(-1), w^2, w^2])/(w^2 - z3) + 
   (3*G[-w^(-1), w^2, z3])/(w^2 - z3) + (12*G[-w, 1, w^2])/(w^2 - z3) - 
   (12*G[-w, 1, z3])/(w^2 - z3) - (3*G[-w, w^(-2), w^2])/(w^2 - z3) + 
   (3*G[-w, w^(-2), z3])/(w^2 - z3) - (3*G[-w, -w^(-1), w^2])/(w^2 - z3) + 
   (3*G[-w, -w^(-1), z3])/(w^2 - z3) - (3*G[-w, -w, w^2])/(w^2 - z3) + 
   (3*G[-w, -w, z3])/(w^2 - z3) + (4*G[-w, w^2, w^2])/(w^2 - z3) + 
   (3*G[-w, w^2, z3])/(w^2 - z3) - (44*G[w^2, 1, z3])/(3*(w^2 - z3)) + 
   G[w^2, w^(-2), z3]/(3*w^2 - 3*z3) + (7*G[w^2, -w^(-1), z3])/(w^2 - z3) + 
   (7*G[w^2, -w, z3])/(w^2 - z3) + G[w^2, w^2, z3]/(3*w^2 - 3*z3)) + 
 G[0, w^2]*((23*Pi^2)/(9*(w^2 - z3)) + (16*G[1, -w]^2)/(w^2 - z3) - 
   (192*G[1, w^2]^2)/(w^2 - z3) + (7*G[r61, w^2]^2)/(3*(w^2 - z3)) + 
   (7*G[r62, w^2]^2)/(3*(w^2 - z3)) - (61*G[w^(-2), w^2]^2)/(3*(w^2 - z3)) - 
   (3*G[-w^(-1), w^2]^2)/(2*(w^2 - z3)) + (3*G[-w^(-1), z3]*G[-w, w^2])/
    (2*(w^2 - z3)) - (3*G[-w, w^2]^2)/(2*(w^2 - z3)) + 
   G[1, z3]*((280*G[r61, w^2])/(3*(w^2 - z3)) + (280*G[r62, w^2])/
      (3*(w^2 - z3)) - (130*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (18*G[-w^(-1), w^2])/(w^2 - z3) - (18*G[-w, w^2])/(w^2 - z3)) + 
   G[r62, z3]*((-61*G[w^(-2), w^2])/(6*(w^2 - z3)) - 
     (13*G[-w^(-1), w^2])/(2*(w^2 - z3)) - (13*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[r61, z3]*((29*G[r62, w^2])/(3*(w^2 - z3)) - (61*G[w^(-2), w^2])/
      (6*(w^2 - z3)) - (13*G[-w^(-1), w^2])/(2*(w^2 - z3)) - 
     (13*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[0, z3]*((46*G[1, r7])/(3*(w^2 - z3)) - (244*G[1, w^2])/(3*(w^2 - z3)) + 
     (5*G[r61, w^2])/(w^2 - z3) + (5*G[r62, w^2])/(w^2 - z3) + 
     (10*G[w^(-2), w^2])/(w^2 - z3) + (5*G[-w^(-1), w^2])/(w^2 - z3) + 
     (5*G[-w, w^2])/(w^2 - z3)) + G[w^(-2), z3]*
    ((9*G[-w^(-1), w^2])/(w^2 - z3) + (9*G[-w, w^2])/(w^2 - z3)) + 
   G[1, w^2]*((416*G[1, z3])/(3*(w^2 - z3)) - (254*G[r61, w^2])/(w^2 - z3) + 
     (338*G[r61, z3])/(3*(w^2 - z3)) - (254*G[r62, w^2])/(w^2 - z3) + 
     (338*G[r62, z3])/(3*(w^2 - z3)) + (128*G[w^(-2), w^2])/(w^2 - z3) - 
     (224*G[w^(-2), z3])/(3*(w^2 - z3)) + (54*G[-w^(-1), w^2])/(w^2 - z3) - 
     (26*G[-w^(-1), z3])/(w^2 - z3) + (54*G[-w, w^2])/(w^2 - z3) - 
     (26*G[-w, z3])/(w^2 - z3) - (224*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r62, w^2]*((29*G[r62, z3])/(3*(w^2 - z3)) + (125*G[w^(-2), w^2])/
      (2*(w^2 - z3)) - (142*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     (41*G[-w^(-1), w^2])/(2*(w^2 - z3)) - (14*G[-w^(-1), z3])/(w^2 - z3) + 
     (41*G[-w, w^2])/(2*(w^2 - z3)) - (14*G[-w, z3])/(w^2 - z3) - 
     (142*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r61, w^2]*((29*G[r61, z3])/(3*(w^2 - z3)) + (14*G[r62, w^2])/
      (3*(w^2 - z3)) + (29*G[r62, z3])/(3*(w^2 - z3)) + 
     (125*G[w^(-2), w^2])/(2*(w^2 - z3)) - (142*G[w^(-2), z3])/
      (3*(w^2 - z3)) + (41*G[-w^(-1), w^2])/(2*(w^2 - z3)) - 
     (14*G[-w^(-1), z3])/(w^2 - z3) + (41*G[-w, w^2])/(2*(w^2 - z3)) - 
     (14*G[-w, z3])/(w^2 - z3) - (142*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[1, -w]*((-4*G[1, w^2])/(w^2 - z3) + (4*G[1, z3])/(w^2 - z3) - 
     (8*G[w^(-2), w^2])/(w^2 - z3) - (2*G[w^(-2), z3])/(w^2 - z3) + 
     (6*G[-w^(-1), -w])/(w^2 - z3) + (12*G[-w^(-1), w^2])/(w^2 - z3) - 
     (2*G[-w^(-1), z3])/(w^2 - z3) + (16*G[-w, w^2])/(w^2 - z3) - 
     (6*G[-w, z3])/(w^2 - z3) + (6*G[w^2, z3])/(w^2 - z3)) + 
   G[-w, w^2]*((3*G[-w, z3])/(2*(w^2 - z3)) + (9*G[w^2, z3])/(w^2 - z3)) + 
   G[-w^(-1), w^2]*((3*G[-w^(-1), z3])/(2*(w^2 - z3)) - 
     (3*G[-w, w^2])/(w^2 - z3) + (3*G[-w, z3])/(2*(w^2 - z3)) + 
     (9*G[w^2, z3])/(w^2 - z3)) + G[1, r7]*((160*G[1, w^2])/(3*(w^2 - z3)) - 
     (80*G[1, z3])/(3*(w^2 - z3)) + (101*G[r61, w^2])/(3*(w^2 - z3)) - 
     (65*G[r61, z3])/(3*(w^2 - z3)) + (101*G[r62, w^2])/(3*(w^2 - z3)) - 
     (65*G[r62, z3])/(3*(w^2 - z3)) - (59*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (44*G[w^(-2), z3])/(3*(w^2 - z3)) - (10*G[-w^(-1), w^2])/(w^2 - z3) + 
     (5*G[-w^(-1), z3])/(w^2 - z3) - (10*G[-w, w^2])/(w^2 - z3) + 
     (5*G[-w, z3])/(w^2 - z3) + (44*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[w^(-2), w^2]*((61*G[w^(-2), z3])/(3*(w^2 - z3)) - 
     (21*G[-w^(-1), w^2])/(2*(w^2 - z3)) + (3*G[-w^(-1), z3])/
      (2*(w^2 - z3)) - (21*G[-w, w^2])/(2*(w^2 - z3)) + 
     (3*G[-w, z3])/(2*(w^2 - z3)) + (61*G[w^2, z3])/(3*(w^2 - z3))) + 
   (6*G[-1, 0, w])/(w^2 - z3) - (7*G[0, 0, -w])/(w^2 - z3) + 
   G[0, 0, w]/(w^2 - z3) + (62*G[0, 0, w^2])/(3*(w^2 - z3)) - 
   (31*G[0, 0, z3])/(3*(w^2 - z3)) + (10*G[0, 1, r7])/(w^2 - z3) + 
   (14*G[0, 1, -w])/(w^2 - z3) - (244*G[0, 1, w^2])/(3*(w^2 - z3)) + 
   (152*G[0, 1, z3])/(3*(w^2 - z3)) + (5*G[0, r61, w^2])/(w^2 - z3) + 
   (5*G[0, r62, w^2])/(w^2 - z3) + (10*G[0, w^(-2), w^2])/(w^2 - z3) - 
   (10*G[0, w^(-2), z3])/(w^2 - z3) + (5*G[0, -w^(-1), w^2])/(w^2 - z3) - 
   (5*G[0, -w^(-1), z3])/(w^2 - z3) - (3*G[0, -w, -w])/(w^2 - z3) + 
   (5*G[0, -w, w^2])/(w^2 - z3) - (5*G[0, -w, z3])/(w^2 - z3) - 
   (68*G[0, w^2, w^2])/(3*(w^2 - z3)) - (10*G[0, w^2, z3])/(w^2 - z3) + 
   (8*G[1, 0, -w])/(w^2 - z3) + (2*G[1, 0, w])/(w^2 - z3) - 
   (304*G[1, 0, w^2])/(3*(w^2 - z3)) + (152*G[1, 0, z3])/(3*(w^2 - z3)) - 
   (40*G[1, 1, r7])/(3*(w^2 - z3)) - (16*G[1, 1, -w])/(w^2 - z3) + 
   (416*G[1, 1, w^2])/(3*(w^2 - z3)) - (256*G[1, 1, z3])/(3*(w^2 - z3)) + 
   (280*G[1, r61, w^2])/(3*(w^2 - z3)) - (208*G[1, r61, z3])/(3*(w^2 - z3)) + 
   (280*G[1, r62, w^2])/(3*(w^2 - z3)) - (208*G[1, r62, z3])/(3*(w^2 - z3)) - 
   (130*G[1, w^(-2), w^2])/(3*(w^2 - z3)) + (130*G[1, w^(-2), z3])/
    (3*(w^2 - z3)) - (18*G[1, -w^(-1), w^2])/(w^2 - z3) + 
   (18*G[1, -w^(-1), z3])/(w^2 - z3) + (6*G[1, -w, -w])/(w^2 - z3) - 
   (18*G[1, -w, w^2])/(w^2 - z3) + (18*G[1, -w, z3])/(w^2 - z3) + 
   (2*G[1, w^2, w^2])/(w^2 - z3) + (130*G[1, w^2, z3])/(3*(w^2 - z3)) - 
   (74*G[r61, 0, w^2])/(3*(w^2 - z3)) + (74*G[r61, 0, z3])/(3*(w^2 - z3)) + 
   (280*G[r61, 1, w^2])/(3*(w^2 - z3)) - (208*G[r61, 1, z3])/(3*(w^2 - z3)) - 
   (16*G[r61, r61, w^2])/(3*(w^2 - z3)) - (20*G[r61, r61, z3])/
    (3*(w^2 - z3)) - (16*G[r61, r62, w^2])/(3*(w^2 - z3)) - 
   (20*G[r61, r62, z3])/(3*(w^2 - z3)) - (61*G[r61, w^(-2), w^2])/
    (6*(w^2 - z3)) + (61*G[r61, w^(-2), z3])/(6*(w^2 - z3)) - 
   (13*G[r61, -w^(-1), w^2])/(2*(w^2 - z3)) + (13*G[r61, -w^(-1), z3])/
    (2*(w^2 - z3)) - (13*G[r61, -w, w^2])/(2*(w^2 - z3)) + 
   (13*G[r61, -w, z3])/(2*(w^2 - z3)) + (175*G[r61, w^2, w^2])/
    (6*(w^2 - z3)) + (61*G[r61, w^2, z3])/(6*(w^2 - z3)) - 
   (74*G[r62, 0, w^2])/(3*(w^2 - z3)) + (74*G[r62, 0, z3])/(3*(w^2 - z3)) + 
   (280*G[r62, 1, w^2])/(3*(w^2 - z3)) - (208*G[r62, 1, z3])/(3*(w^2 - z3)) - 
   (16*G[r62, r61, w^2])/(3*(w^2 - z3)) - (20*G[r62, r61, z3])/
    (3*(w^2 - z3)) - (16*G[r62, r62, w^2])/(3*(w^2 - z3)) - 
   (20*G[r62, r62, z3])/(3*(w^2 - z3)) - (61*G[r62, w^(-2), w^2])/
    (6*(w^2 - z3)) + (61*G[r62, w^(-2), z3])/(6*(w^2 - z3)) - 
   (13*G[r62, -w^(-1), w^2])/(2*(w^2 - z3)) + (13*G[r62, -w^(-1), z3])/
    (2*(w^2 - z3)) - (13*G[r62, -w, w^2])/(2*(w^2 - z3)) + 
   (13*G[r62, -w, z3])/(2*(w^2 - z3)) + (175*G[r62, w^2, w^2])/
    (6*(w^2 - z3)) + (61*G[r62, w^2, z3])/(6*(w^2 - z3)) + 
   (98*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) - (83*G[w^(-2), 0, z3])/
    (3*(w^2 - z3)) - (136*G[w^(-2), 1, w^2])/(3*(w^2 - z3)) + 
   (136*G[w^(-2), 1, z3])/(3*(w^2 - z3)) - (118*G[w^(-2), r61, w^2])/
    (3*(w^2 - z3)) + (103*G[w^(-2), r61, z3])/(3*(w^2 - z3)) - 
   (118*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + (103*G[w^(-2), r62, z3])/
    (3*(w^2 - z3)) + (61*G[w^(-2), w^(-2), w^2])/(3*(w^2 - z3)) - 
   (61*G[w^(-2), w^(-2), z3])/(3*(w^2 - z3)) + (9*G[w^(-2), -w^(-1), w^2])/
    (w^2 - z3) - (9*G[w^(-2), -w^(-1), z3])/(w^2 - z3) + 
   (9*G[w^(-2), -w, w^2])/(w^2 - z3) - (9*G[w^(-2), -w, z3])/(w^2 - z3) - 
   (61*G[w^(-2), w^2, z3])/(3*(w^2 - z3)) + (3*G[-w^(-1), 0, -w])/
    (w^2 - z3) + (22*G[-w^(-1), 0, w^2])/(w^2 - z3) - 
   (12*G[-w^(-1), 0, z3])/(w^2 - z3) - (6*G[-w^(-1), 1, -w])/(w^2 - z3) - 
   (36*G[-w^(-1), 1, w^2])/(w^2 - z3) + (16*G[-w^(-1), 1, z3])/(w^2 - z3) - 
   (7*G[-w^(-1), r61, w^2])/(w^2 - z3) + (7*G[-w^(-1), r61, z3])/(w^2 - z3) - 
   (7*G[-w^(-1), r62, w^2])/(w^2 - z3) + (7*G[-w^(-1), r62, z3])/(w^2 - z3) + 
   (3*G[-w^(-1), w^(-2), w^2])/(2*(w^2 - z3)) - (3*G[-w^(-1), w^(-2), z3])/
    (2*(w^2 - z3)) + (3*G[-w^(-1), -w^(-1), w^2])/(2*(w^2 - z3)) - 
   (3*G[-w^(-1), -w^(-1), z3])/(2*(w^2 - z3)) + (3*G[-w^(-1), -w, w^2])/
    (2*(w^2 - z3)) - (3*G[-w^(-1), -w, z3])/(2*(w^2 - z3)) - 
   (15*G[-w^(-1), w^2, w^2])/(2*(w^2 - z3)) - (3*G[-w^(-1), w^2, z3])/
    (2*(w^2 - z3)) + (22*G[-w, 0, w^2])/(w^2 - z3) - 
   (12*G[-w, 0, z3])/(w^2 - z3) - (36*G[-w, 1, w^2])/(w^2 - z3) + 
   (16*G[-w, 1, z3])/(w^2 - z3) - (7*G[-w, r61, w^2])/(w^2 - z3) + 
   (7*G[-w, r61, z3])/(w^2 - z3) - (7*G[-w, r62, w^2])/(w^2 - z3) + 
   (7*G[-w, r62, z3])/(w^2 - z3) + (3*G[-w, w^(-2), w^2])/(2*(w^2 - z3)) - 
   (3*G[-w, w^(-2), z3])/(2*(w^2 - z3)) + (3*G[-w, -w^(-1), w^2])/
    (2*(w^2 - z3)) - (3*G[-w, -w^(-1), z3])/(2*(w^2 - z3)) + 
   (3*G[-w, -w, w^2])/(2*(w^2 - z3)) - (3*G[-w, -w, z3])/(2*(w^2 - z3)) - 
   (15*G[-w, w^2, w^2])/(2*(w^2 - z3)) - (3*G[-w, w^2, z3])/(2*(w^2 - z3)) - 
   (83*G[w^2, 0, z3])/(3*(w^2 - z3)) + (136*G[w^2, 1, z3])/(3*(w^2 - z3)) + 
   (103*G[w^2, r61, z3])/(3*(w^2 - z3)) + (103*G[w^2, r62, z3])/
    (3*(w^2 - z3)) - (61*G[w^2, w^(-2), z3])/(3*(w^2 - z3)) - 
   (9*G[w^2, -w^(-1), z3])/(w^2 - z3) - (9*G[w^2, -w, z3])/(w^2 - z3) - 
   (61*G[w^2, w^2, z3])/(3*(w^2 - z3))) + 
 G[1, w^2]*((8*Pi^2)/(3*(w^2 - z3)) + ((6*I)*Pi*G[r1, w])/(w^2 - z3) + 
   ((6*I)*Pi*G[r2, w])/(w^2 - z3) + (104*G[r61, w^2]^2)/(w^2 - z3) + 
   (104*G[r62, w^2]^2)/(w^2 - z3) - (2*G[w^(-2), w^2]^2)/(w^2 - z3) + 
   (3*G[-w^(-1), w^2]^2)/(w^2 - z3) + (3*G[-w, w^2]^2)/(w^2 - z3) + 
   G[w^(-2), z3]*((((22*I)/3)*Pi)/(w^2 - z3) - (18*G[-w^(-1), w^2])/
      (w^2 - z3) - (18*G[-w, w^2])/(w^2 - z3)) + 
   G[-w^(-1), z3]*(((6*I)*Pi)/(w^2 - z3) - (3*G[-w, w^2])/(w^2 - z3)) + 
   G[r62, z3]*((13*G[w^(-2), w^2])/(w^2 - z3) + (13*G[-w^(-1), w^2])/
      (w^2 - z3) + (13*G[-w, w^2])/(w^2 - z3)) + 
   G[r61, z3]*((-208*G[r62, w^2])/(3*(w^2 - z3)) + 
     (13*G[w^(-2), w^2])/(w^2 - z3) + (13*G[-w^(-1), w^2])/(w^2 - z3) + 
     (13*G[-w, w^2])/(w^2 - z3)) + G[1, z3]*((((-80*I)/3)*Pi)/(w^2 - z3) - 
     (416*G[r61, w^2])/(3*(w^2 - z3)) - (416*G[r62, w^2])/(3*(w^2 - z3)) - 
     (4*G[w^(-2), w^2])/(w^2 - z3) + (36*G[-w^(-1), w^2])/(w^2 - z3) + 
     (36*G[-w, w^2])/(w^2 - z3)) + ((6*I)*Pi*G[-w, z3])/(w^2 - z3) + 
   (((22*I)/3)*Pi*G[w^2, z3])/(w^2 - z3) + 
   G[-w, w^2]*(((-16*I)*Pi)/(w^2 - z3) - (3*G[-w, z3])/(w^2 - z3) - 
     (18*G[w^2, z3])/(w^2 - z3)) + G[-w^(-1), w^2]*
    (((-16*I)*Pi)/(w^2 - z3) - (3*G[-w^(-1), z3])/(w^2 - z3) + 
     (6*G[-w, w^2])/(w^2 - z3) - (3*G[-w, z3])/(w^2 - z3) - 
     (18*G[w^2, z3])/(w^2 - z3)) + G[w^(-2), w^2]*
    ((((-32*I)/3)*Pi)/(w^2 - z3) + (2*G[w^(-2), z3])/(w^2 - z3) + 
     (21*G[-w^(-1), w^2])/(w^2 - z3) - (3*G[-w^(-1), z3])/(w^2 - z3) + 
     (21*G[-w, w^2])/(w^2 - z3) - (3*G[-w, z3])/(w^2 - z3) + 
     (2*G[w^2, z3])/(w^2 - z3)) + G[r62, w^2]*
    ((-208*G[r62, z3])/(3*(w^2 - z3)) - (121*G[w^(-2), w^2])/(w^2 - z3) + 
     (188*G[w^(-2), z3])/(3*(w^2 - z3)) - (41*G[-w^(-1), w^2])/(w^2 - z3) + 
     (28*G[-w^(-1), z3])/(w^2 - z3) - (41*G[-w, w^2])/(w^2 - z3) + 
     (28*G[-w, z3])/(w^2 - z3) + (188*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r61, w^2]*((-208*G[r61, z3])/(3*(w^2 - z3)) + 
     (208*G[r62, w^2])/(w^2 - z3) - (208*G[r62, z3])/(3*(w^2 - z3)) - 
     (121*G[w^(-2), w^2])/(w^2 - z3) + (188*G[w^(-2), z3])/(3*(w^2 - z3)) - 
     (41*G[-w^(-1), w^2])/(w^2 - z3) + (28*G[-w^(-1), z3])/(w^2 - z3) - 
     (41*G[-w, w^2])/(w^2 - z3) + (28*G[-w, z3])/(w^2 - z3) + 
     (188*G[w^2, z3])/(3*(w^2 - z3))) + (18*G[0, 0, -w])/(w^2 - z3) + 
   (2*G[0, 0, w])/(3*(w^2 - z3)) - (250*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   (92*G[0, 0, z3])/(3*(w^2 - z3)) - (16*G[0, 1, r7])/(w^2 - z3) - 
   (36*G[0, 1, -w])/(w^2 - z3) + (44*G[0, 1, w])/(3*(w^2 - z3)) + 
   (332*G[0, 1, w^2])/(3*(w^2 - z3)) - (160*G[0, 1, z3])/(3*(w^2 - z3)) + 
   (48*G[0, r61, w^2])/(w^2 - z3) - (24*G[0, r61, z3])/(w^2 - z3) + 
   (48*G[0, r62, w^2])/(w^2 - z3) - (24*G[0, r62, z3])/(w^2 - z3) - 
   (10*G[0, w^(-2), w^2])/(w^2 - z3) + (10*G[0, w^(-2), z3])/(w^2 - z3) - 
   (10*G[0, -w^(-1), w^2])/(w^2 - z3) + (10*G[0, -w^(-1), z3])/(w^2 - z3) - 
   (6*G[0, -w, -w])/(w^2 - z3) - (10*G[0, -w, w^2])/(w^2 - z3) + 
   (10*G[0, -w, z3])/(w^2 - z3) + (194*G[0, w^2, w^2])/(3*(w^2 - z3)) + 
   (10*G[0, w^2, z3])/(w^2 - z3) - (48*G[1, 0, -w])/(w^2 - z3) + 
   (80*G[1, 0, w])/(3*(w^2 - z3)) + (416*G[1, 0, w^2])/(3*(w^2 - z3)) - 
   (160*G[1, 0, z3])/(3*(w^2 - z3)) + (64*G[1, 1, r7])/(3*(w^2 - z3)) + 
   (96*G[1, 1, -w])/(w^2 - z3) - (160*G[1, 1, w])/(3*(w^2 - z3)) - 
   (64*G[1, 1, w^2])/(w^2 - z3) + (32*G[1, 1, z3])/(w^2 - z3) - 
   (416*G[1, r61, w^2])/(3*(w^2 - z3)) + (208*G[1, r61, z3])/(3*(w^2 - z3)) - 
   (416*G[1, r62, w^2])/(3*(w^2 - z3)) + (208*G[1, r62, z3])/(3*(w^2 - z3)) - 
   (4*G[1, w^(-2), w^2])/(w^2 - z3) + (4*G[1, w^(-2), z3])/(w^2 - z3) + 
   (36*G[1, -w^(-1), w^2])/(w^2 - z3) - (36*G[1, -w^(-1), z3])/(w^2 - z3) + 
   (12*G[1, -w, -w])/(w^2 - z3) + (36*G[1, -w, w^2])/(w^2 - z3) - 
   (36*G[1, -w, z3])/(w^2 - z3) - (32*G[1, w^2, w^2])/(w^2 - z3) + 
   (4*G[1, w^2, z3])/(w^2 - z3) - (6*G[r1, 0, w])/(w^2 - z3) + 
   (12*G[r1, 1, w])/(w^2 - z3) - (6*G[r2, 0, w])/(w^2 - z3) + 
   (12*G[r2, 1, w])/(w^2 - z3) + (338*G[r61, 0, w^2])/(3*(w^2 - z3)) - 
   (130*G[r61, 0, z3])/(3*(w^2 - z3)) - (416*G[r61, 1, w^2])/(3*(w^2 - z3)) + 
   (208*G[r61, 1, z3])/(3*(w^2 - z3)) - (208*G[r61, r61, w^2])/
    (3*(w^2 - z3)) + (104*G[r61, r61, z3])/(3*(w^2 - z3)) - 
   (208*G[r61, r62, w^2])/(3*(w^2 - z3)) + (104*G[r61, r62, z3])/
    (3*(w^2 - z3)) + (13*G[r61, w^(-2), w^2])/(w^2 - z3) - 
   (13*G[r61, w^(-2), z3])/(w^2 - z3) + (13*G[r61, -w^(-1), w^2])/
    (w^2 - z3) - (13*G[r61, -w^(-1), z3])/(w^2 - z3) + 
   (13*G[r61, -w, w^2])/(w^2 - z3) - (13*G[r61, -w, z3])/(w^2 - z3) - 
   (191*G[r61, w^2, w^2])/(3*(w^2 - z3)) - (13*G[r61, w^2, z3])/(w^2 - z3) + 
   (338*G[r62, 0, w^2])/(3*(w^2 - z3)) - (130*G[r62, 0, z3])/(3*(w^2 - z3)) - 
   (416*G[r62, 1, w^2])/(3*(w^2 - z3)) + (208*G[r62, 1, z3])/(3*(w^2 - z3)) - 
   (208*G[r62, r61, w^2])/(3*(w^2 - z3)) + (104*G[r62, r61, z3])/
    (3*(w^2 - z3)) - (208*G[r62, r62, w^2])/(3*(w^2 - z3)) + 
   (104*G[r62, r62, z3])/(3*(w^2 - z3)) + (13*G[r62, w^(-2), w^2])/
    (w^2 - z3) - (13*G[r62, w^(-2), z3])/(w^2 - z3) + 
   (13*G[r62, -w^(-1), w^2])/(w^2 - z3) - (13*G[r62, -w^(-1), z3])/
    (w^2 - z3) + (13*G[r62, -w, w^2])/(w^2 - z3) - 
   (13*G[r62, -w, z3])/(w^2 - z3) - (191*G[r62, w^2, w^2])/(3*(w^2 - z3)) - 
   (13*G[r62, w^2, z3])/(w^2 - z3) - (224*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) + 
   (88*G[w^(-2), 0, z3])/(3*(w^2 - z3)) + (28*G[w^(-2), 1, w^2])/(w^2 - z3) - 
   (28*G[w^(-2), 1, z3])/(w^2 - z3) + (230*G[w^(-2), r61, w^2])/
    (3*(w^2 - z3)) - (94*G[w^(-2), r61, z3])/(3*(w^2 - z3)) + 
   (230*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) - (94*G[w^(-2), r62, z3])/
    (3*(w^2 - z3)) + (2*G[w^(-2), w^(-2), w^2])/(w^2 - z3) - 
   (2*G[w^(-2), w^(-2), z3])/(w^2 - z3) - (18*G[w^(-2), -w^(-1), w^2])/
    (w^2 - z3) + (18*G[w^(-2), -w^(-1), z3])/(w^2 - z3) - 
   (18*G[w^(-2), -w, w^2])/(w^2 - z3) + (18*G[w^(-2), -w, z3])/(w^2 - z3) - 
   (2*G[w^(-2), w^2, z3])/(w^2 - z3) + (6*G[-w^(-1), 0, -w])/(w^2 - z3) - 
   (20*G[-w^(-1), 0, w^2])/(w^2 - z3) + (10*G[-w^(-1), 0, z3])/(w^2 - z3) - 
   (12*G[-w^(-1), 1, -w])/(w^2 - z3) + (24*G[-w^(-1), 1, w^2])/(w^2 - z3) - 
   (4*G[-w^(-1), 1, z3])/(w^2 - z3) + (14*G[-w^(-1), r61, w^2])/(w^2 - z3) - 
   (14*G[-w^(-1), r61, z3])/(w^2 - z3) + (14*G[-w^(-1), r62, w^2])/
    (w^2 - z3) - (14*G[-w^(-1), r62, z3])/(w^2 - z3) - 
   (3*G[-w^(-1), w^(-2), w^2])/(w^2 - z3) + (3*G[-w^(-1), w^(-2), z3])/
    (w^2 - z3) - (3*G[-w^(-1), -w^(-1), w^2])/(w^2 - z3) + 
   (3*G[-w^(-1), -w^(-1), z3])/(w^2 - z3) - (3*G[-w^(-1), -w, w^2])/
    (w^2 - z3) + (3*G[-w^(-1), -w, z3])/(w^2 - z3) + 
   (15*G[-w^(-1), w^2, w^2])/(w^2 - z3) + (3*G[-w^(-1), w^2, z3])/
    (w^2 - z3) - (28*G[-w, 0, w^2])/(w^2 - z3) + 
   (10*G[-w, 0, z3])/(w^2 - z3) + (40*G[-w, 1, w^2])/(w^2 - z3) - 
   (4*G[-w, 1, z3])/(w^2 - z3) + (14*G[-w, r61, w^2])/(w^2 - z3) - 
   (14*G[-w, r61, z3])/(w^2 - z3) + (14*G[-w, r62, w^2])/(w^2 - z3) - 
   (14*G[-w, r62, z3])/(w^2 - z3) - (3*G[-w, w^(-2), w^2])/(w^2 - z3) + 
   (3*G[-w, w^(-2), z3])/(w^2 - z3) - (3*G[-w, -w^(-1), w^2])/(w^2 - z3) + 
   (3*G[-w, -w^(-1), z3])/(w^2 - z3) - (3*G[-w, -w, w^2])/(w^2 - z3) + 
   (3*G[-w, -w, z3])/(w^2 - z3) + (15*G[-w, w^2, w^2])/(w^2 - z3) + 
   (3*G[-w, w^2, z3])/(w^2 - z3) + (88*G[w^2, 0, z3])/(3*(w^2 - z3)) - 
   (28*G[w^2, 1, z3])/(w^2 - z3) - (94*G[w^2, r61, z3])/(3*(w^2 - z3)) - 
   (94*G[w^2, r62, z3])/(3*(w^2 - z3)) - (2*G[w^2, w^(-2), z3])/(w^2 - z3) + 
   (18*G[w^2, -w^(-1), z3])/(w^2 - z3) + (18*G[w^2, -w, z3])/(w^2 - z3) - 
   (2*G[w^2, w^2, z3])/(w^2 - z3)) + 
 G[0, w]*
  ((Pi^2*((-w^2 + z3)^(-1) - 9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + 3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]))/18 - 
   (80*G[1, w^2]^2)/(3*(w^2 - z3)) - G[w^(-2), w^2]^2/(6*(w^2 - z3)) - 
   (3*G[-w^(-1), w^2]^2)/(2*(w^2 - z3)) - (3*G[-w, w^2]^2)/(2*(w^2 - z3)) + 
   G[1, z3]*((((-22*I)/3)*Pi)/(w^2 - z3) - (10*G[w^(-2), w^2])/
      (3*(w^2 - z3)) - (10*G[-w^(-1), w^2])/(w^2 - z3) - 
     (10*G[-w, w^2])/(w^2 - z3)) + G[-w^(-1), z3]*(((-2*I)*Pi)/(w^2 - z3) + 
     (3*G[-w, w^2])/(2*(w^2 - z3))) + G[w^(-2), z3]*
    ((((-10*I)/3)*Pi)/(w^2 - z3) + (7*G[-w^(-1), w^2])/(2*(w^2 - z3)) + 
     (7*G[-w, w^2])/(2*(w^2 - z3))) + ((6*I)*Pi*G[-w, z3])/(w^2 - z3) + 
   (((2*I)/3)*Pi*G[w^2, z3])/(w^2 - z3) + G[w^(-2), w^2]*
    ((((10*I)/3)*Pi)/(w^2 - z3) + G[w^(-2), z3]/(6*w^2 - 6*z3) - 
     (5*G[-w^(-1), w^2])/(w^2 - z3) + (3*G[-w^(-1), z3])/(2*(w^2 - z3)) - 
     (5*G[-w, w^2])/(w^2 - z3) + (3*G[-w, z3])/(2*(w^2 - z3)) + 
     G[w^2, z3]/(6*w^2 - 6*z3)) + G[1, w^2]*((((22*I)/3)*Pi)/(w^2 - z3) + 
     (80*G[1, z3])/(3*(w^2 - z3)) + (32*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (22*G[w^(-2), z3])/(3*(w^2 - z3)) + (16*G[-w^(-1), w^2])/(w^2 - z3) - 
     (6*G[-w^(-1), z3])/(w^2 - z3) + (16*G[-w, w^2])/(w^2 - z3) - 
     (6*G[-w, z3])/(w^2 - z3) - (22*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[0, w^2]*((-4*G[1, w^2])/(w^2 - z3) + (4*G[1, z3])/(w^2 - z3) + 
     (3*G[w^(-2), w^2])/(w^2 - z3) - (3*G[w^(-2), z3])/(w^2 - z3) + 
     (7*G[-w^(-1), w^2])/(w^2 - z3) - (7*G[-w^(-1), z3])/(w^2 - z3) - 
     (3*G[-w, w^2])/(w^2 - z3) + (3*G[-w, z3])/(w^2 - z3) - 
     (3*G[w^2, z3])/(w^2 - z3)) + G[-w, w^2]*(((-6*I)*Pi)/(w^2 - z3) + 
     (3*G[-w, z3])/(2*(w^2 - z3)) + (7*G[w^2, z3])/(2*(w^2 - z3))) + 
   G[-w^(-1), w^2]*(((2*I)*Pi)/(w^2 - z3) + (3*G[-w^(-1), z3])/
      (2*(w^2 - z3)) - (3*G[-w, w^2])/(w^2 - z3) + 
     (3*G[-w, z3])/(2*(w^2 - z3)) + (7*G[w^2, z3])/(2*(w^2 - z3))) + 
   (6*G[-1, 0, w^2])/(w^2 - z3) - (6*G[-1, 0, z3])/(w^2 - z3) + 
   (-16/(w^2 - z3) + 5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[0, -w, -w] + 
   (3*G[0, w^2, w^2])/(w^2 - z3) + (4*G[1, 0, w^2])/(w^2 - z3) - 
   (4*G[1, 0, z3])/(w^2 - z3) + (80*G[1, 1, w^2])/(3*(w^2 - z3)) - 
   (80*G[1, 1, z3])/(3*(w^2 - z3)) - (10*G[1, w^(-2), w^2])/(3*(w^2 - z3)) + 
   (10*G[1, w^(-2), z3])/(3*(w^2 - z3)) - (10*G[1, -w^(-1), w^2])/
    (w^2 - z3) + (10*G[1, -w^(-1), z3])/(w^2 - z3) - 
   (10*G[1, -w, w^2])/(w^2 - z3) + (10*G[1, -w, z3])/(w^2 - z3) + 
   (4*G[1, w^2, w^2])/(w^2 - z3) + (10*G[1, w^2, z3])/(3*(w^2 - z3)) + 
   (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, -w] - 
   (3*G[w^(-2), 0, w^2])/(w^2 - z3) + 
   (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, z2] + 
   (3*G[w^(-2), 0, z3])/(w^2 - z3) - (22*G[w^(-2), 1, w^2])/(3*(w^2 - z3)) + 
   (22*G[w^(-2), 1, z3])/(3*(w^2 - z3)) + G[w^(-2), w^(-2), w^2]/
    (6*w^2 - 6*z3) - G[w^(-2), w^(-2), z3]/(6*(w^2 - z3)) + 
   (7*G[w^(-2), -w^(-1), w^2])/(2*(w^2 - z3)) - (7*G[w^(-2), -w^(-1), z3])/
    (2*(w^2 - z3)) + (7*G[w^(-2), -w, w^2])/(2*(w^2 - z3)) - 
   (7*G[w^(-2), -w, z3])/(2*(w^2 - z3)) - G[w^(-2), w^2, z3]/(6*(w^2 - z3)) + 
   (-16/(w^2 - z3) + 5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, -w] - 
   (7*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (16/(w^2 - z3) - 5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, z2] + 
   (7*G[-w^(-1), 0, z3])/(w^2 - z3) - (6*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (6*G[-w^(-1), 1, z3])/(w^2 - z3) + (3*G[-w^(-1), w^(-2), w^2])/
    (2*(w^2 - z3)) - (3*G[-w^(-1), w^(-2), z3])/(2*(w^2 - z3)) + 
   (3*G[-w^(-1), -w^(-1), w^2])/(2*(w^2 - z3)) - (3*G[-w^(-1), -w^(-1), z3])/
    (2*(w^2 - z3)) + (3*G[-w^(-1), -w, w^2])/(2*(w^2 - z3)) - 
   (3*G[-w^(-1), -w, z3])/(2*(w^2 - z3)) - (2*G[-w^(-1), w^2, w^2])/
    (w^2 - z3) - (3*G[-w^(-1), w^2, z3])/(2*(w^2 - z3)) + 
   (3*G[-w, 0, w^2])/(w^2 - z3) + 
   (-16/(w^2 - z3) + 5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w, 0, z2] - (3*G[-w, 0, z3])/(w^2 - z3) - 
   (6*G[-w, 1, w^2])/(w^2 - z3) + (6*G[-w, 1, z3])/(w^2 - z3) + 
   (3*G[-w, w^(-2), w^2])/(2*(w^2 - z3)) - (3*G[-w, w^(-2), z3])/
    (2*(w^2 - z3)) + (3*G[-w, -w^(-1), w^2])/(2*(w^2 - z3)) - 
   (3*G[-w, -w^(-1), z3])/(2*(w^2 - z3)) + (3*G[-w, -w, w^2])/
    (2*(w^2 - z3)) - (3*G[-w, -w, z3])/(2*(w^2 - z3)) - 
   (2*G[-w, w^2, w^2])/(w^2 - z3) - (3*G[-w, w^2, z3])/(2*(w^2 - z3)) + 
   (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, 0, -w] + 
   (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, 0, z2] + 
   (3*G[w^2, 0, z3])/(w^2 - z3) + (22*G[w^2, 1, z3])/(3*(w^2 - z3)) - 
   G[w^2, w^(-2), z3]/(6*(w^2 - z3)) - (7*G[w^2, -w^(-1), z3])/
    (2*(w^2 - z3)) - (7*G[w^2, -w, z3])/(2*(w^2 - z3)) - 
   G[w^2, w^2, z3]/(6*(w^2 - z3))) + 
 G[1, r7]*((5*Pi^2)/(18*(w^2 - z3)) - (128*G[1, w^2]^2)/(3*(w^2 - z3)) - 
   (52*G[r61, w^2]^2)/(3*(w^2 - z3)) - (52*G[r62, w^2]^2)/(3*(w^2 - z3)) + 
   (5*G[w^(-2), w^2]^2)/(6*(w^2 - z3)) - (3*G[-w^(-1), w^2]^2)/(w^2 - z3) + 
   (3*G[-w^(-1), z3]*G[-w, w^2])/(w^2 - z3) - (3*G[-w, w^2]^2)/(w^2 - z3) + 
   G[1, z3]*((104*G[r61, w^2])/(3*(w^2 - z3)) + (104*G[r62, w^2])/
      (3*(w^2 - z3)) - (4*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (28*G[-w^(-1), w^2])/(w^2 - z3) - (28*G[-w, w^2])/(w^2 - z3)) + 
   G[r62, z3]*((-13*G[w^(-2), w^2])/(2*(w^2 - z3)) - 
     (13*G[-w^(-1), w^2])/(2*(w^2 - z3)) - (13*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[r61, z3]*((52*G[r62, w^2])/(3*(w^2 - z3)) - (13*G[w^(-2), w^2])/
      (2*(w^2 - z3)) - (13*G[-w^(-1), w^2])/(2*(w^2 - z3)) - 
     (13*G[-w, w^2])/(2*(w^2 - z3))) + G[w^(-2), z3]*
    ((25*G[-w^(-1), w^2])/(2*(w^2 - z3)) + (25*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[1, w^2]*((128*G[1, z3])/(3*(w^2 - z3)) - (208*G[r61, w^2])/
      (3*(w^2 - z3)) + (104*G[r61, z3])/(3*(w^2 - z3)) - 
     (208*G[r62, w^2])/(3*(w^2 - z3)) + (104*G[r62, z3])/(3*(w^2 - z3)) + 
     (68*G[w^(-2), w^2])/(3*(w^2 - z3)) - (64*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     (36*G[-w^(-1), w^2])/(w^2 - z3) - (8*G[-w^(-1), z3])/(w^2 - z3) + 
     (36*G[-w, w^2])/(w^2 - z3) - (8*G[-w, z3])/(w^2 - z3) - 
     (64*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r62, w^2]*((52*G[r62, z3])/(3*(w^2 - z3)) + (133*G[w^(-2), w^2])/
      (6*(w^2 - z3)) - (47*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     (27*G[-w^(-1), w^2])/(2*(w^2 - z3)) - (7*G[-w^(-1), z3])/(w^2 - z3) + 
     (27*G[-w, w^2])/(2*(w^2 - z3)) - (7*G[-w, z3])/(w^2 - z3) - 
     (47*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r61, w^2]*((52*G[r61, z3])/(3*(w^2 - z3)) - (104*G[r62, w^2])/
      (3*(w^2 - z3)) + (52*G[r62, z3])/(3*(w^2 - z3)) + 
     (133*G[w^(-2), w^2])/(6*(w^2 - z3)) - (47*G[w^(-2), z3])/
      (3*(w^2 - z3)) + (27*G[-w^(-1), w^2])/(2*(w^2 - z3)) - 
     (7*G[-w^(-1), z3])/(w^2 - z3) + (27*G[-w, w^2])/(2*(w^2 - z3)) - 
     (7*G[-w, z3])/(w^2 - z3) - (47*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[w^(-2), w^2]*((-5*G[w^(-2), z3])/(6*(w^2 - z3)) - 
     (31*G[-w^(-1), w^2])/(2*(w^2 - z3)) + (3*G[-w^(-1), z3])/(w^2 - z3) - 
     (31*G[-w, w^2])/(2*(w^2 - z3)) + (3*G[-w, z3])/(w^2 - z3) - 
     (5*G[w^2, z3])/(6*(w^2 - z3))) + G[-w, w^2]*((3*G[-w, z3])/(w^2 - z3) + 
     (25*G[w^2, z3])/(2*(w^2 - z3))) + G[-w^(-1), w^2]*
    ((3*G[-w^(-1), z3])/(w^2 - z3) - (6*G[-w, w^2])/(w^2 - z3) + 
     (3*G[-w, z3])/(w^2 - z3) + (25*G[w^2, z3])/(2*(w^2 - z3))) + 
   (46*G[0, 0, w^2])/(3*(w^2 - z3)) - (46*G[0, 0, z3])/(3*(w^2 - z3)) - 
   (80*G[0, 1, w^2])/(3*(w^2 - z3)) + (80*G[0, 1, z3])/(3*(w^2 - z3)) - 
   (12*G[0, r61, w^2])/(w^2 - z3) + (12*G[0, r61, z3])/(w^2 - z3) - 
   (12*G[0, r62, w^2])/(w^2 - z3) + (12*G[0, r62, z3])/(w^2 - z3) + 
   (5*G[0, w^(-2), w^2])/(w^2 - z3) - (5*G[0, w^(-2), z3])/(w^2 - z3) + 
   (5*G[0, -w^(-1), w^2])/(w^2 - z3) - (5*G[0, -w^(-1), z3])/(w^2 - z3) + 
   (5*G[0, -w, w^2])/(w^2 - z3) - (5*G[0, -w, z3])/(w^2 - z3) - 
   (29*G[0, w^2, w^2])/(3*(w^2 - z3)) - (5*G[0, w^2, z3])/(w^2 - z3) - 
   (80*G[1, 0, w^2])/(3*(w^2 - z3)) + (80*G[1, 0, z3])/(3*(w^2 - z3)) + 
   (128*G[1, 1, w^2])/(3*(w^2 - z3)) - (128*G[1, 1, z3])/(3*(w^2 - z3)) + 
   (104*G[1, r61, w^2])/(3*(w^2 - z3)) - (104*G[1, r61, z3])/(3*(w^2 - z3)) + 
   (104*G[1, r62, w^2])/(3*(w^2 - z3)) - (104*G[1, r62, z3])/(3*(w^2 - z3)) - 
   (4*G[1, w^(-2), w^2])/(3*(w^2 - z3)) + (4*G[1, w^(-2), z3])/
    (3*(w^2 - z3)) - (28*G[1, -w^(-1), w^2])/(w^2 - z3) + 
   (28*G[1, -w^(-1), z3])/(w^2 - z3) - (28*G[1, -w, w^2])/(w^2 - z3) + 
   (28*G[1, -w, z3])/(w^2 - z3) + (20*G[1, w^2, w^2])/(w^2 - z3) + 
   (4*G[1, w^2, z3])/(3*(w^2 - z3)) - (65*G[r61, 0, w^2])/(3*(w^2 - z3)) + 
   (65*G[r61, 0, z3])/(3*(w^2 - z3)) + (104*G[r61, 1, w^2])/(3*(w^2 - z3)) - 
   (104*G[r61, 1, z3])/(3*(w^2 - z3)) + (52*G[r61, r61, w^2])/
    (3*(w^2 - z3)) - (52*G[r61, r61, z3])/(3*(w^2 - z3)) + 
   (52*G[r61, r62, w^2])/(3*(w^2 - z3)) - (52*G[r61, r62, z3])/
    (3*(w^2 - z3)) - (13*G[r61, w^(-2), w^2])/(2*(w^2 - z3)) + 
   (13*G[r61, w^(-2), z3])/(2*(w^2 - z3)) - (13*G[r61, -w^(-1), w^2])/
    (2*(w^2 - z3)) + (13*G[r61, -w^(-1), z3])/(2*(w^2 - z3)) - 
   (13*G[r61, -w, w^2])/(2*(w^2 - z3)) + (13*G[r61, -w, z3])/(2*(w^2 - z3)) + 
   (55*G[r61, w^2, w^2])/(6*(w^2 - z3)) + (13*G[r61, w^2, z3])/
    (2*(w^2 - z3)) - (65*G[r62, 0, w^2])/(3*(w^2 - z3)) + 
   (65*G[r62, 0, z3])/(3*(w^2 - z3)) + (104*G[r62, 1, w^2])/(3*(w^2 - z3)) - 
   (104*G[r62, 1, z3])/(3*(w^2 - z3)) + (52*G[r62, r61, w^2])/
    (3*(w^2 - z3)) - (52*G[r62, r61, z3])/(3*(w^2 - z3)) + 
   (52*G[r62, r62, w^2])/(3*(w^2 - z3)) - (52*G[r62, r62, z3])/
    (3*(w^2 - z3)) - (13*G[r62, w^(-2), w^2])/(2*(w^2 - z3)) + 
   (13*G[r62, w^(-2), z3])/(2*(w^2 - z3)) - (13*G[r62, -w^(-1), w^2])/
    (2*(w^2 - z3)) + (13*G[r62, -w^(-1), z3])/(2*(w^2 - z3)) - 
   (13*G[r62, -w, w^2])/(2*(w^2 - z3)) + (13*G[r62, -w, z3])/(2*(w^2 - z3)) + 
   (55*G[r62, w^2, w^2])/(6*(w^2 - z3)) + (13*G[r62, w^2, z3])/
    (2*(w^2 - z3)) + (44*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) - 
   (44*G[w^(-2), 0, z3])/(3*(w^2 - z3)) - (64*G[w^(-2), 1, w^2])/
    (3*(w^2 - z3)) + (64*G[w^(-2), 1, z3])/(3*(w^2 - z3)) - 
   (47*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) + (47*G[w^(-2), r61, z3])/
    (3*(w^2 - z3)) - (47*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + 
   (47*G[w^(-2), r62, z3])/(3*(w^2 - z3)) - (5*G[w^(-2), w^(-2), w^2])/
    (6*(w^2 - z3)) + (5*G[w^(-2), w^(-2), z3])/(6*(w^2 - z3)) + 
   (25*G[w^(-2), -w^(-1), w^2])/(2*(w^2 - z3)) - (25*G[w^(-2), -w^(-1), z3])/
    (2*(w^2 - z3)) + (25*G[w^(-2), -w, w^2])/(2*(w^2 - z3)) - 
   (25*G[w^(-2), -w, z3])/(2*(w^2 - z3)) + (5*G[w^(-2), w^2, z3])/
    (6*(w^2 - z3)) + (5*G[-w^(-1), 0, w^2])/(w^2 - z3) - 
   (5*G[-w^(-1), 0, z3])/(w^2 - z3) - (8*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (8*G[-w^(-1), 1, z3])/(w^2 - z3) - (7*G[-w^(-1), r61, w^2])/(w^2 - z3) + 
   (7*G[-w^(-1), r61, z3])/(w^2 - z3) - (7*G[-w^(-1), r62, w^2])/(w^2 - z3) + 
   (7*G[-w^(-1), r62, z3])/(w^2 - z3) + (3*G[-w^(-1), w^(-2), w^2])/
    (w^2 - z3) - (3*G[-w^(-1), w^(-2), z3])/(w^2 - z3) + 
   (3*G[-w^(-1), -w^(-1), w^2])/(w^2 - z3) - (3*G[-w^(-1), -w^(-1), z3])/
    (w^2 - z3) + (3*G[-w^(-1), -w, w^2])/(w^2 - z3) - 
   (3*G[-w^(-1), -w, z3])/(w^2 - z3) - (19*G[-w^(-1), w^2, w^2])/
    (2*(w^2 - z3)) - (3*G[-w^(-1), w^2, z3])/(w^2 - z3) + 
   (5*G[-w, 0, w^2])/(w^2 - z3) - (5*G[-w, 0, z3])/(w^2 - z3) - 
   (8*G[-w, 1, w^2])/(w^2 - z3) + (8*G[-w, 1, z3])/(w^2 - z3) - 
   (7*G[-w, r61, w^2])/(w^2 - z3) + (7*G[-w, r61, z3])/(w^2 - z3) - 
   (7*G[-w, r62, w^2])/(w^2 - z3) + (7*G[-w, r62, z3])/(w^2 - z3) + 
   (3*G[-w, w^(-2), w^2])/(w^2 - z3) - (3*G[-w, w^(-2), z3])/(w^2 - z3) + 
   (3*G[-w, -w^(-1), w^2])/(w^2 - z3) - (3*G[-w, -w^(-1), z3])/(w^2 - z3) + 
   (3*G[-w, -w, w^2])/(w^2 - z3) - (3*G[-w, -w, z3])/(w^2 - z3) - 
   (19*G[-w, w^2, w^2])/(2*(w^2 - z3)) - (3*G[-w, w^2, z3])/(w^2 - z3) - 
   (44*G[w^2, 0, z3])/(3*(w^2 - z3)) + (64*G[w^2, 1, z3])/(3*(w^2 - z3)) + 
   (47*G[w^2, r61, z3])/(3*(w^2 - z3)) + (47*G[w^2, r62, z3])/
    (3*(w^2 - z3)) + (5*G[w^2, w^(-2), z3])/(6*(w^2 - z3)) - 
   (25*G[w^2, -w^(-1), z3])/(2*(w^2 - z3)) - (25*G[w^2, -w, z3])/
    (2*(w^2 - z3)) + (5*G[w^2, w^2, z3])/(6*(w^2 - z3))) + 
 G[1, -w]*
  ((Pi^2*(5/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))]))/3 + (2*G[w^(-2), w^2]^2)/(w^2 - z3) + 
   12*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, z2]*G[-w^(-1), -w] + 
   (-40/(w^2 - z3) + 11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     7*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w]^2 + 
   (5*G[-w^(-1), w^2]^2)/(w^2 - z3) + 
   G[1, z3]*((4*G[w^(-2), w^2])/(w^2 - z3) - (16*G[-w^(-1), w^2])/
      (w^2 - z3)) + (-4/(w^2 - z3) + 
     2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
     Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), z2]*G[-w, 1] + 
   G[w^(-2), z2]*((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1] + 
     3*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w] + 
     (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1]) + 
   G[w^(-2), -w]*((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1] + 
     3*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w] + 
     (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1]) - 
   (33*G[-w^(-1), z3]*G[-w, w^2])/(w^2 - z3) + (9*G[-w, w^2]^2)/(w^2 - z3) + 
   G[r61, w^2]*((13*G[w^(-2), w^2])/(w^2 - z3) - (2*G[-w^(-1), -w])/
      (w^2 - z3) - (13*G[-w^(-1), w^2])/(w^2 - z3) - 
     (13*G[-w, w^2])/(w^2 - z3)) + G[r62, w^2]*
    ((13*G[w^(-2), w^2])/(w^2 - z3) - (2*G[-w^(-1), -w])/(w^2 - z3) - 
     (13*G[-w^(-1), w^2])/(w^2 - z3) - (13*G[-w, w^2])/(w^2 - z3)) + 
   G[r61, z3]*((-13*G[w^(-2), w^2])/(w^2 - z3) + (2*G[-w^(-1), -w])/
      (w^2 - z3) + (13*G[-w^(-1), w^2])/(w^2 - z3) + 
     (13*G[-w, w^2])/(w^2 - z3)) + 
   G[r62, z3]*((-13*G[w^(-2), w^2])/(w^2 - z3) + (2*G[-w^(-1), -w])/
      (w^2 - z3) + (13*G[-w^(-1), w^2])/(w^2 - z3) + 
     (13*G[-w, w^2])/(w^2 - z3)) + G[w^(-2), z3]*
    ((2*G[-w^(-1), -w])/(w^2 - z3) + (28*G[-w^(-1), w^2])/(w^2 - z3) + 
     (16*G[-w, w^2])/(w^2 - z3)) + 
   G[-w, 1]*((-4/(w^2 - z3) + 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, z2] + 
     (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w] + 
     (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, z2]) + 
   G[-w^(-1), 1]*
    ((4/(w^2 - z3) - 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w] + 
     (-4/(w^2 - z3) + 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), z2] + 
     (-4/(w^2 - z3) + 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, z2] + 
     (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w] + 
     (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, z2]) + 
   G[1, w^2]*((32*G[w^(-2), w^2])/(w^2 - z3) - (36*G[w^(-2), z3])/
      (w^2 - z3) + (12*G[-w^(-1), -w])/(w^2 - z3) - 
     (20*G[-w^(-1), w^2])/(w^2 - z3) + (36*G[-w^(-1), z3])/(w^2 - z3) - 
     (36*G[-w, w^2])/(w^2 - z3) + (36*G[-w, z3])/(w^2 - z3) - 
     (36*G[w^2, z3])/(w^2 - z3)) + G[w^(-2), w^2]*
    ((-2*G[w^(-2), z3])/(w^2 - z3) - (2*G[-w^(-1), -w])/(w^2 - z3) - 
     (31*G[-w^(-1), w^2])/(w^2 - z3) + (3*G[-w^(-1), z3])/(w^2 - z3) - 
     (19*G[-w, w^2])/(w^2 - z3) + (3*G[-w, z3])/(w^2 - z3) - 
     (2*G[w^2, z3])/(w^2 - z3)) + G[-w^(-1), -w]*
    ((-8*G[-w^(-1), w^2])/(w^2 - z3) + 
     (40/(w^2 - z3) - 11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + 7*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), z2] + 
     (8*G[-w^(-1), z3])/(w^2 - z3) + 
     (4/(w^2 - z3) - 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1] - 
     (12*G[-w, w^2])/(w^2 - z3) + 
     (-24/(w^2 - z3) + 9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - 5*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, z2] + 
     (12*G[-w, z3])/(w^2 - z3) + 
     (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w] + 
     (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, z2] - 
     (2*G[w^2, z3])/(w^2 - z3)) + G[-w, w^2]*((-9*G[-w, z3])/(w^2 - z3) + 
     (8*G[w^2, z3])/(w^2 - z3)) + G[-w^(-1), w^2]*
    ((-5*G[-w^(-1), z3])/(w^2 - z3) + (54*G[-w, w^2])/(w^2 - z3) - 
     (21*G[-w, z3])/(w^2 - z3) + (20*G[w^2, z3])/(w^2 - z3)) - 
   (12*G[-1, -w^(-1), w^2])/(w^2 - z3) + (12*G[-1, -w^(-1), z3])/(w^2 - z3) + 
   (12*G[-1, -w, w^2])/(w^2 - z3) - (12*G[-1, -w, z3])/(w^2 - z3) + 
   (-88/(w^2 - z3) - 13*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     2*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[0, 0, -w] + (14*G[0, 0, w^2])/(w^2 - z3) + 
   (36/(w^2 - z3) + 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     2*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[0, 0, z2] - (12*G[0, 0, z3])/(w^2 - z3) + 
   (212/(w^2 - z3) + 44*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[0, 1, -w] - (16*G[0, 1, w^2])/(w^2 - z3) + 
   (-96/(w^2 - z3) - 24*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[0, 1, z2] + (10*G[0, w^(-2), w^2])/
    (w^2 - z3) - (10*G[0, w^(-2), z3])/(w^2 - z3) + 
   (-9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     2*(-9/(w^2 - z3) + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]))*G[0, -w^(-1), -w] - 
   (16*G[0, -w^(-1), w^2])/(w^2 - z3) + 
   (12/(w^2 - z3) + 9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     2*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[0, -w^(-1), z2] + 
   (22*G[0, -w^(-1), z3])/(w^2 - z3) + 
   2*(20/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, -w, -w] - 
   (16*G[0, -w, w^2])/(w^2 - z3) + 
   (12/(w^2 - z3) + 9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     2*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[0, -w, z2] + 
   (22*G[0, -w, z3])/(w^2 - z3) + (6*G[0, w^2, w^2])/(w^2 - z3) - 
   (10*G[0, w^2, z3])/(w^2 - z3) + 
   52*(5/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 0, -w] - (32*G[1, 0, w^2])/(w^2 - z3) + 
   (-80/(w^2 - z3) - 20*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 0, z2] + (12*G[1, 0, z3])/(w^2 - z3) + 
   (-640/(w^2 - z3) - 128*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 1, -w] + (96*G[1, 1, w^2])/(w^2 - z3) + 
   64*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 1, z2] - (32*G[1, 1, z3])/(w^2 - z3) + 
   (4*G[1, w^(-2), w^2])/(w^2 - z3) - (4*G[1, w^(-2), z3])/(w^2 - z3) + 
   12*(5/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, -w^(-1), -w] - (28*G[1, -w^(-1), w^2])/
    (w^2 - z3) + (-48/(w^2 - z3) - 
     12*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])*
    G[1, -w^(-1), z2] + (16*G[1, -w^(-1), z3])/(w^2 - z3) + 
   (-48/(w^2 - z3) - 8*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, -w, -w] - (12*G[1, -w, w^2])/(w^2 - z3) + 
   (-48/(w^2 - z3) - 12*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, -w, z2] + (32*G[1, w^2, w^2])/(w^2 - z3) - 
   (4*G[1, w^2, z3])/(w^2 - z3) - (2*G[r61, 0, w^2])/(w^2 - z3) + 
   (2*G[r61, 0, z3])/(w^2 - z3) - (13*G[r61, w^(-2), w^2])/(w^2 - z3) + 
   (13*G[r61, w^(-2), z3])/(w^2 - z3) + (15*G[r61, -w^(-1), w^2])/
    (w^2 - z3) - (15*G[r61, -w^(-1), z3])/(w^2 - z3) + 
   (15*G[r61, -w, w^2])/(w^2 - z3) - (15*G[r61, -w, z3])/(w^2 - z3) - 
   (13*G[r61, w^2, w^2])/(w^2 - z3) + (13*G[r61, w^2, z3])/(w^2 - z3) - 
   (2*G[r62, 0, w^2])/(w^2 - z3) + (2*G[r62, 0, z3])/(w^2 - z3) - 
   (13*G[r62, w^(-2), w^2])/(w^2 - z3) + (13*G[r62, w^(-2), z3])/(w^2 - z3) + 
   (15*G[r62, -w^(-1), w^2])/(w^2 - z3) - (15*G[r62, -w^(-1), z3])/
    (w^2 - z3) + (15*G[r62, -w, w^2])/(w^2 - z3) - 
   (15*G[r62, -w, z3])/(w^2 - z3) - (13*G[r62, w^2, w^2])/(w^2 - z3) + 
   (13*G[r62, w^2, z3])/(w^2 - z3) + 
   2*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, -w] - 
   (8*G[w^(-2), 0, w^2])/(w^2 - z3) + 
   2*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, z2] + 
   (8*G[w^(-2), 0, z3])/(w^2 - z3) - (28*G[w^(-2), 1, w^2])/(w^2 - z3) + 
   (28*G[w^(-2), 1, z3])/(w^2 - z3) - (2*G[w^(-2), w^(-2), w^2])/(w^2 - z3) + 
   (2*G[w^(-2), w^(-2), z3])/(w^2 - z3) + 
   4*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), -w] + 
   (30*G[w^(-2), -w^(-1), w^2])/(w^2 - z3) + 
   4*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), z2] - 
   (30*G[w^(-2), -w^(-1), z3])/(w^2 - z3) + (18*G[w^(-2), -w, w^2])/
    (w^2 - z3) - (18*G[w^(-2), -w, z3])/(w^2 - z3) + 
   (2*G[w^(-2), w^2, z3])/(w^2 - z3) + 
   (-58/(w^2 - z3) - 11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w^(-1), 0, -w] + 
   (18*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   5*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[-w^(-1), 0, z2] - (10*G[-w^(-1), 0, z3])/
    (w^2 - z3) + (108/(w^2 - z3) + 
     20*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])*
    G[-w^(-1), 1, -w] - (20*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (-32/(w^2 - z3) - 8*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w^(-1), 1, z2] + 
   (4*G[-w^(-1), 1, z3])/(w^2 - z3) + (3*G[-w^(-1), w^(-2), w^2])/
    (w^2 - z3) - (3*G[-w^(-1), w^(-2), z3])/(w^2 - z3) + 
   (-9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     6*(6/(w^2 - z3) + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]))*G[-w^(-1), -w^(-1), -w] + 
   (3*G[-w^(-1), -w^(-1), w^2])/(w^2 - z3) + 
   (-36/(w^2 - z3) + 9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     6*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w^(-1), z2] - 
   (3*G[-w^(-1), -w^(-1), z3])/(w^2 - z3) - (25*G[-w^(-1), -w, w^2])/
    (w^2 - z3) + (28/(w^2 - z3) - 
     11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     6*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w, z2] + 
   (25*G[-w^(-1), -w, z3])/(w^2 - z3) - (15*G[-w^(-1), w^2, w^2])/
    (w^2 - z3) - (3*G[-w^(-1), w^2, z3])/(w^2 - z3) - 
   (6*G[-w, 0, w^2])/(w^2 - z3) + 
   5*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[-w, 0, z2] + (14*G[-w, 0, z3])/(w^2 - z3) + 
   (12*G[-w, 1, w^2])/(w^2 - z3) + 
   (-32/(w^2 - z3) - 8*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w, 1, z2] - (28*G[-w, 1, z3])/(w^2 - z3) + 
   (3*G[-w, w^(-2), w^2])/(w^2 - z3) - (3*G[-w, w^(-2), z3])/(w^2 - z3) - 
   (9*G[-w, -w^(-1), w^2])/(w^2 - z3) + 
   (28/(w^2 - z3) - 11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     6*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w, -w^(-1), z2] + 
   (9*G[-w, -w^(-1), z3])/(w^2 - z3) + (3*G[-w, -w, w^2])/(w^2 - z3) + 
   (-36/(w^2 - z3) + 9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     6*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w, -w, z2] - 
   (3*G[-w, -w, z3])/(w^2 - z3) - (3*G[-w, w^2, w^2])/(w^2 - z3) - 
   (3*G[-w, w^2, z3])/(w^2 - z3) + 
   2*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, 0, -w] + 
   2*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, 0, z2] - 
   (4*G[w^2, 0, z3])/(w^2 - z3) + (28*G[w^2, 1, z3])/(w^2 - z3) + 
   (2*G[w^2, w^(-2), z3])/(w^2 - z3) - (18*G[w^2, -w^(-1), z3])/(w^2 - z3) + 
   4*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w, -w] + 
   4*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w, z2] - 
   (6*G[w^2, -w, z3])/(w^2 - z3) + (2*G[w^2, w^2, z3])/(w^2 - z3)) + 
 G[r62, w^2]*((-19*Pi^2)/(18*(w^2 - z3)) + (11*G[r62, z3]*G[w^(-2), w^2])/
    (3*(w^2 - z3)) + (64*G[w^(-2), w^2]^2)/(3*(w^2 - z3)) + 
   G[w^(-2), w^2]*((-64*G[w^(-2), z3])/(3*(w^2 - z3)) - 
     (64*G[w^2, z3])/(3*(w^2 - z3))) + G[0, 0, -w]/(w^2 - z3) - 
   (59*G[0, 0, w^2])/(3*(w^2 - z3)) - (5*G[0, 0, z3])/(w^2 - z3) - 
   (13*G[0, 1, r7])/(w^2 - z3) - (2*G[0, 1, -w])/(w^2 - z3) + 
   (202*G[0, 1, w^2])/(3*(w^2 - z3)) - (24*G[0, 1, z3])/(w^2 - z3) - 
   (9*G[0, r61, w^2])/(w^2 - z3) + (12*G[0, r61, z3])/(w^2 - z3) - 
   (9*G[0, r62, w^2])/(w^2 - z3) + (12*G[0, r62, z3])/(w^2 - z3) - 
   (5*G[0, w^(-2), w^2])/(w^2 - z3) + (5*G[0, w^(-2), z3])/(w^2 - z3) + 
   G[0, -w, -w]/(w^2 - z3) + (35*G[0, w^2, w^2])/(3*(w^2 - z3)) + 
   (5*G[0, w^2, z3])/(w^2 - z3) + (280*G[1, 0, w^2])/(3*(w^2 - z3)) - 
   (24*G[1, 0, z3])/(w^2 - z3) + (52*G[1, 1, r7])/(3*(w^2 - z3)) - 
   (416*G[1, 1, w^2])/(3*(w^2 - z3)) + (208*G[1, 1, z3])/(3*(w^2 - z3)) - 
   (208*G[1, r61, w^2])/(3*(w^2 - z3)) + (104*G[1, r61, z3])/(3*(w^2 - z3)) - 
   (208*G[1, r62, w^2])/(3*(w^2 - z3)) + (104*G[1, r62, z3])/(3*(w^2 - z3)) + 
   (136*G[1, w^(-2), w^2])/(3*(w^2 - z3)) - (136*G[1, w^(-2), z3])/
    (3*(w^2 - z3)) - (2*G[1, -w, -w])/(w^2 - z3) + 
   (14*G[1, w^2, w^2])/(w^2 - z3) - (136*G[1, w^2, z3])/(3*(w^2 - z3)) + 
   (29*G[r61, 0, w^2])/(3*(w^2 - z3)) - (3*G[r61, 0, z3])/(w^2 - z3) - 
   (208*G[r61, 1, w^2])/(3*(w^2 - z3)) + (104*G[r61, 1, z3])/(3*(w^2 - z3)) + 
   (64*G[r61, r61, w^2])/(3*(w^2 - z3)) - (32*G[r61, r61, z3])/
    (3*(w^2 - z3)) + (64*G[r61, r62, w^2])/(3*(w^2 - z3)) - 
   (32*G[r61, r62, z3])/(3*(w^2 - z3)) + (11*G[r61, w^(-2), w^2])/
    (3*(w^2 - z3)) - (11*G[r61, w^(-2), z3])/(3*(w^2 - z3)) - 
   (56*G[r61, w^2, w^2])/(3*(w^2 - z3)) - (11*G[r61, w^2, z3])/
    (3*(w^2 - z3)) + (29*G[r62, 0, w^2])/(3*(w^2 - z3)) - 
   (3*G[r62, 0, z3])/(w^2 - z3) - (208*G[r62, 1, w^2])/(3*(w^2 - z3)) + 
   (104*G[r62, 1, z3])/(3*(w^2 - z3)) + (64*G[r62, r61, w^2])/
    (3*(w^2 - z3)) - (32*G[r62, r61, z3])/(3*(w^2 - z3)) + 
   (64*G[r62, r62, w^2])/(3*(w^2 - z3)) - (32*G[r62, r62, z3])/
    (3*(w^2 - z3)) + (11*G[r62, w^(-2), w^2])/(3*(w^2 - z3)) - 
   (11*G[r62, w^(-2), z3])/(3*(w^2 - z3)) - (56*G[r62, w^2, w^2])/
    (3*(w^2 - z3)) - (11*G[r62, w^2, z3])/(3*(w^2 - z3)) - 
   (50*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) + (13*G[w^(-2), 0, z3])/(w^2 - z3) + 
   (94*G[w^(-2), 1, w^2])/(3*(w^2 - z3)) - (94*G[w^(-2), 1, z3])/
    (3*(w^2 - z3)) + (67*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) - 
   (56*G[w^(-2), r61, z3])/(3*(w^2 - z3)) + (67*G[w^(-2), r62, w^2])/
    (3*(w^2 - z3)) - (56*G[w^(-2), r62, z3])/(3*(w^2 - z3)) - 
   (64*G[w^(-2), w^(-2), w^2])/(3*(w^2 - z3)) + (64*G[w^(-2), w^(-2), z3])/
    (3*(w^2 - z3)) + (64*G[w^(-2), w^2, z3])/(3*(w^2 - z3)) + 
   G[-w^(-1), 0, -w]/(-w^2 + z3) - (20*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (7*G[-w^(-1), 0, z3])/(w^2 - z3) + (2*G[-w^(-1), 1, -w])/(w^2 - z3) + 
   (40*G[-w^(-1), 1, w^2])/(w^2 - z3) - (14*G[-w^(-1), 1, z3])/(w^2 - z3) - 
   (20*G[-w, 0, w^2])/(w^2 - z3) + (7*G[-w, 0, z3])/(w^2 - z3) + 
   (40*G[-w, 1, w^2])/(w^2 - z3) - (14*G[-w, 1, z3])/(w^2 - z3) + 
   (13*G[w^2, 0, z3])/(w^2 - z3) - (94*G[w^2, 1, z3])/(3*(w^2 - z3)) - 
   (56*G[w^2, r61, z3])/(3*(w^2 - z3)) - (56*G[w^2, r62, z3])/
    (3*(w^2 - z3)) + (64*G[w^2, w^(-2), z3])/(3*(w^2 - z3)) + 
   (64*G[w^2, w^2, z3])/(3*(w^2 - z3))) + 
 G[r61, w^2]*((-19*Pi^2)/(18*(w^2 - z3)) - (32*G[r62, w^2]^2)/(w^2 - z3) + 
   (11*G[r62, z3]*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
   (64*G[w^(-2), w^2]^2)/(3*(w^2 - z3)) + 
   G[r61, z3]*((64*G[r62, w^2])/(3*(w^2 - z3)) + (11*G[w^(-2), w^2])/
      (3*(w^2 - z3))) + G[w^(-2), w^2]*((-64*G[w^(-2), z3])/(3*(w^2 - z3)) - 
     (64*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r62, w^2]*((64*G[r62, z3])/(3*(w^2 - z3)) - (134*G[w^(-2), w^2])/
      (3*(w^2 - z3)) + (112*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     (112*G[w^2, z3])/(3*(w^2 - z3))) + G[0, 0, -w]/(w^2 - z3) - 
   (59*G[0, 0, w^2])/(3*(w^2 - z3)) - (5*G[0, 0, z3])/(w^2 - z3) - 
   (13*G[0, 1, r7])/(w^2 - z3) - (2*G[0, 1, -w])/(w^2 - z3) + 
   (202*G[0, 1, w^2])/(3*(w^2 - z3)) - (24*G[0, 1, z3])/(w^2 - z3) - 
   (9*G[0, r61, w^2])/(w^2 - z3) + (12*G[0, r61, z3])/(w^2 - z3) - 
   (9*G[0, r62, w^2])/(w^2 - z3) + (12*G[0, r62, z3])/(w^2 - z3) - 
   (5*G[0, w^(-2), w^2])/(w^2 - z3) + (5*G[0, w^(-2), z3])/(w^2 - z3) + 
   G[0, -w, -w]/(w^2 - z3) + (35*G[0, w^2, w^2])/(3*(w^2 - z3)) + 
   (5*G[0, w^2, z3])/(w^2 - z3) + (280*G[1, 0, w^2])/(3*(w^2 - z3)) - 
   (24*G[1, 0, z3])/(w^2 - z3) + (52*G[1, 1, r7])/(3*(w^2 - z3)) - 
   (416*G[1, 1, w^2])/(3*(w^2 - z3)) + (208*G[1, 1, z3])/(3*(w^2 - z3)) - 
   (208*G[1, r61, w^2])/(3*(w^2 - z3)) + (104*G[1, r61, z3])/(3*(w^2 - z3)) - 
   (208*G[1, r62, w^2])/(3*(w^2 - z3)) + (104*G[1, r62, z3])/(3*(w^2 - z3)) + 
   (136*G[1, w^(-2), w^2])/(3*(w^2 - z3)) - (136*G[1, w^(-2), z3])/
    (3*(w^2 - z3)) - (2*G[1, -w, -w])/(w^2 - z3) + 
   (14*G[1, w^2, w^2])/(w^2 - z3) - (136*G[1, w^2, z3])/(3*(w^2 - z3)) + 
   (29*G[r61, 0, w^2])/(3*(w^2 - z3)) - (3*G[r61, 0, z3])/(w^2 - z3) - 
   (208*G[r61, 1, w^2])/(3*(w^2 - z3)) + (104*G[r61, 1, z3])/(3*(w^2 - z3)) + 
   (64*G[r61, r61, w^2])/(3*(w^2 - z3)) - (32*G[r61, r61, z3])/
    (3*(w^2 - z3)) + (64*G[r61, r62, w^2])/(3*(w^2 - z3)) - 
   (32*G[r61, r62, z3])/(3*(w^2 - z3)) + (11*G[r61, w^(-2), w^2])/
    (3*(w^2 - z3)) - (11*G[r61, w^(-2), z3])/(3*(w^2 - z3)) - 
   (56*G[r61, w^2, w^2])/(3*(w^2 - z3)) - (11*G[r61, w^2, z3])/
    (3*(w^2 - z3)) + (29*G[r62, 0, w^2])/(3*(w^2 - z3)) - 
   (3*G[r62, 0, z3])/(w^2 - z3) - (208*G[r62, 1, w^2])/(3*(w^2 - z3)) + 
   (104*G[r62, 1, z3])/(3*(w^2 - z3)) + (64*G[r62, r61, w^2])/
    (3*(w^2 - z3)) - (32*G[r62, r61, z3])/(3*(w^2 - z3)) + 
   (64*G[r62, r62, w^2])/(3*(w^2 - z3)) - (32*G[r62, r62, z3])/
    (3*(w^2 - z3)) + (11*G[r62, w^(-2), w^2])/(3*(w^2 - z3)) - 
   (11*G[r62, w^(-2), z3])/(3*(w^2 - z3)) - (56*G[r62, w^2, w^2])/
    (3*(w^2 - z3)) - (11*G[r62, w^2, z3])/(3*(w^2 - z3)) - 
   (50*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) + (13*G[w^(-2), 0, z3])/(w^2 - z3) + 
   (94*G[w^(-2), 1, w^2])/(3*(w^2 - z3)) - (94*G[w^(-2), 1, z3])/
    (3*(w^2 - z3)) + (67*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) - 
   (56*G[w^(-2), r61, z3])/(3*(w^2 - z3)) + (67*G[w^(-2), r62, w^2])/
    (3*(w^2 - z3)) - (56*G[w^(-2), r62, z3])/(3*(w^2 - z3)) - 
   (64*G[w^(-2), w^(-2), w^2])/(3*(w^2 - z3)) + (64*G[w^(-2), w^(-2), z3])/
    (3*(w^2 - z3)) + (64*G[w^(-2), w^2, z3])/(3*(w^2 - z3)) + 
   G[-w^(-1), 0, -w]/(-w^2 + z3) - (20*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (7*G[-w^(-1), 0, z3])/(w^2 - z3) + (2*G[-w^(-1), 1, -w])/(w^2 - z3) + 
   (40*G[-w^(-1), 1, w^2])/(w^2 - z3) - (14*G[-w^(-1), 1, z3])/(w^2 - z3) - 
   (20*G[-w, 0, w^2])/(w^2 - z3) + (7*G[-w, 0, z3])/(w^2 - z3) + 
   (40*G[-w, 1, w^2])/(w^2 - z3) - (14*G[-w, 1, z3])/(w^2 - z3) + 
   (13*G[w^2, 0, z3])/(w^2 - z3) - (94*G[w^2, 1, z3])/(3*(w^2 - z3)) - 
   (56*G[w^2, r61, z3])/(3*(w^2 - z3)) - (56*G[w^2, r62, z3])/
    (3*(w^2 - z3)) + (64*G[w^2, w^(-2), z3])/(3*(w^2 - z3)) + 
   (64*G[w^2, w^2, z3])/(3*(w^2 - z3))) + 
 G[0, -w]*
  ((Pi^2*(10/(w^2 - z3) - 9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + 4*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]))/12 + 
   (-372/(w^2 - z3) - 76*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, -w]^2 + G[w^(-2), w^2]^2/(-w^2 + z3) + 
   (-24/(w^2 - z3) - 6*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, z2]*G[-w^(-1), -w] + 
   (20/(w^2 - z3) - (11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + 
     (7*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (3*w^2)/(1 - w^2*z3))])/2)*G[-w^(-1), -w]^2 - 
   (5*G[-w^(-1), w^2]^2)/(2*(w^2 - z3)) + 
   G[1, z3]*((-2*G[w^(-2), w^2])/(w^2 - z3) + (8*G[-w^(-1), w^2])/
      (w^2 - z3)) + (2/(w^2 - z3) - 
     Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), z2]*G[-w, 1] + 
   G[w^(-2), -w]*
    (((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1])/2 - 
     (3*(8 + (-w^2 + z3)*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(1 - w^2*z3))] + (w^2 - z3)*Bracket[
          4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
            (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w])/(2*(w^2 - z3)) + 
     ((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1])/2) + 
   G[0, z2]*((-72/(w^2 - z3) - 18*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))])*G[1, -w] + 
     (-6/(w^2 - z3) + (3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(1 - w^2*z3))])/2 - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1] + 
     3*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])*G[-w^(-1), -w] + 
     (-6/(w^2 - z3) + (3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(1 - w^2*z3))])/2 - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1]) + 
   G[w^(-2), z2]*
    (((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1])/2 + 
     (3*(8 + (-w^2 + z3)*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(1 - w^2*z3))] + (w^2 - z3)*Bracket[
          4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
            (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w])/(2*(w^2 - z3)) + 
     ((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1])/2) + 
   (33*G[-w^(-1), z3]*G[-w, w^2])/(2*(w^2 - z3)) - 
   (9*G[-w, w^2]^2)/(2*(w^2 - z3)) + G[w^(-2), z3]*
    (G[-w^(-1), -w]/(-w^2 + z3) - (14*G[-w^(-1), w^2])/(w^2 - z3) - 
     (8*G[-w, w^2])/(w^2 - z3)) + G[r61, z3]*
    ((13*G[w^(-2), w^2])/(2*(w^2 - z3)) + G[-w^(-1), -w]/(-w^2 + z3) - 
     (13*G[-w^(-1), w^2])/(2*(w^2 - z3)) - (13*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[r62, z3]*((13*G[w^(-2), w^2])/(2*(w^2 - z3)) + 
     G[-w^(-1), -w]/(-w^2 + z3) - (13*G[-w^(-1), w^2])/(2*(w^2 - z3)) - 
     (13*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[0, z3]*((12*G[1, -w])/(w^2 - z3) - (5*G[w^(-2), w^2])/(w^2 - z3) + 
     (6*G[-w^(-1), -w])/(w^2 - z3) + (5*G[-w^(-1), w^2])/(w^2 - z3) + 
     (5*G[-w, w^2])/(w^2 - z3)) + G[r61, w^2]*
    ((-13*G[w^(-2), w^2])/(2*(w^2 - z3)) + G[-w^(-1), -w]/(w^2 - z3) + 
     (13*G[-w^(-1), w^2])/(2*(w^2 - z3)) + (13*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[r62, w^2]*((-13*G[w^(-2), w^2])/(2*(w^2 - z3)) + 
     G[-w^(-1), -w]/(w^2 - z3) + (13*G[-w^(-1), w^2])/(2*(w^2 - z3)) + 
     (13*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[0, w]*((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), -w] + 
     (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), z2] + 
     (16/(w^2 - z3) - 5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + 3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w] + 
     (-16/(w^2 - z3) + 5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - 3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), z2] + 
     (16/(w^2 - z3) - 5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + 3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, z2] + 
     (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w] + 
     (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, z2]) + 
   G[-w, 1]*((2/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]/2)*G[-w, z2] + 
     ((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w])/2 + 
     ((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, z2])/2) + 
   G[-w^(-1), 1]*((-2/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), -w] + 
     (2/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), z2] + 
     (2/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]/2)*G[-w, z2] + 
     ((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w])/2 + 
     ((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, z2])/2) + 
   G[-w^(-1), w^2]*((5*G[-w^(-1), z3])/(2*(w^2 - z3)) - 
     (27*G[-w, w^2])/(w^2 - z3) + (21*G[-w, z3])/(2*(w^2 - z3)) - 
     (10*G[w^2, z3])/(w^2 - z3)) + G[1, -w]*((84*G[1, w^2])/(w^2 - z3) + 
     52*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])*G[1, z2] - (32*G[1, z3])/(w^2 - z3) + 
     (2*G[r61, w^2])/(w^2 - z3) - (2*G[r61, z3])/(w^2 - z3) + 
     (2*G[r62, w^2])/(w^2 - z3) - (2*G[r62, z3])/(w^2 - z3) + 
     (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), -w] + 
     (10*G[w^(-2), w^2])/(w^2 - z3) + 
     (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), z2] - 
     (10*G[w^(-2), z3])/(w^2 - z3) + 
     (-12/(w^2 - z3) + 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - 2*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1] + 
     (116/(w^2 - z3) + 19*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w] - 
     (48*G[-w^(-1), w^2])/(w^2 - z3) + 
     (-40/(w^2 - z3) - 7*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), z2] + 
     (32*G[-w^(-1), z3])/(w^2 - z3) + 
     (-12/(w^2 - z3) + 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - 2*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 1] - 
     (12*G[-w, w^2])/(w^2 - z3) + 
     (-40/(w^2 - z3) - 7*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, z2] - 
     (4*G[-w, z3])/(w^2 - z3) + 
     (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w] + 
     (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, z2] - 
     (6*G[w^2, z3])/(w^2 - z3)) + G[-w, w^2]*((9*G[-w, z3])/(2*(w^2 - z3)) - 
     (4*G[w^2, z3])/(w^2 - z3)) + G[0, w^2]*((-22*G[1, -w])/(w^2 - z3) + 
     (2*G[1, w^2])/(w^2 - z3) - (2*G[1, z3])/(w^2 - z3) + 
     (4*G[w^(-2), w^2])/(w^2 - z3) + G[w^(-2), z3]/(w^2 - z3) - 
     (3*G[-w^(-1), -w])/(w^2 - z3) - (6*G[-w^(-1), w^2])/(w^2 - z3) + 
     G[-w^(-1), z3]/(w^2 - z3) - (8*G[-w, w^2])/(w^2 - z3) + 
     (3*G[-w, z3])/(w^2 - z3) - (3*G[w^2, z3])/(w^2 - z3)) + 
   G[w^(-2), w^2]*(G[w^(-2), z3]/(w^2 - z3) + G[-w^(-1), -w]/(w^2 - z3) + 
     (31*G[-w^(-1), w^2])/(2*(w^2 - z3)) - (3*G[-w^(-1), z3])/
      (2*(w^2 - z3)) + (19*G[-w, w^2])/(2*(w^2 - z3)) - 
     (3*G[-w, z3])/(2*(w^2 - z3)) + G[w^2, z3]/(w^2 - z3)) + 
   G[-w^(-1), -w]*((4*G[-w^(-1), w^2])/(w^2 - z3) + 
     (-20/(w^2 - z3) + (11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(1 - w^2*z3))])/2 - 
       (7*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
            (3*w^2)/(1 - w^2*z3))])/2)*G[-w^(-1), z2] - 
     (4*G[-w^(-1), z3])/(w^2 - z3) + 
     (-2/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]/2)*G[-w, 1] + 
     (6*G[-w, w^2])/(w^2 - z3) + 
     (12/(w^2 - z3) - (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(1 - w^2*z3))])/2 + 
       (5*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
            (3*w^2)/(1 - w^2*z3))])/2)*G[-w, z2] - (6*G[-w, z3])/(w^2 - z3) + 
     ((8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w])/2 + 
     ((-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, z2])/2 + 
     G[w^2, z3]/(w^2 - z3)) + G[1, w^2]*((-16*G[w^(-2), w^2])/(w^2 - z3) + 
     (18*G[w^(-2), z3])/(w^2 - z3) - (6*G[-w^(-1), -w])/(w^2 - z3) + 
     (10*G[-w^(-1), w^2])/(w^2 - z3) - (18*G[-w^(-1), z3])/(w^2 - z3) + 
     (18*G[-w, w^2])/(w^2 - z3) - (18*G[-w, z3])/(w^2 - z3) + 
     (18*G[w^2, z3])/(w^2 - z3)) + (6*G[-1, -w^(-1), w^2])/(w^2 - z3) - 
   (6*G[-1, -w^(-1), z3])/(w^2 - z3) - (6*G[-1, -w, w^2])/(w^2 - z3) + 
   (6*G[-1, -w, z3])/(w^2 - z3) + 
   (32/(w^2 - z3) + (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 0, -w] + 
   (-3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (3*w^2)/(1 - w^2*z3))])*G[0, 0, w] - (7*G[0, 0, w^2])/(w^2 - z3) + 
   (-18/(w^2 - z3) - (3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, 0, z2] + 
   (6*G[0, 0, z3])/(w^2 - z3) + 
   (-82/(w^2 - z3) - 18*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[0, 1, -w] + (8*G[0, 1, w^2])/(w^2 - z3) + 
   12*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[0, 1, z2] - (5*G[0, w^(-2), w^2])/(w^2 - z3) + 
   (5*G[0, w^(-2), z3])/(w^2 - z3) + 
   (9/(w^2 - z3) + (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, -w^(-1), -w] + 
   (8*G[0, -w^(-1), w^2])/(w^2 - z3) + 
   (-6/(w^2 - z3) - (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, -w^(-1), z2] - 
   (11*G[0, -w^(-1), z3])/(w^2 - z3) + 
   (-20/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, -w, -w] + 
   (8*G[0, -w, w^2])/(w^2 - z3) + 
   (-6/(w^2 - z3) - (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, -w, z2] - 
   (11*G[0, -w, z3])/(w^2 - z3) - (3*G[0, w^2, w^2])/(w^2 - z3) + 
   (5*G[0, w^2, z3])/(w^2 - z3) + 
   (-106/(w^2 - z3) - 22*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 0, -w] + (16*G[1, 0, w^2])/(w^2 - z3) + 
   10*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 0, z2] - (6*G[1, 0, z3])/(w^2 - z3) + 
   (272/(w^2 - z3) + 56*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 1, -w] - (48*G[1, 1, w^2])/(w^2 - z3) + 
   (-128/(w^2 - z3) - 32*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 1, z2] + (16*G[1, 1, z3])/(w^2 - z3) - 
   (2*G[1, w^(-2), w^2])/(w^2 - z3) + (2*G[1, w^(-2), z3])/(w^2 - z3) + 
   (-30/(w^2 - z3) - 6*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, -w^(-1), -w] + 
   (14*G[1, -w^(-1), w^2])/(w^2 - z3) + 
   6*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, -w^(-1), z2] - (8*G[1, -w^(-1), z3])/
    (w^2 - z3) + 4*(6/(w^2 - z3) + 
     Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])*
    G[1, -w, -w] + (6*G[1, -w, w^2])/(w^2 - z3) + 
   6*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, -w, z2] - (16*G[1, w^2, w^2])/(w^2 - z3) + 
   (2*G[1, w^2, z3])/(w^2 - z3) + G[r61, 0, w^2]/(w^2 - z3) + 
   G[r61, 0, z3]/(-w^2 + z3) + (13*G[r61, w^(-2), w^2])/(2*(w^2 - z3)) - 
   (13*G[r61, w^(-2), z3])/(2*(w^2 - z3)) - (15*G[r61, -w^(-1), w^2])/
    (2*(w^2 - z3)) + (15*G[r61, -w^(-1), z3])/(2*(w^2 - z3)) - 
   (15*G[r61, -w, w^2])/(2*(w^2 - z3)) + (15*G[r61, -w, z3])/(2*(w^2 - z3)) + 
   (13*G[r61, w^2, w^2])/(2*(w^2 - z3)) - (13*G[r61, w^2, z3])/
    (2*(w^2 - z3)) + G[r62, 0, w^2]/(w^2 - z3) + G[r62, 0, z3]/(-w^2 + z3) + 
   (13*G[r62, w^(-2), w^2])/(2*(w^2 - z3)) - (13*G[r62, w^(-2), z3])/
    (2*(w^2 - z3)) - (15*G[r62, -w^(-1), w^2])/(2*(w^2 - z3)) + 
   (15*G[r62, -w^(-1), z3])/(2*(w^2 - z3)) - (15*G[r62, -w, w^2])/
    (2*(w^2 - z3)) + (15*G[r62, -w, z3])/(2*(w^2 - z3)) + 
   (13*G[r62, w^2, w^2])/(2*(w^2 - z3)) - (13*G[r62, w^2, z3])/
    (2*(w^2 - z3)) + (-8/(w^2 - z3) + 
     Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
     Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (3*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, -w] + 
   (4*G[w^(-2), 0, w^2])/(w^2 - z3) + 
   (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, z2] - 
   (4*G[w^(-2), 0, z3])/(w^2 - z3) + (14*G[w^(-2), 1, w^2])/(w^2 - z3) - 
   (14*G[w^(-2), 1, z3])/(w^2 - z3) + G[w^(-2), w^(-2), w^2]/(w^2 - z3) + 
   G[w^(-2), w^(-2), z3]/(-w^2 + z3) + 
   2*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), -w] - 
   (15*G[w^(-2), -w^(-1), w^2])/(w^2 - z3) + 
   2*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), z2] + 
   (15*G[w^(-2), -w^(-1), z3])/(w^2 - z3) - (9*G[w^(-2), -w, w^2])/
    (w^2 - z3) + (9*G[w^(-2), -w, z3])/(w^2 - z3) + 
   G[w^(-2), w^2, z3]/(-w^2 + z3) + 
   (-6/(w^2 - z3) + (3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, 1] + 
   (29/(w^2 - z3) + (11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2)*G[-w^(-1), 0, -w] - 
   (9*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (-10/(w^2 - z3) - (5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2)*G[-w^(-1), 0, z2] + 
   (5*G[-w^(-1), 0, z3])/(w^2 - z3) + 
   (-3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     2*(6/(w^2 - z3) + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]))*G[-w^(-1), 1, 1] + 
   (-54/(w^2 - z3) - 10*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   (10*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   4*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[-w^(-1), 1, z2] - (2*G[-w^(-1), 1, z3])/
    (w^2 - z3) - (3*G[-w^(-1), w^(-2), w^2])/(2*(w^2 - z3)) + 
   (3*G[-w^(-1), w^(-2), z3])/(2*(w^2 - z3)) + 
   (-18/(w^2 - z3) + (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w^(-1), -w] - 
   (3*G[-w^(-1), -w^(-1), w^2])/(2*(w^2 - z3)) + 
   ((-9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
     3*(6/(w^2 - z3) + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]))*G[-w^(-1), -w^(-1), z2] + 
   (3*G[-w^(-1), -w^(-1), z3])/(2*(w^2 - z3)) + (25*G[-w^(-1), -w, w^2])/
    (2*(w^2 - z3)) + (-14/(w^2 - z3) + 
     (11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 - 
     3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w, z2] - 
   (25*G[-w^(-1), -w, z3])/(2*(w^2 - z3)) + (15*G[-w^(-1), w^2, w^2])/
    (2*(w^2 - z3)) + (3*G[-w^(-1), w^2, z3])/(2*(w^2 - z3)) + 
   (-6/(w^2 - z3) + (3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[-w, 0, 1] + 
   (3*G[-w, 0, w^2])/(w^2 - z3) + 
   (-10/(w^2 - z3) - (5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2)*G[-w, 0, z2] - (7*G[-w, 0, z3])/(w^2 - z3) + 
   (-3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     2*(6/(w^2 - z3) + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]))*G[-w, 1, 1] - 
   (6*G[-w, 1, w^2])/(w^2 - z3) + 
   4*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[-w, 1, z2] + (14*G[-w, 1, z3])/(w^2 - z3) - 
   (3*G[-w, w^(-2), w^2])/(2*(w^2 - z3)) + (3*G[-w, w^(-2), z3])/
    (2*(w^2 - z3)) + (9*G[-w, -w^(-1), w^2])/(2*(w^2 - z3)) + 
   (-14/(w^2 - z3) + (11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (3*w^2)/(1 - w^2*z3))])*G[-w, -w^(-1), z2] - 
   (9*G[-w, -w^(-1), z3])/(2*(w^2 - z3)) - (3*G[-w, -w, w^2])/
    (2*(w^2 - z3)) + 
   ((-9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
     3*(6/(w^2 - z3) + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))]))*G[-w, -w, z2] + 
   (3*G[-w, -w, z3])/(2*(w^2 - z3)) + (3*G[-w, w^2, w^2])/(2*(w^2 - z3)) + 
   (3*G[-w, w^2, z3])/(2*(w^2 - z3)) + 
   (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, 0, -w] + 
   (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, 0, z2] + 
   (2*G[w^2, 0, z3])/(w^2 - z3) - (14*G[w^2, 1, z3])/(w^2 - z3) + 
   G[w^2, w^(-2), z3]/(-w^2 + z3) + (9*G[w^2, -w^(-1), z3])/(w^2 - z3) + 
   2*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w, -w] + 
   2*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w, z2] + 
   (3*G[w^2, -w, z3])/(w^2 - z3) + G[w^2, w^2, z3]/(-w^2 + z3)) + 
 (2*G[-1, 0, 1, r7])/(w^2 - z3) - (6*G[-1, -w^(-1), 0, w^2])/(w^2 - z3) + 
 (6*G[-1, -w^(-1), 0, z3])/(w^2 - z3) + (12*G[-1, -w^(-1), 1, w^2])/
  (w^2 - z3) - (12*G[-1, -w^(-1), 1, z3])/(w^2 - z3) + 
 (6*G[-1, -w, 0, w^2])/(w^2 - z3) - (6*G[-1, -w, 0, z3])/(w^2 - z3) - 
 (12*G[-1, -w, 1, w^2])/(w^2 - z3) + (12*G[-1, -w, 1, z3])/(w^2 - z3) - 
 6*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))]*
  G[0, -1, 0, w] + 
 (-19/(w^2 - z3) - 
   (3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 - 
   Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
      (3*w^2)/(1 - w^2*z3))])*G[0, 0, 0, -w] + 
 (4/(3*(w^2 - z3)) - 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] + 
   3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[0, 0, 0, w] - 
 (10*G[0, 0, 0, w^2])/(3*(w^2 - z3)) + 
 (18/(w^2 - z3) + 
   (3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
   Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
      (3*w^2)/(1 - w^2*z3))])*G[0, 0, 0, z2] + 
 (13*G[0, 0, 0, z3])/(3*(w^2 - z3)) + 
 (38/(w^2 - z3) + 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] + 
   2*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[0, 0, 1, -w] - 
 (8*G[0, 0, 1, w])/(3*(w^2 - z3)) + (50*G[0, 0, 1, w^2])/(3*(w^2 - z3)) + 
 (-36/(w^2 - z3) - 3*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   2*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[0, 0, 1, z2] - 
 (56*G[0, 0, 1, z3])/(3*(w^2 - z3)) - (5*G[0, 0, r61, w^2])/(w^2 - z3) + 
 (5*G[0, 0, r61, z3])/(w^2 - z3) - (5*G[0, 0, r62, w^2])/(w^2 - z3) + 
 (5*G[0, 0, r62, z3])/(w^2 - z3) + 
 (14/(w^2 - z3) + 
   (5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2)*
  G[0, 0, -w, -w] + (77*G[0, 0, w^2, w^2])/(3*(w^2 - z3)) + 
 (56/(w^2 - z3) + 12*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[0, 1, 0, -w] + 
 (16/(3*(w^2 - z3)) - 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[0, 1, 0, w] + (128*G[0, 1, 0, w^2])/
  (3*(w^2 - z3)) + 
 (-48/(w^2 - z3) - 12*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[0, 1, 0, z2] - 
 (152*G[0, 1, 0, z3])/(3*(w^2 - z3)) - (4*G[0, 1, 1, r7])/(w^2 - z3) + 
 (-112/(w^2 - z3) - 24*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[0, 1, 1, -w] - 
 (32*G[0, 1, 1, w])/(3*(w^2 - z3)) - (112*G[0, 1, 1, w^2])/(3*(w^2 - z3)) + 
 24*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[0, 1, 1, z2] + (160*G[0, 1, 1, z3])/
  (3*(w^2 - z3)) - (24*G[0, 1, r61, w^2])/(w^2 - z3) + 
 (24*G[0, 1, r61, z3])/(w^2 - z3) - (24*G[0, 1, r62, w^2])/(w^2 - z3) + 
 (24*G[0, 1, r62, z3])/(w^2 - z3) + 
 (-28/(w^2 - z3) - 5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[0, 1, -w, -w] - 
 (76*G[0, 1, w^2, w^2])/(3*(w^2 - z3)) - (4*G[0, r1, 0, w])/(w^2 - z3) + 
 (8*G[0, r1, 1, w])/(w^2 - z3) - (4*G[0, r2, 0, w])/(w^2 - z3) + 
 (8*G[0, r2, 1, w])/(w^2 - z3) - (24*G[0, r61, 1, w^2])/(w^2 - z3) + 
 (24*G[0, r61, 1, z3])/(w^2 - z3) + (12*G[0, r61, r61, w^2])/(w^2 - z3) - 
 (12*G[0, r61, r61, z3])/(w^2 - z3) + (12*G[0, r61, r62, w^2])/(w^2 - z3) - 
 (12*G[0, r61, r62, z3])/(w^2 - z3) - (13*G[0, r61, w^2, w^2])/(w^2 - z3) - 
 (24*G[0, r62, 1, w^2])/(w^2 - z3) + (24*G[0, r62, 1, z3])/(w^2 - z3) + 
 (12*G[0, r62, r61, w^2])/(w^2 - z3) - (12*G[0, r62, r61, z3])/(w^2 - z3) + 
 (12*G[0, r62, r62, w^2])/(w^2 - z3) - (12*G[0, r62, r62, z3])/(w^2 - z3) - 
 (13*G[0, r62, w^2, w^2])/(w^2 - z3) - (5*G[0, w^(-2), 0, w^2])/(w^2 - z3) + 
 (5*G[0, w^(-2), 0, z3])/(w^2 - z3) + (5*G[0, w^(-2), r61, w^2])/(w^2 - z3) - 
 (5*G[0, w^(-2), r61, z3])/(w^2 - z3) + (5*G[0, w^(-2), r62, w^2])/
  (w^2 - z3) - (5*G[0, w^(-2), r62, z3])/(w^2 - z3) + 
 (-9/(w^2 - z3) - 
   (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
   Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
      (3*w^2)/(1 - w^2*z3))])*G[0, -w^(-1), 0, -w] - 
 (13*G[0, -w^(-1), 0, w^2])/(w^2 - z3) + 
 (6/(w^2 - z3) + 
   (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 - 
   Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
      (3*w^2)/(1 - w^2*z3))])*G[0, -w^(-1), 0, z2] + 
 (16*G[0, -w^(-1), 0, z3])/(w^2 - z3) + 
 (18/(w^2 - z3) + 9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   2*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[0, -w^(-1), 1, -w] + 
 (26*G[0, -w^(-1), 1, w^2])/(w^2 - z3) + 
 (-9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
   2*(-6/(w^2 - z3) + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (3*w^2)/(1 - w^2*z3))]))*G[0, -w^(-1), 1, z2] - 
 (32*G[0, -w^(-1), 1, z3])/(w^2 - z3) + 
 (5/(w^2 - z3) - 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[0, -w, 0, -w] - 
 (13*G[0, -w, 0, w^2])/(w^2 - z3) + 
 (6/(w^2 - z3) + 
   (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 - 
   Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
      (3*w^2)/(1 - w^2*z3))])*G[0, -w, 0, z2] + 
 (16*G[0, -w, 0, z3])/(w^2 - z3) + 
 (-10/(w^2 - z3) + 4*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   2*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[0, -w, 1, -w] + 
 (26*G[0, -w, 1, w^2])/(w^2 - z3) + 
 (-9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
   2*(-6/(w^2 - z3) + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (3*w^2)/(1 - w^2*z3))]))*G[0, -w, 1, z2] - 
 (32*G[0, -w, 1, z3])/(w^2 - z3) + 
 ((-9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
   3*(6/(w^2 - z3) + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (3*w^2)/(1 - w^2*z3))]))*G[0, -w, -w, -w] + 
 (62*G[0, w^2, 0, w^2])/(3*(w^2 - z3)) + (5*G[0, w^2, 0, z3])/(w^2 - z3) - 
 (76*G[0, w^2, 1, w^2])/(3*(w^2 - z3)) - (8*G[0, w^2, r61, w^2])/(w^2 - z3) - 
 (5*G[0, w^2, r61, z3])/(w^2 - z3) - (8*G[0, w^2, r62, w^2])/(w^2 - z3) - 
 (5*G[0, w^2, r62, z3])/(w^2 - z3) - (64*G[0, w^2, w^2, w^2])/
  (3*(w^2 - z3)) + (2*G[-I, 0, 0, r1])/(w^2 - z3) - 
 (2*G[-I, 0, 0, w])/(w^2 - z3) - (4*G[-I, 0, 1, r1])/(w^2 - z3) + 
 (4*G[-I, 0, 1, w])/(w^2 - z3) - (2*G[-I, r1, 0, r1])/(w^2 - z3) + 
 (2*G[-I, r1, 0, w])/(w^2 - z3) + (4*G[-I, r1, 1, r1])/(w^2 - z3) - 
 (4*G[-I, r1, 1, w])/(w^2 - z3) - (2*G[-I, r2, 0, r1])/(w^2 - z3) + 
 (2*G[-I, r2, 0, w])/(w^2 - z3) + (4*G[-I, r2, 1, r1])/(w^2 - z3) - 
 (4*G[-I, r2, 1, w])/(w^2 - z3) + (2*G[I, 0, 0, r1])/(w^2 - z3) - 
 (2*G[I, 0, 0, w])/(w^2 - z3) - (4*G[I, 0, 1, r1])/(w^2 - z3) + 
 (4*G[I, 0, 1, w])/(w^2 - z3) - (2*G[I, r1, 0, r1])/(w^2 - z3) + 
 (2*G[I, r1, 0, w])/(w^2 - z3) + (4*G[I, r1, 1, r1])/(w^2 - z3) - 
 (4*G[I, r1, 1, w])/(w^2 - z3) - (2*G[I, r2, 0, r1])/(w^2 - z3) + 
 (2*G[I, r2, 0, w])/(w^2 - z3) + (4*G[I, r2, 1, r1])/(w^2 - z3) - 
 (4*G[I, r2, 1, w])/(w^2 - z3) + 
 10*(5/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, 0, 0, -w] + (4*G[1, 0, 0, w])/(3*(w^2 - z3)) + 
 (104*G[1, 0, 0, w^2])/(3*(w^2 - z3)) + 
 (-40/(w^2 - z3) - 10*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, 0, 0, z2] - 
 (134*G[1, 0, 0, z3])/(3*(w^2 - z3)) + G[1, 0, 1, r7]/(-w^2 + z3) + 
 (-100/(w^2 - z3) - 20*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, 0, 1, -w] - 
 (8*G[1, 0, 1, w])/(3*(w^2 - z3)) - (64*G[1, 0, 1, w^2])/(3*(w^2 - z3)) + 
 20*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, 0, 1, z2] + (124*G[1, 0, 1, z3])/
  (3*(w^2 - z3)) - (24*G[1, 0, r61, w^2])/(w^2 - z3) + 
 (24*G[1, 0, r61, z3])/(w^2 - z3) - (24*G[1, 0, r62, w^2])/(w^2 - z3) + 
 (24*G[1, 0, r62, z3])/(w^2 - z3) + 
 (-24/(w^2 - z3) - 4*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, 0, -w, -w] - 
 (94*G[1, 0, w^2, w^2])/(3*(w^2 - z3)) + 
 (-160/(w^2 - z3) - 32*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, 1, 0, -w] - 
 (32*G[1, 1, 0, w])/(3*(w^2 - z3)) - (112*G[1, 1, 0, w^2])/(3*(w^2 - z3)) + 
 32*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, 1, 0, z2] + (208*G[1, 1, 0, z3])/
  (3*(w^2 - z3)) + (16*G[1, 1, 1, r7])/(3*(w^2 - z3)) + 
 64*(5/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, 1, 1, -w] + 
 (64*G[1, 1, 1, w])/(3*(w^2 - z3)) - (64*G[1, 1, 1, w^2])/(w^2 - z3) + 
 (-256/(w^2 - z3) - 64*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, 1, 1, z2] + (208*G[1, 1, r61, w^2])/
  (3*(w^2 - z3)) - (208*G[1, 1, r61, z3])/(3*(w^2 - z3)) + 
 (208*G[1, 1, r62, w^2])/(3*(w^2 - z3)) - (208*G[1, 1, r62, z3])/
  (3*(w^2 - z3)) + 
 8*(6/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, 1, -w, -w] + (4*G[1, r1, 0, w])/(w^2 - z3) - 
 (8*G[1, r1, 1, w])/(w^2 - z3) + (4*G[1, r2, 0, w])/(w^2 - z3) - 
 (8*G[1, r2, 1, w])/(w^2 - z3) - (208*G[1, r61, 0, w^2])/(3*(w^2 - z3)) + 
 (208*G[1, r61, 0, z3])/(3*(w^2 - z3)) + (208*G[1, r61, 1, w^2])/
  (3*(w^2 - z3)) - (208*G[1, r61, 1, z3])/(3*(w^2 - z3)) + 
 (104*G[1, r61, r61, w^2])/(3*(w^2 - z3)) - (104*G[1, r61, r61, z3])/
  (3*(w^2 - z3)) + (104*G[1, r61, r62, w^2])/(3*(w^2 - z3)) - 
 (104*G[1, r61, r62, z3])/(3*(w^2 - z3)) + (94*G[1, r61, w^2, w^2])/
  (3*(w^2 - z3)) - (208*G[1, r62, 0, w^2])/(3*(w^2 - z3)) + 
 (208*G[1, r62, 0, z3])/(3*(w^2 - z3)) + (208*G[1, r62, 1, w^2])/
  (3*(w^2 - z3)) - (208*G[1, r62, 1, z3])/(3*(w^2 - z3)) + 
 (104*G[1, r62, r61, w^2])/(3*(w^2 - z3)) - (104*G[1, r62, r61, z3])/
  (3*(w^2 - z3)) + (104*G[1, r62, r62, w^2])/(3*(w^2 - z3)) - 
 (104*G[1, r62, r62, z3])/(3*(w^2 - z3)) + (94*G[1, r62, w^2, w^2])/
  (3*(w^2 - z3)) + (136*G[1, w^(-2), 0, w^2])/(3*(w^2 - z3)) - 
 (136*G[1, w^(-2), 0, z3])/(3*(w^2 - z3)) - (136*G[1, w^(-2), r61, w^2])/
  (3*(w^2 - z3)) + (136*G[1, w^(-2), r61, z3])/(3*(w^2 - z3)) - 
 (136*G[1, w^(-2), r62, w^2])/(3*(w^2 - z3)) + 
 (136*G[1, w^(-2), r62, z3])/(3*(w^2 - z3)) + 
 6*(5/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, -w^(-1), 0, -w] + 
 (4*G[1, -w^(-1), 0, w^2])/(w^2 - z3) + 
 (-24/(w^2 - z3) - 6*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, -w^(-1), 0, z2] - 
 (10*G[1, -w^(-1), 0, z3])/(w^2 - z3) + 
 (-60/(w^2 - z3) - 12*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, -w^(-1), 1, -w] - 
 (8*G[1, -w^(-1), 1, w^2])/(w^2 - z3) + 
 12*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, -w^(-1), 1, z2] + 
 (20*G[1, -w^(-1), 1, z3])/(w^2 - z3) + 
 (6/(w^2 - z3) + 2*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, -w, 0, -w] + 
 (12*G[1, -w, 0, w^2])/(w^2 - z3) + 
 (-24/(w^2 - z3) - 6*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, -w, 0, z2] - 
 (18*G[1, -w, 0, z3])/(w^2 - z3) + 
 (-12/(w^2 - z3) - 4*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, -w, 1, -w] - 
 (24*G[1, -w, 1, w^2])/(w^2 - z3) + 
 12*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, -w, 1, z2] + (36*G[1, -w, 1, z3])/(w^2 - z3) + 
 (-36/(w^2 - z3) + 9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   6*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[1, -w, -w, -w] + 
 (14*G[1, w^2, 0, w^2])/(w^2 - z3) - (136*G[1, w^2, 0, z3])/(3*(w^2 - z3)) - 
 (14*G[1, w^2, r61, w^2])/(w^2 - z3) + (136*G[1, w^2, r61, z3])/
  (3*(w^2 - z3)) - (14*G[1, w^2, r62, w^2])/(w^2 - z3) + 
 (136*G[1, w^2, r62, z3])/(3*(w^2 - z3)) + 
 (6*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
   3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[r1, 0, 0, w] + 
 (6*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
   3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[r2, 0, 0, w] + 
 (71*G[r61, 0, 0, w^2])/(3*(w^2 - z3)) - (71*G[r61, 0, 0, z3])/
  (3*(w^2 - z3)) - (124*G[r61, 0, 1, w^2])/(3*(w^2 - z3)) + 
 (124*G[r61, 0, 1, z3])/(3*(w^2 - z3)) - (3*G[r61, 0, r61, w^2])/(w^2 - z3) + 
 (3*G[r61, 0, r61, z3])/(w^2 - z3) - (3*G[r61, 0, r62, w^2])/(w^2 - z3) + 
 (3*G[r61, 0, r62, z3])/(w^2 - z3) - (103*G[r61, 0, w^2, w^2])/
  (3*(w^2 - z3)) - (208*G[r61, 1, 0, w^2])/(3*(w^2 - z3)) + 
 (208*G[r61, 1, 0, z3])/(3*(w^2 - z3)) + (208*G[r61, 1, 1, w^2])/
  (3*(w^2 - z3)) - (208*G[r61, 1, 1, z3])/(3*(w^2 - z3)) + 
 (104*G[r61, 1, r61, w^2])/(3*(w^2 - z3)) - (104*G[r61, 1, r61, z3])/
  (3*(w^2 - z3)) + (104*G[r61, 1, r62, w^2])/(3*(w^2 - z3)) - 
 (104*G[r61, 1, r62, z3])/(3*(w^2 - z3)) + (94*G[r61, 1, w^2, w^2])/
  (3*(w^2 - z3)) - (20*G[r61, r61, 0, w^2])/(3*(w^2 - z3)) + 
 (20*G[r61, r61, 0, z3])/(3*(w^2 - z3)) + (104*G[r61, r61, 1, w^2])/
  (3*(w^2 - z3)) - (104*G[r61, r61, 1, z3])/(3*(w^2 - z3)) - 
 (32*G[r61, r61, r61, w^2])/(3*(w^2 - z3)) + (32*G[r61, r61, r61, z3])/
  (3*(w^2 - z3)) - (32*G[r61, r61, r62, w^2])/(3*(w^2 - z3)) + 
 (32*G[r61, r61, r62, z3])/(3*(w^2 - z3)) + (56*G[r61, r61, w^2, w^2])/
  (3*(w^2 - z3)) - (20*G[r61, r62, 0, w^2])/(3*(w^2 - z3)) + 
 (20*G[r61, r62, 0, z3])/(3*(w^2 - z3)) + (104*G[r61, r62, 1, w^2])/
  (3*(w^2 - z3)) - (104*G[r61, r62, 1, z3])/(3*(w^2 - z3)) - 
 (32*G[r61, r62, r61, w^2])/(3*(w^2 - z3)) + (32*G[r61, r62, r61, z3])/
  (3*(w^2 - z3)) - (32*G[r61, r62, r62, w^2])/(3*(w^2 - z3)) + 
 (32*G[r61, r62, r62, z3])/(3*(w^2 - z3)) + (56*G[r61, r62, w^2, w^2])/
  (3*(w^2 - z3)) + (11*G[r61, w^(-2), 0, w^2])/(3*(w^2 - z3)) - 
 (11*G[r61, w^(-2), 0, z3])/(3*(w^2 - z3)) - (11*G[r61, w^(-2), r61, w^2])/
  (3*(w^2 - z3)) + (11*G[r61, w^(-2), r61, z3])/(3*(w^2 - z3)) - 
 (11*G[r61, w^(-2), r62, w^2])/(3*(w^2 - z3)) + 
 (11*G[r61, w^(-2), r62, z3])/(3*(w^2 - z3)) + 
 (14*G[r61, -w^(-1), 0, w^2])/(w^2 - z3) - (14*G[r61, -w^(-1), 0, z3])/
  (w^2 - z3) - (28*G[r61, -w^(-1), 1, w^2])/(w^2 - z3) + 
 (28*G[r61, -w^(-1), 1, z3])/(w^2 - z3) + (14*G[r61, -w, 0, w^2])/
  (w^2 - z3) - (14*G[r61, -w, 0, z3])/(w^2 - z3) - 
 (28*G[r61, -w, 1, w^2])/(w^2 - z3) + (28*G[r61, -w, 1, z3])/(w^2 - z3) - 
 (92*G[r61, w^2, 0, w^2])/(3*(w^2 - z3)) - (11*G[r61, w^2, 0, z3])/
  (3*(w^2 - z3)) + (94*G[r61, w^2, 1, w^2])/(3*(w^2 - z3)) + 
 (15*G[r61, w^2, r61, w^2])/(w^2 - z3) + (11*G[r61, w^2, r61, z3])/
  (3*(w^2 - z3)) + (15*G[r61, w^2, r62, w^2])/(w^2 - z3) + 
 (11*G[r61, w^2, r62, z3])/(3*(w^2 - z3)) + (64*G[r61, w^2, w^2, w^2])/
  (3*(w^2 - z3)) + (71*G[r62, 0, 0, w^2])/(3*(w^2 - z3)) - 
 (71*G[r62, 0, 0, z3])/(3*(w^2 - z3)) - (124*G[r62, 0, 1, w^2])/
  (3*(w^2 - z3)) + (124*G[r62, 0, 1, z3])/(3*(w^2 - z3)) - 
 (3*G[r62, 0, r61, w^2])/(w^2 - z3) + (3*G[r62, 0, r61, z3])/(w^2 - z3) - 
 (3*G[r62, 0, r62, w^2])/(w^2 - z3) + (3*G[r62, 0, r62, z3])/(w^2 - z3) - 
 (103*G[r62, 0, w^2, w^2])/(3*(w^2 - z3)) - (208*G[r62, 1, 0, w^2])/
  (3*(w^2 - z3)) + (208*G[r62, 1, 0, z3])/(3*(w^2 - z3)) + 
 (208*G[r62, 1, 1, w^2])/(3*(w^2 - z3)) - (208*G[r62, 1, 1, z3])/
  (3*(w^2 - z3)) + (104*G[r62, 1, r61, w^2])/(3*(w^2 - z3)) - 
 (104*G[r62, 1, r61, z3])/(3*(w^2 - z3)) + (104*G[r62, 1, r62, w^2])/
  (3*(w^2 - z3)) - (104*G[r62, 1, r62, z3])/(3*(w^2 - z3)) + 
 (94*G[r62, 1, w^2, w^2])/(3*(w^2 - z3)) - (20*G[r62, r61, 0, w^2])/
  (3*(w^2 - z3)) + (20*G[r62, r61, 0, z3])/(3*(w^2 - z3)) + 
 (104*G[r62, r61, 1, w^2])/(3*(w^2 - z3)) - (104*G[r62, r61, 1, z3])/
  (3*(w^2 - z3)) - (32*G[r62, r61, r61, w^2])/(3*(w^2 - z3)) + 
 (32*G[r62, r61, r61, z3])/(3*(w^2 - z3)) - (32*G[r62, r61, r62, w^2])/
  (3*(w^2 - z3)) + (32*G[r62, r61, r62, z3])/(3*(w^2 - z3)) + 
 (56*G[r62, r61, w^2, w^2])/(3*(w^2 - z3)) - (20*G[r62, r62, 0, w^2])/
  (3*(w^2 - z3)) + (20*G[r62, r62, 0, z3])/(3*(w^2 - z3)) + 
 (104*G[r62, r62, 1, w^2])/(3*(w^2 - z3)) - (104*G[r62, r62, 1, z3])/
  (3*(w^2 - z3)) - (32*G[r62, r62, r61, w^2])/(3*(w^2 - z3)) + 
 (32*G[r62, r62, r61, z3])/(3*(w^2 - z3)) - (32*G[r62, r62, r62, w^2])/
  (3*(w^2 - z3)) + (32*G[r62, r62, r62, z3])/(3*(w^2 - z3)) + 
 (56*G[r62, r62, w^2, w^2])/(3*(w^2 - z3)) + (11*G[r62, w^(-2), 0, w^2])/
  (3*(w^2 - z3)) - (11*G[r62, w^(-2), 0, z3])/(3*(w^2 - z3)) - 
 (11*G[r62, w^(-2), r61, w^2])/(3*(w^2 - z3)) + 
 (11*G[r62, w^(-2), r61, z3])/(3*(w^2 - z3)) - 
 (11*G[r62, w^(-2), r62, w^2])/(3*(w^2 - z3)) + 
 (11*G[r62, w^(-2), r62, z3])/(3*(w^2 - z3)) + 
 (14*G[r62, -w^(-1), 0, w^2])/(w^2 - z3) - (14*G[r62, -w^(-1), 0, z3])/
  (w^2 - z3) - (28*G[r62, -w^(-1), 1, w^2])/(w^2 - z3) + 
 (28*G[r62, -w^(-1), 1, z3])/(w^2 - z3) + (14*G[r62, -w, 0, w^2])/
  (w^2 - z3) - (14*G[r62, -w, 0, z3])/(w^2 - z3) - 
 (28*G[r62, -w, 1, w^2])/(w^2 - z3) + (28*G[r62, -w, 1, z3])/(w^2 - z3) - 
 (92*G[r62, w^2, 0, w^2])/(3*(w^2 - z3)) - (11*G[r62, w^2, 0, z3])/
  (3*(w^2 - z3)) + (94*G[r62, w^2, 1, w^2])/(3*(w^2 - z3)) + 
 (15*G[r62, w^2, r61, w^2])/(w^2 - z3) + (11*G[r62, w^2, r61, z3])/
  (3*(w^2 - z3)) + (15*G[r62, w^2, r62, w^2])/(w^2 - z3) + 
 (11*G[r62, w^2, r62, z3])/(3*(w^2 - z3)) + (64*G[r62, w^2, w^2, w^2])/
  (3*(w^2 - z3)) + 
 (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, 0, -w] - 
 (95*G[w^(-2), 0, 0, w^2])/(3*(w^2 - z3)) + 
 (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, 0, z2] + 
 (95*G[w^(-2), 0, 0, z3])/(3*(w^2 - z3)) + 
 2*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, 1, -w] + 
 (112*G[w^(-2), 0, 1, w^2])/(3*(w^2 - z3)) + 
 2*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, 1, z2] - 
 (112*G[w^(-2), 0, 1, z3])/(3*(w^2 - z3)) + (13*G[w^(-2), 0, r61, w^2])/
  (w^2 - z3) - (13*G[w^(-2), 0, r61, z3])/(w^2 - z3) + 
 (13*G[w^(-2), 0, r62, w^2])/(w^2 - z3) - (13*G[w^(-2), 0, r62, z3])/
  (w^2 - z3) + (64*G[w^(-2), 0, w^2, w^2])/(3*(w^2 - z3)) + 
 (94*G[w^(-2), 1, 0, w^2])/(3*(w^2 - z3)) - (94*G[w^(-2), 1, 0, z3])/
  (3*(w^2 - z3)) - (94*G[w^(-2), 1, r61, w^2])/(3*(w^2 - z3)) + 
 (94*G[w^(-2), 1, r61, z3])/(3*(w^2 - z3)) - (94*G[w^(-2), 1, r62, w^2])/
  (3*(w^2 - z3)) + (94*G[w^(-2), 1, r62, z3])/(3*(w^2 - z3)) + 
 (103*G[w^(-2), r61, 0, w^2])/(3*(w^2 - z3)) - 
 (103*G[w^(-2), r61, 0, z3])/(3*(w^2 - z3)) - (94*G[w^(-2), r61, 1, w^2])/
  (3*(w^2 - z3)) + (94*G[w^(-2), r61, 1, z3])/(3*(w^2 - z3)) - 
 (56*G[w^(-2), r61, r61, w^2])/(3*(w^2 - z3)) + 
 (56*G[w^(-2), r61, r61, z3])/(3*(w^2 - z3)) - 
 (56*G[w^(-2), r61, r62, w^2])/(3*(w^2 - z3)) + 
 (56*G[w^(-2), r61, r62, z3])/(3*(w^2 - z3)) - 
 (64*G[w^(-2), r61, w^2, w^2])/(3*(w^2 - z3)) + 
 (103*G[w^(-2), r62, 0, w^2])/(3*(w^2 - z3)) - 
 (103*G[w^(-2), r62, 0, z3])/(3*(w^2 - z3)) - (94*G[w^(-2), r62, 1, w^2])/
  (3*(w^2 - z3)) + (94*G[w^(-2), r62, 1, z3])/(3*(w^2 - z3)) - 
 (56*G[w^(-2), r62, r61, w^2])/(3*(w^2 - z3)) + 
 (56*G[w^(-2), r62, r61, z3])/(3*(w^2 - z3)) - 
 (56*G[w^(-2), r62, r62, w^2])/(3*(w^2 - z3)) + 
 (56*G[w^(-2), r62, r62, z3])/(3*(w^2 - z3)) - 
 (64*G[w^(-2), r62, w^2, w^2])/(3*(w^2 - z3)) - 
 (64*G[w^(-2), w^(-2), 0, w^2])/(3*(w^2 - z3)) + 
 (64*G[w^(-2), w^(-2), 0, z3])/(3*(w^2 - z3)) + 
 (64*G[w^(-2), w^(-2), r61, w^2])/(3*(w^2 - z3)) - 
 (64*G[w^(-2), w^(-2), r61, z3])/(3*(w^2 - z3)) + 
 (64*G[w^(-2), w^(-2), r62, w^2])/(3*(w^2 - z3)) - 
 (64*G[w^(-2), w^(-2), r62, z3])/(3*(w^2 - z3)) + 
 2*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), 0, -w] + 
 (6*G[w^(-2), -w^(-1), 0, w^2])/(w^2 - z3) + 
 2*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), 0, z2] - 
 (6*G[w^(-2), -w^(-1), 0, z3])/(w^2 - z3) + 
 4*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), 1, -w] - 
 (12*G[w^(-2), -w^(-1), 1, w^2])/(w^2 - z3) + 
 4*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), 1, z2] + 
 (12*G[w^(-2), -w^(-1), 1, z3])/(w^2 - z3) + (64*G[w^(-2), w^2, 0, z3])/
  (3*(w^2 - z3)) - (64*G[w^(-2), w^2, r61, z3])/(3*(w^2 - z3)) - 
 (64*G[w^(-2), w^2, r62, z3])/(3*(w^2 - z3)) + 
 (-14/(w^2 - z3) - 
   (5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2)*
  G[-w^(-1), 0, 0, -w] - (3*G[-w^(-1), 0, 0, w^2])/(w^2 - z3) + 
 (5*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[-w^(-1), 0, 0, z2])/2 + 
 (7*G[-w^(-1), 0, 0, z3])/(w^2 - z3) + 
 (28/(w^2 - z3) + 5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[-w^(-1), 0, 1, -w] - 
 (8*G[-w^(-1), 0, 1, w^2])/(w^2 - z3) + 
 (-20/(w^2 - z3) - 5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[-w^(-1), 0, 1, z2] + 
 (7*G[-w^(-1), 0, r61, w^2])/(w^2 - z3) - (7*G[-w^(-1), 0, r61, z3])/
  (w^2 - z3) + (7*G[-w^(-1), 0, r62, w^2])/(w^2 - z3) - 
 (7*G[-w^(-1), 0, r62, z3])/(w^2 - z3) + 
 (14/(w^2 - z3) - 
   (11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
   3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, -w, -w] + 
 4*(6/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[-w^(-1), 1, 0, -w] + 
 (6*G[-w^(-1), 1, 0, w^2])/(w^2 - z3) + 
 (-16/(w^2 - z3) - 4*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[-w^(-1), 1, 0, z2] - 
 (14*G[-w^(-1), 1, 0, z3])/(w^2 - z3) + 
 (-48/(w^2 - z3) - 8*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[-w^(-1), 1, 1, -w] + 
 (16*G[-w^(-1), 1, 1, w^2])/(w^2 - z3) + 
 8*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[-w^(-1), 1, 1, z2] - 
 (14*G[-w^(-1), 1, r61, w^2])/(w^2 - z3) + (14*G[-w^(-1), 1, r61, z3])/
  (w^2 - z3) - (14*G[-w^(-1), 1, r62, w^2])/(w^2 - z3) + 
 (14*G[-w^(-1), 1, r62, z3])/(w^2 - z3) + 
 (-28/(w^2 - z3) + 11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   6*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w, -w] + 
 (7*G[-w^(-1), r61, 0, w^2])/(w^2 - z3) - (7*G[-w^(-1), r61, 0, z3])/
  (w^2 - z3) - (14*G[-w^(-1), r61, 1, w^2])/(w^2 - z3) + 
 (14*G[-w^(-1), r61, 1, z3])/(w^2 - z3) + (7*G[-w^(-1), r62, 0, w^2])/
  (w^2 - z3) - (7*G[-w^(-1), r62, 0, z3])/(w^2 - z3) - 
 (14*G[-w^(-1), r62, 1, w^2])/(w^2 - z3) + (14*G[-w^(-1), r62, 1, z3])/
  (w^2 - z3) + 
 ((-9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
   3*(6/(w^2 - z3) + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (3*w^2)/(1 - w^2*z3))]))*G[-w^(-1), -w^(-1), 0, -w] + 
 (-18/(w^2 - z3) + 
   (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 - 
   3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w^(-1), 0, z2] + 
 (-36/(w^2 - z3) + 9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   6*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w^(-1), 1, -w] + 
 (-9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
   6*(6/(w^2 - z3) + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (3*w^2)/(1 - w^2*z3))]))*G[-w^(-1), -w^(-1), 1, z2] - 
 (14*G[-w^(-1), -w, 0, w^2])/(w^2 - z3) + 
 (14/(w^2 - z3) - 
   (11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
   3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w, 0, z2] + 
 (14*G[-w^(-1), -w, 0, z3])/(w^2 - z3) + (28*G[-w^(-1), -w, 1, w^2])/
  (w^2 - z3) + (-28/(w^2 - z3) + 
   11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
   6*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w, 1, z2] - 
 (28*G[-w^(-1), -w, 1, z3])/(w^2 - z3) - (15*G[-w, 0, 0, w^2])/(w^2 - z3) + 
 (5*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[-w, 0, 0, z2])/2 + 
 (19*G[-w, 0, 0, z3])/(w^2 - z3) + (16*G[-w, 0, 1, w^2])/(w^2 - z3) + 
 (-20/(w^2 - z3) - 5*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[-w, 0, 1, z2] - 
 (24*G[-w, 0, 1, z3])/(w^2 - z3) + (7*G[-w, 0, r61, w^2])/(w^2 - z3) - 
 (7*G[-w, 0, r61, z3])/(w^2 - z3) + (7*G[-w, 0, r62, w^2])/(w^2 - z3) - 
 (7*G[-w, 0, r62, z3])/(w^2 - z3) + (6*G[-w, 0, w^2, w^2])/(w^2 - z3) + 
 (22*G[-w, 1, 0, w^2])/(w^2 - z3) + 
 (-16/(w^2 - z3) - 4*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[-w, 1, 0, z2] - 
 (30*G[-w, 1, 0, z3])/(w^2 - z3) - (16*G[-w, 1, 1, w^2])/(w^2 - z3) + 
 8*(4/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[-w, 1, 1, z2] + (32*G[-w, 1, 1, z3])/(w^2 - z3) - 
 (14*G[-w, 1, r61, w^2])/(w^2 - z3) + (14*G[-w, 1, r61, z3])/(w^2 - z3) - 
 (14*G[-w, 1, r62, w^2])/(w^2 - z3) + (14*G[-w, 1, r62, z3])/(w^2 - z3) - 
 (12*G[-w, 1, w^2, w^2])/(w^2 - z3) + (7*G[-w, r61, 0, w^2])/(w^2 - z3) - 
 (7*G[-w, r61, 0, z3])/(w^2 - z3) - (14*G[-w, r61, 1, w^2])/(w^2 - z3) + 
 (14*G[-w, r61, 1, z3])/(w^2 - z3) + (7*G[-w, r62, 0, w^2])/(w^2 - z3) - 
 (7*G[-w, r62, 0, z3])/(w^2 - z3) - (14*G[-w, r62, 1, w^2])/(w^2 - z3) + 
 (14*G[-w, r62, 1, z3])/(w^2 - z3) - (6*G[-w, -w^(-1), 0, w^2])/(w^2 - z3) + 
 (14/(w^2 - z3) - 
   (11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
   3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[-w, -w^(-1), 0, z2] + 
 (6*G[-w, -w^(-1), 0, z3])/(w^2 - z3) + (12*G[-w, -w^(-1), 1, w^2])/
  (w^2 - z3) + (-28/(w^2 - z3) + 
   11*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
   6*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[-w, -w^(-1), 1, z2] - 
 (12*G[-w, -w^(-1), 1, z3])/(w^2 - z3) + 
 (-18/(w^2 - z3) + 
   (9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 - 
   3*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (3*w^2)/(1 - w^2*z3))])*G[-w, -w, 0, z2] + 
 (-9*Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
   6*(6/(w^2 - z3) + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (3*w^2)/(1 - w^2*z3))]))*G[-w, -w, 1, z2] + 
 (6*G[-w, w^2, 0, w^2])/(w^2 - z3) - (12*G[-w, w^2, 1, w^2])/(w^2 - z3) + 
 (8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, 0, 0, -w] + 
 (-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, 0, 0, z2] + 
 (77*G[w^2, 0, 0, z3])/(3*(w^2 - z3)) + 
 2*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, 0, 1, -w] + 
 2*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, 0, 1, z2] - 
 (76*G[w^2, 0, 1, z3])/(3*(w^2 - z3)) - (13*G[w^2, 0, r61, z3])/(w^2 - z3) - 
 (13*G[w^2, 0, r62, z3])/(w^2 - z3) - (94*G[w^2, 1, 0, z3])/(3*(w^2 - z3)) + 
 (94*G[w^2, 1, r61, z3])/(3*(w^2 - z3)) + (94*G[w^2, 1, r62, z3])/
  (3*(w^2 - z3)) - (103*G[w^2, r61, 0, z3])/(3*(w^2 - z3)) + 
 (94*G[w^2, r61, 1, z3])/(3*(w^2 - z3)) + (56*G[w^2, r61, r61, z3])/
  (3*(w^2 - z3)) + (56*G[w^2, r61, r62, z3])/(3*(w^2 - z3)) - 
 (103*G[w^2, r62, 0, z3])/(3*(w^2 - z3)) + (94*G[w^2, r62, 1, z3])/
  (3*(w^2 - z3)) + (56*G[w^2, r62, r61, z3])/(3*(w^2 - z3)) + 
 (56*G[w^2, r62, r62, z3])/(3*(w^2 - z3)) + (64*G[w^2, w^(-2), 0, z3])/
  (3*(w^2 - z3)) - (64*G[w^2, w^(-2), r61, z3])/(3*(w^2 - z3)) - 
 (64*G[w^2, w^(-2), r62, z3])/(3*(w^2 - z3)) + 
 2*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w, 0, -w] + 
 2*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w, 0, z2] + 
 (6*G[w^2, -w, 0, z3])/(w^2 - z3) + 
 4*(8/(w^2 - z3) - Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] + Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w, 1, -w] + 
 4*(-8/(w^2 - z3) + Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] - Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (3*w^2)/(1 - w^2*z3))])*G[w^2, -w, 1, z2] - 
 (12*G[w^2, -w, 1, z3])/(w^2 - z3) + (64*G[w^2, w^2, 0, z3])/(3*(w^2 - z3)) - 
 (64*G[w^2, w^2, r61, z3])/(3*(w^2 - z3)) - (64*G[w^2, w^2, r62, z3])/
  (3*(w^2 - z3)) - 
 Bracket[4*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))]*Zeta[3] - 
 2*Bracket[4*(4/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
     (3*w^2)/(1 - w^2*z3))]*Zeta[3] + ((-53*I)*Pi^3 + 432*Zeta[3])/
  (162*(w^2 - z3))


==> Analytical_expressions/Cal_NP3_g50_weight4/g50bprep1_4.m <==
(Pi^2*G[0, -w])/3 + (Pi^2*G[0, w])/6 - (Pi^2*G[r1, w])/6 - 
 (Pi^2*G[r2, w])/6 - (Pi^2*G[w^(-2), -w])/12 + (G[0, -w]^2*G[w^(-2), -w])/2 - 
 G[0, -w]*G[0, w]*G[w^(-2), -w] - G[0, -w]*G[1, -w]*G[w^(-2), -w] + 
 G[0, -w]^2*G[-w^(-1), 1] - 2*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 
 (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/2 + G[1, -w]*G[w^(-2), -w]*
  G[-w^(-1), 1] - (Pi^2*G[-w^(-1), -w])/4 - (G[0, -w]^2*G[-w^(-1), -w])/2 + 
 3*G[0, -w]*G[0, w]*G[-w^(-1), -w] + G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 
 (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 + 
 3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] - 
 (G[0, -w]*G[-w^(-1), 1]*G[-w^(-1), -w])/2 + 
 G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] + (7*G[0, -w]*G[-w^(-1), -w]^2)/2 - 
 7*G[1, -w]*G[-w^(-1), -w]^2 + G[0, -w]^2*G[-w, 1] - 
 2*G[0, -w]*G[1, -w]*G[-w, 1] - (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 + 
 G[1, -w]*G[w^(-2), -w]*G[-w, 1] - (G[0, -w]*G[-w^(-1), -w]*G[-w, 1])/2 + 
 G[1, -w]*G[-w^(-1), -w]*G[-w, 1] - (Pi^2*G[w^2, -w])/12 + 
 (G[0, -w]^2*G[w^2, -w])/2 + G[0, -w]*G[0, w]*G[w^2, -w] - 
 G[0, -w]*G[1, -w]*G[w^2, -w] - (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 + 
 G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] + (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/2 - 
 G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] - (G[0, -w]*G[-w, 1]*G[w^2, -w])/2 + 
 G[1, -w]*G[-w, 1]*G[w^2, -w] + G[0, -w]*G[0, 0, -w] - 
 2*G[1, -w]*G[0, 0, -w] - (G[w^(-2), -w]*G[0, 0, -w])/2 + 
 (G[-w^(-1), -w]*G[0, 0, -w])/2 - (G[w^2, -w]*G[0, 0, -w])/2 + 
 G[0, -w]*G[0, 0, w] + 3*G[w^(-2), -w]*G[0, 0, w] - 
 6*G[-w^(-1), -w]*G[0, 0, w] + G[w^2, -w]*G[0, 0, w] + 
 G[w^(-2), -w]*G[0, 1, -w] - G[-w^(-1), -w]*G[0, 1, -w] + 
 G[w^2, -w]*G[0, 1, -w] - G[0, -w]*G[0, -w^(-1), -w] + 
 2*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] - 
 3*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] + 
 (G[w^(-2), -w]*G[0, -w, -w])/2 - (5*G[-w^(-1), -w]*G[0, -w, -w])/2 - 
 (3*G[w^2, -w]*G[0, -w, -w])/2 - G[w^(-2), -w]*G[1, -w, -w] + 
 5*G[-w^(-1), -w]*G[1, -w, -w] + 3*G[w^2, -w]*G[1, -w, -w] - 
 G[0, -w]*G[w^(-2), 0, -w] + G[0, w]*G[w^(-2), 0, -w] + 
 2*G[1, -w]*G[w^(-2), 0, -w] + 2*G[0, -w]*G[w^(-2), -w^(-1), -w] - 
 4*G[1, -w]*G[w^(-2), -w^(-1), -w] - G[0, -w]*G[-w^(-1), 0, 1] + 
 (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 + (G[-w^(-1), -w]*G[-w^(-1), 0, 1])/2 + 
 (G[w^2, -w]*G[-w^(-1), 0, 1])/2 - 3*G[0, w]*G[-w^(-1), 0, -w] + 
 (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 - (7*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/
  2 - (G[w^2, -w]*G[-w^(-1), 0, -w])/2 + 2*G[0, -w]*G[-w^(-1), 1, 1] - 
 G[w^(-2), -w]*G[-w^(-1), 1, 1] - G[-w^(-1), -w]*G[-w^(-1), 1, 1] - 
 G[w^2, -w]*G[-w^(-1), 1, 1] - 3*G[w^(-2), -w]*G[-w^(-1), 1, -w] + 
 7*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + G[w^2, -w]*G[-w^(-1), 1, -w] - 
 3*G[0, -w]*G[-w^(-1), -w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 
 G[0, -w]*G[-w, 0, 1] + (G[w^(-2), -w]*G[-w, 0, 1])/2 + 
 (G[-w^(-1), -w]*G[-w, 0, 1])/2 + (G[w^2, -w]*G[-w, 0, 1])/2 + 
 2*G[0, -w]*G[-w, 1, 1] - G[w^(-2), -w]*G[-w, 1, 1] - 
 G[-w^(-1), -w]*G[-w, 1, 1] - G[w^2, -w]*G[-w, 1, 1] - 
 G[0, -w]*G[w^2, 0, -w] - G[0, w]*G[w^2, 0, -w] + 2*G[1, -w]*G[w^2, 0, -w] + 
 2*G[0, -w]*G[w^2, -w, -w] - 4*G[1, -w]*G[w^2, -w, -w] - G[0, 0, 0, -w] + 
 3*G[0, 0, 0, w] + 2*G[0, 0, 1, -w] + G[0, -w^(-1), 0, -w] - 
 2*G[0, -w^(-1), 1, -w] + G[0, -w, 0, -w] - 2*G[0, -w, 1, -w] + 
 3*G[0, -w, -w, -w] - 6*G[1, -w, -w, -w] - 3*G[r1, 0, 0, w] - 
 3*G[r2, 0, 0, w] + G[w^(-2), 0, 0, -w] - 2*G[w^(-2), 0, 1, -w] - 
 2*G[w^(-2), -w^(-1), 0, -w] + 4*G[w^(-2), -w^(-1), 1, -w] + 
 3*G[-w^(-1), 0, -w, -w] - 6*G[-w^(-1), 1, -w, -w] + 
 3*G[-w^(-1), -w^(-1), 0, -w] - 6*G[-w^(-1), -w^(-1), 1, -w] + 
 G[w^2, 0, 0, -w] - 2*G[w^2, 0, 1, -w] - 2*G[w^2, -w, 0, -w] + 
 4*G[w^2, -w, 1, -w] - 2*Zeta[3]


==> Analytical_expressions/Cal_NP3_g50_weight4/g50bprep2_4.m <==
(-3*Pi^2*G[0, -w])/4 - 3*G[0, -w]^3 - (Pi^2*G[0, w])/2 + (Pi^2*G[1, -w])/3 + 
 28*G[0, -w]^2*G[1, -w] - 76*G[0, -w]*G[1, -w]^2 + 64*G[1, -w]^3 + 
 (Pi^2*G[r1, w])/3 + (Pi^2*G[r2, w])/3 + (Pi^2*G[w^(-2), -w])/12 - 
 (G[0, -w]^2*G[w^(-2), -w])/2 + G[0, -w]*G[0, w]*G[w^(-2), -w] + 
 G[0, -w]*G[1, -w]*G[w^(-2), -w] - (3*G[0, -w]^2*G[-w^(-1), 1])/2 + 
 3*G[0, -w]*G[1, -w]*G[-w^(-1), 1] + (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/
  2 - G[1, -w]*G[w^(-2), -w]*G[-w^(-1), 1] + (Pi^2*G[-w^(-1), -w])/2 - 
 (9*G[0, -w]^2*G[-w^(-1), -w])/2 - 5*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 
 19*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 20*G[1, -w]^2*G[-w^(-1), -w] + 
 (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 - 
 3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] + G[0, -w]*G[-w^(-1), 1]*
  G[-w^(-1), -w] - 2*G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] - 
 (11*G[0, -w]*G[-w^(-1), -w]^2)/2 + 11*G[1, -w]*G[-w^(-1), -w]^2 - 
 (3*G[0, -w]^2*G[-w, 1])/2 + 3*G[0, -w]*G[1, -w]*G[-w, 1] + 
 (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 - G[1, -w]*G[w^(-2), -w]*G[-w, 1] + 
 G[0, -w]*G[-w^(-1), -w]*G[-w, 1] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + 
 (Pi^2*G[w^2, -w])/12 - (G[0, -w]^2*G[w^2, -w])/2 - 
 G[0, -w]*G[0, w]*G[w^2, -w] + G[0, -w]*G[1, -w]*G[w^2, -w] + 
 (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 - G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] - 
 (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/2 + G[1, -w]*G[-w^(-1), -w]*
  G[w^2, -w] + (G[0, -w]*G[-w, 1]*G[w^2, -w])/2 - 
 G[1, -w]*G[-w, 1]*G[w^2, -w] + (9*G[0, -w]*G[0, 0, -w])/2 - 
 13*G[1, -w]*G[0, 0, -w] + (G[w^(-2), -w]*G[0, 0, -w])/2 + 
 (3*G[-w^(-1), -w]*G[0, 0, -w])/2 + (G[w^2, -w]*G[0, 0, -w])/2 - 
 3*G[0, -w]*G[0, 0, w] - 3*G[w^(-2), -w]*G[0, 0, w] + 
 10*G[-w^(-1), -w]*G[0, 0, w] - G[w^2, -w]*G[0, 0, w] - 
 18*G[0, -w]*G[0, 1, -w] + 44*G[1, -w]*G[0, 1, -w] - 
 G[w^(-2), -w]*G[0, 1, -w] - 3*G[-w^(-1), -w]*G[0, 1, -w] - 
 G[w^2, -w]*G[0, 1, -w] + (9*G[0, -w]*G[0, -w^(-1), -w])/2 - 
 9*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] + 
 5*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] - 
 (G[w^(-2), -w]*G[0, -w, -w])/2 + (9*G[-w^(-1), -w]*G[0, -w, -w])/2 + 
 (3*G[w^2, -w]*G[0, -w, -w])/2 - 22*G[0, -w]*G[1, 0, -w] + 
 52*G[1, -w]*G[1, 0, -w] - 4*G[-w^(-1), -w]*G[1, 0, -w] + 
 56*G[0, -w]*G[1, 1, -w] - 128*G[1, -w]*G[1, 1, -w] + 
 8*G[-w^(-1), -w]*G[1, 1, -w] - 6*G[0, -w]*G[1, -w^(-1), -w] + 
 12*G[1, -w]*G[1, -w^(-1), -w] + 4*G[0, -w]*G[1, -w, -w] - 
 8*G[1, -w]*G[1, -w, -w] + G[w^(-2), -w]*G[1, -w, -w] - 
 9*G[-w^(-1), -w]*G[1, -w, -w] - 3*G[w^2, -w]*G[1, -w, -w] + 
 G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] - 
 2*G[1, -w]*G[w^(-2), 0, -w] - 2*G[0, -w]*G[w^(-2), -w^(-1), -w] + 
 4*G[1, -w]*G[w^(-2), -w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), 0, 1])/2 - 
 (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 - G[-w^(-1), -w]*G[-w^(-1), 0, 1] - 
 (G[w^2, -w]*G[-w^(-1), 0, 1])/2 + (11*G[0, -w]*G[-w^(-1), 0, -w])/2 + 
 5*G[0, w]*G[-w^(-1), 0, -w] - 11*G[1, -w]*G[-w^(-1), 0, -w] - 
 (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 + 
 (11*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 + (G[w^2, -w]*G[-w^(-1), 0, -w])/2 - 
 3*G[0, -w]*G[-w^(-1), 1, 1] + G[w^(-2), -w]*G[-w^(-1), 1, 1] + 
 2*G[-w^(-1), -w]*G[-w^(-1), 1, 1] + G[w^2, -w]*G[-w^(-1), 1, 1] - 
 10*G[0, -w]*G[-w^(-1), 1, -w] + 20*G[1, -w]*G[-w^(-1), 1, -w] + 
 3*G[w^(-2), -w]*G[-w^(-1), 1, -w] - 11*G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 
 G[w^2, -w]*G[-w^(-1), 1, -w] + (9*G[0, -w]*G[-w^(-1), -w^(-1), -w])/2 - 
 9*G[1, -w]*G[-w^(-1), -w^(-1), -w] + (3*G[0, -w]*G[-w, 0, 1])/2 - 
 (G[w^(-2), -w]*G[-w, 0, 1])/2 - G[-w^(-1), -w]*G[-w, 0, 1] - 
 (G[w^2, -w]*G[-w, 0, 1])/2 - 3*G[0, -w]*G[-w, 1, 1] + 
 G[w^(-2), -w]*G[-w, 1, 1] + 2*G[-w^(-1), -w]*G[-w, 1, 1] + 
 G[w^2, -w]*G[-w, 1, 1] + G[0, -w]*G[w^2, 0, -w] + G[0, w]*G[w^2, 0, -w] - 
 2*G[1, -w]*G[w^2, 0, -w] - 2*G[0, -w]*G[w^2, -w, -w] + 
 4*G[1, -w]*G[w^2, -w, -w] - 6*G[0, -1, 0, w] - (3*G[0, 0, 0, -w])/2 - 
 2*G[0, 0, 0, w] + 3*G[0, 0, 1, -w] + (5*G[0, 0, -w, -w])/2 + 
 12*G[0, 1, 0, -w] - 2*G[0, 1, 0, w] - 24*G[0, 1, 1, -w] - 
 5*G[0, 1, -w, -w] - (9*G[0, -w^(-1), 0, -w])/2 + 9*G[0, -w^(-1), 1, -w] - 
 2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - (9*G[0, -w, -w, -w])/2 + 
 10*G[1, 0, 0, -w] - 20*G[1, 0, 1, -w] - 4*G[1, 0, -w, -w] - 
 32*G[1, 1, 0, -w] + 64*G[1, 1, 1, -w] + 8*G[1, 1, -w, -w] + 
 6*G[1, -w^(-1), 0, -w] - 12*G[1, -w^(-1), 1, -w] + 2*G[1, -w, 0, -w] - 
 4*G[1, -w, 1, -w] + 9*G[1, -w, -w, -w] + 6*G[r1, 0, 0, w] + 
 6*G[r2, 0, 0, w] - G[w^(-2), 0, 0, -w] + 2*G[w^(-2), 0, 1, -w] + 
 2*G[w^(-2), -w^(-1), 0, -w] - 4*G[w^(-2), -w^(-1), 1, -w] - 
 (5*G[-w^(-1), 0, 0, -w])/2 + 5*G[-w^(-1), 0, 1, -w] - 
 (11*G[-w^(-1), 0, -w, -w])/2 + 4*G[-w^(-1), 1, 0, -w] - 
 8*G[-w^(-1), 1, 1, -w] + 11*G[-w^(-1), 1, -w, -w] - 
 (9*G[-w^(-1), -w^(-1), 0, -w])/2 + 9*G[-w^(-1), -w^(-1), 1, -w] - 
 G[w^2, 0, 0, -w] + 2*G[w^2, 0, 1, -w] + 2*G[w^2, -w, 0, -w] - 
 4*G[w^2, -w, 1, -w] - Zeta[3]


==> Analytical_expressions/Cal_NP3_g50_weight4/g50bprep3_4.m <==
-1/3*(Pi^2*G[0, -w]) + (Pi^2*G[0, w])/3 + (2*Pi^2*G[1, -w])/3 - 
 (2*Pi^2*G[1, w])/3 + (Pi^2*G[w^(-2), 1])/6 + G[0, -w]^2*G[w^(-2), 1] - 
 G[0, -w]*G[0, w]*G[w^(-2), 1] - 2*G[0, -w]*G[1, -w]*G[w^(-2), 1] - 
 2*G[0, -w]^2*G[-w^(-1), 1] + 2*G[0, -w]*G[0, w]*G[-w^(-1), 1] + 
 10*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 2*G[0, w]*G[1, -w]*G[-w^(-1), 1] - 
 12*G[1, -w]^2*G[-w^(-1), 1] - 2*G[0, -w]*G[1, w]*G[-w^(-1), 1] + 
 4*G[1, -w]*G[1, w]*G[-w^(-1), 1] - 2*G[0, -w]*G[w^(-2), 1]*G[-w^(-1), -w] + 
 4*G[1, -w]*G[w^(-2), 1]*G[-w^(-1), -w] - 2*G[0, -w]^2*G[-w, 1] + 
 10*G[0, -w]*G[1, -w]*G[-w, 1] - 2*G[0, w]*G[1, -w]*G[-w, 1] - 
 12*G[1, -w]^2*G[-w, 1] - 2*G[0, -w]*G[1, w]*G[-w, 1] + 
 4*G[1, -w]*G[1, w]*G[-w, 1] - 2*G[0, -w]*G[-w^(-1), -w]*G[-w, 1] + 
 4*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + (Pi^2*G[w^2, 1])/6 + 
 G[0, -w]^2*G[w^2, 1] + G[0, -w]*G[0, w]*G[w^2, 1] - 
 2*G[0, -w]*G[1, -w]*G[w^2, 1] - G[w^(-2), 1]*G[0, 0, -w] + 
 2*G[-w^(-1), 1]*G[0, 0, -w] + 2*G[-w, 1]*G[0, 0, -w] - 
 G[w^2, 1]*G[0, 0, -w] + 3*G[w^(-2), 1]*G[0, 0, w] - 
 2*G[-w^(-1), 1]*G[0, 0, w] + G[w^2, 1]*G[0, 0, w] + 
 2*G[w^(-2), 1]*G[0, 1, -w] - 4*G[-w^(-1), 1]*G[0, 1, -w] - 
 4*G[-w, 1]*G[0, 1, -w] + 2*G[w^2, 1]*G[0, 1, -w] - 
 2*G[-w^(-1), 1]*G[0, -w, -w] - 2*G[w^2, 1]*G[0, -w, -w] - 
 6*G[-w^(-1), 1]*G[1, 0, -w] - 6*G[-w, 1]*G[1, 0, -w] + 
 12*G[-w^(-1), 1]*G[1, 1, -w] + 12*G[-w, 1]*G[1, 1, -w] + 
 4*G[-w^(-1), 1]*G[1, -w, -w] + 4*G[w^2, 1]*G[1, -w, -w] - 
 G[0, -w]*G[w^(-2), 0, 1] + G[0, w]*G[w^(-2), 0, 1] + 
 2*G[1, -w]*G[w^(-2), 0, 1] + 2*G[0, -w]*G[w^(-2), -w^(-1), 1] - 
 4*G[1, -w]*G[w^(-2), -w^(-1), 1] + 2*G[0, -w]*G[-w^(-1), 0, 1] - 
 2*G[0, w]*G[-w^(-1), 0, 1] - 4*G[1, -w]*G[-w^(-1), 0, 1] + 
 2*G[1, w]*G[-w^(-1), 0, 1] + 2*G[w^(-2), 1]*G[-w^(-1), 0, -w] + 
 2*G[-w, 1]*G[-w^(-1), 0, -w] - 2*G[0, -w]*G[-w^(-1), 1, 1] + 
 2*G[0, w]*G[-w^(-1), 1, 1] + 4*G[1, -w]*G[-w^(-1), 1, 1] - 
 4*G[1, w]*G[-w^(-1), 1, 1] - 4*G[w^(-2), 1]*G[-w^(-1), 1, -w] - 
 4*G[-w, 1]*G[-w^(-1), 1, -w] + 2*G[0, -w]*G[-w^(-1), -w, 1] - 
 4*G[1, -w]*G[-w^(-1), -w, 1] + 2*G[0, -w]*G[-w, 0, 1] - 
 4*G[1, -w]*G[-w, 0, 1] + 2*G[1, w]*G[-w, 0, 1] - 2*G[0, -w]*G[-w, 1, 1] + 
 2*G[0, w]*G[-w, 1, 1] + 4*G[1, -w]*G[-w, 1, 1] - 4*G[1, w]*G[-w, 1, 1] + 
 2*G[0, -w]*G[-w, -w^(-1), 1] - 4*G[1, -w]*G[-w, -w^(-1), 1] - 
 G[0, -w]*G[w^2, 0, 1] - G[0, w]*G[w^2, 0, 1] + 2*G[1, -w]*G[w^2, 0, 1] + 
 2*G[0, -w]*G[w^2, -w, 1] - 4*G[1, -w]*G[w^2, -w, 1] + 3*G[0, 0, 0, 1] - 
 2*G[0, 0, 1, 1] - 2*G[0, 1, 0, 1] - 4*G[0, 1, 1, 1] + G[w^(-2), 0, 0, 1] - 
 2*G[w^(-2), 0, 1, 1] - 2*G[w^(-2), -w^(-1), 0, 1] + 
 4*G[w^(-2), -w^(-1), 1, 1] - 2*G[-w^(-1), 0, 0, 1] + 2*G[-w^(-1), 1, 0, 1] + 
 4*G[-w^(-1), 1, 1, 1] - 2*G[-w^(-1), -w, 0, 1] + 4*G[-w^(-1), -w, 1, 1] - 
 2*G[-w, 0, 0, 1] + 2*G[-w, 1, 0, 1] + 4*G[-w, 1, 1, 1] - 
 2*G[-w, -w^(-1), 0, 1] + 4*G[-w, -w^(-1), 1, 1] + G[w^2, 0, 0, 1] - 
 2*G[w^2, 0, 1, 1] - 2*G[w^2, -w, 0, 1] + 4*G[w^2, -w, 1, 1]


==> Analytical_expressions/Cal_NP3_g50_weight4/g50bprep4_4.m <==
((2*Pi^2*G[0, w^2])/3 + 8*G[0, w^2]^3 - (2*Pi^2*G[r61, w^2])/3 - 
  44*G[0, w^2]^2*G[r61, w^2] + 68*G[0, w^2]*G[r61, w^2]^2 - 
  32*G[r61, w^2]^3 - (2*Pi^2*G[r62, w^2])/3 - 44*G[0, w^2]^2*G[r62, w^2] + 
  136*G[0, w^2]*G[r61, w^2]*G[r62, w^2] - 96*G[r61, w^2]^2*G[r62, w^2] + 
  68*G[0, w^2]*G[r62, w^2]^2 - 96*G[r61, w^2]*G[r62, w^2]^2 - 
  32*G[r62, w^2]^3 + 20*G[0, w^2]^2*G[w^(-2), w^2] - 
  48*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 28*G[r61, w^2]^2*G[w^(-2), w^2] - 
  48*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 56*G[r61, w^2]*G[r62, w^2]*
   G[w^(-2), w^2] + 28*G[r62, w^2]^2*G[w^(-2), w^2] + 
  4*G[0, w^2]*G[w^(-2), w^2]^2 - 4*G[r61, w^2]*G[w^(-2), w^2]^2 - 
  4*G[r62, w^2]*G[w^(-2), w^2]^2 - 16*G[0, w^2]*G[0, 0, w^2] + 
  28*G[r61, w^2]*G[0, 0, w^2] + 28*G[r62, w^2]*G[0, 0, w^2] - 
  12*G[w^(-2), w^2]*G[0, 0, w^2] + 24*G[0, w^2]*G[0, r61, w^2] - 
  36*G[r61, w^2]*G[0, r61, w^2] - 36*G[r62, w^2]*G[0, r61, w^2] + 
  12*G[w^(-2), w^2]*G[0, r61, w^2] + 24*G[0, w^2]*G[0, r62, w^2] - 
  36*G[r61, w^2]*G[0, r62, w^2] - 36*G[r62, w^2]*G[0, r62, w^2] + 
  12*G[w^(-2), w^2]*G[0, r62, w^2] - 8*G[0, w^2]*G[0, w^(-2), w^2] + 
  8*G[r61, w^2]*G[0, w^(-2), w^2] + 8*G[r62, w^2]*G[0, w^(-2), w^2] + 
  12*G[0, w^2]*G[0, w^2, w^2] - 16*G[r61, w^2]*G[0, w^2, w^2] - 
  16*G[r62, w^2]*G[0, w^2, w^2] + 4*G[w^(-2), w^2]*G[0, w^2, w^2] + 
  36*G[0, w^2]*G[r61, 0, w^2] - 52*G[r61, w^2]*G[r61, 0, w^2] - 
  52*G[r62, w^2]*G[r61, 0, w^2] + 16*G[w^(-2), w^2]*G[r61, 0, w^2] - 
  48*G[0, w^2]*G[r61, r61, w^2] + 64*G[r61, w^2]*G[r61, r61, w^2] + 
  64*G[r62, w^2]*G[r61, r61, w^2] - 16*G[w^(-2), w^2]*G[r61, r61, w^2] - 
  48*G[0, w^2]*G[r61, r62, w^2] + 64*G[r61, w^2]*G[r61, r62, w^2] + 
  64*G[r62, w^2]*G[r61, r62, w^2] - 16*G[w^(-2), w^2]*G[r61, r62, w^2] + 
  12*G[0, w^2]*G[r61, w^(-2), w^2] - 12*G[r61, w^2]*G[r61, w^(-2), w^2] - 
  12*G[r62, w^2]*G[r61, w^(-2), w^2] - 12*G[0, w^2]*G[r61, w^2, w^2] + 
  16*G[r61, w^2]*G[r61, w^2, w^2] + 16*G[r62, w^2]*G[r61, w^2, w^2] - 
  4*G[w^(-2), w^2]*G[r61, w^2, w^2] + 36*G[0, w^2]*G[r62, 0, w^2] - 
  52*G[r61, w^2]*G[r62, 0, w^2] - 52*G[r62, w^2]*G[r62, 0, w^2] + 
  16*G[w^(-2), w^2]*G[r62, 0, w^2] - 48*G[0, w^2]*G[r62, r61, w^2] + 
  64*G[r61, w^2]*G[r62, r61, w^2] + 64*G[r62, w^2]*G[r62, r61, w^2] - 
  16*G[w^(-2), w^2]*G[r62, r61, w^2] - 48*G[0, w^2]*G[r62, r62, w^2] + 
  64*G[r61, w^2]*G[r62, r62, w^2] + 64*G[r62, w^2]*G[r62, r62, w^2] - 
  16*G[w^(-2), w^2]*G[r62, r62, w^2] + 12*G[0, w^2]*G[r62, w^(-2), w^2] - 
  12*G[r61, w^2]*G[r62, w^(-2), w^2] - 12*G[r62, w^2]*G[r62, w^(-2), w^2] - 
  12*G[0, w^2]*G[r62, w^2, w^2] + 16*G[r61, w^2]*G[r62, w^2, w^2] + 
  16*G[r62, w^2]*G[r62, w^2, w^2] - 4*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
  20*G[0, w^2]*G[w^(-2), 0, w^2] + 24*G[r61, w^2]*G[w^(-2), 0, w^2] + 
  24*G[r62, w^2]*G[w^(-2), 0, w^2] - 4*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 
  24*G[0, w^2]*G[w^(-2), r61, w^2] - 28*G[r61, w^2]*G[w^(-2), r61, w^2] - 
  28*G[r62, w^2]*G[w^(-2), r61, w^2] + 4*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 
  24*G[0, w^2]*G[w^(-2), r62, w^2] - 28*G[r61, w^2]*G[w^(-2), r62, w^2] - 
  28*G[r62, w^2]*G[w^(-2), r62, w^2] + 4*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
  4*G[0, w^2]*G[w^(-2), w^(-2), w^2] + 4*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
  4*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 8*G[0, 0, 0, w^2] - 
  8*G[0, 0, r61, w^2] - 8*G[0, 0, r62, w^2] - 12*G[0, 0, w^2, w^2] - 
  16*G[0, r61, 0, w^2] + 16*G[0, r61, r61, w^2] + 16*G[0, r61, r62, w^2] + 
  12*G[0, r61, w^2, w^2] - 16*G[0, r62, 0, w^2] + 16*G[0, r62, r61, w^2] + 
  16*G[0, r62, r62, w^2] + 12*G[0, r62, w^2, w^2] + 8*G[0, w^(-2), 0, w^2] - 
  8*G[0, w^(-2), r61, w^2] - 8*G[0, w^(-2), r62, w^2] - 4*G[0, w^2, 0, w^2] + 
  4*G[0, w^2, r61, w^2] + 4*G[0, w^2, r62, w^2] + 4*G[0, w^2, w^2, w^2] - 
  4*(-1/6*(Pi^2*G[0, -w]) + 2*G[0, -w]^3 - 4*G[0, -w]^2*G[1, -w] + 
    (Pi^2*G[r51, -w])/6 - 2*G[0, -w]^2*G[r51, -w] + 
    4*G[0, -w]*G[1, -w]*G[r51, -w] + (Pi^2*G[r52, -w])/6 - 
    2*G[0, -w]^2*G[r52, -w] + 4*G[0, -w]*G[1, -w]*G[r52, -w] - 
    2*G[0, -w]^2*G[-w^(-1), -w] + 4*G[0, -w]*G[1, -w]*G[-w^(-1), -w] + 
    2*G[0, -w]*G[r51, -w]*G[-w^(-1), -w] - 4*G[1, -w]*G[r51, -w]*
     G[-w^(-1), -w] + 2*G[0, -w]*G[r52, -w]*G[-w^(-1), -w] - 
    4*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] - 4*G[0, -w]*G[0, 0, -w] + 
    4*G[1, -w]*G[0, 0, -w] + 2*G[r51, -w]*G[0, 0, -w] + 
    2*G[r52, -w]*G[0, 0, -w] + 4*G[0, -w]*G[0, 1, -w] - 
    4*G[r51, -w]*G[0, 1, -w] - 4*G[r52, -w]*G[0, 1, -w] + 
    2*G[0, -w]*G[0, -w^(-1), -w] - 4*G[1, -w]*G[0, -w^(-1), -w] - 
    4*G[1, -w]*G[0, -w, -w] + 2*G[r51, -w]*G[0, -w, -w] + 
    2*G[r52, -w]*G[0, -w, -w] + 4*G[0, -w]*G[1, -w, -w] - 
    4*G[r51, -w]*G[1, -w, -w] - 4*G[r52, -w]*G[1, -w, -w] + 
    2*G[0, -w]*G[r51, 0, -w] - 4*G[1, -w]*G[r51, 0, -w] - 
    2*G[0, -w]*G[r51, -w^(-1), -w] + 4*G[1, -w]*G[r51, -w^(-1), -w] - 
    2*G[0, -w]*G[r51, -w, -w] + 4*G[1, -w]*G[r51, -w, -w] + 
    2*G[0, -w]*G[r52, 0, -w] - 4*G[1, -w]*G[r52, 0, -w] - 
    2*G[0, -w]*G[r52, -w^(-1), -w] + 4*G[1, -w]*G[r52, -w^(-1), -w] - 
    2*G[0, -w]*G[r52, -w, -w] + 4*G[1, -w]*G[r52, -w, -w] + 
    2*G[0, -w]*G[-w^(-1), 0, -w] - 2*G[r51, -w]*G[-w^(-1), 0, -w] - 
    2*G[r52, -w]*G[-w^(-1), 0, -w] - 4*G[0, -w]*G[-w^(-1), 1, -w] + 
    4*G[r51, -w]*G[-w^(-1), 1, -w] + 4*G[r52, -w]*G[-w^(-1), 1, -w] + 
    2*G[0, 0, 0, -w] - 4*G[0, 0, 1, -w] - 2*G[0, -w^(-1), 0, -w] + 
    4*G[0, -w^(-1), 1, -w] - 2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - 
    2*G[r51, 0, 0, -w] + 4*G[r51, 0, 1, -w] + 2*G[r51, -w^(-1), 0, -w] - 
    4*G[r51, -w^(-1), 1, -w] + 2*G[r51, -w, 0, -w] - 4*G[r51, -w, 1, -w] - 
    2*G[r52, 0, 0, -w] + 4*G[r52, 0, 1, -w] + 2*G[r52, -w^(-1), 0, -w] - 
    4*G[r52, -w^(-1), 1, -w] + 2*G[r52, -w, 0, -w] - 4*G[r52, -w, 1, -w]) - 
  20*G[r61, 0, 0, w^2] + 20*G[r61, 0, r61, w^2] + 20*G[r61, 0, r62, w^2] + 
  16*G[r61, 0, w^2, w^2] + 32*G[r61, r61, 0, w^2] - 
  32*G[r61, r61, r61, w^2] - 32*G[r61, r61, r62, w^2] - 
  16*G[r61, r61, w^2, w^2] + 32*G[r61, r62, 0, w^2] - 
  32*G[r61, r62, r61, w^2] - 32*G[r61, r62, r62, w^2] - 
  16*G[r61, r62, w^2, w^2] - 12*G[r61, w^(-2), 0, w^2] + 
  12*G[r61, w^(-2), r61, w^2] + 12*G[r61, w^(-2), r62, w^2] + 
  4*G[r61, w^2, 0, w^2] - 4*G[r61, w^2, r61, w^2] - 4*G[r61, w^2, r62, w^2] - 
  4*G[r61, w^2, w^2, w^2] - 20*G[r62, 0, 0, w^2] + 20*G[r62, 0, r61, w^2] + 
  20*G[r62, 0, r62, w^2] + 16*G[r62, 0, w^2, w^2] + 32*G[r62, r61, 0, w^2] - 
  32*G[r62, r61, r61, w^2] - 32*G[r62, r61, r62, w^2] - 
  16*G[r62, r61, w^2, w^2] + 32*G[r62, r62, 0, w^2] - 
  32*G[r62, r62, r61, w^2] - 32*G[r62, r62, r62, w^2] - 
  16*G[r62, r62, w^2, w^2] - 12*G[r62, w^(-2), 0, w^2] + 
  12*G[r62, w^(-2), r61, w^2] + 12*G[r62, w^(-2), r62, w^2] + 
  4*G[r62, w^2, 0, w^2] - 4*G[r62, w^2, r61, w^2] - 4*G[r62, w^2, r62, w^2] - 
  4*G[r62, w^2, w^2, w^2] + 12*G[w^(-2), 0, 0, w^2] - 
  12*G[w^(-2), 0, r61, w^2] - 12*G[w^(-2), 0, r62, w^2] - 
  4*G[w^(-2), 0, w^2, w^2] - 16*G[w^(-2), r61, 0, w^2] + 
  16*G[w^(-2), r61, r61, w^2] + 16*G[w^(-2), r61, r62, w^2] + 
  4*G[w^(-2), r61, w^2, w^2] - 16*G[w^(-2), r62, 0, w^2] + 
  16*G[w^(-2), r62, r61, w^2] + 16*G[w^(-2), r62, r62, w^2] + 
  4*G[w^(-2), r62, w^2, w^2] + 4*G[w^(-2), w^(-2), 0, w^2] - 
  4*G[w^(-2), w^(-2), r61, w^2] - 4*G[w^(-2), w^(-2), r62, w^2] + 
  6*(-1/3*(Pi^2*G[0, w^2]) - 7*G[0, w^2]^3 + (Pi^2*G[r61, w^2])/3 + 
    29*G[0, w^2]^2*G[r61, w^2] - 38*G[0, w^2]*G[r61, w^2]^2 + 
    16*G[r61, w^2]^3 + (Pi^2*G[r62, w^2])/3 + 29*G[0, w^2]^2*G[r62, w^2] - 
    76*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 48*G[r61, w^2]^2*G[r62, w^2] - 
    38*G[0, w^2]*G[r62, w^2]^2 + 48*G[r61, w^2]*G[r62, w^2]^2 + 
    16*G[r62, w^2]^3 - 8*G[0, w^2]^2*G[w^(-2), w^2] + 
    18*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 10*G[r61, w^2]^2*
     G[w^(-2), w^2] + 18*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    20*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    10*G[r62, w^2]^2*G[w^(-2), w^2] - G[0, w^2]*G[w^(-2), w^2]^2 + 
    G[r61, w^2]*G[w^(-2), w^2]^2 + G[r62, w^2]*G[w^(-2), w^2]^2 + 
    14*G[0, w^2]*G[0, 0, w^2] - 17*G[r61, w^2]*G[0, 0, w^2] - 
    17*G[r62, w^2]*G[0, 0, w^2] + 3*G[w^(-2), w^2]*G[0, 0, w^2] - 
    19*G[0, w^2]*G[0, r61, w^2] + 22*G[r61, w^2]*G[0, r61, w^2] + 
    22*G[r62, w^2]*G[0, r61, w^2] - 3*G[w^(-2), w^2]*G[0, r61, w^2] - 
    19*G[0, w^2]*G[0, r62, w^2] + 22*G[r61, w^2]*G[0, r62, w^2] + 
    22*G[r62, w^2]*G[0, r62, w^2] - 3*G[w^(-2), w^2]*G[0, r62, w^2] + 
    5*G[0, w^2]*G[0, w^(-2), w^2] - 5*G[r61, w^2]*G[0, w^(-2), w^2] - 
    5*G[r62, w^2]*G[0, w^(-2), w^2] - 3*G[0, w^2]*G[0, w^2, w^2] + 
    4*G[r61, w^2]*G[0, w^2, w^2] + 4*G[r62, w^2]*G[0, w^2, w^2] - 
    G[w^(-2), w^2]*G[0, w^2, w^2] - 22*G[0, w^2]*G[r61, 0, w^2] + 
    26*G[r61, w^2]*G[r61, 0, w^2] + 26*G[r62, w^2]*G[r61, 0, w^2] - 
    4*G[w^(-2), w^2]*G[r61, 0, w^2] + 28*G[0, w^2]*G[r61, r61, w^2] - 
    32*G[r61, w^2]*G[r61, r61, w^2] - 32*G[r62, w^2]*G[r61, r61, w^2] + 
    4*G[w^(-2), w^2]*G[r61, r61, w^2] + 28*G[0, w^2]*G[r61, r62, w^2] - 
    32*G[r61, w^2]*G[r61, r62, w^2] - 32*G[r62, w^2]*G[r61, r62, w^2] + 
    4*G[w^(-2), w^2]*G[r61, r62, w^2] - 6*G[0, w^2]*G[r61, w^(-2), w^2] + 
    6*G[r61, w^2]*G[r61, w^(-2), w^2] + 6*G[r62, w^2]*G[r61, w^(-2), w^2] + 
    3*G[0, w^2]*G[r61, w^2, w^2] - 4*G[r61, w^2]*G[r61, w^2, w^2] - 
    4*G[r62, w^2]*G[r61, w^2, w^2] + G[w^(-2), w^2]*G[r61, w^2, w^2] - 
    22*G[0, w^2]*G[r62, 0, w^2] + 26*G[r61, w^2]*G[r62, 0, w^2] + 
    26*G[r62, w^2]*G[r62, 0, w^2] - 4*G[w^(-2), w^2]*G[r62, 0, w^2] + 
    28*G[0, w^2]*G[r62, r61, w^2] - 32*G[r61, w^2]*G[r62, r61, w^2] - 
    32*G[r62, w^2]*G[r62, r61, w^2] + 4*G[w^(-2), w^2]*G[r62, r61, w^2] + 
    28*G[0, w^2]*G[r62, r62, w^2] - 32*G[r61, w^2]*G[r62, r62, w^2] - 
    32*G[r62, w^2]*G[r62, r62, w^2] + 4*G[w^(-2), w^2]*G[r62, r62, w^2] - 
    6*G[0, w^2]*G[r62, w^(-2), w^2] + 6*G[r61, w^2]*G[r62, w^(-2), w^2] + 
    6*G[r62, w^2]*G[r62, w^(-2), w^2] + 3*G[0, w^2]*G[r62, w^2, w^2] - 
    4*G[r61, w^2]*G[r62, w^2, w^2] - 4*G[r62, w^2]*G[r62, w^2, w^2] + 
    G[w^(-2), w^2]*G[r62, w^2, w^2] + 8*G[0, w^2]*G[w^(-2), 0, w^2] - 
    9*G[r61, w^2]*G[w^(-2), 0, w^2] - 9*G[r62, w^2]*G[w^(-2), 0, w^2] + 
    G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 9*G[0, w^2]*G[w^(-2), r61, w^2] + 
    10*G[r61, w^2]*G[w^(-2), r61, w^2] + 10*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 9*G[0, w^2]*G[w^(-2), r62, w^2] + 
    10*G[r61, w^2]*G[w^(-2), r62, w^2] + 10*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    G[w^(-2), w^2]*G[w^(-2), r62, w^2] + G[0, w^2]*G[w^(-2), w^(-2), w^2] - 
    G[r61, w^2]*G[w^(-2), w^(-2), w^2] - G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
    7*G[0, 0, 0, w^2] + 7*G[0, 0, r61, w^2] + 7*G[0, 0, r62, w^2] + 
    3*G[0, 0, w^2, w^2] + 12*G[0, r61, 0, w^2] - 12*G[0, r61, r61, w^2] - 
    12*G[0, r61, r62, w^2] - 3*G[0, r61, w^2, w^2] + 12*G[0, r62, 0, w^2] - 
    12*G[0, r62, r61, w^2] - 12*G[0, r62, r62, w^2] - 3*G[0, r62, w^2, w^2] - 
    5*G[0, w^(-2), 0, w^2] + 5*G[0, w^(-2), r61, w^2] + 
    5*G[0, w^(-2), r62, w^2] - 2*G[0, w^2, 0, w^2] + 2*G[0, w^2, r61, w^2] + 
    2*G[0, w^2, r62, w^2] - G[0, w^2, w^2, w^2] + 10*G[r61, 0, 0, w^2] - 
    10*G[r61, 0, r61, w^2] - 10*G[r61, 0, r62, w^2] - 4*G[r61, 0, w^2, w^2] - 
    16*G[r61, r61, 0, w^2] + 16*G[r61, r61, r61, w^2] + 
    16*G[r61, r61, r62, w^2] + 4*G[r61, r61, w^2, w^2] - 
    16*G[r61, r62, 0, w^2] + 16*G[r61, r62, r61, w^2] + 
    16*G[r61, r62, r62, w^2] + 4*G[r61, r62, w^2, w^2] + 
    6*G[r61, w^(-2), 0, w^2] - 6*G[r61, w^(-2), r61, w^2] - 
    6*G[r61, w^(-2), r62, w^2] + 2*G[r61, w^2, 0, w^2] - 
    2*G[r61, w^2, r61, w^2] - 2*G[r61, w^2, r62, w^2] + 
    G[r61, w^2, w^2, w^2] + 10*G[r62, 0, 0, w^2] - 10*G[r62, 0, r61, w^2] - 
    10*G[r62, 0, r62, w^2] - 4*G[r62, 0, w^2, w^2] - 16*G[r62, r61, 0, w^2] + 
    16*G[r62, r61, r61, w^2] + 16*G[r62, r61, r62, w^2] + 
    4*G[r62, r61, w^2, w^2] - 16*G[r62, r62, 0, w^2] + 
    16*G[r62, r62, r61, w^2] + 16*G[r62, r62, r62, w^2] + 
    4*G[r62, r62, w^2, w^2] + 6*G[r62, w^(-2), 0, w^2] - 
    6*G[r62, w^(-2), r61, w^2] - 6*G[r62, w^(-2), r62, w^2] + 
    2*G[r62, w^2, 0, w^2] - 2*G[r62, w^2, r61, w^2] - 
    2*G[r62, w^2, r62, w^2] + G[r62, w^2, w^2, w^2] - 
    3*G[w^(-2), 0, 0, w^2] + 3*G[w^(-2), 0, r61, w^2] + 
    3*G[w^(-2), 0, r62, w^2] + G[w^(-2), 0, w^2, w^2] + 
    4*G[w^(-2), r61, 0, w^2] - 4*G[w^(-2), r61, r61, w^2] - 
    4*G[w^(-2), r61, r62, w^2] - G[w^(-2), r61, w^2, w^2] + 
    4*G[w^(-2), r62, 0, w^2] - 4*G[w^(-2), r62, r61, w^2] - 
    4*G[w^(-2), r62, r62, w^2] - G[w^(-2), r62, w^2, w^2] - 
    G[w^(-2), w^(-2), 0, w^2] + G[w^(-2), w^(-2), r61, w^2] + 
    G[w^(-2), w^(-2), r62, w^2]) - 4*((Pi^2*G[0, -w])/6 + G[0, -w]^3/2 - 
    5*G[0, -w]^2*G[1, -w] + 8*G[0, -w]*G[1, -w]^2 - (Pi^2*G[r51, -w])/6 + 
    2*G[0, -w]^2*G[r51, -w] - 4*G[0, -w]*G[1, -w]*G[r51, -w] - 
    (Pi^2*G[r52, -w])/6 + 2*G[0, -w]^2*G[r52, -w] - 
    4*G[0, -w]*G[1, -w]*G[r52, -w] - G[0, -w]^2*G[-w^(-1), -w] + 
    6*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 8*G[1, -w]^2*G[-w^(-1), -w] - 
    2*G[0, -w]*G[r51, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[r51, -w]*
     G[-w^(-1), -w] - 2*G[0, -w]*G[r52, -w]*G[-w^(-1), -w] + 
    4*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] + (G[0, -w]*G[-w^(-1), -w]^2)/2 - 
    G[1, -w]*G[-w^(-1), -w]^2 - G[0, -w]*G[0, 0, -w] + G[1, -w]*G[0, 0, -w] - 
    2*G[r51, -w]*G[0, 0, -w] - 2*G[r52, -w]*G[0, 0, -w] + 
    (5*G[-w^(-1), -w]*G[0, 0, -w])/2 + 5*G[0, -w]*G[0, 1, -w] - 
    8*G[1, -w]*G[0, 1, -w] + 4*G[r51, -w]*G[0, 1, -w] + 
    4*G[r52, -w]*G[0, 1, -w] - 5*G[-w^(-1), -w]*G[0, 1, -w] - 
    (3*G[0, -w]*G[0, -w^(-1), -w])/2 + 3*G[1, -w]*G[0, -w^(-1), -w] - 
    (5*G[0, -w]*G[0, -w, -w])/2 + 8*G[1, -w]*G[0, -w, -w] - 
    2*G[r51, -w]*G[0, -w, -w] - 2*G[r52, -w]*G[0, -w, -w] + 
    (G[-w^(-1), -w]*G[0, -w, -w])/2 + 4*G[0, -w]*G[1, 0, -w] - 
    4*G[-w^(-1), -w]*G[1, 0, -w] - 8*G[0, -w]*G[1, 1, -w] + 
    8*G[-w^(-1), -w]*G[1, 1, -w] + G[0, -w]*G[1, -w, -w] - 
    8*G[1, -w]*G[1, -w, -w] + 4*G[r51, -w]*G[1, -w, -w] + 
    4*G[r52, -w]*G[1, -w, -w] - G[-w^(-1), -w]*G[1, -w, -w] - 
    2*G[0, -w]*G[r51, 0, -w] + 4*G[1, -w]*G[r51, 0, -w] + 
    2*G[0, -w]*G[r51, -w^(-1), -w] - 4*G[1, -w]*G[r51, -w^(-1), -w] + 
    2*G[0, -w]*G[r51, -w, -w] - 4*G[1, -w]*G[r51, -w, -w] - 
    2*G[0, -w]*G[r52, 0, -w] + 4*G[1, -w]*G[r52, 0, -w] + 
    2*G[0, -w]*G[r52, -w^(-1), -w] - 4*G[1, -w]*G[r52, -w^(-1), -w] + 
    2*G[0, -w]*G[r52, -w, -w] - 4*G[1, -w]*G[r52, -w, -w] + 
    G[0, -w]*G[-w^(-1), 0, -w] - 5*G[1, -w]*G[-w^(-1), 0, -w] + 
    2*G[r51, -w]*G[-w^(-1), 0, -w] + 2*G[r52, -w]*G[-w^(-1), 0, -w] - 
    (G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 - G[0, -w]*G[-w^(-1), 1, -w] + 
    8*G[1, -w]*G[-w^(-1), 1, -w] - 4*G[r51, -w]*G[-w^(-1), 1, -w] - 
    4*G[r52, -w]*G[-w^(-1), 1, -w] + G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 
    (G[0, -w]*G[-w^(-1), -w^(-1), -w])/2 + G[1, -w]*G[-w^(-1), -w^(-1), -w] + 
    G[0, 0, 0, -w]/2 - G[0, 0, 1, -w] + (5*G[0, 0, -w, -w])/2 - 
    4*G[0, 1, 0, -w] + 8*G[0, 1, 1, -w] - 5*G[0, 1, -w, -w] + 
    (3*G[0, -w^(-1), 0, -w])/2 - 3*G[0, -w^(-1), 1, -w] + 4*G[0, -w, 0, -w] - 
    8*G[0, -w, 1, -w] + G[0, -w, -w, -w]/2 - 4*G[1, 0, -w, -w] + 
    8*G[1, 1, -w, -w] - 4*G[1, -w, 0, -w] + 8*G[1, -w, 1, -w] - 
    G[1, -w, -w, -w] + 2*G[r51, 0, 0, -w] - 4*G[r51, 0, 1, -w] - 
    2*G[r51, -w^(-1), 0, -w] + 4*G[r51, -w^(-1), 1, -w] - 
    2*G[r51, -w, 0, -w] + 4*G[r51, -w, 1, -w] + 2*G[r52, 0, 0, -w] - 
    4*G[r52, 0, 1, -w] - 2*G[r52, -w^(-1), 0, -w] + 
    4*G[r52, -w^(-1), 1, -w] - 2*G[r52, -w, 0, -w] + 4*G[r52, -w, 1, -w] - 
    (5*G[-w^(-1), 0, 0, -w])/2 + 5*G[-w^(-1), 0, 1, -w] - 
    G[-w^(-1), 0, -w, -w]/2 + 4*G[-w^(-1), 1, 0, -w] - 
    8*G[-w^(-1), 1, 1, -w] + G[-w^(-1), 1, -w, -w] + 
    G[-w^(-1), -w^(-1), 0, -w]/2 - G[-w^(-1), -w^(-1), 1, -w]) - 
  2*(-1/3*(Pi^2*G[0, -w]) - 7*G[0, -w]^3 + (2*Pi^2*G[1, -w])/3 + 
    58*G[0, -w]^2*G[1, -w] - 152*G[0, -w]*G[1, -w]^2 + 128*G[1, -w]^3 - 
    8*G[0, -w]^2*G[-w^(-1), -w] + 36*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 
    40*G[1, -w]^2*G[-w^(-1), -w] - G[0, -w]*G[-w^(-1), -w]^2 + 
    2*G[1, -w]*G[-w^(-1), -w]^2 + 14*G[0, -w]*G[0, 0, -w] - 
    34*G[1, -w]*G[0, 0, -w] + 3*G[-w^(-1), -w]*G[0, 0, -w] - 
    38*G[0, -w]*G[0, 1, -w] + 88*G[1, -w]*G[0, 1, -w] - 
    6*G[-w^(-1), -w]*G[0, 1, -w] + 5*G[0, -w]*G[0, -w^(-1), -w] - 
    10*G[1, -w]*G[0, -w^(-1), -w] - 3*G[0, -w]*G[0, -w, -w] + 
    8*G[1, -w]*G[0, -w, -w] - G[-w^(-1), -w]*G[0, -w, -w] - 
    44*G[0, -w]*G[1, 0, -w] + 104*G[1, -w]*G[1, 0, -w] - 
    8*G[-w^(-1), -w]*G[1, 0, -w] + 112*G[0, -w]*G[1, 1, -w] - 
    256*G[1, -w]*G[1, 1, -w] + 16*G[-w^(-1), -w]*G[1, 1, -w] - 
    12*G[0, -w]*G[1, -w^(-1), -w] + 24*G[1, -w]*G[1, -w^(-1), -w] + 
    6*G[0, -w]*G[1, -w, -w] - 16*G[1, -w]*G[1, -w, -w] + 
    2*G[-w^(-1), -w]*G[1, -w, -w] + 8*G[0, -w]*G[-w^(-1), 0, -w] - 
    18*G[1, -w]*G[-w^(-1), 0, -w] + G[-w^(-1), -w]*G[-w^(-1), 0, -w] - 
    18*G[0, -w]*G[-w^(-1), 1, -w] + 40*G[1, -w]*G[-w^(-1), 1, -w] - 
    2*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + G[0, -w]*G[-w^(-1), -w^(-1), -w] - 
    2*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 7*G[0, 0, 0, -w] + 
    14*G[0, 0, 1, -w] + 3*G[0, 0, -w, -w] + 24*G[0, 1, 0, -w] - 
    48*G[0, 1, 1, -w] - 6*G[0, 1, -w, -w] - 5*G[0, -w^(-1), 0, -w] + 
    10*G[0, -w^(-1), 1, -w] - 2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - 
    G[0, -w, -w, -w] + 20*G[1, 0, 0, -w] - 40*G[1, 0, 1, -w] - 
    8*G[1, 0, -w, -w] - 64*G[1, 1, 0, -w] + 128*G[1, 1, 1, -w] + 
    16*G[1, 1, -w, -w] + 12*G[1, -w^(-1), 0, -w] - 24*G[1, -w^(-1), 1, -w] + 
    4*G[1, -w, 0, -w] - 8*G[1, -w, 1, -w] + 2*G[1, -w, -w, -w] - 
    3*G[-w^(-1), 0, 0, -w] + 6*G[-w^(-1), 0, 1, -w] + G[-w^(-1), 0, -w, -w] + 
    8*G[-w^(-1), 1, 0, -w] - 16*G[-w^(-1), 1, 1, -w] - 
    2*G[-w^(-1), 1, -w, -w] - G[-w^(-1), -w^(-1), 0, -w] + 
    2*G[-w^(-1), -w^(-1), 1, -w]) + 
  4*((Pi^2*G[-1, r7])/6 - (Pi^2*G[1, r7])/6 - (Pi^2*G[r51, w^2])/6 + 
    2*G[0, -w]^2*G[r51, w^2] - 4*G[0, -w]*G[1, -w]*G[r51, w^2] - 
    (Pi^2*G[r52, w^2])/6 + 2*G[0, -w]^2*G[r52, w^2] - 
    4*G[0, -w]*G[1, -w]*G[r52, w^2] + (Pi^2*G[r61, w^2])/6 - 
    2*G[0, -w]^2*G[r61, w^2] + 4*G[0, -w]*G[1, -w]*G[r61, w^2] + 
    (Pi^2*G[r62, w^2])/6 - 2*G[0, -w]^2*G[r62, w^2] + 
    4*G[0, -w]*G[1, -w]*G[r62, w^2] - (G[0, -w]^2*G[w^(-2), w^2])/2 + 
    (5*G[0, w^2]^2*G[w^(-2), w^2])/2 + (3*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/
     2 + 5*G[0, -w]*G[1, -w]*G[w^(-2), w^2] - 8*G[1, -w]^2*G[w^(-2), w^2] - 
    9*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 4*G[1, r7]*G[1, w^2]*
     G[w^(-2), w^2] + 8*G[1, w^2]^2*G[w^(-2), w^2] - 
    2*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - G[1, r7]*G[r61, w^2]*
     G[w^(-2), w^2] + 4*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
    2*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - G[1, r7]*G[r62, w^2]*
     G[w^(-2), w^2] + 4*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    (3*G[0, -w]*G[w^(-2), w^2]^2)/4 + (3*G[0, w^2]*G[w^(-2), w^2]^2)/4 + 
    (3*G[1, r7]*G[w^(-2), w^2]^2)/4 + (3*G[1, -w]*G[w^(-2), w^2]^2)/2 - 
    (3*G[1, w^2]*G[w^(-2), w^2]^2)/2 - 2*G[0, -w]*G[r51, w^2]*
     G[-w^(-1), -w] + 4*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w] - 
    2*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w] + 4*G[1, -w]*G[r52, w^2]*
     G[-w^(-1), -w] + 2*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w] - 
    4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] + 2*G[0, -w]*G[r62, w^2]*
     G[-w^(-1), -w] - 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] - 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/2 + 
    3*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + (G[0, -w]^2*G[-w^(-1), w^2])/
     2 - (5*G[0, w^2]^2*G[-w^(-1), w^2])/2 - 
    (3*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/2 - 5*G[0, -w]*G[1, -w]*
     G[-w^(-1), w^2] + 8*G[1, -w]^2*G[-w^(-1), w^2] + 
    9*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 4*G[1, r7]*G[1, w^2]*
     G[-w^(-1), w^2] - 8*G[1, w^2]^2*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + G[1, r7]*G[r61, w^2]*
     G[-w^(-1), w^2] - 4*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + G[1, r7]*G[r62, w^2]*
     G[-w^(-1), w^2] - 4*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 - 
    3*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    (3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/2 - 
    3*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    (3*G[0, -w]*G[-w^(-1), w^2]^2)/4 - (3*G[0, w^2]*G[-w^(-1), w^2]^2)/4 - 
    (3*G[1, r7]*G[-w^(-1), w^2]^2)/4 + (3*G[1, -w]*G[-w^(-1), w^2]^2)/2 + 
    (3*G[1, w^2]*G[-w^(-1), w^2]^2)/2 + (G[0, -w]^2*G[-w, w^2])/2 - 
    (5*G[0, w^2]^2*G[-w, w^2])/2 - (3*G[0, w^2]*G[1, r7]*G[-w, w^2])/2 - 
    5*G[0, -w]*G[1, -w]*G[-w, w^2] + 8*G[1, -w]^2*G[-w, w^2] + 
    9*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 4*G[1, r7]*G[1, w^2]*G[-w, w^2] - 
    8*G[1, w^2]^2*G[-w, w^2] + 2*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
    G[1, r7]*G[r61, w^2]*G[-w, w^2] - 4*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 
    2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + G[1, r7]*G[r62, w^2]*G[-w, w^2] - 
    4*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/2 - 3*G[1, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + (3*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2])/2 - 
    3*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    (3*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/2 - 
    (3*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/2 - 
    (3*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/2 + 3*G[1, -w]*G[-w^(-1), w^2]*
     G[-w, w^2] + 3*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
    (3*G[0, -w]*G[-w, w^2]^2)/4 - (3*G[0, w^2]*G[-w, w^2]^2)/4 - 
    (3*G[1, r7]*G[-w, w^2]^2)/4 + (3*G[1, -w]*G[-w, w^2]^2)/2 + 
    (3*G[1, w^2]*G[-w, w^2]^2)/2 - 2*G[r51, w^2]*G[0, 0, -w] - 
    2*G[r52, w^2]*G[0, 0, -w] + 2*G[r61, w^2]*G[0, 0, -w] + 
    2*G[r62, w^2]*G[0, 0, -w] + (G[w^(-2), w^2]*G[0, 0, -w])/2 - 
    (G[-w^(-1), w^2]*G[0, 0, -w])/2 - (G[-w, w^2]*G[0, 0, -w])/2 - 
    (5*G[w^(-2), w^2]*G[0, 0, w^2])/2 + (5*G[-w^(-1), w^2]*G[0, 0, w^2])/2 + 
    (5*G[-w, w^2]*G[0, 0, w^2])/2 - (3*G[w^(-2), w^2]*G[0, 1, r7])/2 + 
    (3*G[-w^(-1), w^2]*G[0, 1, r7])/2 + (3*G[-w, w^2]*G[0, 1, r7])/2 + 
    4*G[r51, w^2]*G[0, 1, -w] + 4*G[r52, w^2]*G[0, 1, -w] - 
    4*G[r61, w^2]*G[0, 1, -w] - 4*G[r62, w^2]*G[0, 1, -w] - 
    G[w^(-2), w^2]*G[0, 1, -w] + G[-w^(-1), w^2]*G[0, 1, -w] + 
    G[-w, w^2]*G[0, 1, -w] + 3*G[w^(-2), w^2]*G[0, 1, w^2] - 
    3*G[-w^(-1), w^2]*G[0, 1, w^2] - 3*G[-w, w^2]*G[0, 1, w^2] + 
    G[w^(-2), w^2]*G[0, r61, w^2] - G[-w^(-1), w^2]*G[0, r61, w^2] - 
    G[-w, w^2]*G[0, r61, w^2] + G[w^(-2), w^2]*G[0, r62, w^2] - 
    G[-w^(-1), w^2]*G[0, r62, w^2] - G[-w, w^2]*G[0, r62, w^2] - 
    2*G[r51, w^2]*G[0, -w, -w] - 2*G[r52, w^2]*G[0, -w, -w] + 
    2*G[r61, w^2]*G[0, -w, -w] + 2*G[r62, w^2]*G[0, -w, -w] - 
    (3*G[w^(-2), w^2]*G[0, -w, -w])/2 + (3*G[-w^(-1), w^2]*G[0, -w, -w])/2 + 
    (3*G[-w, w^2]*G[0, -w, -w])/2 - (G[0, -w]*G[0, w^2, w^2])/2 + 
    (5*G[0, w^2]*G[0, w^2, w^2])/2 + (3*G[1, r7]*G[0, w^2, w^2])/2 + 
    G[1, -w]*G[0, w^2, w^2] - 3*G[1, w^2]*G[0, w^2, w^2] - 
    G[r61, w^2]*G[0, w^2, w^2] - G[r62, w^2]*G[0, w^2, w^2] - 
    4*G[w^(-2), w^2]*G[1, 0, -w] + 4*G[-w^(-1), w^2]*G[1, 0, -w] + 
    4*G[-w, w^2]*G[1, 0, -w] + 6*G[w^(-2), w^2]*G[1, 0, w^2] - 
    6*G[-w^(-1), w^2]*G[1, 0, w^2] - 6*G[-w, w^2]*G[1, 0, w^2] + 
    2*G[w^(-2), w^2]*G[1, 1, r7] - 2*G[-w^(-1), w^2]*G[1, 1, r7] - 
    2*G[-w, w^2]*G[1, 1, r7] + 8*G[w^(-2), w^2]*G[1, 1, -w] - 
    8*G[-w^(-1), w^2]*G[1, 1, -w] - 8*G[-w, w^2]*G[1, 1, -w] - 
    8*G[w^(-2), w^2]*G[1, 1, w^2] + 8*G[-w^(-1), w^2]*G[1, 1, w^2] + 
    8*G[-w, w^2]*G[1, 1, w^2] - 2*G[w^(-2), w^2]*G[1, r61, w^2] + 
    2*G[-w^(-1), w^2]*G[1, r61, w^2] + 2*G[-w, w^2]*G[1, r61, w^2] - 
    2*G[w^(-2), w^2]*G[1, r62, w^2] + 2*G[-w^(-1), w^2]*G[1, r62, w^2] + 
    2*G[-w, w^2]*G[1, r62, w^2] + 4*G[r51, w^2]*G[1, -w, -w] + 
    4*G[r52, w^2]*G[1, -w, -w] - 4*G[r61, w^2]*G[1, -w, -w] - 
    4*G[r62, w^2]*G[1, -w, -w] + 3*G[w^(-2), w^2]*G[1, -w, -w] - 
    3*G[-w^(-1), w^2]*G[1, -w, -w] - 3*G[-w, w^2]*G[1, -w, -w] + 
    4*G[0, -w]*G[1, w^2, w^2] - 6*G[0, w^2]*G[1, w^2, w^2] - 
    4*G[1, r7]*G[1, w^2, w^2] - 8*G[1, -w]*G[1, w^2, w^2] + 
    8*G[1, w^2]*G[1, w^2, w^2] + 2*G[r61, w^2]*G[1, w^2, w^2] + 
    2*G[r62, w^2]*G[1, w^2, w^2] - 2*G[0, -w]*G[r51, 0, w^2] + 
    4*G[1, -w]*G[r51, 0, w^2] + 2*G[0, -w]*G[r51, -w^(-1), w^2] - 
    4*G[1, -w]*G[r51, -w^(-1), w^2] + 2*G[0, -w]*G[r51, -w, w^2] - 
    4*G[1, -w]*G[r51, -w, w^2] - 2*G[0, -w]*G[r52, 0, w^2] + 
    4*G[1, -w]*G[r52, 0, w^2] + 2*G[0, -w]*G[r52, -w^(-1), w^2] - 
    4*G[1, -w]*G[r52, -w^(-1), w^2] + 2*G[0, -w]*G[r52, -w, w^2] - 
    4*G[1, -w]*G[r52, -w, w^2] + 2*G[0, -w]*G[r61, 0, w^2] - 
    4*G[1, -w]*G[r61, 0, w^2] + G[w^(-2), w^2]*G[r61, 0, w^2] - 
    G[-w^(-1), w^2]*G[r61, 0, w^2] - G[-w, w^2]*G[r61, 0, w^2] - 
    2*G[w^(-2), w^2]*G[r61, 1, w^2] + 2*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
    2*G[-w, w^2]*G[r61, 1, w^2] - 2*G[0, -w]*G[r61, -w^(-1), w^2] + 
    4*G[1, -w]*G[r61, -w^(-1), w^2] - 2*G[0, -w]*G[r61, -w, w^2] + 
    4*G[1, -w]*G[r61, -w, w^2] - G[0, w^2]*G[r61, w^2, w^2] - 
    G[1, r7]*G[r61, w^2, w^2] + 2*G[1, w^2]*G[r61, w^2, w^2] + 
    2*G[0, -w]*G[r62, 0, w^2] - 4*G[1, -w]*G[r62, 0, w^2] + 
    G[w^(-2), w^2]*G[r62, 0, w^2] - G[-w^(-1), w^2]*G[r62, 0, w^2] - 
    G[-w, w^2]*G[r62, 0, w^2] - 2*G[w^(-2), w^2]*G[r62, 1, w^2] + 
    2*G[-w^(-1), w^2]*G[r62, 1, w^2] + 2*G[-w, w^2]*G[r62, 1, w^2] - 
    2*G[0, -w]*G[r62, -w^(-1), w^2] + 4*G[1, -w]*G[r62, -w^(-1), w^2] - 
    2*G[0, -w]*G[r62, -w, w^2] + 4*G[1, -w]*G[r62, -w, w^2] - 
    G[0, w^2]*G[r62, w^2, w^2] - G[1, r7]*G[r62, w^2, w^2] + 
    2*G[1, w^2]*G[r62, w^2, w^2] + (G[0, -w]*G[w^(-2), 0, w^2])/2 - 
    (5*G[0, w^2]*G[w^(-2), 0, w^2])/2 - (3*G[1, r7]*G[w^(-2), 0, w^2])/2 - 
    G[1, -w]*G[w^(-2), 0, w^2] + 3*G[1, w^2]*G[w^(-2), 0, w^2] + 
    G[r61, w^2]*G[w^(-2), 0, w^2] + G[r62, w^2]*G[w^(-2), 0, w^2] - 
    4*G[0, -w]*G[w^(-2), 1, w^2] + 6*G[0, w^2]*G[w^(-2), 1, w^2] + 
    4*G[1, r7]*G[w^(-2), 1, w^2] + 8*G[1, -w]*G[w^(-2), 1, w^2] - 
    8*G[1, w^2]*G[w^(-2), 1, w^2] - 2*G[r61, w^2]*G[w^(-2), 1, w^2] - 
    2*G[r62, w^2]*G[w^(-2), 1, w^2] + G[0, w^2]*G[w^(-2), r61, w^2] + 
    G[1, r7]*G[w^(-2), r61, w^2] - 2*G[1, w^2]*G[w^(-2), r61, w^2] + 
    G[0, w^2]*G[w^(-2), r62, w^2] + G[1, r7]*G[w^(-2), r62, w^2] - 
    2*G[1, w^2]*G[w^(-2), r62, w^2] + (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/4 - 
    (3*G[0, w^2]*G[w^(-2), w^(-2), w^2])/4 - 
    (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/4 - 
    (3*G[1, -w]*G[w^(-2), w^(-2), w^2])/2 + 
    (3*G[1, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
    (3*G[0, -w]*G[w^(-2), -w^(-1), w^2])/4 - 
    (3*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/4 - 
    (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/4 - 
    (3*G[1, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
    (3*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/2 + (3*G[0, -w]*G[w^(-2), -w, w^2])/
     4 - (3*G[0, w^2]*G[w^(-2), -w, w^2])/4 - (3*G[1, r7]*G[w^(-2), -w, w^2])/
     4 - (3*G[1, -w]*G[w^(-2), -w, w^2])/2 + (3*G[1, w^2]*G[w^(-2), -w, w^2])/
     2 + 2*G[r51, w^2]*G[-w^(-1), 0, -w] + 2*G[r52, w^2]*G[-w^(-1), 0, -w] - 
    2*G[r61, w^2]*G[-w^(-1), 0, -w] - 2*G[r62, w^2]*G[-w^(-1), 0, -w] + 
    (3*G[w^(-2), w^2]*G[-w^(-1), 0, -w])/2 - 
    (3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/2 - 
    (3*G[-w, w^2]*G[-w^(-1), 0, -w])/2 - (G[0, -w]*G[-w^(-1), 0, w^2])/2 + 
    (5*G[0, w^2]*G[-w^(-1), 0, w^2])/2 + (3*G[1, r7]*G[-w^(-1), 0, w^2])/2 + 
    G[1, -w]*G[-w^(-1), 0, w^2] - 3*G[1, w^2]*G[-w^(-1), 0, w^2] - 
    G[r61, w^2]*G[-w^(-1), 0, w^2] - G[r62, w^2]*G[-w^(-1), 0, w^2] - 
    (3*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/2 + 
    (3*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/2 + 
    (3*G[-w, w^2]*G[-w^(-1), 0, w^2])/2 - 4*G[r51, w^2]*G[-w^(-1), 1, -w] - 
    4*G[r52, w^2]*G[-w^(-1), 1, -w] + 4*G[r61, w^2]*G[-w^(-1), 1, -w] + 
    4*G[r62, w^2]*G[-w^(-1), 1, -w] - 3*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
    3*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 3*G[-w, w^2]*G[-w^(-1), 1, -w] + 
    4*G[0, -w]*G[-w^(-1), 1, w^2] - 6*G[0, w^2]*G[-w^(-1), 1, w^2] - 
    4*G[1, r7]*G[-w^(-1), 1, w^2] - 8*G[1, -w]*G[-w^(-1), 1, w^2] + 
    8*G[1, w^2]*G[-w^(-1), 1, w^2] + 2*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
    2*G[r62, w^2]*G[-w^(-1), 1, w^2] + 3*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
    3*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 3*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
    G[0, w^2]*G[-w^(-1), r61, w^2] - G[1, r7]*G[-w^(-1), r61, w^2] + 
    2*G[1, w^2]*G[-w^(-1), r61, w^2] - G[0, w^2]*G[-w^(-1), r62, w^2] - 
    G[1, r7]*G[-w^(-1), r62, w^2] + 2*G[1, w^2]*G[-w^(-1), r62, w^2] - 
    (3*G[0, -w]*G[-w^(-1), w^(-2), w^2])/4 + 
    (3*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/4 + 
    (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/4 + 
    (3*G[1, -w]*G[-w^(-1), w^(-2), w^2])/2 - 
    (3*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
    (3*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/4 + 
    (3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/4 + 
    (3*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/4 + 
    (3*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (3*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (3*G[0, -w]*G[-w^(-1), -w, w^2])/4 + (3*G[0, w^2]*G[-w^(-1), -w, w^2])/
     4 + (3*G[1, r7]*G[-w^(-1), -w, w^2])/4 + 
    (3*G[1, -w]*G[-w^(-1), -w, w^2])/2 - (3*G[1, w^2]*G[-w^(-1), -w, w^2])/
     2 - (3*G[0, -w]*G[-w^(-1), w^2, w^2])/2 + 
    (3*G[0, w^2]*G[-w^(-1), w^2, w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2, w^2])/
     2 + 3*G[1, -w]*G[-w^(-1), w^2, w^2] - 3*G[1, w^2]*G[-w^(-1), w^2, w^2] - 
    (G[0, -w]*G[-w, 0, w^2])/2 + (5*G[0, w^2]*G[-w, 0, w^2])/2 + 
    (3*G[1, r7]*G[-w, 0, w^2])/2 + G[1, -w]*G[-w, 0, w^2] - 
    3*G[1, w^2]*G[-w, 0, w^2] - G[r61, w^2]*G[-w, 0, w^2] - 
    G[r62, w^2]*G[-w, 0, w^2] - (3*G[w^(-2), w^2]*G[-w, 0, w^2])/2 + 
    (3*G[-w^(-1), w^2]*G[-w, 0, w^2])/2 + (3*G[-w, w^2]*G[-w, 0, w^2])/2 + 
    4*G[0, -w]*G[-w, 1, w^2] - 6*G[0, w^2]*G[-w, 1, w^2] - 
    4*G[1, r7]*G[-w, 1, w^2] - 8*G[1, -w]*G[-w, 1, w^2] + 
    8*G[1, w^2]*G[-w, 1, w^2] + 2*G[r61, w^2]*G[-w, 1, w^2] + 
    2*G[r62, w^2]*G[-w, 1, w^2] + 3*G[w^(-2), w^2]*G[-w, 1, w^2] - 
    3*G[-w^(-1), w^2]*G[-w, 1, w^2] - 3*G[-w, w^2]*G[-w, 1, w^2] - 
    G[0, w^2]*G[-w, r61, w^2] - G[1, r7]*G[-w, r61, w^2] + 
    2*G[1, w^2]*G[-w, r61, w^2] - G[0, w^2]*G[-w, r62, w^2] - 
    G[1, r7]*G[-w, r62, w^2] + 2*G[1, w^2]*G[-w, r62, w^2] - 
    (3*G[0, -w]*G[-w, w^(-2), w^2])/4 + (3*G[0, w^2]*G[-w, w^(-2), w^2])/4 + 
    (3*G[1, r7]*G[-w, w^(-2), w^2])/4 + (3*G[1, -w]*G[-w, w^(-2), w^2])/2 - 
    (3*G[1, w^2]*G[-w, w^(-2), w^2])/2 - (3*G[0, -w]*G[-w, -w^(-1), w^2])/4 + 
    (3*G[0, w^2]*G[-w, -w^(-1), w^2])/4 + (3*G[1, r7]*G[-w, -w^(-1), w^2])/
     4 + (3*G[1, -w]*G[-w, -w^(-1), w^2])/2 - 
    (3*G[1, w^2]*G[-w, -w^(-1), w^2])/2 - (3*G[0, -w]*G[-w, -w, w^2])/4 + 
    (3*G[0, w^2]*G[-w, -w, w^2])/4 + (3*G[1, r7]*G[-w, -w, w^2])/4 + 
    (3*G[1, -w]*G[-w, -w, w^2])/2 - (3*G[1, w^2]*G[-w, -w, w^2])/2 - 
    (3*G[0, -w]*G[-w, w^2, w^2])/2 + (3*G[0, w^2]*G[-w, w^2, w^2])/2 + 
    (3*G[1, r7]*G[-w, w^2, w^2])/2 + 3*G[1, -w]*G[-w, w^2, w^2] - 
    3*G[1, w^2]*G[-w, w^2, w^2] - 2*G[-1, 0, 1, r7] - 2*G[0, 0, w^2, w^2] + 
    2*G[0, 1, w^2, w^2] + G[0, r61, w^2, w^2] + G[0, r62, w^2, w^2] - 
    2*G[0, w^2, 0, w^2] + 2*G[0, w^2, 1, w^2] + G[0, w^2, r61, w^2] + 
    G[0, w^2, r62, w^2] - G[1, 0, 1, r7] + 2*G[1, 0, w^2, w^2] - 
    2*G[1, r61, w^2, w^2] - 2*G[1, r62, w^2, w^2] + 2*G[1, w^2, 0, w^2] - 
    2*G[1, w^2, r61, w^2] - 2*G[1, w^2, r62, w^2] + 2*G[r51, 0, 0, w^2] - 
    4*G[r51, 0, 1, w^2] - 2*G[r51, -w^(-1), 0, w^2] + 
    4*G[r51, -w^(-1), 1, w^2] - 2*G[r51, -w, 0, w^2] + 4*G[r51, -w, 1, w^2] + 
    2*G[r52, 0, 0, w^2] - 4*G[r52, 0, 1, w^2] - 2*G[r52, -w^(-1), 0, w^2] + 
    4*G[r52, -w^(-1), 1, w^2] - 2*G[r52, -w, 0, w^2] + 4*G[r52, -w, 1, w^2] - 
    2*G[r61, 0, 0, w^2] + 4*G[r61, 0, 1, w^2] + G[r61, 0, w^2, w^2] - 
    2*G[r61, 1, w^2, w^2] + 2*G[r61, -w^(-1), 0, w^2] - 
    4*G[r61, -w^(-1), 1, w^2] + 2*G[r61, -w, 0, w^2] - 4*G[r61, -w, 1, w^2] + 
    G[r61, w^2, 0, w^2] - 2*G[r61, w^2, 1, w^2] - 2*G[r62, 0, 0, w^2] + 
    4*G[r62, 0, 1, w^2] + G[r62, 0, w^2, w^2] - 2*G[r62, 1, w^2, w^2] + 
    2*G[r62, -w^(-1), 0, w^2] - 4*G[r62, -w^(-1), 1, w^2] + 
    2*G[r62, -w, 0, w^2] - 4*G[r62, -w, 1, w^2] + G[r62, w^2, 0, w^2] - 
    2*G[r62, w^2, 1, w^2] + 2*G[w^(-2), 0, 0, w^2] - 2*G[w^(-2), 0, 1, w^2] - 
    G[w^(-2), 0, r61, w^2] - G[w^(-2), 0, r62, w^2] - 
    2*G[w^(-2), 1, 0, w^2] + 2*G[w^(-2), 1, r61, w^2] + 
    2*G[w^(-2), 1, r62, w^2] - G[w^(-2), r61, 0, w^2] + 
    2*G[w^(-2), r61, 1, w^2] - G[w^(-2), r62, 0, w^2] + 
    2*G[w^(-2), r62, 1, w^2] - 2*G[-w^(-1), 0, 0, w^2] + 
    2*G[-w^(-1), 0, 1, w^2] + G[-w^(-1), 0, r61, w^2] + 
    G[-w^(-1), 0, r62, w^2] + 2*G[-w^(-1), 1, 0, w^2] - 
    2*G[-w^(-1), 1, r61, w^2] - 2*G[-w^(-1), 1, r62, w^2] + 
    G[-w^(-1), r61, 0, w^2] - 2*G[-w^(-1), r61, 1, w^2] + 
    G[-w^(-1), r62, 0, w^2] - 2*G[-w^(-1), r62, 1, w^2] - 
    2*G[-w, 0, 0, w^2] + 2*G[-w, 0, 1, w^2] + G[-w, 0, r61, w^2] + 
    G[-w, 0, r62, w^2] + 2*G[-w, 1, 0, w^2] - 2*G[-w, 1, r61, w^2] - 
    2*G[-w, 1, r62, w^2] + G[-w, r61, 0, w^2] - 2*G[-w, r61, 1, w^2] + 
    G[-w, r62, 0, w^2] - 2*G[-w, r62, 1, w^2]) + 
  12*((-2*Pi^2*G[0, w^2])/9 - 2*G[0, -w]^2*G[0, w^2] + (11*G[0, w^2]^3)/6 + 
    (7*G[0, w^2]^2*G[1, r7])/3 + 4*G[0, -w]*G[0, w^2]*G[1, -w] + 
    (Pi^2*G[1, w^2])/3 + 2*G[0, -w]^2*G[1, w^2] - 18*G[0, w^2]^2*G[1, w^2] - 
    (16*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 4*G[0, -w]*G[1, -w]*G[1, w^2] + 
    16*G[0, w^2]*G[1, w^2]^2 + (Pi^2*G[r61, w^2])/18 + 
    G[0, -w]^2*G[r61, w^2] - (G[0, w^2]^2*G[r61, w^2])/6 - 
    (11*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 2*G[0, -w]*G[1, -w]*G[r61, w^2] + 
    26*G[0, w^2]*G[1, w^2]*G[r61, w^2] + (16*G[1, r7]*G[1, w^2]*G[r61, w^2])/
     3 - 16*G[1, w^2]^2*G[r61, w^2] - (13*G[0, w^2]*G[r61, w^2]^2)/3 + 
    (4*G[1, r7]*G[r61, w^2]^2)/3 - 8*G[1, w^2]*G[r61, w^2]^2 + 
    (8*G[r61, w^2]^3)/3 + (Pi^2*G[r62, w^2])/18 + G[0, -w]^2*G[r62, w^2] - 
    (G[0, w^2]^2*G[r62, w^2])/6 - (11*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
    2*G[0, -w]*G[1, -w]*G[r62, w^2] + 26*G[0, w^2]*G[1, w^2]*G[r62, w^2] + 
    (16*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 16*G[1, w^2]^2*G[r62, w^2] - 
    (26*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
    (8*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 16*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] + 8*G[r61, w^2]^2*G[r62, w^2] - (13*G[0, w^2]*G[r62, w^2]^2)/
     3 + (4*G[1, r7]*G[r62, w^2]^2)/3 - 8*G[1, w^2]*G[r62, w^2]^2 + 
    8*G[r61, w^2]*G[r62, w^2]^2 + (8*G[r62, w^2]^3)/3 - 
    (G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/2 + (7*G[0, w^2]^2*G[w^(-2), w^2])/
     6 + (G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/6 + 
    G[0, w^2]*G[1, -w]*G[w^(-2), w^2] - G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 
    (G[0, -w]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
    (3*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
    (G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/6 - G[1, -w]*G[r61, w^2]*
     G[w^(-2), w^2] + G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    (G[r61, w^2]^2*G[w^(-2), w^2])/3 + (G[0, -w]*G[r62, w^2]*G[w^(-2), w^2])/
     2 - (3*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/2 - 
    (G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/6 - G[1, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
    (2*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (G[r62, w^2]^2*G[w^(-2), w^2])/3 - (G[0, w^2]*G[w^(-2), w^2]^2)/6 + 
    (G[r61, w^2]*G[w^(-2), w^2]^2)/6 + (G[r62, w^2]*G[w^(-2), w^2]^2)/6 + 
    2*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 4*G[0, w^2]*G[1, -w]*
     G[-w^(-1), -w] - 2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] + 
    4*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - G[0, -w]*G[r61, w^2]*
     G[-w^(-1), -w] + 2*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] - 
    G[0, -w]*G[r62, w^2]*G[-w^(-1), -w] + 2*G[1, -w]*G[r62, w^2]*
     G[-w^(-1), -w] + (G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/2 + 
    (5*G[0, w^2]^2*G[-w^(-1), w^2])/2 + 
    (3*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/2 - G[0, w^2]*G[1, -w]*
     G[-w^(-1), w^2] - 5*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
    (G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
    (5*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
    (3*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/2 + G[1, -w]*G[r61, w^2]*
     G[-w^(-1), w^2] + 5*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
    (G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
    (5*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
    (3*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/2 + G[1, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] + 5*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    (G[0, -w]*G[0, w^2]*G[-w, w^2])/2 + (5*G[0, w^2]^2*G[-w, w^2])/2 + 
    (3*G[0, w^2]*G[1, r7]*G[-w, w^2])/2 - G[0, w^2]*G[1, -w]*G[-w, w^2] - 
    5*G[0, w^2]*G[1, w^2]*G[-w, w^2] - (G[0, -w]*G[r61, w^2]*G[-w, w^2])/2 - 
    (5*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/2 - 
    (3*G[1, r7]*G[r61, w^2]*G[-w, w^2])/2 + G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
    5*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - (G[0, -w]*G[r62, w^2]*G[-w, w^2])/
     2 - (5*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/2 - 
    (3*G[1, r7]*G[r62, w^2]*G[-w, w^2])/2 + G[1, -w]*G[r62, w^2]*G[-w, w^2] + 
    5*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 2*G[0, w^2]*G[0, 0, -w] - 
    2*G[1, w^2]*G[0, 0, -w] - G[r61, w^2]*G[0, 0, -w] - 
    G[r62, w^2]*G[0, 0, -w] + 2*G[0, -w]*G[0, 0, w^2] - 
    (11*G[0, w^2]*G[0, 0, w^2])/3 - (7*G[1, r7]*G[0, 0, w^2])/3 - 
    4*G[1, -w]*G[0, 0, w^2] + (34*G[1, w^2]*G[0, 0, w^2])/3 + 
    (G[r61, w^2]*G[0, 0, w^2])/6 + (G[r62, w^2]*G[0, 0, w^2])/6 - 
    (G[w^(-2), w^2]*G[0, 0, w^2])/6 - 2*G[-w^(-1), w^2]*G[0, 0, w^2] - 
    2*G[-w, w^2]*G[0, 0, w^2] - G[0, w^2]*G[0, 1, r7] + 
    G[r61, w^2]*G[0, 1, r7] + G[r62, w^2]*G[0, 1, r7] - 
    4*G[0, w^2]*G[0, 1, -w] + 4*G[1, w^2]*G[0, 1, -w] + 
    2*G[r61, w^2]*G[0, 1, -w] + 2*G[r62, w^2]*G[0, 1, -w] + 
    (34*G[0, w^2]*G[0, 1, w^2])/3 + (8*G[1, r7]*G[0, 1, w^2])/3 - 
    (32*G[1, w^2]*G[0, 1, w^2])/3 - (22*G[r61, w^2]*G[0, 1, w^2])/3 - 
    (22*G[r62, w^2]*G[0, 1, w^2])/3 - (2*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 
    2*G[-w^(-1), w^2]*G[0, 1, w^2] + 2*G[-w, w^2]*G[0, 1, w^2] - 
    (G[0, w^2]*G[0, r61, w^2])/2 + 2*G[1, r7]*G[0, r61, w^2] - 
    8*G[1, w^2]*G[0, r61, w^2] + 3*G[r61, w^2]*G[0, r61, w^2] + 
    3*G[r62, w^2]*G[0, r61, w^2] + (G[w^(-2), w^2]*G[0, r61, w^2])/2 + 
    G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] - 
    (G[0, w^2]*G[0, r62, w^2])/2 + 2*G[1, r7]*G[0, r62, w^2] - 
    8*G[1, w^2]*G[0, r62, w^2] + 3*G[r61, w^2]*G[0, r62, w^2] + 
    3*G[r62, w^2]*G[0, r62, w^2] + (G[w^(-2), w^2]*G[0, r62, w^2])/2 + 
    G[-w^(-1), w^2]*G[0, r62, w^2] + G[-w, w^2]*G[0, r62, w^2] + 
    (G[0, -w]*G[0, w^(-2), w^2])/2 - G[0, w^2]*G[0, w^(-2), w^2] - 
    (G[1, r7]*G[0, w^(-2), w^2])/2 - G[1, -w]*G[0, w^(-2), w^2] + 
    G[1, w^2]*G[0, w^(-2), w^2] + (G[r61, w^2]*G[0, w^(-2), w^2])/2 + 
    (G[r62, w^2]*G[0, w^(-2), w^2])/2 - (5*G[0, -w]*G[0, -w^(-1), w^2])/2 - 
    (G[0, w^2]*G[0, -w^(-1), w^2])/2 - (G[1, r7]*G[0, -w^(-1), w^2])/2 + 
    5*G[1, -w]*G[0, -w^(-1), w^2] + G[1, w^2]*G[0, -w^(-1), w^2] + 
    2*G[0, w^2]*G[0, -w, -w] - 2*G[1, w^2]*G[0, -w, -w] - 
    G[r61, w^2]*G[0, -w, -w] - G[r62, w^2]*G[0, -w, -w] - 
    (5*G[0, -w]*G[0, -w, w^2])/2 - (G[0, w^2]*G[0, -w, w^2])/2 - 
    (G[1, r7]*G[0, -w, w^2])/2 + 5*G[1, -w]*G[0, -w, w^2] + 
    G[1, w^2]*G[0, -w, w^2] + (G[0, -w]*G[0, w^2, w^2])/2 - 
    (G[0, w^2]*G[0, w^2, w^2])/3 - (5*G[1, r7]*G[0, w^2, w^2])/6 - 
    G[1, -w]*G[0, w^2, w^2] + (G[1, w^2]*G[0, w^2, w^2])/3 + 
    (G[r61, w^2]*G[0, w^2, w^2])/3 + (G[r62, w^2]*G[0, w^2, w^2])/3 - 
    (G[w^(-2), w^2]*G[0, w^2, w^2])/6 - 2*G[0, -w]*G[1, 0, w^2] + 
    (40*G[0, w^2]*G[1, 0, w^2])/3 + (8*G[1, r7]*G[1, 0, w^2])/3 + 
    4*G[1, -w]*G[1, 0, w^2] - (32*G[1, w^2]*G[1, 0, w^2])/3 - 
    (28*G[r61, w^2]*G[1, 0, w^2])/3 - (28*G[r62, w^2]*G[1, 0, w^2])/3 - 
    (2*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 2*G[-w^(-1), w^2]*G[1, 0, w^2] + 
    2*G[-w, w^2]*G[1, 0, w^2] + (4*G[0, w^2]*G[1, 1, r7])/3 - 
    (4*G[r61, w^2]*G[1, 1, r7])/3 - (4*G[r62, w^2]*G[1, 1, r7])/3 - 
    (32*G[0, w^2]*G[1, 1, w^2])/3 + (32*G[r61, w^2]*G[1, 1, w^2])/3 + 
    (32*G[r62, w^2]*G[1, 1, w^2])/3 - (28*G[0, w^2]*G[1, r61, w^2])/3 - 
    (8*G[1, r7]*G[1, r61, w^2])/3 + (32*G[1, w^2]*G[1, r61, w^2])/3 + 
    (16*G[r61, w^2]*G[1, r61, w^2])/3 + (16*G[r62, w^2]*G[1, r61, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r61, w^2] - 
    2*G[-w, w^2]*G[1, r61, w^2] - (28*G[0, w^2]*G[1, r62, w^2])/3 - 
    (8*G[1, r7]*G[1, r62, w^2])/3 + (32*G[1, w^2]*G[1, r62, w^2])/3 + 
    (16*G[r61, w^2]*G[1, r62, w^2])/3 + (16*G[r62, w^2]*G[1, r62, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r62, w^2] - 
    2*G[-w, w^2]*G[1, r62, w^2] + (4*G[0, w^2]*G[1, w^(-2), w^2])/3 - 
    (4*G[r61, w^2]*G[1, w^(-2), w^2])/3 - (4*G[r62, w^2]*G[1, w^(-2), w^2])/
     3 + 2*G[0, -w]*G[1, -w^(-1), w^2] - 4*G[1, -w]*G[1, -w^(-1), w^2] - 
    4*G[0, w^2]*G[1, -w, -w] + 4*G[1, w^2]*G[1, -w, -w] + 
    2*G[r61, w^2]*G[1, -w, -w] + 2*G[r62, w^2]*G[1, -w, -w] + 
    2*G[0, -w]*G[1, -w, w^2] - 4*G[1, -w]*G[1, -w, w^2] + 
    2*G[0, w^2]*G[1, w^2, w^2] - 2*G[r61, w^2]*G[1, w^2, w^2] - 
    2*G[r62, w^2]*G[1, w^2, w^2] - G[0, -w]*G[r61, 0, w^2] + 
    (2*G[0, w^2]*G[r61, 0, w^2])/3 + (5*G[1, r7]*G[r61, 0, w^2])/3 + 
    2*G[1, -w]*G[r61, 0, w^2] - (26*G[1, w^2]*G[r61, 0, w^2])/3 + 
    (7*G[r61, w^2]*G[r61, 0, w^2])/3 + (7*G[r62, w^2]*G[r61, 0, w^2])/3 + 
    (G[w^(-2), w^2]*G[r61, 0, w^2])/3 + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - (28*G[0, w^2]*G[r61, 1, w^2])/3 - 
    (8*G[1, r7]*G[r61, 1, w^2])/3 + (32*G[1, w^2]*G[r61, 1, w^2])/3 + 
    (16*G[r61, w^2]*G[r61, 1, w^2])/3 + (16*G[r62, w^2]*G[r61, 1, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    2*G[-w, w^2]*G[r61, 1, w^2] + (10*G[0, w^2]*G[r61, r61, w^2])/3 - 
    (4*G[1, r7]*G[r61, r61, w^2])/3 + (16*G[1, w^2]*G[r61, r61, w^2])/3 - 
    (16*G[r61, w^2]*G[r61, r61, w^2])/3 - (16*G[r62, w^2]*G[r61, r61, w^2])/
     3 - (2*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
    (10*G[0, w^2]*G[r61, r62, w^2])/3 - (4*G[1, r7]*G[r61, r62, w^2])/3 + 
    (16*G[1, w^2]*G[r61, r62, w^2])/3 - (16*G[r61, w^2]*G[r61, r62, w^2])/3 - 
    (16*G[r62, w^2]*G[r61, r62, w^2])/3 - (2*G[w^(-2), w^2]*G[r61, r62, w^2])/
     3 - (G[0, -w]*G[r61, w^(-2), w^2])/2 + (G[0, w^2]*G[r61, w^(-2), w^2])/
     6 + (G[1, r7]*G[r61, w^(-2), w^2])/2 + G[1, -w]*G[r61, w^(-2), w^2] - 
    G[1, w^2]*G[r61, w^(-2), w^2] + (G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
    (G[r62, w^2]*G[r61, w^(-2), w^2])/3 + (3*G[0, -w]*G[r61, -w^(-1), w^2])/
     2 + (G[0, w^2]*G[r61, -w^(-1), w^2])/2 + (G[1, r7]*G[r61, -w^(-1), w^2])/
     2 - 3*G[1, -w]*G[r61, -w^(-1), w^2] - G[1, w^2]*G[r61, -w^(-1), w^2] + 
    (3*G[0, -w]*G[r61, -w, w^2])/2 + (G[0, w^2]*G[r61, -w, w^2])/2 + 
    (G[1, r7]*G[r61, -w, w^2])/2 - 3*G[1, -w]*G[r61, -w, w^2] - 
    G[1, w^2]*G[r61, -w, w^2] - (G[0, -w]*G[r61, w^2, w^2])/2 - 
    (2*G[0, w^2]*G[r61, w^2, w^2])/3 + (5*G[1, r7]*G[r61, w^2, w^2])/6 + 
    G[1, -w]*G[r61, w^2, w^2] - (G[1, w^2]*G[r61, w^2, w^2])/3 + 
    (2*G[r61, w^2]*G[r61, w^2, w^2])/3 + (2*G[r62, w^2]*G[r61, w^2, w^2])/3 + 
    (G[w^(-2), w^2]*G[r61, w^2, w^2])/6 - G[0, -w]*G[r62, 0, w^2] + 
    (2*G[0, w^2]*G[r62, 0, w^2])/3 + (5*G[1, r7]*G[r62, 0, w^2])/3 + 
    2*G[1, -w]*G[r62, 0, w^2] - (26*G[1, w^2]*G[r62, 0, w^2])/3 + 
    (7*G[r61, w^2]*G[r62, 0, w^2])/3 + (7*G[r62, w^2]*G[r62, 0, w^2])/3 + 
    (G[w^(-2), w^2]*G[r62, 0, w^2])/3 + G[-w^(-1), w^2]*G[r62, 0, w^2] + 
    G[-w, w^2]*G[r62, 0, w^2] - (28*G[0, w^2]*G[r62, 1, w^2])/3 - 
    (8*G[1, r7]*G[r62, 1, w^2])/3 + (32*G[1, w^2]*G[r62, 1, w^2])/3 + 
    (16*G[r61, w^2]*G[r62, 1, w^2])/3 + (16*G[r62, w^2]*G[r62, 1, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[r62, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
    2*G[-w, w^2]*G[r62, 1, w^2] + (10*G[0, w^2]*G[r62, r61, w^2])/3 - 
    (4*G[1, r7]*G[r62, r61, w^2])/3 + (16*G[1, w^2]*G[r62, r61, w^2])/3 - 
    (16*G[r61, w^2]*G[r62, r61, w^2])/3 - (16*G[r62, w^2]*G[r62, r61, w^2])/
     3 - (2*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
    (10*G[0, w^2]*G[r62, r62, w^2])/3 - (4*G[1, r7]*G[r62, r62, w^2])/3 + 
    (16*G[1, w^2]*G[r62, r62, w^2])/3 - (16*G[r61, w^2]*G[r62, r62, w^2])/3 - 
    (16*G[r62, w^2]*G[r62, r62, w^2])/3 - (2*G[w^(-2), w^2]*G[r62, r62, w^2])/
     3 - (G[0, -w]*G[r62, w^(-2), w^2])/2 + (G[0, w^2]*G[r62, w^(-2), w^2])/
     6 + (G[1, r7]*G[r62, w^(-2), w^2])/2 + G[1, -w]*G[r62, w^(-2), w^2] - 
    G[1, w^2]*G[r62, w^(-2), w^2] + (G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
    (G[r62, w^2]*G[r62, w^(-2), w^2])/3 + (3*G[0, -w]*G[r62, -w^(-1), w^2])/
     2 + (G[0, w^2]*G[r62, -w^(-1), w^2])/2 + (G[1, r7]*G[r62, -w^(-1), w^2])/
     2 - 3*G[1, -w]*G[r62, -w^(-1), w^2] - G[1, w^2]*G[r62, -w^(-1), w^2] + 
    (3*G[0, -w]*G[r62, -w, w^2])/2 + (G[0, w^2]*G[r62, -w, w^2])/2 + 
    (G[1, r7]*G[r62, -w, w^2])/2 - 3*G[1, -w]*G[r62, -w, w^2] - 
    G[1, w^2]*G[r62, -w, w^2] - (G[0, -w]*G[r62, w^2, w^2])/2 - 
    (2*G[0, w^2]*G[r62, w^2, w^2])/3 + (5*G[1, r7]*G[r62, w^2, w^2])/6 + 
    G[1, -w]*G[r62, w^2, w^2] - (G[1, w^2]*G[r62, w^2, w^2])/3 + 
    (2*G[r61, w^2]*G[r62, w^2, w^2])/3 + (2*G[r62, w^2]*G[r62, w^2, w^2])/3 + 
    (G[w^(-2), w^2]*G[r62, w^2, w^2])/6 - (2*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 
    (G[1, r7]*G[w^(-2), 0, w^2])/3 + (2*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
    (G[r61, w^2]*G[w^(-2), 0, w^2])/6 + (G[r62, w^2]*G[w^(-2), 0, w^2])/6 + 
    (G[w^(-2), w^2]*G[w^(-2), 0, w^2])/6 - (2*G[0, w^2]*G[w^(-2), 1, w^2])/
     3 + (2*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
    (2*G[r62, w^2]*G[w^(-2), 1, w^2])/3 + (5*G[0, w^2]*G[w^(-2), r61, w^2])/
     6 - (G[1, r7]*G[w^(-2), r61, w^2])/3 - (2*G[1, w^2]*G[w^(-2), r61, w^2])/
     3 - (G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
    (G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
    (G[w^(-2), w^2]*G[w^(-2), r61, w^2])/6 + 
    (5*G[0, w^2]*G[w^(-2), r62, w^2])/6 - (G[1, r7]*G[w^(-2), r62, w^2])/3 - 
    (2*G[1, w^2]*G[w^(-2), r62, w^2])/3 - (G[r61, w^2]*G[w^(-2), r62, w^2])/
     3 - (G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
    (G[w^(-2), w^2]*G[w^(-2), r62, w^2])/6 + 
    (G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
    (G[r61, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
    (G[r62, w^2]*G[w^(-2), w^(-2), w^2])/6 - 2*G[0, w^2]*G[-w^(-1), 0, -w] + 
    2*G[1, w^2]*G[-w^(-1), 0, -w] + G[r61, w^2]*G[-w^(-1), 0, -w] + 
    G[r62, w^2]*G[-w^(-1), 0, -w] - 3*G[0, w^2]*G[-w^(-1), 0, w^2] - 
    G[1, r7]*G[-w^(-1), 0, w^2] + 2*G[1, w^2]*G[-w^(-1), 0, w^2] + 
    2*G[r61, w^2]*G[-w^(-1), 0, w^2] + 2*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
    4*G[0, w^2]*G[-w^(-1), 1, -w] - 4*G[1, w^2]*G[-w^(-1), 1, -w] - 
    2*G[r61, w^2]*G[-w^(-1), 1, -w] - 2*G[r62, w^2]*G[-w^(-1), 1, -w] + 
    4*G[0, w^2]*G[-w^(-1), 1, w^2] - 4*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
    4*G[r62, w^2]*G[-w^(-1), 1, w^2] + G[0, w^2]*G[-w^(-1), r61, w^2] + 
    G[1, r7]*G[-w^(-1), r61, w^2] - 2*G[1, w^2]*G[-w^(-1), r61, w^2] + 
    G[0, w^2]*G[-w^(-1), r62, w^2] + G[1, r7]*G[-w^(-1), r62, w^2] - 
    2*G[1, w^2]*G[-w^(-1), r62, w^2] - 3*G[0, w^2]*G[-w, 0, w^2] - 
    G[1, r7]*G[-w, 0, w^2] + 2*G[1, w^2]*G[-w, 0, w^2] + 
    2*G[r61, w^2]*G[-w, 0, w^2] + 2*G[r62, w^2]*G[-w, 0, w^2] + 
    4*G[0, w^2]*G[-w, 1, w^2] - 4*G[r61, w^2]*G[-w, 1, w^2] - 
    4*G[r62, w^2]*G[-w, 1, w^2] + G[0, w^2]*G[-w, r61, w^2] + 
    G[1, r7]*G[-w, r61, w^2] - 2*G[1, w^2]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r62, w^2] + G[1, r7]*G[-w, r62, w^2] - 
    2*G[1, w^2]*G[-w, r62, w^2] - G[0, 0, 0, w^2]/6 - (2*G[0, 0, 1, w^2])/3 + 
    G[0, 0, r61, w^2]/2 + G[0, 0, r62, w^2]/2 - G[0, 0, w^2, w^2]/6 - 
    (20*G[0, 1, 0, w^2])/3 + (16*G[0, 1, 1, w^2])/3 + 4*G[0, 1, r61, w^2] + 
    4*G[0, 1, r62, w^2] - (2*G[0, 1, w^2, w^2])/3 + 4*G[0, r61, 1, w^2] - 
    2*G[0, r61, r61, w^2] - 2*G[0, r61, r62, w^2] + G[0, r61, w^2, w^2]/2 + 
    4*G[0, r62, 1, w^2] - 2*G[0, r62, r61, w^2] - 2*G[0, r62, r62, w^2] + 
    G[0, r62, w^2, w^2]/2 + G[0, w^(-2), 0, w^2]/2 - 
    G[0, w^(-2), r61, w^2]/2 - G[0, w^(-2), r62, w^2]/2 + 
    3*G[0, -w^(-1), 0, w^2] - 6*G[0, -w^(-1), 1, w^2] + 3*G[0, -w, 0, w^2] - 
    6*G[0, -w, 1, w^2] + G[0, w^2, 0, w^2]/3 - (2*G[0, w^2, 1, w^2])/3 - 
    G[0, w^2, w^2, w^2]/6 - (14*G[1, 0, 0, w^2])/3 + (4*G[1, 0, 1, w^2])/3 + 
    4*G[1, 0, r61, w^2] + 4*G[1, 0, r62, w^2] - (2*G[1, 0, w^2, w^2])/3 + 
    (16*G[1, 1, 0, w^2])/3 - (16*G[1, 1, r61, w^2])/3 - 
    (16*G[1, 1, r62, w^2])/3 + (16*G[1, r61, 0, w^2])/3 - 
    (16*G[1, r61, 1, w^2])/3 - (8*G[1, r61, r61, w^2])/3 - 
    (8*G[1, r61, r62, w^2])/3 + (2*G[1, r61, w^2, w^2])/3 + 
    (16*G[1, r62, 0, w^2])/3 - (16*G[1, r62, 1, w^2])/3 - 
    (8*G[1, r62, r61, w^2])/3 - (8*G[1, r62, r62, w^2])/3 + 
    (2*G[1, r62, w^2, w^2])/3 - (4*G[1, w^(-2), 0, w^2])/3 + 
    (4*G[1, w^(-2), r61, w^2])/3 + (4*G[1, w^(-2), r62, w^2])/3 - 
    2*G[1, -w^(-1), 0, w^2] + 4*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, w^2] + 
    4*G[1, -w, 1, w^2] - 2*G[1, w^2, 0, w^2] + 2*G[1, w^2, r61, w^2] + 
    2*G[1, w^2, r62, w^2] + G[r61, 0, 0, w^2]/3 + (4*G[r61, 0, 1, w^2])/3 - 
    G[r61, 0, r61, w^2] - G[r61, 0, r62, w^2] + G[r61, 0, w^2, w^2]/3 + 
    (16*G[r61, 1, 0, w^2])/3 - (16*G[r61, 1, 1, w^2])/3 - 
    (8*G[r61, 1, r61, w^2])/3 - (8*G[r61, 1, r62, w^2])/3 + 
    (2*G[r61, 1, w^2, w^2])/3 - (4*G[r61, r61, 0, w^2])/3 - 
    (8*G[r61, r61, 1, w^2])/3 + (8*G[r61, r61, r61, w^2])/3 + 
    (8*G[r61, r61, r62, w^2])/3 - (2*G[r61, r61, w^2, w^2])/3 - 
    (4*G[r61, r62, 0, w^2])/3 - (8*G[r61, r62, 1, w^2])/3 + 
    (8*G[r61, r62, r61, w^2])/3 + (8*G[r61, r62, r62, w^2])/3 - 
    (2*G[r61, r62, w^2, w^2])/3 + G[r61, w^(-2), 0, w^2]/3 - 
    G[r61, w^(-2), r61, w^2]/3 - G[r61, w^(-2), r62, w^2]/3 - 
    2*G[r61, -w^(-1), 0, w^2] + 4*G[r61, -w^(-1), 1, w^2] - 
    2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + (2*G[r61, w^2, 0, w^2])/3 + 
    (2*G[r61, w^2, 1, w^2])/3 - G[r61, w^2, r61, w^2] - 
    G[r61, w^2, r62, w^2] + G[r61, w^2, w^2, w^2]/6 + G[r62, 0, 0, w^2]/3 + 
    (4*G[r62, 0, 1, w^2])/3 - G[r62, 0, r61, w^2] - G[r62, 0, r62, w^2] + 
    G[r62, 0, w^2, w^2]/3 + (16*G[r62, 1, 0, w^2])/3 - 
    (16*G[r62, 1, 1, w^2])/3 - (8*G[r62, 1, r61, w^2])/3 - 
    (8*G[r62, 1, r62, w^2])/3 + (2*G[r62, 1, w^2, w^2])/3 - 
    (4*G[r62, r61, 0, w^2])/3 - (8*G[r62, r61, 1, w^2])/3 + 
    (8*G[r62, r61, r61, w^2])/3 + (8*G[r62, r61, r62, w^2])/3 - 
    (2*G[r62, r61, w^2, w^2])/3 - (4*G[r62, r62, 0, w^2])/3 - 
    (8*G[r62, r62, 1, w^2])/3 + (8*G[r62, r62, r61, w^2])/3 + 
    (8*G[r62, r62, r62, w^2])/3 - (2*G[r62, r62, w^2, w^2])/3 + 
    G[r62, w^(-2), 0, w^2]/3 - G[r62, w^(-2), r61, w^2]/3 - 
    G[r62, w^(-2), r62, w^2]/3 - 2*G[r62, -w^(-1), 0, w^2] + 
    4*G[r62, -w^(-1), 1, w^2] - 2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + 
    (2*G[r62, w^2, 0, w^2])/3 + (2*G[r62, w^2, 1, w^2])/3 - 
    G[r62, w^2, r61, w^2] - G[r62, w^2, r62, w^2] + G[r62, w^2, w^2, w^2]/6 + 
    G[w^(-2), 0, 0, w^2]/6 + (2*G[w^(-2), 0, 1, w^2])/3 - 
    G[w^(-2), 0, r61, w^2]/2 - G[w^(-2), 0, r62, w^2]/2 + 
    G[w^(-2), 0, w^2, w^2]/6 + (2*G[w^(-2), 1, 0, w^2])/3 - 
    (2*G[w^(-2), 1, r61, w^2])/3 - (2*G[w^(-2), 1, r62, w^2])/3 - 
    G[w^(-2), r61, 0, w^2]/3 - (2*G[w^(-2), r61, 1, w^2])/3 + 
    (2*G[w^(-2), r61, r61, w^2])/3 + (2*G[w^(-2), r61, r62, w^2])/3 - 
    G[w^(-2), r61, w^2, w^2]/6 - G[w^(-2), r62, 0, w^2]/3 - 
    (2*G[w^(-2), r62, 1, w^2])/3 + (2*G[w^(-2), r62, r61, w^2])/3 + 
    (2*G[w^(-2), r62, r62, w^2])/3 - G[w^(-2), r62, w^2, w^2]/6 - 
    G[w^(-2), w^(-2), 0, w^2]/6 + G[w^(-2), w^(-2), r61, w^2]/6 + 
    G[w^(-2), w^(-2), r62, w^2]/6 + 2*G[-w^(-1), 0, 0, w^2] - 
    2*G[-w^(-1), 0, 1, w^2] - G[-w^(-1), 0, r61, w^2] - 
    G[-w^(-1), 0, r62, w^2] - 2*G[-w^(-1), 1, 0, w^2] + 
    2*G[-w^(-1), 1, r61, w^2] + 2*G[-w^(-1), 1, r62, w^2] - 
    G[-w^(-1), r61, 0, w^2] + 2*G[-w^(-1), r61, 1, w^2] - 
    G[-w^(-1), r62, 0, w^2] + 2*G[-w^(-1), r62, 1, w^2] + 
    2*G[-w, 0, 0, w^2] - 2*G[-w, 0, 1, w^2] - G[-w, 0, r61, w^2] - 
    G[-w, 0, r62, w^2] - 2*G[-w, 1, 0, w^2] + 2*G[-w, 1, r61, w^2] + 
    2*G[-w, 1, r62, w^2] - G[-w, r61, 0, w^2] + 2*G[-w, r61, 1, w^2] - 
    G[-w, r62, 0, w^2] + 2*G[-w, r62, 1, w^2]) - 
  12*(G[0, -w]^2*G[0, w^2] - 2*G[0, -w]*G[0, w^2]*G[1, -w] - 
    (2*Pi^2*G[1, w^2])/3 - 2*G[0, -w]^2*G[1, w^2] - 
    (2*I)*Pi*G[0, w]*G[1, w^2] + 2*G[0, -w]*G[0, w^2]*G[1, w^2] + 
    4*G[0, -w]*G[1, -w]*G[1, w^2] - 4*G[0, w^2]*G[1, -w]*G[1, w^2] + 
    (2*I)*Pi*G[1, w^2]*G[r1, w] + (2*I)*Pi*G[1, w^2]*G[r2, w] - 
    G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 2*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] + 
    2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] - 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/6 - 
    G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 2*G[0, -w]*G[1, w^2]*
     G[-w^(-1), w^2] + 4*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
    (Pi^2*G[-w, w^2])/2 + (2*I)*Pi*G[0, w]*G[-w, w^2] - 
    G[0, -w]*G[0, w^2]*G[-w, w^2] + G[0, w]*G[0, w^2]*G[-w, w^2] + 
    2*G[0, w^2]*G[1, -w]*G[-w, w^2] - 2*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
    4*G[1, -w]*G[1, w^2]*G[-w, w^2] - (2*I)*Pi*G[r1, w]*G[-w, w^2] - 
    (2*I)*Pi*G[r2, w]*G[-w, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    8*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - G[0, w^2]*G[0, 0, -w] + 
    2*G[1, w^2]*G[0, 0, -w] - G[0, w^2]*G[0, 0, w] + 2*G[1, w^2]*G[0, 0, w] + 
    3*G[-w^(-1), w^2]*G[0, 0, w] - 3*G[-w, w^2]*G[0, 0, w] - 
    G[0, -w]*G[0, 0, w^2] + 2*G[1, -w]*G[0, 0, w^2] - 
    2*G[1, w^2]*G[0, 0, w^2] + G[-w^(-1), w^2]*G[0, 0, w^2] + 
    G[-w, w^2]*G[0, 0, w^2] + 2*G[0, w^2]*G[0, 1, -w] - 
    4*G[1, w^2]*G[0, 1, -w] - 4*G[1, w^2]*G[0, 1, w] + 
    4*G[-w, w^2]*G[0, 1, w] + 4*G[1, w^2]*G[0, 1, w^2] - 
    2*G[-w^(-1), w^2]*G[0, 1, w^2] - 2*G[-w, w^2]*G[0, 1, w^2] + 
    G[0, -w]*G[0, -w^(-1), w^2] - 2*G[1, -w]*G[0, -w^(-1), w^2] - 
    G[0, w^2]*G[0, -w, -w] + 2*G[1, w^2]*G[0, -w, -w] + 
    G[0, -w]*G[0, -w, w^2] - 2*G[1, -w]*G[0, -w, w^2] + 
    2*G[0, w^2]*G[1, -w, -w] - 4*G[1, w^2]*G[1, -w, -w] - 
    2*G[1, w^2]*G[r1, 0, w] + 2*G[-w, w^2]*G[r1, 0, w] + 
    4*G[1, w^2]*G[r1, 1, w] - 4*G[-w, w^2]*G[r1, 1, w] - 
    2*G[1, w^2]*G[r2, 0, w] + 2*G[-w, w^2]*G[r2, 0, w] + 
    4*G[1, w^2]*G[r2, 1, w] - 4*G[-w, w^2]*G[r2, 1, w] + 
    G[0, w^2]*G[-w^(-1), 0, -w] - 2*G[1, w^2]*G[-w^(-1), 0, -w] + 
    G[0, -w]*G[-w^(-1), 0, w^2] + G[0, w]*G[-w^(-1), 0, w^2] - 
    2*G[1, -w]*G[-w^(-1), 0, w^2] + 2*G[1, w^2]*G[-w^(-1), 0, w^2] - 
    2*G[-w, w^2]*G[-w^(-1), 0, w^2] - 2*G[0, w^2]*G[-w^(-1), 1, -w] + 
    4*G[1, w^2]*G[-w^(-1), 1, -w] - 4*G[1, w^2]*G[-w^(-1), 1, w^2] + 
    4*G[-w, w^2]*G[-w^(-1), 1, w^2] - 2*G[0, -w]*G[-w^(-1), -w, w^2] + 
    4*G[1, -w]*G[-w^(-1), -w, w^2] + G[0, -w]*G[-w, 0, w^2] - 
    G[0, w]*G[-w, 0, w^2] - 2*G[1, -w]*G[-w, 0, w^2] + 
    2*G[1, w^2]*G[-w, 0, w^2] - 2*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
    4*G[1, w^2]*G[-w, 1, w^2] + 4*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    2*G[0, -w]*G[-w, -w^(-1), w^2] + 4*G[1, -w]*G[-w, -w^(-1), w^2] + 
    G[0, 0, 0, w^2] - 2*G[0, 0, 1, w^2] - G[0, -w^(-1), 0, w^2] + 
    2*G[0, -w^(-1), 1, w^2] - G[0, -w, 0, w^2] + 2*G[0, -w, 1, w^2] - 
    G[-w^(-1), 0, 0, w^2] + 2*G[-w^(-1), 0, 1, w^2] + 
    2*G[-w^(-1), -w, 0, w^2] - 4*G[-w^(-1), -w, 1, w^2] - G[-w, 0, 0, w^2] + 
    2*G[-w, 0, 1, w^2] + 2*G[-w, -w^(-1), 0, w^2] - 
    4*G[-w, -w^(-1), 1, w^2]) - 2*(((4*I)/3)*Pi^3 - 2*Pi^2*G[-1, w^2] - 
    (16*Pi^2*G[0, w])/3 - (12*I)*Pi*G[-1, w^2]*G[0, w] + (Pi^2*G[0, w^2])/3 - 
    12*G[-1, w^2]*G[0, w]*G[0, w^2] - (4*Pi^2*G[1, w^2])/3 - 
    (8*I)*Pi*G[0, w]*G[1, w^2] - 8*G[0, w]*G[0, w^2]*G[1, w^2] + 
    (14*Pi^2*G[r1, w])/3 + (12*I)*Pi*G[-1, w^2]*G[r1, w] + 
    (8*I)*Pi*G[1, w^2]*G[r1, w] + (14*Pi^2*G[r2, w])/3 + 
    (12*I)*Pi*G[-1, w^2]*G[r2, w] + (8*I)*Pi*G[1, w^2]*G[r2, w] + 
    (4*Pi^2*G[w^(-2), w^2])/3 - 2*G[0, -w]^2*G[w^(-2), w^2] + 
    (10*I)*Pi*G[0, w]*G[w^(-2), w^2] - 4*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + 
    6*G[0, w]*G[0, w^2]*G[w^(-2), w^2] + 4*G[0, -w]*G[1, -w]*G[w^(-2), w^2] + 
    8*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] - (10*I)*Pi*G[r1, w]*G[w^(-2), w^2] - 
    (10*I)*Pi*G[r2, w]*G[w^(-2), w^2] + 2*G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), -w] - 4*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
    12*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2] + 10*G[0, -w]^2*G[-w^(-1), w^2] + 
    (2*I)*Pi*G[0, w]*G[-w^(-1), w^2] + 2*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 
    4*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 24*G[-1, w^2]*G[1, -w]*
     G[-w^(-1), w^2] - 36*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] - 
    4*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] + 32*G[1, -w]^2*G[-w^(-1), w^2] - 
    8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] + 16*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - (2*I)*Pi*G[r1, w]*G[-w^(-1), w^2] - 
    (2*I)*Pi*G[r2, w]*G[-w^(-1), w^2] + 10*G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 20*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    2*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 4*G[1, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] + 2*G[0, -w]*G[-w^(-1), w^2]^2 - 
    4*G[1, -w]*G[-w^(-1), w^2]^2 + (4*Pi^2*G[-w, w^2])/3 + 
    12*G[-1, w^2]*G[0, -w]*G[-w, w^2] - 10*G[0, -w]^2*G[-w, w^2] + 
    (6*I)*Pi*G[0, w]*G[-w, w^2] - 2*G[0, -w]*G[0, w^2]*G[-w, w^2] + 
    4*G[0, w]*G[0, w^2]*G[-w, w^2] - 24*G[-1, w^2]*G[1, -w]*G[-w, w^2] + 
    36*G[0, -w]*G[1, -w]*G[-w, w^2] + 4*G[0, w^2]*G[1, -w]*G[-w, w^2] - 
    32*G[1, -w]^2*G[-w, w^2] + 8*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
    16*G[1, -w]*G[1, w^2]*G[-w, w^2] - (6*I)*Pi*G[r1, w]*G[-w, w^2] - 
    (6*I)*Pi*G[r2, w]*G[-w, w^2] - 2*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
    4*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] + 2*G[0, -w]*G[-w^(-1), -w]*
     G[-w, w^2] - 4*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    2*G[0, -w]*G[-w, w^2]^2 + 4*G[1, -w]*G[-w, w^2]^2 + 
    12*G[0, w^2]*G[-1, 0, w] + 12*G[0, w]*G[-1, 0, w^2] + 
    12*G[0, -w]*G[-1, -w^(-1), w^2] - 24*G[1, -w]*G[-1, -w^(-1), w^2] - 
    12*G[0, -w]*G[-1, -w, w^2] + 24*G[1, -w]*G[-1, -w, w^2] + 
    2*G[w^(-2), w^2]*G[0, 0, -w] - 10*G[-w^(-1), w^2]*G[0, 0, -w] + 
    10*G[-w, w^2]*G[0, 0, -w] - (8*I)*Pi*G[0, 0, w] + 
    36*G[-1, w^2]*G[0, 0, w] - 8*G[0, w^2]*G[0, 0, w] + 
    24*G[1, w^2]*G[0, 0, w] - 34*G[w^(-2), w^2]*G[0, 0, w] - 
    14*G[-w^(-1), w^2]*G[0, 0, w] - 10*G[-w, w^2]*G[0, 0, w] + 
    4*G[w^(-2), w^2]*G[0, 0, w^2] - 2*G[-w^(-1), w^2]*G[0, 0, w^2] + 
    2*G[-w, w^2]*G[0, 0, w^2] - 4*G[w^(-2), w^2]*G[0, 1, -w] + 
    20*G[-w^(-1), w^2]*G[0, 1, -w] - 20*G[-w, w^2]*G[0, 1, -w] + 
    (16*I)*Pi*G[0, 1, w] - 24*G[-1, w^2]*G[0, 1, w] - 
    16*G[1, w^2]*G[0, 1, w] + 20*G[w^(-2), w^2]*G[0, 1, w] + 
    4*G[-w^(-1), w^2]*G[0, 1, w] + 12*G[-w, w^2]*G[0, 1, w] - 
    8*G[w^(-2), w^2]*G[0, 1, w^2] + 4*G[-w^(-1), w^2]*G[0, 1, w^2] - 
    4*G[-w, w^2]*G[0, 1, w^2] + 2*G[w^(-2), w^2]*G[0, -w, -w] - 
    2*G[-w^(-1), w^2]*G[0, -w, -w] + 2*G[-w, w^2]*G[0, -w, -w] + 
    6*G[0, -w]*G[0, w^2, w^2] + 6*G[0, w]*G[0, w^2, w^2] - 
    12*G[1, -w]*G[0, w^2, w^2] + 16*G[-w^(-1), w^2]*G[1, 0, -w] - 
    16*G[-w, w^2]*G[1, 0, -w] + 4*G[0, w^2]*G[1, 0, w] + 
    8*G[0, w]*G[1, 0, w^2] - 32*G[-w^(-1), w^2]*G[1, 1, -w] + 
    32*G[-w, w^2]*G[1, 1, -w] + 8*G[0, -w]*G[1, -w^(-1), w^2] - 
    16*G[1, -w]*G[1, -w^(-1), w^2] - 4*G[w^(-2), w^2]*G[1, -w, -w] + 
    4*G[-w^(-1), w^2]*G[1, -w, -w] - 4*G[-w, w^2]*G[1, -w, -w] - 
    8*G[0, -w]*G[1, -w, w^2] + 16*G[1, -w]*G[1, -w, w^2] + 
    (8*I)*Pi*G[r1, 0, w] - 12*G[-1, w^2]*G[r1, 0, w] - 
    8*G[1, w^2]*G[r1, 0, w] + 10*G[w^(-2), w^2]*G[r1, 0, w] + 
    2*G[-w^(-1), w^2]*G[r1, 0, w] + 6*G[-w, w^2]*G[r1, 0, w] - 
    (16*I)*Pi*G[r1, 1, w] + 24*G[-1, w^2]*G[r1, 1, w] + 
    16*G[1, w^2]*G[r1, 1, w] - 20*G[w^(-2), w^2]*G[r1, 1, w] - 
    4*G[-w^(-1), w^2]*G[r1, 1, w] - 12*G[-w, w^2]*G[r1, 1, w] + 
    (8*I)*Pi*G[r2, 0, w] - 12*G[-1, w^2]*G[r2, 0, w] - 
    8*G[1, w^2]*G[r2, 0, w] + 10*G[w^(-2), w^2]*G[r2, 0, w] + 
    2*G[-w^(-1), w^2]*G[r2, 0, w] + 6*G[-w, w^2]*G[r2, 0, w] - 
    (16*I)*Pi*G[r2, 1, w] + 24*G[-1, w^2]*G[r2, 1, w] + 
    16*G[1, w^2]*G[r2, 1, w] - 20*G[w^(-2), w^2]*G[r2, 1, w] - 
    4*G[-w^(-1), w^2]*G[r2, 1, w] - 12*G[-w, w^2]*G[r2, 1, w] + 
    6*G[0, -w]*G[w^(-2), 0, w^2] - 6*G[0, w]*G[w^(-2), 0, w^2] - 
    12*G[1, -w]*G[w^(-2), 0, w^2] - 12*G[0, -w]*G[w^(-2), -w^(-1), w^2] + 
    24*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 2*G[w^(-2), w^2]*
     G[-w^(-1), 0, -w] + 2*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
    2*G[-w, w^2]*G[-w^(-1), 0, -w] + 12*G[-1, w^2]*G[-w^(-1), 0, w^2] - 
    12*G[0, -w]*G[-w^(-1), 0, w^2] - 4*G[0, w]*G[-w^(-1), 0, w^2] + 
    24*G[1, -w]*G[-w^(-1), 0, w^2] + 8*G[1, w^2]*G[-w^(-1), 0, w^2] - 
    10*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 2*G[-w^(-1), w^2]*
     G[-w^(-1), 0, w^2] - 6*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
    4*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 4*G[-w^(-1), w^2]*
     G[-w^(-1), 1, -w] + 4*G[-w, w^2]*G[-w^(-1), 1, -w] - 
    24*G[-1, w^2]*G[-w^(-1), 1, w^2] + 16*G[0, -w]*G[-w^(-1), 1, w^2] - 
    32*G[1, -w]*G[-w^(-1), 1, w^2] - 16*G[1, w^2]*G[-w^(-1), 1, w^2] + 
    20*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 4*G[-w^(-1), w^2]*
     G[-w^(-1), 1, w^2] + 12*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    8*G[0, -w]*G[-w^(-1), -w, w^2] - 16*G[1, -w]*G[-w^(-1), -w, w^2] - 
    12*G[-1, w^2]*G[-w, 0, w^2] + 12*G[0, -w]*G[-w, 0, w^2] - 
    4*G[0, w]*G[-w, 0, w^2] - 24*G[1, -w]*G[-w, 0, w^2] - 
    8*G[1, w^2]*G[-w, 0, w^2] + 2*G[w^(-2), w^2]*G[-w, 0, w^2] + 
    6*G[-w^(-1), w^2]*G[-w, 0, w^2] + 2*G[-w, w^2]*G[-w, 0, w^2] + 
    24*G[-1, w^2]*G[-w, 1, w^2] - 16*G[0, -w]*G[-w, 1, w^2] + 
    32*G[1, -w]*G[-w, 1, w^2] + 16*G[1, w^2]*G[-w, 1, w^2] - 
    4*G[w^(-2), w^2]*G[-w, 1, w^2] - 12*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    4*G[-w, w^2]*G[-w, 1, w^2] - 8*G[0, -w]*G[-w, -w^(-1), w^2] + 
    16*G[1, -w]*G[-w, -w^(-1), w^2] - 12*G[0, -w]*G[-w, w^2, w^2] + 
    24*G[1, -w]*G[-w, w^2, w^2] - 12*G[-1, -w^(-1), 0, w^2] + 
    24*G[-1, -w^(-1), 1, w^2] + 12*G[-1, -w, 0, w^2] - 24*G[-1, -w, 1, w^2] - 
    24*G[0, -1, 0, w] + 12*G[0, 0, 0, w] - 16*G[0, 0, 1, w] - 
    6*G[0, 0, w^2, w^2] - 24*G[0, 1, 0, w] + 32*G[0, 1, 1, w] + 
    12*G[0, 1, w^2, w^2] - 6*G[0, w^2, 0, w^2] + 12*G[0, w^2, 1, w^2] - 
    8*G[1, -w^(-1), 0, w^2] + 16*G[1, -w^(-1), 1, w^2] + 8*G[1, -w, 0, w^2] - 
    16*G[1, -w, 1, w^2] + 4*G[r1, 0, 0, w] + 16*G[r1, 0, 1, w] + 
    16*G[r1, 1, 0, w] - 32*G[r1, 1, 1, w] + 4*G[r2, 0, 0, w] + 
    16*G[r2, 0, 1, w] + 16*G[r2, 1, 0, w] - 32*G[r2, 1, 1, w] - 
    6*G[w^(-2), 0, 0, w^2] + 12*G[w^(-2), 0, 1, w^2] + 
    12*G[w^(-2), -w^(-1), 0, w^2] - 24*G[w^(-2), -w^(-1), 1, w^2] + 
    12*G[-w^(-1), 0, 0, w^2] - 24*G[-w^(-1), 0, 1, w^2] - 
    16*G[-w^(-1), 1, 0, w^2] + 32*G[-w^(-1), 1, 1, w^2] - 
    8*G[-w^(-1), -w, 0, w^2] + 16*G[-w^(-1), -w, 1, w^2] - 
    12*G[-w, 0, 0, w^2] + 24*G[-w, 0, 1, w^2] + 12*G[-w, 0, w^2, w^2] + 
    16*G[-w, 1, 0, w^2] - 32*G[-w, 1, 1, w^2] - 24*G[-w, 1, w^2, w^2] + 
    8*G[-w, -w^(-1), 0, w^2] - 16*G[-w, -w^(-1), 1, w^2] + 
    12*G[-w, w^2, 0, w^2] - 24*G[-w, w^2, 1, w^2] - 12*Zeta[3]) + 
  4*(((38*I)/81)*Pi^3 - (5*Pi^2*G[0, w])/18 - (Pi^2*G[0, w^2])/6 - 
    G[0, w^2]^3 + (Pi^2*G[-I, r1])/3 - (Pi^2*G[-I, w])/3 + 
    (Pi^2*G[I, r1])/3 - (Pi^2*G[I, w])/3 + (14*Pi^2*G[1, w])/9 - 
    (20*Pi^2*G[1, w^2])/9 - ((16*I)/3)*Pi*G[0, w]*G[1, w^2] + 
    ((32*I)/3)*Pi*G[1, w]*G[1, w^2] - ((32*I)/3)*Pi*G[1, w^2]^2 + 
    (32*G[0, w]*G[1, w^2]^2)/3 - (64*G[1, w]*G[1, w^2]^2)/3 + 
    (64*G[1, w^2]^3)/3 - (Pi^2*G[r1, w])/6 - (Pi^2*G[r2, w])/6 + 
    (Pi^2*G[r61, w^2])/9 - (16*G[0, w^2]^2*G[r61, w^2])/3 - 
    (10*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 + 28*G[0, w^2]*G[1, w^2]*
     G[r61, w^2] + (32*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - 
    32*G[1, w^2]^2*G[r61, w^2] + (25*G[0, w^2]*G[r61, w^2]^2)/3 + 
    (8*G[1, r7]*G[r61, w^2]^2)/3 - 16*G[1, w^2]*G[r61, w^2]^2 - 
    (8*G[r61, w^2]^3)/3 + (Pi^2*G[r62, w^2])/9 - (16*G[0, w^2]^2*G[r62, w^2])/
     3 - (10*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 28*G[0, w^2]*G[1, w^2]*
     G[r62, w^2] + (32*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 
    32*G[1, w^2]^2*G[r62, w^2] + (50*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
    (16*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 32*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] - 8*G[r61, w^2]^2*G[r62, w^2] + (25*G[0, w^2]*G[r62, w^2]^2)/
     3 + (8*G[1, r7]*G[r62, w^2]^2)/3 - 16*G[1, w^2]*G[r62, w^2]^2 - 
    8*G[r61, w^2]*G[r62, w^2]^2 - (8*G[r62, w^2]^3)/3 + 
    (2*Pi^2*G[w^(-2), w^2])/3 + G[0, -w]^2*G[w^(-2), w^2] + 
    ((8*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] - G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + 
    G[0, w]*G[0, w^2]*G[w^(-2), w^2] + (22*G[0, w^2]^2*G[w^(-2), w^2])/3 + 
    (10*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 - 6*G[0, -w]*G[1, -w]*
     G[w^(-2), w^2] + 2*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
    8*G[1, -w]^2*G[w^(-2), w^2] - ((4*I)/3)*Pi*G[1, w]*G[w^(-2), w^2] + 
    ((14*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] + 2*G[0, -w]*G[1, w^2]*
     G[w^(-2), w^2] - (14*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    24*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 
    (8*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 - 4*G[1, -w]*G[1, w^2]*
     G[w^(-2), w^2] + (28*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    4*G[1, w^2]^2*G[w^(-2), w^2] - (2*I)*Pi*G[r1, w]*G[w^(-2), w^2] - 
    (2*I)*Pi*G[r2, w]*G[w^(-2), w^2] + G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
    17*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
    (16*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[r61, w^2]*
     G[w^(-2), w^2] + 30*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    (23*G[r61, w^2]^2*G[w^(-2), w^2])/3 + G[0, -w]*G[r62, w^2]*
     G[w^(-2), w^2] - 17*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    (16*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + 30*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
    (46*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (23*G[r62, w^2]^2*G[w^(-2), w^2])/3 - (I/6)*Pi*G[w^(-2), w^2]^2 + 
    G[0, -w]*G[w^(-2), w^2]^2 + (G[0, w]*G[w^(-2), w^2]^2)/6 + 
    (17*G[0, w^2]*G[w^(-2), w^2]^2)/3 - (5*G[1, r7]*G[w^(-2), w^2]^2)/6 - 
    2*G[1, -w]*G[w^(-2), w^2]^2 - (G[1, w]*G[w^(-2), w^2]^2)/3 + 
    2*G[1, w^2]*G[w^(-2), w^2]^2 - (20*G[r61, w^2]*G[w^(-2), w^2]^2)/3 - 
    (20*G[r62, w^2]*G[w^(-2), w^2]^2)/3 + G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), -w] - 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
    (Pi^2*G[-w^(-1), w^2])/2 - G[0, -w]^2*G[-w^(-1), w^2] + 
    G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 
    G[0, w^2]^2*G[-w^(-1), w^2] + 6*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] - 
    2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 8*G[1, -w]^2*G[-w^(-1), w^2] - 
    (4*I)*Pi*G[1, w]*G[-w^(-1), w^2] + (6*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 
    2*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 6*G[0, w]*G[1, w^2]*
     G[-w^(-1), w^2] - 4*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
    8*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] + 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] + 12*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] + 
    4*G[1, w^2]^2*G[-w^(-1), w^2] + (2*I)*Pi*G[r1, w]*G[-w^(-1), w^2] + 
    (2*I)*Pi*G[r2, w]*G[-w^(-1), w^2] - G[0, -w]*G[r61, w^2]*
     G[-w^(-1), w^2] - 3*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
    2*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2] + 2*G[1, -w]*G[r61, w^2]*
     G[-w^(-1), w^2] + 6*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
    G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 3*G[0, w^2]*G[r62, w^2]*
     G[-w^(-1), w^2] - 2*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] + 
    2*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 6*G[1, w^2]*G[r62, w^2]*
     G[-w^(-1), w^2] - (2*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    2*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 2*G[0, w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + 3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    5*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 4*G[1, -w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 4*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] + 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    (I/2)*Pi*G[-w^(-1), w^2]^2 + G[0, -w]*G[-w^(-1), w^2]^2 + 
    (G[0, w]*G[-w^(-1), w^2]^2)/2 + (G[1, r7]*G[-w^(-1), w^2]^2)/2 - 
    2*G[1, -w]*G[-w^(-1), w^2]^2 - G[1, w]*G[-w^(-1), w^2]^2 + 
    (5*Pi^2*G[-w, w^2])/6 - G[0, -w]^2*G[-w, w^2] + 
    (2*I)*Pi*G[0, w]*G[-w, w^2] + G[0, -w]*G[0, w^2]*G[-w, w^2] + 
    G[0, w]*G[0, w^2]*G[-w, w^2] + G[0, w^2]^2*G[-w, w^2] + 
    6*G[0, -w]*G[1, -w]*G[-w, w^2] - 2*G[0, w^2]*G[1, -w]*G[-w, w^2] - 
    8*G[1, -w]^2*G[-w, w^2] - (4*I)*Pi*G[1, w]*G[-w, w^2] + 
    (6*I)*Pi*G[1, w^2]*G[-w, w^2] - 2*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
    6*G[0, w]*G[1, w^2]*G[-w, w^2] - 4*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 
    8*G[1, r7]*G[1, w^2]*G[-w, w^2] + 4*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
    12*G[1, w]*G[1, w^2]*G[-w, w^2] + 4*G[1, w^2]^2*G[-w, w^2] - 
    G[0, -w]*G[r61, w^2]*G[-w, w^2] - 3*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 
    2*G[1, r7]*G[r61, w^2]*G[-w, w^2] + 2*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
    6*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - G[0, -w]*G[r62, w^2]*G[-w, w^2] - 
    3*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 2*G[1, r7]*G[r62, w^2]*G[-w, w^2] + 
    2*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 6*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
    (2*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] - 4*G[0, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + 2*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] + 
    3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 5*G[1, r7]*G[w^(-2), w^2]*
     G[-w, w^2] + 8*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 
    4*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*
     G[-w, w^2] - G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
    2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - I*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 
    6*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] + G[0, w]*G[-w^(-1), w^2]*
     G[-w, w^2] + G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 
    12*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 2*G[1, w]*G[-w^(-1), w^2]*
     G[-w, w^2] - (I/2)*Pi*G[-w, w^2]^2 + G[0, -w]*G[-w, w^2]^2 + 
    (G[0, w]*G[-w, w^2]^2)/2 + (G[1, r7]*G[-w, w^2]^2)/2 - 
    2*G[1, -w]*G[-w, w^2]^2 - G[1, w]*G[-w, w^2]^2 - 
    G[w^(-2), w^2]*G[0, 0, -w] + G[-w^(-1), w^2]*G[0, 0, -w] + 
    G[-w, w^2]*G[0, 0, -w] + ((4*I)/3)*Pi*G[0, 0, w] + G[0, w^2]*G[0, 0, w] + 
    (16*G[1, w^2]*G[0, 0, w])/3 - (20*G[w^(-2), w^2]*G[0, 0, w])/3 + 
    3*G[-w^(-1), w^2]*G[0, 0, w] - 3*G[-w, w^2]*G[0, 0, w] + 
    2*G[0, w^2]*G[0, 0, w^2] + (16*G[r61, w^2]*G[0, 0, w^2])/3 + 
    (16*G[r62, w^2]*G[0, 0, w^2])/3 - (16*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
    2*G[-w^(-1), w^2]*G[0, 0, w^2] - 2*G[-w, w^2]*G[0, 0, w^2] + 
    2*G[r61, w^2]*G[0, 1, r7] + 2*G[r62, w^2]*G[0, 1, r7] + 
    G[w^(-2), w^2]*G[0, 1, r7] - 3*G[-w^(-1), w^2]*G[0, 1, r7] - 
    3*G[-w, w^2]*G[0, 1, r7] + 2*G[w^(-2), w^2]*G[0, 1, -w] - 
    2*G[-w^(-1), w^2]*G[0, 1, -w] - 2*G[-w, w^2]*G[0, 1, -w] + 
    ((16*I)/3)*Pi*G[0, 1, w] - (32*G[1, w^2]*G[0, 1, w])/3 + 
    (16*G[w^(-2), w^2]*G[0, 1, w])/3 + 4*G[-w, w^2]*G[0, 1, w] - 
    (20*G[r61, w^2]*G[0, 1, w^2])/3 - (20*G[r62, w^2]*G[0, 1, w^2])/3 + 
    (14*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 2*G[-w^(-1), w^2]*G[0, 1, w^2] + 
    2*G[-w, w^2]*G[0, 1, w^2] - (4*I)*Pi*G[0, r1, w] - (4*I)*Pi*G[0, r2, w] - 
    G[0, w^2]*G[0, r61, w^2] - 3*G[r61, w^2]*G[0, r61, w^2] - 
    3*G[r62, w^2]*G[0, r61, w^2] + 3*G[w^(-2), w^2]*G[0, r61, w^2] + 
    G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] - 
    G[0, w^2]*G[0, r62, w^2] - 3*G[r61, w^2]*G[0, r62, w^2] - 
    3*G[r62, w^2]*G[0, r62, w^2] + 3*G[w^(-2), w^2]*G[0, r62, w^2] + 
    G[-w^(-1), w^2]*G[0, r62, w^2] + G[-w, w^2]*G[0, r62, w^2] - 
    G[0, w^2]*G[0, w^(-2), w^2] + G[r61, w^2]*G[0, w^(-2), w^2] + 
    G[r62, w^2]*G[0, w^(-2), w^2] + G[w^(-2), w^2]*G[0, -w, -w] - 
    G[-w^(-1), w^2]*G[0, -w, -w] - G[-w, w^2]*G[0, -w, -w] - 
    G[0, w]*G[0, w^2, w^2] + (19*G[0, w^2]*G[0, w^2, w^2])/3 + 
    (10*G[1, r7]*G[0, w^2, w^2])/3 - (52*G[1, w^2]*G[0, w^2, w^2])/3 - 
    (13*G[r61, w^2]*G[0, w^2, w^2])/3 - (13*G[r62, w^2]*G[0, w^2, w^2])/3 + 
    (20*G[w^(-2), w^2]*G[0, w^2, w^2])/3 + (2*I)*Pi*G[-I, 0, r1] - 
    (2*I)*Pi*G[-I, 0, w] - (2*I)*Pi*G[-I, r1, r1] + (2*I)*Pi*G[-I, r1, w] - 
    (2*I)*Pi*G[-I, r2, r1] + (2*I)*Pi*G[-I, r2, w] + (2*I)*Pi*G[I, 0, r1] - 
    (2*I)*Pi*G[I, 0, w] - (2*I)*Pi*G[I, r1, r1] + (2*I)*Pi*G[I, r1, w] - 
    (2*I)*Pi*G[I, r2, r1] + (2*I)*Pi*G[I, r2, w] + 
    4*G[w^(-2), w^2]*G[1, 0, -w] - 4*G[-w^(-1), w^2]*G[1, 0, -w] - 
    4*G[-w, w^2]*G[1, 0, -w] + ((4*I)/3)*Pi*G[1, 0, w] - 
    (32*G[1, w^2]*G[1, 0, w])/3 + (4*G[w^(-2), w^2]*G[1, 0, w])/3 + 
    4*G[-w^(-1), w^2]*G[1, 0, w] + 4*G[-w, w^2]*G[1, 0, w] - 
    (32*G[r61, w^2]*G[1, 0, w^2])/3 - (32*G[r62, w^2]*G[1, 0, w^2])/3 + 
    (14*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 6*G[-w^(-1), w^2]*G[1, 0, w^2] + 
    6*G[-w, w^2]*G[1, 0, w^2] - (8*G[r61, w^2]*G[1, 1, r7])/3 - 
    (8*G[r62, w^2]*G[1, 1, r7])/3 - (4*G[w^(-2), w^2]*G[1, 1, r7])/3 + 
    4*G[-w^(-1), w^2]*G[1, 1, r7] + 4*G[-w, w^2]*G[1, 1, r7] - 
    8*G[w^(-2), w^2]*G[1, 1, -w] + 8*G[-w^(-1), w^2]*G[1, 1, -w] + 
    8*G[-w, w^2]*G[1, 1, -w] - ((32*I)/3)*Pi*G[1, 1, w] + 
    (64*G[1, w^2]*G[1, 1, w])/3 - (8*G[w^(-2), w^2]*G[1, 1, w])/3 - 
    8*G[-w^(-1), w^2]*G[1, 1, w] - 8*G[-w, w^2]*G[1, 1, w] + 
    ((32*I)/3)*Pi*G[1, 1, w^2] - (32*G[0, w]*G[1, 1, w^2])/3 + 
    (64*G[1, w]*G[1, 1, w^2])/3 - (128*G[1, w^2]*G[1, 1, w^2])/3 + 
    (64*G[r61, w^2]*G[1, 1, w^2])/3 + (64*G[r62, w^2]*G[1, 1, w^2])/3 + 
    8*G[w^(-2), w^2]*G[1, 1, w^2] - 8*G[-w^(-1), w^2]*G[1, 1, w^2] - 
    8*G[-w, w^2]*G[1, 1, w^2] + (4*I)*Pi*G[1, r1, w] + (4*I)*Pi*G[1, r2, w] - 
    (32*G[0, w^2]*G[1, r61, w^2])/3 - (16*G[1, r7]*G[1, r61, w^2])/3 + 
    (64*G[1, w^2]*G[1, r61, w^2])/3 + (32*G[r61, w^2]*G[1, r61, w^2])/3 + 
    (32*G[r62, w^2]*G[1, r61, w^2])/3 - (26*G[w^(-2), w^2]*G[1, r61, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[1, r61, w^2] - 2*G[-w, w^2]*G[1, r61, w^2] - 
    (32*G[0, w^2]*G[1, r62, w^2])/3 - (16*G[1, r7]*G[1, r62, w^2])/3 + 
    (64*G[1, w^2]*G[1, r62, w^2])/3 + (32*G[r61, w^2]*G[1, r62, w^2])/3 + 
    (32*G[r62, w^2]*G[1, r62, w^2])/3 - (26*G[w^(-2), w^2]*G[1, r62, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[1, r62, w^2] - 2*G[-w, w^2]*G[1, r62, w^2] - 
    ((4*I)/3)*Pi*G[1, w^(-2), w^2] + 4*G[0, -w]*G[1, w^(-2), w^2] + 
    (4*G[0, w]*G[1, w^(-2), w^2])/3 + (20*G[0, w^2]*G[1, w^(-2), w^2])/3 - 
    (8*G[1, r7]*G[1, w^(-2), w^2])/3 - 8*G[1, -w]*G[1, w^(-2), w^2] - 
    (8*G[1, w]*G[1, w^(-2), w^2])/3 + 8*G[1, w^2]*G[1, w^(-2), w^2] - 
    (32*G[r61, w^2]*G[1, w^(-2), w^2])/3 - (32*G[r62, w^2]*G[1, w^(-2), w^2])/
     3 - (4*I)*Pi*G[1, -w^(-1), w^2] - 4*G[0, -w]*G[1, -w^(-1), w^2] + 
    4*G[0, w]*G[1, -w^(-1), w^2] + 4*G[0, w^2]*G[1, -w^(-1), w^2] + 
    8*G[1, r7]*G[1, -w^(-1), w^2] + 8*G[1, -w]*G[1, -w^(-1), w^2] - 
    8*G[1, w]*G[1, -w^(-1), w^2] - 8*G[1, w^2]*G[1, -w^(-1), w^2] - 
    2*G[w^(-2), w^2]*G[1, -w, -w] + 2*G[-w^(-1), w^2]*G[1, -w, -w] + 
    2*G[-w, w^2]*G[1, -w, -w] - (4*I)*Pi*G[1, -w, w^2] - 
    4*G[0, -w]*G[1, -w, w^2] + 4*G[0, w]*G[1, -w, w^2] + 
    4*G[0, w^2]*G[1, -w, w^2] + 8*G[1, r7]*G[1, -w, w^2] + 
    8*G[1, -w]*G[1, -w, w^2] - 8*G[1, w]*G[1, -w, w^2] - 
    8*G[1, w^2]*G[1, -w, w^2] + (2*I)*Pi*G[1, w^2, w^2] + 
    6*G[0, -w]*G[1, w^2, w^2] - 2*G[0, w]*G[1, w^2, w^2] - 
    4*G[0, w^2]*G[1, w^2, w^2] - 8*G[1, r7]*G[1, w^2, w^2] - 
    12*G[1, -w]*G[1, w^2, w^2] + 4*G[1, w]*G[1, w^2, w^2] + 
    12*G[1, w^2]*G[1, w^2, w^2] - 2*G[r61, w^2]*G[1, w^2, w^2] - 
    2*G[r62, w^2]*G[1, w^2, w^2] + 2*G[w^(-2), w^2]*G[r1, 0, w] - 
    2*G[-w^(-1), w^2]*G[r1, 0, w] - 4*G[w^(-2), w^2]*G[r1, 1, w] + 
    4*G[-w^(-1), w^2]*G[r1, 1, w] + 2*G[w^(-2), w^2]*G[r2, 0, w] - 
    2*G[-w^(-1), w^2]*G[r2, 0, w] - 4*G[w^(-2), w^2]*G[r2, 1, w] + 
    4*G[-w^(-1), w^2]*G[r2, 1, w] + (19*G[0, w^2]*G[r61, 0, w^2])/3 + 
    (10*G[1, r7]*G[r61, 0, w^2])/3 - (52*G[1, w^2]*G[r61, 0, w^2])/3 - 
    (25*G[r61, w^2]*G[r61, 0, w^2])/3 - (25*G[r62, w^2]*G[r61, 0, w^2])/3 + 
    (29*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - (32*G[0, w^2]*G[r61, 1, w^2])/3 - 
    (16*G[1, r7]*G[r61, 1, w^2])/3 + (64*G[1, w^2]*G[r61, 1, w^2])/3 + 
    (32*G[r61, w^2]*G[r61, 1, w^2])/3 + (32*G[r62, w^2]*G[r61, 1, w^2])/3 - 
    (26*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    2*G[-w, w^2]*G[r61, 1, w^2] - (16*G[0, w^2]*G[r61, r61, w^2])/3 - 
    (8*G[1, r7]*G[r61, r61, w^2])/3 + (32*G[1, w^2]*G[r61, r61, w^2])/3 + 
    (16*G[r61, w^2]*G[r61, r61, w^2])/3 + (16*G[r62, w^2]*G[r61, r61, w^2])/
     3 - (16*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
    (16*G[0, w^2]*G[r61, r62, w^2])/3 - (8*G[1, r7]*G[r61, r62, w^2])/3 + 
    (32*G[1, w^2]*G[r61, r62, w^2])/3 + (16*G[r61, w^2]*G[r61, r62, w^2])/3 + 
    (16*G[r62, w^2]*G[r61, r62, w^2])/3 - 
    (16*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - G[0, -w]*G[r61, w^(-2), w^2] + 
    (10*G[0, w^2]*G[r61, w^(-2), w^2])/3 + G[1, r7]*G[r61, w^(-2), w^2] + 
    2*G[1, -w]*G[r61, w^(-2), w^2] - 2*G[1, w^2]*G[r61, w^(-2), w^2] - 
    (7*G[r61, w^2]*G[r61, w^(-2), w^2])/3 - 
    (7*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + G[0, -w]*G[r61, -w^(-1), w^2] + 
    G[0, w^2]*G[r61, -w^(-1), w^2] + G[1, r7]*G[r61, -w^(-1), w^2] - 
    2*G[1, -w]*G[r61, -w^(-1), w^2] - 2*G[1, w^2]*G[r61, -w^(-1), w^2] + 
    G[0, -w]*G[r61, -w, w^2] + G[0, w^2]*G[r61, -w, w^2] + 
    G[1, r7]*G[r61, -w, w^2] - 2*G[1, -w]*G[r61, -w, w^2] - 
    2*G[1, w^2]*G[r61, -w, w^2] - G[0, -w]*G[r61, w^2, w^2] - 
    (22*G[0, w^2]*G[r61, w^2, w^2])/3 - (10*G[1, r7]*G[r61, w^2, w^2])/3 + 
    2*G[1, -w]*G[r61, w^2, w^2] + (52*G[1, w^2]*G[r61, w^2, w^2])/3 + 
    (16*G[r61, w^2]*G[r61, w^2, w^2])/3 + (16*G[r62, w^2]*G[r61, w^2, w^2])/
     3 - (20*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + 
    (19*G[0, w^2]*G[r62, 0, w^2])/3 + (10*G[1, r7]*G[r62, 0, w^2])/3 - 
    (52*G[1, w^2]*G[r62, 0, w^2])/3 - (25*G[r61, w^2]*G[r62, 0, w^2])/3 - 
    (25*G[r62, w^2]*G[r62, 0, w^2])/3 + (29*G[w^(-2), w^2]*G[r62, 0, w^2])/
     3 + G[-w^(-1), w^2]*G[r62, 0, w^2] + G[-w, w^2]*G[r62, 0, w^2] - 
    (32*G[0, w^2]*G[r62, 1, w^2])/3 - (16*G[1, r7]*G[r62, 1, w^2])/3 + 
    (64*G[1, w^2]*G[r62, 1, w^2])/3 + (32*G[r61, w^2]*G[r62, 1, w^2])/3 + 
    (32*G[r62, w^2]*G[r62, 1, w^2])/3 - (26*G[w^(-2), w^2]*G[r62, 1, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 2*G[-w, w^2]*G[r62, 1, w^2] - 
    (16*G[0, w^2]*G[r62, r61, w^2])/3 - (8*G[1, r7]*G[r62, r61, w^2])/3 + 
    (32*G[1, w^2]*G[r62, r61, w^2])/3 + (16*G[r61, w^2]*G[r62, r61, w^2])/3 + 
    (16*G[r62, w^2]*G[r62, r61, w^2])/3 - 
    (16*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - (16*G[0, w^2]*G[r62, r62, w^2])/
     3 - (8*G[1, r7]*G[r62, r62, w^2])/3 + (32*G[1, w^2]*G[r62, r62, w^2])/
     3 + (16*G[r61, w^2]*G[r62, r62, w^2])/3 + 
    (16*G[r62, w^2]*G[r62, r62, w^2])/3 - 
    (16*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - G[0, -w]*G[r62, w^(-2), w^2] + 
    (10*G[0, w^2]*G[r62, w^(-2), w^2])/3 + G[1, r7]*G[r62, w^(-2), w^2] + 
    2*G[1, -w]*G[r62, w^(-2), w^2] - 2*G[1, w^2]*G[r62, w^(-2), w^2] - 
    (7*G[r61, w^2]*G[r62, w^(-2), w^2])/3 - 
    (7*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + G[0, -w]*G[r62, -w^(-1), w^2] + 
    G[0, w^2]*G[r62, -w^(-1), w^2] + G[1, r7]*G[r62, -w^(-1), w^2] - 
    2*G[1, -w]*G[r62, -w^(-1), w^2] - 2*G[1, w^2]*G[r62, -w^(-1), w^2] + 
    G[0, -w]*G[r62, -w, w^2] + G[0, w^2]*G[r62, -w, w^2] + 
    G[1, r7]*G[r62, -w, w^2] - 2*G[1, -w]*G[r62, -w, w^2] - 
    2*G[1, w^2]*G[r62, -w, w^2] - G[0, -w]*G[r62, w^2, w^2] - 
    (22*G[0, w^2]*G[r62, w^2, w^2])/3 - (10*G[1, r7]*G[r62, w^2, w^2])/3 + 
    2*G[1, -w]*G[r62, w^2, w^2] + (52*G[1, w^2]*G[r62, w^2, w^2])/3 + 
    (16*G[r61, w^2]*G[r62, w^2, w^2])/3 + (16*G[r62, w^2]*G[r62, w^2, w^2])/
     3 - (20*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - G[0, w]*G[w^(-2), 0, w^2] - 
    (22*G[0, w^2]*G[w^(-2), 0, w^2])/3 - (10*G[1, r7]*G[w^(-2), 0, w^2])/3 + 
    (52*G[1, w^2]*G[w^(-2), 0, w^2])/3 + (16*G[r61, w^2]*G[w^(-2), 0, w^2])/
     3 + (16*G[r62, w^2]*G[w^(-2), 0, w^2])/3 - 
    (20*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
    ((10*I)/3)*Pi*G[w^(-2), 1, w^2] - 2*G[0, -w]*G[w^(-2), 1, w^2] + 
    (10*G[0, w]*G[w^(-2), 1, w^2])/3 + (32*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
    (16*G[1, r7]*G[w^(-2), 1, w^2])/3 + 4*G[1, -w]*G[w^(-2), 1, w^2] - 
    (20*G[1, w]*G[w^(-2), 1, w^2])/3 - 4*G[1, w^2]*G[w^(-2), 1, w^2] - 
    (26*G[r61, w^2]*G[w^(-2), 1, w^2])/3 - (26*G[r62, w^2]*G[w^(-2), 1, w^2])/
     3 + (32*G[0, w^2]*G[w^(-2), r61, w^2])/3 + 
    (13*G[1, r7]*G[w^(-2), r61, w^2])/3 - (58*G[1, w^2]*G[w^(-2), r61, w^2])/
     3 - (23*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
    (23*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
    (20*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
    (32*G[0, w^2]*G[w^(-2), r62, w^2])/3 + (13*G[1, r7]*G[w^(-2), r62, w^2])/
     3 - (58*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
    (23*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
    (23*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
    (20*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
    (I/6)*Pi*G[w^(-2), w^(-2), w^2] - G[0, -w]*G[w^(-2), w^(-2), w^2] - 
    (G[0, w]*G[w^(-2), w^(-2), w^2])/6 - 
    (17*G[0, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (5*G[1, r7]*G[w^(-2), w^(-2), w^2])/6 + 
    2*G[1, -w]*G[w^(-2), w^(-2), w^2] + (G[1, w]*G[w^(-2), w^(-2), w^2])/3 - 
    2*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
    (20*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (20*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    ((3*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] + G[0, -w]*G[w^(-2), -w^(-1), w^2] - 
    (3*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 - 
    3*G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 
    (9*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 - 
    2*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 3*G[1, w]*G[w^(-2), -w^(-1), w^2] + 
    6*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + ((3*I)/2)*Pi*G[w^(-2), -w, w^2] + 
    3*G[0, -w]*G[w^(-2), -w, w^2] - (3*G[0, w]*G[w^(-2), -w, w^2])/2 - 
    3*G[0, w^2]*G[w^(-2), -w, w^2] - (9*G[1, r7]*G[w^(-2), -w, w^2])/2 - 
    6*G[1, -w]*G[w^(-2), -w, w^2] + 3*G[1, w]*G[w^(-2), -w, w^2] + 
    6*G[1, w^2]*G[w^(-2), -w, w^2] - G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
    G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + G[-w, w^2]*G[-w^(-1), 0, -w] + 
    G[0, w]*G[-w^(-1), 0, w^2] - G[0, w^2]*G[-w^(-1), 0, w^2] + 
    3*G[r61, w^2]*G[-w^(-1), 0, w^2] + 3*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
    G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
    3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 2*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
    2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 2*G[-w, w^2]*G[-w^(-1), 1, -w] - 
    (2*I)*Pi*G[-w^(-1), 1, w^2] + 2*G[0, -w]*G[-w^(-1), 1, w^2] + 
    2*G[0, w]*G[-w^(-1), 1, w^2] - 4*G[1, -w]*G[-w^(-1), 1, w^2] - 
    4*G[1, w]*G[-w^(-1), 1, w^2] + 4*G[1, w^2]*G[-w^(-1), 1, w^2] - 
    6*G[r61, w^2]*G[-w^(-1), 1, w^2] - 6*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
    2*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 2*G[-w^(-1), w^2]*
     G[-w^(-1), 1, w^2] + 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    G[0, w^2]*G[-w^(-1), r61, w^2] + G[1, r7]*G[-w^(-1), r61, w^2] - 
    2*G[1, w^2]*G[-w^(-1), r61, w^2] + G[0, w^2]*G[-w^(-1), r62, w^2] + 
    G[1, r7]*G[-w^(-1), r62, w^2] - 2*G[1, w^2]*G[-w^(-1), r62, w^2] + 
    (I/2)*Pi*G[-w^(-1), w^(-2), w^2] - (G[0, w]*G[-w^(-1), w^(-2), w^2])/2 - 
    (G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + G[1, w]*G[-w^(-1), w^(-2), w^2] + 
    (I/2)*Pi*G[-w^(-1), -w^(-1), w^2] - (G[0, w]*G[-w^(-1), -w^(-1), w^2])/
     2 - (G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 + 
    G[1, w]*G[-w^(-1), -w^(-1), w^2] + (I/2)*Pi*G[-w^(-1), -w, w^2] - 
    2*G[0, -w]*G[-w^(-1), -w, w^2] - (G[0, w]*G[-w^(-1), -w, w^2])/2 - 
    (G[1, r7]*G[-w^(-1), -w, w^2])/2 + 4*G[1, -w]*G[-w^(-1), -w, w^2] + 
    G[1, w]*G[-w^(-1), -w, w^2] - I*Pi*G[-w^(-1), w^2, w^2] - 
    3*G[0, -w]*G[-w^(-1), w^2, w^2] + G[0, w]*G[-w^(-1), w^2, w^2] + 
    3*G[0, w^2]*G[-w^(-1), w^2, w^2] + 4*G[1, r7]*G[-w^(-1), w^2, w^2] + 
    6*G[1, -w]*G[-w^(-1), w^2, w^2] - 2*G[1, w]*G[-w^(-1), w^2, w^2] - 
    6*G[1, w^2]*G[-w^(-1), w^2, w^2] - G[0, w]*G[-w, 0, w^2] - 
    G[0, w^2]*G[-w, 0, w^2] + 3*G[r61, w^2]*G[-w, 0, w^2] + 
    3*G[r62, w^2]*G[-w, 0, w^2] + G[w^(-2), w^2]*G[-w, 0, w^2] - 
    3*G[-w^(-1), w^2]*G[-w, 0, w^2] - G[-w, w^2]*G[-w, 0, w^2] - 
    (2*I)*Pi*G[-w, 1, w^2] + 2*G[0, -w]*G[-w, 1, w^2] + 
    2*G[0, w]*G[-w, 1, w^2] - 4*G[1, -w]*G[-w, 1, w^2] - 
    4*G[1, w]*G[-w, 1, w^2] + 4*G[1, w^2]*G[-w, 1, w^2] - 
    6*G[r61, w^2]*G[-w, 1, w^2] - 6*G[r62, w^2]*G[-w, 1, w^2] - 
    2*G[w^(-2), w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
    2*G[-w, w^2]*G[-w, 1, w^2] + G[0, w^2]*G[-w, r61, w^2] + 
    G[1, r7]*G[-w, r61, w^2] - 2*G[1, w^2]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r62, w^2] + G[1, r7]*G[-w, r62, w^2] - 
    2*G[1, w^2]*G[-w, r62, w^2] + (I/2)*Pi*G[-w, w^(-2), w^2] - 
    (G[0, w]*G[-w, w^(-2), w^2])/2 - (G[1, r7]*G[-w, w^(-2), w^2])/2 + 
    G[1, w]*G[-w, w^(-2), w^2] + (I/2)*Pi*G[-w, -w^(-1), w^2] - 
    2*G[0, -w]*G[-w, -w^(-1), w^2] - (G[0, w]*G[-w, -w^(-1), w^2])/2 - 
    (G[1, r7]*G[-w, -w^(-1), w^2])/2 + 4*G[1, -w]*G[-w, -w^(-1), w^2] + 
    G[1, w]*G[-w, -w^(-1), w^2] + (I/2)*Pi*G[-w, -w, w^2] - 
    (G[0, w]*G[-w, -w, w^2])/2 - (G[1, r7]*G[-w, -w, w^2])/2 + 
    G[1, w]*G[-w, -w, w^2] - I*Pi*G[-w, w^2, w^2] - 
    G[0, -w]*G[-w, w^2, w^2] + G[0, w]*G[-w, w^2, w^2] + 
    3*G[0, w^2]*G[-w, w^2, w^2] + 4*G[1, r7]*G[-w, w^2, w^2] + 
    2*G[1, -w]*G[-w, w^2, w^2] - 2*G[1, w]*G[-w, w^2, w^2] - 
    6*G[1, w^2]*G[-w, w^2, w^2] - (7*G[0, 0, 0, w])/3 - G[0, 0, 0, w^2] + 
    (8*G[0, 0, 1, w])/3 + G[0, 0, r61, w^2] + G[0, 0, r62, w^2] - 
    (19*G[0, 0, w^2, w^2])/3 - (16*G[0, 1, 0, w])/3 + (32*G[0, 1, 1, w])/3 + 
    (20*G[0, 1, w^2, w^2])/3 + 4*G[0, r1, 0, w] - 8*G[0, r1, 1, w] + 
    4*G[0, r2, 0, w] - 8*G[0, r2, 1, w] + 3*G[0, r61, w^2, w^2] + 
    3*G[0, r62, w^2, w^2] + G[0, w^(-2), 0, w^2] - G[0, w^(-2), r61, w^2] - 
    G[0, w^(-2), r62, w^2] - (16*G[0, w^2, 0, w^2])/3 + 
    (20*G[0, w^2, 1, w^2])/3 + 2*G[0, w^2, r61, w^2] + 
    2*G[0, w^2, r62, w^2] + (20*G[0, w^2, w^2, w^2])/3 - 6*G[-I, 0, 0, r1] + 
    6*G[-I, 0, 0, w] + 4*G[-I, 0, 1, r1] - 4*G[-I, 0, 1, w] + 
    2*G[-I, r1, 0, r1] - 2*G[-I, r1, 0, w] - 4*G[-I, r1, 1, r1] + 
    4*G[-I, r1, 1, w] + 2*G[-I, r2, 0, r1] - 2*G[-I, r2, 0, w] - 
    4*G[-I, r2, 1, r1] + 4*G[-I, r2, 1, w] - 6*G[I, 0, 0, r1] + 
    6*G[I, 0, 0, w] + 4*G[I, 0, 1, r1] - 4*G[I, 0, 1, w] + 
    2*G[I, r1, 0, r1] - 2*G[I, r1, 0, w] - 4*G[I, r1, 1, r1] + 
    4*G[I, r1, 1, w] + 2*G[I, r2, 0, r1] - 2*G[I, r2, 0, w] - 
    4*G[I, r2, 1, r1] + 4*G[I, r2, 1, w] - (4*G[1, 0, 0, w])/3 + 
    (8*G[1, 0, 1, w])/3 + (26*G[1, 0, w^2, w^2])/3 + (32*G[1, 1, 0, w])/3 - 
    (64*G[1, 1, 1, w])/3 + (64*G[1, 1, 1, w^2])/3 - 
    (32*G[1, 1, r61, w^2])/3 - (32*G[1, 1, r62, w^2])/3 - 4*G[1, r1, 0, w] + 
    8*G[1, r1, 1, w] - 4*G[1, r2, 0, w] + 8*G[1, r2, 1, w] + 
    (32*G[1, r61, 0, w^2])/3 - (32*G[1, r61, 1, w^2])/3 - 
    (16*G[1, r61, r61, w^2])/3 - (16*G[1, r61, r62, w^2])/3 - 
    (26*G[1, r61, w^2, w^2])/3 + (32*G[1, r62, 0, w^2])/3 - 
    (32*G[1, r62, 1, w^2])/3 - (16*G[1, r62, r61, w^2])/3 - 
    (16*G[1, r62, r62, w^2])/3 - (26*G[1, r62, w^2, w^2])/3 - 
    (32*G[1, w^(-2), 0, w^2])/3 + (32*G[1, w^(-2), r61, w^2])/3 + 
    (32*G[1, w^(-2), r62, w^2])/3 - 2*G[1, w^2, 0, w^2] + 
    2*G[1, w^2, r61, w^2] + 2*G[1, w^2, r62, w^2] - 3*G[r1, 0, 0, w] - 
    3*G[r2, 0, 0, w] - (19*G[r61, 0, 0, w^2])/3 + (20*G[r61, 0, 1, w^2])/3 + 
    3*G[r61, 0, r61, w^2] + 3*G[r61, 0, r62, w^2] + 
    (29*G[r61, 0, w^2, w^2])/3 + (32*G[r61, 1, 0, w^2])/3 - 
    (32*G[r61, 1, 1, w^2])/3 - (16*G[r61, 1, r61, w^2])/3 - 
    (16*G[r61, 1, r62, w^2])/3 - (26*G[r61, 1, w^2, w^2])/3 + 
    (16*G[r61, r61, 0, w^2])/3 - (16*G[r61, r61, 1, w^2])/3 - 
    (8*G[r61, r61, r61, w^2])/3 - (8*G[r61, r61, r62, w^2])/3 - 
    (16*G[r61, r61, w^2, w^2])/3 + (16*G[r61, r62, 0, w^2])/3 - 
    (16*G[r61, r62, 1, w^2])/3 - (8*G[r61, r62, r61, w^2])/3 - 
    (8*G[r61, r62, r62, w^2])/3 - (16*G[r61, r62, w^2, w^2])/3 - 
    (7*G[r61, w^(-2), 0, w^2])/3 + (7*G[r61, w^(-2), r61, w^2])/3 + 
    (7*G[r61, w^(-2), r62, w^2])/3 - 2*G[r61, -w^(-1), 0, w^2] + 
    4*G[r61, -w^(-1), 1, w^2] - 2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + 
    (22*G[r61, w^2, 0, w^2])/3 - (26*G[r61, w^2, 1, w^2])/3 - 
    3*G[r61, w^2, r61, w^2] - 3*G[r61, w^2, r62, w^2] - 
    (20*G[r61, w^2, w^2, w^2])/3 - (19*G[r62, 0, 0, w^2])/3 + 
    (20*G[r62, 0, 1, w^2])/3 + 3*G[r62, 0, r61, w^2] + 
    3*G[r62, 0, r62, w^2] + (29*G[r62, 0, w^2, w^2])/3 + 
    (32*G[r62, 1, 0, w^2])/3 - (32*G[r62, 1, 1, w^2])/3 - 
    (16*G[r62, 1, r61, w^2])/3 - (16*G[r62, 1, r62, w^2])/3 - 
    (26*G[r62, 1, w^2, w^2])/3 + (16*G[r62, r61, 0, w^2])/3 - 
    (16*G[r62, r61, 1, w^2])/3 - (8*G[r62, r61, r61, w^2])/3 - 
    (8*G[r62, r61, r62, w^2])/3 - (16*G[r62, r61, w^2, w^2])/3 + 
    (16*G[r62, r62, 0, w^2])/3 - (16*G[r62, r62, 1, w^2])/3 - 
    (8*G[r62, r62, r61, w^2])/3 - (8*G[r62, r62, r62, w^2])/3 - 
    (16*G[r62, r62, w^2, w^2])/3 - (7*G[r62, w^(-2), 0, w^2])/3 + 
    (7*G[r62, w^(-2), r61, w^2])/3 + (7*G[r62, w^(-2), r62, w^2])/3 - 
    2*G[r62, -w^(-1), 0, w^2] + 4*G[r62, -w^(-1), 1, w^2] - 
    2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + (22*G[r62, w^2, 0, w^2])/
     3 - (26*G[r62, w^2, 1, w^2])/3 - 3*G[r62, w^2, r61, w^2] - 
    3*G[r62, w^2, r62, w^2] - (20*G[r62, w^2, w^2, w^2])/3 + 
    (19*G[w^(-2), 0, 0, w^2])/3 - (20*G[w^(-2), 0, 1, w^2])/3 - 
    3*G[w^(-2), 0, r61, w^2] - 3*G[w^(-2), 0, r62, w^2] - 
    (20*G[w^(-2), 0, w^2, w^2])/3 - (26*G[w^(-2), 1, 0, w^2])/3 + 
    (26*G[w^(-2), 1, r61, w^2])/3 + (26*G[w^(-2), 1, r62, w^2])/3 - 
    (29*G[w^(-2), r61, 0, w^2])/3 + (26*G[w^(-2), r61, 1, w^2])/3 + 
    (16*G[w^(-2), r61, r61, w^2])/3 + (16*G[w^(-2), r61, r62, w^2])/3 + 
    (20*G[w^(-2), r61, w^2, w^2])/3 - (29*G[w^(-2), r62, 0, w^2])/3 + 
    (26*G[w^(-2), r62, 1, w^2])/3 + (16*G[w^(-2), r62, r61, w^2])/3 + 
    (16*G[w^(-2), r62, r62, w^2])/3 + (20*G[w^(-2), r62, w^2, w^2])/3 + 
    (20*G[w^(-2), w^(-2), 0, w^2])/3 - (20*G[w^(-2), w^(-2), r61, w^2])/3 - 
    (20*G[w^(-2), w^(-2), r62, w^2])/3 + 2*G[w^(-2), -w^(-1), 0, w^2] - 
    4*G[w^(-2), -w^(-1), 1, w^2] + G[-w^(-1), 0, 0, w^2] - 
    G[-w^(-1), 0, r61, w^2] - G[-w^(-1), 0, r62, w^2] - 
    2*G[-w^(-1), 1, 0, w^2] + 2*G[-w^(-1), 1, r61, w^2] + 
    2*G[-w^(-1), 1, r62, w^2] - G[-w^(-1), r61, 0, w^2] + 
    2*G[-w^(-1), r61, 1, w^2] - G[-w^(-1), r62, 0, w^2] + 
    2*G[-w^(-1), r62, 1, w^2] + 2*G[-w^(-1), -w, 0, w^2] - 
    4*G[-w^(-1), -w, 1, w^2] + G[-w, 0, 0, w^2] - G[-w, 0, r61, w^2] - 
    G[-w, 0, r62, w^2] - 2*G[-w, 0, w^2, w^2] - 2*G[-w, 1, 0, w^2] + 
    2*G[-w, 1, r61, w^2] + 2*G[-w, 1, r62, w^2] + 4*G[-w, 1, w^2, w^2] - 
    G[-w, r61, 0, w^2] + 2*G[-w, r61, 1, w^2] - G[-w, r62, 0, w^2] + 
    2*G[-w, r62, 1, w^2] + 2*G[-w, -w^(-1), 0, w^2] - 
    4*G[-w, -w^(-1), 1, w^2] - 2*G[-w, w^2, 0, w^2] + 4*G[-w, w^2, 1, w^2] - 
    (2*Pi*GI[0, r2])/3 - (23*Zeta[3])/6) - 
  12*(((23*I)/162)*Pi^3 - (11*Pi^2*G[0, w])/12 - (Pi^2*G[-I, r1])/2 + 
    (Pi^2*G[-I, w])/2 - (Pi^2*G[I, r1])/2 + (Pi^2*G[I, w])/2 + 
    (Pi^2*G[r1, w])/6 + (Pi^2*G[r2, w])/6 - 9*G[0, -1, 0, w] - 
    (5*G[0, 0, 0, w])/2 - 3*G[0, 1, 0, w] - 4*G[-I, 0, 0, r1] + 
    4*G[-I, 0, 0, w] - 4*G[I, 0, 0, r1] + 4*G[I, 0, 0, w] + 3*G[1, 0, 0, w] + 
    3*G[r1, 0, 0, w] + 3*G[r2, 0, 0, w] - (2*Pi*GI[0, r2])/3 - 
    (10*Zeta[3])/3) + 4*((Pi^2*G[0, w^2])/6 + G[0, w^2]^3/2 - 
    (Pi^2*G[r61, w^2])/6 - (7*G[0, w^2]^2*G[r61, w^2])/2 + 
    3*G[0, w^2]*G[r61, w^2]^2 - (Pi^2*G[r62, w^2])/6 - 
    (7*G[0, w^2]^2*G[r62, w^2])/2 + 6*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
    3*G[0, w^2]*G[r62, w^2]^2 + 2*G[0, w^2]^2*G[w^(-2), w^2] + 
    G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 3*G[r61, w^2]^2*G[w^(-2), w^2] + 
    G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 6*G[r61, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - 3*G[r62, w^2]^2*G[w^(-2), w^2] - 
    (5*G[0, w^2]*G[w^(-2), w^2]^2)/2 + (5*G[r61, w^2]*G[w^(-2), w^2]^2)/2 + 
    (5*G[r62, w^2]*G[w^(-2), w^2]^2)/2 - G[0, w^2]*G[0, 0, w^2] + 
    (3*G[r61, w^2]*G[0, 0, w^2])/2 + (3*G[r62, w^2]*G[0, 0, w^2])/2 - 
    (G[w^(-2), w^2]*G[0, 0, w^2])/2 + (5*G[0, w^2]*G[0, r61, w^2])/2 - 
    3*G[r61, w^2]*G[0, r61, w^2] - 3*G[r62, w^2]*G[0, r61, w^2] + 
    (G[w^(-2), w^2]*G[0, r61, w^2])/2 + (5*G[0, w^2]*G[0, r62, w^2])/2 - 
    3*G[r61, w^2]*G[0, r62, w^2] - 3*G[r62, w^2]*G[0, r62, w^2] + 
    (G[w^(-2), w^2]*G[0, r62, w^2])/2 - (3*G[0, w^2]*G[0, w^(-2), w^2])/2 + 
    (3*G[r61, w^2]*G[0, w^(-2), w^2])/2 + (3*G[r62, w^2]*G[0, w^(-2), w^2])/
     2 + (G[0, w^2]*G[0, w^2, w^2])/2 + 2*G[r61, w^2]*G[0, w^2, w^2] + 
    2*G[r62, w^2]*G[0, w^2, w^2] - (5*G[w^(-2), w^2]*G[0, w^2, w^2])/2 + 
    3*G[0, w^2]*G[r61, 0, w^2] - G[r61, w^2]*G[r61, 0, w^2] - 
    G[r62, w^2]*G[r61, 0, w^2] - 2*G[w^(-2), w^2]*G[r61, 0, w^2] - 
    2*G[0, w^2]*G[r61, r61, w^2] + 2*G[w^(-2), w^2]*G[r61, r61, w^2] - 
    2*G[0, w^2]*G[r61, r62, w^2] + 2*G[w^(-2), w^2]*G[r61, r62, w^2] - 
    G[0, w^2]*G[r61, w^(-2), w^2] + G[r61, w^2]*G[r61, w^(-2), w^2] + 
    G[r62, w^2]*G[r61, w^(-2), w^2] - (G[0, w^2]*G[r61, w^2, w^2])/2 - 
    2*G[r61, w^2]*G[r61, w^2, w^2] - 2*G[r62, w^2]*G[r61, w^2, w^2] + 
    (5*G[w^(-2), w^2]*G[r61, w^2, w^2])/2 + 3*G[0, w^2]*G[r62, 0, w^2] - 
    G[r61, w^2]*G[r62, 0, w^2] - G[r62, w^2]*G[r62, 0, w^2] - 
    2*G[w^(-2), w^2]*G[r62, 0, w^2] - 2*G[0, w^2]*G[r62, r61, w^2] + 
    2*G[w^(-2), w^2]*G[r62, r61, w^2] - 2*G[0, w^2]*G[r62, r62, w^2] + 
    2*G[w^(-2), w^2]*G[r62, r62, w^2] - G[0, w^2]*G[r62, w^(-2), w^2] + 
    G[r61, w^2]*G[r62, w^(-2), w^2] + G[r62, w^2]*G[r62, w^(-2), w^2] - 
    (G[0, w^2]*G[r62, w^2, w^2])/2 - 2*G[r61, w^2]*G[r62, w^2, w^2] - 
    2*G[r62, w^2]*G[r62, w^2, w^2] + (5*G[w^(-2), w^2]*G[r62, w^2, w^2])/2 - 
    2*G[0, w^2]*G[w^(-2), 0, w^2] - (G[r61, w^2]*G[w^(-2), 0, w^2])/2 - 
    (G[r62, w^2]*G[w^(-2), 0, w^2])/2 + (5*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/
     2 - (G[0, w^2]*G[w^(-2), r61, w^2])/2 + 
    3*G[r61, w^2]*G[w^(-2), r61, w^2] + 3*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    (5*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 - 
    (G[0, w^2]*G[w^(-2), r62, w^2])/2 + 3*G[r61, w^2]*G[w^(-2), r62, w^2] + 
    3*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    (5*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 + 
    (5*G[0, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
    (5*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
    (5*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 + G[0, 0, 0, w^2]/2 - 
    G[0, 0, r61, w^2]/2 - G[0, 0, r62, w^2]/2 - G[0, 0, w^2, w^2]/2 - 
    2*G[0, r61, 0, w^2] + 2*G[0, r61, r61, w^2] + 2*G[0, r61, r62, w^2] + 
    G[0, r61, w^2, w^2]/2 - 2*G[0, r62, 0, w^2] + 2*G[0, r62, r61, w^2] + 
    2*G[0, r62, r62, w^2] + G[0, r62, w^2, w^2]/2 + 
    (3*G[0, w^(-2), 0, w^2])/2 - (3*G[0, w^(-2), r61, w^2])/2 - 
    (3*G[0, w^(-2), r62, w^2])/2 + G[0, w^2, 0, w^2] - G[0, w^2, r61, w^2] - 
    G[0, w^2, r62, w^2] - (5*G[0, w^2, w^2, w^2])/2 - G[r61, 0, 0, w^2] + 
    G[r61, 0, r61, w^2] + G[r61, 0, r62, w^2] - 2*G[r61, 0, w^2, w^2] + 
    2*G[r61, r61, w^2, w^2] + 2*G[r61, r62, w^2, w^2] + 
    G[r61, w^(-2), 0, w^2] - G[r61, w^(-2), r61, w^2] - 
    G[r61, w^(-2), r62, w^2] - G[r61, w^2, 0, w^2] + G[r61, w^2, r61, w^2] + 
    G[r61, w^2, r62, w^2] + (5*G[r61, w^2, w^2, w^2])/2 - G[r62, 0, 0, w^2] + 
    G[r62, 0, r61, w^2] + G[r62, 0, r62, w^2] - 2*G[r62, 0, w^2, w^2] + 
    2*G[r62, r61, w^2, w^2] + 2*G[r62, r62, w^2, w^2] + 
    G[r62, w^(-2), 0, w^2] - G[r62, w^(-2), r61, w^2] - 
    G[r62, w^(-2), r62, w^2] - G[r62, w^2, 0, w^2] + G[r62, w^2, r61, w^2] + 
    G[r62, w^2, r62, w^2] + (5*G[r62, w^2, w^2, w^2])/2 + 
    G[w^(-2), 0, 0, w^2]/2 - G[w^(-2), 0, r61, w^2]/2 - 
    G[w^(-2), 0, r62, w^2]/2 + (5*G[w^(-2), 0, w^2, w^2])/2 + 
    2*G[w^(-2), r61, 0, w^2] - 2*G[w^(-2), r61, r61, w^2] - 
    2*G[w^(-2), r61, r62, w^2] - (5*G[w^(-2), r61, w^2, w^2])/2 + 
    2*G[w^(-2), r62, 0, w^2] - 2*G[w^(-2), r62, r61, w^2] - 
    2*G[w^(-2), r62, r62, w^2] - (5*G[w^(-2), r62, w^2, w^2])/2 - 
    (5*G[w^(-2), w^(-2), 0, w^2])/2 + (5*G[w^(-2), w^(-2), r61, w^2])/2 + 
    (5*G[w^(-2), w^(-2), r62, w^2])/2 - (5*Zeta[3])/2) - 
  16*((Pi^2*G[0, w])/3 - (Pi^2*G[r1, w])/3 - (Pi^2*G[r2, w])/3 + 
    4*G[0, 0, 0, w] + 4*G[1, 0, 0, w] - 6*G[r1, 0, 0, w] - 6*G[r2, 0, 0, w] - 
    2*Zeta[3]) + 24*((Pi^2*G[0, w])/6 - (5*Pi^2*G[0, w^2])/18 + 
    (25*G[0, w^2]^3)/6 + (8*G[0, w^2]^2*G[1, r7])/3 - (Pi^2*G[1, w^2])/3 + 
    2*G[0, -w]^2*G[1, w^2] - ((4*I)/3)*Pi*G[0, w]*G[1, w^2] - 
    24*G[0, w^2]^2*G[1, w^2] - (32*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 
    12*G[0, -w]*G[1, -w]*G[1, w^2] + 16*G[1, -w]^2*G[1, w^2] + 
    ((8*I)/3)*Pi*G[1, w]*G[1, w^2] - ((8*I)/3)*Pi*G[1, w^2]^2 + 
    (8*G[0, w]*G[1, w^2]^2)/3 + 40*G[0, w^2]*G[1, w^2]^2 + 
    (32*G[1, r7]*G[1, w^2]^2)/3 - (16*G[1, w]*G[1, w^2]^2)/3 - 
    16*G[1, w^2]^3 - (Pi^2*G[r1, w])/6 - (Pi^2*G[r2, w])/6 + 
    (Pi^2*G[r61, w^2])/9 - (71*G[0, w^2]^2*G[r61, w^2])/6 - 
    (16*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 + 40*G[0, w^2]*G[1, w^2]*
     G[r61, w^2] + (32*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - 
    32*G[1, w^2]^2*G[r61, w^2] + (31*G[0, w^2]*G[r61, w^2]^2)/3 + 
    (8*G[1, r7]*G[r61, w^2]^2)/3 - 16*G[1, w^2]*G[r61, w^2]^2 - 
    (8*G[r61, w^2]^3)/3 + (Pi^2*G[r62, w^2])/9 - (71*G[0, w^2]^2*G[r62, w^2])/
     6 - (16*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 40*G[0, w^2]*G[1, w^2]*
     G[r62, w^2] + (32*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 
    32*G[1, w^2]^2*G[r62, w^2] + (62*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
    (16*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 32*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] - 8*G[r61, w^2]^2*G[r62, w^2] + (31*G[0, w^2]*G[r62, w^2]^2)/
     3 + (8*G[1, r7]*G[r62, w^2]^2)/3 - 16*G[1, w^2]*G[r62, w^2]^2 - 
    8*G[r61, w^2]*G[r62, w^2]^2 - (8*G[r62, w^2]^3)/3 - 
    G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + (25*G[0, w^2]^2*G[w^(-2), w^2])/3 + 
    (10*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 2*G[0, w^2]*G[1, -w]*
     G[w^(-2), w^2] + I*Pi*G[1, w^2]*G[w^(-2), w^2] + 
    3*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - G[0, w]*G[1, w^2]*G[w^(-2), w^2] - 
    21*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 4*G[1, r7]*G[1, w^2]*
     G[w^(-2), w^2] - 6*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 
    2*G[1, w]*G[1, w^2]*G[w^(-2), w^2] + 6*G[1, w^2]^2*G[w^(-2), w^2] + 
    G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 14*G[0, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] - (10*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 18*G[1, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] + (17*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
    G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 14*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - (10*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 18*G[1, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + (34*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (17*G[r62, w^2]^2*G[w^(-2), w^2])/3 + (19*G[0, w^2]*G[w^(-2), w^2]^2)/6 - 
    (19*G[r61, w^2]*G[w^(-2), w^2]^2)/6 - (19*G[r62, w^2]*G[w^(-2), w^2]^2)/
     6 + 2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] - 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/6 - G[0, -w]^2*G[-w^(-1), w^2] - 
    (I/3)*Pi*G[0, w]*G[-w^(-1), w^2] + G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - 
    G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 3*G[0, w^2]^2*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] + 6*G[0, -w]*G[1, -w]*
     G[-w^(-1), w^2] - 2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
    8*G[1, -w]^2*G[-w^(-1), w^2] - ((4*I)/3)*Pi*G[1, w]*G[-w^(-1), w^2] + 
    ((5*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 3*G[0, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - (5*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    11*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
    (20*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 6*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] + (10*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
    10*G[1, w^2]^2*G[-w^(-1), w^2] + I*Pi*G[r1, w]*G[-w^(-1), w^2] + 
    I*Pi*G[r2, w]*G[-w^(-1), w^2] - G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
    3*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 2*G[1, r7]*G[r61, w^2]*
     G[-w^(-1), w^2] + 2*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
    6*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - G[0, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] - 3*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
    2*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] + 2*G[1, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] + 6*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
    (I/2)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
    (G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
    (3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
    2*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 3*G[1, -w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    3*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] + 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    (I/6)*Pi*G[-w^(-1), w^2]^2 + (G[0, -w]*G[-w^(-1), w^2]^2)/2 + 
    (G[0, w]*G[-w^(-1), w^2]^2)/6 + (G[0, w^2]*G[-w^(-1), w^2]^2)/2 + 
    (2*G[1, r7]*G[-w^(-1), w^2]^2)/3 - G[1, -w]*G[-w^(-1), w^2]^2 - 
    (G[1, w]*G[-w^(-1), w^2]^2)/3 - G[1, w^2]*G[-w^(-1), w^2]^2 + 
    (Pi^2*G[-w, w^2])/2 - G[0, -w]^2*G[-w, w^2] + 
    ((5*I)/3)*Pi*G[0, w]*G[-w, w^2] + G[0, -w]*G[0, w^2]*G[-w, w^2] + 
    G[0, w]*G[0, w^2]*G[-w, w^2] + 3*G[0, w^2]^2*G[-w, w^2] + 
    2*G[0, w^2]*G[1, r7]*G[-w, w^2] + 6*G[0, -w]*G[1, -w]*G[-w, w^2] - 
    2*G[0, w^2]*G[1, -w]*G[-w, w^2] - 8*G[1, -w]^2*G[-w, w^2] - 
    ((4*I)/3)*Pi*G[1, w]*G[-w, w^2] + ((5*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - 
    3*G[0, -w]*G[1, w^2]*G[-w, w^2] - (5*G[0, w]*G[1, w^2]*G[-w, w^2])/3 - 
    11*G[0, w^2]*G[1, w^2]*G[-w, w^2] - (20*G[1, r7]*G[1, w^2]*G[-w, w^2])/
     3 + 6*G[1, -w]*G[1, w^2]*G[-w, w^2] + (10*G[1, w]*G[1, w^2]*G[-w, w^2])/
     3 + 10*G[1, w^2]^2*G[-w, w^2] - I*Pi*G[r1, w]*G[-w, w^2] - 
    I*Pi*G[r2, w]*G[-w, w^2] - G[0, -w]*G[r61, w^2]*G[-w, w^2] - 
    3*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 2*G[1, r7]*G[r61, w^2]*G[-w, w^2] + 
    2*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 6*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
    G[0, -w]*G[r62, w^2]*G[-w, w^2] - 3*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 
    2*G[1, r7]*G[r62, w^2]*G[-w, w^2] + 2*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 
    6*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - (I/2)*Pi*G[w^(-2), w^2]*G[-w, w^2] - 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
    (G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
    (3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/2 + 2*G[1, r7]*G[w^(-2), w^2]*
     G[-w, w^2] + 3*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 
    G[1, w]*G[w^(-2), w^2]*G[-w, w^2] - 3*G[1, w^2]*G[w^(-2), w^2]*
     G[-w, w^2] - G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
    2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - (I/3)*Pi*G[-w^(-1), w^2]*
     G[-w, w^2] + 5*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
    (G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + G[0, w^2]*G[-w^(-1), w^2]*
     G[-w, w^2] + (4*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    10*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    (2*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 2*G[1, w^2]*G[-w^(-1), w^2]*
     G[-w, w^2] - (I/6)*Pi*G[-w, w^2]^2 + (G[0, -w]*G[-w, w^2]^2)/2 + 
    (G[0, w]*G[-w, w^2]^2)/6 + (G[0, w^2]*G[-w, w^2]^2)/2 + 
    (2*G[1, r7]*G[-w, w^2]^2)/3 - G[1, -w]*G[-w, w^2]^2 - 
    (G[1, w]*G[-w, w^2]^2)/3 - G[1, w^2]*G[-w, w^2]^2 - 
    2*G[1, w^2]*G[0, 0, -w] + G[-w^(-1), w^2]*G[0, 0, -w] + 
    G[-w, w^2]*G[0, 0, -w] - G[0, w^2]*G[0, 0, w] + 
    (4*G[1, w^2]*G[0, 0, w])/3 + (10*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
    (8*G[-w, w^2]*G[0, 0, w])/3 - (25*G[0, w^2]*G[0, 0, w^2])/3 - 
    (8*G[1, r7]*G[0, 0, w^2])/3 + (44*G[1, w^2]*G[0, 0, w^2])/3 + 
    (47*G[r61, w^2]*G[0, 0, w^2])/6 + (47*G[r62, w^2]*G[0, 0, w^2])/6 - 
    (29*G[w^(-2), w^2]*G[0, 0, w^2])/6 - 2*G[-w^(-1), w^2]*G[0, 0, w^2] - 
    2*G[-w, w^2]*G[0, 0, w^2] - 2*G[0, w^2]*G[0, 1, r7] + 
    4*G[1, w^2]*G[0, 1, r7] + 2*G[r61, w^2]*G[0, 1, r7] + 
    2*G[r62, w^2]*G[0, 1, r7] - 2*G[-w^(-1), w^2]*G[0, 1, r7] - 
    2*G[-w, w^2]*G[0, 1, r7] + 4*G[1, w^2]*G[0, 1, -w] - 
    2*G[-w^(-1), w^2]*G[0, 1, -w] - 2*G[-w, w^2]*G[0, 1, -w] - 
    (8*G[1, w^2]*G[0, 1, w])/3 - (2*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
    (10*G[-w, w^2]*G[0, 1, w])/3 + (44*G[0, w^2]*G[0, 1, w^2])/3 + 
    (16*G[1, r7]*G[0, 1, w^2])/3 - (64*G[1, w^2]*G[0, 1, w^2])/3 - 
    (32*G[r61, w^2]*G[0, 1, w^2])/3 - (32*G[r62, w^2]*G[0, 1, w^2])/3 + 
    (14*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 2*G[-w^(-1), w^2]*G[0, 1, w^2] + 
    2*G[-w, w^2]*G[0, 1, w^2] + (11*G[0, w^2]*G[0, r61, w^2])/2 + 
    2*G[1, r7]*G[0, r61, w^2] - 8*G[1, w^2]*G[0, r61, w^2] - 
    5*G[r61, w^2]*G[0, r61, w^2] - 5*G[r62, w^2]*G[0, r61, w^2] + 
    (5*G[w^(-2), w^2]*G[0, r61, w^2])/2 + G[-w^(-1), w^2]*G[0, r61, w^2] + 
    G[-w, w^2]*G[0, r61, w^2] + (11*G[0, w^2]*G[0, r62, w^2])/2 + 
    2*G[1, r7]*G[0, r62, w^2] - 8*G[1, w^2]*G[0, r62, w^2] - 
    5*G[r61, w^2]*G[0, r62, w^2] - 5*G[r62, w^2]*G[0, r62, w^2] + 
    (5*G[w^(-2), w^2]*G[0, r62, w^2])/2 + G[-w^(-1), w^2]*G[0, r62, w^2] + 
    G[-w, w^2]*G[0, r62, w^2] + G[0, -w]*G[0, w^(-2), w^2] - 
    (7*G[0, w^2]*G[0, w^(-2), w^2])/2 - G[1, r7]*G[0, w^(-2), w^2] - 
    2*G[1, -w]*G[0, w^(-2), w^2] + 2*G[1, w^2]*G[0, w^(-2), w^2] + 
    (5*G[r61, w^2]*G[0, w^(-2), w^2])/2 + (5*G[r62, w^2]*G[0, w^(-2), w^2])/
     2 - G[0, -w]*G[0, -w^(-1), w^2] - G[0, w^2]*G[0, -w^(-1), w^2] - 
    G[1, r7]*G[0, -w^(-1), w^2] + 2*G[1, -w]*G[0, -w^(-1), w^2] + 
    2*G[1, w^2]*G[0, -w^(-1), w^2] + 2*G[1, w^2]*G[0, -w, -w] - 
    G[-w^(-1), w^2]*G[0, -w, -w] - G[-w, w^2]*G[0, -w, -w] - 
    G[0, -w]*G[0, -w, w^2] - G[0, w^2]*G[0, -w, w^2] - 
    G[1, r7]*G[0, -w, w^2] + 2*G[1, -w]*G[0, -w, w^2] + 
    2*G[1, w^2]*G[0, -w, w^2] + G[0, -w]*G[0, w^2, w^2] + 
    (23*G[0, w^2]*G[0, w^2, w^2])/6 + (4*G[1, r7]*G[0, w^2, w^2])/3 - 
    2*G[1, -w]*G[0, w^2, w^2] - (28*G[1, w^2]*G[0, w^2, w^2])/3 - 
    (7*G[r61, w^2]*G[0, w^2, w^2])/3 - (7*G[r62, w^2]*G[0, w^2, w^2])/3 + 
    (19*G[w^(-2), w^2]*G[0, w^2, w^2])/6 + 8*G[1, w^2]*G[1, 0, -w] - 
    4*G[-w^(-1), w^2]*G[1, 0, -w] - 4*G[-w, w^2]*G[1, 0, -w] - 
    (8*G[1, w^2]*G[1, 0, w])/3 + (4*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
    (4*G[-w, w^2]*G[1, 0, w])/3 - 2*G[0, -w]*G[1, 0, w^2] + 
    (56*G[0, w^2]*G[1, 0, w^2])/3 + (16*G[1, r7]*G[1, 0, w^2])/3 + 
    4*G[1, -w]*G[1, 0, w^2] - (88*G[1, w^2]*G[1, 0, w^2])/3 - 
    (44*G[r61, w^2]*G[1, 0, w^2])/3 - (44*G[r62, w^2]*G[1, 0, w^2])/3 + 
    (14*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 6*G[-w^(-1), w^2]*G[1, 0, w^2] + 
    6*G[-w, w^2]*G[1, 0, w^2] + (8*G[0, w^2]*G[1, 1, r7])/3 - 
    (16*G[1, w^2]*G[1, 1, r7])/3 - (8*G[r61, w^2]*G[1, 1, r7])/3 - 
    (8*G[r62, w^2]*G[1, 1, r7])/3 + (8*G[-w^(-1), w^2]*G[1, 1, r7])/3 + 
    (8*G[-w, w^2]*G[1, 1, r7])/3 - 16*G[1, w^2]*G[1, 1, -w] + 
    8*G[-w^(-1), w^2]*G[1, 1, -w] + 8*G[-w, w^2]*G[1, 1, -w] + 
    (16*G[1, w^2]*G[1, 1, w])/3 - (8*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
    (8*G[-w, w^2]*G[1, 1, w])/3 + ((8*I)/3)*Pi*G[1, 1, w^2] + 
    8*G[0, -w]*G[1, 1, w^2] - (8*G[0, w]*G[1, 1, w^2])/3 - 
    (88*G[0, w^2]*G[1, 1, w^2])/3 - (32*G[1, r7]*G[1, 1, w^2])/3 - 
    16*G[1, -w]*G[1, 1, w^2] + (16*G[1, w]*G[1, 1, w^2])/3 + 
    32*G[1, w^2]*G[1, 1, w^2] + (64*G[r61, w^2]*G[1, 1, w^2])/3 + 
    (64*G[r62, w^2]*G[1, 1, w^2])/3 - 8*G[-w^(-1), w^2]*G[1, 1, w^2] - 
    8*G[-w, w^2]*G[1, 1, w^2] - (44*G[0, w^2]*G[1, r61, w^2])/3 - 
    (16*G[1, r7]*G[1, r61, w^2])/3 + (64*G[1, w^2]*G[1, r61, w^2])/3 + 
    (32*G[r61, w^2]*G[1, r61, w^2])/3 + (32*G[r62, w^2]*G[1, r61, w^2])/3 - 
    (14*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r61, w^2] - 
    2*G[-w, w^2]*G[1, r61, w^2] - (44*G[0, w^2]*G[1, r62, w^2])/3 - 
    (16*G[1, r7]*G[1, r62, w^2])/3 + (64*G[1, w^2]*G[1, r62, w^2])/3 + 
    (32*G[r61, w^2]*G[1, r62, w^2])/3 + (32*G[r62, w^2]*G[1, r62, w^2])/3 - 
    (14*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r62, w^2] - 
    2*G[-w, w^2]*G[1, r62, w^2] - (I/3)*Pi*G[1, w^(-2), w^2] - 
    G[0, -w]*G[1, w^(-2), w^2] + (G[0, w]*G[1, w^(-2), w^2])/3 + 
    (23*G[0, w^2]*G[1, w^(-2), w^2])/3 + (4*G[1, r7]*G[1, w^(-2), w^2])/3 + 
    2*G[1, -w]*G[1, w^(-2), w^2] - (2*G[1, w]*G[1, w^(-2), w^2])/3 - 
    2*G[1, w^2]*G[1, w^(-2), w^2] - (20*G[r61, w^2]*G[1, w^(-2), w^2])/3 - 
    (20*G[r62, w^2]*G[1, w^(-2), w^2])/3 - I*Pi*G[1, -w^(-1), w^2] - 
    G[0, -w]*G[1, -w^(-1), w^2] + G[0, w]*G[1, -w^(-1), w^2] + 
    3*G[0, w^2]*G[1, -w^(-1), w^2] + 4*G[1, r7]*G[1, -w^(-1), w^2] + 
    2*G[1, -w]*G[1, -w^(-1), w^2] - 2*G[1, w]*G[1, -w^(-1), w^2] - 
    6*G[1, w^2]*G[1, -w^(-1), w^2] - 4*G[1, w^2]*G[1, -w, -w] + 
    2*G[-w^(-1), w^2]*G[1, -w, -w] + 2*G[-w, w^2]*G[1, -w, -w] - 
    I*Pi*G[1, -w, w^2] - G[0, -w]*G[1, -w, w^2] + G[0, w]*G[1, -w, w^2] + 
    3*G[0, w^2]*G[1, -w, w^2] + 4*G[1, r7]*G[1, -w, w^2] + 
    2*G[1, -w]*G[1, -w, w^2] - 2*G[1, w]*G[1, -w, w^2] - 
    6*G[1, w^2]*G[1, -w, w^2] + (I/3)*Pi*G[1, w^2, w^2] + 
    G[0, -w]*G[1, w^2, w^2] - (G[0, w]*G[1, w^2, w^2])/3 + 
    G[0, w^2]*G[1, w^2, w^2] - (4*G[1, r7]*G[1, w^2, w^2])/3 - 
    2*G[1, -w]*G[1, w^2, w^2] + (2*G[1, w]*G[1, w^2, w^2])/3 + 
    2*G[1, w^2]*G[1, w^2, w^2] - 2*G[r61, w^2]*G[1, w^2, w^2] - 
    2*G[r62, w^2]*G[1, w^2, w^2] - G[-w^(-1), w^2]*G[r1, 0, w] + 
    G[-w, w^2]*G[r1, 0, w] + 2*G[-w^(-1), w^2]*G[r1, 1, w] - 
    2*G[-w, w^2]*G[r1, 1, w] - G[-w^(-1), w^2]*G[r2, 0, w] + 
    G[-w, w^2]*G[r2, 0, w] + 2*G[-w^(-1), w^2]*G[r2, 1, w] - 
    2*G[-w, w^2]*G[r2, 1, w] + (31*G[0, w^2]*G[r61, 0, w^2])/3 + 
    (10*G[1, r7]*G[r61, 0, w^2])/3 - (52*G[1, w^2]*G[r61, 0, w^2])/3 - 
    (25*G[r61, w^2]*G[r61, 0, w^2])/3 - (25*G[r62, w^2]*G[r61, 0, w^2])/3 + 
    (17*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - (44*G[0, w^2]*G[r61, 1, w^2])/3 - 
    (16*G[1, r7]*G[r61, 1, w^2])/3 + (64*G[1, w^2]*G[r61, 1, w^2])/3 + 
    (32*G[r61, w^2]*G[r61, 1, w^2])/3 + (32*G[r62, w^2]*G[r61, 1, w^2])/3 - 
    (14*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    2*G[-w, w^2]*G[r61, 1, w^2] - (22*G[0, w^2]*G[r61, r61, w^2])/3 - 
    (8*G[1, r7]*G[r61, r61, w^2])/3 + (32*G[1, w^2]*G[r61, r61, w^2])/3 + 
    (16*G[r61, w^2]*G[r61, r61, w^2])/3 + (16*G[r62, w^2]*G[r61, r61, w^2])/
     3 - (10*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
    (22*G[0, w^2]*G[r61, r62, w^2])/3 - (8*G[1, r7]*G[r61, r62, w^2])/3 + 
    (32*G[1, w^2]*G[r61, r62, w^2])/3 + (16*G[r61, w^2]*G[r61, r62, w^2])/3 + 
    (16*G[r62, w^2]*G[r61, r62, w^2])/3 - 
    (10*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - G[0, -w]*G[r61, w^(-2), w^2] + 
    (10*G[0, w^2]*G[r61, w^(-2), w^2])/3 + G[1, r7]*G[r61, w^(-2), w^2] + 
    2*G[1, -w]*G[r61, w^(-2), w^2] - 2*G[1, w^2]*G[r61, w^(-2), w^2] - 
    (7*G[r61, w^2]*G[r61, w^(-2), w^2])/3 - 
    (7*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + G[0, -w]*G[r61, -w^(-1), w^2] + 
    G[0, w^2]*G[r61, -w^(-1), w^2] + G[1, r7]*G[r61, -w^(-1), w^2] - 
    2*G[1, -w]*G[r61, -w^(-1), w^2] - 2*G[1, w^2]*G[r61, -w^(-1), w^2] + 
    G[0, -w]*G[r61, -w, w^2] + G[0, w^2]*G[r61, -w, w^2] + 
    G[1, r7]*G[r61, -w, w^2] - 2*G[1, -w]*G[r61, -w, w^2] - 
    2*G[1, w^2]*G[r61, -w, w^2] - G[0, -w]*G[r61, w^2, w^2] - 
    (29*G[0, w^2]*G[r61, w^2, w^2])/6 - (4*G[1, r7]*G[r61, w^2, w^2])/3 + 
    2*G[1, -w]*G[r61, w^2, w^2] + (28*G[1, w^2]*G[r61, w^2, w^2])/3 + 
    (10*G[r61, w^2]*G[r61, w^2, w^2])/3 + (10*G[r62, w^2]*G[r61, w^2, w^2])/
     3 - (19*G[w^(-2), w^2]*G[r61, w^2, w^2])/6 + 
    (31*G[0, w^2]*G[r62, 0, w^2])/3 + (10*G[1, r7]*G[r62, 0, w^2])/3 - 
    (52*G[1, w^2]*G[r62, 0, w^2])/3 - (25*G[r61, w^2]*G[r62, 0, w^2])/3 - 
    (25*G[r62, w^2]*G[r62, 0, w^2])/3 + (17*G[w^(-2), w^2]*G[r62, 0, w^2])/
     3 + G[-w^(-1), w^2]*G[r62, 0, w^2] + G[-w, w^2]*G[r62, 0, w^2] - 
    (44*G[0, w^2]*G[r62, 1, w^2])/3 - (16*G[1, r7]*G[r62, 1, w^2])/3 + 
    (64*G[1, w^2]*G[r62, 1, w^2])/3 + (32*G[r61, w^2]*G[r62, 1, w^2])/3 + 
    (32*G[r62, w^2]*G[r62, 1, w^2])/3 - (14*G[w^(-2), w^2]*G[r62, 1, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 2*G[-w, w^2]*G[r62, 1, w^2] - 
    (22*G[0, w^2]*G[r62, r61, w^2])/3 - (8*G[1, r7]*G[r62, r61, w^2])/3 + 
    (32*G[1, w^2]*G[r62, r61, w^2])/3 + (16*G[r61, w^2]*G[r62, r61, w^2])/3 + 
    (16*G[r62, w^2]*G[r62, r61, w^2])/3 - 
    (10*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - (22*G[0, w^2]*G[r62, r62, w^2])/
     3 - (8*G[1, r7]*G[r62, r62, w^2])/3 + (32*G[1, w^2]*G[r62, r62, w^2])/
     3 + (16*G[r61, w^2]*G[r62, r62, w^2])/3 + 
    (16*G[r62, w^2]*G[r62, r62, w^2])/3 - 
    (10*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - G[0, -w]*G[r62, w^(-2), w^2] + 
    (10*G[0, w^2]*G[r62, w^(-2), w^2])/3 + G[1, r7]*G[r62, w^(-2), w^2] + 
    2*G[1, -w]*G[r62, w^(-2), w^2] - 2*G[1, w^2]*G[r62, w^(-2), w^2] - 
    (7*G[r61, w^2]*G[r62, w^(-2), w^2])/3 - 
    (7*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + G[0, -w]*G[r62, -w^(-1), w^2] + 
    G[0, w^2]*G[r62, -w^(-1), w^2] + G[1, r7]*G[r62, -w^(-1), w^2] - 
    2*G[1, -w]*G[r62, -w^(-1), w^2] - 2*G[1, w^2]*G[r62, -w^(-1), w^2] + 
    G[0, -w]*G[r62, -w, w^2] + G[0, w^2]*G[r62, -w, w^2] + 
    G[1, r7]*G[r62, -w, w^2] - 2*G[1, -w]*G[r62, -w, w^2] - 
    2*G[1, w^2]*G[r62, -w, w^2] - G[0, -w]*G[r62, w^2, w^2] - 
    (29*G[0, w^2]*G[r62, w^2, w^2])/6 - (4*G[1, r7]*G[r62, w^2, w^2])/3 + 
    2*G[1, -w]*G[r62, w^2, w^2] + (28*G[1, w^2]*G[r62, w^2, w^2])/3 + 
    (10*G[r61, w^2]*G[r62, w^2, w^2])/3 + (10*G[r62, w^2]*G[r62, w^2, w^2])/
     3 - (19*G[w^(-2), w^2]*G[r62, w^2, w^2])/6 - 
    (22*G[0, w^2]*G[w^(-2), 0, w^2])/3 - (7*G[1, r7]*G[w^(-2), 0, w^2])/3 + 
    (34*G[1, w^2]*G[w^(-2), 0, w^2])/3 + (29*G[r61, w^2]*G[w^(-2), 0, w^2])/
     6 + (29*G[r62, w^2]*G[w^(-2), 0, w^2])/6 - 
    (19*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/6 - 
    ((2*I)/3)*Pi*G[w^(-2), 1, w^2] - 2*G[0, -w]*G[w^(-2), 1, w^2] + 
    (2*G[0, w]*G[w^(-2), 1, w^2])/3 + (20*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
    (8*G[1, r7]*G[w^(-2), 1, w^2])/3 + 4*G[1, -w]*G[w^(-2), 1, w^2] - 
    (4*G[1, w]*G[w^(-2), 1, w^2])/3 - 4*G[1, w^2]*G[w^(-2), 1, w^2] - 
    (14*G[r61, w^2]*G[w^(-2), 1, w^2])/3 - (14*G[r62, w^2]*G[w^(-2), 1, w^2])/
     3 + (49*G[0, w^2]*G[w^(-2), r61, w^2])/6 + 
    (7*G[1, r7]*G[w^(-2), r61, w^2])/3 - (34*G[1, w^2]*G[w^(-2), r61, w^2])/
     3 - (17*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
    (17*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
    (19*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/6 + 
    (49*G[0, w^2]*G[w^(-2), r62, w^2])/6 + (7*G[1, r7]*G[w^(-2), r62, w^2])/
     3 - (34*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
    (17*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
    (17*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
    (19*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/6 - 
    (19*G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
    (19*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
    (19*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
    (I/3)*Pi*G[w^(-2), -w^(-1), w^2] + G[0, -w]*G[w^(-2), -w^(-1), w^2] - 
    (G[0, w]*G[w^(-2), -w^(-1), w^2])/3 - G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 
    (4*G[1, r7]*G[w^(-2), -w^(-1), w^2])/3 - 
    2*G[1, -w]*G[w^(-2), -w^(-1), w^2] + (2*G[1, w]*G[w^(-2), -w^(-1), w^2])/
     3 + 2*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + (I/3)*Pi*G[w^(-2), -w, w^2] + 
    G[0, -w]*G[w^(-2), -w, w^2] - (G[0, w]*G[w^(-2), -w, w^2])/3 - 
    G[0, w^2]*G[w^(-2), -w, w^2] - (4*G[1, r7]*G[w^(-2), -w, w^2])/3 - 
    2*G[1, -w]*G[w^(-2), -w, w^2] + (2*G[1, w]*G[w^(-2), -w, w^2])/3 + 
    2*G[1, w^2]*G[w^(-2), -w, w^2] - 2*G[1, w^2]*G[-w^(-1), 0, -w] + 
    G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + G[-w, w^2]*G[-w^(-1), 0, -w] + 
    G[0, -w]*G[-w^(-1), 0, w^2] + G[0, w]*G[-w^(-1), 0, w^2] - 
    4*G[0, w^2]*G[-w^(-1), 0, w^2] - G[1, r7]*G[-w^(-1), 0, w^2] - 
    2*G[1, -w]*G[-w^(-1), 0, w^2] + 6*G[1, w^2]*G[-w^(-1), 0, w^2] + 
    3*G[r61, w^2]*G[-w^(-1), 0, w^2] + 3*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
    G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
    4*G[1, w^2]*G[-w^(-1), 1, -w] - 2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
    2*G[-w, w^2]*G[-w^(-1), 1, -w] - ((2*I)/3)*Pi*G[-w^(-1), 1, w^2] - 
    2*G[0, -w]*G[-w^(-1), 1, w^2] + (2*G[0, w]*G[-w^(-1), 1, w^2])/3 + 
    8*G[0, w^2]*G[-w^(-1), 1, w^2] + (8*G[1, r7]*G[-w^(-1), 1, w^2])/3 + 
    4*G[1, -w]*G[-w^(-1), 1, w^2] - (4*G[1, w]*G[-w^(-1), 1, w^2])/3 - 
    12*G[1, w^2]*G[-w^(-1), 1, w^2] - 6*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
    6*G[r62, w^2]*G[-w^(-1), 1, w^2] + 2*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
    6*G[-w, w^2]*G[-w^(-1), 1, w^2] + G[0, w^2]*G[-w^(-1), r61, w^2] + 
    G[1, r7]*G[-w^(-1), r61, w^2] - 2*G[1, w^2]*G[-w^(-1), r61, w^2] + 
    G[0, w^2]*G[-w^(-1), r62, w^2] + G[1, r7]*G[-w^(-1), r62, w^2] - 
    2*G[1, w^2]*G[-w^(-1), r62, w^2] + (I/6)*Pi*G[-w^(-1), w^(-2), w^2] + 
    (G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 - (G[0, w]*G[-w^(-1), w^(-2), w^2])/
     6 - (G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
    (2*G[1, r7]*G[-w^(-1), w^(-2), w^2])/3 - 
    G[1, -w]*G[-w^(-1), w^(-2), w^2] + (G[1, w]*G[-w^(-1), w^(-2), w^2])/3 + 
    G[1, w^2]*G[-w^(-1), w^(-2), w^2] + (I/6)*Pi*G[-w^(-1), -w^(-1), w^2] + 
    (G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (G[0, w]*G[-w^(-1), -w^(-1), w^2])/6 - 
    (G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (2*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/3 - 
    G[1, -w]*G[-w^(-1), -w^(-1), w^2] + (G[1, w]*G[-w^(-1), -w^(-1), w^2])/
     3 + G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + (I/6)*Pi*G[-w^(-1), -w, w^2] - 
    (3*G[0, -w]*G[-w^(-1), -w, w^2])/2 - (G[0, w]*G[-w^(-1), -w, w^2])/6 - 
    (G[0, w^2]*G[-w^(-1), -w, w^2])/2 - (2*G[1, r7]*G[-w^(-1), -w, w^2])/3 + 
    3*G[1, -w]*G[-w^(-1), -w, w^2] + (G[1, w]*G[-w^(-1), -w, w^2])/3 + 
    G[1, w^2]*G[-w^(-1), -w, w^2] - (I/6)*Pi*G[-w^(-1), w^2, w^2] - 
    (G[0, -w]*G[-w^(-1), w^2, w^2])/2 + (G[0, w]*G[-w^(-1), w^2, w^2])/6 + 
    (G[0, w^2]*G[-w^(-1), w^2, w^2])/2 + (2*G[1, r7]*G[-w^(-1), w^2, w^2])/
     3 + G[1, -w]*G[-w^(-1), w^2, w^2] - (G[1, w]*G[-w^(-1), w^2, w^2])/3 - 
    G[1, w^2]*G[-w^(-1), w^2, w^2] + G[0, -w]*G[-w, 0, w^2] - 
    G[0, w]*G[-w, 0, w^2] - 4*G[0, w^2]*G[-w, 0, w^2] - 
    G[1, r7]*G[-w, 0, w^2] - 2*G[1, -w]*G[-w, 0, w^2] + 
    6*G[1, w^2]*G[-w, 0, w^2] + 3*G[r61, w^2]*G[-w, 0, w^2] + 
    3*G[r62, w^2]*G[-w, 0, w^2] - 3*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
    G[-w, w^2]*G[-w, 0, w^2] - ((2*I)/3)*Pi*G[-w, 1, w^2] - 
    2*G[0, -w]*G[-w, 1, w^2] + (2*G[0, w]*G[-w, 1, w^2])/3 + 
    8*G[0, w^2]*G[-w, 1, w^2] + (8*G[1, r7]*G[-w, 1, w^2])/3 + 
    4*G[1, -w]*G[-w, 1, w^2] - (4*G[1, w]*G[-w, 1, w^2])/3 - 
    12*G[1, w^2]*G[-w, 1, w^2] - 6*G[r61, w^2]*G[-w, 1, w^2] - 
    6*G[r62, w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
    2*G[-w, w^2]*G[-w, 1, w^2] + G[0, w^2]*G[-w, r61, w^2] + 
    G[1, r7]*G[-w, r61, w^2] - 2*G[1, w^2]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r62, w^2] + G[1, r7]*G[-w, r62, w^2] - 
    2*G[1, w^2]*G[-w, r62, w^2] + (I/6)*Pi*G[-w, w^(-2), w^2] + 
    (G[0, -w]*G[-w, w^(-2), w^2])/2 - (G[0, w]*G[-w, w^(-2), w^2])/6 - 
    (G[0, w^2]*G[-w, w^(-2), w^2])/2 - (2*G[1, r7]*G[-w, w^(-2), w^2])/3 - 
    G[1, -w]*G[-w, w^(-2), w^2] + (G[1, w]*G[-w, w^(-2), w^2])/3 + 
    G[1, w^2]*G[-w, w^(-2), w^2] + (I/6)*Pi*G[-w, -w^(-1), w^2] - 
    (3*G[0, -w]*G[-w, -w^(-1), w^2])/2 - (G[0, w]*G[-w, -w^(-1), w^2])/6 - 
    (G[0, w^2]*G[-w, -w^(-1), w^2])/2 - (2*G[1, r7]*G[-w, -w^(-1), w^2])/3 + 
    3*G[1, -w]*G[-w, -w^(-1), w^2] + (G[1, w]*G[-w, -w^(-1), w^2])/3 + 
    G[1, w^2]*G[-w, -w^(-1), w^2] + (I/6)*Pi*G[-w, -w, w^2] + 
    (G[0, -w]*G[-w, -w, w^2])/2 - (G[0, w]*G[-w, -w, w^2])/6 - 
    (G[0, w^2]*G[-w, -w, w^2])/2 - (2*G[1, r7]*G[-w, -w, w^2])/3 - 
    G[1, -w]*G[-w, -w, w^2] + (G[1, w]*G[-w, -w, w^2])/3 + 
    G[1, w^2]*G[-w, -w, w^2] - (I/6)*Pi*G[-w, w^2, w^2] - 
    (G[0, -w]*G[-w, w^2, w^2])/2 + (G[0, w]*G[-w, w^2, w^2])/6 + 
    (G[0, w^2]*G[-w, w^2, w^2])/2 + (2*G[1, r7]*G[-w, w^2, w^2])/3 + 
    G[1, -w]*G[-w, w^2, w^2] - (G[1, w]*G[-w, w^2, w^2])/3 - 
    G[1, w^2]*G[-w, w^2, w^2] + 3*G[0, 0, 0, w] + (25*G[0, 0, 0, w^2])/6 - 
    (16*G[0, 0, 1, w^2])/3 - (3*G[0, 0, r61, w^2])/2 - 
    (3*G[0, 0, r62, w^2])/2 - (29*G[0, 0, w^2, w^2])/6 - 
    (28*G[0, 1, 0, w^2])/3 + (32*G[0, 1, 1, w^2])/3 + 4*G[0, 1, r61, w^2] + 
    4*G[0, 1, r62, w^2] + (14*G[0, 1, w^2, w^2])/3 - 4*G[0, r61, 0, w^2] + 
    4*G[0, r61, 1, w^2] + 2*G[0, r61, r61, w^2] + 2*G[0, r61, r62, w^2] + 
    (5*G[0, r61, w^2, w^2])/2 - 4*G[0, r62, 0, w^2] + 4*G[0, r62, 1, w^2] + 
    2*G[0, r62, r61, w^2] + 2*G[0, r62, r62, w^2] + 
    (5*G[0, r62, w^2, w^2])/2 + (5*G[0, w^(-2), 0, w^2])/2 - 
    (5*G[0, w^(-2), r61, w^2])/2 - (5*G[0, w^(-2), r62, w^2])/2 + 
    2*G[0, -w^(-1), 0, w^2] - 4*G[0, -w^(-1), 1, w^2] + 2*G[0, -w, 0, w^2] - 
    4*G[0, -w, 1, w^2] - (7*G[0, w^2, 0, w^2])/3 + (14*G[0, w^2, 1, w^2])/3 + 
    (19*G[0, w^2, w^2, w^2])/6 - (22*G[1, 0, 0, w^2])/3 + 
    (20*G[1, 0, 1, w^2])/3 + 4*G[1, 0, r61, w^2] + 4*G[1, 0, r62, w^2] + 
    (14*G[1, 0, w^2, w^2])/3 + (32*G[1, 1, 0, w^2])/3 - 
    (32*G[1, 1, r61, w^2])/3 - (32*G[1, 1, r62, w^2])/3 + 
    (32*G[1, r61, 0, w^2])/3 - (32*G[1, r61, 1, w^2])/3 - 
    (16*G[1, r61, r61, w^2])/3 - (16*G[1, r61, r62, w^2])/3 - 
    (14*G[1, r61, w^2, w^2])/3 + (32*G[1, r62, 0, w^2])/3 - 
    (32*G[1, r62, 1, w^2])/3 - (16*G[1, r62, r61, w^2])/3 - 
    (16*G[1, r62, r62, w^2])/3 - (14*G[1, r62, w^2, w^2])/3 - 
    (20*G[1, w^(-2), 0, w^2])/3 + (20*G[1, w^(-2), r61, w^2])/3 + 
    (20*G[1, w^(-2), r62, w^2])/3 - 2*G[1, -w^(-1), 0, w^2] + 
    4*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, w^2] + 4*G[1, -w, 1, w^2] - 
    2*G[1, w^2, 0, w^2] + 2*G[1, w^2, r61, w^2] + 2*G[1, w^2, r62, w^2] - 
    3*G[r1, 0, 0, w] - 3*G[r2, 0, 0, w] - (19*G[r61, 0, 0, w^2])/3 + 
    (20*G[r61, 0, 1, w^2])/3 + 3*G[r61, 0, r61, w^2] + 
    3*G[r61, 0, r62, w^2] + (17*G[r61, 0, w^2, w^2])/3 + 
    (32*G[r61, 1, 0, w^2])/3 - (32*G[r61, 1, 1, w^2])/3 - 
    (16*G[r61, 1, r61, w^2])/3 - (16*G[r61, 1, r62, w^2])/3 - 
    (14*G[r61, 1, w^2, w^2])/3 + (16*G[r61, r61, 0, w^2])/3 - 
    (16*G[r61, r61, 1, w^2])/3 - (8*G[r61, r61, r61, w^2])/3 - 
    (8*G[r61, r61, r62, w^2])/3 - (10*G[r61, r61, w^2, w^2])/3 + 
    (16*G[r61, r62, 0, w^2])/3 - (16*G[r61, r62, 1, w^2])/3 - 
    (8*G[r61, r62, r61, w^2])/3 - (8*G[r61, r62, r62, w^2])/3 - 
    (10*G[r61, r62, w^2, w^2])/3 - (7*G[r61, w^(-2), 0, w^2])/3 + 
    (7*G[r61, w^(-2), r61, w^2])/3 + (7*G[r61, w^(-2), r62, w^2])/3 - 
    2*G[r61, -w^(-1), 0, w^2] + 4*G[r61, -w^(-1), 1, w^2] - 
    2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + (10*G[r61, w^2, 0, w^2])/
     3 - (14*G[r61, w^2, 1, w^2])/3 - G[r61, w^2, r61, w^2] - 
    G[r61, w^2, r62, w^2] - (19*G[r61, w^2, w^2, w^2])/6 - 
    (19*G[r62, 0, 0, w^2])/3 + (20*G[r62, 0, 1, w^2])/3 + 
    3*G[r62, 0, r61, w^2] + 3*G[r62, 0, r62, w^2] + 
    (17*G[r62, 0, w^2, w^2])/3 + (32*G[r62, 1, 0, w^2])/3 - 
    (32*G[r62, 1, 1, w^2])/3 - (16*G[r62, 1, r61, w^2])/3 - 
    (16*G[r62, 1, r62, w^2])/3 - (14*G[r62, 1, w^2, w^2])/3 + 
    (16*G[r62, r61, 0, w^2])/3 - (16*G[r62, r61, 1, w^2])/3 - 
    (8*G[r62, r61, r61, w^2])/3 - (8*G[r62, r61, r62, w^2])/3 - 
    (10*G[r62, r61, w^2, w^2])/3 + (16*G[r62, r62, 0, w^2])/3 - 
    (16*G[r62, r62, 1, w^2])/3 - (8*G[r62, r62, r61, w^2])/3 - 
    (8*G[r62, r62, r62, w^2])/3 - (10*G[r62, r62, w^2, w^2])/3 - 
    (7*G[r62, w^(-2), 0, w^2])/3 + (7*G[r62, w^(-2), r61, w^2])/3 + 
    (7*G[r62, w^(-2), r62, w^2])/3 - 2*G[r62, -w^(-1), 0, w^2] + 
    4*G[r62, -w^(-1), 1, w^2] - 2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + 
    (10*G[r62, w^2, 0, w^2])/3 - (14*G[r62, w^2, 1, w^2])/3 - 
    G[r62, w^2, r61, w^2] - G[r62, w^2, r62, w^2] - 
    (19*G[r62, w^2, w^2, w^2])/6 + (29*G[w^(-2), 0, 0, w^2])/6 - 
    (14*G[w^(-2), 0, 1, w^2])/3 - (5*G[w^(-2), 0, r61, w^2])/2 - 
    (5*G[w^(-2), 0, r62, w^2])/2 - (19*G[w^(-2), 0, w^2, w^2])/6 - 
    (14*G[w^(-2), 1, 0, w^2])/3 + (14*G[w^(-2), 1, r61, w^2])/3 + 
    (14*G[w^(-2), 1, r62, w^2])/3 - (17*G[w^(-2), r61, 0, w^2])/3 + 
    (14*G[w^(-2), r61, 1, w^2])/3 + (10*G[w^(-2), r61, r61, w^2])/3 + 
    (10*G[w^(-2), r61, r62, w^2])/3 + (19*G[w^(-2), r61, w^2, w^2])/6 - 
    (17*G[w^(-2), r62, 0, w^2])/3 + (14*G[w^(-2), r62, 1, w^2])/3 + 
    (10*G[w^(-2), r62, r61, w^2])/3 + (10*G[w^(-2), r62, r62, w^2])/3 + 
    (19*G[w^(-2), r62, w^2, w^2])/6 + (19*G[w^(-2), w^(-2), 0, w^2])/6 - 
    (19*G[w^(-2), w^(-2), r61, w^2])/6 - (19*G[w^(-2), w^(-2), r62, w^2])/6 + 
    G[-w^(-1), 0, 0, w^2] - G[-w^(-1), 0, r61, w^2] - 
    G[-w^(-1), 0, r62, w^2] - 2*G[-w^(-1), 1, 0, w^2] + 
    2*G[-w^(-1), 1, r61, w^2] + 2*G[-w^(-1), 1, r62, w^2] - 
    G[-w^(-1), r61, 0, w^2] + 2*G[-w^(-1), r61, 1, w^2] - 
    G[-w^(-1), r62, 0, w^2] + 2*G[-w^(-1), r62, 1, w^2] + 
    2*G[-w^(-1), -w, 0, w^2] - 4*G[-w^(-1), -w, 1, w^2] + G[-w, 0, 0, w^2] - 
    G[-w, 0, r61, w^2] - G[-w, 0, r62, w^2] - 2*G[-w, 1, 0, w^2] + 
    2*G[-w, 1, r61, w^2] + 2*G[-w, 1, r62, w^2] - G[-w, r61, 0, w^2] + 
    2*G[-w, r61, 1, w^2] - G[-w, r62, 0, w^2] + 2*G[-w, r62, 1, w^2] + 
    2*G[-w, -w^(-1), 0, w^2] - 4*G[-w, -w^(-1), 1, w^2] - 2*Zeta[3]) - 
  48*((Pi^2*G[0, -w])/3 + (Pi^2*G[0, w])/6 - (Pi^2*G[r1, w])/6 - 
    (Pi^2*G[r2, w])/6 - (Pi^2*G[w^(-2), -w])/12 + (G[0, -w]^2*G[w^(-2), -w])/
     2 - G[0, -w]*G[0, w]*G[w^(-2), -w] - G[0, -w]*G[1, -w]*G[w^(-2), -w] + 
    G[0, -w]^2*G[-w^(-1), 1] - 2*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 
    (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/2 + G[1, -w]*G[w^(-2), -w]*
     G[-w^(-1), 1] - (Pi^2*G[-w^(-1), -w])/4 - (G[0, -w]^2*G[-w^(-1), -w])/
     2 + 3*G[0, -w]*G[0, w]*G[-w^(-1), -w] + G[0, -w]*G[1, -w]*
     G[-w^(-1), -w] - (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 + 
    3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] - 
    (G[0, -w]*G[-w^(-1), 1]*G[-w^(-1), -w])/2 + G[1, -w]*G[-w^(-1), 1]*
     G[-w^(-1), -w] + (7*G[0, -w]*G[-w^(-1), -w]^2)/2 - 
    7*G[1, -w]*G[-w^(-1), -w]^2 + G[0, -w]^2*G[-w, 1] - 
    2*G[0, -w]*G[1, -w]*G[-w, 1] - (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 + 
    G[1, -w]*G[w^(-2), -w]*G[-w, 1] - (G[0, -w]*G[-w^(-1), -w]*G[-w, 1])/2 + 
    G[1, -w]*G[-w^(-1), -w]*G[-w, 1] - (Pi^2*G[w^2, -w])/12 + 
    (G[0, -w]^2*G[w^2, -w])/2 + G[0, -w]*G[0, w]*G[w^2, -w] - 
    G[0, -w]*G[1, -w]*G[w^2, -w] - (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 + 
    G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] + (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/
     2 - G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] - (G[0, -w]*G[-w, 1]*G[w^2, -w])/
     2 + G[1, -w]*G[-w, 1]*G[w^2, -w] + G[0, -w]*G[0, 0, -w] - 
    2*G[1, -w]*G[0, 0, -w] - (G[w^(-2), -w]*G[0, 0, -w])/2 + 
    (G[-w^(-1), -w]*G[0, 0, -w])/2 - (G[w^2, -w]*G[0, 0, -w])/2 + 
    G[0, -w]*G[0, 0, w] + 3*G[w^(-2), -w]*G[0, 0, w] - 
    6*G[-w^(-1), -w]*G[0, 0, w] + G[w^2, -w]*G[0, 0, w] + 
    G[w^(-2), -w]*G[0, 1, -w] - G[-w^(-1), -w]*G[0, 1, -w] + 
    G[w^2, -w]*G[0, 1, -w] - G[0, -w]*G[0, -w^(-1), -w] + 
    2*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] - 
    3*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] + 
    (G[w^(-2), -w]*G[0, -w, -w])/2 - (5*G[-w^(-1), -w]*G[0, -w, -w])/2 - 
    (3*G[w^2, -w]*G[0, -w, -w])/2 - G[w^(-2), -w]*G[1, -w, -w] + 
    5*G[-w^(-1), -w]*G[1, -w, -w] + 3*G[w^2, -w]*G[1, -w, -w] - 
    G[0, -w]*G[w^(-2), 0, -w] + G[0, w]*G[w^(-2), 0, -w] + 
    2*G[1, -w]*G[w^(-2), 0, -w] + 2*G[0, -w]*G[w^(-2), -w^(-1), -w] - 
    4*G[1, -w]*G[w^(-2), -w^(-1), -w] - G[0, -w]*G[-w^(-1), 0, 1] + 
    (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 + (G[-w^(-1), -w]*G[-w^(-1), 0, 1])/
     2 + (G[w^2, -w]*G[-w^(-1), 0, 1])/2 - 3*G[0, w]*G[-w^(-1), 0, -w] + 
    (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 - 
    (7*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 - (G[w^2, -w]*G[-w^(-1), 0, -w])/
     2 + 2*G[0, -w]*G[-w^(-1), 1, 1] - G[w^(-2), -w]*G[-w^(-1), 1, 1] - 
    G[-w^(-1), -w]*G[-w^(-1), 1, 1] - G[w^2, -w]*G[-w^(-1), 1, 1] - 
    3*G[w^(-2), -w]*G[-w^(-1), 1, -w] + 7*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + 
    G[w^2, -w]*G[-w^(-1), 1, -w] - 3*G[0, -w]*G[-w^(-1), -w^(-1), -w] + 
    6*G[1, -w]*G[-w^(-1), -w^(-1), -w] - G[0, -w]*G[-w, 0, 1] + 
    (G[w^(-2), -w]*G[-w, 0, 1])/2 + (G[-w^(-1), -w]*G[-w, 0, 1])/2 + 
    (G[w^2, -w]*G[-w, 0, 1])/2 + 2*G[0, -w]*G[-w, 1, 1] - 
    G[w^(-2), -w]*G[-w, 1, 1] - G[-w^(-1), -w]*G[-w, 1, 1] - 
    G[w^2, -w]*G[-w, 1, 1] - G[0, -w]*G[w^2, 0, -w] - G[0, w]*G[w^2, 0, -w] + 
    2*G[1, -w]*G[w^2, 0, -w] + 2*G[0, -w]*G[w^2, -w, -w] - 
    4*G[1, -w]*G[w^2, -w, -w] - G[0, 0, 0, -w] + 3*G[0, 0, 0, w] + 
    2*G[0, 0, 1, -w] + G[0, -w^(-1), 0, -w] - 2*G[0, -w^(-1), 1, -w] + 
    G[0, -w, 0, -w] - 2*G[0, -w, 1, -w] + 3*G[0, -w, -w, -w] - 
    6*G[1, -w, -w, -w] - 3*G[r1, 0, 0, w] - 3*G[r2, 0, 0, w] + 
    G[w^(-2), 0, 0, -w] - 2*G[w^(-2), 0, 1, -w] - 
    2*G[w^(-2), -w^(-1), 0, -w] + 4*G[w^(-2), -w^(-1), 1, -w] + 
    3*G[-w^(-1), 0, -w, -w] - 6*G[-w^(-1), 1, -w, -w] + 
    3*G[-w^(-1), -w^(-1), 0, -w] - 6*G[-w^(-1), -w^(-1), 1, -w] + 
    G[w^2, 0, 0, -w] - 2*G[w^2, 0, 1, -w] - 2*G[w^2, -w, 0, -w] + 
    4*G[w^2, -w, 1, -w] - 2*Zeta[3]) - 
  16*((-3*Pi^2*G[0, -w])/4 - 3*G[0, -w]^3 - (Pi^2*G[0, w])/2 + 
    (Pi^2*G[1, -w])/3 + 28*G[0, -w]^2*G[1, -w] - 76*G[0, -w]*G[1, -w]^2 + 
    64*G[1, -w]^3 + (Pi^2*G[r1, w])/3 + (Pi^2*G[r2, w])/3 + 
    (Pi^2*G[w^(-2), -w])/12 - (G[0, -w]^2*G[w^(-2), -w])/2 + 
    G[0, -w]*G[0, w]*G[w^(-2), -w] + G[0, -w]*G[1, -w]*G[w^(-2), -w] - 
    (3*G[0, -w]^2*G[-w^(-1), 1])/2 + 3*G[0, -w]*G[1, -w]*G[-w^(-1), 1] + 
    (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/2 - G[1, -w]*G[w^(-2), -w]*
     G[-w^(-1), 1] + (Pi^2*G[-w^(-1), -w])/2 - (9*G[0, -w]^2*G[-w^(-1), -w])/
     2 - 5*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 19*G[0, -w]*G[1, -w]*
     G[-w^(-1), -w] - 20*G[1, -w]^2*G[-w^(-1), -w] + 
    (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 - 3*G[1, -w]*G[w^(-2), -w]*
     G[-w^(-1), -w] + G[0, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] - 
    2*G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] - (11*G[0, -w]*G[-w^(-1), -w]^2)/
     2 + 11*G[1, -w]*G[-w^(-1), -w]^2 - (3*G[0, -w]^2*G[-w, 1])/2 + 
    3*G[0, -w]*G[1, -w]*G[-w, 1] + (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 - 
    G[1, -w]*G[w^(-2), -w]*G[-w, 1] + G[0, -w]*G[-w^(-1), -w]*G[-w, 1] - 
    2*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + (Pi^2*G[w^2, -w])/12 - 
    (G[0, -w]^2*G[w^2, -w])/2 - G[0, -w]*G[0, w]*G[w^2, -w] + 
    G[0, -w]*G[1, -w]*G[w^2, -w] + (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 - 
    G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] - (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/
     2 + G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] + (G[0, -w]*G[-w, 1]*G[w^2, -w])/
     2 - G[1, -w]*G[-w, 1]*G[w^2, -w] + (9*G[0, -w]*G[0, 0, -w])/2 - 
    13*G[1, -w]*G[0, 0, -w] + (G[w^(-2), -w]*G[0, 0, -w])/2 + 
    (3*G[-w^(-1), -w]*G[0, 0, -w])/2 + (G[w^2, -w]*G[0, 0, -w])/2 - 
    3*G[0, -w]*G[0, 0, w] - 3*G[w^(-2), -w]*G[0, 0, w] + 
    10*G[-w^(-1), -w]*G[0, 0, w] - G[w^2, -w]*G[0, 0, w] - 
    18*G[0, -w]*G[0, 1, -w] + 44*G[1, -w]*G[0, 1, -w] - 
    G[w^(-2), -w]*G[0, 1, -w] - 3*G[-w^(-1), -w]*G[0, 1, -w] - 
    G[w^2, -w]*G[0, 1, -w] + (9*G[0, -w]*G[0, -w^(-1), -w])/2 - 
    9*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] + 
    5*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] - 
    (G[w^(-2), -w]*G[0, -w, -w])/2 + (9*G[-w^(-1), -w]*G[0, -w, -w])/2 + 
    (3*G[w^2, -w]*G[0, -w, -w])/2 - 22*G[0, -w]*G[1, 0, -w] + 
    52*G[1, -w]*G[1, 0, -w] - 4*G[-w^(-1), -w]*G[1, 0, -w] + 
    56*G[0, -w]*G[1, 1, -w] - 128*G[1, -w]*G[1, 1, -w] + 
    8*G[-w^(-1), -w]*G[1, 1, -w] - 6*G[0, -w]*G[1, -w^(-1), -w] + 
    12*G[1, -w]*G[1, -w^(-1), -w] + 4*G[0, -w]*G[1, -w, -w] - 
    8*G[1, -w]*G[1, -w, -w] + G[w^(-2), -w]*G[1, -w, -w] - 
    9*G[-w^(-1), -w]*G[1, -w, -w] - 3*G[w^2, -w]*G[1, -w, -w] + 
    G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] - 
    2*G[1, -w]*G[w^(-2), 0, -w] - 2*G[0, -w]*G[w^(-2), -w^(-1), -w] + 
    4*G[1, -w]*G[w^(-2), -w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), 0, 1])/2 - 
    (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 - G[-w^(-1), -w]*G[-w^(-1), 0, 1] - 
    (G[w^2, -w]*G[-w^(-1), 0, 1])/2 + (11*G[0, -w]*G[-w^(-1), 0, -w])/2 + 
    5*G[0, w]*G[-w^(-1), 0, -w] - 11*G[1, -w]*G[-w^(-1), 0, -w] - 
    (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 + 
    (11*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 + (G[w^2, -w]*G[-w^(-1), 0, -w])/
     2 - 3*G[0, -w]*G[-w^(-1), 1, 1] + G[w^(-2), -w]*G[-w^(-1), 1, 1] + 
    2*G[-w^(-1), -w]*G[-w^(-1), 1, 1] + G[w^2, -w]*G[-w^(-1), 1, 1] - 
    10*G[0, -w]*G[-w^(-1), 1, -w] + 20*G[1, -w]*G[-w^(-1), 1, -w] + 
    3*G[w^(-2), -w]*G[-w^(-1), 1, -w] - 11*G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 
    G[w^2, -w]*G[-w^(-1), 1, -w] + (9*G[0, -w]*G[-w^(-1), -w^(-1), -w])/2 - 
    9*G[1, -w]*G[-w^(-1), -w^(-1), -w] + (3*G[0, -w]*G[-w, 0, 1])/2 - 
    (G[w^(-2), -w]*G[-w, 0, 1])/2 - G[-w^(-1), -w]*G[-w, 0, 1] - 
    (G[w^2, -w]*G[-w, 0, 1])/2 - 3*G[0, -w]*G[-w, 1, 1] + 
    G[w^(-2), -w]*G[-w, 1, 1] + 2*G[-w^(-1), -w]*G[-w, 1, 1] + 
    G[w^2, -w]*G[-w, 1, 1] + G[0, -w]*G[w^2, 0, -w] + G[0, w]*G[w^2, 0, -w] - 
    2*G[1, -w]*G[w^2, 0, -w] - 2*G[0, -w]*G[w^2, -w, -w] + 
    4*G[1, -w]*G[w^2, -w, -w] - 6*G[0, -1, 0, w] - (3*G[0, 0, 0, -w])/2 - 
    2*G[0, 0, 0, w] + 3*G[0, 0, 1, -w] + (5*G[0, 0, -w, -w])/2 + 
    12*G[0, 1, 0, -w] - 2*G[0, 1, 0, w] - 24*G[0, 1, 1, -w] - 
    5*G[0, 1, -w, -w] - (9*G[0, -w^(-1), 0, -w])/2 + 9*G[0, -w^(-1), 1, -w] - 
    2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - (9*G[0, -w, -w, -w])/2 + 
    10*G[1, 0, 0, -w] - 20*G[1, 0, 1, -w] - 4*G[1, 0, -w, -w] - 
    32*G[1, 1, 0, -w] + 64*G[1, 1, 1, -w] + 8*G[1, 1, -w, -w] + 
    6*G[1, -w^(-1), 0, -w] - 12*G[1, -w^(-1), 1, -w] + 2*G[1, -w, 0, -w] - 
    4*G[1, -w, 1, -w] + 9*G[1, -w, -w, -w] + 6*G[r1, 0, 0, w] + 
    6*G[r2, 0, 0, w] - G[w^(-2), 0, 0, -w] + 2*G[w^(-2), 0, 1, -w] + 
    2*G[w^(-2), -w^(-1), 0, -w] - 4*G[w^(-2), -w^(-1), 1, -w] - 
    (5*G[-w^(-1), 0, 0, -w])/2 + 5*G[-w^(-1), 0, 1, -w] - 
    (11*G[-w^(-1), 0, -w, -w])/2 + 4*G[-w^(-1), 1, 0, -w] - 
    8*G[-w^(-1), 1, 1, -w] + 11*G[-w^(-1), 1, -w, -w] - 
    (9*G[-w^(-1), -w^(-1), 0, -w])/2 + 9*G[-w^(-1), -w^(-1), 1, -w] - 
    G[w^2, 0, 0, -w] + 2*G[w^2, 0, 1, -w] + 2*G[w^2, -w, 0, -w] - 
    4*G[w^2, -w, 1, -w] - Zeta[3]) - 
  8*(((-23*I)/162)*Pi^3 + (Pi^2*G[0, w])/3 + (Pi^2*G[-I, r1])/2 - 
    (Pi^2*G[-I, w])/2 + (Pi^2*G[I, r1])/2 - (Pi^2*G[I, w])/2 + 
    (Pi^2*G[r1, w])/6 + (Pi^2*G[r2, w])/6 + 3*G[0, 0, 0, w] + 
    4*G[-I, 0, 0, r1] - 4*G[-I, 0, 0, w] + 4*G[I, 0, 0, r1] - 
    4*G[I, 0, 0, w] - 4*G[1, 0, 0, w] + 3*G[r1, 0, 0, w] + 3*G[r2, 0, 0, w] + 
    (2*Pi*GI[0, r2])/3 + Zeta[3]/3) - 14*Zeta[3] + 
  2*(2*G[0, w^2]^3 - 2*G[0, w^2]^2*G[r61, w^2] - 2*G[0, w^2]^2*G[r62, w^2] - 
    4*G[0, w^2]^2*G[w^(-2), w^2] + 4*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    4*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 2*G[0, w^2]*G[w^(-2), w^2]^2 - 
    2*G[r61, w^2]*G[w^(-2), w^2]^2 - 2*G[r62, w^2]*G[w^(-2), w^2]^2 - 
    4*G[0, w^2]*G[0, 0, w^2] + 2*G[r61, w^2]*G[0, 0, w^2] + 
    2*G[r62, w^2]*G[0, 0, w^2] + 2*G[w^(-2), w^2]*G[0, 0, w^2] + 
    2*G[0, w^2]*G[0, r61, w^2] - 2*G[w^(-2), w^2]*G[0, r61, w^2] + 
    2*G[0, w^2]*G[0, r62, w^2] - 2*G[w^(-2), w^2]*G[0, r62, w^2] + 
    2*G[0, w^2]*G[0, w^(-2), w^2] - 2*G[r61, w^2]*G[0, w^(-2), w^2] - 
    2*G[r62, w^2]*G[0, w^(-2), w^2] - 2*G[0, w^2]*G[0, w^2, w^2] + 
    2*G[w^(-2), w^2]*G[0, w^2, w^2] + 2*G[0, w^2]*G[r61, w^2, w^2] - 
    2*G[w^(-2), w^2]*G[r61, w^2, w^2] + 2*G[0, w^2]*G[r62, w^2, w^2] - 
    2*G[w^(-2), w^2]*G[r62, w^2, w^2] + 4*G[0, w^2]*G[w^(-2), 0, w^2] - 
    2*G[r61, w^2]*G[w^(-2), 0, w^2] - 2*G[r62, w^2]*G[w^(-2), 0, w^2] - 
    2*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 2*G[0, w^2]*G[w^(-2), r61, w^2] + 
    2*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 2*G[0, w^2]*G[w^(-2), r62, w^2] + 
    2*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
    2*G[0, w^2]*G[w^(-2), w^(-2), w^2] + 2*G[r61, w^2]*
     G[w^(-2), w^(-2), w^2] + 2*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
    2*G[0, 0, 0, w^2] - 2*G[0, 0, r61, w^2] - 2*G[0, 0, r62, w^2] + 
    2*G[0, 0, w^2, w^2] - 2*G[0, r61, w^2, w^2] - 2*G[0, r62, w^2, w^2] - 
    2*G[0, w^(-2), 0, w^2] + 2*G[0, w^(-2), r61, w^2] + 
    2*G[0, w^(-2), r62, w^2] + 2*G[0, w^2, w^2, w^2] - 
    2*G[r61, w^2, w^2, w^2] - 2*G[r62, w^2, w^2, w^2] - 
    2*G[w^(-2), 0, 0, w^2] + 2*G[w^(-2), 0, r61, w^2] + 
    2*G[w^(-2), 0, r62, w^2] - 2*G[w^(-2), 0, w^2, w^2] + 
    2*G[w^(-2), r61, w^2, w^2] + 2*G[w^(-2), r62, w^2, w^2] + 
    2*G[w^(-2), w^(-2), 0, w^2] - 2*G[w^(-2), w^(-2), r61, w^2] - 
    2*G[w^(-2), w^(-2), r62, w^2] + 2*Zeta[3]) - 
  2*((-8*Pi^2*G[0, w^2])/9 - 6*G[0, -w]^2*G[0, w^2] + (73*G[0, w^2]^3)/3 + 
    (2*Pi^2*G[1, r7])/9 + (46*G[0, w^2]^2*G[1, r7])/3 + 
    12*G[0, -w]*G[0, w^2]*G[1, -w] + (8*Pi^2*G[1, w^2])/9 - 
    132*G[0, w^2]^2*G[1, w^2] - (160*G[0, w^2]*G[1, r7]*G[1, w^2])/3 + 
    192*G[0, w^2]*G[1, w^2]^2 + (128*G[1, r7]*G[1, w^2]^2)/3 - 
    (256*G[1, w^2]^3)/3 + (4*Pi^2*G[r61, w^2])/9 - 
    (175*G[0, w^2]^2*G[r61, w^2])/3 - (76*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 + 
    184*G[0, w^2]*G[1, w^2]*G[r61, w^2] + 
    (128*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - 128*G[1, w^2]^2*G[r61, w^2] + 
    (136*G[0, w^2]*G[r61, w^2]^2)/3 + (32*G[1, r7]*G[r61, w^2]^2)/3 - 
    64*G[1, w^2]*G[r61, w^2]^2 - (32*G[r61, w^2]^3)/3 + 
    (4*Pi^2*G[r62, w^2])/9 - (175*G[0, w^2]^2*G[r62, w^2])/3 - 
    (76*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 184*G[0, w^2]*G[1, w^2]*
     G[r62, w^2] + (128*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 
    128*G[1, w^2]^2*G[r62, w^2] + (272*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
    (64*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 128*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] - 32*G[r61, w^2]^2*G[r62, w^2] + 
    (136*G[0, w^2]*G[r62, w^2]^2)/3 + (32*G[1, r7]*G[r62, w^2]^2)/3 - 
    64*G[1, w^2]*G[r62, w^2]^2 - 32*G[r61, w^2]*G[r62, w^2]^2 - 
    (32*G[r62, w^2]^3)/3 - G[0, -w]^2*G[w^(-2), w^2] - 
    5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + (112*G[0, w^2]^2*G[w^(-2), w^2])/
     3 + (34*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 
    10*G[0, -w]*G[1, -w]*G[w^(-2), w^2] + 10*G[0, w^2]*G[1, -w]*
     G[w^(-2), w^2] - 16*G[1, -w]^2*G[w^(-2), w^2] + 
    8*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - 68*G[0, w^2]*G[1, w^2]*
     G[w^(-2), w^2] - 16*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] - 
    16*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 32*G[1, w^2]^2*G[w^(-2), w^2] + 
    4*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 54*G[0, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] - (28*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
    8*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 48*G[1, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] + (56*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
    4*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 54*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - (28*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
    8*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 48*G[1, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + (112*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (56*G[r62, w^2]^2*G[w^(-2), w^2])/3 - (3*G[0, -w]*G[w^(-2), w^2]^2)/2 + 
    (31*G[0, w^2]*G[w^(-2), w^2]^2)/6 + (3*G[1, r7]*G[w^(-2), w^2]^2)/2 + 
    3*G[1, -w]*G[w^(-2), w^2]^2 - 3*G[1, w^2]*G[w^(-2), w^2]^2 - 
    (11*G[r61, w^2]*G[w^(-2), w^2]^2)/3 - (11*G[r62, w^2]*G[w^(-2), w^2]^2)/
     3 + 6*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 12*G[0, w^2]*G[1, -w]*
     G[-w^(-1), -w] - 3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
    6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 7*G[0, -w]^2*G[-w^(-1), w^2] + 
    5*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 14*G[0, w^2]^2*G[-w^(-1), w^2] + 
    10*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] - 22*G[0, -w]*G[1, -w]*
     G[-w^(-1), w^2] - 10*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] + 
    16*G[1, -w]^2*G[-w^(-1), w^2] - 8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
    44*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 16*G[1, r7]*G[1, w^2]*
     G[-w^(-1), w^2] + 16*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
    32*G[1, w^2]^2*G[-w^(-1), w^2] - 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
    12*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 8*G[1, r7]*G[r61, w^2]*
     G[-w^(-1), w^2] + 8*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
    24*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 4*G[0, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] - 12*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
    8*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] + 8*G[1, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] + 24*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 3*G[1, r7]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 6*G[1, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] + (3*G[0, -w]*G[-w^(-1), w^2]^2)/2 + 
    (3*G[0, w^2]*G[-w^(-1), w^2]^2)/2 + (3*G[1, r7]*G[-w^(-1), w^2]^2)/2 - 
    3*G[1, -w]*G[-w^(-1), w^2]^2 - 3*G[1, w^2]*G[-w^(-1), w^2]^2 + 
    7*G[0, -w]^2*G[-w, w^2] + 5*G[0, -w]*G[0, w^2]*G[-w, w^2] + 
    14*G[0, w^2]^2*G[-w, w^2] + 10*G[0, w^2]*G[1, r7]*G[-w, w^2] - 
    22*G[0, -w]*G[1, -w]*G[-w, w^2] - 10*G[0, w^2]*G[1, -w]*G[-w, w^2] + 
    16*G[1, -w]^2*G[-w, w^2] - 8*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
    44*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 16*G[1, r7]*G[1, w^2]*G[-w, w^2] + 
    16*G[1, -w]*G[1, w^2]*G[-w, w^2] + 32*G[1, w^2]^2*G[-w, w^2] - 
    4*G[0, -w]*G[r61, w^2]*G[-w, w^2] - 12*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 
    8*G[1, r7]*G[r61, w^2]*G[-w, w^2] + 8*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
    24*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 4*G[0, -w]*G[r62, w^2]*G[-w, w^2] - 
    12*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 8*G[1, r7]*G[r62, w^2]*G[-w, w^2] + 
    8*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 24*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
    3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 3*G[1, r7]*G[w^(-2), w^2]*
     G[-w, w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
    3*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] + 6*G[1, -w]*G[-w^(-1), -w]*
     G[-w, w^2] + 3*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
    3*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 3*G[1, r7]*G[-w^(-1), w^2]*
     G[-w, w^2] - 6*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    6*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + (3*G[0, -w]*G[-w, w^2]^2)/2 + 
    (3*G[0, w^2]*G[-w, w^2]^2)/2 + (3*G[1, r7]*G[-w, w^2]^2)/2 - 
    3*G[1, -w]*G[-w, w^2]^2 - 3*G[1, w^2]*G[-w, w^2]^2 + 
    6*G[0, w^2]*G[0, 0, -w] + G[w^(-2), w^2]*G[0, 0, -w] - 
    7*G[-w^(-1), w^2]*G[0, 0, -w] - 7*G[-w, w^2]*G[0, 0, -w] + 
    6*G[0, -w]*G[0, 0, w^2] - (146*G[0, w^2]*G[0, 0, w^2])/3 - 
    (46*G[1, r7]*G[0, 0, w^2])/3 - 12*G[1, -w]*G[0, 0, w^2] + 
    (244*G[1, w^2]*G[0, 0, w^2])/3 + (103*G[r61, w^2]*G[0, 0, w^2])/3 + 
    (103*G[r62, w^2]*G[0, 0, w^2])/3 - (52*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
    9*G[-w^(-1), w^2]*G[0, 0, w^2] - 9*G[-w, w^2]*G[0, 0, w^2] - 
    10*G[0, w^2]*G[0, 1, r7] + 16*G[1, w^2]*G[0, 1, r7] + 
    8*G[r61, w^2]*G[0, 1, r7] + 8*G[r62, w^2]*G[0, 1, r7] - 
    3*G[w^(-2), w^2]*G[0, 1, r7] - 3*G[-w^(-1), w^2]*G[0, 1, r7] - 
    3*G[-w, w^2]*G[0, 1, r7] - 12*G[0, w^2]*G[0, 1, -w] - 
    2*G[w^(-2), w^2]*G[0, 1, -w] + 14*G[-w^(-1), w^2]*G[0, 1, -w] + 
    14*G[-w, w^2]*G[0, 1, -w] + (244*G[0, w^2]*G[0, 1, w^2])/3 + 
    (80*G[1, r7]*G[0, 1, w^2])/3 - (320*G[1, w^2]*G[0, 1, w^2])/3 - 
    (152*G[r61, w^2]*G[0, 1, w^2])/3 - (152*G[r62, w^2]*G[0, 1, w^2])/3 + 
    (38*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 10*G[-w^(-1), w^2]*G[0, 1, w^2] + 
    10*G[-w, w^2]*G[0, 1, w^2] + 33*G[0, w^2]*G[0, r61, w^2] + 
    12*G[1, r7]*G[0, r61, w^2] - 48*G[1, w^2]*G[0, r61, w^2] - 
    24*G[r61, w^2]*G[0, r61, w^2] - 24*G[r62, w^2]*G[0, r61, w^2] + 
    11*G[w^(-2), w^2]*G[0, r61, w^2] + 4*G[-w^(-1), w^2]*G[0, r61, w^2] + 
    4*G[-w, w^2]*G[0, r61, w^2] + 33*G[0, w^2]*G[0, r62, w^2] + 
    12*G[1, r7]*G[0, r62, w^2] - 48*G[1, w^2]*G[0, r62, w^2] - 
    24*G[r61, w^2]*G[0, r62, w^2] - 24*G[r62, w^2]*G[0, r62, w^2] + 
    11*G[w^(-2), w^2]*G[0, r62, w^2] + 4*G[-w^(-1), w^2]*G[0, r62, w^2] + 
    4*G[-w, w^2]*G[0, r62, w^2] + 5*G[0, -w]*G[0, w^(-2), w^2] - 
    20*G[0, w^2]*G[0, w^(-2), w^2] - 5*G[1, r7]*G[0, w^(-2), w^2] - 
    10*G[1, -w]*G[0, w^(-2), w^2] + 10*G[1, w^2]*G[0, w^(-2), w^2] + 
    15*G[r61, w^2]*G[0, w^(-2), w^2] + 15*G[r62, w^2]*G[0, w^(-2), w^2] - 
    11*G[0, -w]*G[0, -w^(-1), w^2] - 5*G[0, w^2]*G[0, -w^(-1), w^2] - 
    5*G[1, r7]*G[0, -w^(-1), w^2] + 22*G[1, -w]*G[0, -w^(-1), w^2] + 
    10*G[1, w^2]*G[0, -w^(-1), w^2] + 6*G[0, w^2]*G[0, -w, -w] - 
    3*G[w^(-2), w^2]*G[0, -w, -w] - 3*G[-w^(-1), w^2]*G[0, -w, -w] - 
    3*G[-w, w^2]*G[0, -w, -w] - 11*G[0, -w]*G[0, -w, w^2] - 
    5*G[0, w^2]*G[0, -w, w^2] - 5*G[1, r7]*G[0, -w, w^2] + 
    22*G[1, -w]*G[0, -w, w^2] + 10*G[1, w^2]*G[0, -w, w^2] + 
    4*G[0, -w]*G[0, w^2, w^2] + (37*G[0, w^2]*G[0, w^2, w^2])/3 + 
    (4*G[1, r7]*G[0, w^2, w^2])/3 - 8*G[1, -w]*G[0, w^2, w^2] - 
    (64*G[1, w^2]*G[0, w^2, w^2])/3 - (16*G[r61, w^2]*G[0, w^2, w^2])/3 - 
    (16*G[r62, w^2]*G[0, w^2, w^2])/3 + (11*G[w^(-2), w^2]*G[0, w^2, w^2])/
     3 - 8*G[w^(-2), w^2]*G[1, 0, -w] + 8*G[-w^(-1), w^2]*G[1, 0, -w] + 
    8*G[-w, w^2]*G[1, 0, -w] + (304*G[0, w^2]*G[1, 0, w^2])/3 + 
    (80*G[1, r7]*G[1, 0, w^2])/3 - (416*G[1, w^2]*G[1, 0, w^2])/3 - 
    (200*G[r61, w^2]*G[1, 0, w^2])/3 - (200*G[r62, w^2]*G[1, 0, w^2])/3 + 
    (56*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 16*G[-w^(-1), w^2]*G[1, 0, w^2] + 
    16*G[-w, w^2]*G[1, 0, w^2] + (40*G[0, w^2]*G[1, 1, r7])/3 - 
    (64*G[1, w^2]*G[1, 1, r7])/3 - (32*G[r61, w^2]*G[1, 1, r7])/3 - 
    (32*G[r62, w^2]*G[1, 1, r7])/3 + 4*G[w^(-2), w^2]*G[1, 1, r7] + 
    4*G[-w^(-1), w^2]*G[1, 1, r7] + 4*G[-w, w^2]*G[1, 1, r7] + 
    16*G[w^(-2), w^2]*G[1, 1, -w] - 16*G[-w^(-1), w^2]*G[1, 1, -w] - 
    16*G[-w, w^2]*G[1, 1, -w] - (416*G[0, w^2]*G[1, 1, w^2])/3 - 
    (128*G[1, r7]*G[1, 1, w^2])/3 + (512*G[1, w^2]*G[1, 1, w^2])/3 + 
    (256*G[r61, w^2]*G[1, 1, w^2])/3 + (256*G[r62, w^2]*G[1, 1, w^2])/3 - 
    16*G[w^(-2), w^2]*G[1, 1, w^2] - 16*G[-w^(-1), w^2]*G[1, 1, w^2] - 
    16*G[-w, w^2]*G[1, 1, w^2] - (200*G[0, w^2]*G[1, r61, w^2])/3 - 
    (64*G[1, r7]*G[1, r61, w^2])/3 + (256*G[1, w^2]*G[1, r61, w^2])/3 + 
    (128*G[r61, w^2]*G[1, r61, w^2])/3 + (128*G[r62, w^2]*G[1, r61, w^2])/3 - 
    (32*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 8*G[-w^(-1), w^2]*G[1, r61, w^2] - 
    8*G[-w, w^2]*G[1, r61, w^2] - (200*G[0, w^2]*G[1, r62, w^2])/3 - 
    (64*G[1, r7]*G[1, r62, w^2])/3 + (256*G[1, w^2]*G[1, r62, w^2])/3 + 
    (128*G[r61, w^2]*G[1, r62, w^2])/3 + (128*G[r62, w^2]*G[1, r62, w^2])/3 - 
    (32*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 8*G[-w^(-1), w^2]*G[1, r62, w^2] - 
    8*G[-w, w^2]*G[1, r62, w^2] - 8*G[0, -w]*G[1, w^(-2), w^2] + 
    (80*G[0, w^2]*G[1, w^(-2), w^2])/3 + 8*G[1, r7]*G[1, w^(-2), w^2] + 
    16*G[1, -w]*G[1, w^(-2), w^2] - 16*G[1, w^2]*G[1, w^(-2), w^2] - 
    (56*G[r61, w^2]*G[1, w^(-2), w^2])/3 - (56*G[r62, w^2]*G[1, w^(-2), w^2])/
     3 + 8*G[0, -w]*G[1, -w^(-1), w^2] + 8*G[0, w^2]*G[1, -w^(-1), w^2] + 
    8*G[1, r7]*G[1, -w^(-1), w^2] - 16*G[1, -w]*G[1, -w^(-1), w^2] - 
    16*G[1, w^2]*G[1, -w^(-1), w^2] - 12*G[0, w^2]*G[1, -w, -w] + 
    6*G[w^(-2), w^2]*G[1, -w, -w] + 6*G[-w^(-1), w^2]*G[1, -w, -w] + 
    6*G[-w, w^2]*G[1, -w, -w] + 8*G[0, -w]*G[1, -w, w^2] + 
    8*G[0, w^2]*G[1, -w, w^2] + 8*G[1, r7]*G[1, -w, w^2] - 
    16*G[1, -w]*G[1, -w, w^2] - 16*G[1, w^2]*G[1, -w, w^2] + 
    8*G[0, w^2]*G[1, w^2, w^2] - 8*G[r61, w^2]*G[1, w^2, w^2] - 
    8*G[r62, w^2]*G[1, w^2, w^2] + (148*G[0, w^2]*G[r61, 0, w^2])/3 + 
    (40*G[1, r7]*G[r61, 0, w^2])/3 - (208*G[1, w^2]*G[r61, 0, w^2])/3 - 
    (100*G[r61, w^2]*G[r61, 0, w^2])/3 - (100*G[r62, w^2]*G[r61, 0, w^2])/3 + 
    (44*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 4*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    4*G[-w, w^2]*G[r61, 0, w^2] - (200*G[0, w^2]*G[r61, 1, w^2])/3 - 
    (64*G[1, r7]*G[r61, 1, w^2])/3 + (256*G[1, w^2]*G[r61, 1, w^2])/3 + 
    (128*G[r61, w^2]*G[r61, 1, w^2])/3 + (128*G[r62, w^2]*G[r61, 1, w^2])/3 - 
    (32*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 8*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    8*G[-w, w^2]*G[r61, 1, w^2] - (100*G[0, w^2]*G[r61, r61, w^2])/3 - 
    (32*G[1, r7]*G[r61, r61, w^2])/3 + (128*G[1, w^2]*G[r61, r61, w^2])/3 + 
    (64*G[r61, w^2]*G[r61, r61, w^2])/3 + (64*G[r62, w^2]*G[r61, r61, w^2])/
     3 - (28*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
    (100*G[0, w^2]*G[r61, r62, w^2])/3 - (32*G[1, r7]*G[r61, r62, w^2])/3 + 
    (128*G[1, w^2]*G[r61, r62, w^2])/3 + (64*G[r61, w^2]*G[r61, r62, w^2])/
     3 + (64*G[r62, w^2]*G[r61, r62, w^2])/3 - 
    (28*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 4*G[0, -w]*G[r61, w^(-2), w^2] + 
    (40*G[0, w^2]*G[r61, w^(-2), w^2])/3 + 4*G[1, r7]*G[r61, w^(-2), w^2] + 
    8*G[1, -w]*G[r61, w^(-2), w^2] - 8*G[1, w^2]*G[r61, w^(-2), w^2] - 
    (28*G[r61, w^2]*G[r61, w^(-2), w^2])/3 - 
    (28*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + 
    4*G[0, -w]*G[r61, -w^(-1), w^2] + 4*G[0, w^2]*G[r61, -w^(-1), w^2] + 
    4*G[1, r7]*G[r61, -w^(-1), w^2] - 8*G[1, -w]*G[r61, -w^(-1), w^2] - 
    8*G[1, w^2]*G[r61, -w^(-1), w^2] + 4*G[0, -w]*G[r61, -w, w^2] + 
    4*G[0, w^2]*G[r61, -w, w^2] + 4*G[1, r7]*G[r61, -w, w^2] - 
    8*G[1, -w]*G[r61, -w, w^2] - 8*G[1, w^2]*G[r61, -w, w^2] - 
    4*G[0, -w]*G[r61, w^2, w^2] - (49*G[0, w^2]*G[r61, w^2, w^2])/3 - 
    (4*G[1, r7]*G[r61, w^2, w^2])/3 + 8*G[1, -w]*G[r61, w^2, w^2] + 
    (64*G[1, w^2]*G[r61, w^2, w^2])/3 + (28*G[r61, w^2]*G[r61, w^2, w^2])/3 + 
    (28*G[r62, w^2]*G[r61, w^2, w^2])/3 - 
    (11*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + (148*G[0, w^2]*G[r62, 0, w^2])/
     3 + (40*G[1, r7]*G[r62, 0, w^2])/3 - (208*G[1, w^2]*G[r62, 0, w^2])/3 - 
    (100*G[r61, w^2]*G[r62, 0, w^2])/3 - (100*G[r62, w^2]*G[r62, 0, w^2])/3 + 
    (44*G[w^(-2), w^2]*G[r62, 0, w^2])/3 + 4*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
    4*G[-w, w^2]*G[r62, 0, w^2] - (200*G[0, w^2]*G[r62, 1, w^2])/3 - 
    (64*G[1, r7]*G[r62, 1, w^2])/3 + (256*G[1, w^2]*G[r62, 1, w^2])/3 + 
    (128*G[r61, w^2]*G[r62, 1, w^2])/3 + (128*G[r62, w^2]*G[r62, 1, w^2])/3 - 
    (32*G[w^(-2), w^2]*G[r62, 1, w^2])/3 - 8*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
    8*G[-w, w^2]*G[r62, 1, w^2] - (100*G[0, w^2]*G[r62, r61, w^2])/3 - 
    (32*G[1, r7]*G[r62, r61, w^2])/3 + (128*G[1, w^2]*G[r62, r61, w^2])/3 + 
    (64*G[r61, w^2]*G[r62, r61, w^2])/3 + (64*G[r62, w^2]*G[r62, r61, w^2])/
     3 - (28*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - 
    (100*G[0, w^2]*G[r62, r62, w^2])/3 - (32*G[1, r7]*G[r62, r62, w^2])/3 + 
    (128*G[1, w^2]*G[r62, r62, w^2])/3 + (64*G[r61, w^2]*G[r62, r62, w^2])/
     3 + (64*G[r62, w^2]*G[r62, r62, w^2])/3 - 
    (28*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 4*G[0, -w]*G[r62, w^(-2), w^2] + 
    (40*G[0, w^2]*G[r62, w^(-2), w^2])/3 + 4*G[1, r7]*G[r62, w^(-2), w^2] + 
    8*G[1, -w]*G[r62, w^(-2), w^2] - 8*G[1, w^2]*G[r62, w^(-2), w^2] - 
    (28*G[r61, w^2]*G[r62, w^(-2), w^2])/3 - 
    (28*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + 
    4*G[0, -w]*G[r62, -w^(-1), w^2] + 4*G[0, w^2]*G[r62, -w^(-1), w^2] + 
    4*G[1, r7]*G[r62, -w^(-1), w^2] - 8*G[1, -w]*G[r62, -w^(-1), w^2] - 
    8*G[1, w^2]*G[r62, -w^(-1), w^2] + 4*G[0, -w]*G[r62, -w, w^2] + 
    4*G[0, w^2]*G[r62, -w, w^2] + 4*G[1, r7]*G[r62, -w, w^2] - 
    8*G[1, -w]*G[r62, -w, w^2] - 8*G[1, w^2]*G[r62, -w, w^2] - 
    4*G[0, -w]*G[r62, w^2, w^2] - (49*G[0, w^2]*G[r62, w^2, w^2])/3 - 
    (4*G[1, r7]*G[r62, w^2, w^2])/3 + 8*G[1, -w]*G[r62, w^2, w^2] + 
    (64*G[1, w^2]*G[r62, w^2, w^2])/3 + (28*G[r61, w^2]*G[r62, w^2, w^2])/3 + 
    (28*G[r62, w^2]*G[r62, w^2, w^2])/3 - 
    (11*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + G[0, -w]*G[w^(-2), 0, w^2] - 
    (97*G[0, w^2]*G[w^(-2), 0, w^2])/3 - (19*G[1, r7]*G[w^(-2), 0, w^2])/3 - 
    2*G[1, -w]*G[w^(-2), 0, w^2] + (94*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
    (61*G[r61, w^2]*G[w^(-2), 0, w^2])/3 + (61*G[r62, w^2]*G[w^(-2), 0, w^2])/
     3 - (11*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
    8*G[0, -w]*G[w^(-2), 1, w^2] + (56*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
    8*G[1, r7]*G[w^(-2), 1, w^2] + 16*G[1, -w]*G[w^(-2), 1, w^2] - 
    16*G[1, w^2]*G[w^(-2), 1, w^2] - (32*G[r61, w^2]*G[w^(-2), 1, w^2])/3 - 
    (32*G[r62, w^2]*G[w^(-2), 1, w^2])/3 + (89*G[0, w^2]*G[w^(-2), r61, w^2])/
     3 + (16*G[1, r7]*G[w^(-2), r61, w^2])/3 - 
    (88*G[1, w^2]*G[w^(-2), r61, w^2])/3 - 
    (56*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
    (56*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
    (11*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
    (89*G[0, w^2]*G[w^(-2), r62, w^2])/3 + (16*G[1, r7]*G[w^(-2), r62, w^2])/
     3 - (88*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
    (56*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
    (56*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
    (11*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
    (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/2 - 
    (31*G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
    (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/2 - 
    3*G[1, -w]*G[w^(-2), w^(-2), w^2] + 3*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
    (11*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (11*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (3*G[0, -w]*G[w^(-2), -w^(-1), w^2])/2 - 
    (3*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
    (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 - 
    3*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 
    3*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + (3*G[0, -w]*G[w^(-2), -w, w^2])/2 - 
    (3*G[0, w^2]*G[w^(-2), -w, w^2])/2 - (3*G[1, r7]*G[w^(-2), -w, w^2])/2 - 
    3*G[1, -w]*G[w^(-2), -w, w^2] + 3*G[1, w^2]*G[w^(-2), -w, w^2] - 
    6*G[0, w^2]*G[-w^(-1), 0, -w] + 3*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
    3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 3*G[-w, w^2]*G[-w^(-1), 0, -w] - 
    7*G[0, -w]*G[-w^(-1), 0, w^2] - 19*G[0, w^2]*G[-w^(-1), 0, w^2] - 
    5*G[1, r7]*G[-w^(-1), 0, w^2] + 14*G[1, -w]*G[-w^(-1), 0, w^2] + 
    26*G[1, w^2]*G[-w^(-1), 0, w^2] + 12*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
    12*G[r62, w^2]*G[-w^(-1), 0, w^2] - 3*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
    3*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
    12*G[0, w^2]*G[-w^(-1), 1, -w] - 6*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
    6*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 6*G[-w, w^2]*G[-w^(-1), 1, -w] + 
    8*G[0, -w]*G[-w^(-1), 1, w^2] + 36*G[0, w^2]*G[-w^(-1), 1, w^2] + 
    8*G[1, r7]*G[-w^(-1), 1, w^2] - 16*G[1, -w]*G[-w^(-1), 1, w^2] - 
    48*G[1, w^2]*G[-w^(-1), 1, w^2] - 24*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
    24*G[r62, w^2]*G[-w^(-1), 1, w^2] + 6*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
    6*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    4*G[0, w^2]*G[-w^(-1), r61, w^2] + 4*G[1, r7]*G[-w^(-1), r61, w^2] - 
    8*G[1, w^2]*G[-w^(-1), r61, w^2] + 4*G[0, w^2]*G[-w^(-1), r62, w^2] + 
    4*G[1, r7]*G[-w^(-1), r62, w^2] - 8*G[1, w^2]*G[-w^(-1), r62, w^2] + 
    (3*G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 - 
    (3*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
    (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 - 
    3*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 
    3*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
    (3*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (3*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 - 
    3*G[1, -w]*G[-w^(-1), -w^(-1), w^2] + 
    3*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + (3*G[0, -w]*G[-w^(-1), -w, w^2])/
     2 - (3*G[0, w^2]*G[-w^(-1), -w, w^2])/2 - 
    (3*G[1, r7]*G[-w^(-1), -w, w^2])/2 - 3*G[1, -w]*G[-w^(-1), -w, w^2] + 
    3*G[1, w^2]*G[-w^(-1), -w, w^2] - 7*G[0, -w]*G[-w, 0, w^2] - 
    19*G[0, w^2]*G[-w, 0, w^2] - 5*G[1, r7]*G[-w, 0, w^2] + 
    14*G[1, -w]*G[-w, 0, w^2] + 26*G[1, w^2]*G[-w, 0, w^2] + 
    12*G[r61, w^2]*G[-w, 0, w^2] + 12*G[r62, w^2]*G[-w, 0, w^2] - 
    3*G[w^(-2), w^2]*G[-w, 0, w^2] - 3*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
    3*G[-w, w^2]*G[-w, 0, w^2] + 8*G[0, -w]*G[-w, 1, w^2] + 
    36*G[0, w^2]*G[-w, 1, w^2] + 8*G[1, r7]*G[-w, 1, w^2] - 
    16*G[1, -w]*G[-w, 1, w^2] - 48*G[1, w^2]*G[-w, 1, w^2] - 
    24*G[r61, w^2]*G[-w, 1, w^2] - 24*G[r62, w^2]*G[-w, 1, w^2] + 
    6*G[w^(-2), w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
    6*G[-w, w^2]*G[-w, 1, w^2] + 4*G[0, w^2]*G[-w, r61, w^2] + 
    4*G[1, r7]*G[-w, r61, w^2] - 8*G[1, w^2]*G[-w, r61, w^2] + 
    4*G[0, w^2]*G[-w, r62, w^2] + 4*G[1, r7]*G[-w, r62, w^2] - 
    8*G[1, w^2]*G[-w, r62, w^2] + (3*G[0, -w]*G[-w, w^(-2), w^2])/2 - 
    (3*G[0, w^2]*G[-w, w^(-2), w^2])/2 - (3*G[1, r7]*G[-w, w^(-2), w^2])/2 - 
    3*G[1, -w]*G[-w, w^(-2), w^2] + 3*G[1, w^2]*G[-w, w^(-2), w^2] + 
    (3*G[0, -w]*G[-w, -w^(-1), w^2])/2 - (3*G[0, w^2]*G[-w, -w^(-1), w^2])/
     2 - (3*G[1, r7]*G[-w, -w^(-1), w^2])/2 - 
    3*G[1, -w]*G[-w, -w^(-1), w^2] + 3*G[1, w^2]*G[-w, -w^(-1), w^2] + 
    (3*G[0, -w]*G[-w, -w, w^2])/2 - (3*G[0, w^2]*G[-w, -w, w^2])/2 - 
    (3*G[1, r7]*G[-w, -w, w^2])/2 - 3*G[1, -w]*G[-w, -w, w^2] + 
    3*G[1, w^2]*G[-w, -w, w^2] + (55*G[0, 0, 0, w^2])/3 - 
    (56*G[0, 0, 1, w^2])/3 - 9*G[0, 0, r61, w^2] - 9*G[0, 0, r62, w^2] - 
    (49*G[0, 0, w^2, w^2])/3 - (152*G[0, 1, 0, w^2])/3 - 8*G[0, 1, 1, r7] + 
    (160*G[0, 1, 1, w^2])/3 + 24*G[0, 1, r61, w^2] + 24*G[0, 1, r62, w^2] + 
    (32*G[0, 1, w^2, w^2])/3 - 24*G[0, r61, 0, w^2] + 24*G[0, r61, 1, w^2] + 
    12*G[0, r61, r61, w^2] + 12*G[0, r61, r62, w^2] + 
    11*G[0, r61, w^2, w^2] - 24*G[0, r62, 0, w^2] + 24*G[0, r62, 1, w^2] + 
    12*G[0, r62, r61, w^2] + 12*G[0, r62, r62, w^2] + 
    11*G[0, r62, w^2, w^2] + 15*G[0, w^(-2), 0, w^2] - 
    15*G[0, w^(-2), r61, w^2] - 15*G[0, w^(-2), r62, w^2] + 
    16*G[0, -w^(-1), 0, w^2] - 32*G[0, -w^(-1), 1, w^2] + 
    16*G[0, -w, 0, w^2] - 32*G[0, -w, 1, w^2] - (4*G[0, w^2, 0, w^2])/3 + 
    (32*G[0, w^2, 1, w^2])/3 - 4*G[0, w^2, r61, w^2] - 
    4*G[0, w^2, r62, w^2] + (11*G[0, w^2, w^2, w^2])/3 - 
    (152*G[1, 0, 0, w^2])/3 - 4*G[1, 0, 1, r7] + (160*G[1, 0, 1, w^2])/3 + 
    24*G[1, 0, r61, w^2] + 24*G[1, 0, r62, w^2] + (32*G[1, 0, w^2, w^2])/3 + 
    (256*G[1, 1, 0, w^2])/3 + (32*G[1, 1, 1, r7])/3 - 
    (256*G[1, 1, 1, w^2])/3 - (128*G[1, 1, r61, w^2])/3 - 
    (128*G[1, 1, r62, w^2])/3 + (128*G[1, r61, 0, w^2])/3 - 
    (128*G[1, r61, 1, w^2])/3 - (64*G[1, r61, r61, w^2])/3 - 
    (64*G[1, r61, r62, w^2])/3 - (32*G[1, r61, w^2, w^2])/3 + 
    (128*G[1, r62, 0, w^2])/3 - (128*G[1, r62, 1, w^2])/3 - 
    (64*G[1, r62, r61, w^2])/3 - (64*G[1, r62, r62, w^2])/3 - 
    (32*G[1, r62, w^2, w^2])/3 - (56*G[1, w^(-2), 0, w^2])/3 + 
    (56*G[1, w^(-2), r61, w^2])/3 + (56*G[1, w^(-2), r62, w^2])/3 - 
    16*G[1, -w^(-1), 0, w^2] + 32*G[1, -w^(-1), 1, w^2] - 
    16*G[1, -w, 0, w^2] + 32*G[1, -w, 1, w^2] - 8*G[1, w^2, 0, w^2] + 
    8*G[1, w^2, r61, w^2] + 8*G[1, w^2, r62, w^2] - 
    (76*G[r61, 0, 0, w^2])/3 + (80*G[r61, 0, 1, w^2])/3 + 
    12*G[r61, 0, r61, w^2] + 12*G[r61, 0, r62, w^2] + 
    (44*G[r61, 0, w^2, w^2])/3 + (128*G[r61, 1, 0, w^2])/3 - 
    (128*G[r61, 1, 1, w^2])/3 - (64*G[r61, 1, r61, w^2])/3 - 
    (64*G[r61, 1, r62, w^2])/3 - (32*G[r61, 1, w^2, w^2])/3 + 
    (64*G[r61, r61, 0, w^2])/3 - (64*G[r61, r61, 1, w^2])/3 - 
    (32*G[r61, r61, r61, w^2])/3 - (32*G[r61, r61, r62, w^2])/3 - 
    (28*G[r61, r61, w^2, w^2])/3 + (64*G[r61, r62, 0, w^2])/3 - 
    (64*G[r61, r62, 1, w^2])/3 - (32*G[r61, r62, r61, w^2])/3 - 
    (32*G[r61, r62, r62, w^2])/3 - (28*G[r61, r62, w^2, w^2])/3 - 
    (28*G[r61, w^(-2), 0, w^2])/3 + (28*G[r61, w^(-2), r61, w^2])/3 + 
    (28*G[r61, w^(-2), r62, w^2])/3 - 8*G[r61, -w^(-1), 0, w^2] + 
    16*G[r61, -w^(-1), 1, w^2] - 8*G[r61, -w, 0, w^2] + 
    16*G[r61, -w, 1, w^2] + (16*G[r61, w^2, 0, w^2])/3 - 
    (32*G[r61, w^2, 1, w^2])/3 - (11*G[r61, w^2, w^2, w^2])/3 - 
    (76*G[r62, 0, 0, w^2])/3 + (80*G[r62, 0, 1, w^2])/3 + 
    12*G[r62, 0, r61, w^2] + 12*G[r62, 0, r62, w^2] + 
    (44*G[r62, 0, w^2, w^2])/3 + (128*G[r62, 1, 0, w^2])/3 - 
    (128*G[r62, 1, 1, w^2])/3 - (64*G[r62, 1, r61, w^2])/3 - 
    (64*G[r62, 1, r62, w^2])/3 - (32*G[r62, 1, w^2, w^2])/3 + 
    (64*G[r62, r61, 0, w^2])/3 - (64*G[r62, r61, 1, w^2])/3 - 
    (32*G[r62, r61, r61, w^2])/3 - (32*G[r62, r61, r62, w^2])/3 - 
    (28*G[r62, r61, w^2, w^2])/3 + (64*G[r62, r62, 0, w^2])/3 - 
    (64*G[r62, r62, 1, w^2])/3 - (32*G[r62, r62, r61, w^2])/3 - 
    (32*G[r62, r62, r62, w^2])/3 - (28*G[r62, r62, w^2, w^2])/3 - 
    (28*G[r62, w^(-2), 0, w^2])/3 + (28*G[r62, w^(-2), r61, w^2])/3 + 
    (28*G[r62, w^(-2), r62, w^2])/3 - 8*G[r62, -w^(-1), 0, w^2] + 
    16*G[r62, -w^(-1), 1, w^2] - 8*G[r62, -w, 0, w^2] + 
    16*G[r62, -w, 1, w^2] + (16*G[r62, w^2, 0, w^2])/3 - 
    (32*G[r62, w^2, 1, w^2])/3 - (11*G[r62, w^2, w^2, w^2])/3 + 
    (49*G[w^(-2), 0, 0, w^2])/3 - (32*G[w^(-2), 0, 1, w^2])/3 - 
    11*G[w^(-2), 0, r61, w^2] - 11*G[w^(-2), 0, r62, w^2] - 
    (11*G[w^(-2), 0, w^2, w^2])/3 - (32*G[w^(-2), 1, 0, w^2])/3 + 
    (32*G[w^(-2), 1, r61, w^2])/3 + (32*G[w^(-2), 1, r62, w^2])/3 - 
    (44*G[w^(-2), r61, 0, w^2])/3 + (32*G[w^(-2), r61, 1, w^2])/3 + 
    (28*G[w^(-2), r61, r61, w^2])/3 + (28*G[w^(-2), r61, r62, w^2])/3 + 
    (11*G[w^(-2), r61, w^2, w^2])/3 - (44*G[w^(-2), r62, 0, w^2])/3 + 
    (32*G[w^(-2), r62, 1, w^2])/3 + (28*G[w^(-2), r62, r61, w^2])/3 + 
    (28*G[w^(-2), r62, r62, w^2])/3 + (11*G[w^(-2), r62, w^2, w^2])/3 + 
    (11*G[w^(-2), w^(-2), 0, w^2])/3 - (11*G[w^(-2), w^(-2), r61, w^2])/3 - 
    (11*G[w^(-2), w^(-2), r62, w^2])/3 + 16*G[-w^(-1), 0, 0, w^2] - 
    24*G[-w^(-1), 0, 1, w^2] - 4*G[-w^(-1), 0, r61, w^2] - 
    4*G[-w^(-1), 0, r62, w^2] - 24*G[-w^(-1), 1, 0, w^2] + 
    32*G[-w^(-1), 1, 1, w^2] + 8*G[-w^(-1), 1, r61, w^2] + 
    8*G[-w^(-1), 1, r62, w^2] - 4*G[-w^(-1), r61, 0, w^2] + 
    8*G[-w^(-1), r61, 1, w^2] - 4*G[-w^(-1), r62, 0, w^2] + 
    8*G[-w^(-1), r62, 1, w^2] + 16*G[-w, 0, 0, w^2] - 24*G[-w, 0, 1, w^2] - 
    4*G[-w, 0, r61, w^2] - 4*G[-w, 0, r62, w^2] - 24*G[-w, 1, 0, w^2] + 
    32*G[-w, 1, 1, w^2] + 8*G[-w, 1, r61, w^2] + 8*G[-w, 1, r62, w^2] - 
    4*G[-w, r61, 0, w^2] + 8*G[-w, r61, 1, w^2] - 4*G[-w, r62, 0, w^2] + 
    8*G[-w, r62, 1, w^2] + (10*Zeta[3])/3) - 
  17*((Pi^2*G[0, w])/3 + 12*G[0, -1, 0, w] - 6*G[0, 0, 0, w] + 
    4*G[0, 1, 0, w] - 4*G[1, 0, 0, w] + 6*Zeta[3]) - 
  4*(((-2*I)/3)*Pi^3 + (8*Pi^2*G[0, w])/3 + (Pi^2*G[0, w^2])/6 + 
    G[0, -w]^2*G[0, w^2] - 10*G[0, -w]*G[0, w^2]*G[1, -w] + 
    16*G[0, w^2]*G[1, -w]^2 + (5*Pi^2*G[1, w^2])/3 + 6*G[0, -w]^2*G[1, w^2] + 
    (4*I)*Pi*G[0, w]*G[1, w^2] - 4*G[0, -w]*G[0, w^2]*G[1, w^2] - 
    12*G[0, -w]*G[1, -w]*G[1, w^2] + 8*G[0, w^2]*G[1, -w]*G[1, w^2] - 
    (7*Pi^2*G[r1, w])/3 - (4*I)*Pi*G[1, w^2]*G[r1, w] - (7*Pi^2*G[r2, w])/3 - 
    (4*I)*Pi*G[1, w^2]*G[r2, w] - (Pi^2*G[r51, w^2])/6 + 
    2*G[0, -w]^2*G[r51, w^2] - 4*G[0, -w]*G[1, -w]*G[r51, w^2] - 
    (Pi^2*G[r52, w^2])/6 + 2*G[0, -w]^2*G[r52, w^2] - 
    4*G[0, -w]*G[1, -w]*G[r52, w^2] - G[0, -w]^2*G[w^(-2), w^2] + 
    I*Pi*G[0, w]*G[w^(-2), w^2] + G[0, w]*G[0, w^2]*G[w^(-2), w^2] + 
    2*G[0, -w]*G[1, -w]*G[w^(-2), w^2] - I*Pi*G[r1, w]*G[w^(-2), w^2] - 
    I*Pi*G[r2, w]*G[w^(-2), w^2] + 3*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 
    6*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] - 6*G[0, -w]*G[1, w^2]*
     G[-w^(-1), -w] + 12*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - 
    2*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w] + 4*G[1, -w]*G[r51, w^2]*
     G[-w^(-1), -w] - 2*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w] + 
    4*G[1, -w]*G[r52, w^2]*G[-w^(-1), -w] + G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), -w] - 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
    (Pi^2*G[-w^(-1), w^2])/2 - 5*G[0, -w]^2*G[-w^(-1), w^2] - 
    I*Pi*G[0, w]*G[-w^(-1), w^2] + 2*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 
    G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 18*G[0, -w]*G[1, -w]*
     G[-w^(-1), w^2] - 4*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
    16*G[1, -w]^2*G[-w^(-1), w^2] + 4*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
    8*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + I*Pi*G[r1, w]*G[-w^(-1), w^2] + 
    I*Pi*G[r2, w]*G[-w^(-1), w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    G[0, -w]*G[-w^(-1), w^2]^2 + 2*G[1, -w]*G[-w^(-1), w^2]^2 - 
    (5*Pi^2*G[-w, w^2])/6 - 5*G[0, -w]^2*G[-w, w^2] - 
    (3*I)*Pi*G[0, w]*G[-w, w^2] + 2*G[0, -w]*G[0, w^2]*G[-w, w^2] - 
    G[0, w]*G[0, w^2]*G[-w, w^2] + 18*G[0, -w]*G[1, -w]*G[-w, w^2] - 
    4*G[0, w^2]*G[1, -w]*G[-w, w^2] - 16*G[1, -w]^2*G[-w, w^2] + 
    4*G[0, -w]*G[1, w^2]*G[-w, w^2] - 8*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
    (3*I)*Pi*G[r1, w]*G[-w, w^2] + (3*I)*Pi*G[r2, w]*G[-w, w^2] - 
    G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] + 2*G[1, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 6*G[0, -w]*G[-w^(-1), w^2]*
     G[-w, w^2] + 12*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    G[0, -w]*G[-w, w^2]^2 + 2*G[1, -w]*G[-w, w^2]^2 - G[0, w^2]*G[0, 0, -w] - 
    6*G[1, w^2]*G[0, 0, -w] - 2*G[r51, w^2]*G[0, 0, -w] - 
    2*G[r52, w^2]*G[0, 0, -w] + G[w^(-2), w^2]*G[0, 0, -w] + 
    5*G[-w^(-1), w^2]*G[0, 0, -w] + 5*G[-w, w^2]*G[0, 0, -w] + 
    (4*I)*Pi*G[0, 0, w] + 3*G[0, w^2]*G[0, 0, w] - 4*G[1, w^2]*G[0, 0, w] - 
    5*G[w^(-2), w^2]*G[0, 0, w] - 2*G[-w^(-1), w^2]*G[0, 0, w] + 
    4*G[-w, w^2]*G[0, 0, w] - G[0, -w]*G[0, 0, w^2] + 
    2*G[1, -w]*G[0, 0, w^2] + 4*G[1, w^2]*G[0, 0, w^2] - 
    2*G[-w^(-1), w^2]*G[0, 0, w^2] - 2*G[-w, w^2]*G[0, 0, w^2] + 
    2*G[0, w^2]*G[0, 1, -w] + 12*G[1, w^2]*G[0, 1, -w] + 
    4*G[r51, w^2]*G[0, 1, -w] + 4*G[r52, w^2]*G[0, 1, -w] - 
    2*G[w^(-2), w^2]*G[0, 1, -w] - 10*G[-w^(-1), w^2]*G[0, 1, -w] - 
    10*G[-w, w^2]*G[0, 1, -w] - (8*I)*Pi*G[0, 1, w] + 
    8*G[1, w^2]*G[0, 1, w] + 2*G[w^(-2), w^2]*G[0, 1, w] - 
    2*G[-w^(-1), w^2]*G[0, 1, w] - 6*G[-w, w^2]*G[0, 1, w] + 
    8*G[0, -w]*G[0, 1, w^2] - 16*G[1, -w]*G[0, 1, w^2] - 
    8*G[1, w^2]*G[0, 1, w^2] + 4*G[-w^(-1), w^2]*G[0, 1, w^2] + 
    4*G[-w, w^2]*G[0, 1, w^2] - 3*G[0, -w]*G[0, -w^(-1), w^2] + 
    6*G[1, -w]*G[0, -w^(-1), w^2] + 3*G[0, w^2]*G[0, -w, -w] - 
    6*G[1, w^2]*G[0, -w, -w] - 2*G[r51, w^2]*G[0, -w, -w] - 
    2*G[r52, w^2]*G[0, -w, -w] + G[w^(-2), w^2]*G[0, -w, -w] + 
    G[-w^(-1), w^2]*G[0, -w, -w] + G[-w, w^2]*G[0, -w, -w] - 
    3*G[0, -w]*G[0, -w, w^2] + 6*G[1, -w]*G[0, -w, w^2] - 
    G[0, -w]*G[0, w^2, w^2] - G[0, w]*G[0, w^2, w^2] + 
    2*G[1, -w]*G[0, w^2, w^2] + 8*G[0, w^2]*G[1, 0, -w] - 
    8*G[-w^(-1), w^2]*G[1, 0, -w] - 8*G[-w, w^2]*G[1, 0, -w] - 
    2*G[0, -w]*G[1, 0, w^2] + 4*G[1, -w]*G[1, 0, w^2] - 
    16*G[0, w^2]*G[1, 1, -w] + 16*G[-w^(-1), w^2]*G[1, 1, -w] + 
    16*G[-w, w^2]*G[1, 1, -w] + 2*G[0, -w]*G[1, -w^(-1), w^2] - 
    4*G[1, -w]*G[1, -w^(-1), w^2] - 6*G[0, w^2]*G[1, -w, -w] + 
    12*G[1, w^2]*G[1, -w, -w] + 4*G[r51, w^2]*G[1, -w, -w] + 
    4*G[r52, w^2]*G[1, -w, -w] - 2*G[w^(-2), w^2]*G[1, -w, -w] - 
    2*G[-w^(-1), w^2]*G[1, -w, -w] - 2*G[-w, w^2]*G[1, -w, -w] + 
    2*G[0, -w]*G[1, -w, w^2] - 4*G[1, -w]*G[1, -w, w^2] - 
    (4*I)*Pi*G[r1, 0, w] + 4*G[1, w^2]*G[r1, 0, w] + 
    G[w^(-2), w^2]*G[r1, 0, w] - G[-w^(-1), w^2]*G[r1, 0, w] - 
    3*G[-w, w^2]*G[r1, 0, w] + (8*I)*Pi*G[r1, 1, w] - 
    8*G[1, w^2]*G[r1, 1, w] - 2*G[w^(-2), w^2]*G[r1, 1, w] + 
    2*G[-w^(-1), w^2]*G[r1, 1, w] + 6*G[-w, w^2]*G[r1, 1, w] - 
    (4*I)*Pi*G[r2, 0, w] + 4*G[1, w^2]*G[r2, 0, w] + 
    G[w^(-2), w^2]*G[r2, 0, w] - G[-w^(-1), w^2]*G[r2, 0, w] - 
    3*G[-w, w^2]*G[r2, 0, w] + (8*I)*Pi*G[r2, 1, w] - 
    8*G[1, w^2]*G[r2, 1, w] - 2*G[w^(-2), w^2]*G[r2, 1, w] + 
    2*G[-w^(-1), w^2]*G[r2, 1, w] + 6*G[-w, w^2]*G[r2, 1, w] - 
    2*G[0, -w]*G[r51, 0, w^2] + 4*G[1, -w]*G[r51, 0, w^2] + 
    2*G[0, -w]*G[r51, -w^(-1), w^2] - 4*G[1, -w]*G[r51, -w^(-1), w^2] + 
    2*G[0, -w]*G[r51, -w, w^2] - 4*G[1, -w]*G[r51, -w, w^2] - 
    2*G[0, -w]*G[r52, 0, w^2] + 4*G[1, -w]*G[r52, 0, w^2] + 
    2*G[0, -w]*G[r52, -w^(-1), w^2] - 4*G[1, -w]*G[r52, -w^(-1), w^2] + 
    2*G[0, -w]*G[r52, -w, w^2] - 4*G[1, -w]*G[r52, -w, w^2] + 
    G[0, -w]*G[w^(-2), 0, w^2] - G[0, w]*G[w^(-2), 0, w^2] - 
    2*G[1, -w]*G[w^(-2), 0, w^2] - 2*G[0, -w]*G[w^(-2), -w^(-1), w^2] + 
    4*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 3*G[0, w^2]*G[-w^(-1), 0, -w] + 
    6*G[1, w^2]*G[-w^(-1), 0, -w] + 2*G[r51, w^2]*G[-w^(-1), 0, -w] + 
    2*G[r52, w^2]*G[-w^(-1), 0, -w] - G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
    G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - G[-w, w^2]*G[-w^(-1), 0, -w] + 
    3*G[0, -w]*G[-w^(-1), 0, w^2] - G[0, w]*G[-w^(-1), 0, w^2] - 
    6*G[1, -w]*G[-w^(-1), 0, w^2] - 4*G[1, w^2]*G[-w^(-1), 0, w^2] - 
    G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
    3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 6*G[0, w^2]*G[-w^(-1), 1, -w] - 
    12*G[1, w^2]*G[-w^(-1), 1, -w] - 4*G[r51, w^2]*G[-w^(-1), 1, -w] - 
    4*G[r52, w^2]*G[-w^(-1), 1, -w] + 2*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
    2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 2*G[-w, w^2]*G[-w^(-1), 1, -w] - 
    8*G[0, -w]*G[-w^(-1), 1, w^2] + 16*G[1, -w]*G[-w^(-1), 1, w^2] + 
    8*G[1, w^2]*G[-w^(-1), 1, w^2] + 2*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
    2*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    2*G[0, -w]*G[-w^(-1), -w, w^2] - 4*G[1, -w]*G[-w^(-1), -w, w^2] + 
    3*G[0, -w]*G[-w, 0, w^2] + G[0, w]*G[-w, 0, w^2] - 
    6*G[1, -w]*G[-w, 0, w^2] - 4*G[1, w^2]*G[-w, 0, w^2] + 
    G[w^(-2), w^2]*G[-w, 0, w^2] + 3*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
    G[-w, w^2]*G[-w, 0, w^2] - 8*G[0, -w]*G[-w, 1, w^2] + 
    16*G[1, -w]*G[-w, 1, w^2] + 8*G[1, w^2]*G[-w, 1, w^2] - 
    2*G[w^(-2), w^2]*G[-w, 1, w^2] - 6*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    2*G[-w, w^2]*G[-w, 1, w^2] + 2*G[0, -w]*G[-w, -w^(-1), w^2] - 
    4*G[1, -w]*G[-w, -w^(-1), w^2] + 2*G[0, -w]*G[-w, w^2, w^2] - 
    4*G[1, -w]*G[-w, w^2, w^2] + 12*G[0, -1, 0, w] - 6*G[0, 0, 0, w] + 
    G[0, 0, 0, w^2] + 8*G[0, 0, 1, w] - 2*G[0, 0, 1, w^2] + 
    G[0, 0, w^2, w^2] + 12*G[0, 1, 0, w] - 8*G[0, 1, 0, w^2] - 
    16*G[0, 1, 1, w] + 16*G[0, 1, 1, w^2] - 2*G[0, 1, w^2, w^2] + 
    3*G[0, -w^(-1), 0, w^2] - 6*G[0, -w^(-1), 1, w^2] + 3*G[0, -w, 0, w^2] - 
    6*G[0, -w, 1, w^2] + G[0, w^2, 0, w^2] - 2*G[0, w^2, 1, w^2] + 
    2*G[1, 0, 0, w^2] - 4*G[1, 0, 1, w^2] - 2*G[1, -w^(-1), 0, w^2] + 
    4*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, w^2] + 4*G[1, -w, 1, w^2] - 
    2*G[r1, 0, 0, w] - 8*G[r1, 0, 1, w] - 8*G[r1, 1, 0, w] + 
    16*G[r1, 1, 1, w] - 2*G[r2, 0, 0, w] - 8*G[r2, 0, 1, w] - 
    8*G[r2, 1, 0, w] + 16*G[r2, 1, 1, w] + 2*G[r51, 0, 0, w^2] - 
    4*G[r51, 0, 1, w^2] - 2*G[r51, -w^(-1), 0, w^2] + 
    4*G[r51, -w^(-1), 1, w^2] - 2*G[r51, -w, 0, w^2] + 4*G[r51, -w, 1, w^2] + 
    2*G[r52, 0, 0, w^2] - 4*G[r52, 0, 1, w^2] - 2*G[r52, -w^(-1), 0, w^2] + 
    4*G[r52, -w^(-1), 1, w^2] - 2*G[r52, -w, 0, w^2] + 4*G[r52, -w, 1, w^2] - 
    G[w^(-2), 0, 0, w^2] + 2*G[w^(-2), 0, 1, w^2] + 
    2*G[w^(-2), -w^(-1), 0, w^2] - 4*G[w^(-2), -w^(-1), 1, w^2] - 
    3*G[-w^(-1), 0, 0, w^2] + 6*G[-w^(-1), 0, 1, w^2] + 
    8*G[-w^(-1), 1, 0, w^2] - 16*G[-w^(-1), 1, 1, w^2] - 
    2*G[-w^(-1), -w, 0, w^2] + 4*G[-w^(-1), -w, 1, w^2] - 
    3*G[-w, 0, 0, w^2] + 6*G[-w, 0, 1, w^2] - 2*G[-w, 0, w^2, w^2] + 
    8*G[-w, 1, 0, w^2] - 16*G[-w, 1, 1, w^2] + 4*G[-w, 1, w^2, w^2] - 
    2*G[-w, -w^(-1), 0, w^2] + 4*G[-w, -w^(-1), 1, w^2] - 
    2*G[-w, w^2, 0, w^2] + 4*G[-w, w^2, 1, w^2] + 6*Zeta[3]))/4


==> Analytical_expressions/Cal_NP3_g51_weight4/NP3_g51_Cotes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     43099,        998]
NotebookOptionsPosition[     40932,        959]
NotebookOutlinePosition[     41347,        976]
CellTagsIndexPosition[     41304,        973]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/wangyefan/software/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8517671808264503`*^9, 3.851767184515833*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4cf07e23-c536-4872-93f1-2f722cc1f2a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"b68d5ed5-dcf2-4549-b45b-5db44b8a0d85"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856083270809999*^9, 3.8560857057785387`*^9, 
   3.8611433529144287`*^9, 3.861327470408083*^9, 3.875446190675212*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"60641a84-4751-40bd-95c1-\
8f186cda989b"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856083270809999*^9, 3.8560857057785387`*^9, 
   3.8611433529144287`*^9, 3.861327470408083*^9, 3.875446190675995*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"abe05f81-aeb8-439e-98e0-\
d3f16d97a4cf"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856083270809999*^9, 3.8560857057785387`*^9, 
   3.8611433529144287`*^9, 3.861327470408083*^9, 3.875446190677569*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"8d6aa0d5-1270-44d2-8b49-\
71fef1750a0a"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856083270809999*^9, 3.8560857057785387`*^9, 
   3.8611433529144287`*^9, 3.861327470408083*^9, 3.875446190678566*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"29c851d2-95f3-4bf2-82fd-\
1def2ce6fad9"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856083270809999*^9, 3.8560857057785387`*^9, 
   3.8611433529144287`*^9, 3.861327470408083*^9, 3.875446190679521*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"5a1b2a19-0c4d-4cef-8f21-\
4e2812d7fd8d"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856083270809999*^9, 3.8560857057785387`*^9, 
   3.8611433529144287`*^9, 3.861327470408083*^9, 3.875446190804888*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"78794a60-8565-41d9-aa1c-\
3785f3bfe701"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856083270809999*^9, 3.8560857057785387`*^9, 
   3.8611433529144287`*^9, 3.861327470408083*^9, 3.875446191062621*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"2f539759-1b74-463e-8803-\
ced97922b153"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856083270809999*^9, 3.8560857057785387`*^9, 
   3.8611433529144287`*^9, 3.861327470408083*^9, 3.875446191089308*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"2707605c-16ec-4ae0-965a-\
34b9b980fb87"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856083270809999*^9, 3.8560857057785387`*^9, 
   3.8611433529144287`*^9, 3.861327470408083*^9, 3.87544619187302*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"b7a3da16-8c97-486d-8683-\
714786925a6f"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856083270809999*^9, 3.8560857057785387`*^9, 
   3.8611433529144287`*^9, 3.861327470408083*^9, 3.8754461918933277`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"c1f004fa-ad17-46af-b47c-\
2bb58caa9a86"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856082591926188*^9, 3.856083270809999*^9, 3.8560857057785387`*^9, 
   3.8611433529144287`*^9, 3.861327470408083*^9, 3.875446191899687*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"1c2ddd60-bbac-418a-93b0-\
9b9037abcbfb"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.855029048587594*^9, 3.855029068109993*^9}, {
   3.855058410726265*^9, 3.855058412397024*^9}, {3.85536174741825*^9, 
   3.855361749455186*^9}, 3.856054753371503*^9, 3.856082431217762*^9, 
   3.856082778600191*^9, 
   3.8781307663033605`*^9},ExpressionUUID->"c1dcc729-c70e-4020-9f41-\
0613001dd3be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g51a", "[", "4", "]"}], "=", 
   RowBox[{"Get", "[", "\"\<g51a_4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.85519510700385*^9, 3.855195120609766*^9}, {
   3.8560547549321747`*^9, 3.856054758511573*^9}, 3.85605585281409*^9, {
   3.856082435671712*^9, 3.856082438439311*^9}, {3.856082658484026*^9, 
   3.856082659903934*^9}, {3.8782936698375854`*^9, 3.8782936698375854`*^9}, {
   3.878293993517513*^9, 
   3.8782939969863367`*^9}},ExpressionUUID->"5abf1d85-43e8-4940-a93d-\
c3dd83671f8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exp", "=", 
   RowBox[{"Get", "[", "\"\<g51bpre_4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8549591322928658`*^9, 3.854959137767748*^9}, 
   3.855018994791181*^9, 3.8550290291463947`*^9, 3.855057832577569*^9, 
   3.8560547564327297`*^9, 3.8560558548890133`*^9, 3.856082437001252*^9, 
   3.856082661145458*^9, 3.878293669853262*^9, {3.878293993517513*^9, 
   3.8782940006736703`*^9}},ExpressionUUID->"6ec5c9d8-512f-4b4c-8230-\
a4646aa450ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g51preCotes", "[", 
   RowBox[{"s_", ",", "t_", ",", "d_", ",", "del_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "p1", ",", "p2", ",", "p3", ",", "p4", ",", "wvalue", ",", "z3value", 
      ",", "e1", ",", "e2", ",", "e3", ",", "z3min", ",", "z3max", ",", "len",
       ",", "num0", ",", "t1", ",", "t2", ",", "t3", ",", "t5", ",", "t6", 
      ",", "final", ",", "z2rep"}], "}"}], ",", 
    RowBox[{
     RowBox[{"e1", "=", 
      RowBox[{"exp", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"x__", ",", "z3"}], "]"}], "\[RuleDelayed]", "0"}], ",", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"x__", ",", "z2"}], "]"}], "\[RuleDelayed]", "0"}]}], 
        "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"e2", "=", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"NormalizeG", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"exp", "-", "e1"}], "]"}], "//.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"x__", ",", "z3"}], "]"}], "\[RuleDelayed]", 
              RowBox[{"GG", "[", 
               RowBox[{"x", ",", "z3"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"x__", ",", "z2"}], "]"}], "\[RuleDelayed]", 
              RowBox[{"GG", "[", 
               RowBox[{"x", ",", "z2"}], "]"}]}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"GG", "[", 
            RowBox[{"x___", ",", "z2"}], "]"}], ",", 
           RowBox[{"GG", "[", 
            RowBox[{"x___", ",", "z3"}], "]"}]}], "}"}], ",", "Simplify"}], 
        "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"GG", "[", 
           RowBox[{"x___", ",", "z2"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"G", "[", 
           RowBox[{"x", ",", "z2"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"GG", "[", 
           RowBox[{"x___", ",", "z3"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"G", "[", 
           RowBox[{"x", ",", "z3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Bracket", "[", "x__", "]"}], "\[RuleDelayed]", "x"}]}], 
        "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"wvalue", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "s"}], "]"}], " ", 
            RowBox[{"Sqrt", "[", "s", "]"}]}], "-", "s"}], ")"}]}], ",", 
        "25"}], "]"}]}], ";", 
     RowBox[{"z3value", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", " ", "s"}], "+", 
           RowBox[{"s", "^", "2"}], "-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"s", "^", "2"}], "+", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "t"}], ")"}]}], "-", 
                RowBox[{"4", " ", "t"}]}], ")"}], "^", "2"}]}], "]"}], "-", 
           RowBox[{"4", " ", "t"}], "+", 
           RowBox[{"s", " ", "t"}]}], ")"}]}], ",", "25"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"z3min", "=", 
      RowBox[{
       RowBox[{"wvalue", "^", "2"}], "+", "del"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"z3max", "=", "z3value"}], ";", "\[IndentingNewLine]", 
     RowBox[{"len", "=", 
      RowBox[{
       RowBox[{"1", "/", "d"}], " ", 
       RowBox[{"(", 
        RowBox[{"z3max", "-", "z3min"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"num0", "=", 
      RowBox[{"Union", "[", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r5", "\[Rule]", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
            RowBox[{"r6", "\[Rule]", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "w", "+", 
                 RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
            RowBox[{"r51", "\[Rule]", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "w"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "+", "w", 
                "+", 
                RowBox[{"w", "^", "2"}]}], ")"}]}]}], ",", 
            RowBox[{"r52", "\[Rule]", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "w"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "+", "w", 
                "+", 
                RowBox[{"w", "^", "2"}]}], ")"}]}]}], ",", 
            RowBox[{"r61", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "w", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"w", "^", "2"}]}], "+", 
                  RowBox[{"w", "^", "3"}], "-", 
                  RowBox[{"w", "^", "4"}], "+", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"w", "^", "2"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ")"}], 
                "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", 
                  RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
            RowBox[{"r62", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "w", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"w", "^", "2"}]}], "+", 
                  RowBox[{"w", "^", "3"}], "-", 
                  RowBox[{"w", "^", "4"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ")"}], 
                "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", 
                  RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
            RowBox[{"r7", "\[Rule]", 
             RowBox[{
              RowBox[{"1", "/", "w"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "w", "+", 
                RowBox[{"w", "^", "2"}]}], ")"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", "wvalue"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"r1", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"r2", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"r3", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"r4", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"w", "\[Rule]", "wvalue"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"p4", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<g51bprep4_4.m\>\"", "]"}], ",", "num0"}], 
       "]"}]}], ";", "\n", 
     RowBox[{"p3", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<g51bprep3_4.m\>\"", "]"}], ",", "num0"}], 
       "]"}]}], ";", "\n", 
     RowBox[{"p2", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<g51bprep2_4.m\>\"", "]"}], ",", "num0"}], 
       "]"}]}], ";", "\n", 
     RowBox[{"p1", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<g51bprep1_4.m\>\"", "]"}], ",", "num0"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"z2rep", "=", 
      RowBox[{"{", 
       RowBox[{"z2", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"w", "^", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "w", "+", 
                RowBox[{"w", "^", "3"}], "-", 
                RowBox[{"w", "^", "4"}]}], ")"}], " ", "z3"}], "+", 
             RowBox[{
              RowBox[{"w", "^", "2"}], " ", 
              RowBox[{"z3", "^", "2"}]}], "+", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"w", "^", "4"}], " ", 
                RowBox[{"z3", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"z3", "-", 
                  RowBox[{"w", " ", 
                   RowBox[{"(", 
                    RowBox[{"w", "+", "z3", "+", 
                    RowBox[{"w", " ", "z3", " ", 
                    RowBox[{"(", 
                    RowBox[{"w", "-", 
                    RowBox[{"w", "^", "2"}], "+", "z3"}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "^", "2"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"w", "^", "2"}], " ", "z3"}], ")"}]}], ")"}]}]}], 
       "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"t1", "=", 
      RowBox[{"p1", "*", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", "z3"}], "]"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"w", "^", 
              RowBox[{"(", 
               RowBox[{"-", "2"}], ")"}]}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"w", "^", 
              RowBox[{"(", 
               RowBox[{"-", "2"}], ")"}]}], ",", "z3"}], "]"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"w", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"w", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}], ",", "z3"}], "]"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "z3"}], "]"}]}]}], ",", 
         RowBox[{"Union", "[", 
          RowBox[{"num0", ",", 
           RowBox[{"{", 
            RowBox[{"z3", "\[Rule]", "z3value"}], "}"}]}], "]"}]}], "]"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"t2", "=", 
      RowBox[{"p2", "*", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"w", "^", 
              RowBox[{"(", 
               RowBox[{"-", "2"}], ")"}]}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"w", "^", 
              RowBox[{"(", 
               RowBox[{"-", "2"}], ")"}]}], ",", "z3"}], "]"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"w", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"w", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}], ",", "z3"}], "]"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "z3"}], "]"}]}]}], ",", 
         RowBox[{"Union", "[", 
          RowBox[{"num0", ",", 
           RowBox[{"{", 
            RowBox[{"z3", "\[Rule]", "z3value"}], "}"}]}], "]"}]}], "]"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"t3", "=", 
      RowBox[{"p3", "*", "0"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"t5", "=", 
      RowBox[{"Total", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"len", "*", 
          RowBox[{"1", "/", "90"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}]}]}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}]}]}], "}"}], ",", "num0"}], 
                "]"}]}], "]"}]}], "+", 
            RowBox[{"32", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"12", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"2", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"2", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"32", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"4", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"4", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", 
           RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"t6", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"g51a", "[", "4", "]"}], ",", 
        RowBox[{"Union", "[", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"z2rep", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
              RowBox[{"z3", "\[Rule]", "z3value"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z3", "\[Rule]", "z3value"}], "}"}], ",", "num0"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"final", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"t5", "+", "t3", "+", "t2", "+", "t1", "+", "t6"}], ",", 
        "10"}], "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854965698547666*^9, 3.854965741224839*^9}, {
   3.854965804712245*^9, 3.854966060270164*^9}, 3.8550189999192047`*^9, {
   3.855030613539296*^9, 3.855030722414732*^9}, {3.855031291697262*^9, 
   3.855031293970393*^9}, {3.855031344229027*^9, 3.855031423842352*^9}, {
   3.855031458486013*^9, 3.8550314588167133`*^9}, {3.85503150685287*^9, 
   3.855031507859301*^9}, {3.855031702035344*^9, 3.855031705489744*^9}, {
   3.855031898491376*^9, 3.8550319398622932`*^9}, {3.855057894910499*^9, 
   3.855057903617338*^9}, {3.855057994562982*^9, 3.8550580542444553`*^9}, {
   3.855059952830206*^9, 3.855060004798101*^9}, {3.8550600364315453`*^9, 
   3.8550600503579206`*^9}, {3.855060735842853*^9, 3.855060741343392*^9}, {
   3.855061241165481*^9, 3.855061255394341*^9}, {3.8551057191495523`*^9, 
   3.8551057803972*^9}, {3.855105814000216*^9, 3.855105914525519*^9}, {
   3.855106779684537*^9, 3.855106780999648*^9}, {3.855112112021552*^9, 
   3.855112219907282*^9}, {3.855112260433154*^9, 3.855112556484056*^9}, {
   3.855112589063649*^9, 3.85511259162523*^9}, {3.855112885461705*^9, 
   3.8551128894661493`*^9}, {3.85519515263105*^9, 3.855195243373261*^9}, {
   3.855196723965514*^9, 3.855196729268866*^9}, 3.855197490495431*^9, 
   3.8552362948678837`*^9, 3.855239541534494*^9, {3.855240957293366*^9, 
   3.855240963323822*^9}, {3.855242416357656*^9, 3.855242468658526*^9}, {
   3.8553627469619093`*^9, 3.855362758583682*^9}, {3.855364542733162*^9, 
   3.855364670963439*^9}, {3.8553676234105186`*^9, 3.855367674579145*^9}, {
   3.855367721378117*^9, 3.855367764162581*^9}, {3.855368095164442*^9, 
   3.855368099527795*^9}, {3.855370113964706*^9, 3.8553701144604607`*^9}, 
   3.856002415008726*^9, {3.856002468965139*^9, 3.856002469372952*^9}, {
   3.856002621717852*^9, 3.856002645729732*^9}, {3.856002942838546*^9, 
   3.856003079704371*^9}, {3.856007576298356*^9, 3.856007589431901*^9}, {
   3.856008505430437*^9, 3.856008509213524*^9}, {3.856011232160017*^9, 
   3.856011267170973*^9}, {3.856011300947679*^9, 3.8560113046293793`*^9}, {
   3.856011819007794*^9, 3.8560118312018557`*^9}, {3.856016200100192*^9, 
   3.8560162395613422`*^9}, {3.856054762950149*^9, 3.8560548144047127`*^9}, {
   3.856055858115058*^9, 3.856055863082831*^9}, {3.856082440508243*^9, 
   3.8560824482480392`*^9}, {3.8560825023167*^9, 3.8560825118988123`*^9}, {
   3.8560826638508043`*^9, 3.856082671378262*^9}, {3.856082749323147*^9, 
   3.856082771604759*^9}, 3.8560828306091413`*^9, {3.8560851117646103`*^9, 
   3.8560851397635202`*^9}, {3.875446196494776*^9, 3.875446196661992*^9}, {
   3.878293669853262*^9, 3.8782936698844995`*^9}, {3.878293993517513*^9, 
   3.878294009375349*^9}},ExpressionUUID->"23e339f4-99fb-4710-b944-\
a2c242ec16b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g51preCotes", "[", 
  RowBox[{"10", ",", 
   RowBox[{"-", "6.75"}], ",", "50", ",", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "11"}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.875445955113871*^9, 3.8754459866655273`*^9}, {
   3.8754462335654383`*^9, 3.8754462336989*^9}, 3.87544684559144*^9, 
   3.878109134572345*^9, 3.8781091662680073`*^9, 
   3.8781307477570148`*^9},ExpressionUUID->"25caaa95-4aa0-4397-92c6-\
a3b31b6acb4d"],

Cell[BoxData[
 RowBox[{"36.35410082516548`", "\[VeryThinSpace]", "+", 
  RowBox[{"19.373191789257596`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.875446782779941*^9, 3.8754484092021227`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"dc982ba5-7633-43ba-b028-769db6d6aab6"]
}, Open  ]]
},
WindowSize->{1027.2, 570.9},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"11764fb6-38d6-4abd-9cba-ba1964d768bc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 306, 7, 28, "Input",ExpressionUUID->"4cf07e23-c536-4872-93f1-2f722cc1f2a4"],
Cell[CellGroupData[{
Cell[889, 31, 135, 2, 28, "Input",ExpressionUUID->"b68d5ed5-dcf2-4549-b45b-5db44b8a0d85"],
Cell[CellGroupData[{
Cell[1049, 37, 1158, 20, 22, "Print",ExpressionUUID->"60641a84-4751-40bd-95c1-8f186cda989b"],
Cell[2210, 59, 980, 15, 22, "Print",ExpressionUUID->"abe05f81-aeb8-439e-98e0-d3f16d97a4cf"],
Cell[3193, 76, 1002, 16, 22, "Print",ExpressionUUID->"8d6aa0d5-1270-44d2-8b49-71fef1750a0a"],
Cell[4198, 94, 1079, 17, 22, "Print",ExpressionUUID->"29c851d2-95f3-4bf2-82fd-1def2ce6fad9"],
Cell[5280, 113, 1025, 16, 58, "Print",ExpressionUUID->"5a1b2a19-0c4d-4cef-8f21-4e2812d7fd8d"],
Cell[6308, 131, 1001, 16, 22, "Print",ExpressionUUID->"78794a60-8565-41d9-aa1c-3785f3bfe701"],
Cell[7312, 149, 1017, 16, 22, "Print",ExpressionUUID->"2f539759-1b74-463e-8803-ced97922b153"],
Cell[8332, 167, 978, 15, 22, "Print",ExpressionUUID->"2707605c-16ec-4ae0-965a-34b9b980fb87"],
Cell[9313, 184, 984, 15, 22, "Print",ExpressionUUID->"b7a3da16-8c97-486d-8683-714786925a6f"],
Cell[10300, 201, 1064, 16, 40, "Print",ExpressionUUID->"c1f004fa-ad17-46af-b47c-2bb58caa9a86"],
Cell[11367, 219, 1043, 16, 40, "Print",ExpressionUUID->"1c2ddd60-bbac-418a-93b0-9b9037abcbfb"]
}, Open  ]]
}, Open  ]],
Cell[12437, 239, 424, 8, 28, "Input",ExpressionUUID->"c1dcc729-c70e-4020-9f41-0613001dd3be"],
Cell[12864, 249, 546, 11, 28, "Input",ExpressionUUID->"5abf1d85-43e8-4940-a93d-c3dd83671f8f"],
Cell[13413, 262, 489, 9, 28, "Input",ExpressionUUID->"6ec5c9d8-512f-4b4c-8230-a4646aa450ff"],
Cell[13905, 273, 26221, 662, 994, "Input",ExpressionUUID->"23e339f4-99fb-4710-b944-a2c242ec16b9"],
Cell[CellGroupData[{
Cell[40151, 939, 477, 11, 28, "Input",ExpressionUUID->"25caaa95-4aa0-4397-92c6-a3b31b6acb4d"],
Cell[40631, 952, 285, 4, 32, "Output",ExpressionUUID->"dc982ba5-7633-43ba-b028-769db6d6aab6"]
}, Open  ]]
}
]
*)



==> Analytical_expressions/Cal_NP3_g51_weight4/g51a_4.m <==
(-17*Pi^4)/360 - (Pi^2*G[0, -w]*G[0, w^2])/6 + 2*G[0, -w]^3*G[0, w^2] + 
 (Pi^2*G[0, w]*G[0, w^2])/6 + (17*Pi^2*G[0, w^2]^2)/18 + 
 2*G[0, -w]^2*G[0, w^2]^2 - (85*G[0, w^2]^4)/6 - 
 (2*Pi^2*G[0, w^2]*G[1, r7])/9 - (32*G[0, w^2]^3*G[1, r7])/3 - 
 4*G[0, -w]^2*G[0, w^2]*G[1, -w] - 4*G[0, -w]*G[0, w^2]^2*G[1, -w] + 
 ((76*I)/81)*Pi^3*G[1, w^2] - (Pi^2*G[-1, r7]*G[1, w^2])/3 - 
 6*G[0, -w]^3*G[1, w^2] - (5*Pi^2*G[0, w]*G[1, w^2])/9 - 
 (16*Pi^2*G[0, w^2]*G[1, w^2])/9 + (376*G[0, w^2]^3*G[1, w^2])/3 + 
 (2*Pi^2*G[-I, r1]*G[1, w^2])/3 - (2*Pi^2*G[-I, w]*G[1, w^2])/3 + 
 (2*Pi^2*G[I, r1]*G[1, w^2])/3 - (2*Pi^2*G[I, w]*G[1, w^2])/3 + 
 (7*Pi^2*G[1, r7]*G[1, w^2])/9 + 64*G[0, w^2]^2*G[1, r7]*G[1, w^2] + 
 (2*Pi^2*G[1, -w]*G[1, w^2])/3 + 48*G[0, -w]^2*G[1, -w]*G[1, w^2] - 
 136*G[0, -w]*G[1, -w]^2*G[1, w^2] + 128*G[1, -w]^3*G[1, w^2] + 
 (28*Pi^2*G[1, w]*G[1, w^2])/9 - 4*Pi^2*G[1, w^2]^2 - 
 8*G[0, -w]^2*G[1, w^2]^2 - ((32*I)/3)*Pi*G[0, w]*G[1, w^2]^2 - 
 352*G[0, w^2]^2*G[1, w^2]^2 - 128*G[0, w^2]*G[1, r7]*G[1, w^2]^2 + 
 16*G[0, -w]*G[1, -w]*G[1, w^2]^2 + ((64*I)/3)*Pi*G[1, w]*G[1, w^2]^2 - 
 ((64*I)/3)*Pi*G[1, w^2]^3 + (64*G[0, w]*G[1, w^2]^3)/3 + 
 (1216*G[0, w^2]*G[1, w^2]^3)/3 + (256*G[1, r7]*G[1, w^2]^3)/3 - 
 (128*G[1, w]*G[1, w^2]^3)/3 - 128*G[1, w^2]^4 - 
 (Pi^2*G[1, w^2]*G[r1, w])/3 - (Pi^2*G[1, w^2]*G[r2, w])/3 + 
 (Pi^2*G[0, w^2]*G[r51, -w])/6 - 2*G[0, -w]^2*G[0, w^2]*G[r51, -w] + 
 4*G[0, -w]*G[0, w^2]*G[1, -w]*G[r51, -w] - (Pi^2*G[1, w^2]*G[r51, -w])/3 + 
 4*G[0, -w]^2*G[1, w^2]*G[r51, -w] - 8*G[0, -w]*G[1, -w]*G[1, w^2]*
  G[r51, -w] + (Pi^2*G[1, w^2]*G[r51, w^2])/3 - 
 4*G[0, -w]^2*G[1, w^2]*G[r51, w^2] + 8*G[0, -w]*G[1, -w]*G[1, w^2]*
  G[r51, w^2] + (Pi^2*G[0, w^2]*G[r52, -w])/6 - 
 2*G[0, -w]^2*G[0, w^2]*G[r52, -w] + 4*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[r52, -w] - (Pi^2*G[1, w^2]*G[r52, -w])/3 + 
 4*G[0, -w]^2*G[1, w^2]*G[r52, -w] - 8*G[0, -w]*G[1, -w]*G[1, w^2]*
  G[r52, -w] + (Pi^2*G[1, w^2]*G[r52, w^2])/3 - 
 4*G[0, -w]^2*G[1, w^2]*G[r52, w^2] + 8*G[0, -w]*G[1, -w]*G[1, w^2]*
  G[r52, w^2] - (31*Pi^2*G[0, w^2]*G[r61, w^2])/18 - 
 4*G[0, -w]^2*G[0, w^2]*G[r61, w^2] + (353*G[0, w^2]^3*G[r61, w^2])/6 + 
 (2*Pi^2*G[1, r7]*G[r61, w^2])/9 + (100*G[0, w^2]^2*G[1, r7]*G[r61, w^2])/3 + 
 8*G[0, -w]*G[0, w^2]*G[1, -w]*G[r61, w^2] + (16*Pi^2*G[1, w^2]*G[r61, w^2])/
  9 - (1064*G[0, w^2]^2*G[1, w^2]*G[r61, w^2])/3 - 
 128*G[0, w^2]*G[1, r7]*G[1, w^2]*G[r61, w^2] + 
 608*G[0, w^2]*G[1, w^2]^2*G[r61, w^2] + 128*G[1, r7]*G[1, w^2]^2*
  G[r61, w^2] - (1024*G[1, w^2]^3*G[r61, w^2])/3 + (4*Pi^2*G[r61, w^2]^2)/9 - 
 (262*G[0, w^2]^2*G[r61, w^2]^2)/3 - (100*G[0, w^2]*G[1, r7]*G[r61, w^2]^2)/
  3 + (944*G[0, w^2]*G[1, w^2]*G[r61, w^2]^2)/3 + 
 64*G[1, r7]*G[1, w^2]*G[r61, w^2]^2 - 256*G[1, w^2]^2*G[r61, w^2]^2 + 
 (160*G[0, w^2]*G[r61, w^2]^3)/3 + (32*G[1, r7]*G[r61, w^2]^3)/3 - 
 (256*G[1, w^2]*G[r61, w^2]^3)/3 - (32*G[r61, w^2]^4)/3 - 
 (31*Pi^2*G[0, w^2]*G[r62, w^2])/18 - 4*G[0, -w]^2*G[0, w^2]*G[r62, w^2] + 
 (353*G[0, w^2]^3*G[r62, w^2])/6 + (2*Pi^2*G[1, r7]*G[r62, w^2])/9 + 
 (100*G[0, w^2]^2*G[1, r7]*G[r62, w^2])/3 + 8*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[r62, w^2] + (16*Pi^2*G[1, w^2]*G[r62, w^2])/9 - 
 (1064*G[0, w^2]^2*G[1, w^2]*G[r62, w^2])/3 - 
 128*G[0, w^2]*G[1, r7]*G[1, w^2]*G[r62, w^2] + 
 608*G[0, w^2]*G[1, w^2]^2*G[r62, w^2] + 128*G[1, r7]*G[1, w^2]^2*
  G[r62, w^2] - (1024*G[1, w^2]^3*G[r62, w^2])/3 + 
 (8*Pi^2*G[r61, w^2]*G[r62, w^2])/9 - 
 (524*G[0, w^2]^2*G[r61, w^2]*G[r62, w^2])/3 - 
 (200*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 + 
 (1888*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
 128*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[r62, w^2] - 
 512*G[1, w^2]^2*G[r61, w^2]*G[r62, w^2] + 160*G[0, w^2]*G[r61, w^2]^2*
  G[r62, w^2] + 32*G[1, r7]*G[r61, w^2]^2*G[r62, w^2] - 
 256*G[1, w^2]*G[r61, w^2]^2*G[r62, w^2] - (128*G[r61, w^2]^3*G[r62, w^2])/
  3 + (4*Pi^2*G[r62, w^2]^2)/9 - (262*G[0, w^2]^2*G[r62, w^2]^2)/3 - 
 (100*G[0, w^2]*G[1, r7]*G[r62, w^2]^2)/3 + 
 (944*G[0, w^2]*G[1, w^2]*G[r62, w^2]^2)/3 + 
 64*G[1, r7]*G[1, w^2]*G[r62, w^2]^2 - 256*G[1, w^2]^2*G[r62, w^2]^2 + 
 160*G[0, w^2]*G[r61, w^2]*G[r62, w^2]^2 + 32*G[1, r7]*G[r61, w^2]*
  G[r62, w^2]^2 - 256*G[1, w^2]*G[r61, w^2]*G[r62, w^2]^2 - 
 64*G[r61, w^2]^2*G[r62, w^2]^2 + (160*G[0, w^2]*G[r62, w^2]^3)/3 + 
 (32*G[1, r7]*G[r62, w^2]^3)/3 - (256*G[1, w^2]*G[r62, w^2]^3)/3 - 
 (128*G[r61, w^2]*G[r62, w^2]^3)/3 - (32*G[r62, w^2]^4)/3 + 
 (Pi^2*G[0, w]*G[w^(-2), w^2])/3 + (19*Pi^2*G[0, w^2]*G[w^(-2), w^2])/18 + 
 7*G[0, -w]^2*G[0, w^2]*G[w^(-2), w^2] + 4*G[0, -w]*G[0, w^2]^2*
  G[w^(-2), w^2] - (269*G[0, w^2]^3*G[w^(-2), w^2])/6 - 
 (70*G[0, w^2]^2*G[1, r7]*G[w^(-2), w^2])/3 - 22*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[w^(-2), w^2] - 8*G[0, w^2]^2*G[1, -w]*G[w^(-2), w^2] + 
 16*G[0, w^2]*G[1, -w]^2*G[w^(-2), w^2] + Pi^2*G[1, w^2]*G[w^(-2), w^2] - 
 9*G[0, -w]^2*G[1, w^2]*G[w^(-2), w^2] + (8*I)*Pi*G[0, w]*G[1, w^2]*
  G[w^(-2), w^2] - 18*G[0, -w]*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 
 2*G[0, w]*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 
 (725*G[0, w^2]^2*G[1, w^2]*G[w^(-2), w^2])/3 + 
 79*G[0, w^2]*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] + 
 34*G[0, -w]*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 
 36*G[0, w^2]*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] - 
 32*G[1, -w]^2*G[1, w^2]*G[w^(-2), w^2] - (8*I)*Pi*G[1, w]*G[1, w^2]*
  G[w^(-2), w^2] + ((44*I)/3)*Pi*G[1, w^2]^2*G[w^(-2), w^2] + 
 20*G[0, -w]*G[1, w^2]^2*G[w^(-2), w^2] - 
 (44*G[0, w]*G[1, w^2]^2*G[w^(-2), w^2])/3 - 322*G[0, w^2]*G[1, w^2]^2*
  G[w^(-2), w^2] - (152*G[1, r7]*G[1, w^2]^2*G[w^(-2), w^2])/3 - 
 40*G[1, -w]*G[1, w^2]^2*G[w^(-2), w^2] + 
 (88*G[1, w]*G[1, w^2]^2*G[w^(-2), w^2])/3 + 72*G[1, w^2]^3*G[w^(-2), w^2] - 
 (4*I)*Pi*G[1, w^2]*G[r1, w]*G[w^(-2), w^2] - (4*I)*Pi*G[1, w^2]*G[r2, w]*
  G[w^(-2), w^2] - (2*Pi^2*G[r61, w^2]*G[w^(-2), w^2])/9 - 
 4*G[0, -w]^2*G[r61, w^2]*G[w^(-2), w^2] - 8*G[0, -w]*G[0, w^2]*G[r61, w^2]*
  G[w^(-2), w^2] + (221*G[0, w^2]^2*G[r61, w^2]*G[w^(-2), w^2])/2 + 
 42*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2] + 
 16*G[0, -w]*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
 16*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
 16*G[1, -w]^2*G[r61, w^2]*G[w^(-2), w^2] + 16*G[0, -w]*G[1, w^2]*G[r61, w^2]*
  G[w^(-2), w^2] - 392*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
 80*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
 32*G[1, -w]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
 288*G[1, w^2]^2*G[r61, w^2]*G[w^(-2), w^2] + 
 4*G[0, -w]*G[r61, w^2]^2*G[w^(-2), w^2] - 
 (245*G[0, w^2]*G[r61, w^2]^2*G[w^(-2), w^2])/3 - 
 (56*G[1, r7]*G[r61, w^2]^2*G[w^(-2), w^2])/3 - 
 8*G[1, -w]*G[r61, w^2]^2*G[w^(-2), w^2] + 
 (448*G[1, w^2]*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
 16*G[r61, w^2]^3*G[w^(-2), w^2] - (2*Pi^2*G[r62, w^2]*G[w^(-2), w^2])/9 - 
 4*G[0, -w]^2*G[r62, w^2]*G[w^(-2), w^2] - 8*G[0, -w]*G[0, w^2]*G[r62, w^2]*
  G[w^(-2), w^2] + (221*G[0, w^2]^2*G[r62, w^2]*G[w^(-2), w^2])/2 + 
 42*G[0, w^2]*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2] + 
 16*G[0, -w]*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
 16*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 16*G[1, -w]^2*G[r62, w^2]*G[w^(-2), w^2] + 16*G[0, -w]*G[1, w^2]*G[r62, w^2]*
  G[w^(-2), w^2] - 392*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 80*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 32*G[1, -w]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 288*G[1, w^2]^2*G[r62, w^2]*G[w^(-2), w^2] + 
 8*G[0, -w]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 (490*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 (112*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 16*G[1, -w]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 (896*G[1, w^2]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 48*G[r61, w^2]^2*G[r62, w^2]*G[w^(-2), w^2] + 
 4*G[0, -w]*G[r62, w^2]^2*G[w^(-2), w^2] - 
 (245*G[0, w^2]*G[r62, w^2]^2*G[w^(-2), w^2])/3 - 
 (56*G[1, r7]*G[r62, w^2]^2*G[w^(-2), w^2])/3 - 
 8*G[1, -w]*G[r62, w^2]^2*G[w^(-2), w^2] + 
 (448*G[1, w^2]*G[r62, w^2]^2*G[w^(-2), w^2])/3 + 
 48*G[r61, w^2]*G[r62, w^2]^2*G[w^(-2), w^2] + 
 16*G[r62, w^2]^3*G[w^(-2), w^2] + 5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]^2 - 
 (175*G[0, w^2]^2*G[w^(-2), w^2]^2)/6 - 
 (26*G[0, w^2]*G[1, r7]*G[w^(-2), w^2]^2)/3 - 
 10*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]^2 - ((7*I)/3)*Pi*G[1, w^2]*
  G[w^(-2), w^2]^2 - (11*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]^2)/2 + 
 (7*G[0, w]*G[1, w^2]*G[w^(-2), w^2]^2)/3 + 
 (413*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]^2)/6 + 
 (47*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]^2)/6 + 
 11*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]^2 - 
 (14*G[1, w]*G[1, w^2]*G[w^(-2), w^2]^2)/3 - 
 11*G[1, w^2]^2*G[w^(-2), w^2]^2 - 5*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]^2 + 
 (265*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]^2)/6 + 
 (26*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + 
 10*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]^2 - 
 (190*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]^2)/3 - 
 15*G[r61, w^2]^2*G[w^(-2), w^2]^2 - 5*G[0, -w]*G[r62, w^2]*
  G[w^(-2), w^2]^2 + (265*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]^2)/6 + 
 (26*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 + 
 10*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]^2 - 
 (190*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 - 
 30*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2]^2 - 
 15*G[r62, w^2]^2*G[w^(-2), w^2]^2 - (29*G[0, w^2]*G[w^(-2), w^2]^3)/6 + 
 (29*G[r61, w^2]*G[w^(-2), w^2]^3)/6 + (29*G[r62, w^2]*G[w^(-2), w^2]^3)/6 - 
 2*G[0, -w]^2*G[0, w^2]*G[-w^(-1), -w] - 2*G[0, -w]*G[0, w^2]^2*
  G[-w^(-1), -w] + 4*G[0, -w]*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] + 
 4*G[0, w^2]^2*G[1, -w]*G[-w^(-1), -w] - 10*G[0, -w]^2*G[1, w^2]*
  G[-w^(-1), -w] + 48*G[0, -w]*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - 
 56*G[1, -w]^2*G[1, w^2]*G[-w^(-1), -w] + 8*G[0, -w]*G[1, w^2]^2*
  G[-w^(-1), -w] - 16*G[1, -w]*G[1, w^2]^2*G[-w^(-1), -w] + 
 2*G[0, -w]*G[0, w^2]*G[r51, -w]*G[-w^(-1), -w] - 
 4*G[0, w^2]*G[1, -w]*G[r51, -w]*G[-w^(-1), -w] - 
 4*G[0, -w]*G[1, w^2]*G[r51, -w]*G[-w^(-1), -w] + 
 8*G[1, -w]*G[1, w^2]*G[r51, -w]*G[-w^(-1), -w] + 
 4*G[0, -w]*G[1, w^2]*G[r51, w^2]*G[-w^(-1), -w] - 
 8*G[1, -w]*G[1, w^2]*G[r51, w^2]*G[-w^(-1), -w] + 
 2*G[0, -w]*G[0, w^2]*G[r52, -w]*G[-w^(-1), -w] - 
 4*G[0, w^2]*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] - 
 4*G[0, -w]*G[1, w^2]*G[r52, -w]*G[-w^(-1), -w] + 
 8*G[1, -w]*G[1, w^2]*G[r52, -w]*G[-w^(-1), -w] + 
 4*G[0, -w]*G[1, w^2]*G[r52, w^2]*G[-w^(-1), -w] - 
 8*G[1, -w]*G[1, w^2]*G[r52, w^2]*G[-w^(-1), -w] + 
 4*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[-w^(-1), -w] - 
 8*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] + 
 4*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[-w^(-1), -w] - 
 8*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] - 
 3*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 6*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 2*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 ((16*I)/81)*Pi^3*G[-w^(-1), w^2] + (Pi^2*G[-1, r7]*G[-w^(-1), w^2])/6 - 
 Pi^2*G[-1, w^2]*G[-w^(-1), w^2] + (Pi^2*G[0, -w]*G[-w^(-1), w^2])/6 + 
 G[0, -w]^3*G[-w^(-1), w^2] - (26*Pi^2*G[0, w]*G[-w^(-1), w^2])/9 - 
 (6*I)*Pi*G[-1, w^2]*G[0, w]*G[-w^(-1), w^2] - 
 (Pi^2*G[0, w^2]*G[-w^(-1), w^2])/6 - 7*G[0, -w]^2*G[0, w^2]*
  G[-w^(-1), w^2] - 6*G[-1, w^2]*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[0, w^2]^2*G[-w^(-1), w^2] - 20*G[0, w^2]^3*G[-w^(-1), w^2] - 
 (Pi^2*G[-I, r1]*G[-w^(-1), w^2])/3 + (Pi^2*G[-I, w]*G[-w^(-1), w^2])/3 - 
 (Pi^2*G[I, r1]*G[-w^(-1), w^2])/3 + (Pi^2*G[I, w]*G[-w^(-1), w^2])/3 - 
 (7*Pi^2*G[1, r7]*G[-w^(-1), w^2])/18 - 10*G[0, w^2]^2*G[1, r7]*
  G[-w^(-1), w^2] - (Pi^2*G[1, -w]*G[-w^(-1), w^2])/3 - 
 20*G[0, -w]^2*G[1, -w]*G[-w^(-1), w^2] + 22*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[-w^(-1), w^2] + 8*G[0, w^2]^2*G[1, -w]*G[-w^(-1), w^2] + 
 68*G[0, -w]*G[1, -w]^2*G[-w^(-1), w^2] - 16*G[0, w^2]*G[1, -w]^2*
  G[-w^(-1), w^2] - 64*G[1, -w]^3*G[-w^(-1), w^2] - 
 (14*Pi^2*G[1, w]*G[-w^(-1), w^2])/9 + 2*Pi^2*G[1, w^2]*G[-w^(-1), w^2] + 
 21*G[0, -w]^2*G[1, w^2]*G[-w^(-1), w^2] - ((4*I)/3)*Pi*G[0, w]*G[1, w^2]*
  G[-w^(-1), w^2] + 18*G[0, -w]*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
 6*G[0, w]*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 
 89*G[0, w^2]^2*G[1, w^2]*G[-w^(-1), w^2] + 49*G[0, w^2]*G[1, r7]*G[1, w^2]*
  G[-w^(-1), w^2] - 58*G[0, -w]*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
 36*G[0, w^2]*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
 32*G[1, -w]^2*G[1, w^2]*G[-w^(-1), w^2] - ((40*I)/3)*Pi*G[1, w]*G[1, w^2]*
  G[-w^(-1), w^2] + ((52*I)/3)*Pi*G[1, w^2]^2*G[-w^(-1), w^2] - 
 20*G[0, -w]*G[1, w^2]^2*G[-w^(-1), w^2] - 
 (52*G[0, w]*G[1, w^2]^2*G[-w^(-1), w^2])/3 - 
 190*G[0, w^2]*G[1, w^2]^2*G[-w^(-1), w^2] - 
 (232*G[1, r7]*G[1, w^2]^2*G[-w^(-1), w^2])/3 + 
 40*G[1, -w]*G[1, w^2]^2*G[-w^(-1), w^2] + 
 (104*G[1, w]*G[1, w^2]^2*G[-w^(-1), w^2])/3 + 
 120*G[1, w^2]^3*G[-w^(-1), w^2] + (5*Pi^2*G[r1, w]*G[-w^(-1), w^2])/2 + 
 (6*I)*Pi*G[-1, w^2]*G[r1, w]*G[-w^(-1), w^2] + 
 (8*I)*Pi*G[1, w^2]*G[r1, w]*G[-w^(-1), w^2] + 
 (5*Pi^2*G[r2, w]*G[-w^(-1), w^2])/2 + (6*I)*Pi*G[-1, w^2]*G[r2, w]*
  G[-w^(-1), w^2] + (8*I)*Pi*G[1, w^2]*G[r2, w]*G[-w^(-1), w^2] - 
 (Pi^2*G[r51, w^2]*G[-w^(-1), w^2])/6 + 2*G[0, -w]^2*G[r51, w^2]*
  G[-w^(-1), w^2] - 4*G[0, -w]*G[1, -w]*G[r51, w^2]*G[-w^(-1), w^2] - 
 (Pi^2*G[r52, w^2]*G[-w^(-1), w^2])/6 + 2*G[0, -w]^2*G[r52, w^2]*
  G[-w^(-1), w^2] - 4*G[0, -w]*G[1, -w]*G[r52, w^2]*G[-w^(-1), w^2] + 
 (Pi^2*G[r61, w^2]*G[-w^(-1), w^2])/6 + 8*G[0, -w]^2*G[r61, w^2]*
  G[-w^(-1), w^2] + 8*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
 65*G[0, w^2]^2*G[r61, w^2]*G[-w^(-1), w^2] + 
 22*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2] - 
 24*G[0, -w]*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
 16*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
 16*G[1, -w]^2*G[r61, w^2]*G[-w^(-1), w^2] - 
 16*G[0, -w]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
 136*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
 48*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
 32*G[1, -w]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
 128*G[1, w^2]^2*G[r61, w^2]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[r61, w^2]^2*G[-w^(-1), w^2] - 61*G[0, w^2]*G[r61, w^2]^2*
  G[-w^(-1), w^2] - 12*G[1, r7]*G[r61, w^2]^2*G[-w^(-1), w^2] + 
 8*G[1, -w]*G[r61, w^2]^2*G[-w^(-1), w^2] + 48*G[1, w^2]*G[r61, w^2]^2*
  G[-w^(-1), w^2] + 16*G[r61, w^2]^3*G[-w^(-1), w^2] + 
 (Pi^2*G[r62, w^2]*G[-w^(-1), w^2])/6 + 8*G[0, -w]^2*G[r62, w^2]*
  G[-w^(-1), w^2] + 8*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 65*G[0, w^2]^2*G[r62, w^2]*G[-w^(-1), w^2] + 
 22*G[0, w^2]*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] - 
 24*G[0, -w]*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 16*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 16*G[1, -w]^2*G[r62, w^2]*G[-w^(-1), w^2] - 
 16*G[0, -w]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 136*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 48*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 32*G[1, -w]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 128*G[1, w^2]^2*G[r62, w^2]*G[-w^(-1), w^2] - 
 8*G[0, -w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 122*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 24*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 16*G[1, -w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 96*G[1, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 48*G[r61, w^2]^2*G[r62, w^2]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[r62, w^2]^2*G[-w^(-1), w^2] - 61*G[0, w^2]*G[r62, w^2]^2*
  G[-w^(-1), w^2] - 12*G[1, r7]*G[r62, w^2]^2*G[-w^(-1), w^2] + 
 8*G[1, -w]*G[r62, w^2]^2*G[-w^(-1), w^2] + 48*G[1, w^2]*G[r62, w^2]^2*
  G[-w^(-1), w^2] + 48*G[r61, w^2]*G[r62, w^2]^2*G[-w^(-1), w^2] + 
 16*G[r62, w^2]^3*G[-w^(-1), w^2] - (Pi^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (G[0, -w]^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
 (3*I)*Pi*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 3*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 4*G[0, w]*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (77*G[0, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 - 
 (35*G[0, w^2]*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 - 
 9*G[0, -w]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 6*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 16*G[1, -w]^2*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (4*I)*Pi*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (10*I)*Pi*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 5*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 10*G[0, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 93*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 36*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 10*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 20*G[1, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 52*G[1, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (5*I)*Pi*G[r1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (5*I)*Pi*G[r2, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 2*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 50*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 18*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 4*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 68*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 11*G[r61, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 2*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 50*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 18*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 4*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 68*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 22*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 11*G[r62, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 ((7*I)/6)*Pi*G[w^(-2), w^2]^2*G[-w^(-1), w^2] + 
 (11*G[0, -w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/4 - 
 (7*G[0, w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/6 - 
 (23*G[0, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/4 - 
 (47*G[1, r7]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/12 - 
 (11*G[1, -w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/2 + 
 (7*G[1, w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/3 + 
 (11*G[1, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/2 + 
 3*G[r61, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2] + 
 3*G[r62, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2] + 
 7*G[0, -w]^2*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 3*G[0, -w]*G[0, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 28*G[0, -w]*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 6*G[0, w^2]*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 28*G[1, -w]^2*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 13*G[0, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 26*G[1, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 4*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 4*G[1, -w]*G[r52, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 8*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 8*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 (7*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2])/2 - 
 7*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 (Pi^2*G[-w^(-1), w^2]^2)/6 - 6*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2]^2 - 
 (5*G[0, -w]^2*G[-w^(-1), w^2]^2)/2 + (I/3)*Pi*G[0, w]*G[-w^(-1), w^2]^2 - 
 3*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2]^2 + 
 G[0, w]*G[0, w^2]*G[-w^(-1), w^2]^2 - (11*G[0, w^2]^2*G[-w^(-1), w^2]^2)/2 - 
 (9*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2]^2)/2 + 
 12*G[-1, w^2]*G[1, -w]*G[-w^(-1), w^2]^2 + 
 5*G[0, -w]*G[1, -w]*G[-w^(-1), w^2]^2 + 6*G[0, w^2]*G[1, -w]*
  G[-w^(-1), w^2]^2 + ((4*I)/3)*Pi*G[1, w]*G[-w^(-1), w^2]^2 - 
 ((11*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2]^2 + 
 (13*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2]^2)/2 + 
 (11*G[0, w]*G[1, w^2]*G[-w^(-1), w^2]^2)/3 + 
 (55*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2]^2)/2 + 
 (121*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2]^2)/6 - 
 13*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2]^2 - 
 (22*G[1, w]*G[1, w^2]*G[-w^(-1), w^2]^2)/3 - 
 33*G[1, w^2]^2*G[-w^(-1), w^2]^2 - I*Pi*G[r1, w]*G[-w^(-1), w^2]^2 - 
 I*Pi*G[r2, w]*G[-w^(-1), w^2]^2 + 3*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2]^2 + 
 5*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2]^2 + 
 4*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2]^2 - 6*G[1, -w]*G[r61, w^2]*
  G[-w^(-1), w^2]^2 - 10*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2]^2 + 
 3*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2]^2 + 5*G[0, w^2]*G[r62, w^2]*
  G[-w^(-1), w^2]^2 + 4*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2]^2 - 
 6*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2]^2 - 10*G[1, w^2]*G[r62, w^2]*
  G[-w^(-1), w^2]^2 + ((4*I)/3)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2]^2 + 
 (9*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/2 - 
 (4*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/3 - 
 4*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2 - 
 (16*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/3 - 
 9*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2 + 
 (8*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/3 + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2 + 
 (5*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]^2)/2 - 
 5*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]^2 + (I/6)*Pi*G[-w^(-1), w^2]^3 - 
 (5*G[0, -w]*G[-w^(-1), w^2]^3)/4 - (G[0, w]*G[-w^(-1), w^2]^3)/6 - 
 (5*G[0, w^2]*G[-w^(-1), w^2]^3)/4 - (17*G[1, r7]*G[-w^(-1), w^2]^3)/12 + 
 (5*G[1, -w]*G[-w^(-1), w^2]^3)/2 + (G[1, w]*G[-w^(-1), w^2]^3)/3 + 
 (5*G[1, w^2]*G[-w^(-1), w^2]^3)/2 - ((92*I)/81)*Pi^3*G[-w, w^2] + 
 (Pi^2*G[-1, r7]*G[-w, w^2])/6 + Pi^2*G[-1, w^2]*G[-w, w^2] + 
 (Pi^2*G[0, -w]*G[-w, w^2])/6 + G[0, -w]^3*G[-w, w^2] + 
 (22*Pi^2*G[0, w]*G[-w, w^2])/9 + (6*I)*Pi*G[-1, w^2]*G[0, w]*G[-w, w^2] - 
 (Pi^2*G[0, w^2]*G[-w, w^2])/2 - 7*G[0, -w]^2*G[0, w^2]*G[-w, w^2] + 
 6*G[-1, w^2]*G[0, w]*G[0, w^2]*G[-w, w^2] - 
 4*G[0, -w]*G[0, w^2]^2*G[-w, w^2] - 20*G[0, w^2]^3*G[-w, w^2] - 
 (Pi^2*G[-I, r1]*G[-w, w^2])/3 + (Pi^2*G[-I, w]*G[-w, w^2])/3 - 
 (Pi^2*G[I, r1]*G[-w, w^2])/3 + (Pi^2*G[I, w]*G[-w, w^2])/3 - 
 (7*Pi^2*G[1, r7]*G[-w, w^2])/18 - 10*G[0, w^2]^2*G[1, r7]*G[-w, w^2] - 
 (Pi^2*G[1, -w]*G[-w, w^2])/3 - 20*G[0, -w]^2*G[1, -w]*G[-w, w^2] + 
 22*G[0, -w]*G[0, w^2]*G[1, -w]*G[-w, w^2] + 
 8*G[0, w^2]^2*G[1, -w]*G[-w, w^2] + 68*G[0, -w]*G[1, -w]^2*G[-w, w^2] - 
 16*G[0, w^2]*G[1, -w]^2*G[-w, w^2] - 64*G[1, -w]^3*G[-w, w^2] - 
 (14*Pi^2*G[1, w]*G[-w, w^2])/9 + 4*Pi^2*G[1, w^2]*G[-w, w^2] + 
 21*G[0, -w]^2*G[1, w^2]*G[-w, w^2] + ((32*I)/3)*Pi*G[0, w]*G[1, w^2]*
  G[-w, w^2] + 18*G[0, -w]*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 
 6*G[0, w]*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 89*G[0, w^2]^2*G[1, w^2]*
  G[-w, w^2] + 49*G[0, w^2]*G[1, r7]*G[1, w^2]*G[-w, w^2] - 
 58*G[0, -w]*G[1, -w]*G[1, w^2]*G[-w, w^2] - 36*G[0, w^2]*G[1, -w]*G[1, w^2]*
  G[-w, w^2] + 32*G[1, -w]^2*G[1, w^2]*G[-w, w^2] - 
 ((40*I)/3)*Pi*G[1, w]*G[1, w^2]*G[-w, w^2] + 
 ((52*I)/3)*Pi*G[1, w^2]^2*G[-w, w^2] - 20*G[0, -w]*G[1, w^2]^2*G[-w, w^2] - 
 (52*G[0, w]*G[1, w^2]^2*G[-w, w^2])/3 - 190*G[0, w^2]*G[1, w^2]^2*
  G[-w, w^2] - (232*G[1, r7]*G[1, w^2]^2*G[-w, w^2])/3 + 
 40*G[1, -w]*G[1, w^2]^2*G[-w, w^2] + (104*G[1, w]*G[1, w^2]^2*G[-w, w^2])/
  3 + 120*G[1, w^2]^3*G[-w, w^2] - (13*Pi^2*G[r1, w]*G[-w, w^2])/6 - 
 (6*I)*Pi*G[-1, w^2]*G[r1, w]*G[-w, w^2] - (4*I)*Pi*G[1, w^2]*G[r1, w]*
  G[-w, w^2] - (13*Pi^2*G[r2, w]*G[-w, w^2])/6 - 
 (6*I)*Pi*G[-1, w^2]*G[r2, w]*G[-w, w^2] - (4*I)*Pi*G[1, w^2]*G[r2, w]*
  G[-w, w^2] - (Pi^2*G[r51, w^2]*G[-w, w^2])/6 + 
 2*G[0, -w]^2*G[r51, w^2]*G[-w, w^2] - 4*G[0, -w]*G[1, -w]*G[r51, w^2]*
  G[-w, w^2] - (Pi^2*G[r52, w^2]*G[-w, w^2])/6 + 
 2*G[0, -w]^2*G[r52, w^2]*G[-w, w^2] - 4*G[0, -w]*G[1, -w]*G[r52, w^2]*
  G[-w, w^2] + (Pi^2*G[r61, w^2]*G[-w, w^2])/6 + 
 8*G[0, -w]^2*G[r61, w^2]*G[-w, w^2] + 8*G[0, -w]*G[0, w^2]*G[r61, w^2]*
  G[-w, w^2] + 65*G[0, w^2]^2*G[r61, w^2]*G[-w, w^2] + 
 22*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[-w, w^2] - 
 24*G[0, -w]*G[1, -w]*G[r61, w^2]*G[-w, w^2] - 
 16*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
 16*G[1, -w]^2*G[r61, w^2]*G[-w, w^2] - 16*G[0, -w]*G[1, w^2]*G[r61, w^2]*
  G[-w, w^2] - 136*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
 48*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 
 32*G[1, -w]*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 
 128*G[1, w^2]^2*G[r61, w^2]*G[-w, w^2] - 4*G[0, -w]*G[r61, w^2]^2*
  G[-w, w^2] - 61*G[0, w^2]*G[r61, w^2]^2*G[-w, w^2] - 
 12*G[1, r7]*G[r61, w^2]^2*G[-w, w^2] + 8*G[1, -w]*G[r61, w^2]^2*G[-w, w^2] + 
 48*G[1, w^2]*G[r61, w^2]^2*G[-w, w^2] + 16*G[r61, w^2]^3*G[-w, w^2] + 
 (Pi^2*G[r62, w^2]*G[-w, w^2])/6 + 8*G[0, -w]^2*G[r62, w^2]*G[-w, w^2] + 
 8*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 
 65*G[0, w^2]^2*G[r62, w^2]*G[-w, w^2] + 22*G[0, w^2]*G[1, r7]*G[r62, w^2]*
  G[-w, w^2] - 24*G[0, -w]*G[1, -w]*G[r62, w^2]*G[-w, w^2] - 
 16*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 
 16*G[1, -w]^2*G[r62, w^2]*G[-w, w^2] - 16*G[0, -w]*G[1, w^2]*G[r62, w^2]*
  G[-w, w^2] - 136*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
 48*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
 32*G[1, -w]*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
 128*G[1, w^2]^2*G[r62, w^2]*G[-w, w^2] - 8*G[0, -w]*G[r61, w^2]*G[r62, w^2]*
  G[-w, w^2] - 122*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 
 24*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + 
 16*G[1, -w]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + 
 96*G[1, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + 
 48*G[r61, w^2]^2*G[r62, w^2]*G[-w, w^2] - 4*G[0, -w]*G[r62, w^2]^2*
  G[-w, w^2] - 61*G[0, w^2]*G[r62, w^2]^2*G[-w, w^2] - 
 12*G[1, r7]*G[r62, w^2]^2*G[-w, w^2] + 8*G[1, -w]*G[r62, w^2]^2*G[-w, w^2] + 
 48*G[1, w^2]*G[r62, w^2]^2*G[-w, w^2] + 48*G[r61, w^2]*G[r62, w^2]^2*
  G[-w, w^2] + 16*G[r62, w^2]^3*G[-w, w^2] - 
 (7*Pi^2*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 (5*G[0, -w]^2*G[w^(-2), w^2]*G[-w, w^2])/2 - 
 (11*I)*Pi*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] + 
 G[0, -w]*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 6*G[0, w]*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 (77*G[0, w^2]^2*G[w^(-2), w^2]*G[-w, w^2])/2 - 
 (35*G[0, w^2]*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/2 - 
 13*G[0, -w]*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 
 2*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
 16*G[1, -w]^2*G[w^(-2), w^2]*G[-w, w^2] + (4*I)*Pi*G[1, w]*G[w^(-2), w^2]*
  G[-w, w^2] - (10*I)*Pi*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 9*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 10*G[0, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 93*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 36*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 18*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 20*G[1, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 52*G[1, w^2]^2*G[w^(-2), w^2]*G[-w, w^2] + (9*I)*Pi*G[r1, w]*G[w^(-2), w^2]*
  G[-w, w^2] + (9*I)*Pi*G[r2, w]*G[w^(-2), w^2]*G[-w, w^2] + 
 2*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 50*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 18*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 4*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 68*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 11*G[r61, w^2]^2*G[w^(-2), w^2]*G[-w, w^2] + 
 2*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 50*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 18*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 4*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 68*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 22*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 11*G[r62, w^2]^2*G[w^(-2), w^2]*G[-w, w^2] + ((7*I)/6)*Pi*G[w^(-2), w^2]^2*
  G[-w, w^2] + (11*G[0, -w]*G[w^(-2), w^2]^2*G[-w, w^2])/4 - 
 (7*G[0, w]*G[w^(-2), w^2]^2*G[-w, w^2])/6 - 
 (23*G[0, w^2]*G[w^(-2), w^2]^2*G[-w, w^2])/4 - 
 (47*G[1, r7]*G[w^(-2), w^2]^2*G[-w, w^2])/12 - 
 (11*G[1, -w]*G[w^(-2), w^2]^2*G[-w, w^2])/2 + 
 (7*G[1, w]*G[w^(-2), w^2]^2*G[-w, w^2])/3 + 
 (11*G[1, w^2]*G[w^(-2), w^2]^2*G[-w, w^2])/2 + 
 3*G[r61, w^2]*G[w^(-2), w^2]^2*G[-w, w^2] + 3*G[r62, w^2]*G[w^(-2), w^2]^2*
  G[-w, w^2] + 7*G[0, -w]^2*G[-w^(-1), -w]*G[-w, w^2] + 
 3*G[0, -w]*G[0, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 28*G[0, -w]*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 6*G[0, w^2]*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
 28*G[1, -w]^2*G[-w^(-1), -w]*G[-w, w^2] - 13*G[0, -w]*G[1, w^2]*
  G[-w^(-1), -w]*G[-w, w^2] + 26*G[1, -w]*G[1, w^2]*G[-w^(-1), -w]*
  G[-w, w^2] - 2*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 4*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 2*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 4*G[1, -w]*G[r52, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 8*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 8*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w, w^2])/2 - 
 3*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 (2*Pi^2*G[-w^(-1), w^2]*G[-w, w^2])/3 + 12*G[-1, w^2]*G[0, -w]*
  G[-w^(-1), w^2]*G[-w, w^2] - 25*G[0, -w]^2*G[-w^(-1), w^2]*G[-w, w^2] + 
 ((8*I)/3)*Pi*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 10*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 11*G[0, w^2]^2*G[-w^(-1), w^2]*G[-w, w^2] - 
 9*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 
 24*G[-1, w^2]*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 82*G[0, -w]*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 20*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 64*G[1, -w]^2*G[-w^(-1), w^2]*G[-w, w^2] + 
 ((8*I)/3)*Pi*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 ((22*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 37*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (22*G[0, w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 55*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (121*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 74*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (44*G[1, w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 66*G[1, w^2]^2*G[-w^(-1), w^2]*G[-w, w^2] - 
 (4*I)*Pi*G[r1, w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (4*I)*Pi*G[r2, w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 6*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 10*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 8*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 12*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 20*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 6*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 10*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 8*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 12*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 20*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 ((8*I)/3)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 13*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (8*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 8*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (32*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 26*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (16*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 16*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 9*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 18*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (I/2)*Pi*G[-w^(-1), w^2]^2*G[-w, w^2] - 
 (15*G[0, -w]*G[-w^(-1), w^2]^2*G[-w, w^2])/4 - 
 (G[0, w]*G[-w^(-1), w^2]^2*G[-w, w^2])/2 - 
 (15*G[0, w^2]*G[-w^(-1), w^2]^2*G[-w, w^2])/4 - 
 (17*G[1, r7]*G[-w^(-1), w^2]^2*G[-w, w^2])/4 + 
 (15*G[1, -w]*G[-w^(-1), w^2]^2*G[-w, w^2])/2 + 
 G[1, w]*G[-w^(-1), w^2]^2*G[-w, w^2] + 
 (15*G[1, w^2]*G[-w^(-1), w^2]^2*G[-w, w^2])/2 - (Pi^2*G[-w, w^2]^2)/2 - 
 6*G[-1, w^2]*G[0, -w]*G[-w, w^2]^2 - (5*G[0, -w]^2*G[-w, w^2]^2)/2 - 
 ((5*I)/3)*Pi*G[0, w]*G[-w, w^2]^2 - 3*G[0, -w]*G[0, w^2]*G[-w, w^2]^2 - 
 G[0, w]*G[0, w^2]*G[-w, w^2]^2 - (11*G[0, w^2]^2*G[-w, w^2]^2)/2 - 
 (9*G[0, w^2]*G[1, r7]*G[-w, w^2]^2)/2 + 12*G[-1, w^2]*G[1, -w]*
  G[-w, w^2]^2 + 5*G[0, -w]*G[1, -w]*G[-w, w^2]^2 + 
 6*G[0, w^2]*G[1, -w]*G[-w, w^2]^2 + ((4*I)/3)*Pi*G[1, w]*G[-w, w^2]^2 - 
 ((11*I)/3)*Pi*G[1, w^2]*G[-w, w^2]^2 + (13*G[0, -w]*G[1, w^2]*G[-w, w^2]^2)/
  2 + (11*G[0, w]*G[1, w^2]*G[-w, w^2]^2)/3 + 
 (55*G[0, w^2]*G[1, w^2]*G[-w, w^2]^2)/2 + 
 (121*G[1, r7]*G[1, w^2]*G[-w, w^2]^2)/6 - 13*G[1, -w]*G[1, w^2]*
  G[-w, w^2]^2 - (22*G[1, w]*G[1, w^2]*G[-w, w^2]^2)/3 - 
 33*G[1, w^2]^2*G[-w, w^2]^2 + I*Pi*G[r1, w]*G[-w, w^2]^2 + 
 I*Pi*G[r2, w]*G[-w, w^2]^2 + 3*G[0, -w]*G[r61, w^2]*G[-w, w^2]^2 + 
 5*G[0, w^2]*G[r61, w^2]*G[-w, w^2]^2 + 4*G[1, r7]*G[r61, w^2]*G[-w, w^2]^2 - 
 6*G[1, -w]*G[r61, w^2]*G[-w, w^2]^2 - 10*G[1, w^2]*G[r61, w^2]*
  G[-w, w^2]^2 + 3*G[0, -w]*G[r62, w^2]*G[-w, w^2]^2 + 
 5*G[0, w^2]*G[r62, w^2]*G[-w, w^2]^2 + 4*G[1, r7]*G[r62, w^2]*G[-w, w^2]^2 - 
 6*G[1, -w]*G[r62, w^2]*G[-w, w^2]^2 - 10*G[1, w^2]*G[r62, w^2]*
  G[-w, w^2]^2 + ((4*I)/3)*Pi*G[w^(-2), w^2]*G[-w, w^2]^2 + 
 (5*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2]^2)/2 - 
 (4*G[0, w]*G[w^(-2), w^2]*G[-w, w^2]^2)/3 - 4*G[0, w^2]*G[w^(-2), w^2]*
  G[-w, w^2]^2 - (16*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2]^2)/3 - 
 5*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2]^2 + 
 (8*G[1, w]*G[w^(-2), w^2]*G[-w, w^2]^2)/3 + 8*G[1, w^2]*G[w^(-2), w^2]*
  G[-w, w^2]^2 + (5*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2]^2)/2 - 
 5*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2]^2 + (I/2)*Pi*G[-w^(-1), w^2]*
  G[-w, w^2]^2 - (15*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2]^2)/4 - 
 (G[0, w]*G[-w^(-1), w^2]*G[-w, w^2]^2)/2 - 
 (15*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2]^2)/4 - 
 (17*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2]^2)/4 + 
 (15*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2]^2)/2 + 
 G[1, w]*G[-w^(-1), w^2]*G[-w, w^2]^2 + 
 (15*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2]^2)/2 + (I/6)*Pi*G[-w, w^2]^3 - 
 (5*G[0, -w]*G[-w, w^2]^3)/4 - (G[0, w]*G[-w, w^2]^3)/6 - 
 (5*G[0, w^2]*G[-w, w^2]^3)/4 - (17*G[1, r7]*G[-w, w^2]^3)/12 + 
 (5*G[1, -w]*G[-w, w^2]^3)/2 + (G[1, w]*G[-w, w^2]^3)/3 + 
 (5*G[1, w^2]*G[-w, w^2]^3)/2 + 6*G[0, w^2]*G[-w^(-1), w^2]*G[-1, 0, w] - 
 6*G[0, w^2]*G[-w, w^2]*G[-1, 0, w] + 6*G[0, w]*G[-w^(-1), w^2]*
  G[-1, 0, w^2] - 6*G[0, w]*G[-w, w^2]*G[-1, 0, w^2] + 
 6*G[0, -w]*G[-w^(-1), w^2]*G[-1, -w^(-1), w^2] - 
 12*G[1, -w]*G[-w^(-1), w^2]*G[-1, -w^(-1), w^2] - 
 6*G[0, -w]*G[-w, w^2]*G[-1, -w^(-1), w^2] + 
 12*G[1, -w]*G[-w, w^2]*G[-1, -w^(-1), w^2] - 
 6*G[0, -w]*G[-w^(-1), w^2]*G[-1, -w, w^2] + 12*G[1, -w]*G[-w^(-1), w^2]*
  G[-1, -w, w^2] + 6*G[0, -w]*G[-w, w^2]*G[-1, -w, w^2] - 
 12*G[1, -w]*G[-w, w^2]*G[-1, -w, w^2] - 4*G[0, -w]*G[0, w^2]*G[0, 0, -w] - 
 2*G[0, w^2]^2*G[0, 0, -w] + 4*G[0, w^2]*G[1, -w]*G[0, 0, -w] + 
 12*G[0, -w]*G[1, w^2]*G[0, 0, -w] - 32*G[1, -w]*G[1, w^2]*G[0, 0, -w] + 
 8*G[1, w^2]^2*G[0, 0, -w] + 2*G[0, w^2]*G[r51, -w]*G[0, 0, -w] - 
 4*G[1, w^2]*G[r51, -w]*G[0, 0, -w] + 4*G[1, w^2]*G[r51, w^2]*G[0, 0, -w] + 
 2*G[0, w^2]*G[r52, -w]*G[0, 0, -w] - 4*G[1, w^2]*G[r52, -w]*G[0, 0, -w] + 
 4*G[1, w^2]*G[r52, w^2]*G[0, 0, -w] + 4*G[0, w^2]*G[r61, w^2]*G[0, 0, -w] + 
 4*G[0, w^2]*G[r62, w^2]*G[0, 0, -w] - 7*G[0, w^2]*G[w^(-2), w^2]*
  G[0, 0, -w] + 9*G[1, w^2]*G[w^(-2), w^2]*G[0, 0, -w] + 
 4*G[r61, w^2]*G[w^(-2), w^2]*G[0, 0, -w] + 4*G[r62, w^2]*G[w^(-2), w^2]*
  G[0, 0, -w] + 8*G[1, w^2]*G[-w^(-1), -w]*G[0, 0, -w] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[0, 0, -w] + 7*G[0, w^2]*G[-w^(-1), w^2]*
  G[0, 0, -w] + 12*G[1, -w]*G[-w^(-1), w^2]*G[0, 0, -w] - 
 21*G[1, w^2]*G[-w^(-1), w^2]*G[0, 0, -w] - 2*G[r51, w^2]*G[-w^(-1), w^2]*
  G[0, 0, -w] - 2*G[r52, w^2]*G[-w^(-1), w^2]*G[0, 0, -w] - 
 8*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 0, -w] - 8*G[r62, w^2]*G[-w^(-1), w^2]*
  G[0, 0, -w] - (G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 0, -w])/2 - 
 4*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, 0, -w] + 
 (5*G[-w^(-1), w^2]^2*G[0, 0, -w])/2 - 2*G[0, -w]*G[-w, w^2]*G[0, 0, -w] + 
 7*G[0, w^2]*G[-w, w^2]*G[0, 0, -w] + 12*G[1, -w]*G[-w, w^2]*G[0, 0, -w] - 
 21*G[1, w^2]*G[-w, w^2]*G[0, 0, -w] - 2*G[r51, w^2]*G[-w, w^2]*G[0, 0, -w] - 
 2*G[r52, w^2]*G[-w, w^2]*G[0, 0, -w] - 8*G[r61, w^2]*G[-w, w^2]*
  G[0, 0, -w] - 8*G[r62, w^2]*G[-w, w^2]*G[0, 0, -w] - 
 (5*G[w^(-2), w^2]*G[-w, w^2]*G[0, 0, -w])/2 - 
 4*G[-w^(-1), -w]*G[-w, w^2]*G[0, 0, -w] + 25*G[-w^(-1), w^2]*G[-w, w^2]*
  G[0, 0, -w] + (5*G[-w, w^2]^2*G[0, 0, -w])/2 - (7*Pi^2*G[0, 0, w])/6 + 
 ((8*I)/3)*Pi*G[1, w^2]*G[0, 0, w] + 2*G[0, w^2]*G[1, w^2]*G[0, 0, w] + 
 (32*G[1, w^2]^2*G[0, 0, w])/3 + 2*G[0, w^2]*G[w^(-2), w^2]*G[0, 0, w] - 
 16*G[1, w^2]*G[w^(-2), w^2]*G[0, 0, w] - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[0, 0, w] + 18*G[-1, w^2]*G[-w^(-1), w^2]*G[0, 0, w] - 
 7*G[0, w^2]*G[-w^(-1), w^2]*G[0, 0, w] + 
 (46*G[1, w^2]*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
 17*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 0, w] - 
 (10*G[-w^(-1), w^2]^2*G[0, 0, w])/3 + ((8*I)/3)*Pi*G[-w, w^2]*G[0, 0, w] - 
 18*G[-1, w^2]*G[-w, w^2]*G[0, 0, w] + G[0, w^2]*G[-w, w^2]*G[0, 0, w] - 
 (62*G[1, w^2]*G[-w, w^2]*G[0, 0, w])/3 + 29*G[w^(-2), w^2]*G[-w, w^2]*
  G[0, 0, w] + (10*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 0, w])/3 + 
 (8*G[-w, w^2]^2*G[0, 0, w])/3 - (7*Pi^2*G[0, 0, w^2])/9 - 
 4*G[0, -w]^2*G[0, 0, w^2] - 2*G[0, -w]*G[0, w^2]*G[0, 0, w^2] + 
 (85*G[0, w^2]^2*G[0, 0, w^2])/2 + (64*G[0, w^2]*G[1, r7]*G[0, 0, w^2])/3 + 
 8*G[0, -w]*G[1, -w]*G[0, 0, w^2] + 4*G[0, w^2]*G[1, -w]*G[0, 0, w^2] + 
 4*G[0, -w]*G[1, w^2]*G[0, 0, w^2] - 176*G[0, w^2]*G[1, w^2]*G[0, 0, w^2] - 
 (128*G[1, r7]*G[1, w^2]*G[0, 0, w^2])/3 - 8*G[1, -w]*G[1, w^2]*
  G[0, 0, w^2] + 160*G[1, w^2]^2*G[0, 0, w^2] + 
 6*G[0, -w]*G[r61, w^2]*G[0, 0, w^2] - 
 (260*G[0, w^2]*G[r61, w^2]*G[0, 0, w^2])/3 - 
 (70*G[1, r7]*G[r61, w^2]*G[0, 0, w^2])/3 - 12*G[1, -w]*G[r61, w^2]*
  G[0, 0, w^2] + 172*G[1, w^2]*G[r61, w^2]*G[0, 0, w^2] + 
 (121*G[r61, w^2]^2*G[0, 0, w^2])/3 + 6*G[0, -w]*G[r62, w^2]*G[0, 0, w^2] - 
 (260*G[0, w^2]*G[r62, w^2]*G[0, 0, w^2])/3 - 
 (70*G[1, r7]*G[r62, w^2]*G[0, 0, w^2])/3 - 12*G[1, -w]*G[r62, w^2]*
  G[0, 0, w^2] + 172*G[1, w^2]*G[r62, w^2]*G[0, 0, w^2] + 
 (242*G[r61, w^2]*G[r62, w^2]*G[0, 0, w^2])/3 + 
 (121*G[r62, w^2]^2*G[0, 0, w^2])/3 - 10*G[0, -w]*G[w^(-2), w^2]*
  G[0, 0, w^2] + (176*G[0, w^2]*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 
 (49*G[1, r7]*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 
 20*G[1, -w]*G[w^(-2), w^2]*G[0, 0, w^2] - 111*G[1, w^2]*G[w^(-2), w^2]*
  G[0, 0, w^2] - 45*G[r61, w^2]*G[w^(-2), w^2]*G[0, 0, w^2] - 
 45*G[r62, w^2]*G[w^(-2), w^2]*G[0, 0, w^2] + 
 (67*G[w^(-2), w^2]^2*G[0, 0, w^2])/6 + 4*G[0, -w]*G[-w^(-1), -w]*
  G[0, 0, w^2] - 8*G[1, -w]*G[-w^(-1), -w]*G[0, 0, w^2] + 
 4*G[0, -w]*G[-w^(-1), w^2]*G[0, 0, w^2] + 31*G[0, w^2]*G[-w^(-1), w^2]*
  G[0, 0, w^2] + 7*G[1, r7]*G[-w^(-1), w^2]*G[0, 0, w^2] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[0, 0, w^2] - 45*G[1, w^2]*G[-w^(-1), w^2]*
  G[0, 0, w^2] - 35*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2] - 
 35*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2] + 
 (43*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 0, w^2])/2 + 
 (5*G[-w^(-1), w^2]^2*G[0, 0, w^2])/2 + 4*G[0, -w]*G[-w, w^2]*G[0, 0, w^2] + 
 31*G[0, w^2]*G[-w, w^2]*G[0, 0, w^2] + 7*G[1, r7]*G[-w, w^2]*G[0, 0, w^2] - 
 8*G[1, -w]*G[-w, w^2]*G[0, 0, w^2] - 45*G[1, w^2]*G[-w, w^2]*G[0, 0, w^2] - 
 35*G[r61, w^2]*G[-w, w^2]*G[0, 0, w^2] - 35*G[r62, w^2]*G[-w, w^2]*
  G[0, 0, w^2] + (35*G[w^(-2), w^2]*G[-w, w^2]*G[0, 0, w^2])/2 + 
 9*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 0, w^2] + (5*G[-w, w^2]^2*G[0, 0, w^2])/
  2 + 4*G[0, 0, -w]*G[0, 0, w^2] - (85*G[0, 0, w^2]^2)/6 + 
 8*G[0, w^2]^2*G[0, 1, r7] - 32*G[0, w^2]*G[1, w^2]*G[0, 1, r7] + 
 32*G[1, w^2]^2*G[0, 1, r7] - 16*G[0, w^2]*G[r61, w^2]*G[0, 1, r7] + 
 32*G[1, w^2]*G[r61, w^2]*G[0, 1, r7] + 8*G[r61, w^2]^2*G[0, 1, r7] - 
 16*G[0, w^2]*G[r62, w^2]*G[0, 1, r7] + 32*G[1, w^2]*G[r62, w^2]*
  G[0, 1, r7] + 16*G[r61, w^2]*G[r62, w^2]*G[0, 1, r7] + 
 8*G[r62, w^2]^2*G[0, 1, r7] + 10*G[0, w^2]*G[w^(-2), w^2]*G[0, 1, r7] - 
 9*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, r7] - 10*G[r61, w^2]*G[w^(-2), w^2]*
  G[0, 1, r7] - 10*G[r62, w^2]*G[w^(-2), w^2]*G[0, 1, r7] + 
 6*G[0, w^2]*G[-w^(-1), w^2]*G[0, 1, r7] - 23*G[1, w^2]*G[-w^(-1), w^2]*
  G[0, 1, r7] - 6*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 1, r7] - 
 6*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 1, r7] + 
 (9*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 1, r7])/2 + 
 (7*G[-w^(-1), w^2]^2*G[0, 1, r7])/2 + 6*G[0, w^2]*G[-w, w^2]*G[0, 1, r7] - 
 23*G[1, w^2]*G[-w, w^2]*G[0, 1, r7] - 6*G[r61, w^2]*G[-w, w^2]*G[0, 1, r7] - 
 6*G[r62, w^2]*G[-w, w^2]*G[0, 1, r7] + 
 (9*G[w^(-2), w^2]*G[-w, w^2]*G[0, 1, r7])/2 + 
 7*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, r7] + (7*G[-w, w^2]^2*G[0, 1, r7])/2 - 
 8*G[0, 0, w^2]*G[0, 1, r7] + 4*G[0, -w]*G[0, w^2]*G[0, 1, -w] + 
 4*G[0, w^2]^2*G[0, 1, -w] - 28*G[0, -w]*G[1, w^2]*G[0, 1, -w] + 
 72*G[1, -w]*G[1, w^2]*G[0, 1, -w] - 16*G[1, w^2]^2*G[0, 1, -w] - 
 4*G[0, w^2]*G[r51, -w]*G[0, 1, -w] + 8*G[1, w^2]*G[r51, -w]*G[0, 1, -w] - 
 8*G[1, w^2]*G[r51, w^2]*G[0, 1, -w] - 4*G[0, w^2]*G[r52, -w]*G[0, 1, -w] + 
 8*G[1, w^2]*G[r52, -w]*G[0, 1, -w] - 8*G[1, w^2]*G[r52, w^2]*G[0, 1, -w] - 
 8*G[0, w^2]*G[r61, w^2]*G[0, 1, -w] - 8*G[0, w^2]*G[r62, w^2]*G[0, 1, -w] + 
 14*G[0, w^2]*G[w^(-2), w^2]*G[0, 1, -w] - 18*G[1, w^2]*G[w^(-2), w^2]*
  G[0, 1, -w] - 8*G[r61, w^2]*G[w^(-2), w^2]*G[0, 1, -w] - 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[0, 1, -w] - 16*G[1, w^2]*G[-w^(-1), -w]*
  G[0, 1, -w] + 10*G[0, -w]*G[-w^(-1), w^2]*G[0, 1, -w] - 
 14*G[0, w^2]*G[-w^(-1), w^2]*G[0, 1, -w] - 36*G[1, -w]*G[-w^(-1), w^2]*
  G[0, 1, -w] + 42*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, -w] + 
 4*G[r51, w^2]*G[-w^(-1), w^2]*G[0, 1, -w] + 4*G[r52, w^2]*G[-w^(-1), w^2]*
  G[0, 1, -w] + 16*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 1, -w] + 
 16*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 1, -w] + G[w^(-2), w^2]*G[-w^(-1), w^2]*
  G[0, 1, -w] + 8*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, 1, -w] - 
 5*G[-w^(-1), w^2]^2*G[0, 1, -w] + 10*G[0, -w]*G[-w, w^2]*G[0, 1, -w] - 
 14*G[0, w^2]*G[-w, w^2]*G[0, 1, -w] - 36*G[1, -w]*G[-w, w^2]*G[0, 1, -w] + 
 42*G[1, w^2]*G[-w, w^2]*G[0, 1, -w] + 4*G[r51, w^2]*G[-w, w^2]*G[0, 1, -w] + 
 4*G[r52, w^2]*G[-w, w^2]*G[0, 1, -w] + 16*G[r61, w^2]*G[-w, w^2]*
  G[0, 1, -w] + 16*G[r62, w^2]*G[-w, w^2]*G[0, 1, -w] + 
 5*G[w^(-2), w^2]*G[-w, w^2]*G[0, 1, -w] + 8*G[-w^(-1), -w]*G[-w, w^2]*
  G[0, 1, -w] - 50*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, -w] - 
 5*G[-w, w^2]^2*G[0, 1, -w] - 8*G[0, 0, w^2]*G[0, 1, -w] + 
 ((32*I)/3)*Pi*G[1, w^2]*G[0, 1, w] - (64*G[1, w^2]^2*G[0, 1, w])/3 + 
 16*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, w] + ((8*I)/3)*Pi*G[-w^(-1), w^2]*
  G[0, 1, w] - 12*G[-1, w^2]*G[-w^(-1), w^2]*G[0, 1, w] - 
 (8*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 6*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 1, w] + 
 (2*G[-w^(-1), w^2]^2*G[0, 1, w])/3 - ((40*I)/3)*Pi*G[-w, w^2]*G[0, 1, w] + 
 12*G[-1, w^2]*G[-w, w^2]*G[0, 1, w] + (64*G[1, w^2]*G[-w, w^2]*G[0, 1, w])/
  3 - 22*G[w^(-2), w^2]*G[-w, w^2]*G[0, 1, w] + 
 (16*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, w])/3 - 
 (10*G[-w, w^2]^2*G[0, 1, w])/3 + (2*Pi^2*G[0, 1, w^2])/9 - 
 4*G[0, -w]^2*G[0, 1, w^2] - 96*G[0, w^2]^2*G[0, 1, w^2] - 
 (128*G[0, w^2]*G[1, r7]*G[0, 1, w^2])/3 + 8*G[0, -w]*G[1, -w]*G[0, 1, w^2] + 
 320*G[0, w^2]*G[1, w^2]*G[0, 1, w^2] + (256*G[1, r7]*G[1, w^2]*G[0, 1, w^2])/
  3 - 256*G[1, w^2]^2*G[0, 1, w^2] + (496*G[0, w^2]*G[r61, w^2]*G[0, 1, w^2])/
  3 + (128*G[1, r7]*G[r61, w^2]*G[0, 1, w^2])/3 - 
 256*G[1, w^2]*G[r61, w^2]*G[0, 1, w^2] - (200*G[r61, w^2]^2*G[0, 1, w^2])/
  3 + (496*G[0, w^2]*G[r62, w^2]*G[0, 1, w^2])/3 + 
 (128*G[1, r7]*G[r62, w^2]*G[0, 1, w^2])/3 - 256*G[1, w^2]*G[r62, w^2]*
  G[0, 1, w^2] - (400*G[r61, w^2]*G[r62, w^2]*G[0, 1, w^2])/3 - 
 (200*G[r62, w^2]^2*G[0, 1, w^2])/3 + 8*G[0, -w]*G[w^(-2), w^2]*
  G[0, 1, w^2] - (304*G[0, w^2]*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 
 (80*G[1, r7]*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 
 16*G[1, -w]*G[w^(-2), w^2]*G[0, 1, w^2] + 122*G[1, w^2]*G[w^(-2), w^2]*
  G[0, 1, w^2] + 72*G[r61, w^2]*G[w^(-2), w^2]*G[0, 1, w^2] + 
 72*G[r62, w^2]*G[w^(-2), w^2]*G[0, 1, w^2] - 
 (22*G[w^(-2), w^2]^2*G[0, 1, w^2])/3 + 4*G[0, -w]*G[-w^(-1), -w]*
  G[0, 1, w^2] - 8*G[1, -w]*G[-w^(-1), -w]*G[0, 1, w^2] - 
 8*G[0, -w]*G[-w^(-1), w^2]*G[0, 1, w^2] - 32*G[0, w^2]*G[-w^(-1), w^2]*
  G[0, 1, w^2] - 16*G[1, r7]*G[-w^(-1), w^2]*G[0, 1, w^2] + 
 16*G[1, -w]*G[-w^(-1), w^2]*G[0, 1, w^2] + 70*G[1, w^2]*G[-w^(-1), w^2]*
  G[0, 1, w^2] + 24*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 1, w^2] + 
 24*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 1, w^2] - 
 21*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 1, w^2] - 
 3*G[-w^(-1), w^2]^2*G[0, 1, w^2] - 8*G[0, -w]*G[-w, w^2]*G[0, 1, w^2] - 
 32*G[0, w^2]*G[-w, w^2]*G[0, 1, w^2] - 16*G[1, r7]*G[-w, w^2]*G[0, 1, w^2] + 
 16*G[1, -w]*G[-w, w^2]*G[0, 1, w^2] + 70*G[1, w^2]*G[-w, w^2]*G[0, 1, w^2] + 
 24*G[r61, w^2]*G[-w, w^2]*G[0, 1, w^2] + 24*G[r62, w^2]*G[-w, w^2]*
  G[0, 1, w^2] - 13*G[w^(-2), w^2]*G[-w, w^2]*G[0, 1, w^2] - 
 14*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, w^2] - 3*G[-w, w^2]^2*G[0, 1, w^2] + 
 4*G[0, 0, -w]*G[0, 1, w^2] + (176*G[0, 0, w^2]*G[0, 1, w^2])/3 + 
 16*G[0, 1, r7]*G[0, 1, w^2] - 8*G[0, 1, -w]*G[0, 1, w^2] - 
 (128*G[0, 1, w^2]^2)/3 + (2*Pi^2*G[0, r1, w])/3 - 
 (8*I)*Pi*G[1, w^2]*G[0, r1, w] + (4*I)*Pi*G[-w^(-1), w^2]*G[0, r1, w] + 
 (4*I)*Pi*G[-w, w^2]*G[0, r1, w] + (2*Pi^2*G[0, r2, w])/3 - 
 (8*I)*Pi*G[1, w^2]*G[0, r2, w] + (4*I)*Pi*G[-w^(-1), w^2]*G[0, r2, w] + 
 (4*I)*Pi*G[-w, w^2]*G[0, r2, w] - (Pi^2*G[0, r51, w^2])/6 + 
 2*G[0, -w]^2*G[0, r51, w^2] - 4*G[0, -w]*G[1, -w]*G[0, r51, w^2] - 
 2*G[0, -w]*G[-w^(-1), -w]*G[0, r51, w^2] + 4*G[1, -w]*G[-w^(-1), -w]*
  G[0, r51, w^2] - 2*G[0, 0, -w]*G[0, r51, w^2] + 
 4*G[0, 1, -w]*G[0, r51, w^2] - (Pi^2*G[0, r52, w^2])/6 + 
 2*G[0, -w]^2*G[0, r52, w^2] - 4*G[0, -w]*G[1, -w]*G[0, r52, w^2] - 
 2*G[0, -w]*G[-w^(-1), -w]*G[0, r52, w^2] + 4*G[1, -w]*G[-w^(-1), -w]*
  G[0, r52, w^2] - 2*G[0, 0, -w]*G[0, r52, w^2] + 
 4*G[0, 1, -w]*G[0, r52, w^2] + (5*Pi^2*G[0, r61, w^2])/6 - 
 2*G[0, -w]^2*G[0, r61, w^2] - (69*G[0, w^2]^2*G[0, r61, w^2])/2 - 
 18*G[0, w^2]*G[1, r7]*G[0, r61, w^2] + 4*G[0, -w]*G[1, -w]*G[0, r61, w^2] + 
 124*G[0, w^2]*G[1, w^2]*G[0, r61, w^2] + 32*G[1, r7]*G[1, w^2]*
  G[0, r61, w^2] - 96*G[1, w^2]^2*G[0, r61, w^2] + 
 69*G[0, w^2]*G[r61, w^2]*G[0, r61, w^2] + 20*G[1, r7]*G[r61, w^2]*
  G[0, r61, w^2] - 120*G[1, w^2]*G[r61, w^2]*G[0, r61, w^2] - 
 32*G[r61, w^2]^2*G[0, r61, w^2] + 69*G[0, w^2]*G[r62, w^2]*G[0, r61, w^2] + 
 20*G[1, r7]*G[r62, w^2]*G[0, r61, w^2] - 120*G[1, w^2]*G[r62, w^2]*
  G[0, r61, w^2] - 64*G[r61, w^2]*G[r62, w^2]*G[0, r61, w^2] - 
 32*G[r62, w^2]^2*G[0, r61, w^2] + 3*G[0, -w]*G[w^(-2), w^2]*G[0, r61, w^2] - 
 31*G[0, w^2]*G[w^(-2), w^2]*G[0, r61, w^2] - 
 13*G[1, r7]*G[w^(-2), w^2]*G[0, r61, w^2] - 6*G[1, -w]*G[w^(-2), w^2]*
  G[0, r61, w^2] + 70*G[1, w^2]*G[w^(-2), w^2]*G[0, r61, w^2] + 
 22*G[r61, w^2]*G[w^(-2), w^2]*G[0, r61, w^2] + 
 22*G[r62, w^2]*G[w^(-2), w^2]*G[0, r61, w^2] - 
 (15*G[w^(-2), w^2]^2*G[0, r61, w^2])/2 + 2*G[0, -w]*G[-w^(-1), -w]*
  G[0, r61, w^2] - 4*G[1, -w]*G[-w^(-1), -w]*G[0, r61, w^2] - 
 3*G[0, -w]*G[-w^(-1), w^2]*G[0, r61, w^2] - 31*G[0, w^2]*G[-w^(-1), w^2]*
  G[0, r61, w^2] - 5*G[1, r7]*G[-w^(-1), w^2]*G[0, r61, w^2] + 
 6*G[1, -w]*G[-w^(-1), w^2]*G[0, r61, w^2] + 22*G[1, w^2]*G[-w^(-1), w^2]*
  G[0, r61, w^2] + 33*G[r61, w^2]*G[-w^(-1), w^2]*G[0, r61, w^2] + 
 33*G[r62, w^2]*G[-w^(-1), w^2]*G[0, r61, w^2] - 
 11*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, r61, w^2] - 
 G[-w^(-1), w^2]^2*G[0, r61, w^2] - 3*G[0, -w]*G[-w, w^2]*G[0, r61, w^2] - 
 31*G[0, w^2]*G[-w, w^2]*G[0, r61, w^2] - 5*G[1, r7]*G[-w, w^2]*
  G[0, r61, w^2] + 6*G[1, -w]*G[-w, w^2]*G[0, r61, w^2] + 
 22*G[1, w^2]*G[-w, w^2]*G[0, r61, w^2] + 33*G[r61, w^2]*G[-w, w^2]*
  G[0, r61, w^2] + 33*G[r62, w^2]*G[-w, w^2]*G[0, r61, w^2] - 
 11*G[w^(-2), w^2]*G[-w, w^2]*G[0, r61, w^2] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[0, r61, w^2] - G[-w, w^2]^2*G[0, r61, w^2] + 
 2*G[0, 0, -w]*G[0, r61, w^2] + (41*G[0, 0, w^2]*G[0, r61, w^2])/2 + 
 6*G[0, 1, r7]*G[0, r61, w^2] - 4*G[0, 1, -w]*G[0, r61, w^2] - 
 36*G[0, 1, w^2]*G[0, r61, w^2] - 7*G[0, r61, w^2]^2 + 
 (5*Pi^2*G[0, r62, w^2])/6 - 2*G[0, -w]^2*G[0, r62, w^2] - 
 (69*G[0, w^2]^2*G[0, r62, w^2])/2 - 18*G[0, w^2]*G[1, r7]*G[0, r62, w^2] + 
 4*G[0, -w]*G[1, -w]*G[0, r62, w^2] + 124*G[0, w^2]*G[1, w^2]*
  G[0, r62, w^2] + 32*G[1, r7]*G[1, w^2]*G[0, r62, w^2] - 
 96*G[1, w^2]^2*G[0, r62, w^2] + 69*G[0, w^2]*G[r61, w^2]*G[0, r62, w^2] + 
 20*G[1, r7]*G[r61, w^2]*G[0, r62, w^2] - 120*G[1, w^2]*G[r61, w^2]*
  G[0, r62, w^2] - 32*G[r61, w^2]^2*G[0, r62, w^2] + 
 69*G[0, w^2]*G[r62, w^2]*G[0, r62, w^2] + 20*G[1, r7]*G[r62, w^2]*
  G[0, r62, w^2] - 120*G[1, w^2]*G[r62, w^2]*G[0, r62, w^2] - 
 64*G[r61, w^2]*G[r62, w^2]*G[0, r62, w^2] - 
 32*G[r62, w^2]^2*G[0, r62, w^2] + 3*G[0, -w]*G[w^(-2), w^2]*G[0, r62, w^2] - 
 31*G[0, w^2]*G[w^(-2), w^2]*G[0, r62, w^2] - 
 13*G[1, r7]*G[w^(-2), w^2]*G[0, r62, w^2] - 6*G[1, -w]*G[w^(-2), w^2]*
  G[0, r62, w^2] + 70*G[1, w^2]*G[w^(-2), w^2]*G[0, r62, w^2] + 
 22*G[r61, w^2]*G[w^(-2), w^2]*G[0, r62, w^2] + 
 22*G[r62, w^2]*G[w^(-2), w^2]*G[0, r62, w^2] - 
 (15*G[w^(-2), w^2]^2*G[0, r62, w^2])/2 + 2*G[0, -w]*G[-w^(-1), -w]*
  G[0, r62, w^2] - 4*G[1, -w]*G[-w^(-1), -w]*G[0, r62, w^2] - 
 3*G[0, -w]*G[-w^(-1), w^2]*G[0, r62, w^2] - 31*G[0, w^2]*G[-w^(-1), w^2]*
  G[0, r62, w^2] - 5*G[1, r7]*G[-w^(-1), w^2]*G[0, r62, w^2] + 
 6*G[1, -w]*G[-w^(-1), w^2]*G[0, r62, w^2] + 22*G[1, w^2]*G[-w^(-1), w^2]*
  G[0, r62, w^2] + 33*G[r61, w^2]*G[-w^(-1), w^2]*G[0, r62, w^2] + 
 33*G[r62, w^2]*G[-w^(-1), w^2]*G[0, r62, w^2] - 
 11*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, r62, w^2] - 
 G[-w^(-1), w^2]^2*G[0, r62, w^2] - 3*G[0, -w]*G[-w, w^2]*G[0, r62, w^2] - 
 31*G[0, w^2]*G[-w, w^2]*G[0, r62, w^2] - 5*G[1, r7]*G[-w, w^2]*
  G[0, r62, w^2] + 6*G[1, -w]*G[-w, w^2]*G[0, r62, w^2] + 
 22*G[1, w^2]*G[-w, w^2]*G[0, r62, w^2] + 33*G[r61, w^2]*G[-w, w^2]*
  G[0, r62, w^2] + 33*G[r62, w^2]*G[-w, w^2]*G[0, r62, w^2] - 
 11*G[w^(-2), w^2]*G[-w, w^2]*G[0, r62, w^2] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[0, r62, w^2] - G[-w, w^2]^2*G[0, r62, w^2] + 
 2*G[0, 0, -w]*G[0, r62, w^2] + (41*G[0, 0, w^2]*G[0, r62, w^2])/2 + 
 6*G[0, 1, r7]*G[0, r62, w^2] - 4*G[0, 1, -w]*G[0, r62, w^2] - 
 36*G[0, 1, w^2]*G[0, r62, w^2] - 14*G[0, r61, w^2]*G[0, r62, w^2] - 
 7*G[0, r62, w^2]^2 - G[0, -w]^2*G[0, w^(-2), w^2] - 
 4*G[0, -w]*G[0, w^2]*G[0, w^(-2), w^2] + 31*G[0, w^2]^2*G[0, w^(-2), w^2] + 
 11*G[0, w^2]*G[1, r7]*G[0, w^(-2), w^2] + 10*G[0, -w]*G[1, -w]*
  G[0, w^(-2), w^2] + 8*G[0, w^2]*G[1, -w]*G[0, w^(-2), w^2] - 
 16*G[1, -w]^2*G[0, w^(-2), w^2] + 8*G[0, -w]*G[1, w^2]*G[0, w^(-2), w^2] - 
 74*G[0, w^2]*G[1, w^2]*G[0, w^(-2), w^2] - 16*G[1, r7]*G[1, w^2]*
  G[0, w^(-2), w^2] - 16*G[1, -w]*G[1, w^2]*G[0, w^(-2), w^2] + 
 32*G[1, w^2]^2*G[0, w^(-2), w^2] + 5*G[0, -w]*G[r61, w^2]*
  G[0, w^(-2), w^2] - 56*G[0, w^2]*G[r61, w^2]*G[0, w^(-2), w^2] - 
 11*G[1, r7]*G[r61, w^2]*G[0, w^(-2), w^2] - 10*G[1, -w]*G[r61, w^2]*
  G[0, w^(-2), w^2] + 58*G[1, w^2]*G[r61, w^2]*G[0, w^(-2), w^2] + 
 25*G[r61, w^2]^2*G[0, w^(-2), w^2] + 5*G[0, -w]*G[r62, w^2]*
  G[0, w^(-2), w^2] - 56*G[0, w^2]*G[r62, w^2]*G[0, w^(-2), w^2] - 
 11*G[1, r7]*G[r62, w^2]*G[0, w^(-2), w^2] - 10*G[1, -w]*G[r62, w^2]*
  G[0, w^(-2), w^2] + 58*G[1, w^2]*G[r62, w^2]*G[0, w^(-2), w^2] + 
 50*G[r61, w^2]*G[r62, w^2]*G[0, w^(-2), w^2] + 
 25*G[r62, w^2]^2*G[0, w^(-2), w^2] - 5*G[0, -w]*G[w^(-2), w^2]*
  G[0, w^(-2), w^2] + 18*G[0, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2] + 
 5*G[1, r7]*G[w^(-2), w^2]*G[0, w^(-2), w^2] + 
 10*G[1, -w]*G[w^(-2), w^2]*G[0, w^(-2), w^2] - 
 10*G[1, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2] - 
 13*G[r61, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2] - 
 13*G[r62, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2] - 
 3*G[0, -w]*G[-w^(-1), -w]*G[0, w^(-2), w^2] + 
 6*G[1, -w]*G[-w^(-1), -w]*G[0, w^(-2), w^2] + 
 13*G[0, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2] + 
 3*G[1, r7]*G[-w^(-1), w^2]*G[0, w^(-2), w^2] - 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2] - 
 10*G[r61, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2] - 
 10*G[r62, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2] + 
 13*G[0, w^2]*G[-w, w^2]*G[0, w^(-2), w^2] + 
 3*G[1, r7]*G[-w, w^2]*G[0, w^(-2), w^2] - 6*G[1, w^2]*G[-w, w^2]*
  G[0, w^(-2), w^2] - 10*G[r61, w^2]*G[-w, w^2]*G[0, w^(-2), w^2] - 
 10*G[r62, w^2]*G[-w, w^2]*G[0, w^(-2), w^2] + 
 G[0, 0, -w]*G[0, w^(-2), w^2] - (33*G[0, 0, w^2]*G[0, w^(-2), w^2])/2 - 
 3*G[0, 1, r7]*G[0, w^(-2), w^2] - 2*G[0, 1, -w]*G[0, w^(-2), w^2] + 
 14*G[0, 1, w^2]*G[0, w^(-2), w^2] + (19*G[0, r61, w^2]*G[0, w^(-2), w^2])/
  2 + (19*G[0, r62, w^2]*G[0, w^(-2), w^2])/2 + 
 2*G[0, -w]*G[0, w^2]*G[0, -w^(-1), -w] - 4*G[0, w^2]*G[1, -w]*
  G[0, -w^(-1), -w] + 2*G[0, -w]*G[1, w^2]*G[0, -w^(-1), -w] - 
 4*G[1, -w]*G[1, w^2]*G[0, -w^(-1), -w] - 3*G[0, -w]*G[-w^(-1), w^2]*
  G[0, -w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), -w] - 
 3*G[0, -w]*G[-w, w^2]*G[0, -w^(-1), -w] + 6*G[1, -w]*G[-w, w^2]*
  G[0, -w^(-1), -w] + 7*G[0, -w]^2*G[0, -w^(-1), w^2] + 
 6*G[0, -w]*G[0, w^2]*G[0, -w^(-1), w^2] + 9*G[0, w^2]^2*G[0, -w^(-1), w^2] + 
 7*G[0, w^2]*G[1, r7]*G[0, -w^(-1), w^2] - 22*G[0, -w]*G[1, -w]*
  G[0, -w^(-1), w^2] - 12*G[0, w^2]*G[1, -w]*G[0, -w^(-1), w^2] + 
 16*G[1, -w]^2*G[0, -w^(-1), w^2] - 12*G[0, -w]*G[1, w^2]*
  G[0, -w^(-1), w^2] - 34*G[0, w^2]*G[1, w^2]*G[0, -w^(-1), w^2] - 
 16*G[1, r7]*G[1, w^2]*G[0, -w^(-1), w^2] + 24*G[1, -w]*G[1, w^2]*
  G[0, -w^(-1), w^2] + 32*G[1, w^2]^2*G[0, -w^(-1), w^2] - 
 11*G[0, -w]*G[r61, w^2]*G[0, -w^(-1), w^2] - 
 9*G[0, w^2]*G[r61, w^2]*G[0, -w^(-1), w^2] - 
 7*G[1, r7]*G[r61, w^2]*G[0, -w^(-1), w^2] + 22*G[1, -w]*G[r61, w^2]*
  G[0, -w^(-1), w^2] + 18*G[1, w^2]*G[r61, w^2]*G[0, -w^(-1), w^2] - 
 11*G[0, -w]*G[r62, w^2]*G[0, -w^(-1), w^2] - 
 9*G[0, w^2]*G[r62, w^2]*G[0, -w^(-1), w^2] - 
 7*G[1, r7]*G[r62, w^2]*G[0, -w^(-1), w^2] + 22*G[1, -w]*G[r62, w^2]*
  G[0, -w^(-1), w^2] + 18*G[1, w^2]*G[r62, w^2]*G[0, -w^(-1), w^2] + 
 8*G[0, -w]*G[w^(-2), w^2]*G[0, -w^(-1), w^2] + 
 5*G[0, w^2]*G[w^(-2), w^2]*G[0, -w^(-1), w^2] + 
 5*G[1, r7]*G[w^(-2), w^2]*G[0, -w^(-1), w^2] - 
 16*G[1, -w]*G[w^(-2), w^2]*G[0, -w^(-1), w^2] - 
 10*G[1, w^2]*G[w^(-2), w^2]*G[0, -w^(-1), w^2] - 
 3*G[0, -w]*G[-w^(-1), -w]*G[0, -w^(-1), w^2] + 
 6*G[1, -w]*G[-w^(-1), -w]*G[0, -w^(-1), w^2] + 
 3*G[0, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2] + 
 3*G[0, w^2]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2] + 
 3*G[1, r7]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2] - 
 6*G[1, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2] - 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2] + 
 3*G[0, -w]*G[-w, w^2]*G[0, -w^(-1), w^2] + 3*G[0, w^2]*G[-w, w^2]*
  G[0, -w^(-1), w^2] + 3*G[1, r7]*G[-w, w^2]*G[0, -w^(-1), w^2] - 
 6*G[1, -w]*G[-w, w^2]*G[0, -w^(-1), w^2] - 6*G[1, w^2]*G[-w, w^2]*
  G[0, -w^(-1), w^2] - 7*G[0, 0, -w]*G[0, -w^(-1), w^2] - 
 5*G[0, 0, w^2]*G[0, -w^(-1), w^2] - 3*G[0, 1, r7]*G[0, -w^(-1), w^2] + 
 14*G[0, 1, -w]*G[0, -w^(-1), w^2] + 6*G[0, 1, w^2]*G[0, -w^(-1), w^2] + 
 2*G[0, r61, w^2]*G[0, -w^(-1), w^2] + 2*G[0, r62, w^2]*G[0, -w^(-1), w^2] - 
 2*G[0, w^2]^2*G[0, -w, -w] - 4*G[0, w^2]*G[1, -w]*G[0, -w, -w] - 
 8*G[0, -w]*G[1, w^2]*G[0, -w, -w] + 24*G[1, -w]*G[1, w^2]*G[0, -w, -w] + 
 8*G[1, w^2]^2*G[0, -w, -w] + 2*G[0, w^2]*G[r51, -w]*G[0, -w, -w] - 
 4*G[1, w^2]*G[r51, -w]*G[0, -w, -w] + 4*G[1, w^2]*G[r51, w^2]*G[0, -w, -w] + 
 2*G[0, w^2]*G[r52, -w]*G[0, -w, -w] - 4*G[1, w^2]*G[r52, -w]*G[0, -w, -w] + 
 4*G[1, w^2]*G[r52, w^2]*G[0, -w, -w] + 4*G[0, w^2]*G[r61, w^2]*
  G[0, -w, -w] + 4*G[0, w^2]*G[r62, w^2]*G[0, -w, -w] - 
 3*G[0, w^2]*G[w^(-2), w^2]*G[0, -w, -w] + G[1, w^2]*G[w^(-2), w^2]*
  G[0, -w, -w] + 4*G[0, -w]*G[-w^(-1), w^2]*G[0, -w, -w] + 
 3*G[0, w^2]*G[-w^(-1), w^2]*G[0, -w, -w] - 8*G[1, -w]*G[-w^(-1), w^2]*
  G[0, -w, -w] - 13*G[1, w^2]*G[-w^(-1), w^2]*G[0, -w, -w] - 
 2*G[r51, w^2]*G[-w^(-1), w^2]*G[0, -w, -w] - 2*G[r52, w^2]*G[-w^(-1), w^2]*
  G[0, -w, -w] - 4*G[r61, w^2]*G[-w^(-1), w^2]*G[0, -w, -w] - 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[0, -w, -w] + 
 (7*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, -w, -w])/2 + 
 (5*G[-w^(-1), w^2]^2*G[0, -w, -w])/2 + 4*G[0, -w]*G[-w, w^2]*G[0, -w, -w] + 
 3*G[0, w^2]*G[-w, w^2]*G[0, -w, -w] - 8*G[1, -w]*G[-w, w^2]*G[0, -w, -w] - 
 13*G[1, w^2]*G[-w, w^2]*G[0, -w, -w] - 2*G[r51, w^2]*G[-w, w^2]*
  G[0, -w, -w] - 2*G[r52, w^2]*G[-w, w^2]*G[0, -w, -w] - 
 4*G[r61, w^2]*G[-w, w^2]*G[0, -w, -w] - 4*G[r62, w^2]*G[-w, w^2]*
  G[0, -w, -w] + (3*G[w^(-2), w^2]*G[-w, w^2]*G[0, -w, -w])/2 + 
 9*G[-w^(-1), w^2]*G[-w, w^2]*G[0, -w, -w] + (5*G[-w, w^2]^2*G[0, -w, -w])/
  2 + 4*G[0, 0, w^2]*G[0, -w, -w] + 4*G[0, 1, w^2]*G[0, -w, -w] - 
 2*G[0, r51, w^2]*G[0, -w, -w] - 2*G[0, r52, w^2]*G[0, -w, -w] + 
 2*G[0, r61, w^2]*G[0, -w, -w] + 2*G[0, r62, w^2]*G[0, -w, -w] - 
 3*G[0, w^(-2), w^2]*G[0, -w, -w] - 3*G[0, -w^(-1), w^2]*G[0, -w, -w] + 
 7*G[0, -w]^2*G[0, -w, w^2] + 6*G[0, -w]*G[0, w^2]*G[0, -w, w^2] + 
 9*G[0, w^2]^2*G[0, -w, w^2] + 7*G[0, w^2]*G[1, r7]*G[0, -w, w^2] - 
 22*G[0, -w]*G[1, -w]*G[0, -w, w^2] - 12*G[0, w^2]*G[1, -w]*G[0, -w, w^2] + 
 16*G[1, -w]^2*G[0, -w, w^2] - 12*G[0, -w]*G[1, w^2]*G[0, -w, w^2] - 
 34*G[0, w^2]*G[1, w^2]*G[0, -w, w^2] - 16*G[1, r7]*G[1, w^2]*G[0, -w, w^2] + 
 24*G[1, -w]*G[1, w^2]*G[0, -w, w^2] + 32*G[1, w^2]^2*G[0, -w, w^2] - 
 11*G[0, -w]*G[r61, w^2]*G[0, -w, w^2] - 9*G[0, w^2]*G[r61, w^2]*
  G[0, -w, w^2] - 7*G[1, r7]*G[r61, w^2]*G[0, -w, w^2] + 
 22*G[1, -w]*G[r61, w^2]*G[0, -w, w^2] + 18*G[1, w^2]*G[r61, w^2]*
  G[0, -w, w^2] - 11*G[0, -w]*G[r62, w^2]*G[0, -w, w^2] - 
 9*G[0, w^2]*G[r62, w^2]*G[0, -w, w^2] - 7*G[1, r7]*G[r62, w^2]*
  G[0, -w, w^2] + 22*G[1, -w]*G[r62, w^2]*G[0, -w, w^2] + 
 18*G[1, w^2]*G[r62, w^2]*G[0, -w, w^2] + 8*G[0, -w]*G[w^(-2), w^2]*
  G[0, -w, w^2] + 5*G[0, w^2]*G[w^(-2), w^2]*G[0, -w, w^2] + 
 5*G[1, r7]*G[w^(-2), w^2]*G[0, -w, w^2] - 16*G[1, -w]*G[w^(-2), w^2]*
  G[0, -w, w^2] - 10*G[1, w^2]*G[w^(-2), w^2]*G[0, -w, w^2] - 
 3*G[0, -w]*G[-w^(-1), -w]*G[0, -w, w^2] + 6*G[1, -w]*G[-w^(-1), -w]*
  G[0, -w, w^2] + 3*G[0, -w]*G[-w^(-1), w^2]*G[0, -w, w^2] + 
 3*G[0, w^2]*G[-w^(-1), w^2]*G[0, -w, w^2] + 3*G[1, r7]*G[-w^(-1), w^2]*
  G[0, -w, w^2] - 6*G[1, -w]*G[-w^(-1), w^2]*G[0, -w, w^2] - 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[0, -w, w^2] + 
 3*G[0, -w]*G[-w, w^2]*G[0, -w, w^2] + 3*G[0, w^2]*G[-w, w^2]*G[0, -w, w^2] + 
 3*G[1, r7]*G[-w, w^2]*G[0, -w, w^2] - 6*G[1, -w]*G[-w, w^2]*G[0, -w, w^2] - 
 6*G[1, w^2]*G[-w, w^2]*G[0, -w, w^2] - 7*G[0, 0, -w]*G[0, -w, w^2] - 
 5*G[0, 0, w^2]*G[0, -w, w^2] - 3*G[0, 1, r7]*G[0, -w, w^2] + 
 14*G[0, 1, -w]*G[0, -w, w^2] + 6*G[0, 1, w^2]*G[0, -w, w^2] + 
 2*G[0, r61, w^2]*G[0, -w, w^2] + 2*G[0, r62, w^2]*G[0, -w, w^2] - 
 3*G[0, -w, -w]*G[0, -w, w^2] - G[0, -w]^2*G[0, w^2, w^2] - 
 3*G[0, -w]*G[0, w^2]*G[0, w^2, w^2] + 4*G[0, w^2]^2*G[0, w^2, w^2] + 
 4*G[0, w^2]*G[1, r7]*G[0, w^2, w^2] + 10*G[0, -w]*G[1, -w]*G[0, w^2, w^2] + 
 6*G[0, w^2]*G[1, -w]*G[0, w^2, w^2] - 16*G[1, -w]^2*G[0, w^2, w^2] + 
 7*G[0, -w]*G[1, w^2]*G[0, w^2, w^2] - 2*G[0, w]*G[1, w^2]*G[0, w^2, w^2] + 
 (65*G[0, w^2]*G[1, w^2]*G[0, w^2, w^2])/3 + 
 (5*G[1, r7]*G[1, w^2]*G[0, w^2, w^2])/3 - 14*G[1, -w]*G[1, w^2]*
  G[0, w^2, w^2] - (170*G[1, w^2]^2*G[0, w^2, w^2])/3 + 
 4*G[0, -w]*G[r61, w^2]*G[0, w^2, w^2] - 
 (31*G[0, w^2]*G[r61, w^2]*G[0, w^2, w^2])/6 - 
 (14*G[1, r7]*G[r61, w^2]*G[0, w^2, w^2])/3 - 
 8*G[1, -w]*G[r61, w^2]*G[0, w^2, w^2] - 16*G[1, w^2]*G[r61, w^2]*
  G[0, w^2, w^2] + (14*G[r61, w^2]^2*G[0, w^2, w^2])/3 + 
 4*G[0, -w]*G[r62, w^2]*G[0, w^2, w^2] - 
 (31*G[0, w^2]*G[r62, w^2]*G[0, w^2, w^2])/6 - 
 (14*G[1, r7]*G[r62, w^2]*G[0, w^2, w^2])/3 - 
 8*G[1, -w]*G[r62, w^2]*G[0, w^2, w^2] - 16*G[1, w^2]*G[r62, w^2]*
  G[0, w^2, w^2] + (28*G[r61, w^2]*G[r62, w^2]*G[0, w^2, w^2])/3 + 
 (14*G[r62, w^2]^2*G[0, w^2, w^2])/3 - 5*G[0, -w]*G[w^(-2), w^2]*
  G[0, w^2, w^2] - (37*G[0, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2])/6 + 
 (4*G[1, r7]*G[w^(-2), w^2]*G[0, w^2, w^2])/3 + 
 10*G[1, -w]*G[w^(-2), w^2]*G[0, w^2, w^2] + 36*G[1, w^2]*G[w^(-2), w^2]*
  G[0, w^2, w^2] + (5*G[r61, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2])/6 + 
 (5*G[r62, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2])/6 - 
 (29*G[w^(-2), w^2]^2*G[0, w^2, w^2])/6 - 3*G[0, -w]*G[-w^(-1), -w]*
  G[0, w^2, w^2] + 6*G[1, -w]*G[-w^(-1), -w]*G[0, w^2, w^2] + 
 (7*G[0, -w]*G[-w^(-1), w^2]*G[0, w^2, w^2])/2 + 
 4*G[0, w]*G[-w^(-1), w^2]*G[0, w^2, w^2] - 
 (15*G[0, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2])/2 - 
 (3*G[1, r7]*G[-w^(-1), w^2]*G[0, w^2, w^2])/2 - 
 7*G[1, -w]*G[-w^(-1), w^2]*G[0, w^2, w^2] + 15*G[1, w^2]*G[-w^(-1), w^2]*
  G[0, w^2, w^2] + 3*G[r61, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2] + 
 3*G[r62, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2] - 
 3*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2] - 
 (5*G[0, -w]*G[-w, w^2]*G[0, w^2, w^2])/2 - 
 2*G[0, w]*G[-w, w^2]*G[0, w^2, w^2] - 
 (15*G[0, w^2]*G[-w, w^2]*G[0, w^2, w^2])/2 - 
 (3*G[1, r7]*G[-w, w^2]*G[0, w^2, w^2])/2 + 5*G[1, -w]*G[-w, w^2]*
  G[0, w^2, w^2] + 15*G[1, w^2]*G[-w, w^2]*G[0, w^2, w^2] + 
 3*G[r61, w^2]*G[-w, w^2]*G[0, w^2, w^2] + 3*G[r62, w^2]*G[-w, w^2]*
  G[0, w^2, w^2] - 3*G[w^(-2), w^2]*G[-w, w^2]*G[0, w^2, w^2] + 
 G[0, 0, -w]*G[0, w^2, w^2] - 6*G[0, 0, w^2]*G[0, w^2, w^2] - 
 3*G[0, 1, r7]*G[0, w^2, w^2] - 2*G[0, 1, -w]*G[0, w^2, w^2] - 
 2*G[0, 1, w^2]*G[0, w^2, w^2] + (G[0, r61, w^2]*G[0, w^2, w^2])/2 + 
 (G[0, r62, w^2]*G[0, w^2, w^2])/2 + (13*G[0, w^(-2), w^2]*G[0, w^2, w^2])/
  2 - 3*G[0, -w, -w]*G[0, w^2, w^2] + (13*G[0, w^2, w^2]^2)/2 + 
 (4*I)*Pi*G[1, w^2]*G[-I, 0, r1] - (2*I)*Pi*G[-w^(-1), w^2]*G[-I, 0, r1] - 
 (2*I)*Pi*G[-w, w^2]*G[-I, 0, r1] - (4*I)*Pi*G[1, w^2]*G[-I, 0, w] + 
 (2*I)*Pi*G[-w^(-1), w^2]*G[-I, 0, w] + (2*I)*Pi*G[-w, w^2]*G[-I, 0, w] - 
 (4*I)*Pi*G[1, w^2]*G[-I, r1, r1] + (2*I)*Pi*G[-w^(-1), w^2]*G[-I, r1, r1] + 
 (2*I)*Pi*G[-w, w^2]*G[-I, r1, r1] + (4*I)*Pi*G[1, w^2]*G[-I, r1, w] - 
 (2*I)*Pi*G[-w^(-1), w^2]*G[-I, r1, w] - (2*I)*Pi*G[-w, w^2]*G[-I, r1, w] - 
 (4*I)*Pi*G[1, w^2]*G[-I, r2, r1] + (2*I)*Pi*G[-w^(-1), w^2]*G[-I, r2, r1] + 
 (2*I)*Pi*G[-w, w^2]*G[-I, r2, r1] + (4*I)*Pi*G[1, w^2]*G[-I, r2, w] - 
 (2*I)*Pi*G[-w^(-1), w^2]*G[-I, r2, w] - (2*I)*Pi*G[-w, w^2]*G[-I, r2, w] + 
 (4*I)*Pi*G[1, w^2]*G[I, 0, r1] - (2*I)*Pi*G[-w^(-1), w^2]*G[I, 0, r1] - 
 (2*I)*Pi*G[-w, w^2]*G[I, 0, r1] - (4*I)*Pi*G[1, w^2]*G[I, 0, w] + 
 (2*I)*Pi*G[-w^(-1), w^2]*G[I, 0, w] + (2*I)*Pi*G[-w, w^2]*G[I, 0, w] - 
 (4*I)*Pi*G[1, w^2]*G[I, r1, r1] + (2*I)*Pi*G[-w^(-1), w^2]*G[I, r1, r1] + 
 (2*I)*Pi*G[-w, w^2]*G[I, r1, r1] + (4*I)*Pi*G[1, w^2]*G[I, r1, w] - 
 (2*I)*Pi*G[-w^(-1), w^2]*G[I, r1, w] - (2*I)*Pi*G[-w, w^2]*G[I, r1, w] - 
 (4*I)*Pi*G[1, w^2]*G[I, r2, r1] + (2*I)*Pi*G[-w^(-1), w^2]*G[I, r2, r1] + 
 (2*I)*Pi*G[-w, w^2]*G[I, r2, r1] + (4*I)*Pi*G[1, w^2]*G[I, r2, w] - 
 (2*I)*Pi*G[-w^(-1), w^2]*G[I, r2, w] - (2*I)*Pi*G[-w, w^2]*G[I, r2, w] - 
 36*G[0, -w]*G[1, w^2]*G[1, 0, -w] + 104*G[1, -w]*G[1, w^2]*G[1, 0, -w] + 
 8*G[0, w^2]*G[w^(-2), w^2]*G[1, 0, -w] - 16*G[1, w^2]*G[w^(-2), w^2]*
  G[1, 0, -w] - 8*G[r61, w^2]*G[w^(-2), w^2]*G[1, 0, -w] - 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[1, 0, -w] - 16*G[1, w^2]*G[-w^(-1), -w]*
  G[1, 0, -w] + 18*G[0, -w]*G[-w^(-1), w^2]*G[1, 0, -w] - 
 8*G[0, w^2]*G[-w^(-1), w^2]*G[1, 0, -w] - 52*G[1, -w]*G[-w^(-1), w^2]*
  G[1, 0, -w] + 16*G[1, w^2]*G[-w^(-1), w^2]*G[1, 0, -w] + 
 8*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 0, -w] + 8*G[r62, w^2]*G[-w^(-1), w^2]*
  G[1, 0, -w] + 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 0, -w] + 
 8*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[1, 0, -w] + 
 18*G[0, -w]*G[-w, w^2]*G[1, 0, -w] - 8*G[0, w^2]*G[-w, w^2]*G[1, 0, -w] - 
 52*G[1, -w]*G[-w, w^2]*G[1, 0, -w] + 16*G[1, w^2]*G[-w, w^2]*G[1, 0, -w] + 
 8*G[r61, w^2]*G[-w, w^2]*G[1, 0, -w] + 8*G[r62, w^2]*G[-w, w^2]*
  G[1, 0, -w] + 8*G[w^(-2), w^2]*G[-w, w^2]*G[1, 0, -w] + 
 8*G[-w^(-1), -w]*G[-w, w^2]*G[1, 0, -w] - 32*G[-w^(-1), w^2]*G[-w, w^2]*
  G[1, 0, -w] - 8*G[0, w^(-2), w^2]*G[1, 0, -w] + 
 8*G[0, -w^(-1), w^2]*G[1, 0, -w] + 8*G[0, -w, w^2]*G[1, 0, -w] - 
 8*G[0, w^2, w^2]*G[1, 0, -w] + ((8*I)/3)*Pi*G[1, w^2]*G[1, 0, w] - 
 (64*G[1, w^2]^2*G[1, 0, w])/3 + 8*G[1, w^2]*G[w^(-2), w^2]*G[1, 0, w] - 
 ((4*I)/3)*Pi*G[-w^(-1), w^2]*G[1, 0, w] + 2*G[0, w^2]*G[-w^(-1), w^2]*
  G[1, 0, w] + (40*G[1, w^2]*G[-w^(-1), w^2]*G[1, 0, w])/3 - 
 4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 0, w] - 
 (4*G[-w^(-1), w^2]^2*G[1, 0, w])/3 - ((4*I)/3)*Pi*G[-w, w^2]*G[1, 0, w] - 
 2*G[0, w^2]*G[-w, w^2]*G[1, 0, w] + (40*G[1, w^2]*G[-w, w^2]*G[1, 0, w])/3 - 
 4*G[w^(-2), w^2]*G[-w, w^2]*G[1, 0, w] - 
 (8*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 0, w])/3 - 
 (4*G[-w, w^2]^2*G[1, 0, w])/3 + (14*Pi^2*G[1, 0, w^2])/9 + 
 10*G[0, -w]^2*G[1, 0, w^2] - 4*G[0, -w]*G[0, w^2]*G[1, 0, w^2] - 
 104*G[0, w^2]^2*G[1, 0, w^2] - (128*G[0, w^2]*G[1, r7]*G[1, 0, w^2])/3 - 
 36*G[0, -w]*G[1, -w]*G[1, 0, w^2] + 8*G[0, w^2]*G[1, -w]*G[1, 0, w^2] + 
 32*G[1, -w]^2*G[1, 0, w^2] + 8*G[0, -w]*G[1, w^2]*G[1, 0, w^2] + 
 384*G[0, w^2]*G[1, w^2]*G[1, 0, w^2] + (256*G[1, r7]*G[1, w^2]*G[1, 0, w^2])/
  3 - 16*G[1, -w]*G[1, w^2]*G[1, 0, w^2] - 320*G[1, w^2]^2*G[1, 0, w^2] + 
 (568*G[0, w^2]*G[r61, w^2]*G[1, 0, w^2])/3 + 
 (128*G[1, r7]*G[r61, w^2]*G[1, 0, w^2])/3 - 320*G[1, w^2]*G[r61, w^2]*
  G[1, 0, w^2] - (248*G[r61, w^2]^2*G[1, 0, w^2])/3 + 
 (568*G[0, w^2]*G[r62, w^2]*G[1, 0, w^2])/3 + 
 (128*G[1, r7]*G[r62, w^2]*G[1, 0, w^2])/3 - 320*G[1, w^2]*G[r62, w^2]*
  G[1, 0, w^2] - (496*G[r61, w^2]*G[r62, w^2]*G[1, 0, w^2])/3 - 
 (248*G[r62, w^2]^2*G[1, 0, w^2])/3 + 18*G[0, -w]*G[w^(-2), w^2]*
  G[1, 0, w^2] - (388*G[0, w^2]*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 
 (80*G[1, r7]*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 
 36*G[1, -w]*G[w^(-2), w^2]*G[1, 0, w^2] + 144*G[1, w^2]*G[w^(-2), w^2]*
  G[1, 0, w^2] + 100*G[r61, w^2]*G[w^(-2), w^2]*G[1, 0, w^2] + 
 100*G[r62, w^2]*G[w^(-2), w^2]*G[1, 0, w^2] - 
 (22*G[w^(-2), w^2]^2*G[1, 0, w^2])/3 - 2*G[0, -w]*G[-w^(-1), -w]*
  G[1, 0, w^2] + 4*G[1, -w]*G[-w^(-1), -w]*G[1, 0, w^2] - 
 18*G[0, -w]*G[-w^(-1), w^2]*G[1, 0, w^2] + 4*G[0, w]*G[-w^(-1), w^2]*
  G[1, 0, w^2] - 44*G[0, w^2]*G[-w^(-1), w^2]*G[1, 0, w^2] - 
 16*G[1, r7]*G[-w^(-1), w^2]*G[1, 0, w^2] + 36*G[1, -w]*G[-w^(-1), w^2]*
  G[1, 0, w^2] + 112*G[1, w^2]*G[-w^(-1), w^2]*G[1, 0, w^2] + 
 36*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 0, w^2] + 
 36*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 0, w^2] - 
 28*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 0, w^2] - 
 10*G[-w^(-1), w^2]^2*G[1, 0, w^2] - 18*G[0, -w]*G[-w, w^2]*G[1, 0, w^2] - 
 4*G[0, w]*G[-w, w^2]*G[1, 0, w^2] - 44*G[0, w^2]*G[-w, w^2]*G[1, 0, w^2] - 
 16*G[1, r7]*G[-w, w^2]*G[1, 0, w^2] + 36*G[1, -w]*G[-w, w^2]*G[1, 0, w^2] + 
 112*G[1, w^2]*G[-w, w^2]*G[1, 0, w^2] + 36*G[r61, w^2]*G[-w, w^2]*
  G[1, 0, w^2] + 36*G[r62, w^2]*G[-w, w^2]*G[1, 0, w^2] - 
 28*G[w^(-2), w^2]*G[-w, w^2]*G[1, 0, w^2] - 20*G[-w^(-1), w^2]*G[-w, w^2]*
  G[1, 0, w^2] - 10*G[-w, w^2]^2*G[1, 0, w^2] - 10*G[0, 0, -w]*G[1, 0, w^2] - 
 2*G[0, 0, w]*G[1, 0, w^2] + (200*G[0, 0, w^2]*G[1, 0, w^2])/3 + 
 16*G[0, 1, r7]*G[1, 0, w^2] + 20*G[0, 1, -w]*G[1, 0, w^2] - 
 (352*G[0, 1, w^2]*G[1, 0, w^2])/3 - 40*G[0, r61, w^2]*G[1, 0, w^2] - 
 40*G[0, r62, w^2]*G[1, 0, w^2] + 20*G[0, w^(-2), w^2]*G[1, 0, w^2] + 
 12*G[0, -w^(-1), w^2]*G[1, 0, w^2] - 2*G[0, -w, -w]*G[1, 0, w^2] + 
 12*G[0, -w, w^2]*G[1, 0, w^2] - 4*G[0, w^2, w^2]*G[1, 0, w^2] + 
 16*G[1, 0, -w]*G[1, 0, w^2] - (224*G[1, 0, w^2]^2)/3 - 
 (32*G[0, w^2]^2*G[1, 1, r7])/3 + (128*G[0, w^2]*G[1, w^2]*G[1, 1, r7])/3 - 
 (128*G[1, w^2]^2*G[1, 1, r7])/3 + (64*G[0, w^2]*G[r61, w^2]*G[1, 1, r7])/3 - 
 (128*G[1, w^2]*G[r61, w^2]*G[1, 1, r7])/3 - (32*G[r61, w^2]^2*G[1, 1, r7])/
  3 + (64*G[0, w^2]*G[r62, w^2]*G[1, 1, r7])/3 - 
 (128*G[1, w^2]*G[r62, w^2]*G[1, 1, r7])/3 - 
 (64*G[r61, w^2]*G[r62, w^2]*G[1, 1, r7])/3 - (32*G[r62, w^2]^2*G[1, 1, r7])/
  3 - (40*G[0, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/3 + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, r7] + 
 (40*G[r61, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/3 + 
 (40*G[r62, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/3 - 
 8*G[0, w^2]*G[-w^(-1), w^2]*G[1, 1, r7] + 
 (92*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, r7])/3 + 
 8*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 1, r7] + 8*G[r62, w^2]*G[-w^(-1), w^2]*
  G[1, 1, r7] - 6*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, r7] - 
 (14*G[-w^(-1), w^2]^2*G[1, 1, r7])/3 - 8*G[0, w^2]*G[-w, w^2]*G[1, 1, r7] + 
 (92*G[1, w^2]*G[-w, w^2]*G[1, 1, r7])/3 + 8*G[r61, w^2]*G[-w, w^2]*
  G[1, 1, r7] + 8*G[r62, w^2]*G[-w, w^2]*G[1, 1, r7] - 
 6*G[w^(-2), w^2]*G[-w, w^2]*G[1, 1, r7] - 
 (28*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 1, r7])/3 - 
 (14*G[-w, w^2]^2*G[1, 1, r7])/3 + (32*G[0, 0, w^2]*G[1, 1, r7])/3 - 
 (64*G[0, 1, w^2]*G[1, 1, r7])/3 - 8*G[0, r61, w^2]*G[1, 1, r7] - 
 8*G[0, r62, w^2]*G[1, 1, r7] + 4*G[0, w^(-2), w^2]*G[1, 1, r7] + 
 4*G[0, -w^(-1), w^2]*G[1, 1, r7] + 4*G[0, -w, w^2]*G[1, 1, r7] + 
 4*G[0, w^2, w^2]*G[1, 1, r7] - (64*G[1, 0, w^2]*G[1, 1, r7])/3 + 
 96*G[0, -w]*G[1, w^2]*G[1, 1, -w] - 256*G[1, -w]*G[1, w^2]*G[1, 1, -w] - 
 16*G[0, w^2]*G[w^(-2), w^2]*G[1, 1, -w] + 32*G[1, w^2]*G[w^(-2), w^2]*
  G[1, 1, -w] + 16*G[r61, w^2]*G[w^(-2), w^2]*G[1, 1, -w] + 
 16*G[r62, w^2]*G[w^(-2), w^2]*G[1, 1, -w] + 32*G[1, w^2]*G[-w^(-1), -w]*
  G[1, 1, -w] - 48*G[0, -w]*G[-w^(-1), w^2]*G[1, 1, -w] + 
 16*G[0, w^2]*G[-w^(-1), w^2]*G[1, 1, -w] + 128*G[1, -w]*G[-w^(-1), w^2]*
  G[1, 1, -w] - 32*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, -w] - 
 16*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 1, -w] - 16*G[r62, w^2]*G[-w^(-1), w^2]*
  G[1, 1, -w] - 16*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, -w] - 
 16*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[1, 1, -w] - 
 48*G[0, -w]*G[-w, w^2]*G[1, 1, -w] + 16*G[0, w^2]*G[-w, w^2]*G[1, 1, -w] + 
 128*G[1, -w]*G[-w, w^2]*G[1, 1, -w] - 32*G[1, w^2]*G[-w, w^2]*G[1, 1, -w] - 
 16*G[r61, w^2]*G[-w, w^2]*G[1, 1, -w] - 16*G[r62, w^2]*G[-w, w^2]*
  G[1, 1, -w] - 16*G[w^(-2), w^2]*G[-w, w^2]*G[1, 1, -w] - 
 16*G[-w^(-1), -w]*G[-w, w^2]*G[1, 1, -w] + 64*G[-w^(-1), w^2]*G[-w, w^2]*
  G[1, 1, -w] + 16*G[0, w^(-2), w^2]*G[1, 1, -w] - 
 16*G[0, -w^(-1), w^2]*G[1, 1, -w] - 16*G[0, -w, w^2]*G[1, 1, -w] + 
 16*G[0, w^2, w^2]*G[1, 1, -w] - 32*G[1, 0, w^2]*G[1, 1, -w] - 
 ((64*I)/3)*Pi*G[1, w^2]*G[1, 1, w] + (128*G[1, w^2]^2*G[1, 1, w])/3 - 
 16*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, w] + ((32*I)/3)*Pi*G[-w^(-1), w^2]*
  G[1, 1, w] - (80*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, w])/3 + 
 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, w] + 
 (8*G[-w^(-1), w^2]^2*G[1, 1, w])/3 + ((32*I)/3)*Pi*G[-w, w^2]*G[1, 1, w] - 
 (80*G[1, w^2]*G[-w, w^2]*G[1, 1, w])/3 + 8*G[w^(-2), w^2]*G[-w, w^2]*
  G[1, 1, w] + (16*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 1, w])/3 + 
 (8*G[-w, w^2]^2*G[1, 1, w])/3 + (10*Pi^2*G[1, 1, w^2])/3 - 
 12*G[0, -w]^2*G[1, 1, w^2] + ((32*I)/3)*Pi*G[0, w]*G[1, 1, w^2] + 
 192*G[0, w^2]^2*G[1, 1, w^2] + (256*G[0, w^2]*G[1, r7]*G[1, 1, w^2])/3 + 
 88*G[0, -w]*G[1, -w]*G[1, 1, w^2] - 128*G[1, -w]^2*G[1, 1, w^2] - 
 ((64*I)/3)*Pi*G[1, w]*G[1, 1, w^2] + ((128*I)/3)*Pi*G[1, w^2]*G[1, 1, w^2] - 
 (128*G[0, w]*G[1, w^2]*G[1, 1, w^2])/3 - 640*G[0, w^2]*G[1, w^2]*
  G[1, 1, w^2] - (512*G[1, r7]*G[1, w^2]*G[1, 1, w^2])/3 + 
 (256*G[1, w]*G[1, w^2]*G[1, 1, w^2])/3 + 384*G[1, w^2]^2*G[1, 1, w^2] - 
 320*G[0, w^2]*G[r61, w^2]*G[1, 1, w^2] - 
 (256*G[1, r7]*G[r61, w^2]*G[1, 1, w^2])/3 + 512*G[1, w^2]*G[r61, w^2]*
  G[1, 1, w^2] + 128*G[r61, w^2]^2*G[1, 1, w^2] - 
 320*G[0, w^2]*G[r62, w^2]*G[1, 1, w^2] - 
 (256*G[1, r7]*G[r62, w^2]*G[1, 1, w^2])/3 + 512*G[1, w^2]*G[r62, w^2]*
  G[1, 1, w^2] + 256*G[r61, w^2]*G[r62, w^2]*G[1, 1, w^2] + 
 128*G[r62, w^2]^2*G[1, 1, w^2] - (8*I)*Pi*G[w^(-2), w^2]*G[1, 1, w^2] - 
 24*G[0, -w]*G[w^(-2), w^2]*G[1, 1, w^2] + 8*G[0, w]*G[w^(-2), w^2]*
  G[1, 1, w^2] + 168*G[0, w^2]*G[w^(-2), w^2]*G[1, 1, w^2] + 
 32*G[1, r7]*G[w^(-2), w^2]*G[1, 1, w^2] + 48*G[1, -w]*G[w^(-2), w^2]*
  G[1, 1, w^2] - 16*G[1, w]*G[w^(-2), w^2]*G[1, 1, w^2] - 
 80*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, w^2] - 144*G[r61, w^2]*G[w^(-2), w^2]*
  G[1, 1, w^2] - 144*G[r62, w^2]*G[w^(-2), w^2]*G[1, 1, w^2] - 
 20*G[0, -w]*G[-w^(-1), -w]*G[1, 1, w^2] + 40*G[1, -w]*G[-w^(-1), -w]*
  G[1, 1, w^2] - ((40*I)/3)*Pi*G[-w^(-1), w^2]*G[1, 1, w^2] + 
 24*G[0, -w]*G[-w^(-1), w^2]*G[1, 1, w^2] + 
 (40*G[0, w]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 88*G[0, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2] + 
 (160*G[1, r7]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
 48*G[1, -w]*G[-w^(-1), w^2]*G[1, 1, w^2] - 
 (80*G[1, w]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
 176*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2] - 48*G[r61, w^2]*G[-w^(-1), w^2]*
  G[1, 1, w^2] - 48*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2] + 
 16*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, w^2] + 
 16*G[-w^(-1), w^2]^2*G[1, 1, w^2] - ((40*I)/3)*Pi*G[-w, w^2]*G[1, 1, w^2] + 
 24*G[0, -w]*G[-w, w^2]*G[1, 1, w^2] + (40*G[0, w]*G[-w, w^2]*G[1, 1, w^2])/
  3 + 88*G[0, w^2]*G[-w, w^2]*G[1, 1, w^2] + 
 (160*G[1, r7]*G[-w, w^2]*G[1, 1, w^2])/3 - 48*G[1, -w]*G[-w, w^2]*
  G[1, 1, w^2] - (80*G[1, w]*G[-w, w^2]*G[1, 1, w^2])/3 - 
 176*G[1, w^2]*G[-w, w^2]*G[1, 1, w^2] - 48*G[r61, w^2]*G[-w, w^2]*
  G[1, 1, w^2] - 48*G[r62, w^2]*G[-w, w^2]*G[1, 1, w^2] + 
 16*G[w^(-2), w^2]*G[-w, w^2]*G[1, 1, w^2] + 32*G[-w^(-1), w^2]*G[-w, w^2]*
  G[1, 1, w^2] + 16*G[-w, w^2]^2*G[1, 1, w^2] + 12*G[0, 0, -w]*G[1, 1, w^2] - 
 (32*G[0, 0, w]*G[1, 1, w^2])/3 - (352*G[0, 0, w^2]*G[1, 1, w^2])/3 - 
 32*G[0, 1, r7]*G[1, 1, w^2] - 24*G[0, 1, -w]*G[1, 1, w^2] + 
 (64*G[0, 1, w]*G[1, 1, w^2])/3 + (512*G[0, 1, w^2]*G[1, 1, w^2])/3 + 
 64*G[0, r61, w^2]*G[1, 1, w^2] + 64*G[0, r62, w^2]*G[1, 1, w^2] - 
 16*G[0, w^(-2), w^2]*G[1, 1, w^2] - 16*G[0, -w^(-1), w^2]*G[1, 1, w^2] - 
 20*G[0, -w, -w]*G[1, 1, w^2] - 16*G[0, -w, w^2]*G[1, 1, w^2] + 
 (112*G[0, w^2, w^2]*G[1, 1, w^2])/3 - 64*G[1, 0, -w]*G[1, 1, w^2] + 
 (64*G[1, 0, w]*G[1, 1, w^2])/3 + (704*G[1, 0, w^2]*G[1, 1, w^2])/3 + 
 (128*G[1, 1, r7]*G[1, 1, w^2])/3 + 128*G[1, 1, -w]*G[1, 1, w^2] - 
 (128*G[1, 1, w]*G[1, 1, w^2])/3 - 128*G[1, 1, w^2]^2 + 
 (8*I)*Pi*G[1, w^2]*G[1, r1, w] - (4*I)*Pi*G[-w^(-1), w^2]*G[1, r1, w] - 
 (4*I)*Pi*G[-w, w^2]*G[1, r1, w] + (8*I)*Pi*G[1, w^2]*G[1, r2, w] - 
 (4*I)*Pi*G[-w^(-1), w^2]*G[1, r2, w] - (4*I)*Pi*G[-w, w^2]*G[1, r2, w] - 
 (8*Pi^2*G[1, r61, w^2])/9 + (296*G[0, w^2]^2*G[1, r61, w^2])/3 + 
 (128*G[0, w^2]*G[1, r7]*G[1, r61, w^2])/3 - 320*G[0, w^2]*G[1, w^2]*
  G[1, r61, w^2] - (256*G[1, r7]*G[1, w^2]*G[1, r61, w^2])/3 + 
 256*G[1, w^2]^2*G[1, r61, w^2] - (496*G[0, w^2]*G[r61, w^2]*G[1, r61, w^2])/
  3 - (128*G[1, r7]*G[r61, w^2]*G[1, r61, w^2])/3 + 
 256*G[1, w^2]*G[r61, w^2]*G[1, r61, w^2] + 64*G[r61, w^2]^2*G[1, r61, w^2] - 
 (496*G[0, w^2]*G[r62, w^2]*G[1, r61, w^2])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[1, r61, w^2])/3 + 
 256*G[1, w^2]*G[r62, w^2]*G[1, r61, w^2] + 128*G[r61, w^2]*G[r62, w^2]*
  G[1, r61, w^2] + 64*G[r62, w^2]^2*G[1, r61, w^2] - 
 8*G[0, -w]*G[w^(-2), w^2]*G[1, r61, w^2] + 96*G[0, w^2]*G[w^(-2), w^2]*
  G[1, r61, w^2] + (80*G[1, r7]*G[w^(-2), w^2]*G[1, r61, w^2])/3 + 
 16*G[1, -w]*G[w^(-2), w^2]*G[1, r61, w^2] - 128*G[1, w^2]*G[w^(-2), w^2]*
  G[1, r61, w^2] - (200*G[r61, w^2]*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 
 (200*G[r62, w^2]*G[w^(-2), w^2]*G[1, r61, w^2])/3 + 
 (22*G[w^(-2), w^2]^2*G[1, r61, w^2])/3 + 8*G[0, -w]*G[-w^(-1), w^2]*
  G[1, r61, w^2] + 32*G[0, w^2]*G[-w^(-1), w^2]*G[1, r61, w^2] + 
 16*G[1, r7]*G[-w^(-1), w^2]*G[1, r61, w^2] - 16*G[1, -w]*G[-w^(-1), w^2]*
  G[1, r61, w^2] - 64*G[1, w^2]*G[-w^(-1), w^2]*G[1, r61, w^2] - 
 24*G[r61, w^2]*G[-w^(-1), w^2]*G[1, r61, w^2] - 
 24*G[r62, w^2]*G[-w^(-1), w^2]*G[1, r61, w^2] + 
 20*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, r61, w^2] + 
 2*G[-w^(-1), w^2]^2*G[1, r61, w^2] + 8*G[0, -w]*G[-w, w^2]*G[1, r61, w^2] + 
 32*G[0, w^2]*G[-w, w^2]*G[1, r61, w^2] + 16*G[1, r7]*G[-w, w^2]*
  G[1, r61, w^2] - 16*G[1, -w]*G[-w, w^2]*G[1, r61, w^2] - 
 64*G[1, w^2]*G[-w, w^2]*G[1, r61, w^2] - 24*G[r61, w^2]*G[-w, w^2]*
  G[1, r61, w^2] - 24*G[r62, w^2]*G[-w, w^2]*G[1, r61, w^2] + 
 20*G[w^(-2), w^2]*G[-w, w^2]*G[1, r61, w^2] + 
 4*G[-w^(-1), w^2]*G[-w, w^2]*G[1, r61, w^2] + 
 2*G[-w, w^2]^2*G[1, r61, w^2] - (200*G[0, 0, w^2]*G[1, r61, w^2])/3 - 
 16*G[0, 1, r7]*G[1, r61, w^2] + (256*G[0, 1, w^2]*G[1, r61, w^2])/3 + 
 40*G[0, r61, w^2]*G[1, r61, w^2] + 40*G[0, r62, w^2]*G[1, r61, w^2] - 
 12*G[0, w^(-2), w^2]*G[1, r61, w^2] - 4*G[0, -w^(-1), w^2]*G[1, r61, w^2] - 
 4*G[0, -w, w^2]*G[1, r61, w^2] + (20*G[0, w^2, w^2]*G[1, r61, w^2])/3 + 
 (352*G[1, 0, w^2]*G[1, r61, w^2])/3 + (64*G[1, 1, r7]*G[1, r61, w^2])/3 - 
 (512*G[1, 1, w^2]*G[1, r61, w^2])/3 - (128*G[1, r61, w^2]^2)/3 - 
 (8*Pi^2*G[1, r62, w^2])/9 + (296*G[0, w^2]^2*G[1, r62, w^2])/3 + 
 (128*G[0, w^2]*G[1, r7]*G[1, r62, w^2])/3 - 320*G[0, w^2]*G[1, w^2]*
  G[1, r62, w^2] - (256*G[1, r7]*G[1, w^2]*G[1, r62, w^2])/3 + 
 256*G[1, w^2]^2*G[1, r62, w^2] - (496*G[0, w^2]*G[r61, w^2]*G[1, r62, w^2])/
  3 - (128*G[1, r7]*G[r61, w^2]*G[1, r62, w^2])/3 + 
 256*G[1, w^2]*G[r61, w^2]*G[1, r62, w^2] + 64*G[r61, w^2]^2*G[1, r62, w^2] - 
 (496*G[0, w^2]*G[r62, w^2]*G[1, r62, w^2])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[1, r62, w^2])/3 + 
 256*G[1, w^2]*G[r62, w^2]*G[1, r62, w^2] + 128*G[r61, w^2]*G[r62, w^2]*
  G[1, r62, w^2] + 64*G[r62, w^2]^2*G[1, r62, w^2] - 
 8*G[0, -w]*G[w^(-2), w^2]*G[1, r62, w^2] + 96*G[0, w^2]*G[w^(-2), w^2]*
  G[1, r62, w^2] + (80*G[1, r7]*G[w^(-2), w^2]*G[1, r62, w^2])/3 + 
 16*G[1, -w]*G[w^(-2), w^2]*G[1, r62, w^2] - 128*G[1, w^2]*G[w^(-2), w^2]*
  G[1, r62, w^2] - (200*G[r61, w^2]*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 
 (200*G[r62, w^2]*G[w^(-2), w^2]*G[1, r62, w^2])/3 + 
 (22*G[w^(-2), w^2]^2*G[1, r62, w^2])/3 + 8*G[0, -w]*G[-w^(-1), w^2]*
  G[1, r62, w^2] + 32*G[0, w^2]*G[-w^(-1), w^2]*G[1, r62, w^2] + 
 16*G[1, r7]*G[-w^(-1), w^2]*G[1, r62, w^2] - 16*G[1, -w]*G[-w^(-1), w^2]*
  G[1, r62, w^2] - 64*G[1, w^2]*G[-w^(-1), w^2]*G[1, r62, w^2] - 
 24*G[r61, w^2]*G[-w^(-1), w^2]*G[1, r62, w^2] - 
 24*G[r62, w^2]*G[-w^(-1), w^2]*G[1, r62, w^2] + 
 20*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, r62, w^2] + 
 2*G[-w^(-1), w^2]^2*G[1, r62, w^2] + 8*G[0, -w]*G[-w, w^2]*G[1, r62, w^2] + 
 32*G[0, w^2]*G[-w, w^2]*G[1, r62, w^2] + 16*G[1, r7]*G[-w, w^2]*
  G[1, r62, w^2] - 16*G[1, -w]*G[-w, w^2]*G[1, r62, w^2] - 
 64*G[1, w^2]*G[-w, w^2]*G[1, r62, w^2] - 24*G[r61, w^2]*G[-w, w^2]*
  G[1, r62, w^2] - 24*G[r62, w^2]*G[-w, w^2]*G[1, r62, w^2] + 
 20*G[w^(-2), w^2]*G[-w, w^2]*G[1, r62, w^2] + 
 4*G[-w^(-1), w^2]*G[-w, w^2]*G[1, r62, w^2] + 
 2*G[-w, w^2]^2*G[1, r62, w^2] - (200*G[0, 0, w^2]*G[1, r62, w^2])/3 - 
 16*G[0, 1, r7]*G[1, r62, w^2] + (256*G[0, 1, w^2]*G[1, r62, w^2])/3 + 
 40*G[0, r61, w^2]*G[1, r62, w^2] + 40*G[0, r62, w^2]*G[1, r62, w^2] - 
 12*G[0, w^(-2), w^2]*G[1, r62, w^2] - 4*G[0, -w^(-1), w^2]*G[1, r62, w^2] - 
 4*G[0, -w, w^2]*G[1, r62, w^2] + (20*G[0, w^2, w^2]*G[1, r62, w^2])/3 + 
 (352*G[1, 0, w^2]*G[1, r62, w^2])/3 + (64*G[1, 1, r7]*G[1, r62, w^2])/3 - 
 (512*G[1, 1, w^2]*G[1, r62, w^2])/3 - (256*G[1, r61, w^2]*G[1, r62, w^2])/
  3 - (128*G[1, r62, w^2]^2)/3 - (4*Pi^2*G[1, w^(-2), w^2])/3 - 
 G[0, -w]^2*G[1, w^(-2), w^2] - ((16*I)/3)*Pi*G[0, w]*G[1, w^(-2), w^2] + 
 10*G[0, -w]*G[0, w^2]*G[1, w^(-2), w^2] - 
 2*G[0, w]*G[0, w^2]*G[1, w^(-2), w^2] - (197*G[0, w^2]^2*G[1, w^(-2), w^2])/
  3 - (77*G[0, w^2]*G[1, r7]*G[1, w^(-2), w^2])/3 + 
 2*G[0, -w]*G[1, -w]*G[1, w^(-2), w^2] - 20*G[0, w^2]*G[1, -w]*
  G[1, w^(-2), w^2] + ((8*I)/3)*Pi*G[1, w]*G[1, w^(-2), w^2] - 
 ((28*I)/3)*Pi*G[1, w^2]*G[1, w^(-2), w^2] - 
 20*G[0, -w]*G[1, w^2]*G[1, w^(-2), w^2] + 
 (28*G[0, w]*G[1, w^2]*G[1, w^(-2), w^2])/3 + 
 162*G[0, w^2]*G[1, w^2]*G[1, w^(-2), w^2] + 
 (88*G[1, r7]*G[1, w^2]*G[1, w^(-2), w^2])/3 + 
 40*G[1, -w]*G[1, w^2]*G[1, w^(-2), w^2] - 
 (56*G[1, w]*G[1, w^2]*G[1, w^(-2), w^2])/3 - 
 40*G[1, w^2]^2*G[1, w^(-2), w^2] + (4*I)*Pi*G[r1, w]*G[1, w^(-2), w^2] + 
 (4*I)*Pi*G[r2, w]*G[1, w^(-2), w^2] - 8*G[0, -w]*G[r61, w^2]*
  G[1, w^(-2), w^2] + 112*G[0, w^2]*G[r61, w^2]*G[1, w^(-2), w^2] + 
 (80*G[1, r7]*G[r61, w^2]*G[1, w^(-2), w^2])/3 + 
 16*G[1, -w]*G[r61, w^2]*G[1, w^(-2), w^2] - 144*G[1, w^2]*G[r61, w^2]*
  G[1, w^(-2), w^2] - (136*G[r61, w^2]^2*G[1, w^(-2), w^2])/3 - 
 8*G[0, -w]*G[r62, w^2]*G[1, w^(-2), w^2] + 112*G[0, w^2]*G[r62, w^2]*
  G[1, w^(-2), w^2] + (80*G[1, r7]*G[r62, w^2]*G[1, w^(-2), w^2])/3 + 
 16*G[1, -w]*G[r62, w^2]*G[1, w^(-2), w^2] - 144*G[1, w^2]*G[r62, w^2]*
  G[1, w^(-2), w^2] - (272*G[r61, w^2]*G[r62, w^2]*G[1, w^(-2), w^2])/3 - 
 (136*G[r62, w^2]^2*G[1, w^(-2), w^2])/3 + 
 I*Pi*G[w^(-2), w^2]*G[1, w^(-2), w^2] + 
 (3*G[0, -w]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/2 - 
 G[0, w]*G[w^(-2), w^2]*G[1, w^(-2), w^2] - 
 (241*G[0, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/6 - 
 (5*G[1, r7]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/2 - 
 3*G[1, -w]*G[w^(-2), w^2]*G[1, w^(-2), w^2] + 
 2*G[1, w]*G[w^(-2), w^2]*G[1, w^(-2), w^2] + 
 3*G[1, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2] + 
 (116*G[r61, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 + 
 (116*G[r62, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 + 
 G[0, -w]*G[-w^(-1), -w]*G[1, w^(-2), w^2] - 2*G[1, -w]*G[-w^(-1), -w]*
  G[1, w^(-2), w^2] + ((11*I)/3)*Pi*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 (9*G[0, -w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/2 - 
 (11*G[0, w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 - 
 (43*G[0, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/2 - 
 (79*G[1, r7]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/6 - 
 9*G[1, -w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 (22*G[1, w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 + 
 19*G[1, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 12*G[r61, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 12*G[r62, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 ((11*I)/3)*Pi*G[-w, w^2]*G[1, w^(-2), w^2] + 
 (17*G[0, -w]*G[-w, w^2]*G[1, w^(-2), w^2])/2 - 
 (11*G[0, w]*G[-w, w^2]*G[1, w^(-2), w^2])/3 - 
 (43*G[0, w^2]*G[-w, w^2]*G[1, w^(-2), w^2])/2 - 
 (79*G[1, r7]*G[-w, w^2]*G[1, w^(-2), w^2])/6 - 
 17*G[1, -w]*G[-w, w^2]*G[1, w^(-2), w^2] + 
 (22*G[1, w]*G[-w, w^2]*G[1, w^(-2), w^2])/3 + 
 19*G[1, w^2]*G[-w, w^2]*G[1, w^(-2), w^2] + 12*G[r61, w^2]*G[-w, w^2]*
  G[1, w^(-2), w^2] + 12*G[r62, w^2]*G[-w, w^2]*G[1, w^(-2), w^2] + 
 G[0, 0, -w]*G[1, w^(-2), w^2] + (40*G[0, 0, w]*G[1, w^(-2), w^2])/3 + 
 (119*G[0, 0, w^2]*G[1, w^(-2), w^2])/3 + G[0, 1, r7]*G[1, w^(-2), w^2] - 
 2*G[0, 1, -w]*G[1, w^(-2), w^2] - (32*G[0, 1, w]*G[1, w^(-2), w^2])/3 - 
 (94*G[0, 1, w^2]*G[1, w^(-2), w^2])/3 - 24*G[0, r61, w^2]*
  G[1, w^(-2), w^2] - 24*G[0, r62, w^2]*G[1, w^(-2), w^2] + 
 G[0, -w, -w]*G[1, w^(-2), w^2] - (64*G[0, w^2, w^2]*G[1, w^(-2), w^2])/3 - 
 (8*G[1, 0, w]*G[1, w^(-2), w^2])/3 - (112*G[1, 0, w^2]*G[1, w^(-2), w^2])/
  3 - (4*G[1, 1, r7]*G[1, w^(-2), w^2])/3 + (16*G[1, 1, w]*G[1, w^(-2), w^2])/
  3 + (112*G[1, r61, w^2]*G[1, w^(-2), w^2])/3 + 
 (112*G[1, r62, w^2]*G[1, w^(-2), w^2])/3 - 12*G[0, -w]*G[1, w^2]*
  G[1, -w^(-1), -w] + 24*G[1, -w]*G[1, w^2]*G[1, -w^(-1), -w] + 
 6*G[0, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), -w] - 
 12*G[1, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), -w] + 
 6*G[0, -w]*G[-w, w^2]*G[1, -w^(-1), -w] - 12*G[1, -w]*G[-w, w^2]*
  G[1, -w^(-1), -w] - Pi^2*G[1, -w^(-1), w^2] - 
 3*G[0, -w]^2*G[1, -w^(-1), w^2] - 6*G[0, -w]*G[0, w^2]*G[1, -w^(-1), w^2] + 
 2*G[0, w]*G[0, w^2]*G[1, -w^(-1), w^2] - 25*G[0, w^2]^2*G[1, -w^(-1), w^2] - 
 17*G[0, w^2]*G[1, r7]*G[1, -w^(-1), w^2] - 
 10*G[0, -w]*G[1, -w]*G[1, -w^(-1), w^2] + 12*G[0, w^2]*G[1, -w]*
  G[1, -w^(-1), w^2] + 32*G[1, -w]^2*G[1, -w^(-1), w^2] + 
 (8*I)*Pi*G[1, w]*G[1, -w^(-1), w^2] - (12*I)*Pi*G[1, w^2]*
  G[1, -w^(-1), w^2] + 12*G[0, -w]*G[1, w^2]*G[1, -w^(-1), w^2] + 
 12*G[0, w]*G[1, w^2]*G[1, -w^(-1), w^2] + 94*G[0, w^2]*G[1, w^2]*
  G[1, -w^(-1), w^2] + 56*G[1, r7]*G[1, w^2]*G[1, -w^(-1), w^2] - 
 24*G[1, -w]*G[1, w^2]*G[1, -w^(-1), w^2] - 
 24*G[1, w]*G[1, w^2]*G[1, -w^(-1), w^2] - 
 88*G[1, w^2]^2*G[1, -w^(-1), w^2] - (4*I)*Pi*G[r1, w]*G[1, -w^(-1), w^2] - 
 (4*I)*Pi*G[r2, w]*G[1, -w^(-1), w^2] + 8*G[0, -w]*G[r61, w^2]*
  G[1, -w^(-1), w^2] + 24*G[0, w^2]*G[r61, w^2]*G[1, -w^(-1), w^2] + 
 16*G[1, r7]*G[r61, w^2]*G[1, -w^(-1), w^2] - 
 16*G[1, -w]*G[r61, w^2]*G[1, -w^(-1), w^2] - 
 48*G[1, w^2]*G[r61, w^2]*G[1, -w^(-1), w^2] + 
 8*G[0, -w]*G[r62, w^2]*G[1, -w^(-1), w^2] + 24*G[0, w^2]*G[r62, w^2]*
  G[1, -w^(-1), w^2] + 16*G[1, r7]*G[r62, w^2]*G[1, -w^(-1), w^2] - 
 16*G[1, -w]*G[r62, w^2]*G[1, -w^(-1), w^2] - 
 48*G[1, w^2]*G[r62, w^2]*G[1, -w^(-1), w^2] + 
 (3*I)*Pi*G[w^(-2), w^2]*G[1, -w^(-1), w^2] + 
 (G[0, -w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/2 - 
 3*G[0, w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] - 
 (21*G[0, w^2]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/2 - 
 (27*G[1, r7]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/2 - 
 G[1, -w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] + 
 6*G[1, w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] + 
 21*G[1, w^2]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] + 
 11*G[0, -w]*G[-w^(-1), -w]*G[1, -w^(-1), w^2] - 
 22*G[1, -w]*G[-w^(-1), -w]*G[1, -w^(-1), w^2] + 
 (3*I)*Pi*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] - 
 (5*G[0, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/2 - 
 3*G[0, w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] - 
 (21*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/2 - 
 (27*G[1, r7]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/2 + 
 5*G[1, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] + 
 6*G[1, w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] + 
 21*G[1, w^2]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] + 
 (3*I)*Pi*G[-w, w^2]*G[1, -w^(-1), w^2] - 
 (29*G[0, -w]*G[-w, w^2]*G[1, -w^(-1), w^2])/2 - 
 3*G[0, w]*G[-w, w^2]*G[1, -w^(-1), w^2] - 
 (21*G[0, w^2]*G[-w, w^2]*G[1, -w^(-1), w^2])/2 - 
 (27*G[1, r7]*G[-w, w^2]*G[1, -w^(-1), w^2])/2 + 
 29*G[1, -w]*G[-w, w^2]*G[1, -w^(-1), w^2] + 
 6*G[1, w]*G[-w, w^2]*G[1, -w^(-1), w^2] + 21*G[1, w^2]*G[-w, w^2]*
  G[1, -w^(-1), w^2] + 3*G[0, 0, -w]*G[1, -w^(-1), w^2] - 
 6*G[0, 0, w]*G[1, -w^(-1), w^2] + 19*G[0, 0, w^2]*G[1, -w^(-1), w^2] + 
 15*G[0, 1, r7]*G[1, -w^(-1), w^2] - 6*G[0, 1, -w]*G[1, -w^(-1), w^2] - 
 22*G[0, 1, w^2]*G[1, -w^(-1), w^2] - 8*G[0, r61, w^2]*G[1, -w^(-1), w^2] - 
 8*G[0, r62, w^2]*G[1, -w^(-1), w^2] + 11*G[0, -w, -w]*G[1, -w^(-1), w^2] + 
 16*G[1, 0, -w]*G[1, -w^(-1), w^2] - 8*G[1, 0, w]*G[1, -w^(-1), w^2] - 
 48*G[1, 0, w^2]*G[1, -w^(-1), w^2] - 20*G[1, 1, r7]*G[1, -w^(-1), w^2] - 
 32*G[1, 1, -w]*G[1, -w^(-1), w^2] + 16*G[1, 1, w]*G[1, -w^(-1), w^2] + 
 64*G[1, 1, w^2]*G[1, -w^(-1), w^2] + 16*G[1, r61, w^2]*G[1, -w^(-1), w^2] + 
 16*G[1, r62, w^2]*G[1, -w^(-1), w^2] + 4*G[0, -w]*G[0, w^2]*G[1, -w, -w] + 
 4*G[0, w^2]^2*G[1, -w, -w] + 8*G[0, -w]*G[1, w^2]*G[1, -w, -w] - 
 32*G[1, -w]*G[1, w^2]*G[1, -w, -w] - 16*G[1, w^2]^2*G[1, -w, -w] - 
 4*G[0, w^2]*G[r51, -w]*G[1, -w, -w] + 8*G[1, w^2]*G[r51, -w]*G[1, -w, -w] - 
 8*G[1, w^2]*G[r51, w^2]*G[1, -w, -w] - 4*G[0, w^2]*G[r52, -w]*G[1, -w, -w] + 
 8*G[1, w^2]*G[r52, -w]*G[1, -w, -w] - 8*G[1, w^2]*G[r52, w^2]*G[1, -w, -w] - 
 8*G[0, w^2]*G[r61, w^2]*G[1, -w, -w] - 8*G[0, w^2]*G[r62, w^2]*
  G[1, -w, -w] + 6*G[0, w^2]*G[w^(-2), w^2]*G[1, -w, -w] - 
 2*G[1, w^2]*G[w^(-2), w^2]*G[1, -w, -w] - 8*G[0, -w]*G[-w^(-1), w^2]*
  G[1, -w, -w] - 6*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] + 
 16*G[1, -w]*G[-w^(-1), w^2]*G[1, -w, -w] + 26*G[1, w^2]*G[-w^(-1), w^2]*
  G[1, -w, -w] + 4*G[r51, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] + 
 4*G[r52, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] + 8*G[r61, w^2]*G[-w^(-1), w^2]*
  G[1, -w, -w] + 8*G[r62, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] - 
 7*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, -w, -w] - 
 5*G[-w^(-1), w^2]^2*G[1, -w, -w] - 8*G[0, -w]*G[-w, w^2]*G[1, -w, -w] - 
 6*G[0, w^2]*G[-w, w^2]*G[1, -w, -w] + 16*G[1, -w]*G[-w, w^2]*G[1, -w, -w] + 
 26*G[1, w^2]*G[-w, w^2]*G[1, -w, -w] + 4*G[r51, w^2]*G[-w, w^2]*
  G[1, -w, -w] + 4*G[r52, w^2]*G[-w, w^2]*G[1, -w, -w] + 
 8*G[r61, w^2]*G[-w, w^2]*G[1, -w, -w] + 8*G[r62, w^2]*G[-w, w^2]*
  G[1, -w, -w] - 3*G[w^(-2), w^2]*G[-w, w^2]*G[1, -w, -w] - 
 18*G[-w^(-1), w^2]*G[-w, w^2]*G[1, -w, -w] - 5*G[-w, w^2]^2*G[1, -w, -w] - 
 8*G[0, 0, w^2]*G[1, -w, -w] - 8*G[0, 1, w^2]*G[1, -w, -w] + 
 4*G[0, r51, w^2]*G[1, -w, -w] + 4*G[0, r52, w^2]*G[1, -w, -w] - 
 4*G[0, r61, w^2]*G[1, -w, -w] - 4*G[0, r62, w^2]*G[1, -w, -w] + 
 6*G[0, w^(-2), w^2]*G[1, -w, -w] + 6*G[0, -w^(-1), w^2]*G[1, -w, -w] + 
 6*G[0, -w, w^2]*G[1, -w, -w] + 6*G[0, w^2, w^2]*G[1, -w, -w] + 
 4*G[1, 0, w^2]*G[1, -w, -w] + 40*G[1, 1, w^2]*G[1, -w, -w] - 
 2*G[1, w^(-2), w^2]*G[1, -w, -w] - 22*G[1, -w^(-1), w^2]*G[1, -w, -w] - 
 (5*Pi^2*G[1, -w, w^2])/3 - 3*G[0, -w]^2*G[1, -w, w^2] - 
 (4*I)*Pi*G[0, w]*G[1, -w, w^2] - 6*G[0, -w]*G[0, w^2]*G[1, -w, w^2] - 
 2*G[0, w]*G[0, w^2]*G[1, -w, w^2] - 25*G[0, w^2]^2*G[1, -w, w^2] - 
 17*G[0, w^2]*G[1, r7]*G[1, -w, w^2] - 10*G[0, -w]*G[1, -w]*G[1, -w, w^2] + 
 12*G[0, w^2]*G[1, -w]*G[1, -w, w^2] + 32*G[1, -w]^2*G[1, -w, w^2] + 
 (8*I)*Pi*G[1, w]*G[1, -w, w^2] - (12*I)*Pi*G[1, w^2]*G[1, -w, w^2] + 
 12*G[0, -w]*G[1, w^2]*G[1, -w, w^2] + 12*G[0, w]*G[1, w^2]*G[1, -w, w^2] + 
 94*G[0, w^2]*G[1, w^2]*G[1, -w, w^2] + 56*G[1, r7]*G[1, w^2]*G[1, -w, w^2] - 
 24*G[1, -w]*G[1, w^2]*G[1, -w, w^2] - 24*G[1, w]*G[1, w^2]*G[1, -w, w^2] - 
 88*G[1, w^2]^2*G[1, -w, w^2] + 8*G[0, -w]*G[r61, w^2]*G[1, -w, w^2] + 
 24*G[0, w^2]*G[r61, w^2]*G[1, -w, w^2] + 16*G[1, r7]*G[r61, w^2]*
  G[1, -w, w^2] - 16*G[1, -w]*G[r61, w^2]*G[1, -w, w^2] - 
 48*G[1, w^2]*G[r61, w^2]*G[1, -w, w^2] + 8*G[0, -w]*G[r62, w^2]*
  G[1, -w, w^2] + 24*G[0, w^2]*G[r62, w^2]*G[1, -w, w^2] + 
 16*G[1, r7]*G[r62, w^2]*G[1, -w, w^2] - 16*G[1, -w]*G[r62, w^2]*
  G[1, -w, w^2] - 48*G[1, w^2]*G[r62, w^2]*G[1, -w, w^2] + 
 (3*I)*Pi*G[w^(-2), w^2]*G[1, -w, w^2] + 
 (G[0, -w]*G[w^(-2), w^2]*G[1, -w, w^2])/2 - 3*G[0, w]*G[w^(-2), w^2]*
  G[1, -w, w^2] - (21*G[0, w^2]*G[w^(-2), w^2]*G[1, -w, w^2])/2 - 
 (27*G[1, r7]*G[w^(-2), w^2]*G[1, -w, w^2])/2 - 
 G[1, -w]*G[w^(-2), w^2]*G[1, -w, w^2] + 6*G[1, w]*G[w^(-2), w^2]*
  G[1, -w, w^2] + 21*G[1, w^2]*G[w^(-2), w^2]*G[1, -w, w^2] + 
 11*G[0, -w]*G[-w^(-1), -w]*G[1, -w, w^2] - 22*G[1, -w]*G[-w^(-1), -w]*
  G[1, -w, w^2] + (3*I)*Pi*G[-w^(-1), w^2]*G[1, -w, w^2] - 
 (29*G[0, -w]*G[-w^(-1), w^2]*G[1, -w, w^2])/2 - 
 3*G[0, w]*G[-w^(-1), w^2]*G[1, -w, w^2] - 
 (21*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w, w^2])/2 - 
 (27*G[1, r7]*G[-w^(-1), w^2]*G[1, -w, w^2])/2 + 
 29*G[1, -w]*G[-w^(-1), w^2]*G[1, -w, w^2] + 6*G[1, w]*G[-w^(-1), w^2]*
  G[1, -w, w^2] + 21*G[1, w^2]*G[-w^(-1), w^2]*G[1, -w, w^2] + 
 (3*I)*Pi*G[-w, w^2]*G[1, -w, w^2] - (5*G[0, -w]*G[-w, w^2]*G[1, -w, w^2])/
  2 - 3*G[0, w]*G[-w, w^2]*G[1, -w, w^2] - 
 (21*G[0, w^2]*G[-w, w^2]*G[1, -w, w^2])/2 - 
 (27*G[1, r7]*G[-w, w^2]*G[1, -w, w^2])/2 + 5*G[1, -w]*G[-w, w^2]*
  G[1, -w, w^2] + 6*G[1, w]*G[-w, w^2]*G[1, -w, w^2] + 
 21*G[1, w^2]*G[-w, w^2]*G[1, -w, w^2] + 3*G[0, 0, -w]*G[1, -w, w^2] + 
 6*G[0, 0, w]*G[1, -w, w^2] + 19*G[0, 0, w^2]*G[1, -w, w^2] + 
 15*G[0, 1, r7]*G[1, -w, w^2] - 6*G[0, 1, -w]*G[1, -w, w^2] - 
 8*G[0, 1, w]*G[1, -w, w^2] - 22*G[0, 1, w^2]*G[1, -w, w^2] - 
 8*G[0, r61, w^2]*G[1, -w, w^2] - 8*G[0, r62, w^2]*G[1, -w, w^2] + 
 11*G[0, -w, -w]*G[1, -w, w^2] + 16*G[1, 0, -w]*G[1, -w, w^2] - 
 8*G[1, 0, w]*G[1, -w, w^2] - 48*G[1, 0, w^2]*G[1, -w, w^2] - 
 20*G[1, 1, r7]*G[1, -w, w^2] - 32*G[1, 1, -w]*G[1, -w, w^2] + 
 16*G[1, 1, w]*G[1, -w, w^2] + 64*G[1, 1, w^2]*G[1, -w, w^2] + 
 16*G[1, r61, w^2]*G[1, -w, w^2] + 16*G[1, r62, w^2]*G[1, -w, w^2] - 
 22*G[1, -w, -w]*G[1, -w, w^2] - (2*Pi^2*G[1, w^2, w^2])/3 - 
 G[0, -w]^2*G[1, w^2, w^2] - ((4*I)/3)*Pi*G[0, w]*G[1, w^2, w^2] + 
 2*G[0, -w]*G[0, w^2]*G[1, w^2, w^2] + 2*G[0, w]*G[0, w^2]*G[1, w^2, w^2] - 
 (137*G[0, w^2]^2*G[1, w^2, w^2])/3 - (53*G[0, w^2]*G[1, r7]*G[1, w^2, w^2])/
  3 + 2*G[0, -w]*G[1, -w]*G[1, w^2, w^2] - 4*G[0, w^2]*G[1, -w]*
  G[1, w^2, w^2] + ((8*I)/3)*Pi*G[1, w]*G[1, w^2, w^2] - 
 ((8*I)/3)*Pi*G[1, w^2]*G[1, w^2, w^2] - 8*G[0, -w]*G[1, w^2]*
  G[1, w^2, w^2] + (8*G[0, w]*G[1, w^2]*G[1, w^2, w^2])/3 + 
 (290*G[0, w^2]*G[1, w^2]*G[1, w^2, w^2])/3 + 
 (32*G[1, r7]*G[1, w^2]*G[1, w^2, w^2])/3 + 16*G[1, -w]*G[1, w^2]*
  G[1, w^2, w^2] - (16*G[1, w]*G[1, w^2]*G[1, w^2, w^2])/3 - 
 16*G[1, w^2]^2*G[1, w^2, w^2] + (244*G[0, w^2]*G[r61, w^2]*G[1, w^2, w^2])/
  3 + (56*G[1, r7]*G[r61, w^2]*G[1, w^2, w^2])/3 - 
 (272*G[1, w^2]*G[r61, w^2]*G[1, w^2, w^2])/3 - 
 (104*G[r61, w^2]^2*G[1, w^2, w^2])/3 + 
 (244*G[0, w^2]*G[r62, w^2]*G[1, w^2, w^2])/3 + 
 (56*G[1, r7]*G[r62, w^2]*G[1, w^2, w^2])/3 - 
 (272*G[1, w^2]*G[r62, w^2]*G[1, w^2, w^2])/3 - 
 (208*G[r61, w^2]*G[r62, w^2]*G[1, w^2, w^2])/3 - 
 (104*G[r62, w^2]^2*G[1, w^2, w^2])/3 - (I/3)*Pi*G[w^(-2), w^2]*
  G[1, w^2, w^2] - (5*G[0, -w]*G[w^(-2), w^2]*G[1, w^2, w^2])/2 + 
 (G[0, w]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 - 
 (173*G[0, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2])/6 + 
 (17*G[1, r7]*G[w^(-2), w^2]*G[1, w^2, w^2])/6 + 
 5*G[1, -w]*G[w^(-2), w^2]*G[1, w^2, w^2] - 
 (2*G[1, w]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 - 
 5*G[1, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2] + 
 (94*G[r61, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 + 
 (94*G[r62, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 + 
 G[0, -w]*G[-w^(-1), -w]*G[1, w^2, w^2] - 2*G[1, -w]*G[-w^(-1), -w]*
  G[1, w^2, w^2] + ((5*I)/3)*Pi*G[-w^(-1), w^2]*G[1, w^2, w^2] + 
 (13*G[0, -w]*G[-w^(-1), w^2]*G[1, w^2, w^2])/2 - 
 (5*G[0, w]*G[-w^(-1), w^2]*G[1, w^2, w^2])/3 - 
 (19*G[0, w^2]*G[-w^(-1), w^2]*G[1, w^2, w^2])/2 - 
 (55*G[1, r7]*G[-w^(-1), w^2]*G[1, w^2, w^2])/6 - 
 13*G[1, -w]*G[-w^(-1), w^2]*G[1, w^2, w^2] + 
 (10*G[1, w]*G[-w^(-1), w^2]*G[1, w^2, w^2])/3 + 
 15*G[1, w^2]*G[-w^(-1), w^2]*G[1, w^2, w^2] + 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[1, w^2, w^2] + 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[1, w^2, w^2] + 
 ((5*I)/3)*Pi*G[-w, w^2]*G[1, w^2, w^2] + 
 (5*G[0, -w]*G[-w, w^2]*G[1, w^2, w^2])/2 - 
 (5*G[0, w]*G[-w, w^2]*G[1, w^2, w^2])/3 - 
 (19*G[0, w^2]*G[-w, w^2]*G[1, w^2, w^2])/2 - 
 (55*G[1, r7]*G[-w, w^2]*G[1, w^2, w^2])/6 - 
 5*G[1, -w]*G[-w, w^2]*G[1, w^2, w^2] + 
 (10*G[1, w]*G[-w, w^2]*G[1, w^2, w^2])/3 + 15*G[1, w^2]*G[-w, w^2]*
  G[1, w^2, w^2] + 2*G[r61, w^2]*G[-w, w^2]*G[1, w^2, w^2] + 
 2*G[r62, w^2]*G[-w, w^2]*G[1, w^2, w^2] + G[0, 0, -w]*G[1, w^2, w^2] + 
 (4*G[0, 0, w]*G[1, w^2, w^2])/3 + (119*G[0, 0, w^2]*G[1, w^2, w^2])/3 + 
 G[0, 1, r7]*G[1, w^2, w^2] - 2*G[0, 1, -w]*G[1, w^2, w^2] - 
 (8*G[0, 1, w]*G[1, w^2, w^2])/3 - (94*G[0, 1, w^2]*G[1, w^2, w^2])/3 - 
 24*G[0, r61, w^2]*G[1, w^2, w^2] - 24*G[0, r62, w^2]*G[1, w^2, w^2] + 
 G[0, -w, -w]*G[1, w^2, w^2] - (64*G[0, w^2, w^2]*G[1, w^2, w^2])/3 - 
 (8*G[1, 0, w]*G[1, w^2, w^2])/3 - (112*G[1, 0, w^2]*G[1, w^2, w^2])/3 - 
 (4*G[1, 1, r7]*G[1, w^2, w^2])/3 + (16*G[1, 1, w]*G[1, w^2, w^2])/3 + 
 (112*G[1, r61, w^2]*G[1, w^2, w^2])/3 + (112*G[1, r62, w^2]*G[1, w^2, w^2])/
  3 - 2*G[1, -w, -w]*G[1, w^2, w^2] + (7*Pi^2*G[r1, 0, w])/6 + 
 4*G[1, w^2]*G[w^(-2), w^2]*G[r1, 0, w] + (4*I)*Pi*G[-w^(-1), w^2]*
  G[r1, 0, w] - 6*G[-1, w^2]*G[-w^(-1), w^2]*G[r1, 0, w] - 
 8*G[1, w^2]*G[-w^(-1), w^2]*G[r1, 0, w] + 5*G[w^(-2), w^2]*G[-w^(-1), w^2]*
  G[r1, 0, w] + G[-w^(-1), w^2]^2*G[r1, 0, w] - 
 (4*I)*Pi*G[-w, w^2]*G[r1, 0, w] + 6*G[-1, w^2]*G[-w, w^2]*G[r1, 0, w] + 
 4*G[1, w^2]*G[-w, w^2]*G[r1, 0, w] - 9*G[w^(-2), w^2]*G[-w, w^2]*
  G[r1, 0, w] + 4*G[-w^(-1), w^2]*G[-w, w^2]*G[r1, 0, w] - 
 G[-w, w^2]^2*G[r1, 0, w] - 4*G[1, w^(-2), w^2]*G[r1, 0, w] + 
 4*G[1, -w^(-1), w^2]*G[r1, 0, w] - 8*G[1, w^2]*G[w^(-2), w^2]*G[r1, 1, w] - 
 (8*I)*Pi*G[-w^(-1), w^2]*G[r1, 1, w] + 12*G[-1, w^2]*G[-w^(-1), w^2]*
  G[r1, 1, w] + 16*G[1, w^2]*G[-w^(-1), w^2]*G[r1, 1, w] - 
 10*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r1, 1, w] - 
 2*G[-w^(-1), w^2]^2*G[r1, 1, w] + (8*I)*Pi*G[-w, w^2]*G[r1, 1, w] - 
 12*G[-1, w^2]*G[-w, w^2]*G[r1, 1, w] - 8*G[1, w^2]*G[-w, w^2]*G[r1, 1, w] + 
 18*G[w^(-2), w^2]*G[-w, w^2]*G[r1, 1, w] - 8*G[-w^(-1), w^2]*G[-w, w^2]*
  G[r1, 1, w] + 2*G[-w, w^2]^2*G[r1, 1, w] + 
 8*G[1, w^(-2), w^2]*G[r1, 1, w] - 8*G[1, -w^(-1), w^2]*G[r1, 1, w] - 
 (2*Pi^2*G[r1, r1, w])/3 - (2*Pi^2*G[r1, r2, w])/3 + (7*Pi^2*G[r2, 0, w])/6 + 
 4*G[1, w^2]*G[w^(-2), w^2]*G[r2, 0, w] + (4*I)*Pi*G[-w^(-1), w^2]*
  G[r2, 0, w] - 6*G[-1, w^2]*G[-w^(-1), w^2]*G[r2, 0, w] - 
 8*G[1, w^2]*G[-w^(-1), w^2]*G[r2, 0, w] + 5*G[w^(-2), w^2]*G[-w^(-1), w^2]*
  G[r2, 0, w] + G[-w^(-1), w^2]^2*G[r2, 0, w] - 
 (4*I)*Pi*G[-w, w^2]*G[r2, 0, w] + 6*G[-1, w^2]*G[-w, w^2]*G[r2, 0, w] + 
 4*G[1, w^2]*G[-w, w^2]*G[r2, 0, w] - 9*G[w^(-2), w^2]*G[-w, w^2]*
  G[r2, 0, w] + 4*G[-w^(-1), w^2]*G[-w, w^2]*G[r2, 0, w] - 
 G[-w, w^2]^2*G[r2, 0, w] - 4*G[1, w^(-2), w^2]*G[r2, 0, w] + 
 4*G[1, -w^(-1), w^2]*G[r2, 0, w] - 8*G[1, w^2]*G[w^(-2), w^2]*G[r2, 1, w] - 
 (8*I)*Pi*G[-w^(-1), w^2]*G[r2, 1, w] + 12*G[-1, w^2]*G[-w^(-1), w^2]*
  G[r2, 1, w] + 16*G[1, w^2]*G[-w^(-1), w^2]*G[r2, 1, w] - 
 10*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r2, 1, w] - 
 2*G[-w^(-1), w^2]^2*G[r2, 1, w] + (8*I)*Pi*G[-w, w^2]*G[r2, 1, w] - 
 12*G[-1, w^2]*G[-w, w^2]*G[r2, 1, w] - 8*G[1, w^2]*G[-w, w^2]*G[r2, 1, w] + 
 18*G[w^(-2), w^2]*G[-w, w^2]*G[r2, 1, w] - 8*G[-w^(-1), w^2]*G[-w, w^2]*
  G[r2, 1, w] + 2*G[-w, w^2]^2*G[r2, 1, w] + 
 8*G[1, w^(-2), w^2]*G[r2, 1, w] - 8*G[1, -w^(-1), w^2]*G[r2, 1, w] - 
 (2*Pi^2*G[r2, r1, w])/3 - (2*Pi^2*G[r2, r2, w])/3 + 
 2*G[0, -w]*G[0, w^2]*G[r51, 0, -w] - 4*G[0, w^2]*G[1, -w]*G[r51, 0, -w] - 
 4*G[0, -w]*G[1, w^2]*G[r51, 0, -w] + 8*G[1, -w]*G[1, w^2]*G[r51, 0, -w] + 
 4*G[0, -w]*G[1, w^2]*G[r51, 0, w^2] - 8*G[1, -w]*G[1, w^2]*G[r51, 0, w^2] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[r51, 0, w^2] + 4*G[1, -w]*G[-w^(-1), w^2]*
  G[r51, 0, w^2] - 2*G[0, -w]*G[-w, w^2]*G[r51, 0, w^2] + 
 4*G[1, -w]*G[-w, w^2]*G[r51, 0, w^2] - 2*G[0, -w]*G[0, w^2]*
  G[r51, -w^(-1), -w] + 4*G[0, w^2]*G[1, -w]*G[r51, -w^(-1), -w] + 
 4*G[0, -w]*G[1, w^2]*G[r51, -w^(-1), -w] - 
 8*G[1, -w]*G[1, w^2]*G[r51, -w^(-1), -w] - 
 4*G[0, -w]*G[1, w^2]*G[r51, -w^(-1), w^2] + 
 8*G[1, -w]*G[1, w^2]*G[r51, -w^(-1), w^2] + 2*G[0, -w]*G[-w^(-1), w^2]*
  G[r51, -w^(-1), w^2] - 4*G[1, -w]*G[-w^(-1), w^2]*G[r51, -w^(-1), w^2] + 
 2*G[0, -w]*G[-w, w^2]*G[r51, -w^(-1), w^2] - 
 4*G[1, -w]*G[-w, w^2]*G[r51, -w^(-1), w^2] - 
 2*G[0, -w]*G[0, w^2]*G[r51, -w, -w] + 4*G[0, w^2]*G[1, -w]*G[r51, -w, -w] + 
 4*G[0, -w]*G[1, w^2]*G[r51, -w, -w] - 8*G[1, -w]*G[1, w^2]*G[r51, -w, -w] - 
 4*G[0, -w]*G[1, w^2]*G[r51, -w, w^2] + 8*G[1, -w]*G[1, w^2]*
  G[r51, -w, w^2] + 2*G[0, -w]*G[-w^(-1), w^2]*G[r51, -w, w^2] - 
 4*G[1, -w]*G[-w^(-1), w^2]*G[r51, -w, w^2] + 
 2*G[0, -w]*G[-w, w^2]*G[r51, -w, w^2] - 4*G[1, -w]*G[-w, w^2]*
  G[r51, -w, w^2] + 2*G[0, -w]*G[0, w^2]*G[r52, 0, -w] - 
 4*G[0, w^2]*G[1, -w]*G[r52, 0, -w] - 4*G[0, -w]*G[1, w^2]*G[r52, 0, -w] + 
 8*G[1, -w]*G[1, w^2]*G[r52, 0, -w] + 4*G[0, -w]*G[1, w^2]*G[r52, 0, w^2] - 
 8*G[1, -w]*G[1, w^2]*G[r52, 0, w^2] - 2*G[0, -w]*G[-w^(-1), w^2]*
  G[r52, 0, w^2] + 4*G[1, -w]*G[-w^(-1), w^2]*G[r52, 0, w^2] - 
 2*G[0, -w]*G[-w, w^2]*G[r52, 0, w^2] + 4*G[1, -w]*G[-w, w^2]*
  G[r52, 0, w^2] - 2*G[0, -w]*G[0, w^2]*G[r52, -w^(-1), -w] + 
 4*G[0, w^2]*G[1, -w]*G[r52, -w^(-1), -w] + 
 4*G[0, -w]*G[1, w^2]*G[r52, -w^(-1), -w] - 
 8*G[1, -w]*G[1, w^2]*G[r52, -w^(-1), -w] - 
 4*G[0, -w]*G[1, w^2]*G[r52, -w^(-1), w^2] + 
 8*G[1, -w]*G[1, w^2]*G[r52, -w^(-1), w^2] + 2*G[0, -w]*G[-w^(-1), w^2]*
  G[r52, -w^(-1), w^2] - 4*G[1, -w]*G[-w^(-1), w^2]*G[r52, -w^(-1), w^2] + 
 2*G[0, -w]*G[-w, w^2]*G[r52, -w^(-1), w^2] - 
 4*G[1, -w]*G[-w, w^2]*G[r52, -w^(-1), w^2] - 
 2*G[0, -w]*G[0, w^2]*G[r52, -w, -w] + 4*G[0, w^2]*G[1, -w]*G[r52, -w, -w] + 
 4*G[0, -w]*G[1, w^2]*G[r52, -w, -w] - 8*G[1, -w]*G[1, w^2]*G[r52, -w, -w] - 
 4*G[0, -w]*G[1, w^2]*G[r52, -w, w^2] + 8*G[1, -w]*G[1, w^2]*
  G[r52, -w, w^2] + 2*G[0, -w]*G[-w^(-1), w^2]*G[r52, -w, w^2] - 
 4*G[1, -w]*G[-w^(-1), w^2]*G[r52, -w, w^2] + 
 2*G[0, -w]*G[-w, w^2]*G[r52, -w, w^2] - 4*G[1, -w]*G[-w, w^2]*
  G[r52, -w, w^2] + (8*Pi^2*G[r61, 0, w^2])/9 + 6*G[0, -w]^2*G[r61, 0, w^2] - 
 2*G[0, -w]*G[0, w^2]*G[r61, 0, w^2] - (166*G[0, w^2]^2*G[r61, 0, w^2])/3 - 
 (76*G[0, w^2]*G[1, r7]*G[r61, 0, w^2])/3 - 
 12*G[0, -w]*G[1, -w]*G[r61, 0, w^2] + 4*G[0, w^2]*G[1, -w]*G[r61, 0, w^2] + 
 216*G[0, w^2]*G[1, w^2]*G[r61, 0, w^2] + 
 (160*G[1, r7]*G[1, w^2]*G[r61, 0, w^2])/3 - 192*G[1, w^2]^2*G[r61, 0, w^2] + 
 (316*G[0, w^2]*G[r61, w^2]*G[r61, 0, w^2])/3 + 
 (76*G[1, r7]*G[r61, w^2]*G[r61, 0, w^2])/3 - 
 184*G[1, w^2]*G[r61, w^2]*G[r61, 0, w^2] - 
 (136*G[r61, w^2]^2*G[r61, 0, w^2])/3 + 
 (316*G[0, w^2]*G[r62, w^2]*G[r61, 0, w^2])/3 + 
 (76*G[1, r7]*G[r62, w^2]*G[r61, 0, w^2])/3 - 
 184*G[1, w^2]*G[r62, w^2]*G[r61, 0, w^2] - 
 (272*G[r61, w^2]*G[r62, w^2]*G[r61, 0, w^2])/3 - 
 (136*G[r62, w^2]^2*G[r61, 0, w^2])/3 + 8*G[0, -w]*G[w^(-2), w^2]*
  G[r61, 0, w^2] - (179*G[0, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 (50*G[1, r7]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 16*G[1, -w]*G[w^(-2), w^2]*G[r61, 0, w^2] + 116*G[1, w^2]*G[w^(-2), w^2]*
  G[r61, 0, w^2] + (121*G[r61, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 
 (121*G[r62, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 (37*G[w^(-2), w^2]^2*G[r61, 0, w^2])/3 - 6*G[0, -w]*G[-w^(-1), -w]*
  G[r61, 0, w^2] + 12*G[1, -w]*G[-w^(-1), -w]*G[r61, 0, w^2] - 
 6*G[0, -w]*G[-w^(-1), w^2]*G[r61, 0, w^2] - 43*G[0, w^2]*G[-w^(-1), w^2]*
  G[r61, 0, w^2] - 10*G[1, r7]*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
 12*G[1, -w]*G[-w^(-1), w^2]*G[r61, 0, w^2] + 44*G[1, w^2]*G[-w^(-1), w^2]*
  G[r61, 0, w^2] + 37*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
 37*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
 14*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
 G[-w^(-1), w^2]^2*G[r61, 0, w^2] - 6*G[0, -w]*G[-w, w^2]*G[r61, 0, w^2] - 
 43*G[0, w^2]*G[-w, w^2]*G[r61, 0, w^2] - 10*G[1, r7]*G[-w, w^2]*
  G[r61, 0, w^2] + 12*G[1, -w]*G[-w, w^2]*G[r61, 0, w^2] + 
 44*G[1, w^2]*G[-w, w^2]*G[r61, 0, w^2] + 37*G[r61, w^2]*G[-w, w^2]*
  G[r61, 0, w^2] + 37*G[r62, w^2]*G[-w, w^2]*G[r61, 0, w^2] - 
 14*G[w^(-2), w^2]*G[-w, w^2]*G[r61, 0, w^2] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, 0, w^2] - G[-w, w^2]^2*G[r61, 0, w^2] - 
 6*G[0, 0, -w]*G[r61, 0, w^2] + (115*G[0, 0, w^2]*G[r61, 0, w^2])/3 + 
 10*G[0, 1, r7]*G[r61, 0, w^2] + 12*G[0, 1, -w]*G[r61, 0, w^2] - 
 (188*G[0, 1, w^2]*G[r61, 0, w^2])/3 - 25*G[0, r61, w^2]*G[r61, 0, w^2] - 
 25*G[0, r62, w^2]*G[r61, 0, w^2] + 16*G[0, w^(-2), w^2]*G[r61, 0, w^2] + 
 2*G[0, -w^(-1), w^2]*G[r61, 0, w^2] - 6*G[0, -w, -w]*G[r61, 0, w^2] + 
 2*G[0, -w, w^2]*G[r61, 0, w^2] + G[0, w^2, w^2]*G[r61, 0, w^2] - 
 (248*G[1, 0, w^2]*G[r61, 0, w^2])/3 - (40*G[1, 1, r7]*G[r61, 0, w^2])/3 + 
 (416*G[1, 1, w^2]*G[r61, 0, w^2])/3 + (200*G[1, r61, w^2]*G[r61, 0, w^2])/
  3 + (200*G[1, r62, w^2]*G[r61, 0, w^2])/3 - 
 (136*G[1, w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 8*G[1, -w^(-1), w^2]*G[r61, 0, w^2] + 12*G[1, -w, -w]*G[r61, 0, w^2] - 
 8*G[1, -w, w^2]*G[r61, 0, w^2] - (136*G[1, w^2, w^2]*G[r61, 0, w^2])/3 - 
 24*G[r61, 0, w^2]^2 - (8*Pi^2*G[r61, 1, w^2])/9 + 
 (296*G[0, w^2]^2*G[r61, 1, w^2])/3 + (128*G[0, w^2]*G[1, r7]*G[r61, 1, w^2])/
  3 - 320*G[0, w^2]*G[1, w^2]*G[r61, 1, w^2] - 
 (256*G[1, r7]*G[1, w^2]*G[r61, 1, w^2])/3 + 256*G[1, w^2]^2*G[r61, 1, w^2] - 
 (496*G[0, w^2]*G[r61, w^2]*G[r61, 1, w^2])/3 - 
 (128*G[1, r7]*G[r61, w^2]*G[r61, 1, w^2])/3 + 
 256*G[1, w^2]*G[r61, w^2]*G[r61, 1, w^2] + 64*G[r61, w^2]^2*G[r61, 1, w^2] - 
 (496*G[0, w^2]*G[r62, w^2]*G[r61, 1, w^2])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[r61, 1, w^2])/3 + 
 256*G[1, w^2]*G[r62, w^2]*G[r61, 1, w^2] + 128*G[r61, w^2]*G[r62, w^2]*
  G[r61, 1, w^2] + 64*G[r62, w^2]^2*G[r61, 1, w^2] - 
 8*G[0, -w]*G[w^(-2), w^2]*G[r61, 1, w^2] + 96*G[0, w^2]*G[w^(-2), w^2]*
  G[r61, 1, w^2] + (80*G[1, r7]*G[w^(-2), w^2]*G[r61, 1, w^2])/3 + 
 16*G[1, -w]*G[w^(-2), w^2]*G[r61, 1, w^2] - 128*G[1, w^2]*G[w^(-2), w^2]*
  G[r61, 1, w^2] - (200*G[r61, w^2]*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 
 (200*G[r62, w^2]*G[w^(-2), w^2]*G[r61, 1, w^2])/3 + 
 (22*G[w^(-2), w^2]^2*G[r61, 1, w^2])/3 + 8*G[0, -w]*G[-w^(-1), w^2]*
  G[r61, 1, w^2] + 32*G[0, w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
 16*G[1, r7]*G[-w^(-1), w^2]*G[r61, 1, w^2] - 16*G[1, -w]*G[-w^(-1), w^2]*
  G[r61, 1, w^2] - 64*G[1, w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
 24*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
 24*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
 20*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
 2*G[-w^(-1), w^2]^2*G[r61, 1, w^2] + 8*G[0, -w]*G[-w, w^2]*G[r61, 1, w^2] + 
 32*G[0, w^2]*G[-w, w^2]*G[r61, 1, w^2] + 16*G[1, r7]*G[-w, w^2]*
  G[r61, 1, w^2] - 16*G[1, -w]*G[-w, w^2]*G[r61, 1, w^2] - 
 64*G[1, w^2]*G[-w, w^2]*G[r61, 1, w^2] - 24*G[r61, w^2]*G[-w, w^2]*
  G[r61, 1, w^2] - 24*G[r62, w^2]*G[-w, w^2]*G[r61, 1, w^2] + 
 20*G[w^(-2), w^2]*G[-w, w^2]*G[r61, 1, w^2] + 
 4*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, 1, w^2] + 
 2*G[-w, w^2]^2*G[r61, 1, w^2] - (200*G[0, 0, w^2]*G[r61, 1, w^2])/3 - 
 16*G[0, 1, r7]*G[r61, 1, w^2] + (256*G[0, 1, w^2]*G[r61, 1, w^2])/3 + 
 40*G[0, r61, w^2]*G[r61, 1, w^2] + 40*G[0, r62, w^2]*G[r61, 1, w^2] - 
 12*G[0, w^(-2), w^2]*G[r61, 1, w^2] - 4*G[0, -w^(-1), w^2]*G[r61, 1, w^2] - 
 4*G[0, -w, w^2]*G[r61, 1, w^2] + (20*G[0, w^2, w^2]*G[r61, 1, w^2])/3 + 
 (352*G[1, 0, w^2]*G[r61, 1, w^2])/3 + (64*G[1, 1, r7]*G[r61, 1, w^2])/3 - 
 (512*G[1, 1, w^2]*G[r61, 1, w^2])/3 - (256*G[1, r61, w^2]*G[r61, 1, w^2])/
  3 - (256*G[1, r62, w^2]*G[r61, 1, w^2])/3 + 
 (112*G[1, w^(-2), w^2]*G[r61, 1, w^2])/3 + 16*G[1, -w^(-1), w^2]*
  G[r61, 1, w^2] + 16*G[1, -w, w^2]*G[r61, 1, w^2] + 
 (112*G[1, w^2, w^2]*G[r61, 1, w^2])/3 + (200*G[r61, 0, w^2]*G[r61, 1, w^2])/
  3 - (128*G[r61, 1, w^2]^2)/3 - (4*Pi^2*G[r61, r61, w^2])/9 + 
 (142*G[0, w^2]^2*G[r61, r61, w^2])/3 + 
 (64*G[0, w^2]*G[1, r7]*G[r61, r61, w^2])/3 - 
 160*G[0, w^2]*G[1, w^2]*G[r61, r61, w^2] - 
 (128*G[1, r7]*G[1, w^2]*G[r61, r61, w^2])/3 + 
 128*G[1, w^2]^2*G[r61, r61, w^2] - 
 (248*G[0, w^2]*G[r61, w^2]*G[r61, r61, w^2])/3 - 
 (64*G[1, r7]*G[r61, w^2]*G[r61, r61, w^2])/3 + 
 128*G[1, w^2]*G[r61, w^2]*G[r61, r61, w^2] + 
 32*G[r61, w^2]^2*G[r61, r61, w^2] - 
 (248*G[0, w^2]*G[r62, w^2]*G[r61, r61, w^2])/3 - 
 (64*G[1, r7]*G[r62, w^2]*G[r61, r61, w^2])/3 + 
 128*G[1, w^2]*G[r62, w^2]*G[r61, r61, w^2] + 
 64*G[r61, w^2]*G[r62, w^2]*G[r61, r61, w^2] + 
 32*G[r62, w^2]^2*G[r61, r61, w^2] - 4*G[0, -w]*G[w^(-2), w^2]*
  G[r61, r61, w^2] + 28*G[0, w^2]*G[w^(-2), w^2]*G[r61, r61, w^2] + 
 (40*G[1, r7]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[r61, r61, w^2] - 72*G[1, w^2]*G[w^(-2), w^2]*
  G[r61, r61, w^2] - (40*G[r61, w^2]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
 (40*G[r62, w^2]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
 (26*G[w^(-2), w^2]^2*G[r61, r61, w^2])/3 + 4*G[0, -w]*G[-w^(-1), w^2]*
  G[r61, r61, w^2] + 40*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 8*G[1, r7]*G[-w^(-1), w^2]*G[r61, r61, w^2] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[r61, r61, w^2] - 
 24*G[1, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2] - 
 32*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2] - 
 32*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 4*G[0, -w]*G[-w, w^2]*G[r61, r61, w^2] + 40*G[0, w^2]*G[-w, w^2]*
  G[r61, r61, w^2] + 8*G[1, r7]*G[-w, w^2]*G[r61, r61, w^2] - 
 8*G[1, -w]*G[-w, w^2]*G[r61, r61, w^2] - 24*G[1, w^2]*G[-w, w^2]*
  G[r61, r61, w^2] - 32*G[r61, w^2]*G[-w, w^2]*G[r61, r61, w^2] - 
 32*G[r62, w^2]*G[-w, w^2]*G[r61, r61, w^2] + 4*G[w^(-2), w^2]*G[-w, w^2]*
  G[r61, r61, w^2] - (94*G[0, 0, w^2]*G[r61, r61, w^2])/3 - 
 8*G[0, 1, r7]*G[r61, r61, w^2] + (128*G[0, 1, w^2]*G[r61, r61, w^2])/3 + 
 20*G[0, r61, w^2]*G[r61, r61, w^2] + 20*G[0, r62, w^2]*G[r61, r61, w^2] - 
 10*G[0, w^(-2), w^2]*G[r61, r61, w^2] - (2*G[0, w^2, w^2]*G[r61, r61, w^2])/
  3 + (176*G[1, 0, w^2]*G[r61, r61, w^2])/3 + 
 (32*G[1, 1, r7]*G[r61, r61, w^2])/3 - (256*G[1, 1, w^2]*G[r61, r61, w^2])/
  3 - (128*G[1, r61, w^2]*G[r61, r61, w^2])/3 - 
 (128*G[1, r62, w^2]*G[r61, r61, w^2])/3 + 
 (80*G[1, w^(-2), w^2]*G[r61, r61, w^2])/3 + 
 (80*G[1, w^2, w^2]*G[r61, r61, w^2])/3 + 
 (100*G[r61, 0, w^2]*G[r61, r61, w^2])/3 - 
 (128*G[r61, 1, w^2]*G[r61, r61, w^2])/3 - (32*G[r61, r61, w^2]^2)/3 - 
 (4*Pi^2*G[r61, r62, w^2])/9 + (142*G[0, w^2]^2*G[r61, r62, w^2])/3 + 
 (64*G[0, w^2]*G[1, r7]*G[r61, r62, w^2])/3 - 
 160*G[0, w^2]*G[1, w^2]*G[r61, r62, w^2] - 
 (128*G[1, r7]*G[1, w^2]*G[r61, r62, w^2])/3 + 
 128*G[1, w^2]^2*G[r61, r62, w^2] - 
 (248*G[0, w^2]*G[r61, w^2]*G[r61, r62, w^2])/3 - 
 (64*G[1, r7]*G[r61, w^2]*G[r61, r62, w^2])/3 + 
 128*G[1, w^2]*G[r61, w^2]*G[r61, r62, w^2] + 
 32*G[r61, w^2]^2*G[r61, r62, w^2] - 
 (248*G[0, w^2]*G[r62, w^2]*G[r61, r62, w^2])/3 - 
 (64*G[1, r7]*G[r62, w^2]*G[r61, r62, w^2])/3 + 
 128*G[1, w^2]*G[r62, w^2]*G[r61, r62, w^2] + 
 64*G[r61, w^2]*G[r62, w^2]*G[r61, r62, w^2] + 
 32*G[r62, w^2]^2*G[r61, r62, w^2] - 4*G[0, -w]*G[w^(-2), w^2]*
  G[r61, r62, w^2] + 28*G[0, w^2]*G[w^(-2), w^2]*G[r61, r62, w^2] + 
 (40*G[1, r7]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[r61, r62, w^2] - 72*G[1, w^2]*G[w^(-2), w^2]*
  G[r61, r62, w^2] - (40*G[r61, w^2]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 
 (40*G[r62, w^2]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + 
 (26*G[w^(-2), w^2]^2*G[r61, r62, w^2])/3 + 4*G[0, -w]*G[-w^(-1), w^2]*
  G[r61, r62, w^2] + 40*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 8*G[1, r7]*G[-w^(-1), w^2]*G[r61, r62, w^2] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[r61, r62, w^2] - 
 24*G[1, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2] - 
 32*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2] - 
 32*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 4*G[0, -w]*G[-w, w^2]*G[r61, r62, w^2] + 40*G[0, w^2]*G[-w, w^2]*
  G[r61, r62, w^2] + 8*G[1, r7]*G[-w, w^2]*G[r61, r62, w^2] - 
 8*G[1, -w]*G[-w, w^2]*G[r61, r62, w^2] - 24*G[1, w^2]*G[-w, w^2]*
  G[r61, r62, w^2] - 32*G[r61, w^2]*G[-w, w^2]*G[r61, r62, w^2] - 
 32*G[r62, w^2]*G[-w, w^2]*G[r61, r62, w^2] + 4*G[w^(-2), w^2]*G[-w, w^2]*
  G[r61, r62, w^2] - (94*G[0, 0, w^2]*G[r61, r62, w^2])/3 - 
 8*G[0, 1, r7]*G[r61, r62, w^2] + (128*G[0, 1, w^2]*G[r61, r62, w^2])/3 + 
 20*G[0, r61, w^2]*G[r61, r62, w^2] + 20*G[0, r62, w^2]*G[r61, r62, w^2] - 
 10*G[0, w^(-2), w^2]*G[r61, r62, w^2] - (2*G[0, w^2, w^2]*G[r61, r62, w^2])/
  3 + (176*G[1, 0, w^2]*G[r61, r62, w^2])/3 + 
 (32*G[1, 1, r7]*G[r61, r62, w^2])/3 - (256*G[1, 1, w^2]*G[r61, r62, w^2])/
  3 - (128*G[1, r61, w^2]*G[r61, r62, w^2])/3 - 
 (128*G[1, r62, w^2]*G[r61, r62, w^2])/3 + 
 (80*G[1, w^(-2), w^2]*G[r61, r62, w^2])/3 + 
 (80*G[1, w^2, w^2]*G[r61, r62, w^2])/3 + 
 (100*G[r61, 0, w^2]*G[r61, r62, w^2])/3 - 
 (128*G[r61, 1, w^2]*G[r61, r62, w^2])/3 - 
 (64*G[r61, r61, w^2]*G[r61, r62, w^2])/3 - (32*G[r61, r62, w^2]^2)/3 + 
 G[0, -w]^2*G[r61, w^(-2), w^2] + 3*G[0, -w]*G[0, w^2]*G[r61, w^(-2), w^2] - 
 (88*G[0, w^2]^2*G[r61, w^(-2), w^2])/3 - 
 (28*G[0, w^2]*G[1, r7]*G[r61, w^(-2), w^2])/3 - 
 10*G[0, -w]*G[1, -w]*G[r61, w^(-2), w^2] - 
 6*G[0, w^2]*G[1, -w]*G[r61, w^(-2), w^2] + 
 16*G[1, -w]^2*G[r61, w^(-2), w^2] - 8*G[0, -w]*G[1, w^2]*
  G[r61, w^(-2), w^2] + 64*G[0, w^2]*G[1, w^2]*G[r61, w^(-2), w^2] + 
 16*G[1, r7]*G[1, w^2]*G[r61, w^(-2), w^2] + 
 16*G[1, -w]*G[1, w^2]*G[r61, w^(-2), w^2] - 
 32*G[1, w^2]^2*G[r61, w^(-2), w^2] - 4*G[0, -w]*G[r61, w^2]*
  G[r61, w^(-2), w^2] + 48*G[0, w^2]*G[r61, w^2]*G[r61, w^(-2), w^2] + 
 (28*G[1, r7]*G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
 8*G[1, -w]*G[r61, w^2]*G[r61, w^(-2), w^2] - 
 48*G[1, w^2]*G[r61, w^2]*G[r61, w^(-2), w^2] - 
 (56*G[r61, w^2]^2*G[r61, w^(-2), w^2])/3 - 4*G[0, -w]*G[r62, w^2]*
  G[r61, w^(-2), w^2] + 48*G[0, w^2]*G[r62, w^2]*G[r61, w^(-2), w^2] + 
 (28*G[1, r7]*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + 
 8*G[1, -w]*G[r62, w^2]*G[r61, w^(-2), w^2] - 
 48*G[1, w^2]*G[r62, w^2]*G[r61, w^(-2), w^2] - 
 (112*G[r61, w^2]*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 
 (56*G[r62, w^2]^2*G[r61, w^(-2), w^2])/3 + 5*G[0, -w]*G[w^(-2), w^2]*
  G[r61, w^(-2), w^2] - (34*G[0, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 - 
 5*G[1, r7]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] - 
 10*G[1, -w]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 10*G[1, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 (19*G[r61, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 + 
 (19*G[r62, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 + 
 3*G[0, -w]*G[-w^(-1), -w]*G[r61, w^(-2), w^2] - 
 6*G[1, -w]*G[-w^(-1), -w]*G[r61, w^(-2), w^2] - 
 10*G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] - 
 3*G[1, r7]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] + 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] + 
 7*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] + 
 7*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] - 
 10*G[0, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2] - 
 3*G[1, r7]*G[-w, w^2]*G[r61, w^(-2), w^2] + 
 6*G[1, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2] + 
 7*G[r61, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2] + 
 7*G[r62, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2] - 
 G[0, 0, -w]*G[r61, w^(-2), w^2] + (52*G[0, 0, w^2]*G[r61, w^(-2), w^2])/3 + 
 3*G[0, 1, r7]*G[r61, w^(-2), w^2] + 2*G[0, 1, -w]*G[r61, w^(-2), w^2] - 
 (38*G[0, 1, w^2]*G[r61, w^(-2), w^2])/3 - 
 11*G[0, r61, w^2]*G[r61, w^(-2), w^2] - 11*G[0, r62, w^2]*
  G[r61, w^(-2), w^2] + 3*G[0, -w, -w]*G[r61, w^(-2), w^2] - 
 (11*G[0, w^2, w^2]*G[r61, w^(-2), w^2])/3 + 
 8*G[1, 0, -w]*G[r61, w^(-2), w^2] - (56*G[1, 0, w^2]*G[r61, w^(-2), w^2])/
  3 - 4*G[1, 1, r7]*G[r61, w^(-2), w^2] - 
 16*G[1, 1, -w]*G[r61, w^(-2), w^2] + 16*G[1, 1, w^2]*G[r61, w^(-2), w^2] + 
 (32*G[1, r61, w^2]*G[r61, w^(-2), w^2])/3 + 
 (32*G[1, r62, w^2]*G[r61, w^(-2), w^2])/3 - 
 6*G[1, -w, -w]*G[r61, w^(-2), w^2] - (44*G[r61, 0, w^2]*G[r61, w^(-2), w^2])/
  3 + (32*G[r61, 1, w^2]*G[r61, w^(-2), w^2])/3 + 
 (28*G[r61, r61, w^2]*G[r61, w^(-2), w^2])/3 + 
 (28*G[r61, r62, w^2]*G[r61, w^(-2), w^2])/3 - 
 7*G[0, -w]^2*G[r61, -w^(-1), w^2] - G[0, -w]*G[0, w^2]*
  G[r61, -w^(-1), w^2] - 12*G[0, w^2]^2*G[r61, -w^(-1), w^2] - 
 8*G[0, w^2]*G[1, r7]*G[r61, -w^(-1), w^2] + 
 22*G[0, -w]*G[1, -w]*G[r61, -w^(-1), w^2] + 
 2*G[0, w^2]*G[1, -w]*G[r61, -w^(-1), w^2] - 
 16*G[1, -w]^2*G[r61, -w^(-1), w^2] + 8*G[0, -w]*G[1, w^2]*
  G[r61, -w^(-1), w^2] + 40*G[0, w^2]*G[1, w^2]*G[r61, -w^(-1), w^2] + 
 16*G[1, r7]*G[1, w^2]*G[r61, -w^(-1), w^2] - 
 16*G[1, -w]*G[1, w^2]*G[r61, -w^(-1), w^2] - 
 32*G[1, w^2]^2*G[r61, -w^(-1), w^2] + 4*G[0, -w]*G[r61, w^2]*
  G[r61, -w^(-1), w^2] + 12*G[0, w^2]*G[r61, w^2]*G[r61, -w^(-1), w^2] + 
 8*G[1, r7]*G[r61, w^2]*G[r61, -w^(-1), w^2] - 
 8*G[1, -w]*G[r61, w^2]*G[r61, -w^(-1), w^2] - 
 24*G[1, w^2]*G[r61, w^2]*G[r61, -w^(-1), w^2] + 
 4*G[0, -w]*G[r62, w^2]*G[r61, -w^(-1), w^2] + 
 12*G[0, w^2]*G[r62, w^2]*G[r61, -w^(-1), w^2] + 
 8*G[1, r7]*G[r62, w^2]*G[r61, -w^(-1), w^2] - 
 8*G[1, -w]*G[r62, w^2]*G[r61, -w^(-1), w^2] - 
 24*G[1, w^2]*G[r62, w^2]*G[r61, -w^(-1), w^2] - 
 5*G[0, -w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] - 
 5*G[0, w^2]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] - 
 5*G[1, r7]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] + 
 10*G[1, -w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] + 
 10*G[1, w^2]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] + 
 3*G[0, -w]*G[-w^(-1), -w]*G[r61, -w^(-1), w^2] - 
 6*G[1, -w]*G[-w^(-1), -w]*G[r61, -w^(-1), w^2] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2] - 
 3*G[0, w^2]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2] - 
 3*G[1, r7]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2] + 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2] - 
 2*G[0, -w]*G[-w, w^2]*G[r61, -w^(-1), w^2] - 
 3*G[0, w^2]*G[-w, w^2]*G[r61, -w^(-1), w^2] - 
 3*G[1, r7]*G[-w, w^2]*G[r61, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w, w^2]*G[r61, -w^(-1), w^2] + 
 6*G[1, w^2]*G[-w, w^2]*G[r61, -w^(-1), w^2] + 
 7*G[0, 0, -w]*G[r61, -w^(-1), w^2] + 9*G[0, 0, w^2]*G[r61, -w^(-1), w^2] + 
 3*G[0, 1, r7]*G[r61, -w^(-1), w^2] - 14*G[0, 1, -w]*G[r61, -w^(-1), w^2] - 
 10*G[0, 1, w^2]*G[r61, -w^(-1), w^2] - 
 4*G[0, r61, w^2]*G[r61, -w^(-1), w^2] - 
 4*G[0, r62, w^2]*G[r61, -w^(-1), w^2] + 
 3*G[0, -w, -w]*G[r61, -w^(-1), w^2] - 8*G[1, 0, -w]*G[r61, -w^(-1), w^2] - 
 16*G[1, 0, w^2]*G[r61, -w^(-1), w^2] - 4*G[1, 1, r7]*G[r61, -w^(-1), w^2] + 
 16*G[1, 1, -w]*G[r61, -w^(-1), w^2] + 16*G[1, 1, w^2]*G[r61, -w^(-1), w^2] + 
 8*G[1, r61, w^2]*G[r61, -w^(-1), w^2] + 
 8*G[1, r62, w^2]*G[r61, -w^(-1), w^2] - 
 6*G[1, -w, -w]*G[r61, -w^(-1), w^2] - 4*G[r61, 0, w^2]*
  G[r61, -w^(-1), w^2] + 8*G[r61, 1, w^2]*G[r61, -w^(-1), w^2] - 
 7*G[0, -w]^2*G[r61, -w, w^2] - G[0, -w]*G[0, w^2]*G[r61, -w, w^2] - 
 12*G[0, w^2]^2*G[r61, -w, w^2] - 8*G[0, w^2]*G[1, r7]*G[r61, -w, w^2] + 
 22*G[0, -w]*G[1, -w]*G[r61, -w, w^2] + 2*G[0, w^2]*G[1, -w]*
  G[r61, -w, w^2] - 16*G[1, -w]^2*G[r61, -w, w^2] + 
 8*G[0, -w]*G[1, w^2]*G[r61, -w, w^2] + 40*G[0, w^2]*G[1, w^2]*
  G[r61, -w, w^2] + 16*G[1, r7]*G[1, w^2]*G[r61, -w, w^2] - 
 16*G[1, -w]*G[1, w^2]*G[r61, -w, w^2] - 32*G[1, w^2]^2*G[r61, -w, w^2] + 
 4*G[0, -w]*G[r61, w^2]*G[r61, -w, w^2] + 12*G[0, w^2]*G[r61, w^2]*
  G[r61, -w, w^2] + 8*G[1, r7]*G[r61, w^2]*G[r61, -w, w^2] - 
 8*G[1, -w]*G[r61, w^2]*G[r61, -w, w^2] - 24*G[1, w^2]*G[r61, w^2]*
  G[r61, -w, w^2] + 4*G[0, -w]*G[r62, w^2]*G[r61, -w, w^2] + 
 12*G[0, w^2]*G[r62, w^2]*G[r61, -w, w^2] + 8*G[1, r7]*G[r62, w^2]*
  G[r61, -w, w^2] - 8*G[1, -w]*G[r62, w^2]*G[r61, -w, w^2] - 
 24*G[1, w^2]*G[r62, w^2]*G[r61, -w, w^2] - 5*G[0, -w]*G[w^(-2), w^2]*
  G[r61, -w, w^2] - 5*G[0, w^2]*G[w^(-2), w^2]*G[r61, -w, w^2] - 
 5*G[1, r7]*G[w^(-2), w^2]*G[r61, -w, w^2] + 10*G[1, -w]*G[w^(-2), w^2]*
  G[r61, -w, w^2] + 10*G[1, w^2]*G[w^(-2), w^2]*G[r61, -w, w^2] + 
 3*G[0, -w]*G[-w^(-1), -w]*G[r61, -w, w^2] - 6*G[1, -w]*G[-w^(-1), -w]*
  G[r61, -w, w^2] - 2*G[0, -w]*G[-w^(-1), w^2]*G[r61, -w, w^2] - 
 3*G[0, w^2]*G[-w^(-1), w^2]*G[r61, -w, w^2] - 
 3*G[1, r7]*G[-w^(-1), w^2]*G[r61, -w, w^2] + 
 4*G[1, -w]*G[-w^(-1), w^2]*G[r61, -w, w^2] + 6*G[1, w^2]*G[-w^(-1), w^2]*
  G[r61, -w, w^2] - 2*G[0, -w]*G[-w, w^2]*G[r61, -w, w^2] - 
 3*G[0, w^2]*G[-w, w^2]*G[r61, -w, w^2] - 3*G[1, r7]*G[-w, w^2]*
  G[r61, -w, w^2] + 4*G[1, -w]*G[-w, w^2]*G[r61, -w, w^2] + 
 6*G[1, w^2]*G[-w, w^2]*G[r61, -w, w^2] + 7*G[0, 0, -w]*G[r61, -w, w^2] + 
 9*G[0, 0, w^2]*G[r61, -w, w^2] + 3*G[0, 1, r7]*G[r61, -w, w^2] - 
 14*G[0, 1, -w]*G[r61, -w, w^2] - 10*G[0, 1, w^2]*G[r61, -w, w^2] - 
 4*G[0, r61, w^2]*G[r61, -w, w^2] - 4*G[0, r62, w^2]*G[r61, -w, w^2] + 
 3*G[0, -w, -w]*G[r61, -w, w^2] - 8*G[1, 0, -w]*G[r61, -w, w^2] - 
 16*G[1, 0, w^2]*G[r61, -w, w^2] - 4*G[1, 1, r7]*G[r61, -w, w^2] + 
 16*G[1, 1, -w]*G[r61, -w, w^2] + 16*G[1, 1, w^2]*G[r61, -w, w^2] + 
 8*G[1, r61, w^2]*G[r61, -w, w^2] + 8*G[1, r62, w^2]*G[r61, -w, w^2] - 
 6*G[1, -w, -w]*G[r61, -w, w^2] - 4*G[r61, 0, w^2]*G[r61, -w, w^2] + 
 8*G[r61, 1, w^2]*G[r61, -w, w^2] + G[0, -w]^2*G[r61, w^2, w^2] + 
 3*G[0, -w]*G[0, w^2]*G[r61, w^2, w^2] - (17*G[0, w^2]^2*G[r61, w^2, w^2])/
  6 - (10*G[0, w^2]*G[1, r7]*G[r61, w^2, w^2])/3 - 
 10*G[0, -w]*G[1, -w]*G[r61, w^2, w^2] - 6*G[0, w^2]*G[1, -w]*
  G[r61, w^2, w^2] + 16*G[1, -w]^2*G[r61, w^2, w^2] - 
 8*G[0, -w]*G[1, w^2]*G[r61, w^2, w^2] - 
 (100*G[0, w^2]*G[1, w^2]*G[r61, w^2, w^2])/3 - 
 (8*G[1, r7]*G[1, w^2]*G[r61, w^2, w^2])/3 + 
 16*G[1, -w]*G[1, w^2]*G[r61, w^2, w^2] + (176*G[1, w^2]^2*G[r61, w^2, w^2])/
  3 - 4*G[0, -w]*G[r61, w^2]*G[r61, w^2, w^2] - 
 (2*G[0, w^2]*G[r61, w^2]*G[r61, w^2, w^2])/3 + 
 4*G[1, r7]*G[r61, w^2]*G[r61, w^2, w^2] + 8*G[1, -w]*G[r61, w^2]*
  G[r61, w^2, w^2] + (80*G[1, w^2]*G[r61, w^2]*G[r61, w^2, w^2])/3 - 
 4*G[0, -w]*G[r62, w^2]*G[r61, w^2, w^2] - 
 (2*G[0, w^2]*G[r62, w^2]*G[r61, w^2, w^2])/3 + 
 4*G[1, r7]*G[r62, w^2]*G[r61, w^2, w^2] + 8*G[1, -w]*G[r62, w^2]*
  G[r61, w^2, w^2] + (80*G[1, w^2]*G[r62, w^2]*G[r61, w^2, w^2])/3 + 
 5*G[0, -w]*G[w^(-2), w^2]*G[r61, w^2, w^2] + 14*G[0, w^2]*G[w^(-2), w^2]*
  G[r61, w^2, w^2] - (4*G[1, r7]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - 
 10*G[1, -w]*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
 36*G[1, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
 (26*G[r61, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - 
 (26*G[r62, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + 
 (29*G[w^(-2), w^2]^2*G[r61, w^2, w^2])/6 + 3*G[0, -w]*G[-w^(-1), -w]*
  G[r61, w^2, w^2] - 6*G[1, -w]*G[-w^(-1), -w]*G[r61, w^2, w^2] + 
 9*G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] + 
 2*G[1, r7]*G[-w^(-1), w^2]*G[r61, w^2, w^2] - 
 16*G[1, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] - 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] + 
 3*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] + 
 9*G[0, w^2]*G[-w, w^2]*G[r61, w^2, w^2] + 2*G[1, r7]*G[-w, w^2]*
  G[r61, w^2, w^2] - 16*G[1, w^2]*G[-w, w^2]*G[r61, w^2, w^2] - 
 4*G[r61, w^2]*G[-w, w^2]*G[r61, w^2, w^2] - 4*G[r62, w^2]*G[-w, w^2]*
  G[r61, w^2, w^2] + 3*G[w^(-2), w^2]*G[-w, w^2]*G[r61, w^2, w^2] - 
 G[0, 0, -w]*G[r61, w^2, w^2] + (41*G[0, 0, w^2]*G[r61, w^2, w^2])/6 + 
 3*G[0, 1, r7]*G[r61, w^2, w^2] + 2*G[0, 1, -w]*G[r61, w^2, w^2] + 
 (10*G[0, 1, w^2]*G[r61, w^2, w^2])/3 - 2*G[0, r61, w^2]*G[r61, w^2, w^2] - 
 2*G[0, r62, w^2]*G[r61, w^2, w^2] - (13*G[0, w^(-2), w^2]*G[r61, w^2, w^2])/
  2 + 3*G[0, -w, -w]*G[r61, w^2, w^2] - (61*G[0, w^2, w^2]*G[r61, w^2, w^2])/
  6 + 8*G[1, 0, -w]*G[r61, w^2, w^2] + (16*G[1, 0, w^2]*G[r61, w^2, w^2])/3 - 
 4*G[1, 1, r7]*G[r61, w^2, w^2] - 16*G[1, 1, -w]*G[r61, w^2, w^2] - 
 (112*G[1, 1, w^2]*G[r61, w^2, w^2])/3 - 8*G[1, r61, w^2]*G[r61, w^2, w^2] - 
 8*G[1, r62, w^2]*G[r61, w^2, w^2] + (64*G[1, w^(-2), w^2]*G[r61, w^2, w^2])/
  3 - 6*G[1, -w, -w]*G[r61, w^2, w^2] + (64*G[1, w^2, w^2]*G[r61, w^2, w^2])/
  3 + (G[r61, 0, w^2]*G[r61, w^2, w^2])/3 - 
 8*G[r61, 1, w^2]*G[r61, w^2, w^2] + 
 (11*G[r61, w^(-2), w^2]*G[r61, w^2, w^2])/3 + (11*G[r61, w^2, w^2]^2)/3 + 
 (8*Pi^2*G[r62, 0, w^2])/9 + 6*G[0, -w]^2*G[r62, 0, w^2] - 
 2*G[0, -w]*G[0, w^2]*G[r62, 0, w^2] - (166*G[0, w^2]^2*G[r62, 0, w^2])/3 - 
 (76*G[0, w^2]*G[1, r7]*G[r62, 0, w^2])/3 - 
 12*G[0, -w]*G[1, -w]*G[r62, 0, w^2] + 4*G[0, w^2]*G[1, -w]*G[r62, 0, w^2] + 
 216*G[0, w^2]*G[1, w^2]*G[r62, 0, w^2] + 
 (160*G[1, r7]*G[1, w^2]*G[r62, 0, w^2])/3 - 192*G[1, w^2]^2*G[r62, 0, w^2] + 
 (316*G[0, w^2]*G[r61, w^2]*G[r62, 0, w^2])/3 + 
 (76*G[1, r7]*G[r61, w^2]*G[r62, 0, w^2])/3 - 
 184*G[1, w^2]*G[r61, w^2]*G[r62, 0, w^2] - 
 (136*G[r61, w^2]^2*G[r62, 0, w^2])/3 + 
 (316*G[0, w^2]*G[r62, w^2]*G[r62, 0, w^2])/3 + 
 (76*G[1, r7]*G[r62, w^2]*G[r62, 0, w^2])/3 - 
 184*G[1, w^2]*G[r62, w^2]*G[r62, 0, w^2] - 
 (272*G[r61, w^2]*G[r62, w^2]*G[r62, 0, w^2])/3 - 
 (136*G[r62, w^2]^2*G[r62, 0, w^2])/3 + 8*G[0, -w]*G[w^(-2), w^2]*
  G[r62, 0, w^2] - (179*G[0, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 (50*G[1, r7]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 16*G[1, -w]*G[w^(-2), w^2]*G[r62, 0, w^2] + 116*G[1, w^2]*G[w^(-2), w^2]*
  G[r62, 0, w^2] + (121*G[r61, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 + 
 (121*G[r62, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 (37*G[w^(-2), w^2]^2*G[r62, 0, w^2])/3 - 6*G[0, -w]*G[-w^(-1), -w]*
  G[r62, 0, w^2] + 12*G[1, -w]*G[-w^(-1), -w]*G[r62, 0, w^2] - 
 6*G[0, -w]*G[-w^(-1), w^2]*G[r62, 0, w^2] - 43*G[0, w^2]*G[-w^(-1), w^2]*
  G[r62, 0, w^2] - 10*G[1, r7]*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
 12*G[1, -w]*G[-w^(-1), w^2]*G[r62, 0, w^2] + 44*G[1, w^2]*G[-w^(-1), w^2]*
  G[r62, 0, w^2] + 37*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
 37*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
 14*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
 G[-w^(-1), w^2]^2*G[r62, 0, w^2] - 6*G[0, -w]*G[-w, w^2]*G[r62, 0, w^2] - 
 43*G[0, w^2]*G[-w, w^2]*G[r62, 0, w^2] - 10*G[1, r7]*G[-w, w^2]*
  G[r62, 0, w^2] + 12*G[1, -w]*G[-w, w^2]*G[r62, 0, w^2] + 
 44*G[1, w^2]*G[-w, w^2]*G[r62, 0, w^2] + 37*G[r61, w^2]*G[-w, w^2]*
  G[r62, 0, w^2] + 37*G[r62, w^2]*G[-w, w^2]*G[r62, 0, w^2] - 
 14*G[w^(-2), w^2]*G[-w, w^2]*G[r62, 0, w^2] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, 0, w^2] - G[-w, w^2]^2*G[r62, 0, w^2] - 
 6*G[0, 0, -w]*G[r62, 0, w^2] + (115*G[0, 0, w^2]*G[r62, 0, w^2])/3 + 
 10*G[0, 1, r7]*G[r62, 0, w^2] + 12*G[0, 1, -w]*G[r62, 0, w^2] - 
 (188*G[0, 1, w^2]*G[r62, 0, w^2])/3 - 25*G[0, r61, w^2]*G[r62, 0, w^2] - 
 25*G[0, r62, w^2]*G[r62, 0, w^2] + 16*G[0, w^(-2), w^2]*G[r62, 0, w^2] + 
 2*G[0, -w^(-1), w^2]*G[r62, 0, w^2] - 6*G[0, -w, -w]*G[r62, 0, w^2] + 
 2*G[0, -w, w^2]*G[r62, 0, w^2] + G[0, w^2, w^2]*G[r62, 0, w^2] - 
 (248*G[1, 0, w^2]*G[r62, 0, w^2])/3 - (40*G[1, 1, r7]*G[r62, 0, w^2])/3 + 
 (416*G[1, 1, w^2]*G[r62, 0, w^2])/3 + (200*G[1, r61, w^2]*G[r62, 0, w^2])/
  3 + (200*G[1, r62, w^2]*G[r62, 0, w^2])/3 - 
 (136*G[1, w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 8*G[1, -w^(-1), w^2]*G[r62, 0, w^2] + 12*G[1, -w, -w]*G[r62, 0, w^2] - 
 8*G[1, -w, w^2]*G[r62, 0, w^2] - (136*G[1, w^2, w^2]*G[r62, 0, w^2])/3 - 
 48*G[r61, 0, w^2]*G[r62, 0, w^2] + (200*G[r61, 1, w^2]*G[r62, 0, w^2])/3 + 
 (100*G[r61, r61, w^2]*G[r62, 0, w^2])/3 + 
 (100*G[r61, r62, w^2]*G[r62, 0, w^2])/3 - 
 (44*G[r61, w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 4*G[r61, -w^(-1), w^2]*G[r62, 0, w^2] - 4*G[r61, -w, w^2]*G[r62, 0, w^2] + 
 (G[r61, w^2, w^2]*G[r62, 0, w^2])/3 - 24*G[r62, 0, w^2]^2 - 
 (8*Pi^2*G[r62, 1, w^2])/9 + (296*G[0, w^2]^2*G[r62, 1, w^2])/3 + 
 (128*G[0, w^2]*G[1, r7]*G[r62, 1, w^2])/3 - 320*G[0, w^2]*G[1, w^2]*
  G[r62, 1, w^2] - (256*G[1, r7]*G[1, w^2]*G[r62, 1, w^2])/3 + 
 256*G[1, w^2]^2*G[r62, 1, w^2] - (496*G[0, w^2]*G[r61, w^2]*G[r62, 1, w^2])/
  3 - (128*G[1, r7]*G[r61, w^2]*G[r62, 1, w^2])/3 + 
 256*G[1, w^2]*G[r61, w^2]*G[r62, 1, w^2] + 64*G[r61, w^2]^2*G[r62, 1, w^2] - 
 (496*G[0, w^2]*G[r62, w^2]*G[r62, 1, w^2])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[r62, 1, w^2])/3 + 
 256*G[1, w^2]*G[r62, w^2]*G[r62, 1, w^2] + 128*G[r61, w^2]*G[r62, w^2]*
  G[r62, 1, w^2] + 64*G[r62, w^2]^2*G[r62, 1, w^2] - 
 8*G[0, -w]*G[w^(-2), w^2]*G[r62, 1, w^2] + 96*G[0, w^2]*G[w^(-2), w^2]*
  G[r62, 1, w^2] + (80*G[1, r7]*G[w^(-2), w^2]*G[r62, 1, w^2])/3 + 
 16*G[1, -w]*G[w^(-2), w^2]*G[r62, 1, w^2] - 128*G[1, w^2]*G[w^(-2), w^2]*
  G[r62, 1, w^2] - (200*G[r61, w^2]*G[w^(-2), w^2]*G[r62, 1, w^2])/3 - 
 (200*G[r62, w^2]*G[w^(-2), w^2]*G[r62, 1, w^2])/3 + 
 (22*G[w^(-2), w^2]^2*G[r62, 1, w^2])/3 + 8*G[0, -w]*G[-w^(-1), w^2]*
  G[r62, 1, w^2] + 32*G[0, w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2] + 
 16*G[1, r7]*G[-w^(-1), w^2]*G[r62, 1, w^2] - 16*G[1, -w]*G[-w^(-1), w^2]*
  G[r62, 1, w^2] - 64*G[1, w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
 24*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
 24*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2] + 
 20*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2] + 
 2*G[-w^(-1), w^2]^2*G[r62, 1, w^2] + 8*G[0, -w]*G[-w, w^2]*G[r62, 1, w^2] + 
 32*G[0, w^2]*G[-w, w^2]*G[r62, 1, w^2] + 16*G[1, r7]*G[-w, w^2]*
  G[r62, 1, w^2] - 16*G[1, -w]*G[-w, w^2]*G[r62, 1, w^2] - 
 64*G[1, w^2]*G[-w, w^2]*G[r62, 1, w^2] - 24*G[r61, w^2]*G[-w, w^2]*
  G[r62, 1, w^2] - 24*G[r62, w^2]*G[-w, w^2]*G[r62, 1, w^2] + 
 20*G[w^(-2), w^2]*G[-w, w^2]*G[r62, 1, w^2] + 
 4*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, 1, w^2] + 
 2*G[-w, w^2]^2*G[r62, 1, w^2] - (200*G[0, 0, w^2]*G[r62, 1, w^2])/3 - 
 16*G[0, 1, r7]*G[r62, 1, w^2] + (256*G[0, 1, w^2]*G[r62, 1, w^2])/3 + 
 40*G[0, r61, w^2]*G[r62, 1, w^2] + 40*G[0, r62, w^2]*G[r62, 1, w^2] - 
 12*G[0, w^(-2), w^2]*G[r62, 1, w^2] - 4*G[0, -w^(-1), w^2]*G[r62, 1, w^2] - 
 4*G[0, -w, w^2]*G[r62, 1, w^2] + (20*G[0, w^2, w^2]*G[r62, 1, w^2])/3 + 
 (352*G[1, 0, w^2]*G[r62, 1, w^2])/3 + (64*G[1, 1, r7]*G[r62, 1, w^2])/3 - 
 (512*G[1, 1, w^2]*G[r62, 1, w^2])/3 - (256*G[1, r61, w^2]*G[r62, 1, w^2])/
  3 - (256*G[1, r62, w^2]*G[r62, 1, w^2])/3 + 
 (112*G[1, w^(-2), w^2]*G[r62, 1, w^2])/3 + 16*G[1, -w^(-1), w^2]*
  G[r62, 1, w^2] + 16*G[1, -w, w^2]*G[r62, 1, w^2] + 
 (112*G[1, w^2, w^2]*G[r62, 1, w^2])/3 + (200*G[r61, 0, w^2]*G[r62, 1, w^2])/
  3 - (256*G[r61, 1, w^2]*G[r62, 1, w^2])/3 - 
 (128*G[r61, r61, w^2]*G[r62, 1, w^2])/3 - 
 (128*G[r61, r62, w^2]*G[r62, 1, w^2])/3 + 
 (32*G[r61, w^(-2), w^2]*G[r62, 1, w^2])/3 + 
 8*G[r61, -w^(-1), w^2]*G[r62, 1, w^2] + 8*G[r61, -w, w^2]*G[r62, 1, w^2] - 
 8*G[r61, w^2, w^2]*G[r62, 1, w^2] + (200*G[r62, 0, w^2]*G[r62, 1, w^2])/3 - 
 (128*G[r62, 1, w^2]^2)/3 - (4*Pi^2*G[r62, r61, w^2])/9 + 
 (142*G[0, w^2]^2*G[r62, r61, w^2])/3 + 
 (64*G[0, w^2]*G[1, r7]*G[r62, r61, w^2])/3 - 
 160*G[0, w^2]*G[1, w^2]*G[r62, r61, w^2] - 
 (128*G[1, r7]*G[1, w^2]*G[r62, r61, w^2])/3 + 
 128*G[1, w^2]^2*G[r62, r61, w^2] - 
 (248*G[0, w^2]*G[r61, w^2]*G[r62, r61, w^2])/3 - 
 (64*G[1, r7]*G[r61, w^2]*G[r62, r61, w^2])/3 + 
 128*G[1, w^2]*G[r61, w^2]*G[r62, r61, w^2] + 
 32*G[r61, w^2]^2*G[r62, r61, w^2] - 
 (248*G[0, w^2]*G[r62, w^2]*G[r62, r61, w^2])/3 - 
 (64*G[1, r7]*G[r62, w^2]*G[r62, r61, w^2])/3 + 
 128*G[1, w^2]*G[r62, w^2]*G[r62, r61, w^2] + 
 64*G[r61, w^2]*G[r62, w^2]*G[r62, r61, w^2] + 
 32*G[r62, w^2]^2*G[r62, r61, w^2] - 4*G[0, -w]*G[w^(-2), w^2]*
  G[r62, r61, w^2] + 28*G[0, w^2]*G[w^(-2), w^2]*G[r62, r61, w^2] + 
 (40*G[1, r7]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[r62, r61, w^2] - 72*G[1, w^2]*G[w^(-2), w^2]*
  G[r62, r61, w^2] - (40*G[r61, w^2]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - 
 (40*G[r62, w^2]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
 (26*G[w^(-2), w^2]^2*G[r62, r61, w^2])/3 + 4*G[0, -w]*G[-w^(-1), w^2]*
  G[r62, r61, w^2] + 40*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 8*G[1, r7]*G[-w^(-1), w^2]*G[r62, r61, w^2] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[r62, r61, w^2] - 
 24*G[1, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2] - 
 32*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2] - 
 32*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 4*G[0, -w]*G[-w, w^2]*G[r62, r61, w^2] + 40*G[0, w^2]*G[-w, w^2]*
  G[r62, r61, w^2] + 8*G[1, r7]*G[-w, w^2]*G[r62, r61, w^2] - 
 8*G[1, -w]*G[-w, w^2]*G[r62, r61, w^2] - 24*G[1, w^2]*G[-w, w^2]*
  G[r62, r61, w^2] - 32*G[r61, w^2]*G[-w, w^2]*G[r62, r61, w^2] - 
 32*G[r62, w^2]*G[-w, w^2]*G[r62, r61, w^2] + 4*G[w^(-2), w^2]*G[-w, w^2]*
  G[r62, r61, w^2] - (94*G[0, 0, w^2]*G[r62, r61, w^2])/3 - 
 8*G[0, 1, r7]*G[r62, r61, w^2] + (128*G[0, 1, w^2]*G[r62, r61, w^2])/3 + 
 20*G[0, r61, w^2]*G[r62, r61, w^2] + 20*G[0, r62, w^2]*G[r62, r61, w^2] - 
 10*G[0, w^(-2), w^2]*G[r62, r61, w^2] - (2*G[0, w^2, w^2]*G[r62, r61, w^2])/
  3 + (176*G[1, 0, w^2]*G[r62, r61, w^2])/3 + 
 (32*G[1, 1, r7]*G[r62, r61, w^2])/3 - (256*G[1, 1, w^2]*G[r62, r61, w^2])/
  3 - (128*G[1, r61, w^2]*G[r62, r61, w^2])/3 - 
 (128*G[1, r62, w^2]*G[r62, r61, w^2])/3 + 
 (80*G[1, w^(-2), w^2]*G[r62, r61, w^2])/3 + 
 (80*G[1, w^2, w^2]*G[r62, r61, w^2])/3 + 
 (100*G[r61, 0, w^2]*G[r62, r61, w^2])/3 - 
 (128*G[r61, 1, w^2]*G[r62, r61, w^2])/3 - 
 (64*G[r61, r61, w^2]*G[r62, r61, w^2])/3 - 
 (64*G[r61, r62, w^2]*G[r62, r61, w^2])/3 + 
 (28*G[r61, w^(-2), w^2]*G[r62, r61, w^2])/3 + 
 (100*G[r62, 0, w^2]*G[r62, r61, w^2])/3 - 
 (128*G[r62, 1, w^2]*G[r62, r61, w^2])/3 - (32*G[r62, r61, w^2]^2)/3 - 
 (4*Pi^2*G[r62, r62, w^2])/9 + (142*G[0, w^2]^2*G[r62, r62, w^2])/3 + 
 (64*G[0, w^2]*G[1, r7]*G[r62, r62, w^2])/3 - 
 160*G[0, w^2]*G[1, w^2]*G[r62, r62, w^2] - 
 (128*G[1, r7]*G[1, w^2]*G[r62, r62, w^2])/3 + 
 128*G[1, w^2]^2*G[r62, r62, w^2] - 
 (248*G[0, w^2]*G[r61, w^2]*G[r62, r62, w^2])/3 - 
 (64*G[1, r7]*G[r61, w^2]*G[r62, r62, w^2])/3 + 
 128*G[1, w^2]*G[r61, w^2]*G[r62, r62, w^2] + 
 32*G[r61, w^2]^2*G[r62, r62, w^2] - 
 (248*G[0, w^2]*G[r62, w^2]*G[r62, r62, w^2])/3 - 
 (64*G[1, r7]*G[r62, w^2]*G[r62, r62, w^2])/3 + 
 128*G[1, w^2]*G[r62, w^2]*G[r62, r62, w^2] + 
 64*G[r61, w^2]*G[r62, w^2]*G[r62, r62, w^2] + 
 32*G[r62, w^2]^2*G[r62, r62, w^2] - 4*G[0, -w]*G[w^(-2), w^2]*
  G[r62, r62, w^2] + 28*G[0, w^2]*G[w^(-2), w^2]*G[r62, r62, w^2] + 
 (40*G[1, r7]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[r62, r62, w^2] - 72*G[1, w^2]*G[w^(-2), w^2]*
  G[r62, r62, w^2] - (40*G[r61, w^2]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 
 (40*G[r62, w^2]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 
 (26*G[w^(-2), w^2]^2*G[r62, r62, w^2])/3 + 4*G[0, -w]*G[-w^(-1), w^2]*
  G[r62, r62, w^2] + 40*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 8*G[1, r7]*G[-w^(-1), w^2]*G[r62, r62, w^2] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[r62, r62, w^2] - 
 24*G[1, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2] - 
 32*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2] - 
 32*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 4*G[0, -w]*G[-w, w^2]*G[r62, r62, w^2] + 40*G[0, w^2]*G[-w, w^2]*
  G[r62, r62, w^2] + 8*G[1, r7]*G[-w, w^2]*G[r62, r62, w^2] - 
 8*G[1, -w]*G[-w, w^2]*G[r62, r62, w^2] - 24*G[1, w^2]*G[-w, w^2]*
  G[r62, r62, w^2] - 32*G[r61, w^2]*G[-w, w^2]*G[r62, r62, w^2] - 
 32*G[r62, w^2]*G[-w, w^2]*G[r62, r62, w^2] + 4*G[w^(-2), w^2]*G[-w, w^2]*
  G[r62, r62, w^2] - (94*G[0, 0, w^2]*G[r62, r62, w^2])/3 - 
 8*G[0, 1, r7]*G[r62, r62, w^2] + (128*G[0, 1, w^2]*G[r62, r62, w^2])/3 + 
 20*G[0, r61, w^2]*G[r62, r62, w^2] + 20*G[0, r62, w^2]*G[r62, r62, w^2] - 
 10*G[0, w^(-2), w^2]*G[r62, r62, w^2] - (2*G[0, w^2, w^2]*G[r62, r62, w^2])/
  3 + (176*G[1, 0, w^2]*G[r62, r62, w^2])/3 + 
 (32*G[1, 1, r7]*G[r62, r62, w^2])/3 - (256*G[1, 1, w^2]*G[r62, r62, w^2])/
  3 - (128*G[1, r61, w^2]*G[r62, r62, w^2])/3 - 
 (128*G[1, r62, w^2]*G[r62, r62, w^2])/3 + 
 (80*G[1, w^(-2), w^2]*G[r62, r62, w^2])/3 + 
 (80*G[1, w^2, w^2]*G[r62, r62, w^2])/3 + 
 (100*G[r61, 0, w^2]*G[r62, r62, w^2])/3 - 
 (128*G[r61, 1, w^2]*G[r62, r62, w^2])/3 - 
 (64*G[r61, r61, w^2]*G[r62, r62, w^2])/3 - 
 (64*G[r61, r62, w^2]*G[r62, r62, w^2])/3 + 
 (28*G[r61, w^(-2), w^2]*G[r62, r62, w^2])/3 + 
 (100*G[r62, 0, w^2]*G[r62, r62, w^2])/3 - 
 (128*G[r62, 1, w^2]*G[r62, r62, w^2])/3 - 
 (64*G[r62, r61, w^2]*G[r62, r62, w^2])/3 - (32*G[r62, r62, w^2]^2)/3 + 
 G[0, -w]^2*G[r62, w^(-2), w^2] + 3*G[0, -w]*G[0, w^2]*G[r62, w^(-2), w^2] - 
 (88*G[0, w^2]^2*G[r62, w^(-2), w^2])/3 - 
 (28*G[0, w^2]*G[1, r7]*G[r62, w^(-2), w^2])/3 - 
 10*G[0, -w]*G[1, -w]*G[r62, w^(-2), w^2] - 
 6*G[0, w^2]*G[1, -w]*G[r62, w^(-2), w^2] + 
 16*G[1, -w]^2*G[r62, w^(-2), w^2] - 8*G[0, -w]*G[1, w^2]*
  G[r62, w^(-2), w^2] + 64*G[0, w^2]*G[1, w^2]*G[r62, w^(-2), w^2] + 
 16*G[1, r7]*G[1, w^2]*G[r62, w^(-2), w^2] + 
 16*G[1, -w]*G[1, w^2]*G[r62, w^(-2), w^2] - 
 32*G[1, w^2]^2*G[r62, w^(-2), w^2] - 4*G[0, -w]*G[r61, w^2]*
  G[r62, w^(-2), w^2] + 48*G[0, w^2]*G[r61, w^2]*G[r62, w^(-2), w^2] + 
 (28*G[1, r7]*G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
 8*G[1, -w]*G[r61, w^2]*G[r62, w^(-2), w^2] - 
 48*G[1, w^2]*G[r61, w^2]*G[r62, w^(-2), w^2] - 
 (56*G[r61, w^2]^2*G[r62, w^(-2), w^2])/3 - 4*G[0, -w]*G[r62, w^2]*
  G[r62, w^(-2), w^2] + 48*G[0, w^2]*G[r62, w^2]*G[r62, w^(-2), w^2] + 
 (28*G[1, r7]*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + 
 8*G[1, -w]*G[r62, w^2]*G[r62, w^(-2), w^2] - 
 48*G[1, w^2]*G[r62, w^2]*G[r62, w^(-2), w^2] - 
 (112*G[r61, w^2]*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 
 (56*G[r62, w^2]^2*G[r62, w^(-2), w^2])/3 + 5*G[0, -w]*G[w^(-2), w^2]*
  G[r62, w^(-2), w^2] - (34*G[0, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 - 
 5*G[1, r7]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] - 
 10*G[1, -w]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 10*G[1, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 (19*G[r61, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 + 
 (19*G[r62, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 + 
 3*G[0, -w]*G[-w^(-1), -w]*G[r62, w^(-2), w^2] - 
 6*G[1, -w]*G[-w^(-1), -w]*G[r62, w^(-2), w^2] - 
 10*G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] - 
 3*G[1, r7]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] + 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] + 
 7*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] + 
 7*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] - 
 10*G[0, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2] - 
 3*G[1, r7]*G[-w, w^2]*G[r62, w^(-2), w^2] + 
 6*G[1, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2] + 
 7*G[r61, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2] + 
 7*G[r62, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2] - 
 G[0, 0, -w]*G[r62, w^(-2), w^2] + (52*G[0, 0, w^2]*G[r62, w^(-2), w^2])/3 + 
 3*G[0, 1, r7]*G[r62, w^(-2), w^2] + 2*G[0, 1, -w]*G[r62, w^(-2), w^2] - 
 (38*G[0, 1, w^2]*G[r62, w^(-2), w^2])/3 - 
 11*G[0, r61, w^2]*G[r62, w^(-2), w^2] - 11*G[0, r62, w^2]*
  G[r62, w^(-2), w^2] + 3*G[0, -w, -w]*G[r62, w^(-2), w^2] - 
 (11*G[0, w^2, w^2]*G[r62, w^(-2), w^2])/3 + 
 8*G[1, 0, -w]*G[r62, w^(-2), w^2] - (56*G[1, 0, w^2]*G[r62, w^(-2), w^2])/
  3 - 4*G[1, 1, r7]*G[r62, w^(-2), w^2] - 
 16*G[1, 1, -w]*G[r62, w^(-2), w^2] + 16*G[1, 1, w^2]*G[r62, w^(-2), w^2] + 
 (32*G[1, r61, w^2]*G[r62, w^(-2), w^2])/3 + 
 (32*G[1, r62, w^2]*G[r62, w^(-2), w^2])/3 - 
 6*G[1, -w, -w]*G[r62, w^(-2), w^2] - (44*G[r61, 0, w^2]*G[r62, w^(-2), w^2])/
  3 + (32*G[r61, 1, w^2]*G[r62, w^(-2), w^2])/3 + 
 (28*G[r61, r61, w^2]*G[r62, w^(-2), w^2])/3 + 
 (28*G[r61, r62, w^2]*G[r62, w^(-2), w^2])/3 + 
 (11*G[r61, w^2, w^2]*G[r62, w^(-2), w^2])/3 - 
 (44*G[r62, 0, w^2]*G[r62, w^(-2), w^2])/3 + 
 (32*G[r62, 1, w^2]*G[r62, w^(-2), w^2])/3 + 
 (28*G[r62, r61, w^2]*G[r62, w^(-2), w^2])/3 + 
 (28*G[r62, r62, w^2]*G[r62, w^(-2), w^2])/3 - 
 7*G[0, -w]^2*G[r62, -w^(-1), w^2] - G[0, -w]*G[0, w^2]*
  G[r62, -w^(-1), w^2] - 12*G[0, w^2]^2*G[r62, -w^(-1), w^2] - 
 8*G[0, w^2]*G[1, r7]*G[r62, -w^(-1), w^2] + 
 22*G[0, -w]*G[1, -w]*G[r62, -w^(-1), w^2] + 
 2*G[0, w^2]*G[1, -w]*G[r62, -w^(-1), w^2] - 
 16*G[1, -w]^2*G[r62, -w^(-1), w^2] + 8*G[0, -w]*G[1, w^2]*
  G[r62, -w^(-1), w^2] + 40*G[0, w^2]*G[1, w^2]*G[r62, -w^(-1), w^2] + 
 16*G[1, r7]*G[1, w^2]*G[r62, -w^(-1), w^2] - 
 16*G[1, -w]*G[1, w^2]*G[r62, -w^(-1), w^2] - 
 32*G[1, w^2]^2*G[r62, -w^(-1), w^2] + 4*G[0, -w]*G[r61, w^2]*
  G[r62, -w^(-1), w^2] + 12*G[0, w^2]*G[r61, w^2]*G[r62, -w^(-1), w^2] + 
 8*G[1, r7]*G[r61, w^2]*G[r62, -w^(-1), w^2] - 
 8*G[1, -w]*G[r61, w^2]*G[r62, -w^(-1), w^2] - 
 24*G[1, w^2]*G[r61, w^2]*G[r62, -w^(-1), w^2] + 
 4*G[0, -w]*G[r62, w^2]*G[r62, -w^(-1), w^2] + 
 12*G[0, w^2]*G[r62, w^2]*G[r62, -w^(-1), w^2] + 
 8*G[1, r7]*G[r62, w^2]*G[r62, -w^(-1), w^2] - 
 8*G[1, -w]*G[r62, w^2]*G[r62, -w^(-1), w^2] - 
 24*G[1, w^2]*G[r62, w^2]*G[r62, -w^(-1), w^2] - 
 5*G[0, -w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] - 
 5*G[0, w^2]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] - 
 5*G[1, r7]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] + 
 10*G[1, -w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] + 
 10*G[1, w^2]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] + 
 3*G[0, -w]*G[-w^(-1), -w]*G[r62, -w^(-1), w^2] - 
 6*G[1, -w]*G[-w^(-1), -w]*G[r62, -w^(-1), w^2] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2] - 
 3*G[0, w^2]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2] - 
 3*G[1, r7]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2] + 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2] - 
 2*G[0, -w]*G[-w, w^2]*G[r62, -w^(-1), w^2] - 
 3*G[0, w^2]*G[-w, w^2]*G[r62, -w^(-1), w^2] - 
 3*G[1, r7]*G[-w, w^2]*G[r62, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w, w^2]*G[r62, -w^(-1), w^2] + 
 6*G[1, w^2]*G[-w, w^2]*G[r62, -w^(-1), w^2] + 
 7*G[0, 0, -w]*G[r62, -w^(-1), w^2] + 9*G[0, 0, w^2]*G[r62, -w^(-1), w^2] + 
 3*G[0, 1, r7]*G[r62, -w^(-1), w^2] - 14*G[0, 1, -w]*G[r62, -w^(-1), w^2] - 
 10*G[0, 1, w^2]*G[r62, -w^(-1), w^2] - 
 4*G[0, r61, w^2]*G[r62, -w^(-1), w^2] - 
 4*G[0, r62, w^2]*G[r62, -w^(-1), w^2] + 
 3*G[0, -w, -w]*G[r62, -w^(-1), w^2] - 8*G[1, 0, -w]*G[r62, -w^(-1), w^2] - 
 16*G[1, 0, w^2]*G[r62, -w^(-1), w^2] - 4*G[1, 1, r7]*G[r62, -w^(-1), w^2] + 
 16*G[1, 1, -w]*G[r62, -w^(-1), w^2] + 16*G[1, 1, w^2]*G[r62, -w^(-1), w^2] + 
 8*G[1, r61, w^2]*G[r62, -w^(-1), w^2] + 
 8*G[1, r62, w^2]*G[r62, -w^(-1), w^2] - 
 6*G[1, -w, -w]*G[r62, -w^(-1), w^2] - 4*G[r61, 0, w^2]*
  G[r62, -w^(-1), w^2] + 8*G[r61, 1, w^2]*G[r62, -w^(-1), w^2] - 
 4*G[r62, 0, w^2]*G[r62, -w^(-1), w^2] + 
 8*G[r62, 1, w^2]*G[r62, -w^(-1), w^2] - 7*G[0, -w]^2*G[r62, -w, w^2] - 
 G[0, -w]*G[0, w^2]*G[r62, -w, w^2] - 12*G[0, w^2]^2*G[r62, -w, w^2] - 
 8*G[0, w^2]*G[1, r7]*G[r62, -w, w^2] + 22*G[0, -w]*G[1, -w]*
  G[r62, -w, w^2] + 2*G[0, w^2]*G[1, -w]*G[r62, -w, w^2] - 
 16*G[1, -w]^2*G[r62, -w, w^2] + 8*G[0, -w]*G[1, w^2]*G[r62, -w, w^2] + 
 40*G[0, w^2]*G[1, w^2]*G[r62, -w, w^2] + 16*G[1, r7]*G[1, w^2]*
  G[r62, -w, w^2] - 16*G[1, -w]*G[1, w^2]*G[r62, -w, w^2] - 
 32*G[1, w^2]^2*G[r62, -w, w^2] + 4*G[0, -w]*G[r61, w^2]*G[r62, -w, w^2] + 
 12*G[0, w^2]*G[r61, w^2]*G[r62, -w, w^2] + 8*G[1, r7]*G[r61, w^2]*
  G[r62, -w, w^2] - 8*G[1, -w]*G[r61, w^2]*G[r62, -w, w^2] - 
 24*G[1, w^2]*G[r61, w^2]*G[r62, -w, w^2] + 4*G[0, -w]*G[r62, w^2]*
  G[r62, -w, w^2] + 12*G[0, w^2]*G[r62, w^2]*G[r62, -w, w^2] + 
 8*G[1, r7]*G[r62, w^2]*G[r62, -w, w^2] - 8*G[1, -w]*G[r62, w^2]*
  G[r62, -w, w^2] - 24*G[1, w^2]*G[r62, w^2]*G[r62, -w, w^2] - 
 5*G[0, -w]*G[w^(-2), w^2]*G[r62, -w, w^2] - 5*G[0, w^2]*G[w^(-2), w^2]*
  G[r62, -w, w^2] - 5*G[1, r7]*G[w^(-2), w^2]*G[r62, -w, w^2] + 
 10*G[1, -w]*G[w^(-2), w^2]*G[r62, -w, w^2] + 10*G[1, w^2]*G[w^(-2), w^2]*
  G[r62, -w, w^2] + 3*G[0, -w]*G[-w^(-1), -w]*G[r62, -w, w^2] - 
 6*G[1, -w]*G[-w^(-1), -w]*G[r62, -w, w^2] - 2*G[0, -w]*G[-w^(-1), w^2]*
  G[r62, -w, w^2] - 3*G[0, w^2]*G[-w^(-1), w^2]*G[r62, -w, w^2] - 
 3*G[1, r7]*G[-w^(-1), w^2]*G[r62, -w, w^2] + 
 4*G[1, -w]*G[-w^(-1), w^2]*G[r62, -w, w^2] + 6*G[1, w^2]*G[-w^(-1), w^2]*
  G[r62, -w, w^2] - 2*G[0, -w]*G[-w, w^2]*G[r62, -w, w^2] - 
 3*G[0, w^2]*G[-w, w^2]*G[r62, -w, w^2] - 3*G[1, r7]*G[-w, w^2]*
  G[r62, -w, w^2] + 4*G[1, -w]*G[-w, w^2]*G[r62, -w, w^2] + 
 6*G[1, w^2]*G[-w, w^2]*G[r62, -w, w^2] + 7*G[0, 0, -w]*G[r62, -w, w^2] + 
 9*G[0, 0, w^2]*G[r62, -w, w^2] + 3*G[0, 1, r7]*G[r62, -w, w^2] - 
 14*G[0, 1, -w]*G[r62, -w, w^2] - 10*G[0, 1, w^2]*G[r62, -w, w^2] - 
 4*G[0, r61, w^2]*G[r62, -w, w^2] - 4*G[0, r62, w^2]*G[r62, -w, w^2] + 
 3*G[0, -w, -w]*G[r62, -w, w^2] - 8*G[1, 0, -w]*G[r62, -w, w^2] - 
 16*G[1, 0, w^2]*G[r62, -w, w^2] - 4*G[1, 1, r7]*G[r62, -w, w^2] + 
 16*G[1, 1, -w]*G[r62, -w, w^2] + 16*G[1, 1, w^2]*G[r62, -w, w^2] + 
 8*G[1, r61, w^2]*G[r62, -w, w^2] + 8*G[1, r62, w^2]*G[r62, -w, w^2] - 
 6*G[1, -w, -w]*G[r62, -w, w^2] - 4*G[r61, 0, w^2]*G[r62, -w, w^2] + 
 8*G[r61, 1, w^2]*G[r62, -w, w^2] - 4*G[r62, 0, w^2]*G[r62, -w, w^2] + 
 8*G[r62, 1, w^2]*G[r62, -w, w^2] + G[0, -w]^2*G[r62, w^2, w^2] + 
 3*G[0, -w]*G[0, w^2]*G[r62, w^2, w^2] - (17*G[0, w^2]^2*G[r62, w^2, w^2])/
  6 - (10*G[0, w^2]*G[1, r7]*G[r62, w^2, w^2])/3 - 
 10*G[0, -w]*G[1, -w]*G[r62, w^2, w^2] - 6*G[0, w^2]*G[1, -w]*
  G[r62, w^2, w^2] + 16*G[1, -w]^2*G[r62, w^2, w^2] - 
 8*G[0, -w]*G[1, w^2]*G[r62, w^2, w^2] - 
 (100*G[0, w^2]*G[1, w^2]*G[r62, w^2, w^2])/3 - 
 (8*G[1, r7]*G[1, w^2]*G[r62, w^2, w^2])/3 + 
 16*G[1, -w]*G[1, w^2]*G[r62, w^2, w^2] + (176*G[1, w^2]^2*G[r62, w^2, w^2])/
  3 - 4*G[0, -w]*G[r61, w^2]*G[r62, w^2, w^2] - 
 (2*G[0, w^2]*G[r61, w^2]*G[r62, w^2, w^2])/3 + 
 4*G[1, r7]*G[r61, w^2]*G[r62, w^2, w^2] + 8*G[1, -w]*G[r61, w^2]*
  G[r62, w^2, w^2] + (80*G[1, w^2]*G[r61, w^2]*G[r62, w^2, w^2])/3 - 
 4*G[0, -w]*G[r62, w^2]*G[r62, w^2, w^2] - 
 (2*G[0, w^2]*G[r62, w^2]*G[r62, w^2, w^2])/3 + 
 4*G[1, r7]*G[r62, w^2]*G[r62, w^2, w^2] + 8*G[1, -w]*G[r62, w^2]*
  G[r62, w^2, w^2] + (80*G[1, w^2]*G[r62, w^2]*G[r62, w^2, w^2])/3 + 
 5*G[0, -w]*G[w^(-2), w^2]*G[r62, w^2, w^2] + 14*G[0, w^2]*G[w^(-2), w^2]*
  G[r62, w^2, w^2] - (4*G[1, r7]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - 
 10*G[1, -w]*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
 36*G[1, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
 (26*G[r61, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - 
 (26*G[r62, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + 
 (29*G[w^(-2), w^2]^2*G[r62, w^2, w^2])/6 + 3*G[0, -w]*G[-w^(-1), -w]*
  G[r62, w^2, w^2] - 6*G[1, -w]*G[-w^(-1), -w]*G[r62, w^2, w^2] + 
 9*G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] + 
 2*G[1, r7]*G[-w^(-1), w^2]*G[r62, w^2, w^2] - 
 16*G[1, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] - 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] + 
 3*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] + 
 9*G[0, w^2]*G[-w, w^2]*G[r62, w^2, w^2] + 2*G[1, r7]*G[-w, w^2]*
  G[r62, w^2, w^2] - 16*G[1, w^2]*G[-w, w^2]*G[r62, w^2, w^2] - 
 4*G[r61, w^2]*G[-w, w^2]*G[r62, w^2, w^2] - 4*G[r62, w^2]*G[-w, w^2]*
  G[r62, w^2, w^2] + 3*G[w^(-2), w^2]*G[-w, w^2]*G[r62, w^2, w^2] - 
 G[0, 0, -w]*G[r62, w^2, w^2] + (41*G[0, 0, w^2]*G[r62, w^2, w^2])/6 + 
 3*G[0, 1, r7]*G[r62, w^2, w^2] + 2*G[0, 1, -w]*G[r62, w^2, w^2] + 
 (10*G[0, 1, w^2]*G[r62, w^2, w^2])/3 - 2*G[0, r61, w^2]*G[r62, w^2, w^2] - 
 2*G[0, r62, w^2]*G[r62, w^2, w^2] - (13*G[0, w^(-2), w^2]*G[r62, w^2, w^2])/
  2 + 3*G[0, -w, -w]*G[r62, w^2, w^2] - (61*G[0, w^2, w^2]*G[r62, w^2, w^2])/
  6 + 8*G[1, 0, -w]*G[r62, w^2, w^2] + (16*G[1, 0, w^2]*G[r62, w^2, w^2])/3 - 
 4*G[1, 1, r7]*G[r62, w^2, w^2] - 16*G[1, 1, -w]*G[r62, w^2, w^2] - 
 (112*G[1, 1, w^2]*G[r62, w^2, w^2])/3 - 8*G[1, r61, w^2]*G[r62, w^2, w^2] - 
 8*G[1, r62, w^2]*G[r62, w^2, w^2] + (64*G[1, w^(-2), w^2]*G[r62, w^2, w^2])/
  3 - 6*G[1, -w, -w]*G[r62, w^2, w^2] + (64*G[1, w^2, w^2]*G[r62, w^2, w^2])/
  3 + (G[r61, 0, w^2]*G[r62, w^2, w^2])/3 - 
 8*G[r61, 1, w^2]*G[r62, w^2, w^2] + 
 (11*G[r61, w^(-2), w^2]*G[r62, w^2, w^2])/3 + 
 (22*G[r61, w^2, w^2]*G[r62, w^2, w^2])/3 + (G[r62, 0, w^2]*G[r62, w^2, w^2])/
  3 - 8*G[r62, 1, w^2]*G[r62, w^2, w^2] + 
 (11*G[r62, w^(-2), w^2]*G[r62, w^2, w^2])/3 + (11*G[r62, w^2, w^2]^2)/3 - 
 (19*Pi^2*G[w^(-2), 0, w^2])/18 - 6*G[0, -w]^2*G[w^(-2), 0, w^2] - 
 G[0, -w]*G[0, w^2]*G[w^(-2), 0, w^2] + (245*G[0, w^2]^2*G[w^(-2), 0, w^2])/
  6 + (58*G[0, w^2]*G[1, r7]*G[w^(-2), 0, w^2])/3 + 
 12*G[0, -w]*G[1, -w]*G[w^(-2), 0, w^2] + 2*G[0, w^2]*G[1, -w]*
  G[w^(-2), 0, w^2] + G[0, -w]*G[1, w^2]*G[w^(-2), 0, w^2] - 
 2*G[0, w]*G[1, w^2]*G[w^(-2), 0, w^2] - 159*G[0, w^2]*G[1, w^2]*
  G[w^(-2), 0, w^2] - (109*G[1, r7]*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
 2*G[1, -w]*G[1, w^2]*G[w^(-2), 0, w^2] + 126*G[1, w^2]^2*G[w^(-2), 0, w^2] + 
 G[0, -w]*G[r61, w^2]*G[w^(-2), 0, w^2] - 
 (181*G[0, w^2]*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 (49*G[1, r7]*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 2*G[1, -w]*G[r61, w^2]*G[w^(-2), 0, w^2] + 114*G[1, w^2]*G[r61, w^2]*
  G[w^(-2), 0, w^2] + (55*G[r61, w^2]^2*G[w^(-2), 0, w^2])/3 + 
 G[0, -w]*G[r62, w^2]*G[w^(-2), 0, w^2] - 
 (181*G[0, w^2]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 - 
 (49*G[1, r7]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 - 
 2*G[1, -w]*G[r62, w^2]*G[w^(-2), 0, w^2] + 114*G[1, w^2]*G[r62, w^2]*
  G[w^(-2), 0, w^2] + (110*G[r61, w^2]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 + 
 (55*G[r62, w^2]^2*G[w^(-2), 0, w^2])/3 - 
 (7*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/2 + 
 (205*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/6 + 
 (43*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/6 + 
 7*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 
 53*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 
 (61*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
 (61*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 + 
 (29*G[w^(-2), w^2]^2*G[w^(-2), 0, w^2])/6 + 6*G[0, -w]*G[-w^(-1), -w]*
  G[w^(-2), 0, w^2] - 12*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), 0, w^2] + 
 6*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] - 
 2*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] + 
 24*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] + 
 8*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] - 
 12*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] - 
 28*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] - 
 13*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] - 
 13*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] + 
 3*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] + 
 4*G[0, w]*G[-w, w^2]*G[w^(-2), 0, w^2] + 24*G[0, w^2]*G[-w, w^2]*
  G[w^(-2), 0, w^2] + 8*G[1, r7]*G[-w, w^2]*G[w^(-2), 0, w^2] - 
 28*G[1, w^2]*G[-w, w^2]*G[w^(-2), 0, w^2] - 13*G[r61, w^2]*G[-w, w^2]*
  G[w^(-2), 0, w^2] - 13*G[r62, w^2]*G[-w, w^2]*G[w^(-2), 0, w^2] + 
 3*G[w^(-2), w^2]*G[-w, w^2]*G[w^(-2), 0, w^2] + 
 6*G[0, 0, -w]*G[w^(-2), 0, w^2] - 2*G[0, 0, w]*G[w^(-2), 0, w^2] - 
 (73*G[0, 0, w^2]*G[w^(-2), 0, w^2])/3 - 7*G[0, 1, r7]*G[w^(-2), 0, w^2] - 
 12*G[0, 1, -w]*G[w^(-2), 0, w^2] + (122*G[0, 1, w^2]*G[w^(-2), 0, w^2])/3 + 
 (21*G[0, r61, w^2]*G[w^(-2), 0, w^2])/2 + 
 (21*G[0, r62, w^2]*G[w^(-2), 0, w^2])/2 - 
 (13*G[0, w^(-2), w^2]*G[w^(-2), 0, w^2])/2 + 
 6*G[0, -w, -w]*G[w^(-2), 0, w^2] + (188*G[1, 0, w^2]*G[w^(-2), 0, w^2])/3 + 
 (28*G[1, 1, r7]*G[w^(-2), 0, w^2])/3 - (272*G[1, 1, w^2]*G[w^(-2), 0, w^2])/
  3 - (116*G[1, r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 (116*G[1, r62, w^2]*G[w^(-2), 0, w^2])/3 + 
 (64*G[1, w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
 12*G[1, -w, -w]*G[w^(-2), 0, w^2] + (64*G[1, w^2, w^2]*G[w^(-2), 0, w^2])/
  3 + 23*G[r61, 0, w^2]*G[w^(-2), 0, w^2] - 
 (116*G[r61, 1, w^2]*G[w^(-2), 0, w^2])/3 - 
 (22*G[r61, r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 (22*G[r61, r62, w^2]*G[w^(-2), 0, w^2])/3 + 
 (11*G[r61, w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
 (17*G[r61, w^2, w^2]*G[w^(-2), 0, w^2])/6 + 
 23*G[r62, 0, w^2]*G[w^(-2), 0, w^2] - (116*G[r62, 1, w^2]*G[w^(-2), 0, w^2])/
  3 - (22*G[r62, r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 (22*G[r62, r62, w^2]*G[w^(-2), 0, w^2])/3 + 
 (11*G[r62, w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
 (17*G[r62, w^2, w^2]*G[w^(-2), 0, w^2])/6 - (13*G[w^(-2), 0, w^2]^2)/2 + 
 (Pi^2*G[w^(-2), 1, w^2])/3 + 10*G[0, -w]^2*G[w^(-2), 1, w^2] - 
 ((8*I)/3)*Pi*G[0, w]*G[w^(-2), 1, w^2] + 8*G[0, -w]*G[0, w^2]*
  G[w^(-2), 1, w^2] - (176*G[0, w^2]^2*G[w^(-2), 1, w^2])/3 - 
 (80*G[0, w^2]*G[1, r7]*G[w^(-2), 1, w^2])/3 - 
 36*G[0, -w]*G[1, -w]*G[w^(-2), 1, w^2] - 16*G[0, w^2]*G[1, -w]*
  G[w^(-2), 1, w^2] + 32*G[1, -w]^2*G[w^(-2), 1, w^2] + 
 ((16*I)/3)*Pi*G[1, w]*G[w^(-2), 1, w^2] - 
 (12*I)*Pi*G[1, w^2]*G[w^(-2), 1, w^2] - 12*G[0, -w]*G[1, w^2]*
  G[w^(-2), 1, w^2] + 12*G[0, w]*G[1, w^2]*G[w^(-2), 1, w^2] + 
 156*G[0, w^2]*G[1, w^2]*G[w^(-2), 1, w^2] + 
 40*G[1, r7]*G[1, w^2]*G[w^(-2), 1, w^2] + 24*G[1, -w]*G[1, w^2]*
  G[w^(-2), 1, w^2] - 24*G[1, w]*G[1, w^2]*G[w^(-2), 1, w^2] - 
 56*G[1, w^2]^2*G[w^(-2), 1, w^2] - 8*G[0, -w]*G[r61, w^2]*
  G[w^(-2), 1, w^2] + 88*G[0, w^2]*G[r61, w^2]*G[w^(-2), 1, w^2] + 
 (80*G[1, r7]*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
 16*G[1, -w]*G[r61, w^2]*G[w^(-2), 1, w^2] - 128*G[1, w^2]*G[r61, w^2]*
  G[w^(-2), 1, w^2] - (88*G[r61, w^2]^2*G[w^(-2), 1, w^2])/3 - 
 8*G[0, -w]*G[r62, w^2]*G[w^(-2), 1, w^2] + 88*G[0, w^2]*G[r62, w^2]*
  G[w^(-2), 1, w^2] + (80*G[1, r7]*G[r62, w^2]*G[w^(-2), 1, w^2])/3 + 
 16*G[1, -w]*G[r62, w^2]*G[w^(-2), 1, w^2] - 128*G[1, w^2]*G[r62, w^2]*
  G[w^(-2), 1, w^2] - (176*G[r61, w^2]*G[r62, w^2]*G[w^(-2), 1, w^2])/3 - 
 (88*G[r62, w^2]^2*G[w^(-2), 1, w^2])/3 + (2*I)*Pi*G[w^(-2), w^2]*
  G[w^(-2), 1, w^2] + 6*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2] - 
 2*G[0, w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2] - 
 (92*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/3 - 
 8*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), 1, w^2] - 
 12*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2] + 
 4*G[1, w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2] + 12*G[1, w^2]*G[w^(-2), w^2]*
  G[w^(-2), 1, w^2] + (74*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/3 + 
 (74*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/3 - 
 2*G[0, -w]*G[-w^(-1), -w]*G[w^(-2), 1, w^2] + 
 4*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), 1, w^2] + 
 (4*I)*Pi*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] - 
 4*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] - 
 18*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] - 
 12*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] + 
 8*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] + 
 16*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] + 
 10*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] + 
 10*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] + 
 (4*I)*Pi*G[-w, w^2]*G[w^(-2), 1, w^2] - 4*G[0, w]*G[-w, w^2]*
  G[w^(-2), 1, w^2] - 18*G[0, w^2]*G[-w, w^2]*G[w^(-2), 1, w^2] - 
 12*G[1, r7]*G[-w, w^2]*G[w^(-2), 1, w^2] + 
 8*G[1, w]*G[-w, w^2]*G[w^(-2), 1, w^2] + 16*G[1, w^2]*G[-w, w^2]*
  G[w^(-2), 1, w^2] + 10*G[r61, w^2]*G[-w, w^2]*G[w^(-2), 1, w^2] + 
 10*G[r62, w^2]*G[-w, w^2]*G[w^(-2), 1, w^2] - 
 10*G[0, 0, -w]*G[w^(-2), 1, w^2] + (8*G[0, 0, w]*G[w^(-2), 1, w^2])/3 + 
 (116*G[0, 0, w^2]*G[w^(-2), 1, w^2])/3 + 8*G[0, 1, r7]*G[w^(-2), 1, w^2] + 
 20*G[0, 1, -w]*G[w^(-2), 1, w^2] - (16*G[0, 1, w]*G[w^(-2), 1, w^2])/3 - 
 (112*G[0, 1, w^2]*G[w^(-2), 1, w^2])/3 - 
 20*G[0, r61, w^2]*G[w^(-2), 1, w^2] - 20*G[0, r62, w^2]*G[w^(-2), 1, w^2] - 
 2*G[0, -w, -w]*G[w^(-2), 1, w^2] - (52*G[0, w^2, w^2]*G[w^(-2), 1, w^2])/3 + 
 16*G[1, 0, -w]*G[w^(-2), 1, w^2] - (16*G[1, 0, w]*G[w^(-2), 1, w^2])/3 - 
 (160*G[1, 0, w^2]*G[w^(-2), 1, w^2])/3 - (32*G[1, 1, r7]*G[w^(-2), 1, w^2])/
  3 - 32*G[1, 1, -w]*G[w^(-2), 1, w^2] + (32*G[1, 1, w]*G[w^(-2), 1, w^2])/
  3 + 32*G[1, 1, w^2]*G[w^(-2), 1, w^2] + 
 (112*G[1, r61, w^2]*G[w^(-2), 1, w^2])/3 + 
 (112*G[1, r62, w^2]*G[w^(-2), 1, w^2])/3 + 
 4*G[1, -w, -w]*G[w^(-2), 1, w^2] - (112*G[r61, 0, w^2]*G[w^(-2), 1, w^2])/
  3 + (112*G[r61, 1, w^2]*G[w^(-2), 1, w^2])/3 + 
 (56*G[r61, r61, w^2]*G[w^(-2), 1, w^2])/3 + 
 (56*G[r61, r62, w^2]*G[w^(-2), 1, w^2])/3 + 
 (52*G[r61, w^2, w^2]*G[w^(-2), 1, w^2])/3 - 
 (112*G[r62, 0, w^2]*G[w^(-2), 1, w^2])/3 + 
 (112*G[r62, 1, w^2]*G[w^(-2), 1, w^2])/3 + 
 (56*G[r62, r61, w^2]*G[w^(-2), 1, w^2])/3 + 
 (56*G[r62, r62, w^2]*G[w^(-2), 1, w^2])/3 + 
 (52*G[r62, w^2, w^2]*G[w^(-2), 1, w^2])/3 + 
 (52*G[w^(-2), 0, w^2]*G[w^(-2), 1, w^2])/3 + (2*Pi^2*G[w^(-2), r61, w^2])/
  9 + 3*G[0, -w]^2*G[w^(-2), r61, w^2] - 
 (253*G[0, w^2]^2*G[w^(-2), r61, w^2])/6 - 
 (53*G[0, w^2]*G[1, r7]*G[w^(-2), r61, w^2])/3 - 
 6*G[0, -w]*G[1, -w]*G[w^(-2), r61, w^2] + 158*G[0, w^2]*G[1, w^2]*
  G[w^(-2), r61, w^2] + (112*G[1, r7]*G[1, w^2]*G[w^(-2), r61, w^2])/3 - 
 128*G[1, w^2]^2*G[w^(-2), r61, w^2] + 
 (178*G[0, w^2]*G[r61, w^2]*G[w^(-2), r61, w^2])/3 + 
 (44*G[1, r7]*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
 112*G[1, w^2]*G[r61, w^2]*G[w^(-2), r61, w^2] - 
 16*G[r61, w^2]^2*G[w^(-2), r61, w^2] + 
 (178*G[0, w^2]*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
 (44*G[1, r7]*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 112*G[1, w^2]*G[r62, w^2]*G[w^(-2), r61, w^2] - 
 32*G[r61, w^2]*G[r62, w^2]*G[w^(-2), r61, w^2] - 
 16*G[r62, w^2]^2*G[w^(-2), r61, w^2] + 
 (7*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 - 
 (63*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 - 
 (43*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/6 - 
 7*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 
 53*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 
 (53*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
 (53*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
 (29*G[w^(-2), w^2]^2*G[w^(-2), r61, w^2])/6 - 
 3*G[0, -w]*G[-w^(-1), -w]*G[w^(-2), r61, w^2] + 
 6*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), r61, w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/2 - 
 (45*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/2 - 
 (17*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/2 + 
 7*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] + 
 29*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] + 
 11*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] + 
 11*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] - 
 3*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] - 
 (7*G[0, -w]*G[-w, w^2]*G[w^(-2), r61, w^2])/2 - 
 (45*G[0, w^2]*G[-w, w^2]*G[w^(-2), r61, w^2])/2 - 
 (17*G[1, r7]*G[-w, w^2]*G[w^(-2), r61, w^2])/2 + 
 7*G[1, -w]*G[-w, w^2]*G[w^(-2), r61, w^2] + 29*G[1, w^2]*G[-w, w^2]*
  G[w^(-2), r61, w^2] + 11*G[r61, w^2]*G[-w, w^2]*G[w^(-2), r61, w^2] + 
 11*G[r62, w^2]*G[-w, w^2]*G[w^(-2), r61, w^2] - 
 3*G[w^(-2), w^2]*G[-w, w^2]*G[w^(-2), r61, w^2] - 
 3*G[0, 0, -w]*G[w^(-2), r61, w^2] + (157*G[0, 0, w^2]*G[w^(-2), r61, w^2])/
  6 + 7*G[0, 1, r7]*G[w^(-2), r61, w^2] + 6*G[0, 1, -w]*G[w^(-2), r61, w^2] - 
 (118*G[0, 1, w^2]*G[w^(-2), r61, w^2])/3 - 
 13*G[0, r61, w^2]*G[w^(-2), r61, w^2] - 13*G[0, r62, w^2]*
  G[w^(-2), r61, w^2] + (13*G[0, w^(-2), w^2]*G[w^(-2), r61, w^2])/2 - 
 3*G[0, -w, -w]*G[w^(-2), r61, w^2] + (23*G[0, w^2, w^2]*G[w^(-2), r61, w^2])/
  6 - (184*G[1, 0, w^2]*G[w^(-2), r61, w^2])/3 - 
 (28*G[1, 1, r7]*G[w^(-2), r61, w^2])/3 + 
 (272*G[1, 1, w^2]*G[w^(-2), r61, w^2])/3 + 
 (112*G[1, r61, w^2]*G[w^(-2), r61, w^2])/3 + 
 (112*G[1, r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 (64*G[1, w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
 6*G[1, -w, -w]*G[w^(-2), r61, w^2] - (64*G[1, w^2, w^2]*G[w^(-2), r61, w^2])/
  3 - (65*G[r61, 0, w^2]*G[w^(-2), r61, w^2])/3 + 
 (112*G[r61, 1, w^2]*G[w^(-2), r61, w^2])/3 + 
 (20*G[r61, r61, w^2]*G[w^(-2), r61, w^2])/3 + 
 (20*G[r61, r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 (11*G[r61, w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
 G[r61, w^2, w^2]*G[w^(-2), r61, w^2] - 
 (65*G[r62, 0, w^2]*G[w^(-2), r61, w^2])/3 + 
 (112*G[r62, 1, w^2]*G[w^(-2), r61, w^2])/3 + 
 (20*G[r62, r61, w^2]*G[w^(-2), r61, w^2])/3 + 
 (20*G[r62, r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 (11*G[r62, w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
 G[r62, w^2, w^2]*G[w^(-2), r61, w^2] + 
 (55*G[w^(-2), 0, w^2]*G[w^(-2), r61, w^2])/6 - 
 (52*G[w^(-2), 1, w^2]*G[w^(-2), r61, w^2])/3 - (8*G[w^(-2), r61, w^2]^2)/3 + 
 (2*Pi^2*G[w^(-2), r62, w^2])/9 + 3*G[0, -w]^2*G[w^(-2), r62, w^2] - 
 (253*G[0, w^2]^2*G[w^(-2), r62, w^2])/6 - 
 (53*G[0, w^2]*G[1, r7]*G[w^(-2), r62, w^2])/3 - 
 6*G[0, -w]*G[1, -w]*G[w^(-2), r62, w^2] + 158*G[0, w^2]*G[1, w^2]*
  G[w^(-2), r62, w^2] + (112*G[1, r7]*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
 128*G[1, w^2]^2*G[w^(-2), r62, w^2] + 
 (178*G[0, w^2]*G[r61, w^2]*G[w^(-2), r62, w^2])/3 + 
 (44*G[1, r7]*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
 112*G[1, w^2]*G[r61, w^2]*G[w^(-2), r62, w^2] - 
 16*G[r61, w^2]^2*G[w^(-2), r62, w^2] + 
 (178*G[0, w^2]*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
 (44*G[1, r7]*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 112*G[1, w^2]*G[r62, w^2]*G[w^(-2), r62, w^2] - 
 32*G[r61, w^2]*G[r62, w^2]*G[w^(-2), r62, w^2] - 
 16*G[r62, w^2]^2*G[w^(-2), r62, w^2] + 
 (7*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 - 
 (63*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 - 
 (43*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/6 - 
 7*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
 53*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
 (53*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
 (53*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
 (29*G[w^(-2), w^2]^2*G[w^(-2), r62, w^2])/6 - 
 3*G[0, -w]*G[-w^(-1), -w]*G[w^(-2), r62, w^2] + 
 6*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), r62, w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/2 - 
 (45*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/2 - 
 (17*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/2 + 
 7*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] + 
 29*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] + 
 11*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] + 
 11*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] - 
 3*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] - 
 (7*G[0, -w]*G[-w, w^2]*G[w^(-2), r62, w^2])/2 - 
 (45*G[0, w^2]*G[-w, w^2]*G[w^(-2), r62, w^2])/2 - 
 (17*G[1, r7]*G[-w, w^2]*G[w^(-2), r62, w^2])/2 + 
 7*G[1, -w]*G[-w, w^2]*G[w^(-2), r62, w^2] + 29*G[1, w^2]*G[-w, w^2]*
  G[w^(-2), r62, w^2] + 11*G[r61, w^2]*G[-w, w^2]*G[w^(-2), r62, w^2] + 
 11*G[r62, w^2]*G[-w, w^2]*G[w^(-2), r62, w^2] - 
 3*G[w^(-2), w^2]*G[-w, w^2]*G[w^(-2), r62, w^2] - 
 3*G[0, 0, -w]*G[w^(-2), r62, w^2] + (157*G[0, 0, w^2]*G[w^(-2), r62, w^2])/
  6 + 7*G[0, 1, r7]*G[w^(-2), r62, w^2] + 6*G[0, 1, -w]*G[w^(-2), r62, w^2] - 
 (118*G[0, 1, w^2]*G[w^(-2), r62, w^2])/3 - 
 13*G[0, r61, w^2]*G[w^(-2), r62, w^2] - 13*G[0, r62, w^2]*
  G[w^(-2), r62, w^2] + (13*G[0, w^(-2), w^2]*G[w^(-2), r62, w^2])/2 - 
 3*G[0, -w, -w]*G[w^(-2), r62, w^2] + (23*G[0, w^2, w^2]*G[w^(-2), r62, w^2])/
  6 - (184*G[1, 0, w^2]*G[w^(-2), r62, w^2])/3 - 
 (28*G[1, 1, r7]*G[w^(-2), r62, w^2])/3 + 
 (272*G[1, 1, w^2]*G[w^(-2), r62, w^2])/3 + 
 (112*G[1, r61, w^2]*G[w^(-2), r62, w^2])/3 + 
 (112*G[1, r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 (64*G[1, w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
 6*G[1, -w, -w]*G[w^(-2), r62, w^2] - (64*G[1, w^2, w^2]*G[w^(-2), r62, w^2])/
  3 - (65*G[r61, 0, w^2]*G[w^(-2), r62, w^2])/3 + 
 (112*G[r61, 1, w^2]*G[w^(-2), r62, w^2])/3 + 
 (20*G[r61, r61, w^2]*G[w^(-2), r62, w^2])/3 + 
 (20*G[r61, r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 (11*G[r61, w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
 G[r61, w^2, w^2]*G[w^(-2), r62, w^2] - 
 (65*G[r62, 0, w^2]*G[w^(-2), r62, w^2])/3 + 
 (112*G[r62, 1, w^2]*G[w^(-2), r62, w^2])/3 + 
 (20*G[r62, r61, w^2]*G[w^(-2), r62, w^2])/3 + 
 (20*G[r62, r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 (11*G[r62, w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
 G[r62, w^2, w^2]*G[w^(-2), r62, w^2] + 
 (55*G[w^(-2), 0, w^2]*G[w^(-2), r62, w^2])/6 - 
 (52*G[w^(-2), 1, w^2]*G[w^(-2), r62, w^2])/3 - 
 (16*G[w^(-2), r61, w^2]*G[w^(-2), r62, w^2])/3 - 
 (8*G[w^(-2), r62, w^2]^2)/3 - (3*G[0, -w]*G[0, w^2]*G[w^(-2), w^(-2), w^2])/
  2 + (115*G[0, w^2]^2*G[w^(-2), w^(-2), w^2])/6 + 
 (31*G[0, w^2]*G[1, r7]*G[w^(-2), w^(-2), w^2])/6 + 
 3*G[0, w^2]*G[1, -w]*G[w^(-2), w^(-2), w^2] + 
 ((5*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
 (7*G[0, -w]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (5*G[0, w]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (85*G[0, w^2]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (31*G[1, r7]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
 7*G[1, -w]*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
 (10*G[1, w]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 7*G[1, w^2]^2*G[w^(-2), w^(-2), w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (63*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (31*G[1, r7]*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
 3*G[1, -w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 39*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 (37*G[r61, w^2]^2*G[w^(-2), w^(-2), w^2])/3 + 
 (3*G[0, -w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (63*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (31*G[1, r7]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
 3*G[1, -w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 39*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 (74*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (37*G[r62, w^2]^2*G[w^(-2), w^(-2), w^2])/3 + 
 (29*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (29*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (29*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 ((5*I)/6)*Pi*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/4 + 
 (5*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (19*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/4 + 
 (31*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/12 + 
 (7*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (5*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (7*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 3*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2] - 
 3*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2] - 
 ((5*I)/6)*Pi*G[-w, w^2]*G[w^(-2), w^(-2), w^2] - 
 (7*G[0, -w]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/4 + 
 (5*G[0, w]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (19*G[0, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/4 + 
 (31*G[1, r7]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/12 + 
 (7*G[1, -w]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (5*G[1, w]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (7*G[1, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 3*G[r61, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2] - 
 3*G[r62, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2] - 
 (67*G[0, 0, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (22*G[0, 1, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (15*G[0, r61, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 (15*G[0, r62, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 (29*G[0, w^2, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (22*G[1, 0, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (22*G[1, r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (22*G[1, r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (37*G[r61, 0, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (22*G[r61, 1, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (26*G[r61, r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (26*G[r61, r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (29*G[r61, w^2, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (37*G[r62, 0, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (22*G[r62, 1, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (26*G[r62, r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (26*G[r62, r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (29*G[r62, w^2, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
 (29*G[w^(-2), 0, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (29*G[w^(-2), r61, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (29*G[w^(-2), r62, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 ((-67*G[0, w^2]^2)/6 - (11*G[0, w^2]*G[1, r7])/3 - ((4*I)/3)*Pi*G[1, w^2] - 
   4*G[0, -w]*G[1, w^2] + (4*G[0, w]*G[1, w^2])/3 + 
   (56*G[0, w^2]*G[1, w^2])/3 + (16*G[1, r7]*G[1, w^2])/3 + 
   8*G[1, -w]*G[1, w^2] - (8*G[1, w]*G[1, w^2])/3 - 8*G[1, w^2]^2 + 
   (119*G[0, w^2]*G[r61, w^2])/6 + (11*G[1, r7]*G[r61, w^2])/3 - 
   (44*G[1, w^2]*G[r61, w^2])/3 - (26*G[r61, w^2]^2)/3 + 
   (119*G[0, w^2]*G[r62, w^2])/6 + (11*G[1, r7]*G[r62, w^2])/3 - 
   (44*G[1, w^2]*G[r62, w^2])/3 - (52*G[r61, w^2]*G[r62, w^2])/3 - 
   (26*G[r62, w^2]^2)/3 - (29*G[0, w^2]*G[w^(-2), w^2])/6 + 
   (29*G[r61, w^2]*G[w^(-2), w^2])/6 + (29*G[r62, w^2]*G[w^(-2), w^2])/6 + 
   ((2*I)/3)*Pi*G[-w^(-1), w^2] + 2*G[0, -w]*G[-w^(-1), w^2] - 
   (2*G[0, w]*G[-w^(-1), w^2])/3 - 2*G[0, w^2]*G[-w^(-1), w^2] - 
   (8*G[1, r7]*G[-w^(-1), w^2])/3 - 4*G[1, -w]*G[-w^(-1), w^2] + 
   (4*G[1, w]*G[-w^(-1), w^2])/3 + 4*G[1, w^2]*G[-w^(-1), w^2] + 
   ((2*I)/3)*Pi*G[-w, w^2] + 2*G[0, -w]*G[-w, w^2] - 
   (2*G[0, w]*G[-w, w^2])/3 - 2*G[0, w^2]*G[-w, w^2] - 
   (8*G[1, r7]*G[-w, w^2])/3 - 4*G[1, -w]*G[-w, w^2] + 
   (4*G[1, w]*G[-w, w^2])/3 + 4*G[1, w^2]*G[-w, w^2] + (67*G[0, 0, w^2])/6 - 
   (22*G[0, 1, w^2])/3 - (15*G[0, r61, w^2])/2 - (15*G[0, r62, w^2])/2 - 
   (29*G[0, w^2, w^2])/6 - (22*G[1, 0, w^2])/3 + (22*G[1, r61, w^2])/3 + 
   (22*G[1, r62, w^2])/3 - (37*G[r61, 0, w^2])/3 + (22*G[r61, 1, w^2])/3 + 
   (26*G[r61, r61, w^2])/3 + (26*G[r61, r62, w^2])/3 + 
   (29*G[r61, w^2, w^2])/6 - (37*G[r62, 0, w^2])/3 + (22*G[r62, 1, w^2])/3 + 
   (26*G[r62, r61, w^2])/3 + (26*G[r62, r62, w^2])/3 + 
   (29*G[r62, w^2, w^2])/6 + (29*G[w^(-2), 0, w^2])/6 - 
   (29*G[w^(-2), r61, w^2])/6 - (29*G[w^(-2), r62, w^2])/6)*
  G[w^(-2), w^(-2), z3] + (Pi^2*G[w^(-2), -w^(-1), w^2])/3 - 
 2*G[0, -w]^2*G[w^(-2), -w^(-1), w^2] - ((2*I)/3)*Pi*G[0, w]*
  G[w^(-2), -w^(-1), w^2] - (3*G[0, -w]*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/
  2 - 2*G[0, w]*G[0, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (23*G[0, w^2]^2*G[w^(-2), -w^(-1), w^2])/2 + 
 (13*G[0, w^2]*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 + 
 12*G[0, -w]*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 
 3*G[0, w^2]*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 
 16*G[1, -w]^2*G[w^(-2), -w^(-1), w^2] - ((8*I)/3)*Pi*G[1, w]*
  G[w^(-2), -w^(-1), w^2] + ((13*I)/3)*Pi*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
 (G[0, -w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 (13*G[0, w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (69*G[0, w^2]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 (95*G[1, r7]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/6 + 
 G[1, -w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (26*G[1, w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 23*G[1, w^2]^2*G[w^(-2), -w^(-1), w^2] + 
 (2*I)*Pi*G[r1, w]*G[w^(-2), -w^(-1), w^2] + 
 (2*I)*Pi*G[r2, w]*G[w^(-2), -w^(-1), w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 (23*G[0, w^2]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 (13*G[1, r7]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 23*G[1, w^2]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (3*G[0, -w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 (23*G[0, w^2]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 (13*G[1, r7]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 23*G[1, w^2]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] - 
 I*Pi*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2] - 
 3*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2] + 
 G[0, w]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2] + 
 3*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2] + 
 4*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2] + 
 6*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2] - 
 2*G[1, w]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2] - 
 6*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2] - 
 2*G[0, -w]*G[-w^(-1), -w]*G[w^(-2), -w^(-1), w^2] + 
 4*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), -w^(-1), w^2] - 
 ((7*I)/6)*Pi*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] - 
 (19*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2])/4 + 
 (7*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2])/6 + 
 (11*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2])/4 + 
 (47*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2])/12 + 
 (19*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 (7*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (11*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 ((7*I)/6)*Pi*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (45*G[0, -w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/4 + 
 (7*G[0, w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/6 + 
 (11*G[0, w^2]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/4 + 
 (47*G[1, r7]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/12 - 
 (45*G[1, -w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 (7*G[1, w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (11*G[1, w^2]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
 2*G[0, 0, -w]*G[w^(-2), -w^(-1), w^2] + 
 (20*G[0, 0, w]*G[w^(-2), -w^(-1), w^2])/3 - 
 10*G[0, 0, w^2]*G[w^(-2), -w^(-1), w^2] - 
 4*G[0, 1, r7]*G[w^(-2), -w^(-1), w^2] - 
 4*G[0, 1, -w]*G[w^(-2), -w^(-1), w^2] - 
 (4*G[0, 1, w]*G[w^(-2), -w^(-1), w^2])/3 + 
 10*G[0, 1, w^2]*G[w^(-2), -w^(-1), w^2] + 
 5*G[0, r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 5*G[0, r62, w^2]*G[w^(-2), -w^(-1), w^2] - 
 2*G[0, -w, -w]*G[w^(-2), -w^(-1), w^2] - 
 8*G[1, 0, -w]*G[w^(-2), -w^(-1), w^2] + 
 (8*G[1, 0, w]*G[w^(-2), -w^(-1), w^2])/3 + 
 18*G[1, 0, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (16*G[1, 1, r7]*G[w^(-2), -w^(-1), w^2])/3 + 
 16*G[1, 1, -w]*G[w^(-2), -w^(-1), w^2] - 
 (16*G[1, 1, w]*G[w^(-2), -w^(-1), w^2])/3 - 
 16*G[1, 1, w^2]*G[w^(-2), -w^(-1), w^2] - 
 10*G[1, r61, w^2]*G[w^(-2), -w^(-1), w^2] - 
 10*G[1, r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 4*G[1, -w, -w]*G[w^(-2), -w^(-1), w^2] - 
 2*G[r1, 0, w]*G[w^(-2), -w^(-1), w^2] + 
 4*G[r1, 1, w]*G[w^(-2), -w^(-1), w^2] - 
 2*G[r2, 0, w]*G[w^(-2), -w^(-1), w^2] + 
 4*G[r2, 1, w]*G[w^(-2), -w^(-1), w^2] + 
 5*G[r61, 0, w^2]*G[w^(-2), -w^(-1), w^2] - 
 10*G[r61, 1, w^2]*G[w^(-2), -w^(-1), w^2] + 
 5*G[r62, 0, w^2]*G[w^(-2), -w^(-1), w^2] - 
 10*G[r62, 1, w^2]*G[w^(-2), -w^(-1), w^2] + Pi^2*G[w^(-2), -w, w^2] - 
 2*G[0, -w]^2*G[w^(-2), -w, w^2] + ((10*I)/3)*Pi*G[0, w]*G[w^(-2), -w, w^2] - 
 (3*G[0, -w]*G[0, w^2]*G[w^(-2), -w, w^2])/2 + 
 2*G[0, w]*G[0, w^2]*G[w^(-2), -w, w^2] + (23*G[0, w^2]^2*G[w^(-2), -w, w^2])/
  2 + (13*G[0, w^2]*G[1, r7]*G[w^(-2), -w, w^2])/2 + 
 12*G[0, -w]*G[1, -w]*G[w^(-2), -w, w^2] + 3*G[0, w^2]*G[1, -w]*
  G[w^(-2), -w, w^2] - 16*G[1, -w]^2*G[w^(-2), -w, w^2] - 
 ((8*I)/3)*Pi*G[1, w]*G[w^(-2), -w, w^2] + ((13*I)/3)*Pi*G[1, w^2]*
  G[w^(-2), -w, w^2] + (7*G[0, -w]*G[1, w^2]*G[w^(-2), -w, w^2])/2 - 
 (13*G[0, w]*G[1, w^2]*G[w^(-2), -w, w^2])/3 - 
 (69*G[0, w^2]*G[1, w^2]*G[w^(-2), -w, w^2])/2 - 
 (95*G[1, r7]*G[1, w^2]*G[w^(-2), -w, w^2])/6 - 
 7*G[1, -w]*G[1, w^2]*G[w^(-2), -w, w^2] + 
 (26*G[1, w]*G[1, w^2]*G[w^(-2), -w, w^2])/3 + 
 23*G[1, w^2]^2*G[w^(-2), -w, w^2] - (2*I)*Pi*G[r1, w]*G[w^(-2), -w, w^2] - 
 (2*I)*Pi*G[r2, w]*G[w^(-2), -w, w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[w^(-2), -w, w^2])/2 - 
 (23*G[0, w^2]*G[r61, w^2]*G[w^(-2), -w, w^2])/2 - 
 (13*G[1, r7]*G[r61, w^2]*G[w^(-2), -w, w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[w^(-2), -w, w^2] + 23*G[1, w^2]*G[r61, w^2]*
  G[w^(-2), -w, w^2] + (3*G[0, -w]*G[r62, w^2]*G[w^(-2), -w, w^2])/2 - 
 (23*G[0, w^2]*G[r62, w^2]*G[w^(-2), -w, w^2])/2 - 
 (13*G[1, r7]*G[r62, w^2]*G[w^(-2), -w, w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[w^(-2), -w, w^2] + 23*G[1, w^2]*G[r62, w^2]*
  G[w^(-2), -w, w^2] - I*Pi*G[w^(-2), w^2]*G[w^(-2), -w, w^2] - 
 3*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2] + 
 G[0, w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2] + 3*G[0, w^2]*G[w^(-2), w^2]*
  G[w^(-2), -w, w^2] + 4*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), -w, w^2] + 
 6*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2] - 
 2*G[1, w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2] - 
 6*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), -w, w^2] - 
 2*G[0, -w]*G[-w^(-1), -w]*G[w^(-2), -w, w^2] + 
 4*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), -w, w^2] - 
 ((7*I)/6)*Pi*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] + 
 (13*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/4 + 
 (7*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/6 + 
 (11*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/4 + 
 (47*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/12 - 
 (13*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/2 - 
 (7*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/3 - 
 (11*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/2 - 
 ((7*I)/6)*Pi*G[-w, w^2]*G[w^(-2), -w, w^2] - 
 (3*G[0, -w]*G[-w, w^2]*G[w^(-2), -w, w^2])/4 + 
 (7*G[0, w]*G[-w, w^2]*G[w^(-2), -w, w^2])/6 + 
 (11*G[0, w^2]*G[-w, w^2]*G[w^(-2), -w, w^2])/4 + 
 (47*G[1, r7]*G[-w, w^2]*G[w^(-2), -w, w^2])/12 + 
 (3*G[1, -w]*G[-w, w^2]*G[w^(-2), -w, w^2])/2 - 
 (7*G[1, w]*G[-w, w^2]*G[w^(-2), -w, w^2])/3 - 
 (11*G[1, w^2]*G[-w, w^2]*G[w^(-2), -w, w^2])/2 + 
 2*G[0, 0, -w]*G[w^(-2), -w, w^2] - (16*G[0, 0, w]*G[w^(-2), -w, w^2])/3 - 
 10*G[0, 0, w^2]*G[w^(-2), -w, w^2] - 4*G[0, 1, r7]*G[w^(-2), -w, w^2] - 
 4*G[0, 1, -w]*G[w^(-2), -w, w^2] + (20*G[0, 1, w]*G[w^(-2), -w, w^2])/3 + 
 10*G[0, 1, w^2]*G[w^(-2), -w, w^2] + 5*G[0, r61, w^2]*G[w^(-2), -w, w^2] + 
 5*G[0, r62, w^2]*G[w^(-2), -w, w^2] - 2*G[0, -w, -w]*G[w^(-2), -w, w^2] - 
 8*G[1, 0, -w]*G[w^(-2), -w, w^2] + (8*G[1, 0, w]*G[w^(-2), -w, w^2])/3 + 
 18*G[1, 0, w^2]*G[w^(-2), -w, w^2] + (16*G[1, 1, r7]*G[w^(-2), -w, w^2])/3 + 
 16*G[1, 1, -w]*G[w^(-2), -w, w^2] - (16*G[1, 1, w]*G[w^(-2), -w, w^2])/3 - 
 16*G[1, 1, w^2]*G[w^(-2), -w, w^2] - 10*G[1, r61, w^2]*G[w^(-2), -w, w^2] - 
 10*G[1, r62, w^2]*G[w^(-2), -w, w^2] + 4*G[1, -w, -w]*G[w^(-2), -w, w^2] + 
 2*G[r1, 0, w]*G[w^(-2), -w, w^2] - 4*G[r1, 1, w]*G[w^(-2), -w, w^2] + 
 2*G[r2, 0, w]*G[w^(-2), -w, w^2] - 4*G[r2, 1, w]*G[w^(-2), -w, w^2] + 
 5*G[r61, 0, w^2]*G[w^(-2), -w, w^2] - 10*G[r61, 1, w^2]*G[w^(-2), -w, w^2] + 
 5*G[r62, 0, w^2]*G[w^(-2), -w, w^2] - 10*G[r62, 1, w^2]*G[w^(-2), -w, w^2] + 
 (67*G[0, w^2]^2*G[w^(-2), w^2, w^2])/6 + 
 (11*G[0, w^2]*G[1, r7]*G[w^(-2), w^2, w^2])/3 + 
 ((4*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2, w^2] + 
 4*G[0, -w]*G[1, w^2]*G[w^(-2), w^2, w^2] - 
 (4*G[0, w]*G[1, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (56*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (16*G[1, r7]*G[1, w^2]*G[w^(-2), w^2, w^2])/3 - 
 8*G[1, -w]*G[1, w^2]*G[w^(-2), w^2, w^2] + 
 (8*G[1, w]*G[1, w^2]*G[w^(-2), w^2, w^2])/3 + 
 8*G[1, w^2]^2*G[w^(-2), w^2, w^2] - 
 (119*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2, w^2])/6 - 
 (11*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (44*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (26*G[r61, w^2]^2*G[w^(-2), w^2, w^2])/3 - 
 (119*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2, w^2])/6 - 
 (11*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (44*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (52*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (26*G[r62, w^2]^2*G[w^(-2), w^2, w^2])/3 + 
 (29*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/6 - 
 (29*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/6 - 
 (29*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/6 - 
 ((2*I)/3)*Pi*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2] + 
 (2*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/3 + 
 2*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2] + 
 (8*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/3 + 
 4*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2] - 
 (4*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/3 - 
 4*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2] - 
 ((2*I)/3)*Pi*G[-w, w^2]*G[w^(-2), w^2, w^2] - 
 2*G[0, -w]*G[-w, w^2]*G[w^(-2), w^2, w^2] + 
 (2*G[0, w]*G[-w, w^2]*G[w^(-2), w^2, w^2])/3 + 
 2*G[0, w^2]*G[-w, w^2]*G[w^(-2), w^2, w^2] + 
 (8*G[1, r7]*G[-w, w^2]*G[w^(-2), w^2, w^2])/3 + 
 4*G[1, -w]*G[-w, w^2]*G[w^(-2), w^2, w^2] - 
 (4*G[1, w]*G[-w, w^2]*G[w^(-2), w^2, w^2])/3 - 
 4*G[1, w^2]*G[-w, w^2]*G[w^(-2), w^2, w^2] - 
 (67*G[0, 0, w^2]*G[w^(-2), w^2, w^2])/6 + 
 (22*G[0, 1, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (15*G[0, r61, w^2]*G[w^(-2), w^2, w^2])/2 + 
 (15*G[0, r62, w^2]*G[w^(-2), w^2, w^2])/2 + 
 (29*G[0, w^2, w^2]*G[w^(-2), w^2, w^2])/6 + 
 (22*G[1, 0, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (22*G[1, r61, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (22*G[1, r62, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (37*G[r61, 0, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (22*G[r61, 1, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (26*G[r61, r61, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (26*G[r61, r62, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (29*G[r61, w^2, w^2]*G[w^(-2), w^2, w^2])/6 + 
 (37*G[r62, 0, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (22*G[r62, 1, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (26*G[r62, r61, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (26*G[r62, r62, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (29*G[r62, w^2, w^2]*G[w^(-2), w^2, w^2])/6 - 
 (29*G[w^(-2), 0, w^2]*G[w^(-2), w^2, w^2])/6 + 
 (29*G[w^(-2), r61, w^2]*G[w^(-2), w^2, w^2])/6 + 
 (29*G[w^(-2), r62, w^2]*G[w^(-2), w^2, w^2])/6 + 
 ((-67*G[0, w^2]^2)/6 - (11*G[0, w^2]*G[1, r7])/3 - ((4*I)/3)*Pi*G[1, w^2] - 
   4*G[0, -w]*G[1, w^2] + (4*G[0, w]*G[1, w^2])/3 + 
   (56*G[0, w^2]*G[1, w^2])/3 + (16*G[1, r7]*G[1, w^2])/3 + 
   8*G[1, -w]*G[1, w^2] - (8*G[1, w]*G[1, w^2])/3 - 8*G[1, w^2]^2 + 
   (119*G[0, w^2]*G[r61, w^2])/6 + (11*G[1, r7]*G[r61, w^2])/3 - 
   (44*G[1, w^2]*G[r61, w^2])/3 - (26*G[r61, w^2]^2)/3 + 
   (119*G[0, w^2]*G[r62, w^2])/6 + (11*G[1, r7]*G[r62, w^2])/3 - 
   (44*G[1, w^2]*G[r62, w^2])/3 - (52*G[r61, w^2]*G[r62, w^2])/3 - 
   (26*G[r62, w^2]^2)/3 - (29*G[0, w^2]*G[w^(-2), w^2])/6 + 
   (29*G[r61, w^2]*G[w^(-2), w^2])/6 + (29*G[r62, w^2]*G[w^(-2), w^2])/6 + 
   ((2*I)/3)*Pi*G[-w^(-1), w^2] + 2*G[0, -w]*G[-w^(-1), w^2] - 
   (2*G[0, w]*G[-w^(-1), w^2])/3 - 2*G[0, w^2]*G[-w^(-1), w^2] - 
   (8*G[1, r7]*G[-w^(-1), w^2])/3 - 4*G[1, -w]*G[-w^(-1), w^2] + 
   (4*G[1, w]*G[-w^(-1), w^2])/3 + 4*G[1, w^2]*G[-w^(-1), w^2] + 
   ((2*I)/3)*Pi*G[-w, w^2] + 2*G[0, -w]*G[-w, w^2] - 
   (2*G[0, w]*G[-w, w^2])/3 - 2*G[0, w^2]*G[-w, w^2] - 
   (8*G[1, r7]*G[-w, w^2])/3 - 4*G[1, -w]*G[-w, w^2] + 
   (4*G[1, w]*G[-w, w^2])/3 + 4*G[1, w^2]*G[-w, w^2] + (67*G[0, 0, w^2])/6 - 
   (22*G[0, 1, w^2])/3 - (15*G[0, r61, w^2])/2 - (15*G[0, r62, w^2])/2 - 
   (29*G[0, w^2, w^2])/6 - (22*G[1, 0, w^2])/3 + (22*G[1, r61, w^2])/3 + 
   (22*G[1, r62, w^2])/3 - (37*G[r61, 0, w^2])/3 + (22*G[r61, 1, w^2])/3 + 
   (26*G[r61, r61, w^2])/3 + (26*G[r61, r62, w^2])/3 + 
   (29*G[r61, w^2, w^2])/6 - (37*G[r62, 0, w^2])/3 + (22*G[r62, 1, w^2])/3 + 
   (26*G[r62, r61, w^2])/3 + (26*G[r62, r62, w^2])/3 + 
   (29*G[r62, w^2, w^2])/6 + (29*G[w^(-2), 0, w^2])/6 - 
   (29*G[w^(-2), r61, w^2])/6 - (29*G[w^(-2), r62, w^2])/6)*
  G[w^(-2), w^2, z3] + Pi^2*G[-w^(-1), -1, w^2] + 
 (6*I)*Pi*G[0, w]*G[-w^(-1), -1, w^2] + 6*G[0, w]*G[0, w^2]*
  G[-w^(-1), -1, w^2] - (6*I)*Pi*G[r1, w]*G[-w^(-1), -1, w^2] - 
 (6*I)*Pi*G[r2, w]*G[-w^(-1), -1, w^2] + 6*G[0, -w]*G[-w^(-1), w^2]*
  G[-w^(-1), -1, w^2] - 12*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), -1, w^2] - 
 6*G[0, -w]*G[-w, w^2]*G[-w^(-1), -1, w^2] + 
 12*G[1, -w]*G[-w, w^2]*G[-w^(-1), -1, w^2] - 
 18*G[0, 0, w]*G[-w^(-1), -1, w^2] + 12*G[0, 1, w]*G[-w^(-1), -1, w^2] + 
 6*G[r1, 0, w]*G[-w^(-1), -1, w^2] - 12*G[r1, 1, w]*G[-w^(-1), -1, w^2] + 
 6*G[r2, 0, w]*G[-w^(-1), -1, w^2] - 12*G[r2, 1, w]*G[-w^(-1), -1, w^2] + 
 2*G[0, -w]*G[0, w^2]*G[-w^(-1), 0, -w] + 2*G[0, w^2]^2*G[-w^(-1), 0, -w] + 
 10*G[0, -w]*G[1, w^2]*G[-w^(-1), 0, -w] - 28*G[1, -w]*G[1, w^2]*
  G[-w^(-1), 0, -w] - 8*G[1, w^2]^2*G[-w^(-1), 0, -w] - 
 2*G[0, w^2]*G[r51, -w]*G[-w^(-1), 0, -w] + 4*G[1, w^2]*G[r51, -w]*
  G[-w^(-1), 0, -w] - 4*G[1, w^2]*G[r51, w^2]*G[-w^(-1), 0, -w] - 
 2*G[0, w^2]*G[r52, -w]*G[-w^(-1), 0, -w] + 4*G[1, w^2]*G[r52, -w]*
  G[-w^(-1), 0, -w] - 4*G[1, w^2]*G[r52, w^2]*G[-w^(-1), 0, -w] - 
 4*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 0, -w] - 4*G[0, w^2]*G[r62, w^2]*
  G[-w^(-1), 0, -w] + 3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
 G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
 7*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 3*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 14*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 13*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 2*G[r51, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 2*G[r52, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 (7*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/2 - 
 (5*G[-w^(-1), w^2]^2*G[-w^(-1), 0, -w])/2 - 
 7*G[0, -w]*G[-w, w^2]*G[-w^(-1), 0, -w] - 3*G[0, w^2]*G[-w, w^2]*
  G[-w^(-1), 0, -w] + 14*G[1, -w]*G[-w, w^2]*G[-w^(-1), 0, -w] + 
 13*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] + 2*G[r51, w^2]*G[-w, w^2]*
  G[-w^(-1), 0, -w] + 2*G[r52, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] + 
 4*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] + 
 4*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] - 
 (3*G[w^(-2), w^2]*G[-w, w^2]*G[-w^(-1), 0, -w])/2 - 
 9*G[-w^(-1), w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] - 
 (5*G[-w, w^2]^2*G[-w^(-1), 0, -w])/2 - 4*G[0, 0, w^2]*G[-w^(-1), 0, -w] - 
 4*G[0, 1, w^2]*G[-w^(-1), 0, -w] + 2*G[0, r51, w^2]*G[-w^(-1), 0, -w] + 
 2*G[0, r52, w^2]*G[-w^(-1), 0, -w] - 2*G[0, r61, w^2]*G[-w^(-1), 0, -w] - 
 2*G[0, r62, w^2]*G[-w^(-1), 0, -w] + 3*G[0, w^(-2), w^2]*G[-w^(-1), 0, -w] + 
 3*G[0, -w^(-1), w^2]*G[-w^(-1), 0, -w] + 3*G[0, -w, w^2]*G[-w^(-1), 0, -w] + 
 3*G[0, w^2, w^2]*G[-w^(-1), 0, -w] + 2*G[1, 0, w^2]*G[-w^(-1), 0, -w] + 
 20*G[1, 1, w^2]*G[-w^(-1), 0, -w] - G[1, w^(-2), w^2]*G[-w^(-1), 0, -w] - 
 11*G[1, -w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 11*G[1, -w, w^2]*G[-w^(-1), 0, -w] - G[1, w^2, w^2]*G[-w^(-1), 0, -w] + 
 6*G[r61, 0, w^2]*G[-w^(-1), 0, -w] - 3*G[r61, w^(-2), w^2]*
  G[-w^(-1), 0, -w] - 3*G[r61, -w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 3*G[r61, -w, w^2]*G[-w^(-1), 0, -w] - 3*G[r61, w^2, w^2]*G[-w^(-1), 0, -w] + 
 6*G[r62, 0, w^2]*G[-w^(-1), 0, -w] - 3*G[r62, w^(-2), w^2]*
  G[-w^(-1), 0, -w] - 3*G[r62, -w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 3*G[r62, -w, w^2]*G[-w^(-1), 0, -w] - 3*G[r62, w^2, w^2]*G[-w^(-1), 0, -w] - 
 6*G[w^(-2), 0, w^2]*G[-w^(-1), 0, -w] + 2*G[w^(-2), 1, w^2]*
  G[-w^(-1), 0, -w] + 3*G[w^(-2), r61, w^2]*G[-w^(-1), 0, -w] + 
 3*G[w^(-2), r62, w^2]*G[-w^(-1), 0, -w] + 2*G[w^(-2), -w^(-1), w^2]*
  G[-w^(-1), 0, -w] + 2*G[w^(-2), -w, w^2]*G[-w^(-1), 0, -w] - 
 G[0, -w]^2*G[-w^(-1), 0, w^2] + 7*G[0, -w]*G[0, w^2]*G[-w^(-1), 0, w^2] + 
 24*G[0, w^2]^2*G[-w^(-1), 0, w^2] + 6*G[0, w^2]*G[1, r7]*
  G[-w^(-1), 0, w^2] + 10*G[0, -w]*G[1, -w]*G[-w^(-1), 0, w^2] - 
 14*G[0, w^2]*G[1, -w]*G[-w^(-1), 0, w^2] - 
 16*G[1, -w]^2*G[-w^(-1), 0, w^2] - 13*G[0, -w]*G[1, w^2]*
  G[-w^(-1), 0, w^2] + 2*G[0, w]*G[1, w^2]*G[-w^(-1), 0, w^2] - 
 73*G[0, w^2]*G[1, w^2]*G[-w^(-1), 0, w^2] - 
 17*G[1, r7]*G[1, w^2]*G[-w^(-1), 0, w^2] + 26*G[1, -w]*G[1, w^2]*
  G[-w^(-1), 0, w^2] + 66*G[1, w^2]^2*G[-w^(-1), 0, w^2] - 
 7*G[0, -w]*G[r61, w^2]*G[-w^(-1), 0, w^2] - 53*G[0, w^2]*G[r61, w^2]*
  G[-w^(-1), 0, w^2] - 7*G[1, r7]*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
 14*G[1, -w]*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
 58*G[1, w^2]*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
 28*G[r61, w^2]^2*G[-w^(-1), 0, w^2] - 7*G[0, -w]*G[r62, w^2]*
  G[-w^(-1), 0, w^2] - 53*G[0, w^2]*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 7*G[1, r7]*G[r62, w^2]*G[-w^(-1), 0, w^2] + 14*G[1, -w]*G[r62, w^2]*
  G[-w^(-1), 0, w^2] + 58*G[1, w^2]*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
 56*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
 28*G[r62, w^2]^2*G[-w^(-1), 0, w^2] - 
 (7*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/2 - 
 2*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
 (63*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/2 + 
 (13*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/2 + 
 7*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 26*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 25*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 25*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), 0, w^2] + 
 6*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), 0, w^2] + 
 6*G[-1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 4*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 10*G[0, w^2]*G[-w^(-1), w^2]*
  G[-w^(-1), 0, w^2] + 3*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 21*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 7*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 7*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 (G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/2 + 
 (5*G[-w^(-1), w^2]^2*G[-w^(-1), 0, w^2])/2 - 
 6*G[-1, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
 16*G[0, -w]*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
 3*G[0, w]*G[-w, w^2]*G[-w^(-1), 0, w^2] + 10*G[0, w^2]*G[-w, w^2]*
  G[-w^(-1), 0, w^2] + 3*G[1, r7]*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
 32*G[1, -w]*G[-w, w^2]*G[-w^(-1), 0, w^2] - 33*G[1, w^2]*G[-w, w^2]*
  G[-w^(-1), 0, w^2] - 7*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
 7*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
 (27*G[w^(-2), w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2])/2 + 
 3*G[-w^(-1), w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
 (9*G[-w, w^2]^2*G[-w^(-1), 0, w^2])/2 - 6*G[-1, 0, w]*G[-w^(-1), 0, w^2] + 
 G[0, 0, -w]*G[-w^(-1), 0, w^2] + 7*G[0, 0, w]*G[-w^(-1), 0, w^2] - 
 19*G[0, 0, w^2]*G[-w^(-1), 0, w^2] - 3*G[0, 1, r7]*G[-w^(-1), 0, w^2] - 
 2*G[0, 1, -w]*G[-w^(-1), 0, w^2] + 22*G[0, 1, w^2]*G[-w^(-1), 0, w^2] + 
 14*G[0, r61, w^2]*G[-w^(-1), 0, w^2] + 14*G[0, r62, w^2]*
  G[-w^(-1), 0, w^2] - 3*G[0, w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 3*G[0, -w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 3*G[0, -w, -w]*G[-w^(-1), 0, w^2] - 3*G[0, -w, w^2]*G[-w^(-1), 0, w^2] + 
 7*G[0, w^2, w^2]*G[-w^(-1), 0, w^2] - 8*G[1, 0, -w]*G[-w^(-1), 0, w^2] - 
 2*G[1, 0, w]*G[-w^(-1), 0, w^2] + 28*G[1, 0, w^2]*G[-w^(-1), 0, w^2] + 
 4*G[1, 1, r7]*G[-w^(-1), 0, w^2] + 16*G[1, 1, -w]*G[-w^(-1), 0, w^2] - 
 48*G[1, 1, w^2]*G[-w^(-1), 0, w^2] - 20*G[1, r61, w^2]*G[-w^(-1), 0, w^2] - 
 20*G[1, r62, w^2]*G[-w^(-1), 0, w^2] + 5*G[1, w^(-2), w^2]*
  G[-w^(-1), 0, w^2] + 11*G[1, -w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 6*G[1, -w, -w]*G[-w^(-1), 0, w^2] + 15*G[1, -w, w^2]*G[-w^(-1), 0, w^2] + 
 G[1, w^2, w^2]*G[-w^(-1), 0, w^2] + 28*G[r61, 0, w^2]*G[-w^(-1), 0, w^2] - 
 20*G[r61, 1, w^2]*G[-w^(-1), 0, w^2] - 24*G[r61, r61, w^2]*
  G[-w^(-1), 0, w^2] - 24*G[r61, r62, w^2]*G[-w^(-1), 0, w^2] + 
 3*G[r61, w^(-2), w^2]*G[-w^(-1), 0, w^2] + 3*G[r61, -w^(-1), w^2]*
  G[-w^(-1), 0, w^2] + 3*G[r61, -w, w^2]*G[-w^(-1), 0, w^2] - 
 7*G[r61, w^2, w^2]*G[-w^(-1), 0, w^2] + 28*G[r62, 0, w^2]*
  G[-w^(-1), 0, w^2] - 20*G[r62, 1, w^2]*G[-w^(-1), 0, w^2] - 
 24*G[r62, r61, w^2]*G[-w^(-1), 0, w^2] - 24*G[r62, r62, w^2]*
  G[-w^(-1), 0, w^2] + 3*G[r62, w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
 3*G[r62, -w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 3*G[r62, -w, w^2]*G[-w^(-1), 0, w^2] - 7*G[r62, w^2, w^2]*
  G[-w^(-1), 0, w^2] - 17*G[w^(-2), 0, w^2]*G[-w^(-1), 0, w^2] + 
 8*G[w^(-2), 1, w^2]*G[-w^(-1), 0, w^2] + 17*G[w^(-2), r61, w^2]*
  G[-w^(-1), 0, w^2] + 17*G[w^(-2), r62, w^2]*G[-w^(-1), 0, w^2] - 
 2*G[w^(-2), -w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 6*G[w^(-2), -w, w^2]*G[-w^(-1), 0, w^2] - 6*G[-w^(-1), -1, w^2]*
  G[-w^(-1), 0, w^2] + 3*G[-w^(-1), 0, -w]*G[-w^(-1), 0, w^2] - 
 3*G[-w^(-1), 0, w^2]^2 - 4*G[0, -w]*G[0, w^2]*G[-w^(-1), 1, -w] - 
 4*G[0, w^2]^2*G[-w^(-1), 1, -w] - 20*G[0, -w]*G[1, w^2]*G[-w^(-1), 1, -w] + 
 56*G[1, -w]*G[1, w^2]*G[-w^(-1), 1, -w] + 16*G[1, w^2]^2*G[-w^(-1), 1, -w] + 
 4*G[0, w^2]*G[r51, -w]*G[-w^(-1), 1, -w] - 8*G[1, w^2]*G[r51, -w]*
  G[-w^(-1), 1, -w] + 8*G[1, w^2]*G[r51, w^2]*G[-w^(-1), 1, -w] + 
 4*G[0, w^2]*G[r52, -w]*G[-w^(-1), 1, -w] - 8*G[1, w^2]*G[r52, -w]*
  G[-w^(-1), 1, -w] + 8*G[1, w^2]*G[r52, w^2]*G[-w^(-1), 1, -w] + 
 8*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 1, -w] + 8*G[0, w^2]*G[r62, w^2]*
  G[-w^(-1), 1, -w] - 6*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
 2*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
 14*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 6*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 28*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 26*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 4*G[r51, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 4*G[r52, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 8*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 7*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 5*G[-w^(-1), w^2]^2*G[-w^(-1), 1, -w] + 14*G[0, -w]*G[-w, w^2]*
  G[-w^(-1), 1, -w] + 6*G[0, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] - 
 28*G[1, -w]*G[-w, w^2]*G[-w^(-1), 1, -w] - 26*G[1, w^2]*G[-w, w^2]*
  G[-w^(-1), 1, -w] - 4*G[r51, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] - 
 4*G[r52, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] - 
 8*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] - 
 8*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] + 3*G[w^(-2), w^2]*G[-w, w^2]*
  G[-w^(-1), 1, -w] + 18*G[-w^(-1), w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] + 
 5*G[-w, w^2]^2*G[-w^(-1), 1, -w] + 8*G[0, 0, w^2]*G[-w^(-1), 1, -w] + 
 8*G[0, 1, w^2]*G[-w^(-1), 1, -w] - 4*G[0, r51, w^2]*G[-w^(-1), 1, -w] - 
 4*G[0, r52, w^2]*G[-w^(-1), 1, -w] + 4*G[0, r61, w^2]*G[-w^(-1), 1, -w] + 
 4*G[0, r62, w^2]*G[-w^(-1), 1, -w] - 6*G[0, w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 6*G[0, -w^(-1), w^2]*G[-w^(-1), 1, -w] - 6*G[0, -w, w^2]*G[-w^(-1), 1, -w] - 
 6*G[0, w^2, w^2]*G[-w^(-1), 1, -w] - 4*G[1, 0, w^2]*G[-w^(-1), 1, -w] - 
 40*G[1, 1, w^2]*G[-w^(-1), 1, -w] + 2*G[1, w^(-2), w^2]*G[-w^(-1), 1, -w] + 
 22*G[1, -w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 22*G[1, -w, w^2]*G[-w^(-1), 1, -w] + 2*G[1, w^2, w^2]*G[-w^(-1), 1, -w] - 
 12*G[r61, 0, w^2]*G[-w^(-1), 1, -w] + 6*G[r61, w^(-2), w^2]*
  G[-w^(-1), 1, -w] + 6*G[r61, -w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 6*G[r61, -w, w^2]*G[-w^(-1), 1, -w] + 6*G[r61, w^2, w^2]*G[-w^(-1), 1, -w] - 
 12*G[r62, 0, w^2]*G[-w^(-1), 1, -w] + 6*G[r62, w^(-2), w^2]*
  G[-w^(-1), 1, -w] + 6*G[r62, -w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 6*G[r62, -w, w^2]*G[-w^(-1), 1, -w] + 6*G[r62, w^2, w^2]*G[-w^(-1), 1, -w] + 
 12*G[w^(-2), 0, w^2]*G[-w^(-1), 1, -w] - 4*G[w^(-2), 1, w^2]*
  G[-w^(-1), 1, -w] - 6*G[w^(-2), r61, w^2]*G[-w^(-1), 1, -w] - 
 6*G[w^(-2), r62, w^2]*G[-w^(-1), 1, -w] - 4*G[w^(-2), -w^(-1), w^2]*
  G[-w^(-1), 1, -w] - 4*G[w^(-2), -w, w^2]*G[-w^(-1), 1, -w] - 
 6*G[-w^(-1), 0, w^2]*G[-w^(-1), 1, -w] + 
 G[0, r51, z3]*(Pi^2/6 - 2*G[0, -w]^2 + 4*G[0, -w]*G[1, -w] + 
   2*G[0, -w]*G[-w^(-1), -w] - 4*G[1, -w]*G[-w^(-1), -w] + 2*G[0, 0, -w] - 
   4*G[0, 1, -w] + 2*G[0, -w, -w] - 4*G[1, -w, -w] - 2*G[-w^(-1), 0, -w] + 
   4*G[-w^(-1), 1, -w]) + G[0, r52, z3]*(Pi^2/6 - 2*G[0, -w]^2 + 
   4*G[0, -w]*G[1, -w] + 2*G[0, -w]*G[-w^(-1), -w] - 
   4*G[1, -w]*G[-w^(-1), -w] + 2*G[0, 0, -w] - 4*G[0, 1, -w] + 
   2*G[0, -w, -w] - 4*G[1, -w, -w] - 2*G[-w^(-1), 0, -w] + 
   4*G[-w^(-1), 1, -w]) - (2*Pi^2*G[-w^(-1), 1, w^2])/3 + 
 ((4*I)/3)*Pi*G[0, w]*G[-w^(-1), 1, w^2] - 8*G[0, -w]*G[0, w^2]*
  G[-w^(-1), 1, w^2] + 4*G[0, w]*G[0, w^2]*G[-w^(-1), 1, w^2] - 
 40*G[0, w^2]^2*G[-w^(-1), 1, w^2] - 16*G[0, w^2]*G[1, r7]*
  G[-w^(-1), 1, w^2] - 16*G[0, -w]*G[1, -w]*G[-w^(-1), 1, w^2] + 
 16*G[0, w^2]*G[1, -w]*G[-w^(-1), 1, w^2] + 
 32*G[1, -w]^2*G[-w^(-1), 1, w^2] + ((16*I)/3)*Pi*G[1, w]*
  G[-w^(-1), 1, w^2] - ((28*I)/3)*Pi*G[1, w^2]*G[-w^(-1), 1, w^2] + 
 12*G[0, -w]*G[1, w^2]*G[-w^(-1), 1, w^2] + 
 (28*G[0, w]*G[1, w^2]*G[-w^(-1), 1, w^2])/3 + 
 164*G[0, w^2]*G[1, w^2]*G[-w^(-1), 1, w^2] + 
 (136*G[1, r7]*G[1, w^2]*G[-w^(-1), 1, w^2])/3 - 
 24*G[1, -w]*G[1, w^2]*G[-w^(-1), 1, w^2] - 
 (56*G[1, w]*G[1, w^2]*G[-w^(-1), 1, w^2])/3 - 
 136*G[1, w^2]^2*G[-w^(-1), 1, w^2] - (4*I)*Pi*G[r1, w]*G[-w^(-1), 1, w^2] - 
 (4*I)*Pi*G[r2, w]*G[-w^(-1), 1, w^2] + 8*G[0, -w]*G[r61, w^2]*
  G[-w^(-1), 1, w^2] + 72*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
 16*G[1, r7]*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
 16*G[1, -w]*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
 128*G[1, w^2]*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
 32*G[r61, w^2]^2*G[-w^(-1), 1, w^2] + 8*G[0, -w]*G[r62, w^2]*
  G[-w^(-1), 1, w^2] + 72*G[0, w^2]*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
 16*G[1, r7]*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 16*G[1, -w]*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 128*G[1, w^2]*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 64*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 32*G[r62, w^2]^2*G[-w^(-1), 1, w^2] + (2*I)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), 1, w^2] + 6*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 2*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 48*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 8*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 12*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 4*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 38*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 42*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 42*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 8*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), 1, w^2] - 
 16*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), 1, w^2] + 
 ((8*I)/3)*Pi*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 12*G[-1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 (8*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 - 
 26*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 (44*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 + 
 (16*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 + 
 54*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 14*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 14*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 5*G[-w^(-1), w^2]^2*G[-w^(-1), 1, w^2] + ((8*I)/3)*Pi*G[-w, w^2]*
  G[-w^(-1), 1, w^2] + 12*G[-1, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 24*G[0, -w]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 (8*G[0, w]*G[-w, w^2]*G[-w^(-1), 1, w^2])/3 - 
 26*G[0, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 (44*G[1, r7]*G[-w, w^2]*G[-w^(-1), 1, w^2])/3 + 
 48*G[1, -w]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 (16*G[1, w]*G[-w, w^2]*G[-w^(-1), 1, w^2])/3 + 
 78*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 14*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 14*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 27*G[w^(-2), w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 6*G[-w^(-1), w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 9*G[-w, w^2]^2*G[-w^(-1), 1, w^2] - (28*G[0, 0, w]*G[-w^(-1), 1, w^2])/3 + 
 28*G[0, 0, w^2]*G[-w^(-1), 1, w^2] + 8*G[0, 1, r7]*G[-w^(-1), 1, w^2] + 
 (8*G[0, 1, w]*G[-w^(-1), 1, w^2])/3 - 48*G[0, 1, w^2]*G[-w^(-1), 1, w^2] - 
 16*G[0, r61, w^2]*G[-w^(-1), 1, w^2] - 16*G[0, r62, w^2]*
  G[-w^(-1), 1, w^2] + 6*G[0, w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 6*G[0, -w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 8*G[0, -w, -w]*G[-w^(-1), 1, w^2] + 6*G[0, -w, w^2]*G[-w^(-1), 1, w^2] - 
 6*G[0, w^2, w^2]*G[-w^(-1), 1, w^2] + 16*G[1, 0, -w]*G[-w^(-1), 1, w^2] - 
 (16*G[1, 0, w]*G[-w^(-1), 1, w^2])/3 - 64*G[1, 0, w^2]*G[-w^(-1), 1, w^2] - 
 (32*G[1, 1, r7]*G[-w^(-1), 1, w^2])/3 - 32*G[1, 1, -w]*G[-w^(-1), 1, w^2] + 
 (32*G[1, 1, w]*G[-w^(-1), 1, w^2])/3 + 96*G[1, 1, w^2]*G[-w^(-1), 1, w^2] + 
 48*G[1, r61, w^2]*G[-w^(-1), 1, w^2] + 48*G[1, r62, w^2]*
  G[-w^(-1), 1, w^2] - 10*G[1, w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 22*G[1, -w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 16*G[1, -w, -w]*G[-w^(-1), 1, w^2] - 30*G[1, -w, w^2]*G[-w^(-1), 1, w^2] - 
 2*G[1, w^2, w^2]*G[-w^(-1), 1, w^2] + 4*G[r1, 0, w]*G[-w^(-1), 1, w^2] - 
 8*G[r1, 1, w]*G[-w^(-1), 1, w^2] + 4*G[r2, 0, w]*G[-w^(-1), 1, w^2] - 
 8*G[r2, 1, w]*G[-w^(-1), 1, w^2] - 36*G[r61, 0, w^2]*G[-w^(-1), 1, w^2] + 
 48*G[r61, 1, w^2]*G[-w^(-1), 1, w^2] + 24*G[r61, r61, w^2]*
  G[-w^(-1), 1, w^2] + 24*G[r61, r62, w^2]*G[-w^(-1), 1, w^2] - 
 6*G[r61, w^(-2), w^2]*G[-w^(-1), 1, w^2] - 6*G[r61, -w^(-1), w^2]*
  G[-w^(-1), 1, w^2] - 6*G[r61, -w, w^2]*G[-w^(-1), 1, w^2] + 
 6*G[r61, w^2, w^2]*G[-w^(-1), 1, w^2] - 36*G[r62, 0, w^2]*
  G[-w^(-1), 1, w^2] + 48*G[r62, 1, w^2]*G[-w^(-1), 1, w^2] + 
 24*G[r62, r61, w^2]*G[-w^(-1), 1, w^2] + 24*G[r62, r62, w^2]*
  G[-w^(-1), 1, w^2] - 6*G[r62, w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 6*G[r62, -w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 6*G[r62, -w, w^2]*G[-w^(-1), 1, w^2] + 6*G[r62, w^2, w^2]*
  G[-w^(-1), 1, w^2] + 26*G[w^(-2), 0, w^2]*G[-w^(-1), 1, w^2] - 
 16*G[w^(-2), 1, w^2]*G[-w^(-1), 1, w^2] - 26*G[w^(-2), r61, w^2]*
  G[-w^(-1), 1, w^2] - 26*G[w^(-2), r62, w^2]*G[-w^(-1), 1, w^2] + 
 4*G[w^(-2), -w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 12*G[w^(-2), -w, w^2]*G[-w^(-1), 1, w^2] + 12*G[-w^(-1), -1, w^2]*
  G[-w^(-1), 1, w^2] - 8*G[-w^(-1), 0, -w]*G[-w^(-1), 1, w^2] + 
 10*G[-w^(-1), 0, w^2]*G[-w^(-1), 1, w^2] + 
 16*G[-w^(-1), 1, -w]*G[-w^(-1), 1, w^2] - 8*G[-w^(-1), 1, w^2]^2 + 
 (Pi^2*G[-w^(-1), r51, w^2])/6 - 2*G[0, -w]^2*G[-w^(-1), r51, w^2] + 
 4*G[0, -w]*G[1, -w]*G[-w^(-1), r51, w^2] + 2*G[0, -w]*G[-w^(-1), -w]*
  G[-w^(-1), r51, w^2] - 4*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), r51, w^2] + 
 2*G[0, 0, -w]*G[-w^(-1), r51, w^2] - 4*G[0, 1, -w]*G[-w^(-1), r51, w^2] + 
 2*G[0, -w, -w]*G[-w^(-1), r51, w^2] - 4*G[1, -w, -w]*G[-w^(-1), r51, w^2] - 
 2*G[-w^(-1), 0, -w]*G[-w^(-1), r51, w^2] + 
 4*G[-w^(-1), 1, -w]*G[-w^(-1), r51, w^2] + 
 (-1/6*Pi^2 + 2*G[0, -w]^2 - 4*G[0, -w]*G[1, -w] - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] - 2*G[0, 0, -w] + 
   4*G[0, 1, -w] - 2*G[0, -w, -w] + 4*G[1, -w, -w] + 2*G[-w^(-1), 0, -w] - 
   4*G[-w^(-1), 1, -w])*G[-w^(-1), r51, z3] + (Pi^2*G[-w^(-1), r52, w^2])/6 - 
 2*G[0, -w]^2*G[-w^(-1), r52, w^2] + 4*G[0, -w]*G[1, -w]*
  G[-w^(-1), r52, w^2] + 2*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), r52, w^2] - 
 4*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), r52, w^2] + 
 2*G[0, 0, -w]*G[-w^(-1), r52, w^2] - 4*G[0, 1, -w]*G[-w^(-1), r52, w^2] + 
 2*G[0, -w, -w]*G[-w^(-1), r52, w^2] - 4*G[1, -w, -w]*G[-w^(-1), r52, w^2] - 
 2*G[-w^(-1), 0, -w]*G[-w^(-1), r52, w^2] + 
 4*G[-w^(-1), 1, -w]*G[-w^(-1), r52, w^2] + 
 (-1/6*Pi^2 + 2*G[0, -w]^2 - 4*G[0, -w]*G[1, -w] - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] - 2*G[0, 0, -w] + 
   4*G[0, 1, -w] - 2*G[0, -w, -w] + 4*G[1, -w, -w] + 2*G[-w^(-1), 0, -w] - 
   4*G[-w^(-1), 1, -w])*G[-w^(-1), r52, z3] - (Pi^2*G[-w^(-1), r61, w^2])/6 - 
 G[0, -w]^2*G[-w^(-1), r61, w^2] - 20*G[0, w^2]^2*G[-w^(-1), r61, w^2] - 
 7*G[0, w^2]*G[1, r7]*G[-w^(-1), r61, w^2] + 
 2*G[0, -w]*G[1, -w]*G[-w^(-1), r61, w^2] + 38*G[0, w^2]*G[1, w^2]*
  G[-w^(-1), r61, w^2] + 16*G[1, r7]*G[1, w^2]*G[-w^(-1), r61, w^2] - 
 32*G[1, w^2]^2*G[-w^(-1), r61, w^2] + 37*G[0, w^2]*G[r61, w^2]*
  G[-w^(-1), r61, w^2] + 8*G[1, r7]*G[r61, w^2]*G[-w^(-1), r61, w^2] - 
 24*G[1, w^2]*G[r61, w^2]*G[-w^(-1), r61, w^2] - 
 16*G[r61, w^2]^2*G[-w^(-1), r61, w^2] + 37*G[0, w^2]*G[r62, w^2]*
  G[-w^(-1), r61, w^2] + 8*G[1, r7]*G[r62, w^2]*G[-w^(-1), r61, w^2] - 
 24*G[1, w^2]*G[r62, w^2]*G[-w^(-1), r61, w^2] - 
 32*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), r61, w^2] - 
 16*G[r62, w^2]^2*G[-w^(-1), r61, w^2] + 
 (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/2 - 
 (27*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/2 - 
 (13*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/2 - 
 3*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] + 
 13*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] + 
 7*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] + 
 7*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] + 
 G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), r61, w^2] - 
 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), r61, w^2] - 
 (3*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/2 - 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/2 - 
 (5*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2] + 
 5*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2] - 
 (3*G[0, -w]*G[-w, w^2]*G[-w^(-1), r61, w^2])/2 - 
 (5*G[0, w^2]*G[-w, w^2]*G[-w^(-1), r61, w^2])/2 - 
 (5*G[1, r7]*G[-w, w^2]*G[-w^(-1), r61, w^2])/2 + 
 3*G[1, -w]*G[-w, w^2]*G[-w^(-1), r61, w^2] + 
 5*G[1, w^2]*G[-w, w^2]*G[-w^(-1), r61, w^2] + 
 G[0, 0, -w]*G[-w^(-1), r61, w^2] + 18*G[0, 0, w^2]*G[-w^(-1), r61, w^2] + 
 3*G[0, 1, r7]*G[-w^(-1), r61, w^2] - 2*G[0, 1, -w]*G[-w^(-1), r61, w^2] - 
 10*G[0, 1, w^2]*G[-w^(-1), r61, w^2] - 13*G[0, r61, w^2]*
  G[-w^(-1), r61, w^2] - 13*G[0, r62, w^2]*G[-w^(-1), r61, w^2] + 
 G[0, -w, -w]*G[-w^(-1), r61, w^2] - 7*G[0, w^2, w^2]*G[-w^(-1), r61, w^2] - 
 16*G[1, 0, w^2]*G[-w^(-1), r61, w^2] - 4*G[1, 1, r7]*G[-w^(-1), r61, w^2] + 
 16*G[1, 1, w^2]*G[-w^(-1), r61, w^2] + 
 8*G[1, r61, w^2]*G[-w^(-1), r61, w^2] + 
 8*G[1, r62, w^2]*G[-w^(-1), r61, w^2] - 
 2*G[1, -w, -w]*G[-w^(-1), r61, w^2] - 20*G[r61, 0, w^2]*
  G[-w^(-1), r61, w^2] + 8*G[r61, 1, w^2]*G[-w^(-1), r61, w^2] + 
 16*G[r61, r61, w^2]*G[-w^(-1), r61, w^2] + 
 16*G[r61, r62, w^2]*G[-w^(-1), r61, w^2] + 
 7*G[r61, w^2, w^2]*G[-w^(-1), r61, w^2] - 
 20*G[r62, 0, w^2]*G[-w^(-1), r61, w^2] + 
 8*G[r62, 1, w^2]*G[-w^(-1), r61, w^2] + 16*G[r62, r61, w^2]*
  G[-w^(-1), r61, w^2] + 16*G[r62, r62, w^2]*G[-w^(-1), r61, w^2] + 
 7*G[r62, w^2, w^2]*G[-w^(-1), r61, w^2] + 
 7*G[w^(-2), 0, w^2]*G[-w^(-1), r61, w^2] - 7*G[w^(-2), r61, w^2]*
  G[-w^(-1), r61, w^2] - 7*G[w^(-2), r62, w^2]*G[-w^(-1), r61, w^2] - 
 G[-w^(-1), 0, -w]*G[-w^(-1), r61, w^2] + 3*G[-w^(-1), 0, w^2]*
  G[-w^(-1), r61, w^2] + 2*G[-w^(-1), 1, -w]*G[-w^(-1), r61, w^2] - 
 6*G[-w^(-1), 1, w^2]*G[-w^(-1), r61, w^2] - (Pi^2*G[-w^(-1), r62, w^2])/6 - 
 G[0, -w]^2*G[-w^(-1), r62, w^2] - 20*G[0, w^2]^2*G[-w^(-1), r62, w^2] - 
 7*G[0, w^2]*G[1, r7]*G[-w^(-1), r62, w^2] + 
 2*G[0, -w]*G[1, -w]*G[-w^(-1), r62, w^2] + 38*G[0, w^2]*G[1, w^2]*
  G[-w^(-1), r62, w^2] + 16*G[1, r7]*G[1, w^2]*G[-w^(-1), r62, w^2] - 
 32*G[1, w^2]^2*G[-w^(-1), r62, w^2] + 37*G[0, w^2]*G[r61, w^2]*
  G[-w^(-1), r62, w^2] + 8*G[1, r7]*G[r61, w^2]*G[-w^(-1), r62, w^2] - 
 24*G[1, w^2]*G[r61, w^2]*G[-w^(-1), r62, w^2] - 
 16*G[r61, w^2]^2*G[-w^(-1), r62, w^2] + 37*G[0, w^2]*G[r62, w^2]*
  G[-w^(-1), r62, w^2] + 8*G[1, r7]*G[r62, w^2]*G[-w^(-1), r62, w^2] - 
 24*G[1, w^2]*G[r62, w^2]*G[-w^(-1), r62, w^2] - 
 32*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), r62, w^2] - 
 16*G[r62, w^2]^2*G[-w^(-1), r62, w^2] + 
 (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/2 - 
 (27*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/2 - 
 (13*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/2 - 
 3*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] + 
 13*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] + 
 7*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] + 
 7*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] + 
 G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), r62, w^2] - 
 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), r62, w^2] - 
 (3*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/2 - 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/2 - 
 (5*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2] + 
 5*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2] - 
 (3*G[0, -w]*G[-w, w^2]*G[-w^(-1), r62, w^2])/2 - 
 (5*G[0, w^2]*G[-w, w^2]*G[-w^(-1), r62, w^2])/2 - 
 (5*G[1, r7]*G[-w, w^2]*G[-w^(-1), r62, w^2])/2 + 
 3*G[1, -w]*G[-w, w^2]*G[-w^(-1), r62, w^2] + 
 5*G[1, w^2]*G[-w, w^2]*G[-w^(-1), r62, w^2] + 
 G[0, 0, -w]*G[-w^(-1), r62, w^2] + 18*G[0, 0, w^2]*G[-w^(-1), r62, w^2] + 
 3*G[0, 1, r7]*G[-w^(-1), r62, w^2] - 2*G[0, 1, -w]*G[-w^(-1), r62, w^2] - 
 10*G[0, 1, w^2]*G[-w^(-1), r62, w^2] - 13*G[0, r61, w^2]*
  G[-w^(-1), r62, w^2] - 13*G[0, r62, w^2]*G[-w^(-1), r62, w^2] + 
 G[0, -w, -w]*G[-w^(-1), r62, w^2] - 7*G[0, w^2, w^2]*G[-w^(-1), r62, w^2] - 
 16*G[1, 0, w^2]*G[-w^(-1), r62, w^2] - 4*G[1, 1, r7]*G[-w^(-1), r62, w^2] + 
 16*G[1, 1, w^2]*G[-w^(-1), r62, w^2] + 
 8*G[1, r61, w^2]*G[-w^(-1), r62, w^2] + 
 8*G[1, r62, w^2]*G[-w^(-1), r62, w^2] - 
 2*G[1, -w, -w]*G[-w^(-1), r62, w^2] - 20*G[r61, 0, w^2]*
  G[-w^(-1), r62, w^2] + 8*G[r61, 1, w^2]*G[-w^(-1), r62, w^2] + 
 16*G[r61, r61, w^2]*G[-w^(-1), r62, w^2] + 
 16*G[r61, r62, w^2]*G[-w^(-1), r62, w^2] + 
 7*G[r61, w^2, w^2]*G[-w^(-1), r62, w^2] - 
 20*G[r62, 0, w^2]*G[-w^(-1), r62, w^2] + 
 8*G[r62, 1, w^2]*G[-w^(-1), r62, w^2] + 16*G[r62, r61, w^2]*
  G[-w^(-1), r62, w^2] + 16*G[r62, r62, w^2]*G[-w^(-1), r62, w^2] + 
 7*G[r62, w^2, w^2]*G[-w^(-1), r62, w^2] + 
 7*G[w^(-2), 0, w^2]*G[-w^(-1), r62, w^2] - 7*G[w^(-2), r61, w^2]*
  G[-w^(-1), r62, w^2] - 7*G[w^(-2), r62, w^2]*G[-w^(-1), r62, w^2] - 
 G[-w^(-1), 0, -w]*G[-w^(-1), r62, w^2] + 3*G[-w^(-1), 0, w^2]*
  G[-w^(-1), r62, w^2] + 2*G[-w^(-1), 1, -w]*G[-w^(-1), r62, w^2] - 
 6*G[-w^(-1), 1, w^2]*G[-w^(-1), r62, w^2] + 
 (3*G[0, -w]^2*G[-w^(-1), w^(-2), w^2])/2 - 
 ((7*I)/3)*Pi*G[0, w]*G[-w^(-1), w^(-2), w^2] - 
 (G[0, -w]*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 2*G[0, w]*G[0, w^2]*G[-w^(-1), w^(-2), w^2] + 
 12*G[0, w^2]^2*G[-w^(-1), w^(-2), w^2] + 6*G[0, w^2]*G[1, r7]*
  G[-w^(-1), w^(-2), w^2] - 3*G[0, -w]*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 
 G[0, w^2]*G[1, -w]*G[-w^(-1), w^(-2), w^2] - 
 ((4*I)/3)*Pi*G[1, w]*G[-w^(-1), w^(-2), w^2] + 
 (3*I)*Pi*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (13*G[0, -w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 3*G[0, w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2] - 
 (57*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (19*G[1, r7]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 13*G[1, -w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
 6*G[1, w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
 13*G[1, w^2]^2*G[-w^(-1), w^(-2), w^2] + 
 (3*I)*Pi*G[r1, w]*G[-w^(-1), w^(-2), w^2] + 
 (3*I)*Pi*G[r2, w]*G[-w^(-1), w^(-2), w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (33*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (13*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 23*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 4*G[r61, w^2]^2*G[-w^(-1), w^(-2), w^2] + 
 (3*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (33*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (13*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 23*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 8*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 4*G[r62, w^2]^2*G[-w^(-1), w^(-2), w^2] - (I/2)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), w^(-2), w^2] - (3*G[0, -w]*G[w^(-2), w^2]*
   G[-w^(-1), w^(-2), w^2])/4 + 
 (G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 (15*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/4 + 
 (5*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/4 + 
 (3*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2] - 
 (3*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 3*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2] - 
 3*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2] - 
 (3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^(-2), w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^(-2), w^2] - 
 I*Pi*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2] - 
 (11*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2] + 
 3*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2] + 
 4*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2] + 
 11*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2] - 
 2*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2] - 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2] - 
 I*Pi*G[-w, w^2]*G[-w^(-1), w^(-2), w^2] - 
 (3*G[0, -w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 G[0, w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2] + 
 3*G[0, w^2]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2] + 
 4*G[1, r7]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2] + 
 3*G[1, -w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2] - 
 2*G[1, w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2] - 
 6*G[1, w^2]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2] - 
 (3*G[0, 0, -w]*G[-w^(-1), w^(-2), w^2])/2 + 
 (31*G[0, 0, w]*G[-w^(-1), w^(-2), w^2])/3 - 
 (23*G[0, 0, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (G[0, 1, r7]*G[-w^(-1), w^(-2), w^2])/2 + 
 3*G[0, 1, -w]*G[-w^(-1), w^(-2), w^2] - 
 (14*G[0, 1, w]*G[-w^(-1), w^(-2), w^2])/3 + 
 11*G[0, 1, w^2]*G[-w^(-1), w^(-2), w^2] + 
 6*G[0, r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 6*G[0, r62, w^2]*G[-w^(-1), w^(-2), w^2] - 
 (3*G[0, -w, -w]*G[-w^(-1), w^(-2), w^2])/2 + 
 3*G[0, w^2, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (4*G[1, 0, w]*G[-w^(-1), w^(-2), w^2])/3 + 
 10*G[1, 0, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (2*G[1, 1, r7]*G[-w^(-1), w^(-2), w^2])/3 - 
 (8*G[1, 1, w]*G[-w^(-1), w^(-2), w^2])/3 - 
 10*G[1, r61, w^2]*G[-w^(-1), w^(-2), w^2] - 
 10*G[1, r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 3*G[1, -w, -w]*G[-w^(-1), w^(-2), w^2] - 
 3*G[r1, 0, w]*G[-w^(-1), w^(-2), w^2] + 
 6*G[r1, 1, w]*G[-w^(-1), w^(-2), w^2] - 
 3*G[r2, 0, w]*G[-w^(-1), w^(-2), w^2] + 
 6*G[r2, 1, w]*G[-w^(-1), w^(-2), w^2] + 
 9*G[r61, 0, w^2]*G[-w^(-1), w^(-2), w^2] - 
 10*G[r61, 1, w^2]*G[-w^(-1), w^(-2), w^2] - 
 4*G[r61, r61, w^2]*G[-w^(-1), w^(-2), w^2] - 
 4*G[r61, r62, w^2]*G[-w^(-1), w^(-2), w^2] - 
 3*G[r61, w^2, w^2]*G[-w^(-1), w^(-2), w^2] + 
 9*G[r62, 0, w^2]*G[-w^(-1), w^(-2), w^2] - 
 10*G[r62, 1, w^2]*G[-w^(-1), w^(-2), w^2] - 
 4*G[r62, r61, w^2]*G[-w^(-1), w^(-2), w^2] - 
 4*G[r62, r62, w^2]*G[-w^(-1), w^(-2), w^2] - 
 3*G[r62, w^2, w^2]*G[-w^(-1), w^(-2), w^2] - 
 3*G[w^(-2), 0, w^2]*G[-w^(-1), w^(-2), w^2] + 
 3*G[w^(-2), r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 3*G[w^(-2), r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (3*G[-w^(-1), 0, -w]*G[-w^(-1), w^(-2), w^2])/2 + 
 (5*G[-w^(-1), 0, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 3*G[-w^(-1), 1, -w]*G[-w^(-1), w^(-2), w^2] - 
 5*G[-w^(-1), 1, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (Pi^2*G[-w^(-1), -w^(-1), w^2])/6 - (3*G[0, -w]^2*G[-w^(-1), -w^(-1), w^2])/
  2 - (I/3)*Pi*G[0, w]*G[-w^(-1), -w^(-1), w^2] - 
 (3*G[0, -w]*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 G[0, w]*G[0, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 4*G[0, w^2]^2*G[-w^(-1), -w^(-1), w^2] + 3*G[0, w^2]*G[1, r7]*
  G[-w^(-1), -w^(-1), w^2] + 11*G[0, -w]*G[1, -w]*G[-w^(-1), -w^(-1), w^2] + 
 3*G[0, w^2]*G[1, -w]*G[-w^(-1), -w^(-1), w^2] - 
 16*G[1, -w]^2*G[-w^(-1), -w^(-1), w^2] - ((4*I)/3)*Pi*G[1, w]*
  G[-w^(-1), -w^(-1), w^2] + ((5*I)/3)*Pi*G[1, w^2]*
  G[-w^(-1), -w^(-1), w^2] + (5*G[0, -w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/
  2 - (5*G[0, w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (37*G[0, w^2]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 (73*G[1, r7]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/6 - 
 5*G[1, -w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (10*G[1, w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 21*G[1, w^2]^2*G[-w^(-1), -w^(-1), w^2] + 
 I*Pi*G[r1, w]*G[-w^(-1), -w^(-1), w^2] + 
 I*Pi*G[r2, w]*G[-w^(-1), -w^(-1), w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 (7*G[0, w^2]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 (5*G[1, r7]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 7*G[1, w^2]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (3*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 (7*G[0, w^2]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 (5*G[1, r7]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 7*G[1, w^2]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (I/2)*Pi*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (9*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/4 + 
 (G[0, w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
 (9*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/4 + 
 (11*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/4 + 
 (9*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 G[1, w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (9*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 (5*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), -w^(-1), w^2])/2 + 
 5*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), -w^(-1), w^2] - 
 (I/3)*Pi*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
 (17*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/6 - 
 (2*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 5*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (I/3)*Pi*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 2*G[0, -w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (G[0, w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (5*G[0, w^2]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
 (17*G[1, r7]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/6 - 
 4*G[1, -w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (2*G[1, w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 5*G[1, w^2]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (3*G[0, 0, -w]*G[-w^(-1), -w^(-1), w^2])/2 + 
 (10*G[0, 0, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (5*G[0, 0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 (7*G[0, 1, r7]*G[-w^(-1), -w^(-1), w^2])/2 - 
 3*G[0, 1, -w]*G[-w^(-1), -w^(-1), w^2] - 
 (2*G[0, 1, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
 3*G[0, 1, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[0, r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[0, r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (5*G[0, -w, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
 8*G[1, 0, -w]*G[-w^(-1), -w^(-1), w^2] + 
 (4*G[1, 0, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
 10*G[1, 0, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (14*G[1, 1, r7]*G[-w^(-1), -w^(-1), w^2])/3 + 
 16*G[1, 1, -w]*G[-w^(-1), -w^(-1), w^2] - 
 (8*G[1, 1, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
 16*G[1, 1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[1, r61, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[1, r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 5*G[1, -w, -w]*G[-w^(-1), -w^(-1), w^2] - 
 G[r1, 0, w]*G[-w^(-1), -w^(-1), w^2] + 
 2*G[r1, 1, w]*G[-w^(-1), -w^(-1), w^2] - 
 G[r2, 0, w]*G[-w^(-1), -w^(-1), w^2] + 
 2*G[r2, 1, w]*G[-w^(-1), -w^(-1), w^2] + 
 G[r61, 0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[r61, 1, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[r62, 0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[r62, 1, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (5*G[-w^(-1), 0, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
 (5*G[-w^(-1), 0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 5*G[-w^(-1), 1, -w]*G[-w^(-1), -w^(-1), w^2] + 
 5*G[-w^(-1), 1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (5*Pi^2*G[-w^(-1), -w, w^2])/6 + (17*G[0, -w]^2*G[-w^(-1), -w, w^2])/2 - 
 ((13*I)/3)*Pi*G[0, w]*G[-w^(-1), -w, w^2] + 
 (G[0, -w]*G[0, w^2]*G[-w^(-1), -w, w^2])/2 - 
 3*G[0, w]*G[0, w^2]*G[-w^(-1), -w, w^2] + 
 4*G[0, w^2]^2*G[-w^(-1), -w, w^2] + 3*G[0, w^2]*G[1, r7]*
  G[-w^(-1), -w, w^2] - 25*G[0, -w]*G[1, -w]*G[-w^(-1), -w, w^2] - 
 G[0, w^2]*G[1, -w]*G[-w^(-1), -w, w^2] + 16*G[1, -w]^2*G[-w^(-1), -w, w^2] - 
 ((4*I)/3)*Pi*G[1, w]*G[-w^(-1), -w, w^2] + ((5*I)/3)*Pi*G[1, w^2]*
  G[-w^(-1), -w, w^2] - (3*G[0, -w]*G[1, w^2]*G[-w^(-1), -w, w^2])/2 - 
 (5*G[0, w]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (37*G[0, w^2]*G[1, w^2]*G[-w^(-1), -w, w^2])/2 - 
 (73*G[1, r7]*G[1, w^2]*G[-w^(-1), -w, w^2])/6 + 
 3*G[1, -w]*G[1, w^2]*G[-w^(-1), -w, w^2] + 
 (10*G[1, w]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 + 
 21*G[1, w^2]^2*G[-w^(-1), -w, w^2] + (5*I)*Pi*G[r1, w]*G[-w^(-1), -w, w^2] + 
 (5*I)*Pi*G[r2, w]*G[-w^(-1), -w, w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w, w^2])/2 - 
 (7*G[0, w^2]*G[r61, w^2]*G[-w^(-1), -w, w^2])/2 - 
 (5*G[1, r7]*G[r61, w^2]*G[-w^(-1), -w, w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w, w^2] + 
 7*G[1, w^2]*G[r61, w^2]*G[-w^(-1), -w, w^2] + 
 (3*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w, w^2])/2 - 
 (7*G[0, w^2]*G[r62, w^2]*G[-w^(-1), -w, w^2])/2 - 
 (5*G[1, r7]*G[r62, w^2]*G[-w^(-1), -w, w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w, w^2] + 
 7*G[1, w^2]*G[r62, w^2]*G[-w^(-1), -w, w^2] - 
 (I/2)*Pi*G[w^(-2), w^2]*G[-w^(-1), -w, w^2] + 
 (7*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/4 + 
 (G[0, w]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/2 + 
 (9*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/4 + 
 (11*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/4 - 
 (7*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/2 - 
 G[1, w]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2] - 
 (9*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/2 - 
 (9*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), -w, w^2])/2 + 
 9*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), -w, w^2] - 
 (I/3)*Pi*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2] + 
 (G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/3 + 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/2 + 
 (17*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/6 + 
 4*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2] - 
 (2*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/3 - 
 5*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2] - 
 (I/3)*Pi*G[-w, w^2]*G[-w^(-1), -w, w^2] - 4*G[0, -w]*G[-w, w^2]*
  G[-w^(-1), -w, w^2] + (G[0, w]*G[-w, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (5*G[0, w^2]*G[-w, w^2]*G[-w^(-1), -w, w^2])/2 + 
 (17*G[1, r7]*G[-w, w^2]*G[-w^(-1), -w, w^2])/6 + 
 8*G[1, -w]*G[-w, w^2]*G[-w^(-1), -w, w^2] - 
 (2*G[1, w]*G[-w, w^2]*G[-w^(-1), -w, w^2])/3 - 
 5*G[1, w^2]*G[-w, w^2]*G[-w^(-1), -w, w^2] - 
 (17*G[0, 0, -w]*G[-w^(-1), -w, w^2])/2 + (22*G[0, 0, w]*G[-w^(-1), -w, w^2])/
  3 - (9*G[0, 0, w^2]*G[-w^(-1), -w, w^2])/2 - 
 (7*G[0, 1, r7]*G[-w^(-1), -w, w^2])/2 + 17*G[0, 1, -w]*G[-w^(-1), -w, w^2] - 
 (26*G[0, 1, w]*G[-w^(-1), -w, w^2])/3 + 7*G[0, 1, w^2]*G[-w^(-1), -w, w^2] + 
 G[0, r61, w^2]*G[-w^(-1), -w, w^2] + G[0, r62, w^2]*G[-w^(-1), -w, w^2] - 
 (9*G[0, -w, -w]*G[-w^(-1), -w, w^2])/2 + 8*G[1, 0, -w]*G[-w^(-1), -w, w^2] + 
 (4*G[1, 0, w]*G[-w^(-1), -w, w^2])/3 + 10*G[1, 0, w^2]*G[-w^(-1), -w, w^2] + 
 (14*G[1, 1, r7]*G[-w^(-1), -w, w^2])/3 - 
 16*G[1, 1, -w]*G[-w^(-1), -w, w^2] - (8*G[1, 1, w]*G[-w^(-1), -w, w^2])/3 - 
 16*G[1, 1, w^2]*G[-w^(-1), -w, w^2] - 2*G[1, r61, w^2]*G[-w^(-1), -w, w^2] - 
 2*G[1, r62, w^2]*G[-w^(-1), -w, w^2] + 9*G[1, -w, -w]*G[-w^(-1), -w, w^2] - 
 5*G[r1, 0, w]*G[-w^(-1), -w, w^2] + 10*G[r1, 1, w]*G[-w^(-1), -w, w^2] - 
 5*G[r2, 0, w]*G[-w^(-1), -w, w^2] + 10*G[r2, 1, w]*G[-w^(-1), -w, w^2] + 
 G[r61, 0, w^2]*G[-w^(-1), -w, w^2] - 2*G[r61, 1, w^2]*G[-w^(-1), -w, w^2] + 
 G[r62, 0, w^2]*G[-w^(-1), -w, w^2] - 2*G[r62, 1, w^2]*G[-w^(-1), -w, w^2] + 
 (9*G[-w^(-1), 0, -w]*G[-w^(-1), -w, w^2])/2 + 
 (3*G[-w^(-1), 0, w^2]*G[-w^(-1), -w, w^2])/2 - 
 9*G[-w^(-1), 1, -w]*G[-w^(-1), -w, w^2] - 3*G[-w^(-1), 1, w^2]*
  G[-w^(-1), -w, w^2] - (G[0, -w]^2*G[-w^(-1), w^2, w^2])/2 - 
 (I/3)*Pi*G[0, w]*G[-w^(-1), w^2, w^2] - 3*G[0, -w]*G[0, w^2]*
  G[-w^(-1), w^2, w^2] - 4*G[0, w]*G[0, w^2]*G[-w^(-1), w^2, w^2] + 
 (21*G[0, w^2]^2*G[-w^(-1), w^2, w^2])/2 + 
 (9*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2, w^2])/2 + 
 G[0, -w]*G[1, -w]*G[-w^(-1), w^2, w^2] + 6*G[0, w^2]*G[1, -w]*
  G[-w^(-1), w^2, w^2] - ((4*I)/3)*Pi*G[1, w]*G[-w^(-1), w^2, w^2] - 
 G[0, -w]*G[1, w^2]*G[-w^(-1), w^2, w^2] - 18*G[0, w^2]*G[1, w^2]*
  G[-w^(-1), w^2, w^2] + G[1, r7]*G[1, w^2]*G[-w^(-1), w^2, w^2] + 
 2*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2, w^2] - 
 2*G[1, w^2]^2*G[-w^(-1), w^2, w^2] + I*Pi*G[r1, w]*G[-w^(-1), w^2, w^2] + 
 I*Pi*G[r2, w]*G[-w^(-1), w^2, w^2] - 15*G[0, w^2]*G[r61, w^2]*
  G[-w^(-1), w^2, w^2] - 5*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2, w^2] + 
 20*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2, w^2] + 
 4*G[r61, w^2]^2*G[-w^(-1), w^2, w^2] - 15*G[0, w^2]*G[r62, w^2]*
  G[-w^(-1), w^2, w^2] - 5*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2, w^2] + 
 20*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2, w^2] + 
 8*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2, w^2] + 
 4*G[r62, w^2]^2*G[-w^(-1), w^2, w^2] + (I/6)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), w^2, w^2] + (5*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/4 - 
 (G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/6 + 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/4 - 
 (17*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/12 - 
 (5*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (5*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/2 - 
 3*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2] - 
 3*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2] + 
 (G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2, w^2])/2 - 
 G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2, w^2] - 
 (I/6)*Pi*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/4 + 
 (G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/6 + 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/4 + 
 (17*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/12 + 
 (7*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/2 - 
 (G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (5*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/2 - 
 (I/6)*Pi*G[-w, w^2]*G[-w^(-1), w^2, w^2] + 
 (25*G[0, -w]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/4 + 
 (G[0, w]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/6 + 
 (5*G[0, w^2]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/4 + 
 (17*G[1, r7]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/12 - 
 (25*G[1, -w]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/2 - 
 (G[1, w]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (5*G[1, w^2]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (G[0, 0, -w]*G[-w^(-1), w^2, w^2])/2 + (G[0, 0, w]*G[-w^(-1), w^2, w^2])/3 - 
 (15*G[0, 0, w^2]*G[-w^(-1), w^2, w^2])/2 - 
 (G[0, 1, r7]*G[-w^(-1), w^2, w^2])/2 - G[0, 1, -w]*G[-w^(-1), w^2, w^2] - 
 (2*G[0, 1, w]*G[-w^(-1), w^2, w^2])/3 + 
 3*G[0, 1, w^2]*G[-w^(-1), w^2, w^2] + 6*G[0, r61, w^2]*
  G[-w^(-1), w^2, w^2] + 6*G[0, r62, w^2]*G[-w^(-1), w^2, w^2] + 
 (G[0, -w, -w]*G[-w^(-1), w^2, w^2])/2 + 
 3*G[0, w^2, w^2]*G[-w^(-1), w^2, w^2] + (4*G[1, 0, w]*G[-w^(-1), w^2, w^2])/
  3 + 10*G[1, 0, w^2]*G[-w^(-1), w^2, w^2] + 
 (2*G[1, 1, r7]*G[-w^(-1), w^2, w^2])/3 - (8*G[1, 1, w]*G[-w^(-1), w^2, w^2])/
  3 - 10*G[1, r61, w^2]*G[-w^(-1), w^2, w^2] - 
 10*G[1, r62, w^2]*G[-w^(-1), w^2, w^2] - G[1, -w, -w]*G[-w^(-1), w^2, w^2] - 
 G[r1, 0, w]*G[-w^(-1), w^2, w^2] + 2*G[r1, 1, w]*G[-w^(-1), w^2, w^2] - 
 G[r2, 0, w]*G[-w^(-1), w^2, w^2] + 2*G[r2, 1, w]*G[-w^(-1), w^2, w^2] + 
 9*G[r61, 0, w^2]*G[-w^(-1), w^2, w^2] - 10*G[r61, 1, w^2]*
  G[-w^(-1), w^2, w^2] - 4*G[r61, r61, w^2]*G[-w^(-1), w^2, w^2] - 
 4*G[r61, r62, w^2]*G[-w^(-1), w^2, w^2] - 
 3*G[r61, w^2, w^2]*G[-w^(-1), w^2, w^2] + 
 9*G[r62, 0, w^2]*G[-w^(-1), w^2, w^2] - 10*G[r62, 1, w^2]*
  G[-w^(-1), w^2, w^2] - 4*G[r62, r61, w^2]*G[-w^(-1), w^2, w^2] - 
 4*G[r62, r62, w^2]*G[-w^(-1), w^2, w^2] - 
 3*G[r62, w^2, w^2]*G[-w^(-1), w^2, w^2] - 
 3*G[w^(-2), 0, w^2]*G[-w^(-1), w^2, w^2] + 3*G[w^(-2), r61, w^2]*
  G[-w^(-1), w^2, w^2] + 3*G[w^(-2), r62, w^2]*G[-w^(-1), w^2, w^2] - 
 (G[-w^(-1), 0, -w]*G[-w^(-1), w^2, w^2])/2 + 
 (G[-w^(-1), 0, w^2]*G[-w^(-1), w^2, w^2])/2 + 
 G[-w^(-1), 1, -w]*G[-w^(-1), w^2, w^2] - G[-w^(-1), 1, w^2]*
  G[-w^(-1), w^2, w^2] - Pi^2*G[-w, -1, w^2] - 
 (6*I)*Pi*G[0, w]*G[-w, -1, w^2] - 6*G[0, w]*G[0, w^2]*G[-w, -1, w^2] + 
 (6*I)*Pi*G[r1, w]*G[-w, -1, w^2] + (6*I)*Pi*G[r2, w]*G[-w, -1, w^2] - 
 6*G[0, -w]*G[-w^(-1), w^2]*G[-w, -1, w^2] + 12*G[1, -w]*G[-w^(-1), w^2]*
  G[-w, -1, w^2] + 6*G[0, -w]*G[-w, w^2]*G[-w, -1, w^2] - 
 12*G[1, -w]*G[-w, w^2]*G[-w, -1, w^2] + 18*G[0, 0, w]*G[-w, -1, w^2] - 
 12*G[0, 1, w]*G[-w, -1, w^2] - 6*G[r1, 0, w]*G[-w, -1, w^2] + 
 12*G[r1, 1, w]*G[-w, -1, w^2] - 6*G[r2, 0, w]*G[-w, -1, w^2] + 
 12*G[r2, 1, w]*G[-w, -1, w^2] + 6*G[-w^(-1), 0, w^2]*G[-w, -1, w^2] - 
 12*G[-w^(-1), 1, w^2]*G[-w, -1, w^2] + (Pi^2*G[-w, 0, w^2])/3 - 
 G[0, -w]^2*G[-w, 0, w^2] + 7*G[0, -w]*G[0, w^2]*G[-w, 0, w^2] + 
 24*G[0, w^2]^2*G[-w, 0, w^2] + 6*G[0, w^2]*G[1, r7]*G[-w, 0, w^2] + 
 10*G[0, -w]*G[1, -w]*G[-w, 0, w^2] - 14*G[0, w^2]*G[1, -w]*G[-w, 0, w^2] - 
 16*G[1, -w]^2*G[-w, 0, w^2] - 13*G[0, -w]*G[1, w^2]*G[-w, 0, w^2] - 
 2*G[0, w]*G[1, w^2]*G[-w, 0, w^2] - 73*G[0, w^2]*G[1, w^2]*G[-w, 0, w^2] - 
 17*G[1, r7]*G[1, w^2]*G[-w, 0, w^2] + 26*G[1, -w]*G[1, w^2]*G[-w, 0, w^2] + 
 66*G[1, w^2]^2*G[-w, 0, w^2] - 7*G[0, -w]*G[r61, w^2]*G[-w, 0, w^2] - 
 53*G[0, w^2]*G[r61, w^2]*G[-w, 0, w^2] - 7*G[1, r7]*G[r61, w^2]*
  G[-w, 0, w^2] + 14*G[1, -w]*G[r61, w^2]*G[-w, 0, w^2] + 
 58*G[1, w^2]*G[r61, w^2]*G[-w, 0, w^2] + 28*G[r61, w^2]^2*G[-w, 0, w^2] - 
 7*G[0, -w]*G[r62, w^2]*G[-w, 0, w^2] - 53*G[0, w^2]*G[r62, w^2]*
  G[-w, 0, w^2] - 7*G[1, r7]*G[r62, w^2]*G[-w, 0, w^2] + 
 14*G[1, -w]*G[r62, w^2]*G[-w, 0, w^2] + 58*G[1, w^2]*G[r62, w^2]*
  G[-w, 0, w^2] + 56*G[r61, w^2]*G[r62, w^2]*G[-w, 0, w^2] + 
 28*G[r62, w^2]^2*G[-w, 0, w^2] - (7*G[0, -w]*G[w^(-2), w^2]*G[-w, 0, w^2])/
  2 + 2*G[0, w]*G[w^(-2), w^2]*G[-w, 0, w^2] + 
 (63*G[0, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2])/2 + 
 (13*G[1, r7]*G[w^(-2), w^2]*G[-w, 0, w^2])/2 + 
 7*G[1, -w]*G[w^(-2), w^2]*G[-w, 0, w^2] - 22*G[1, w^2]*G[w^(-2), w^2]*
  G[-w, 0, w^2] - 25*G[r61, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2] - 
 25*G[r62, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2] - 
 3*G[0, -w]*G[-w^(-1), -w]*G[-w, 0, w^2] + 6*G[1, -w]*G[-w^(-1), -w]*
  G[-w, 0, w^2] - 6*G[-1, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
 16*G[0, -w]*G[-w^(-1), w^2]*G[-w, 0, w^2] - 3*G[0, w]*G[-w^(-1), w^2]*
  G[-w, 0, w^2] + 10*G[0, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
 3*G[1, r7]*G[-w^(-1), w^2]*G[-w, 0, w^2] - 32*G[1, -w]*G[-w^(-1), w^2]*
  G[-w, 0, w^2] - 33*G[1, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
 7*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
 7*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
 (15*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2])/2 + 
 (9*G[-w^(-1), w^2]^2*G[-w, 0, w^2])/2 + 6*G[-1, w^2]*G[-w, w^2]*
  G[-w, 0, w^2] + 4*G[0, -w]*G[-w, w^2]*G[-w, 0, w^2] + 
 G[0, w]*G[-w, w^2]*G[-w, 0, w^2] + 10*G[0, w^2]*G[-w, w^2]*G[-w, 0, w^2] + 
 3*G[1, r7]*G[-w, w^2]*G[-w, 0, w^2] - 8*G[1, -w]*G[-w, w^2]*G[-w, 0, w^2] - 
 21*G[1, w^2]*G[-w, w^2]*G[-w, 0, w^2] - 7*G[r61, w^2]*G[-w, w^2]*
  G[-w, 0, w^2] - 7*G[r62, w^2]*G[-w, w^2]*G[-w, 0, w^2] + 
 (3*G[w^(-2), w^2]*G[-w, w^2]*G[-w, 0, w^2])/2 + 
 3*G[-w^(-1), w^2]*G[-w, w^2]*G[-w, 0, w^2] + (5*G[-w, w^2]^2*G[-w, 0, w^2])/
  2 + 6*G[-1, 0, w]*G[-w, 0, w^2] + G[0, 0, -w]*G[-w, 0, w^2] - 
 G[0, 0, w]*G[-w, 0, w^2] - 19*G[0, 0, w^2]*G[-w, 0, w^2] - 
 3*G[0, 1, r7]*G[-w, 0, w^2] - 2*G[0, 1, -w]*G[-w, 0, w^2] + 
 22*G[0, 1, w^2]*G[-w, 0, w^2] + 14*G[0, r61, w^2]*G[-w, 0, w^2] + 
 14*G[0, r62, w^2]*G[-w, 0, w^2] - 3*G[0, w^(-2), w^2]*G[-w, 0, w^2] - 
 3*G[0, -w^(-1), w^2]*G[-w, 0, w^2] - 3*G[0, -w, -w]*G[-w, 0, w^2] - 
 3*G[0, -w, w^2]*G[-w, 0, w^2] + 7*G[0, w^2, w^2]*G[-w, 0, w^2] - 
 8*G[1, 0, -w]*G[-w, 0, w^2] + 2*G[1, 0, w]*G[-w, 0, w^2] + 
 28*G[1, 0, w^2]*G[-w, 0, w^2] + 4*G[1, 1, r7]*G[-w, 0, w^2] + 
 16*G[1, 1, -w]*G[-w, 0, w^2] - 48*G[1, 1, w^2]*G[-w, 0, w^2] - 
 20*G[1, r61, w^2]*G[-w, 0, w^2] - 20*G[1, r62, w^2]*G[-w, 0, w^2] + 
 G[1, w^(-2), w^2]*G[-w, 0, w^2] + 15*G[1, -w^(-1), w^2]*G[-w, 0, w^2] + 
 6*G[1, -w, -w]*G[-w, 0, w^2] + 11*G[1, -w, w^2]*G[-w, 0, w^2] + 
 5*G[1, w^2, w^2]*G[-w, 0, w^2] + 28*G[r61, 0, w^2]*G[-w, 0, w^2] - 
 20*G[r61, 1, w^2]*G[-w, 0, w^2] - 24*G[r61, r61, w^2]*G[-w, 0, w^2] - 
 24*G[r61, r62, w^2]*G[-w, 0, w^2] + 3*G[r61, w^(-2), w^2]*G[-w, 0, w^2] + 
 3*G[r61, -w^(-1), w^2]*G[-w, 0, w^2] + 3*G[r61, -w, w^2]*G[-w, 0, w^2] - 
 7*G[r61, w^2, w^2]*G[-w, 0, w^2] + 28*G[r62, 0, w^2]*G[-w, 0, w^2] - 
 20*G[r62, 1, w^2]*G[-w, 0, w^2] - 24*G[r62, r61, w^2]*G[-w, 0, w^2] - 
 24*G[r62, r62, w^2]*G[-w, 0, w^2] + 3*G[r62, w^(-2), w^2]*G[-w, 0, w^2] + 
 3*G[r62, -w^(-1), w^2]*G[-w, 0, w^2] + 3*G[r62, -w, w^2]*G[-w, 0, w^2] - 
 7*G[r62, w^2, w^2]*G[-w, 0, w^2] - 17*G[w^(-2), 0, w^2]*G[-w, 0, w^2] + 
 8*G[w^(-2), 1, w^2]*G[-w, 0, w^2] + 17*G[w^(-2), r61, w^2]*G[-w, 0, w^2] + 
 17*G[w^(-2), r62, w^2]*G[-w, 0, w^2] - 6*G[w^(-2), -w^(-1), w^2]*
  G[-w, 0, w^2] - 2*G[w^(-2), -w, w^2]*G[-w, 0, w^2] + 
 6*G[-w^(-1), -1, w^2]*G[-w, 0, w^2] + 3*G[-w^(-1), 0, -w]*G[-w, 0, w^2] - 
 6*G[-w^(-1), 0, w^2]*G[-w, 0, w^2] - 6*G[-w^(-1), 1, -w]*G[-w, 0, w^2] + 
 18*G[-w^(-1), 1, w^2]*G[-w, 0, w^2] + 3*G[-w^(-1), r61, w^2]*G[-w, 0, w^2] + 
 3*G[-w^(-1), r62, w^2]*G[-w, 0, w^2] - 
 (3*G[-w^(-1), w^(-2), w^2]*G[-w, 0, w^2])/2 - 
 (9*G[-w^(-1), -w^(-1), w^2]*G[-w, 0, w^2])/2 - 
 (9*G[-w^(-1), -w, w^2]*G[-w, 0, w^2])/2 - 
 (15*G[-w^(-1), w^2, w^2]*G[-w, 0, w^2])/2 - 6*G[-w, -1, w^2]*G[-w, 0, w^2] - 
 3*G[-w, 0, w^2]^2 + G[1, 1, z3]*((-10*Pi^2)/3 + 12*G[0, -w]^2 - 
   ((32*I)/3)*Pi*G[0, w] - (224*G[0, w^2]^2)/3 - (128*G[0, w^2]*G[1, r7])/3 - 
   88*G[0, -w]*G[1, -w] + 128*G[1, -w]^2 + ((64*I)/3)*Pi*G[1, w] - 
   ((64*I)/3)*Pi*G[1, w^2] + (64*G[0, w]*G[1, w^2])/3 + 
   (704*G[0, w^2]*G[1, w^2])/3 + (256*G[1, r7]*G[1, w^2])/3 - 
   (128*G[1, w]*G[1, w^2])/3 - 128*G[1, w^2]^2 + (352*G[0, w^2]*G[r61, w^2])/
    3 + (128*G[1, r7]*G[r61, w^2])/3 - (512*G[1, w^2]*G[r61, w^2])/3 - 
   (128*G[r61, w^2]^2)/3 + (352*G[0, w^2]*G[r62, w^2])/3 + 
   (128*G[1, r7]*G[r62, w^2])/3 - (512*G[1, w^2]*G[r62, w^2])/3 - 
   (256*G[r61, w^2]*G[r62, w^2])/3 - (128*G[r62, w^2]^2)/3 + 
   ((8*I)/3)*Pi*G[w^(-2), w^2] + 8*G[0, -w]*G[w^(-2), w^2] - 
   (8*G[0, w]*G[w^(-2), w^2])/3 - (184*G[0, w^2]*G[w^(-2), w^2])/3 - 
   (32*G[1, r7]*G[w^(-2), w^2])/3 - 16*G[1, -w]*G[w^(-2), w^2] + 
   (16*G[1, w]*G[w^(-2), w^2])/3 + 16*G[1, w^2]*G[w^(-2), w^2] + 
   (160*G[r61, w^2]*G[w^(-2), w^2])/3 + (160*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   20*G[0, -w]*G[-w^(-1), -w] - 40*G[1, -w]*G[-w^(-1), -w] + 
   (8*I)*Pi*G[-w^(-1), w^2] - 8*G[0, -w]*G[-w^(-1), w^2] - 
   8*G[0, w]*G[-w^(-1), w^2] - 24*G[0, w^2]*G[-w^(-1), w^2] - 
   32*G[1, r7]*G[-w^(-1), w^2] + 16*G[1, -w]*G[-w^(-1), w^2] + 
   16*G[1, w]*G[-w^(-1), w^2] + 48*G[1, w^2]*G[-w^(-1), w^2] + 
   (8*I)*Pi*G[-w, w^2] - 8*G[0, -w]*G[-w, w^2] - 8*G[0, w]*G[-w, w^2] - 
   24*G[0, w^2]*G[-w, w^2] - 32*G[1, r7]*G[-w, w^2] + 
   16*G[1, -w]*G[-w, w^2] + 16*G[1, w]*G[-w, w^2] + 48*G[1, w^2]*G[-w, w^2] - 
   12*G[0, 0, -w] + (32*G[0, 0, w])/3 + (224*G[0, 0, w^2])/3 + 
   32*G[0, 1, r7] + 24*G[0, 1, -w] - (64*G[0, 1, w])/3 - 
   (256*G[0, 1, w^2])/3 - 32*G[0, r61, w^2] - 32*G[0, r62, w^2] + 
   20*G[0, -w, -w] - (160*G[0, w^2, w^2])/3 + 64*G[1, 0, -w] - 
   (64*G[1, 0, w])/3 - (448*G[1, 0, w^2])/3 - (128*G[1, 1, r7])/3 - 
   128*G[1, 1, -w] + (128*G[1, 1, w])/3 + 128*G[1, 1, w^2] + 
   (256*G[1, r61, w^2])/3 + (256*G[1, r62, w^2])/3 - 40*G[1, -w, -w] - 
   (256*G[r61, 0, w^2])/3 + (256*G[r61, 1, w^2])/3 + 
   (128*G[r61, r61, w^2])/3 + (128*G[r61, r62, w^2])/3 + 
   (160*G[r61, w^2, w^2])/3 - (256*G[r62, 0, w^2])/3 + 
   (256*G[r62, 1, w^2])/3 + (128*G[r62, r61, w^2])/3 + 
   (128*G[r62, r62, w^2])/3 + (160*G[r62, w^2, w^2])/3 + 
   (160*G[w^(-2), 0, w^2])/3 - (160*G[w^(-2), r61, w^2])/3 - 
   (160*G[w^(-2), r62, w^2])/3 - 20*G[-w^(-1), 0, -w] + 
   32*G[-w^(-1), 0, w^2] + 40*G[-w^(-1), 1, -w] - 64*G[-w^(-1), 1, w^2] + 
   32*G[-w, 0, w^2] - 64*G[-w, 1, w^2]) + 
 G[1, r61, z3]*((8*Pi^2)/9 - (152*G[0, w^2]^2)/3 - 
   (80*G[0, w^2]*G[1, r7])/3 + (416*G[0, w^2]*G[1, w^2])/3 + 
   (128*G[1, r7]*G[1, w^2])/3 - (256*G[1, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r61, w^2])/3 + (64*G[1, r7]*G[r61, w^2])/3 - 
   (256*G[1, w^2]*G[r61, w^2])/3 - (64*G[r61, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r62, w^2])/3 + (64*G[1, r7]*G[r62, w^2])/3 - 
   (256*G[1, w^2]*G[r62, w^2])/3 - (128*G[r61, w^2]*G[r62, w^2])/3 - 
   (64*G[r62, w^2]^2)/3 + 8*G[0, -w]*G[w^(-2), w^2] - 
   (80*G[0, w^2]*G[w^(-2), w^2])/3 - 8*G[1, r7]*G[w^(-2), w^2] - 
   16*G[1, -w]*G[w^(-2), w^2] + 16*G[1, w^2]*G[w^(-2), w^2] + 
   (56*G[r61, w^2]*G[w^(-2), w^2])/3 + (56*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   8*G[0, -w]*G[-w^(-1), w^2] - 8*G[0, w^2]*G[-w^(-1), w^2] - 
   8*G[1, r7]*G[-w^(-1), w^2] + 16*G[1, -w]*G[-w^(-1), w^2] + 
   16*G[1, w^2]*G[-w^(-1), w^2] - 8*G[0, -w]*G[-w, w^2] - 
   8*G[0, w^2]*G[-w, w^2] - 8*G[1, r7]*G[-w, w^2] + 16*G[1, -w]*G[-w, w^2] + 
   16*G[1, w^2]*G[-w, w^2] + (152*G[0, 0, w^2])/3 + 16*G[0, 1, r7] - 
   (160*G[0, 1, w^2])/3 - 24*G[0, r61, w^2] - 24*G[0, r62, w^2] - 
   (56*G[0, w^2, w^2])/3 - (256*G[1, 0, w^2])/3 - (64*G[1, 1, r7])/3 + 
   (256*G[1, 1, w^2])/3 + (128*G[1, r61, w^2])/3 + (128*G[1, r62, w^2])/3 - 
   (128*G[r61, 0, w^2])/3 + (128*G[r61, 1, w^2])/3 + 
   (64*G[r61, r61, w^2])/3 + (64*G[r61, r62, w^2])/3 + 
   (56*G[r61, w^2, w^2])/3 - (128*G[r62, 0, w^2])/3 + 
   (128*G[r62, 1, w^2])/3 + (64*G[r62, r61, w^2])/3 + 
   (64*G[r62, r62, w^2])/3 + (56*G[r62, w^2, w^2])/3 + 
   (56*G[w^(-2), 0, w^2])/3 - (56*G[w^(-2), r61, w^2])/3 - 
   (56*G[w^(-2), r62, w^2])/3 + 16*G[-w^(-1), 0, w^2] - 
   32*G[-w^(-1), 1, w^2] + 16*G[-w, 0, w^2] - 32*G[-w, 1, w^2]) + 
 G[1, r62, z3]*((8*Pi^2)/9 - (152*G[0, w^2]^2)/3 - 
   (80*G[0, w^2]*G[1, r7])/3 + (416*G[0, w^2]*G[1, w^2])/3 + 
   (128*G[1, r7]*G[1, w^2])/3 - (256*G[1, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r61, w^2])/3 + (64*G[1, r7]*G[r61, w^2])/3 - 
   (256*G[1, w^2]*G[r61, w^2])/3 - (64*G[r61, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r62, w^2])/3 + (64*G[1, r7]*G[r62, w^2])/3 - 
   (256*G[1, w^2]*G[r62, w^2])/3 - (128*G[r61, w^2]*G[r62, w^2])/3 - 
   (64*G[r62, w^2]^2)/3 + 8*G[0, -w]*G[w^(-2), w^2] - 
   (80*G[0, w^2]*G[w^(-2), w^2])/3 - 8*G[1, r7]*G[w^(-2), w^2] - 
   16*G[1, -w]*G[w^(-2), w^2] + 16*G[1, w^2]*G[w^(-2), w^2] + 
   (56*G[r61, w^2]*G[w^(-2), w^2])/3 + (56*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   8*G[0, -w]*G[-w^(-1), w^2] - 8*G[0, w^2]*G[-w^(-1), w^2] - 
   8*G[1, r7]*G[-w^(-1), w^2] + 16*G[1, -w]*G[-w^(-1), w^2] + 
   16*G[1, w^2]*G[-w^(-1), w^2] - 8*G[0, -w]*G[-w, w^2] - 
   8*G[0, w^2]*G[-w, w^2] - 8*G[1, r7]*G[-w, w^2] + 16*G[1, -w]*G[-w, w^2] + 
   16*G[1, w^2]*G[-w, w^2] + (152*G[0, 0, w^2])/3 + 16*G[0, 1, r7] - 
   (160*G[0, 1, w^2])/3 - 24*G[0, r61, w^2] - 24*G[0, r62, w^2] - 
   (56*G[0, w^2, w^2])/3 - (256*G[1, 0, w^2])/3 - (64*G[1, 1, r7])/3 + 
   (256*G[1, 1, w^2])/3 + (128*G[1, r61, w^2])/3 + (128*G[1, r62, w^2])/3 - 
   (128*G[r61, 0, w^2])/3 + (128*G[r61, 1, w^2])/3 + 
   (64*G[r61, r61, w^2])/3 + (64*G[r61, r62, w^2])/3 + 
   (56*G[r61, w^2, w^2])/3 - (128*G[r62, 0, w^2])/3 + 
   (128*G[r62, 1, w^2])/3 + (64*G[r62, r61, w^2])/3 + 
   (64*G[r62, r62, w^2])/3 + (56*G[r62, w^2, w^2])/3 + 
   (56*G[w^(-2), 0, w^2])/3 - (56*G[w^(-2), r61, w^2])/3 - 
   (56*G[w^(-2), r62, w^2])/3 + 16*G[-w^(-1), 0, w^2] - 
   32*G[-w^(-1), 1, w^2] + 16*G[-w, 0, w^2] - 32*G[-w, 1, w^2]) + 
 G[r61, 1, z3]*((8*Pi^2)/9 - (152*G[0, w^2]^2)/3 - 
   (80*G[0, w^2]*G[1, r7])/3 + (416*G[0, w^2]*G[1, w^2])/3 + 
   (128*G[1, r7]*G[1, w^2])/3 - (256*G[1, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r61, w^2])/3 + (64*G[1, r7]*G[r61, w^2])/3 - 
   (256*G[1, w^2]*G[r61, w^2])/3 - (64*G[r61, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r62, w^2])/3 + (64*G[1, r7]*G[r62, w^2])/3 - 
   (256*G[1, w^2]*G[r62, w^2])/3 - (128*G[r61, w^2]*G[r62, w^2])/3 - 
   (64*G[r62, w^2]^2)/3 + 8*G[0, -w]*G[w^(-2), w^2] - 
   (80*G[0, w^2]*G[w^(-2), w^2])/3 - 8*G[1, r7]*G[w^(-2), w^2] - 
   16*G[1, -w]*G[w^(-2), w^2] + 16*G[1, w^2]*G[w^(-2), w^2] + 
   (56*G[r61, w^2]*G[w^(-2), w^2])/3 + (56*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   8*G[0, -w]*G[-w^(-1), w^2] - 8*G[0, w^2]*G[-w^(-1), w^2] - 
   8*G[1, r7]*G[-w^(-1), w^2] + 16*G[1, -w]*G[-w^(-1), w^2] + 
   16*G[1, w^2]*G[-w^(-1), w^2] - 8*G[0, -w]*G[-w, w^2] - 
   8*G[0, w^2]*G[-w, w^2] - 8*G[1, r7]*G[-w, w^2] + 16*G[1, -w]*G[-w, w^2] + 
   16*G[1, w^2]*G[-w, w^2] + (152*G[0, 0, w^2])/3 + 16*G[0, 1, r7] - 
   (160*G[0, 1, w^2])/3 - 24*G[0, r61, w^2] - 24*G[0, r62, w^2] - 
   (56*G[0, w^2, w^2])/3 - (256*G[1, 0, w^2])/3 - (64*G[1, 1, r7])/3 + 
   (256*G[1, 1, w^2])/3 + (128*G[1, r61, w^2])/3 + (128*G[1, r62, w^2])/3 - 
   (128*G[r61, 0, w^2])/3 + (128*G[r61, 1, w^2])/3 + 
   (64*G[r61, r61, w^2])/3 + (64*G[r61, r62, w^2])/3 + 
   (56*G[r61, w^2, w^2])/3 - (128*G[r62, 0, w^2])/3 + 
   (128*G[r62, 1, w^2])/3 + (64*G[r62, r61, w^2])/3 + 
   (64*G[r62, r62, w^2])/3 + (56*G[r62, w^2, w^2])/3 + 
   (56*G[w^(-2), 0, w^2])/3 - (56*G[w^(-2), r61, w^2])/3 - 
   (56*G[w^(-2), r62, w^2])/3 + 16*G[-w^(-1), 0, w^2] - 
   32*G[-w^(-1), 1, w^2] + 16*G[-w, 0, w^2] - 32*G[-w, 1, w^2]) + 
 G[r62, 1, z3]*((8*Pi^2)/9 - (152*G[0, w^2]^2)/3 - 
   (80*G[0, w^2]*G[1, r7])/3 + (416*G[0, w^2]*G[1, w^2])/3 + 
   (128*G[1, r7]*G[1, w^2])/3 - (256*G[1, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r61, w^2])/3 + (64*G[1, r7]*G[r61, w^2])/3 - 
   (256*G[1, w^2]*G[r61, w^2])/3 - (64*G[r61, w^2]^2)/3 + 
   (200*G[0, w^2]*G[r62, w^2])/3 + (64*G[1, r7]*G[r62, w^2])/3 - 
   (256*G[1, w^2]*G[r62, w^2])/3 - (128*G[r61, w^2]*G[r62, w^2])/3 - 
   (64*G[r62, w^2]^2)/3 + 8*G[0, -w]*G[w^(-2), w^2] - 
   (80*G[0, w^2]*G[w^(-2), w^2])/3 - 8*G[1, r7]*G[w^(-2), w^2] - 
   16*G[1, -w]*G[w^(-2), w^2] + 16*G[1, w^2]*G[w^(-2), w^2] + 
   (56*G[r61, w^2]*G[w^(-2), w^2])/3 + (56*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   8*G[0, -w]*G[-w^(-1), w^2] - 8*G[0, w^2]*G[-w^(-1), w^2] - 
   8*G[1, r7]*G[-w^(-1), w^2] + 16*G[1, -w]*G[-w^(-1), w^2] + 
   16*G[1, w^2]*G[-w^(-1), w^2] - 8*G[0, -w]*G[-w, w^2] - 
   8*G[0, w^2]*G[-w, w^2] - 8*G[1, r7]*G[-w, w^2] + 16*G[1, -w]*G[-w, w^2] + 
   16*G[1, w^2]*G[-w, w^2] + (152*G[0, 0, w^2])/3 + 16*G[0, 1, r7] - 
   (160*G[0, 1, w^2])/3 - 24*G[0, r61, w^2] - 24*G[0, r62, w^2] - 
   (56*G[0, w^2, w^2])/3 - (256*G[1, 0, w^2])/3 - (64*G[1, 1, r7])/3 + 
   (256*G[1, 1, w^2])/3 + (128*G[1, r61, w^2])/3 + (128*G[1, r62, w^2])/3 - 
   (128*G[r61, 0, w^2])/3 + (128*G[r61, 1, w^2])/3 + 
   (64*G[r61, r61, w^2])/3 + (64*G[r61, r62, w^2])/3 + 
   (56*G[r61, w^2, w^2])/3 - (128*G[r62, 0, w^2])/3 + 
   (128*G[r62, 1, w^2])/3 + (64*G[r62, r61, w^2])/3 + 
   (64*G[r62, r62, w^2])/3 + (56*G[r62, w^2, w^2])/3 + 
   (56*G[w^(-2), 0, w^2])/3 - (56*G[w^(-2), r61, w^2])/3 - 
   (56*G[w^(-2), r62, w^2])/3 + 16*G[-w^(-1), 0, w^2] - 
   32*G[-w^(-1), 1, w^2] + 16*G[-w, 0, w^2] - 32*G[-w, 1, w^2]) + 
 G[r61, r61, z3]*((4*Pi^2)/9 - (76*G[0, w^2]^2)/3 - 
   (40*G[0, w^2]*G[1, r7])/3 + (208*G[0, w^2]*G[1, w^2])/3 + 
   (64*G[1, r7]*G[1, w^2])/3 - (128*G[1, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r61, w^2])/3 + (32*G[1, r7]*G[r61, w^2])/3 - 
   (128*G[1, w^2]*G[r61, w^2])/3 - (32*G[r61, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r62, w^2])/3 + (32*G[1, r7]*G[r62, w^2])/3 - 
   (128*G[1, w^2]*G[r62, w^2])/3 - (64*G[r61, w^2]*G[r62, w^2])/3 - 
   (32*G[r62, w^2]^2)/3 + 4*G[0, -w]*G[w^(-2), w^2] - 
   (40*G[0, w^2]*G[w^(-2), w^2])/3 - 4*G[1, r7]*G[w^(-2), w^2] - 
   8*G[1, -w]*G[w^(-2), w^2] + 8*G[1, w^2]*G[w^(-2), w^2] + 
   (28*G[r61, w^2]*G[w^(-2), w^2])/3 + (28*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   4*G[0, -w]*G[-w^(-1), w^2] - 4*G[0, w^2]*G[-w^(-1), w^2] - 
   4*G[1, r7]*G[-w^(-1), w^2] + 8*G[1, -w]*G[-w^(-1), w^2] + 
   8*G[1, w^2]*G[-w^(-1), w^2] - 4*G[0, -w]*G[-w, w^2] - 
   4*G[0, w^2]*G[-w, w^2] - 4*G[1, r7]*G[-w, w^2] + 8*G[1, -w]*G[-w, w^2] + 
   8*G[1, w^2]*G[-w, w^2] + (76*G[0, 0, w^2])/3 + 8*G[0, 1, r7] - 
   (80*G[0, 1, w^2])/3 - 12*G[0, r61, w^2] - 12*G[0, r62, w^2] - 
   (28*G[0, w^2, w^2])/3 - (128*G[1, 0, w^2])/3 - (32*G[1, 1, r7])/3 + 
   (128*G[1, 1, w^2])/3 + (64*G[1, r61, w^2])/3 + (64*G[1, r62, w^2])/3 - 
   (64*G[r61, 0, w^2])/3 + (64*G[r61, 1, w^2])/3 + (32*G[r61, r61, w^2])/3 + 
   (32*G[r61, r62, w^2])/3 + (28*G[r61, w^2, w^2])/3 - 
   (64*G[r62, 0, w^2])/3 + (64*G[r62, 1, w^2])/3 + (32*G[r62, r61, w^2])/3 + 
   (32*G[r62, r62, w^2])/3 + (28*G[r62, w^2, w^2])/3 + 
   (28*G[w^(-2), 0, w^2])/3 - (28*G[w^(-2), r61, w^2])/3 - 
   (28*G[w^(-2), r62, w^2])/3 + 8*G[-w^(-1), 0, w^2] - 
   16*G[-w^(-1), 1, w^2] + 8*G[-w, 0, w^2] - 16*G[-w, 1, w^2]) + 
 G[r61, r62, z3]*((4*Pi^2)/9 - (76*G[0, w^2]^2)/3 - 
   (40*G[0, w^2]*G[1, r7])/3 + (208*G[0, w^2]*G[1, w^2])/3 + 
   (64*G[1, r7]*G[1, w^2])/3 - (128*G[1, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r61, w^2])/3 + (32*G[1, r7]*G[r61, w^2])/3 - 
   (128*G[1, w^2]*G[r61, w^2])/3 - (32*G[r61, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r62, w^2])/3 + (32*G[1, r7]*G[r62, w^2])/3 - 
   (128*G[1, w^2]*G[r62, w^2])/3 - (64*G[r61, w^2]*G[r62, w^2])/3 - 
   (32*G[r62, w^2]^2)/3 + 4*G[0, -w]*G[w^(-2), w^2] - 
   (40*G[0, w^2]*G[w^(-2), w^2])/3 - 4*G[1, r7]*G[w^(-2), w^2] - 
   8*G[1, -w]*G[w^(-2), w^2] + 8*G[1, w^2]*G[w^(-2), w^2] + 
   (28*G[r61, w^2]*G[w^(-2), w^2])/3 + (28*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   4*G[0, -w]*G[-w^(-1), w^2] - 4*G[0, w^2]*G[-w^(-1), w^2] - 
   4*G[1, r7]*G[-w^(-1), w^2] + 8*G[1, -w]*G[-w^(-1), w^2] + 
   8*G[1, w^2]*G[-w^(-1), w^2] - 4*G[0, -w]*G[-w, w^2] - 
   4*G[0, w^2]*G[-w, w^2] - 4*G[1, r7]*G[-w, w^2] + 8*G[1, -w]*G[-w, w^2] + 
   8*G[1, w^2]*G[-w, w^2] + (76*G[0, 0, w^2])/3 + 8*G[0, 1, r7] - 
   (80*G[0, 1, w^2])/3 - 12*G[0, r61, w^2] - 12*G[0, r62, w^2] - 
   (28*G[0, w^2, w^2])/3 - (128*G[1, 0, w^2])/3 - (32*G[1, 1, r7])/3 + 
   (128*G[1, 1, w^2])/3 + (64*G[1, r61, w^2])/3 + (64*G[1, r62, w^2])/3 - 
   (64*G[r61, 0, w^2])/3 + (64*G[r61, 1, w^2])/3 + (32*G[r61, r61, w^2])/3 + 
   (32*G[r61, r62, w^2])/3 + (28*G[r61, w^2, w^2])/3 - 
   (64*G[r62, 0, w^2])/3 + (64*G[r62, 1, w^2])/3 + (32*G[r62, r61, w^2])/3 + 
   (32*G[r62, r62, w^2])/3 + (28*G[r62, w^2, w^2])/3 + 
   (28*G[w^(-2), 0, w^2])/3 - (28*G[w^(-2), r61, w^2])/3 - 
   (28*G[w^(-2), r62, w^2])/3 + 8*G[-w^(-1), 0, w^2] - 
   16*G[-w^(-1), 1, w^2] + 8*G[-w, 0, w^2] - 16*G[-w, 1, w^2]) + 
 G[r62, r61, z3]*((4*Pi^2)/9 - (76*G[0, w^2]^2)/3 - 
   (40*G[0, w^2]*G[1, r7])/3 + (208*G[0, w^2]*G[1, w^2])/3 + 
   (64*G[1, r7]*G[1, w^2])/3 - (128*G[1, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r61, w^2])/3 + (32*G[1, r7]*G[r61, w^2])/3 - 
   (128*G[1, w^2]*G[r61, w^2])/3 - (32*G[r61, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r62, w^2])/3 + (32*G[1, r7]*G[r62, w^2])/3 - 
   (128*G[1, w^2]*G[r62, w^2])/3 - (64*G[r61, w^2]*G[r62, w^2])/3 - 
   (32*G[r62, w^2]^2)/3 + 4*G[0, -w]*G[w^(-2), w^2] - 
   (40*G[0, w^2]*G[w^(-2), w^2])/3 - 4*G[1, r7]*G[w^(-2), w^2] - 
   8*G[1, -w]*G[w^(-2), w^2] + 8*G[1, w^2]*G[w^(-2), w^2] + 
   (28*G[r61, w^2]*G[w^(-2), w^2])/3 + (28*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   4*G[0, -w]*G[-w^(-1), w^2] - 4*G[0, w^2]*G[-w^(-1), w^2] - 
   4*G[1, r7]*G[-w^(-1), w^2] + 8*G[1, -w]*G[-w^(-1), w^2] + 
   8*G[1, w^2]*G[-w^(-1), w^2] - 4*G[0, -w]*G[-w, w^2] - 
   4*G[0, w^2]*G[-w, w^2] - 4*G[1, r7]*G[-w, w^2] + 8*G[1, -w]*G[-w, w^2] + 
   8*G[1, w^2]*G[-w, w^2] + (76*G[0, 0, w^2])/3 + 8*G[0, 1, r7] - 
   (80*G[0, 1, w^2])/3 - 12*G[0, r61, w^2] - 12*G[0, r62, w^2] - 
   (28*G[0, w^2, w^2])/3 - (128*G[1, 0, w^2])/3 - (32*G[1, 1, r7])/3 + 
   (128*G[1, 1, w^2])/3 + (64*G[1, r61, w^2])/3 + (64*G[1, r62, w^2])/3 - 
   (64*G[r61, 0, w^2])/3 + (64*G[r61, 1, w^2])/3 + (32*G[r61, r61, w^2])/3 + 
   (32*G[r61, r62, w^2])/3 + (28*G[r61, w^2, w^2])/3 - 
   (64*G[r62, 0, w^2])/3 + (64*G[r62, 1, w^2])/3 + (32*G[r62, r61, w^2])/3 + 
   (32*G[r62, r62, w^2])/3 + (28*G[r62, w^2, w^2])/3 + 
   (28*G[w^(-2), 0, w^2])/3 - (28*G[w^(-2), r61, w^2])/3 - 
   (28*G[w^(-2), r62, w^2])/3 + 8*G[-w^(-1), 0, w^2] - 
   16*G[-w^(-1), 1, w^2] + 8*G[-w, 0, w^2] - 16*G[-w, 1, w^2]) + 
 G[r62, r62, z3]*((4*Pi^2)/9 - (76*G[0, w^2]^2)/3 - 
   (40*G[0, w^2]*G[1, r7])/3 + (208*G[0, w^2]*G[1, w^2])/3 + 
   (64*G[1, r7]*G[1, w^2])/3 - (128*G[1, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r61, w^2])/3 + (32*G[1, r7]*G[r61, w^2])/3 - 
   (128*G[1, w^2]*G[r61, w^2])/3 - (32*G[r61, w^2]^2)/3 + 
   (100*G[0, w^2]*G[r62, w^2])/3 + (32*G[1, r7]*G[r62, w^2])/3 - 
   (128*G[1, w^2]*G[r62, w^2])/3 - (64*G[r61, w^2]*G[r62, w^2])/3 - 
   (32*G[r62, w^2]^2)/3 + 4*G[0, -w]*G[w^(-2), w^2] - 
   (40*G[0, w^2]*G[w^(-2), w^2])/3 - 4*G[1, r7]*G[w^(-2), w^2] - 
   8*G[1, -w]*G[w^(-2), w^2] + 8*G[1, w^2]*G[w^(-2), w^2] + 
   (28*G[r61, w^2]*G[w^(-2), w^2])/3 + (28*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   4*G[0, -w]*G[-w^(-1), w^2] - 4*G[0, w^2]*G[-w^(-1), w^2] - 
   4*G[1, r7]*G[-w^(-1), w^2] + 8*G[1, -w]*G[-w^(-1), w^2] + 
   8*G[1, w^2]*G[-w^(-1), w^2] - 4*G[0, -w]*G[-w, w^2] - 
   4*G[0, w^2]*G[-w, w^2] - 4*G[1, r7]*G[-w, w^2] + 8*G[1, -w]*G[-w, w^2] + 
   8*G[1, w^2]*G[-w, w^2] + (76*G[0, 0, w^2])/3 + 8*G[0, 1, r7] - 
   (80*G[0, 1, w^2])/3 - 12*G[0, r61, w^2] - 12*G[0, r62, w^2] - 
   (28*G[0, w^2, w^2])/3 - (128*G[1, 0, w^2])/3 - (32*G[1, 1, r7])/3 + 
   (128*G[1, 1, w^2])/3 + (64*G[1, r61, w^2])/3 + (64*G[1, r62, w^2])/3 - 
   (64*G[r61, 0, w^2])/3 + (64*G[r61, 1, w^2])/3 + (32*G[r61, r61, w^2])/3 + 
   (32*G[r61, r62, w^2])/3 + (28*G[r61, w^2, w^2])/3 - 
   (64*G[r62, 0, w^2])/3 + (64*G[r62, 1, w^2])/3 + (32*G[r62, r61, w^2])/3 + 
   (32*G[r62, r62, w^2])/3 + (28*G[r62, w^2, w^2])/3 + 
   (28*G[w^(-2), 0, w^2])/3 - (28*G[w^(-2), r61, w^2])/3 - 
   (28*G[w^(-2), r62, w^2])/3 + 8*G[-w^(-1), 0, w^2] - 
   16*G[-w^(-1), 1, w^2] + 8*G[-w, 0, w^2] - 16*G[-w, 1, w^2]) + 
 G[0, 0, z3]*((7*Pi^2)/9 + 4*G[0, -w]^2 - (85*G[0, w^2]^2)/6 - 
   (32*G[0, w^2]*G[1, r7])/3 - 8*G[0, -w]*G[1, -w] + 
   (176*G[0, w^2]*G[1, w^2])/3 + (64*G[1, r7]*G[1, w^2])/3 - 
   (128*G[1, w^2]^2)/3 + (35*G[0, w^2]*G[r61, w^2])/2 + 
   8*G[1, r7]*G[r61, w^2] - 32*G[1, w^2]*G[r61, w^2] - 6*G[r61, w^2]^2 + 
   (35*G[0, w^2]*G[r62, w^2])/2 + 8*G[1, r7]*G[r62, w^2] - 
   32*G[1, w^2]*G[r62, w^2] - 12*G[r61, w^2]*G[r62, w^2] - 6*G[r62, w^2]^2 + 
   4*G[0, -w]*G[w^(-2), w^2] - (29*G[0, w^2]*G[w^(-2), w^2])/2 - 
   4*G[1, r7]*G[w^(-2), w^2] - 8*G[1, -w]*G[w^(-2), w^2] + 
   8*G[1, w^2]*G[w^(-2), w^2] + (21*G[r61, w^2]*G[w^(-2), w^2])/2 + 
   (21*G[r62, w^2]*G[w^(-2), w^2])/2 - 4*G[0, -w]*G[-w^(-1), -w] + 
   8*G[1, -w]*G[-w^(-1), -w] - 4*G[0, -w]*G[-w^(-1), w^2] - 
   4*G[0, w^2]*G[-w^(-1), w^2] - 4*G[1, r7]*G[-w^(-1), w^2] + 
   8*G[1, -w]*G[-w^(-1), w^2] + 8*G[1, w^2]*G[-w^(-1), w^2] - 
   4*G[0, -w]*G[-w, w^2] - 4*G[0, w^2]*G[-w, w^2] - 4*G[1, r7]*G[-w, w^2] + 
   8*G[1, -w]*G[-w, w^2] + 8*G[1, w^2]*G[-w, w^2] - 4*G[0, 0, -w] + 
   (85*G[0, 0, w^2])/6 + 8*G[0, 1, r7] + 8*G[0, 1, -w] - 
   (64*G[0, 1, w^2])/3 - (7*G[0, r61, w^2])/2 - (7*G[0, r62, w^2])/2 - 
   4*G[0, -w, -w] - (21*G[0, w^2, w^2])/2 - (112*G[1, 0, w^2])/3 - 
   (32*G[1, 1, r7])/3 + (128*G[1, 1, w^2])/3 + 16*G[1, r61, w^2] + 
   16*G[1, r62, w^2] + 8*G[1, -w, -w] - 14*G[r61, 0, w^2] + 
   16*G[r61, 1, w^2] + 6*G[r61, r61, w^2] + 6*G[r61, r62, w^2] + 
   (21*G[r61, w^2, w^2])/2 - 14*G[r62, 0, w^2] + 16*G[r62, 1, w^2] + 
   6*G[r62, r61, w^2] + 6*G[r62, r62, w^2] + (21*G[r62, w^2, w^2])/2 + 
   (21*G[w^(-2), 0, w^2])/2 - (21*G[w^(-2), r61, w^2])/2 - 
   (21*G[w^(-2), r62, w^2])/2 + 4*G[-w^(-1), 0, -w] + 8*G[-w^(-1), 0, w^2] - 
   8*G[-w^(-1), 1, -w] - 16*G[-w^(-1), 1, w^2] + 8*G[-w, 0, w^2] - 
   16*G[-w, 1, w^2]) + G[-w^(-1), w^2, z3]*(G[0, -w]^2/2 + (I/3)*Pi*G[0, w] + 
   3*G[0, -w]*G[0, w^2] + 4*G[0, w]*G[0, w^2] - (21*G[0, w^2]^2)/2 - 
   (9*G[0, w^2]*G[1, r7])/2 - G[0, -w]*G[1, -w] - 6*G[0, w^2]*G[1, -w] + 
   ((4*I)/3)*Pi*G[1, w] - (2*I)*Pi*G[1, w^2] - 2*G[0, -w]*G[1, w^2] + 
   2*G[0, w]*G[1, w^2] + 21*G[0, w^2]*G[1, w^2] + 4*G[1, r7]*G[1, w^2] + 
   4*G[1, -w]*G[1, w^2] - 4*G[1, w]*G[1, w^2] - 4*G[1, w^2]^2 - 
   I*Pi*G[r1, w] - I*Pi*G[r2, w] + 15*G[0, w^2]*G[r61, w^2] + 
   5*G[1, r7]*G[r61, w^2] - 20*G[1, w^2]*G[r61, w^2] - 4*G[r61, w^2]^2 + 
   15*G[0, w^2]*G[r62, w^2] + 5*G[1, r7]*G[r62, w^2] - 
   20*G[1, w^2]*G[r62, w^2] - 8*G[r61, w^2]*G[r62, w^2] - 4*G[r62, w^2]^2 + 
   (I/6)*Pi*G[w^(-2), w^2] - (G[0, -w]*G[w^(-2), w^2])/4 - 
   (G[0, w]*G[w^(-2), w^2])/6 - (11*G[0, w^2]*G[w^(-2), w^2])/4 + 
   (G[1, r7]*G[w^(-2), w^2])/12 + (G[1, -w]*G[w^(-2), w^2])/2 + 
   (G[1, w]*G[w^(-2), w^2])/3 - (G[1, w^2]*G[w^(-2), w^2])/2 + 
   3*G[r61, w^2]*G[w^(-2), w^2] + 3*G[r62, w^2]*G[w^(-2), w^2] - 
   (G[0, -w]*G[-w^(-1), -w])/2 + G[1, -w]*G[-w^(-1), -w] + 
   ((5*I)/6)*Pi*G[-w^(-1), w^2] + (9*G[0, -w]*G[-w^(-1), w^2])/4 - 
   (5*G[0, w]*G[-w^(-1), w^2])/6 - (7*G[0, w^2]*G[-w^(-1), w^2])/4 - 
   (31*G[1, r7]*G[-w^(-1), w^2])/12 - (9*G[1, -w]*G[-w^(-1), w^2])/2 + 
   (5*G[1, w]*G[-w^(-1), w^2])/3 + (7*G[1, w^2]*G[-w^(-1), w^2])/2 + 
   ((5*I)/6)*Pi*G[-w, w^2] - (23*G[0, -w]*G[-w, w^2])/4 - 
   (5*G[0, w]*G[-w, w^2])/6 - (7*G[0, w^2]*G[-w, w^2])/4 - 
   (31*G[1, r7]*G[-w, w^2])/12 + (23*G[1, -w]*G[-w, w^2])/2 + 
   (5*G[1, w]*G[-w, w^2])/3 + (7*G[1, w^2]*G[-w, w^2])/2 - G[0, 0, -w]/2 - 
   G[0, 0, w]/3 + (15*G[0, 0, w^2])/2 + G[0, 1, r7]/2 + G[0, 1, -w] + 
   (2*G[0, 1, w])/3 - 3*G[0, 1, w^2] - 6*G[0, r61, w^2] - 6*G[0, r62, w^2] - 
   G[0, -w, -w]/2 - 3*G[0, w^2, w^2] - (4*G[1, 0, w])/3 - 10*G[1, 0, w^2] - 
   (2*G[1, 1, r7])/3 + (8*G[1, 1, w])/3 + 10*G[1, r61, w^2] + 
   10*G[1, r62, w^2] + G[1, -w, -w] + G[r1, 0, w] - 2*G[r1, 1, w] + 
   G[r2, 0, w] - 2*G[r2, 1, w] - 9*G[r61, 0, w^2] + 10*G[r61, 1, w^2] + 
   4*G[r61, r61, w^2] + 4*G[r61, r62, w^2] + 3*G[r61, w^2, w^2] - 
   9*G[r62, 0, w^2] + 10*G[r62, 1, w^2] + 4*G[r62, r61, w^2] + 
   4*G[r62, r62, w^2] + 3*G[r62, w^2, w^2] + 3*G[w^(-2), 0, w^2] - 
   3*G[w^(-2), r61, w^2] - 3*G[w^(-2), r62, w^2] + G[-w^(-1), 0, -w]/2 - 
   G[-w^(-1), 0, w^2]/2 - G[-w^(-1), 1, -w] + G[-w^(-1), 1, w^2] + 
   (15*G[-w, 0, w^2])/2 - 15*G[-w, 1, w^2]) + 
 G[w^(-2), 0, z3]*((19*Pi^2)/18 + 6*G[0, -w]^2 - (83*G[0, w^2]^2)/6 - 
   (37*G[0, w^2]*G[1, r7])/3 - 12*G[0, -w]*G[1, -w] + 
   (190*G[0, w^2]*G[1, w^2])/3 + (56*G[1, r7]*G[1, w^2])/3 - 
   (112*G[1, w^2]^2)/3 + (19*G[0, w^2]*G[r61, w^2])/2 + 
   10*G[1, r7]*G[r61, w^2] - 40*G[1, w^2]*G[r61, w^2] + 2*G[r61, w^2]^2 + 
   (19*G[0, w^2]*G[r62, w^2])/2 + 10*G[1, r7]*G[r62, w^2] - 
   40*G[1, w^2]*G[r62, w^2] + 4*G[r61, w^2]*G[r62, w^2] + 2*G[r62, w^2]^2 + 
   (7*G[0, -w]*G[w^(-2), w^2])/2 - 10*G[0, w^2]*G[w^(-2), w^2] - 
   (7*G[1, r7]*G[w^(-2), w^2])/2 - 7*G[1, -w]*G[w^(-2), w^2] + 
   7*G[1, w^2]*G[w^(-2), w^2] + (13*G[r61, w^2]*G[w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^2])/2 - 6*G[0, -w]*G[-w^(-1), -w] + 
   12*G[1, -w]*G[-w^(-1), -w] - (7*G[0, -w]*G[-w^(-1), w^2])/2 - 
   (7*G[0, w^2]*G[-w^(-1), w^2])/2 - (7*G[1, r7]*G[-w^(-1), w^2])/2 + 
   7*G[1, -w]*G[-w^(-1), w^2] + 7*G[1, w^2]*G[-w^(-1), w^2] - 
   (7*G[0, -w]*G[-w, w^2])/2 - (7*G[0, w^2]*G[-w, w^2])/2 - 
   (7*G[1, r7]*G[-w, w^2])/2 + 7*G[1, -w]*G[-w, w^2] + 
   7*G[1, w^2]*G[-w, w^2] - 6*G[0, 0, -w] + 2*G[0, 0, w] + 
   (83*G[0, 0, w^2])/6 + 7*G[0, 1, r7] + 12*G[0, 1, -w] - 
   (74*G[0, 1, w^2])/3 - (3*G[0, r61, w^2])/2 - (3*G[0, r62, w^2])/2 - 
   6*G[0, -w, -w] - (13*G[0, w^2, w^2])/2 - (116*G[1, 0, w^2])/3 - 
   (28*G[1, 1, r7])/3 + (112*G[1, 1, w^2])/3 + 20*G[1, r61, w^2] + 
   20*G[1, r62, w^2] + 12*G[1, -w, -w] - 8*G[r61, 0, w^2] + 
   20*G[r61, 1, w^2] - 2*G[r61, r61, w^2] - 2*G[r61, r62, w^2] + 
   (13*G[r61, w^2, w^2])/2 - 8*G[r62, 0, w^2] + 20*G[r62, 1, w^2] - 
   2*G[r62, r61, w^2] - 2*G[r62, r62, w^2] + (13*G[r62, w^2, w^2])/2 + 
   (13*G[w^(-2), 0, w^2])/2 - (13*G[w^(-2), r61, w^2])/2 - 
   (13*G[w^(-2), r62, w^2])/2 + 6*G[-w^(-1), 0, -w] + 7*G[-w^(-1), 0, w^2] - 
   12*G[-w^(-1), 1, -w] - 14*G[-w^(-1), 1, w^2] + 7*G[-w, 0, w^2] - 
   14*G[-w, 1, w^2]) + G[w^(-2), -w^(-1), z3]*(-1/3*Pi^2 + 2*G[0, -w]^2 + 
   ((2*I)/3)*Pi*G[0, w] + 2*G[0, w]*G[0, w^2] - 10*G[0, w^2]^2 - 
   5*G[0, w^2]*G[1, r7] - 12*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 + 
   ((8*I)/3)*Pi*G[1, w] - ((4*I)/3)*Pi*G[1, w^2] + 4*G[0, -w]*G[1, w^2] + 
   (4*G[0, w]*G[1, w^2])/3 + 24*G[0, w^2]*G[1, w^2] + 
   (16*G[1, r7]*G[1, w^2])/3 - 8*G[1, -w]*G[1, w^2] - 
   (8*G[1, w]*G[1, w^2])/3 - 8*G[1, w^2]^2 - (2*I)*Pi*G[r1, w] - 
   (2*I)*Pi*G[r2, w] + 10*G[0, w^2]*G[r61, w^2] + 5*G[1, r7]*G[r61, w^2] - 
   20*G[1, w^2]*G[r61, w^2] + 10*G[0, w^2]*G[r62, w^2] + 
   5*G[1, r7]*G[r62, w^2] - 20*G[1, w^2]*G[r62, w^2] + 
   (I/3)*Pi*G[w^(-2), w^2] + G[0, -w]*G[w^(-2), w^2] - 
   (G[0, w]*G[w^(-2), w^2])/3 - G[0, w^2]*G[w^(-2), w^2] - 
   (4*G[1, r7]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[w^(-2), w^2] + 
   (2*G[1, w]*G[w^(-2), w^2])/3 + 2*G[1, w^2]*G[w^(-2), w^2] + 
   2*G[0, -w]*G[-w^(-1), -w] - 4*G[1, -w]*G[-w^(-1), -w] + 
   (I/3)*Pi*G[-w^(-1), w^2] - G[0, -w]*G[-w^(-1), w^2] - 
   (G[0, w]*G[-w^(-1), w^2])/3 - G[0, w^2]*G[-w^(-1), w^2] - 
   (4*G[1, r7]*G[-w^(-1), w^2])/3 + 2*G[1, -w]*G[-w^(-1), w^2] + 
   (2*G[1, w]*G[-w^(-1), w^2])/3 + 2*G[1, w^2]*G[-w^(-1), w^2] + 
   (I/3)*Pi*G[-w, w^2] - 5*G[0, -w]*G[-w, w^2] - (G[0, w]*G[-w, w^2])/3 - 
   G[0, w^2]*G[-w, w^2] - (4*G[1, r7]*G[-w, w^2])/3 + 
   10*G[1, -w]*G[-w, w^2] + (2*G[1, w]*G[-w, w^2])/3 + 
   2*G[1, w^2]*G[-w, w^2] - 2*G[0, 0, -w] - (20*G[0, 0, w])/3 + 
   10*G[0, 0, w^2] + 4*G[0, 1, r7] + 4*G[0, 1, -w] + (4*G[0, 1, w])/3 - 
   10*G[0, 1, w^2] - 5*G[0, r61, w^2] - 5*G[0, r62, w^2] + 2*G[0, -w, -w] + 
   8*G[1, 0, -w] - (8*G[1, 0, w])/3 - 18*G[1, 0, w^2] - (16*G[1, 1, r7])/3 - 
   16*G[1, 1, -w] + (16*G[1, 1, w])/3 + 16*G[1, 1, w^2] + 10*G[1, r61, w^2] + 
   10*G[1, r62, w^2] - 4*G[1, -w, -w] + 2*G[r1, 0, w] - 4*G[r1, 1, w] + 
   2*G[r2, 0, w] - 4*G[r2, 1, w] - 5*G[r61, 0, w^2] + 10*G[r61, 1, w^2] - 
   5*G[r62, 0, w^2] + 10*G[r62, 1, w^2] - 2*G[-w^(-1), 0, -w] + 
   2*G[-w^(-1), 0, w^2] + 4*G[-w^(-1), 1, -w] - 4*G[-w^(-1), 1, w^2] + 
   6*G[-w, 0, w^2] - 12*G[-w, 1, w^2]) + 
 G[-w, -1, z3]*(Pi^2 + (6*I)*Pi*G[0, w] + 6*G[0, w]*G[0, w^2] - 
   (6*I)*Pi*G[r1, w] - (6*I)*Pi*G[r2, w] + 6*G[0, -w]*G[-w^(-1), w^2] - 
   12*G[1, -w]*G[-w^(-1), w^2] - 6*G[0, -w]*G[-w, w^2] + 
   12*G[1, -w]*G[-w, w^2] - 18*G[0, 0, w] + 12*G[0, 1, w] + 6*G[r1, 0, w] - 
   12*G[r1, 1, w] + 6*G[r2, 0, w] - 12*G[r2, 1, w] - 6*G[-w^(-1), 0, w^2] + 
   12*G[-w^(-1), 1, w^2] + 6*G[-w, 0, w^2] - 12*G[-w, 1, w^2]) + 
 G[-w^(-1), -w^(-1), z3]*(-1/6*Pi^2 + (3*G[0, -w]^2)/2 + (I/3)*Pi*G[0, w] + 
   G[0, w]*G[0, w^2] - (5*G[0, w^2]^2)/2 - (3*G[0, w^2]*G[1, r7])/2 - 
   11*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 + ((4*I)/3)*Pi*G[1, w] - 
   ((2*I)/3)*Pi*G[1, w^2] + 2*G[0, -w]*G[1, w^2] + (2*G[0, w]*G[1, w^2])/3 + 
   11*G[0, w^2]*G[1, w^2] + (20*G[1, r7]*G[1, w^2])/3 - 
   4*G[1, -w]*G[1, w^2] - (4*G[1, w]*G[1, w^2])/3 - 12*G[1, w^2]^2 - 
   I*Pi*G[r1, w] - I*Pi*G[r2, w] + 2*G[0, w^2]*G[r61, w^2] + 
   G[1, r7]*G[r61, w^2] - 4*G[1, w^2]*G[r61, w^2] + 2*G[0, w^2]*G[r62, w^2] + 
   G[1, r7]*G[r62, w^2] - 4*G[1, w^2]*G[r62, w^2] + (I/6)*Pi*G[w^(-2), w^2] + 
   (5*G[0, -w]*G[w^(-2), w^2])/4 - (G[0, w]*G[w^(-2), w^2])/6 - 
   (5*G[0, w^2]*G[w^(-2), w^2])/4 - (17*G[1, r7]*G[w^(-2), w^2])/12 - 
   (5*G[1, -w]*G[w^(-2), w^2])/2 + (G[1, w]*G[w^(-2), w^2])/3 + 
   (5*G[1, w^2]*G[w^(-2), w^2])/2 + (5*G[0, -w]*G[-w^(-1), -w])/2 - 
   5*G[1, -w]*G[-w^(-1), -w] + (I/6)*Pi*G[-w^(-1), w^2] - 
   (5*G[0, -w]*G[-w^(-1), w^2])/4 - (G[0, w]*G[-w^(-1), w^2])/6 - 
   (5*G[0, w^2]*G[-w^(-1), w^2])/4 - (17*G[1, r7]*G[-w^(-1), w^2])/12 + 
   (5*G[1, -w]*G[-w^(-1), w^2])/2 + (G[1, w]*G[-w^(-1), w^2])/3 + 
   (5*G[1, w^2]*G[-w^(-1), w^2])/2 + (I/6)*Pi*G[-w, w^2] - 
   (13*G[0, -w]*G[-w, w^2])/4 - (G[0, w]*G[-w, w^2])/6 - 
   (5*G[0, w^2]*G[-w, w^2])/4 - (17*G[1, r7]*G[-w, w^2])/12 + 
   (13*G[1, -w]*G[-w, w^2])/2 + (G[1, w]*G[-w, w^2])/3 + 
   (5*G[1, w^2]*G[-w, w^2])/2 - (3*G[0, 0, -w])/2 - (10*G[0, 0, w])/3 + 
   (5*G[0, 0, w^2])/2 + (7*G[0, 1, r7])/2 + 3*G[0, 1, -w] + 
   (2*G[0, 1, w])/3 - 3*G[0, 1, w^2] - G[0, r61, w^2] - G[0, r62, w^2] + 
   (5*G[0, -w, -w])/2 + 8*G[1, 0, -w] - (4*G[1, 0, w])/3 - 10*G[1, 0, w^2] - 
   (14*G[1, 1, r7])/3 - 16*G[1, 1, -w] + (8*G[1, 1, w])/3 + 16*G[1, 1, w^2] + 
   2*G[1, r61, w^2] + 2*G[1, r62, w^2] - 5*G[1, -w, -w] + G[r1, 0, w] - 
   2*G[r1, 1, w] + G[r2, 0, w] - 2*G[r2, 1, w] - G[r61, 0, w^2] + 
   2*G[r61, 1, w^2] - G[r62, 0, w^2] + 2*G[r62, 1, w^2] - 
   (5*G[-w^(-1), 0, -w])/2 + (5*G[-w^(-1), 0, w^2])/2 + 5*G[-w^(-1), 1, -w] - 
   5*G[-w^(-1), 1, w^2] + (9*G[-w, 0, w^2])/2 - 9*G[-w, 1, w^2]) + 
 G[-w^(-1), -w, z3]*((5*Pi^2)/6 - (17*G[0, -w]^2)/2 + ((13*I)/3)*Pi*G[0, w] - 
   2*G[0, -w]*G[0, w^2] + 3*G[0, w]*G[0, w^2] - (5*G[0, w^2]^2)/2 - 
   (3*G[0, w^2]*G[1, r7])/2 + 25*G[0, -w]*G[1, -w] + 4*G[0, w^2]*G[1, -w] - 
   16*G[1, -w]^2 + ((4*I)/3)*Pi*G[1, w] - ((2*I)/3)*Pi*G[1, w^2] + 
   2*G[0, -w]*G[1, w^2] + (2*G[0, w]*G[1, w^2])/3 + 11*G[0, w^2]*G[1, w^2] + 
   (20*G[1, r7]*G[1, w^2])/3 - 4*G[1, -w]*G[1, w^2] - 
   (4*G[1, w]*G[1, w^2])/3 - 12*G[1, w^2]^2 - (5*I)*Pi*G[r1, w] - 
   (5*I)*Pi*G[r2, w] + 2*G[0, w^2]*G[r61, w^2] + G[1, r7]*G[r61, w^2] - 
   4*G[1, w^2]*G[r61, w^2] + 2*G[0, w^2]*G[r62, w^2] + G[1, r7]*G[r62, w^2] - 
   4*G[1, w^2]*G[r62, w^2] + (I/6)*Pi*G[w^(-2), w^2] + 
   (5*G[0, -w]*G[w^(-2), w^2])/4 - (G[0, w]*G[w^(-2), w^2])/6 - 
   (5*G[0, w^2]*G[w^(-2), w^2])/4 - (17*G[1, r7]*G[w^(-2), w^2])/12 - 
   (5*G[1, -w]*G[w^(-2), w^2])/2 + (G[1, w]*G[w^(-2), w^2])/3 + 
   (5*G[1, w^2]*G[w^(-2), w^2])/2 + (9*G[0, -w]*G[-w^(-1), -w])/2 - 
   9*G[1, -w]*G[-w^(-1), -w] + (I/6)*Pi*G[-w^(-1), w^2] + 
   (11*G[0, -w]*G[-w^(-1), w^2])/4 - (G[0, w]*G[-w^(-1), w^2])/6 - 
   (5*G[0, w^2]*G[-w^(-1), w^2])/4 - (17*G[1, r7]*G[-w^(-1), w^2])/12 - 
   (11*G[1, -w]*G[-w^(-1), w^2])/2 + (G[1, w]*G[-w^(-1), w^2])/3 + 
   (5*G[1, w^2]*G[-w^(-1), w^2])/2 + (I/6)*Pi*G[-w, w^2] - 
   (13*G[0, -w]*G[-w, w^2])/4 - (G[0, w]*G[-w, w^2])/6 - 
   (5*G[0, w^2]*G[-w, w^2])/4 - (17*G[1, r7]*G[-w, w^2])/12 + 
   (13*G[1, -w]*G[-w, w^2])/2 + (G[1, w]*G[-w, w^2])/3 + 
   (5*G[1, w^2]*G[-w, w^2])/2 + (17*G[0, 0, -w])/2 - (22*G[0, 0, w])/3 + 
   (9*G[0, 0, w^2])/2 + (7*G[0, 1, r7])/2 - 17*G[0, 1, -w] + 
   (26*G[0, 1, w])/3 - 7*G[0, 1, w^2] - G[0, r61, w^2] - G[0, r62, w^2] + 
   (9*G[0, -w, -w])/2 - 8*G[1, 0, -w] - (4*G[1, 0, w])/3 - 10*G[1, 0, w^2] - 
   (14*G[1, 1, r7])/3 + 16*G[1, 1, -w] + (8*G[1, 1, w])/3 + 16*G[1, 1, w^2] + 
   2*G[1, r61, w^2] + 2*G[1, r62, w^2] - 9*G[1, -w, -w] + 5*G[r1, 0, w] - 
   10*G[r1, 1, w] + 5*G[r2, 0, w] - 10*G[r2, 1, w] - G[r61, 0, w^2] + 
   2*G[r61, 1, w^2] - G[r62, 0, w^2] + 2*G[r62, 1, w^2] - 
   (9*G[-w^(-1), 0, -w])/2 - (3*G[-w^(-1), 0, w^2])/2 + 9*G[-w^(-1), 1, -w] + 
   3*G[-w^(-1), 1, w^2] + (9*G[-w, 0, w^2])/2 - 9*G[-w, 1, w^2]) + 
 G[0, -w^(-1), z3]*(-7*G[0, -w]^2 - 5*G[0, w^2]^2 - 3*G[0, w^2]*G[1, r7] + 
   22*G[0, -w]*G[1, -w] - 16*G[1, -w]^2 + 18*G[0, w^2]*G[1, w^2] + 
   8*G[1, r7]*G[1, w^2] - 16*G[1, w^2]^2 + 4*G[0, w^2]*G[r61, w^2] + 
   2*G[1, r7]*G[r61, w^2] - 8*G[1, w^2]*G[r61, w^2] + 
   4*G[0, w^2]*G[r62, w^2] + 2*G[1, r7]*G[r62, w^2] - 
   8*G[1, w^2]*G[r62, w^2] + (3*G[0, -w]*G[w^(-2), w^2])/2 - 
   (3*G[0, w^2]*G[w^(-2), w^2])/2 - (3*G[1, r7]*G[w^(-2), w^2])/2 - 
   3*G[1, -w]*G[w^(-2), w^2] + 3*G[1, w^2]*G[w^(-2), w^2] + 
   3*G[0, -w]*G[-w^(-1), -w] - 6*G[1, -w]*G[-w^(-1), -w] - 
   (3*G[0, -w]*G[-w^(-1), w^2])/2 - (3*G[0, w^2]*G[-w^(-1), w^2])/2 - 
   (3*G[1, r7]*G[-w^(-1), w^2])/2 + 3*G[1, -w]*G[-w^(-1), w^2] + 
   3*G[1, w^2]*G[-w^(-1), w^2] - (3*G[0, -w]*G[-w, w^2])/2 - 
   (3*G[0, w^2]*G[-w, w^2])/2 - (3*G[1, r7]*G[-w, w^2])/2 + 
   3*G[1, -w]*G[-w, w^2] + 3*G[1, w^2]*G[-w, w^2] + 7*G[0, 0, -w] + 
   5*G[0, 0, w^2] + 3*G[0, 1, r7] - 14*G[0, 1, -w] - 6*G[0, 1, w^2] - 
   2*G[0, r61, w^2] - 2*G[0, r62, w^2] + 3*G[0, -w, -w] - 8*G[1, 0, -w] - 
   12*G[1, 0, w^2] - 4*G[1, 1, r7] + 16*G[1, 1, -w] + 16*G[1, 1, w^2] + 
   4*G[1, r61, w^2] + 4*G[1, r62, w^2] - 6*G[1, -w, -w] - 2*G[r61, 0, w^2] + 
   4*G[r61, 1, w^2] - 2*G[r62, 0, w^2] + 4*G[r62, 1, w^2] - 
   3*G[-w^(-1), 0, -w] + 3*G[-w^(-1), 0, w^2] + 6*G[-w^(-1), 1, -w] - 
   6*G[-w^(-1), 1, w^2] + 3*G[-w, 0, w^2] - 6*G[-w, 1, w^2]) + 
 G[0, -w, z3]*(-7*G[0, -w]^2 - 5*G[0, w^2]^2 - 3*G[0, w^2]*G[1, r7] + 
   22*G[0, -w]*G[1, -w] - 16*G[1, -w]^2 + 18*G[0, w^2]*G[1, w^2] + 
   8*G[1, r7]*G[1, w^2] - 16*G[1, w^2]^2 + 4*G[0, w^2]*G[r61, w^2] + 
   2*G[1, r7]*G[r61, w^2] - 8*G[1, w^2]*G[r61, w^2] + 
   4*G[0, w^2]*G[r62, w^2] + 2*G[1, r7]*G[r62, w^2] - 
   8*G[1, w^2]*G[r62, w^2] + (3*G[0, -w]*G[w^(-2), w^2])/2 - 
   (3*G[0, w^2]*G[w^(-2), w^2])/2 - (3*G[1, r7]*G[w^(-2), w^2])/2 - 
   3*G[1, -w]*G[w^(-2), w^2] + 3*G[1, w^2]*G[w^(-2), w^2] + 
   3*G[0, -w]*G[-w^(-1), -w] - 6*G[1, -w]*G[-w^(-1), -w] - 
   (3*G[0, -w]*G[-w^(-1), w^2])/2 - (3*G[0, w^2]*G[-w^(-1), w^2])/2 - 
   (3*G[1, r7]*G[-w^(-1), w^2])/2 + 3*G[1, -w]*G[-w^(-1), w^2] + 
   3*G[1, w^2]*G[-w^(-1), w^2] - (3*G[0, -w]*G[-w, w^2])/2 - 
   (3*G[0, w^2]*G[-w, w^2])/2 - (3*G[1, r7]*G[-w, w^2])/2 + 
   3*G[1, -w]*G[-w, w^2] + 3*G[1, w^2]*G[-w, w^2] + 7*G[0, 0, -w] + 
   5*G[0, 0, w^2] + 3*G[0, 1, r7] - 14*G[0, 1, -w] - 6*G[0, 1, w^2] - 
   2*G[0, r61, w^2] - 2*G[0, r62, w^2] + 3*G[0, -w, -w] - 8*G[1, 0, -w] - 
   12*G[1, 0, w^2] - 4*G[1, 1, r7] + 16*G[1, 1, -w] + 16*G[1, 1, w^2] + 
   4*G[1, r61, w^2] + 4*G[1, r62, w^2] - 6*G[1, -w, -w] - 2*G[r61, 0, w^2] + 
   4*G[r61, 1, w^2] - 2*G[r62, 0, w^2] + 4*G[r62, 1, w^2] - 
   3*G[-w^(-1), 0, -w] + 3*G[-w^(-1), 0, w^2] + 6*G[-w^(-1), 1, -w] - 
   6*G[-w^(-1), 1, w^2] + 3*G[-w, 0, w^2] - 6*G[-w, 1, w^2]) + 
 G[-w, 0, z3]*(-1/3*Pi^2 + G[0, -w]^2 - 11*G[0, w^2]^2 - 
   3*G[0, w^2]*G[1, r7] - 10*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 + 
   18*G[0, w^2]*G[1, w^2] + 8*G[1, r7]*G[1, w^2] - 16*G[1, w^2]^2 + 
   26*G[0, w^2]*G[r61, w^2] + 2*G[1, r7]*G[r61, w^2] - 
   8*G[1, w^2]*G[r61, w^2] - 16*G[r61, w^2]^2 + 26*G[0, w^2]*G[r62, w^2] + 
   2*G[1, r7]*G[r62, w^2] - 8*G[1, w^2]*G[r62, w^2] - 
   32*G[r61, w^2]*G[r62, w^2] - 16*G[r62, w^2]^2 + 
   (3*G[0, -w]*G[w^(-2), w^2])/2 - (23*G[0, w^2]*G[w^(-2), w^2])/2 - 
   (3*G[1, r7]*G[w^(-2), w^2])/2 - 3*G[1, -w]*G[w^(-2), w^2] + 
   3*G[1, w^2]*G[w^(-2), w^2] + 10*G[r61, w^2]*G[w^(-2), w^2] + 
   10*G[r62, w^2]*G[w^(-2), w^2] + 3*G[0, -w]*G[-w^(-1), -w] - 
   6*G[1, -w]*G[-w^(-1), -w] - (3*G[0, -w]*G[-w^(-1), w^2])/2 - 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 - (3*G[1, r7]*G[-w^(-1), w^2])/2 + 
   3*G[1, -w]*G[-w^(-1), w^2] + 3*G[1, w^2]*G[-w^(-1), w^2] - 
   (3*G[0, -w]*G[-w, w^2])/2 - (3*G[0, w^2]*G[-w, w^2])/2 - 
   (3*G[1, r7]*G[-w, w^2])/2 + 3*G[1, -w]*G[-w, w^2] + 
   3*G[1, w^2]*G[-w, w^2] - 6*G[-1, 0, w] - G[0, 0, -w] + G[0, 0, w] + 
   11*G[0, 0, w^2] + 3*G[0, 1, r7] + 2*G[0, 1, -w] - 6*G[0, 1, w^2] - 
   8*G[0, r61, w^2] - 8*G[0, r62, w^2] + 3*G[0, -w, -w] - 10*G[0, w^2, w^2] + 
   8*G[1, 0, -w] - 2*G[1, 0, w] - 12*G[1, 0, w^2] - 4*G[1, 1, r7] - 
   16*G[1, 1, -w] + 16*G[1, 1, w^2] + 4*G[1, r61, w^2] + 4*G[1, r62, w^2] - 
   6*G[1, -w, -w] - 18*G[r61, 0, w^2] + 4*G[r61, 1, w^2] + 
   16*G[r61, r61, w^2] + 16*G[r61, r62, w^2] + 10*G[r61, w^2, w^2] - 
   18*G[r62, 0, w^2] + 4*G[r62, 1, w^2] + 16*G[r62, r61, w^2] + 
   16*G[r62, r62, w^2] + 10*G[r62, w^2, w^2] + 10*G[w^(-2), 0, w^2] - 
   10*G[w^(-2), r61, w^2] - 10*G[w^(-2), r62, w^2] - 3*G[-w^(-1), 0, -w] + 
   3*G[-w^(-1), 0, w^2] + 6*G[-w^(-1), 1, -w] - 6*G[-w^(-1), 1, w^2] + 
   3*G[-w, 0, w^2] - 6*G[-w, 1, w^2]) + G[-w^(-1), 0, z3]*
  (G[0, -w]^2 - 11*G[0, w^2]^2 - 3*G[0, w^2]*G[1, r7] - 
   10*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 + 18*G[0, w^2]*G[1, w^2] + 
   8*G[1, r7]*G[1, w^2] - 16*G[1, w^2]^2 + 26*G[0, w^2]*G[r61, w^2] + 
   2*G[1, r7]*G[r61, w^2] - 8*G[1, w^2]*G[r61, w^2] - 16*G[r61, w^2]^2 + 
   26*G[0, w^2]*G[r62, w^2] + 2*G[1, r7]*G[r62, w^2] - 
   8*G[1, w^2]*G[r62, w^2] - 32*G[r61, w^2]*G[r62, w^2] - 16*G[r62, w^2]^2 + 
   (3*G[0, -w]*G[w^(-2), w^2])/2 - (23*G[0, w^2]*G[w^(-2), w^2])/2 - 
   (3*G[1, r7]*G[w^(-2), w^2])/2 - 3*G[1, -w]*G[w^(-2), w^2] + 
   3*G[1, w^2]*G[w^(-2), w^2] + 10*G[r61, w^2]*G[w^(-2), w^2] + 
   10*G[r62, w^2]*G[w^(-2), w^2] + 3*G[0, -w]*G[-w^(-1), -w] - 
   6*G[1, -w]*G[-w^(-1), -w] - (3*G[0, -w]*G[-w^(-1), w^2])/2 - 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 - (3*G[1, r7]*G[-w^(-1), w^2])/2 + 
   3*G[1, -w]*G[-w^(-1), w^2] + 3*G[1, w^2]*G[-w^(-1), w^2] - 
   (3*G[0, -w]*G[-w, w^2])/2 - (3*G[0, w^2]*G[-w, w^2])/2 - 
   (3*G[1, r7]*G[-w, w^2])/2 + 3*G[1, -w]*G[-w, w^2] + 
   3*G[1, w^2]*G[-w, w^2] + 6*G[-1, 0, w] - G[0, 0, -w] - 7*G[0, 0, w] + 
   11*G[0, 0, w^2] + 3*G[0, 1, r7] + 2*G[0, 1, -w] - 6*G[0, 1, w^2] - 
   8*G[0, r61, w^2] - 8*G[0, r62, w^2] + 3*G[0, -w, -w] - 10*G[0, w^2, w^2] + 
   8*G[1, 0, -w] + 2*G[1, 0, w] - 12*G[1, 0, w^2] - 4*G[1, 1, r7] - 
   16*G[1, 1, -w] + 16*G[1, 1, w^2] + 4*G[1, r61, w^2] + 4*G[1, r62, w^2] - 
   6*G[1, -w, -w] - 18*G[r61, 0, w^2] + 4*G[r61, 1, w^2] + 
   16*G[r61, r61, w^2] + 16*G[r61, r62, w^2] + 10*G[r61, w^2, w^2] - 
   18*G[r62, 0, w^2] + 4*G[r62, 1, w^2] + 16*G[r62, r61, w^2] + 
   16*G[r62, r62, w^2] + 10*G[r62, w^2, w^2] + 10*G[w^(-2), 0, w^2] - 
   10*G[w^(-2), r61, w^2] - 10*G[w^(-2), r62, w^2] - 3*G[-w^(-1), 0, -w] + 
   3*G[-w^(-1), 0, w^2] + 6*G[-w^(-1), 1, -w] - 6*G[-w^(-1), 1, w^2] + 
   3*G[-w, 0, w^2] - 6*G[-w, 1, w^2]) + 
 G[0, w^(-2), z3]*(G[0, -w]^2 - (33*G[0, w^2]^2)/2 - 7*G[0, w^2]*G[1, r7] - 
   10*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 + 34*G[0, w^2]*G[1, w^2] + 
   8*G[1, r7]*G[1, w^2] - 16*G[1, w^2]^2 + (51*G[0, w^2]*G[r61, w^2])/2 + 
   6*G[1, r7]*G[r61, w^2] - 24*G[1, w^2]*G[r61, w^2] - 10*G[r61, w^2]^2 + 
   (51*G[0, w^2]*G[r62, w^2])/2 + 6*G[1, r7]*G[r62, w^2] - 
   24*G[1, w^2]*G[r62, w^2] - 20*G[r61, w^2]*G[r62, w^2] - 10*G[r62, w^2]^2 + 
   (3*G[0, -w]*G[w^(-2), w^2])/2 - 8*G[0, w^2]*G[w^(-2), w^2] - 
   (3*G[1, r7]*G[w^(-2), w^2])/2 - 3*G[1, -w]*G[w^(-2), w^2] + 
   3*G[1, w^2]*G[w^(-2), w^2] + (13*G[r61, w^2]*G[w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^2])/2 + 3*G[0, -w]*G[-w^(-1), -w] - 
   6*G[1, -w]*G[-w^(-1), -w] - (3*G[0, -w]*G[-w^(-1), w^2])/2 - 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 - (3*G[1, r7]*G[-w^(-1), w^2])/2 + 
   3*G[1, -w]*G[-w^(-1), w^2] + 3*G[1, w^2]*G[-w^(-1), w^2] - 
   (3*G[0, -w]*G[-w, w^2])/2 - (3*G[0, w^2]*G[-w, w^2])/2 - 
   (3*G[1, r7]*G[-w, w^2])/2 + 3*G[1, -w]*G[-w, w^2] + 
   3*G[1, w^2]*G[-w, w^2] - G[0, 0, -w] + (33*G[0, 0, w^2])/2 + 
   3*G[0, 1, r7] + 2*G[0, 1, -w] - 14*G[0, 1, w^2] - (19*G[0, r61, w^2])/2 - 
   (19*G[0, r62, w^2])/2 + 3*G[0, -w, -w] - (13*G[0, w^2, w^2])/2 + 
   8*G[1, 0, -w] - 20*G[1, 0, w^2] - 4*G[1, 1, r7] - 16*G[1, 1, -w] + 
   16*G[1, 1, w^2] + 12*G[1, r61, w^2] + 12*G[1, r62, w^2] - 6*G[1, -w, -w] - 
   16*G[r61, 0, w^2] + 12*G[r61, 1, w^2] + 10*G[r61, r61, w^2] + 
   10*G[r61, r62, w^2] + (13*G[r61, w^2, w^2])/2 - 16*G[r62, 0, w^2] + 
   12*G[r62, 1, w^2] + 10*G[r62, r61, w^2] + 10*G[r62, r62, w^2] + 
   (13*G[r62, w^2, w^2])/2 + (13*G[w^(-2), 0, w^2])/2 - 
   (13*G[w^(-2), r61, w^2])/2 - (13*G[w^(-2), r62, w^2])/2 - 
   3*G[-w^(-1), 0, -w] + 3*G[-w^(-1), 0, w^2] + 6*G[-w^(-1), 1, -w] - 
   6*G[-w^(-1), 1, w^2] + 3*G[-w, 0, w^2] - 6*G[-w, 1, w^2]) + 
 G[0, w^2, z3]*(G[0, -w]^2 - (33*G[0, w^2]^2)/2 - 7*G[0, w^2]*G[1, r7] - 
   10*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 + 34*G[0, w^2]*G[1, w^2] + 
   8*G[1, r7]*G[1, w^2] - 16*G[1, w^2]^2 + (51*G[0, w^2]*G[r61, w^2])/2 + 
   6*G[1, r7]*G[r61, w^2] - 24*G[1, w^2]*G[r61, w^2] - 10*G[r61, w^2]^2 + 
   (51*G[0, w^2]*G[r62, w^2])/2 + 6*G[1, r7]*G[r62, w^2] - 
   24*G[1, w^2]*G[r62, w^2] - 20*G[r61, w^2]*G[r62, w^2] - 10*G[r62, w^2]^2 + 
   (3*G[0, -w]*G[w^(-2), w^2])/2 - 8*G[0, w^2]*G[w^(-2), w^2] - 
   (3*G[1, r7]*G[w^(-2), w^2])/2 - 3*G[1, -w]*G[w^(-2), w^2] + 
   3*G[1, w^2]*G[w^(-2), w^2] + (13*G[r61, w^2]*G[w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^2])/2 + 3*G[0, -w]*G[-w^(-1), -w] - 
   6*G[1, -w]*G[-w^(-1), -w] - (3*G[0, -w]*G[-w^(-1), w^2])/2 - 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 - (3*G[1, r7]*G[-w^(-1), w^2])/2 + 
   3*G[1, -w]*G[-w^(-1), w^2] + 3*G[1, w^2]*G[-w^(-1), w^2] - 
   (3*G[0, -w]*G[-w, w^2])/2 - (3*G[0, w^2]*G[-w, w^2])/2 - 
   (3*G[1, r7]*G[-w, w^2])/2 + 3*G[1, -w]*G[-w, w^2] + 
   3*G[1, w^2]*G[-w, w^2] - G[0, 0, -w] + (33*G[0, 0, w^2])/2 + 
   3*G[0, 1, r7] + 2*G[0, 1, -w] - 14*G[0, 1, w^2] - (19*G[0, r61, w^2])/2 - 
   (19*G[0, r62, w^2])/2 + 3*G[0, -w, -w] - (13*G[0, w^2, w^2])/2 + 
   8*G[1, 0, -w] - 20*G[1, 0, w^2] - 4*G[1, 1, r7] - 16*G[1, 1, -w] + 
   16*G[1, 1, w^2] + 12*G[1, r61, w^2] + 12*G[1, r62, w^2] - 6*G[1, -w, -w] - 
   16*G[r61, 0, w^2] + 12*G[r61, 1, w^2] + 10*G[r61, r61, w^2] + 
   10*G[r61, r62, w^2] + (13*G[r61, w^2, w^2])/2 - 16*G[r62, 0, w^2] + 
   12*G[r62, 1, w^2] + 10*G[r62, r61, w^2] + 10*G[r62, r62, w^2] + 
   (13*G[r62, w^2, w^2])/2 + (13*G[w^(-2), 0, w^2])/2 - 
   (13*G[w^(-2), r61, w^2])/2 - (13*G[w^(-2), r62, w^2])/2 - 
   3*G[-w^(-1), 0, -w] + 3*G[-w^(-1), 0, w^2] + 6*G[-w^(-1), 1, -w] - 
   6*G[-w^(-1), 1, w^2] + 3*G[-w, 0, w^2] - 6*G[-w, 1, w^2]) + 
 G[w^(-2), -w, z3]*(-Pi^2 + 2*G[0, -w]^2 - ((10*I)/3)*Pi*G[0, w] - 
   2*G[0, w]*G[0, w^2] - 10*G[0, w^2]^2 - 5*G[0, w^2]*G[1, r7] - 
   12*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 + ((8*I)/3)*Pi*G[1, w] - 
   ((4*I)/3)*Pi*G[1, w^2] + 4*G[0, -w]*G[1, w^2] + (4*G[0, w]*G[1, w^2])/3 + 
   24*G[0, w^2]*G[1, w^2] + (16*G[1, r7]*G[1, w^2])/3 - 
   8*G[1, -w]*G[1, w^2] - (8*G[1, w]*G[1, w^2])/3 - 8*G[1, w^2]^2 + 
   (2*I)*Pi*G[r1, w] + (2*I)*Pi*G[r2, w] + 10*G[0, w^2]*G[r61, w^2] + 
   5*G[1, r7]*G[r61, w^2] - 20*G[1, w^2]*G[r61, w^2] + 
   10*G[0, w^2]*G[r62, w^2] + 5*G[1, r7]*G[r62, w^2] - 
   20*G[1, w^2]*G[r62, w^2] + (I/3)*Pi*G[w^(-2), w^2] + 
   G[0, -w]*G[w^(-2), w^2] - (G[0, w]*G[w^(-2), w^2])/3 - 
   G[0, w^2]*G[w^(-2), w^2] - (4*G[1, r7]*G[w^(-2), w^2])/3 - 
   2*G[1, -w]*G[w^(-2), w^2] + (2*G[1, w]*G[w^(-2), w^2])/3 + 
   2*G[1, w^2]*G[w^(-2), w^2] + 2*G[0, -w]*G[-w^(-1), -w] - 
   4*G[1, -w]*G[-w^(-1), -w] + (I/3)*Pi*G[-w^(-1), w^2] - 
   5*G[0, -w]*G[-w^(-1), w^2] - (G[0, w]*G[-w^(-1), w^2])/3 - 
   G[0, w^2]*G[-w^(-1), w^2] - (4*G[1, r7]*G[-w^(-1), w^2])/3 + 
   10*G[1, -w]*G[-w^(-1), w^2] + (2*G[1, w]*G[-w^(-1), w^2])/3 + 
   2*G[1, w^2]*G[-w^(-1), w^2] + (I/3)*Pi*G[-w, w^2] - G[0, -w]*G[-w, w^2] - 
   (G[0, w]*G[-w, w^2])/3 - G[0, w^2]*G[-w, w^2] - 
   (4*G[1, r7]*G[-w, w^2])/3 + 2*G[1, -w]*G[-w, w^2] + 
   (2*G[1, w]*G[-w, w^2])/3 + 2*G[1, w^2]*G[-w, w^2] - 2*G[0, 0, -w] + 
   (16*G[0, 0, w])/3 + 10*G[0, 0, w^2] + 4*G[0, 1, r7] + 4*G[0, 1, -w] - 
   (20*G[0, 1, w])/3 - 10*G[0, 1, w^2] - 5*G[0, r61, w^2] - 
   5*G[0, r62, w^2] + 2*G[0, -w, -w] + 8*G[1, 0, -w] - (8*G[1, 0, w])/3 - 
   18*G[1, 0, w^2] - (16*G[1, 1, r7])/3 - 16*G[1, 1, -w] + 
   (16*G[1, 1, w])/3 + 16*G[1, 1, w^2] + 10*G[1, r61, w^2] + 
   10*G[1, r62, w^2] - 4*G[1, -w, -w] - 2*G[r1, 0, w] + 4*G[r1, 1, w] - 
   2*G[r2, 0, w] + 4*G[r2, 1, w] - 5*G[r61, 0, w^2] + 10*G[r61, 1, w^2] - 
   5*G[r62, 0, w^2] + 10*G[r62, 1, w^2] - 2*G[-w^(-1), 0, -w] + 
   6*G[-w^(-1), 0, w^2] + 4*G[-w^(-1), 1, -w] - 12*G[-w^(-1), 1, w^2] + 
   2*G[-w, 0, w^2] - 4*G[-w, 1, w^2]) + G[-w^(-1), w^(-2), z3]*
  ((-3*G[0, -w]^2)/2 + ((7*I)/3)*Pi*G[0, w] - G[0, -w]*G[0, w^2] + 
   2*G[0, w]*G[0, w^2] - (21*G[0, w^2]^2)/2 - (9*G[0, w^2]*G[1, r7])/2 + 
   3*G[0, -w]*G[1, -w] + 2*G[0, w^2]*G[1, -w] + ((4*I)/3)*Pi*G[1, w] - 
   (2*I)*Pi*G[1, w^2] - 2*G[0, -w]*G[1, w^2] + 2*G[0, w]*G[1, w^2] + 
   21*G[0, w^2]*G[1, w^2] + 4*G[1, r7]*G[1, w^2] + 4*G[1, -w]*G[1, w^2] - 
   4*G[1, w]*G[1, w^2] - 4*G[1, w^2]^2 - (3*I)*Pi*G[r1, w] - 
   (3*I)*Pi*G[r2, w] + 15*G[0, w^2]*G[r61, w^2] + 5*G[1, r7]*G[r61, w^2] - 
   20*G[1, w^2]*G[r61, w^2] - 4*G[r61, w^2]^2 + 15*G[0, w^2]*G[r62, w^2] + 
   5*G[1, r7]*G[r62, w^2] - 20*G[1, w^2]*G[r62, w^2] - 
   8*G[r61, w^2]*G[r62, w^2] - 4*G[r62, w^2]^2 + (I/6)*Pi*G[w^(-2), w^2] - 
   (G[0, -w]*G[w^(-2), w^2])/4 - (G[0, w]*G[w^(-2), w^2])/6 - 
   (11*G[0, w^2]*G[w^(-2), w^2])/4 + (G[1, r7]*G[w^(-2), w^2])/12 + 
   (G[1, -w]*G[w^(-2), w^2])/2 + (G[1, w]*G[w^(-2), w^2])/3 - 
   (G[1, w^2]*G[w^(-2), w^2])/2 + 3*G[r61, w^2]*G[w^(-2), w^2] + 
   3*G[r62, w^2]*G[w^(-2), w^2] + (3*G[0, -w]*G[-w^(-1), -w])/2 - 
   3*G[1, -w]*G[-w^(-1), -w] + ((5*I)/6)*Pi*G[-w^(-1), w^2] + 
   (17*G[0, -w]*G[-w^(-1), w^2])/4 - (5*G[0, w]*G[-w^(-1), w^2])/6 - 
   (7*G[0, w^2]*G[-w^(-1), w^2])/4 - (31*G[1, r7]*G[-w^(-1), w^2])/12 - 
   (17*G[1, -w]*G[-w^(-1), w^2])/2 + (5*G[1, w]*G[-w^(-1), w^2])/3 + 
   (7*G[1, w^2]*G[-w^(-1), w^2])/2 + ((5*I)/6)*Pi*G[-w, w^2] + 
   (G[0, -w]*G[-w, w^2])/4 - (5*G[0, w]*G[-w, w^2])/6 - 
   (7*G[0, w^2]*G[-w, w^2])/4 - (31*G[1, r7]*G[-w, w^2])/12 - 
   (G[1, -w]*G[-w, w^2])/2 + (5*G[1, w]*G[-w, w^2])/3 + 
   (7*G[1, w^2]*G[-w, w^2])/2 + (3*G[0, 0, -w])/2 - (31*G[0, 0, w])/3 + 
   (23*G[0, 0, w^2])/2 + G[0, 1, r7]/2 - 3*G[0, 1, -w] + (14*G[0, 1, w])/3 - 
   11*G[0, 1, w^2] - 6*G[0, r61, w^2] - 6*G[0, r62, w^2] + 
   (3*G[0, -w, -w])/2 - 3*G[0, w^2, w^2] - (4*G[1, 0, w])/3 - 
   10*G[1, 0, w^2] - (2*G[1, 1, r7])/3 + (8*G[1, 1, w])/3 + 
   10*G[1, r61, w^2] + 10*G[1, r62, w^2] - 3*G[1, -w, -w] + 3*G[r1, 0, w] - 
   6*G[r1, 1, w] + 3*G[r2, 0, w] - 6*G[r2, 1, w] - 9*G[r61, 0, w^2] + 
   10*G[r61, 1, w^2] + 4*G[r61, r61, w^2] + 4*G[r61, r62, w^2] + 
   3*G[r61, w^2, w^2] - 9*G[r62, 0, w^2] + 10*G[r62, 1, w^2] + 
   4*G[r62, r61, w^2] + 4*G[r62, r62, w^2] + 3*G[r62, w^2, w^2] + 
   3*G[w^(-2), 0, w^2] - 3*G[w^(-2), r61, w^2] - 3*G[w^(-2), r62, w^2] - 
   (3*G[-w^(-1), 0, -w])/2 - (5*G[-w^(-1), 0, w^2])/2 + 3*G[-w^(-1), 1, -w] + 
   5*G[-w^(-1), 1, w^2] + (3*G[-w, 0, w^2])/2 - 3*G[-w, 1, w^2]) - 
 2*Pi^2*G[-w, 1, w^2] - ((20*I)/3)*Pi*G[0, w]*G[-w, 1, w^2] - 
 8*G[0, -w]*G[0, w^2]*G[-w, 1, w^2] - 4*G[0, w]*G[0, w^2]*G[-w, 1, w^2] - 
 40*G[0, w^2]^2*G[-w, 1, w^2] - 16*G[0, w^2]*G[1, r7]*G[-w, 1, w^2] - 
 16*G[0, -w]*G[1, -w]*G[-w, 1, w^2] + 16*G[0, w^2]*G[1, -w]*G[-w, 1, w^2] + 
 32*G[1, -w]^2*G[-w, 1, w^2] + ((16*I)/3)*Pi*G[1, w]*G[-w, 1, w^2] - 
 ((28*I)/3)*Pi*G[1, w^2]*G[-w, 1, w^2] + 12*G[0, -w]*G[1, w^2]*
  G[-w, 1, w^2] + (28*G[0, w]*G[1, w^2]*G[-w, 1, w^2])/3 + 
 164*G[0, w^2]*G[1, w^2]*G[-w, 1, w^2] + 
 (136*G[1, r7]*G[1, w^2]*G[-w, 1, w^2])/3 - 24*G[1, -w]*G[1, w^2]*
  G[-w, 1, w^2] - (56*G[1, w]*G[1, w^2]*G[-w, 1, w^2])/3 - 
 136*G[1, w^2]^2*G[-w, 1, w^2] + (4*I)*Pi*G[r1, w]*G[-w, 1, w^2] + 
 (4*I)*Pi*G[r2, w]*G[-w, 1, w^2] + 8*G[0, -w]*G[r61, w^2]*G[-w, 1, w^2] + 
 72*G[0, w^2]*G[r61, w^2]*G[-w, 1, w^2] + 16*G[1, r7]*G[r61, w^2]*
  G[-w, 1, w^2] - 16*G[1, -w]*G[r61, w^2]*G[-w, 1, w^2] - 
 128*G[1, w^2]*G[r61, w^2]*G[-w, 1, w^2] - 32*G[r61, w^2]^2*G[-w, 1, w^2] + 
 8*G[0, -w]*G[r62, w^2]*G[-w, 1, w^2] + 72*G[0, w^2]*G[r62, w^2]*
  G[-w, 1, w^2] + 16*G[1, r7]*G[r62, w^2]*G[-w, 1, w^2] - 
 16*G[1, -w]*G[r62, w^2]*G[-w, 1, w^2] - 128*G[1, w^2]*G[r62, w^2]*
  G[-w, 1, w^2] - 64*G[r61, w^2]*G[r62, w^2]*G[-w, 1, w^2] - 
 32*G[r62, w^2]^2*G[-w, 1, w^2] + (2*I)*Pi*G[w^(-2), w^2]*G[-w, 1, w^2] + 
 6*G[0, -w]*G[w^(-2), w^2]*G[-w, 1, w^2] - 2*G[0, w]*G[w^(-2), w^2]*
  G[-w, 1, w^2] - 48*G[0, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2] - 
 8*G[1, r7]*G[w^(-2), w^2]*G[-w, 1, w^2] - 12*G[1, -w]*G[w^(-2), w^2]*
  G[-w, 1, w^2] + 4*G[1, w]*G[w^(-2), w^2]*G[-w, 1, w^2] + 
 30*G[1, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2] + 42*G[r61, w^2]*G[w^(-2), w^2]*
  G[-w, 1, w^2] + 42*G[r62, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2] + 
 8*G[0, -w]*G[-w^(-1), -w]*G[-w, 1, w^2] - 16*G[1, -w]*G[-w^(-1), -w]*
  G[-w, 1, w^2] + ((8*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
 12*G[-1, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 24*G[0, -w]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 (8*G[0, w]*G[-w^(-1), w^2]*G[-w, 1, w^2])/3 - 
 26*G[0, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 (44*G[1, r7]*G[-w^(-1), w^2]*G[-w, 1, w^2])/3 + 
 48*G[1, -w]*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
 (16*G[1, w]*G[-w^(-1), w^2]*G[-w, 1, w^2])/3 + 
 78*G[1, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] + 14*G[r61, w^2]*G[-w^(-1), w^2]*
  G[-w, 1, w^2] + 14*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 15*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 9*G[-w^(-1), w^2]^2*G[-w, 1, w^2] + ((8*I)/3)*Pi*G[-w, w^2]*G[-w, 1, w^2] - 
 12*G[-1, w^2]*G[-w, w^2]*G[-w, 1, w^2] - 
 (8*G[0, w]*G[-w, w^2]*G[-w, 1, w^2])/3 - 26*G[0, w^2]*G[-w, w^2]*
  G[-w, 1, w^2] - (44*G[1, r7]*G[-w, w^2]*G[-w, 1, w^2])/3 + 
 (16*G[1, w]*G[-w, w^2]*G[-w, 1, w^2])/3 + 54*G[1, w^2]*G[-w, w^2]*
  G[-w, 1, w^2] + 14*G[r61, w^2]*G[-w, w^2]*G[-w, 1, w^2] + 
 14*G[r62, w^2]*G[-w, w^2]*G[-w, 1, w^2] - 3*G[w^(-2), w^2]*G[-w, w^2]*
  G[-w, 1, w^2] - 6*G[-w^(-1), w^2]*G[-w, w^2]*G[-w, 1, w^2] - 
 5*G[-w, w^2]^2*G[-w, 1, w^2] + (44*G[0, 0, w]*G[-w, 1, w^2])/3 + 
 28*G[0, 0, w^2]*G[-w, 1, w^2] + 8*G[0, 1, r7]*G[-w, 1, w^2] - 
 (40*G[0, 1, w]*G[-w, 1, w^2])/3 - 48*G[0, 1, w^2]*G[-w, 1, w^2] - 
 16*G[0, r61, w^2]*G[-w, 1, w^2] - 16*G[0, r62, w^2]*G[-w, 1, w^2] + 
 6*G[0, w^(-2), w^2]*G[-w, 1, w^2] + 6*G[0, -w^(-1), w^2]*G[-w, 1, w^2] + 
 8*G[0, -w, -w]*G[-w, 1, w^2] + 6*G[0, -w, w^2]*G[-w, 1, w^2] - 
 6*G[0, w^2, w^2]*G[-w, 1, w^2] + 16*G[1, 0, -w]*G[-w, 1, w^2] - 
 (16*G[1, 0, w]*G[-w, 1, w^2])/3 - 64*G[1, 0, w^2]*G[-w, 1, w^2] - 
 (32*G[1, 1, r7]*G[-w, 1, w^2])/3 - 32*G[1, 1, -w]*G[-w, 1, w^2] + 
 (32*G[1, 1, w]*G[-w, 1, w^2])/3 + 96*G[1, 1, w^2]*G[-w, 1, w^2] + 
 48*G[1, r61, w^2]*G[-w, 1, w^2] + 48*G[1, r62, w^2]*G[-w, 1, w^2] - 
 2*G[1, w^(-2), w^2]*G[-w, 1, w^2] - 30*G[1, -w^(-1), w^2]*G[-w, 1, w^2] - 
 16*G[1, -w, -w]*G[-w, 1, w^2] - 22*G[1, -w, w^2]*G[-w, 1, w^2] - 
 10*G[1, w^2, w^2]*G[-w, 1, w^2] - 4*G[r1, 0, w]*G[-w, 1, w^2] + 
 8*G[r1, 1, w]*G[-w, 1, w^2] - 4*G[r2, 0, w]*G[-w, 1, w^2] + 
 8*G[r2, 1, w]*G[-w, 1, w^2] - 36*G[r61, 0, w^2]*G[-w, 1, w^2] + 
 48*G[r61, 1, w^2]*G[-w, 1, w^2] + 24*G[r61, r61, w^2]*G[-w, 1, w^2] + 
 24*G[r61, r62, w^2]*G[-w, 1, w^2] - 6*G[r61, w^(-2), w^2]*G[-w, 1, w^2] - 
 6*G[r61, -w^(-1), w^2]*G[-w, 1, w^2] - 6*G[r61, -w, w^2]*G[-w, 1, w^2] + 
 6*G[r61, w^2, w^2]*G[-w, 1, w^2] - 36*G[r62, 0, w^2]*G[-w, 1, w^2] + 
 48*G[r62, 1, w^2]*G[-w, 1, w^2] + 24*G[r62, r61, w^2]*G[-w, 1, w^2] + 
 24*G[r62, r62, w^2]*G[-w, 1, w^2] - 6*G[r62, w^(-2), w^2]*G[-w, 1, w^2] - 
 6*G[r62, -w^(-1), w^2]*G[-w, 1, w^2] - 6*G[r62, -w, w^2]*G[-w, 1, w^2] + 
 6*G[r62, w^2, w^2]*G[-w, 1, w^2] + 26*G[w^(-2), 0, w^2]*G[-w, 1, w^2] - 
 16*G[w^(-2), 1, w^2]*G[-w, 1, w^2] - 26*G[w^(-2), r61, w^2]*G[-w, 1, w^2] - 
 26*G[w^(-2), r62, w^2]*G[-w, 1, w^2] + 12*G[w^(-2), -w^(-1), w^2]*
  G[-w, 1, w^2] + 4*G[w^(-2), -w, w^2]*G[-w, 1, w^2] - 
 12*G[-w^(-1), -1, w^2]*G[-w, 1, w^2] - 8*G[-w^(-1), 0, -w]*G[-w, 1, w^2] + 
 18*G[-w^(-1), 0, w^2]*G[-w, 1, w^2] + 16*G[-w^(-1), 1, -w]*G[-w, 1, w^2] - 
 48*G[-w^(-1), 1, w^2]*G[-w, 1, w^2] - 6*G[-w^(-1), r61, w^2]*G[-w, 1, w^2] - 
 6*G[-w^(-1), r62, w^2]*G[-w, 1, w^2] + 3*G[-w^(-1), w^(-2), w^2]*
  G[-w, 1, w^2] + 9*G[-w^(-1), -w^(-1), w^2]*G[-w, 1, w^2] + 
 9*G[-w^(-1), -w, w^2]*G[-w, 1, w^2] + 15*G[-w^(-1), w^2, w^2]*
  G[-w, 1, w^2] + 12*G[-w, -1, w^2]*G[-w, 1, w^2] + 
 10*G[-w, 0, w^2]*G[-w, 1, w^2] - 8*G[-w, 1, w^2]^2 + 
 G[1, w^(-2), z3]*((4*Pi^2)/3 + G[0, -w]^2 + ((16*I)/3)*Pi*G[0, w] - 
   2*G[0, -w]*G[0, w^2] + 2*G[0, w]*G[0, w^2] + (125*G[0, w^2]^2)/3 + 
   (53*G[0, w^2]*G[1, r7])/3 - 2*G[0, -w]*G[1, -w] + 4*G[0, w^2]*G[1, -w] - 
   ((8*I)/3)*Pi*G[1, w] + ((20*I)/3)*Pi*G[1, w^2] + 12*G[0, -w]*G[1, w^2] - 
   (20*G[0, w]*G[1, w^2])/3 - (254*G[0, w^2]*G[1, w^2])/3 - 
   (56*G[1, r7]*G[1, w^2])/3 - 24*G[1, -w]*G[1, w^2] + 
   (40*G[1, w]*G[1, w^2])/3 + 24*G[1, w^2]^2 - (4*I)*Pi*G[r1, w] - 
   (4*I)*Pi*G[r2, w] - (208*G[0, w^2]*G[r61, w^2])/3 - 
   (56*G[1, r7]*G[r61, w^2])/3 + (224*G[1, w^2]*G[r61, w^2])/3 + 
   (80*G[r61, w^2]^2)/3 - (208*G[0, w^2]*G[r62, w^2])/3 - 
   (56*G[1, r7]*G[r62, w^2])/3 + (224*G[1, w^2]*G[r62, w^2])/3 + 
   (160*G[r61, w^2]*G[r62, w^2])/3 + (80*G[r62, w^2]^2)/3 - 
   (I/3)*Pi*G[w^(-2), w^2] + (G[0, -w]*G[w^(-2), w^2])/2 + 
   (G[0, w]*G[w^(-2), w^2])/3 + (125*G[0, w^2]*G[w^(-2), w^2])/6 - 
   (G[1, r7]*G[w^(-2), w^2])/6 - G[1, -w]*G[w^(-2), w^2] - 
   (2*G[1, w]*G[w^(-2), w^2])/3 + G[1, w^2]*G[w^(-2), w^2] - 
   (64*G[r61, w^2]*G[w^(-2), w^2])/3 - (64*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   G[0, -w]*G[-w^(-1), -w] + 2*G[1, -w]*G[-w^(-1), -w] - 
   (3*I)*Pi*G[-w^(-1), w^2] - (5*G[0, -w]*G[-w^(-1), w^2])/2 + 
   3*G[0, w]*G[-w^(-1), w^2] + (15*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (21*G[1, r7]*G[-w^(-1), w^2])/2 + 5*G[1, -w]*G[-w^(-1), w^2] - 
   6*G[1, w]*G[-w^(-1), w^2] - 15*G[1, w^2]*G[-w^(-1), w^2] - 
   (3*I)*Pi*G[-w, w^2] - (13*G[0, -w]*G[-w, w^2])/2 + 3*G[0, w]*G[-w, w^2] + 
   (15*G[0, w^2]*G[-w, w^2])/2 + (21*G[1, r7]*G[-w, w^2])/2 + 
   13*G[1, -w]*G[-w, w^2] - 6*G[1, w]*G[-w, w^2] - 15*G[1, w^2]*G[-w, w^2] - 
   G[0, 0, -w] - (40*G[0, 0, w])/3 - (119*G[0, 0, w^2])/3 - G[0, 1, r7] + 
   2*G[0, 1, -w] + (32*G[0, 1, w])/3 + (94*G[0, 1, w^2])/3 + 
   24*G[0, r61, w^2] + 24*G[0, r62, w^2] - G[0, -w, -w] + 
   (64*G[0, w^2, w^2])/3 + (8*G[1, 0, w])/3 + (112*G[1, 0, w^2])/3 + 
   (4*G[1, 1, r7])/3 - (16*G[1, 1, w])/3 - (112*G[1, r61, w^2])/3 - 
   (112*G[1, r62, w^2])/3 + 2*G[1, -w, -w] + 4*G[r1, 0, w] - 8*G[r1, 1, w] + 
   4*G[r2, 0, w] - 8*G[r2, 1, w] + (136*G[r61, 0, w^2])/3 - 
   (112*G[r61, 1, w^2])/3 - (80*G[r61, r61, w^2])/3 - 
   (80*G[r61, r62, w^2])/3 - (64*G[r61, w^2, w^2])/3 + 
   (136*G[r62, 0, w^2])/3 - (112*G[r62, 1, w^2])/3 - 
   (80*G[r62, r61, w^2])/3 - (80*G[r62, r62, w^2])/3 - 
   (64*G[r62, w^2, w^2])/3 - (64*G[w^(-2), 0, w^2])/3 + 
   (64*G[w^(-2), r61, w^2])/3 + (64*G[w^(-2), r62, w^2])/3 + 
   G[-w^(-1), 0, -w] - 5*G[-w^(-1), 0, w^2] - 2*G[-w^(-1), 1, -w] + 
   10*G[-w^(-1), 1, w^2] - G[-w, 0, w^2] + 2*G[-w, 1, w^2]) + 
 G[r61, -w^(-1), z3]*(7*G[0, -w]^2 + 9*G[0, w^2]^2 + 5*G[0, w^2]*G[1, r7] - 
   22*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 - 26*G[0, w^2]*G[1, w^2] - 
   8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 8*G[0, w^2]*G[r61, w^2] - 
   4*G[1, r7]*G[r61, w^2] + 16*G[1, w^2]*G[r61, w^2] - 
   8*G[0, w^2]*G[r62, w^2] - 4*G[1, r7]*G[r62, w^2] + 
   16*G[1, w^2]*G[r62, w^2] - (3*G[0, -w]*G[w^(-2), w^2])/2 + 
   (3*G[0, w^2]*G[w^(-2), w^2])/2 + (3*G[1, r7]*G[w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] - 
   3*G[0, -w]*G[-w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w] + 
   (3*G[0, -w]*G[-w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^2])/2 - 3*G[1, -w]*G[-w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), w^2] + (3*G[0, -w]*G[-w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^2])/2 + (3*G[1, r7]*G[-w, w^2])/2 - 
   3*G[1, -w]*G[-w, w^2] - 3*G[1, w^2]*G[-w, w^2] - 7*G[0, 0, -w] - 
   9*G[0, 0, w^2] - 3*G[0, 1, r7] + 14*G[0, 1, -w] + 10*G[0, 1, w^2] + 
   4*G[0, r61, w^2] + 4*G[0, r62, w^2] - 3*G[0, -w, -w] + 8*G[1, 0, -w] + 
   16*G[1, 0, w^2] + 4*G[1, 1, r7] - 16*G[1, 1, -w] - 16*G[1, 1, w^2] - 
   8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 6*G[1, -w, -w] + 4*G[r61, 0, w^2] - 
   8*G[r61, 1, w^2] + 4*G[r62, 0, w^2] - 8*G[r62, 1, w^2] + 
   3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 6*G[-w^(-1), 1, -w] + 
   6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 6*G[-w, 1, w^2]) + 
 G[r61, -w, z3]*(7*G[0, -w]^2 + 9*G[0, w^2]^2 + 5*G[0, w^2]*G[1, r7] - 
   22*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 - 26*G[0, w^2]*G[1, w^2] - 
   8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 8*G[0, w^2]*G[r61, w^2] - 
   4*G[1, r7]*G[r61, w^2] + 16*G[1, w^2]*G[r61, w^2] - 
   8*G[0, w^2]*G[r62, w^2] - 4*G[1, r7]*G[r62, w^2] + 
   16*G[1, w^2]*G[r62, w^2] - (3*G[0, -w]*G[w^(-2), w^2])/2 + 
   (3*G[0, w^2]*G[w^(-2), w^2])/2 + (3*G[1, r7]*G[w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] - 
   3*G[0, -w]*G[-w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w] + 
   (3*G[0, -w]*G[-w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^2])/2 - 3*G[1, -w]*G[-w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), w^2] + (3*G[0, -w]*G[-w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^2])/2 + (3*G[1, r7]*G[-w, w^2])/2 - 
   3*G[1, -w]*G[-w, w^2] - 3*G[1, w^2]*G[-w, w^2] - 7*G[0, 0, -w] - 
   9*G[0, 0, w^2] - 3*G[0, 1, r7] + 14*G[0, 1, -w] + 10*G[0, 1, w^2] + 
   4*G[0, r61, w^2] + 4*G[0, r62, w^2] - 3*G[0, -w, -w] + 8*G[1, 0, -w] + 
   16*G[1, 0, w^2] + 4*G[1, 1, r7] - 16*G[1, 1, -w] - 16*G[1, 1, w^2] - 
   8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 6*G[1, -w, -w] + 4*G[r61, 0, w^2] - 
   8*G[r61, 1, w^2] + 4*G[r62, 0, w^2] - 8*G[r62, 1, w^2] + 
   3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 6*G[-w^(-1), 1, -w] + 
   6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 6*G[-w, 1, w^2]) + 
 G[r62, -w^(-1), z3]*(7*G[0, -w]^2 + 9*G[0, w^2]^2 + 5*G[0, w^2]*G[1, r7] - 
   22*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 - 26*G[0, w^2]*G[1, w^2] - 
   8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 8*G[0, w^2]*G[r61, w^2] - 
   4*G[1, r7]*G[r61, w^2] + 16*G[1, w^2]*G[r61, w^2] - 
   8*G[0, w^2]*G[r62, w^2] - 4*G[1, r7]*G[r62, w^2] + 
   16*G[1, w^2]*G[r62, w^2] - (3*G[0, -w]*G[w^(-2), w^2])/2 + 
   (3*G[0, w^2]*G[w^(-2), w^2])/2 + (3*G[1, r7]*G[w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] - 
   3*G[0, -w]*G[-w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w] + 
   (3*G[0, -w]*G[-w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^2])/2 - 3*G[1, -w]*G[-w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), w^2] + (3*G[0, -w]*G[-w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^2])/2 + (3*G[1, r7]*G[-w, w^2])/2 - 
   3*G[1, -w]*G[-w, w^2] - 3*G[1, w^2]*G[-w, w^2] - 7*G[0, 0, -w] - 
   9*G[0, 0, w^2] - 3*G[0, 1, r7] + 14*G[0, 1, -w] + 10*G[0, 1, w^2] + 
   4*G[0, r61, w^2] + 4*G[0, r62, w^2] - 3*G[0, -w, -w] + 8*G[1, 0, -w] + 
   16*G[1, 0, w^2] + 4*G[1, 1, r7] - 16*G[1, 1, -w] - 16*G[1, 1, w^2] - 
   8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 6*G[1, -w, -w] + 4*G[r61, 0, w^2] - 
   8*G[r61, 1, w^2] + 4*G[r62, 0, w^2] - 8*G[r62, 1, w^2] + 
   3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 6*G[-w^(-1), 1, -w] + 
   6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 6*G[-w, 1, w^2]) + 
 G[r62, -w, z3]*(7*G[0, -w]^2 + 9*G[0, w^2]^2 + 5*G[0, w^2]*G[1, r7] - 
   22*G[0, -w]*G[1, -w] + 16*G[1, -w]^2 - 26*G[0, w^2]*G[1, w^2] - 
   8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 8*G[0, w^2]*G[r61, w^2] - 
   4*G[1, r7]*G[r61, w^2] + 16*G[1, w^2]*G[r61, w^2] - 
   8*G[0, w^2]*G[r62, w^2] - 4*G[1, r7]*G[r62, w^2] + 
   16*G[1, w^2]*G[r62, w^2] - (3*G[0, -w]*G[w^(-2), w^2])/2 + 
   (3*G[0, w^2]*G[w^(-2), w^2])/2 + (3*G[1, r7]*G[w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] - 
   3*G[0, -w]*G[-w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w] + 
   (3*G[0, -w]*G[-w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^2])/2 - 3*G[1, -w]*G[-w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), w^2] + (3*G[0, -w]*G[-w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^2])/2 + (3*G[1, r7]*G[-w, w^2])/2 - 
   3*G[1, -w]*G[-w, w^2] - 3*G[1, w^2]*G[-w, w^2] - 7*G[0, 0, -w] - 
   9*G[0, 0, w^2] - 3*G[0, 1, r7] + 14*G[0, 1, -w] + 10*G[0, 1, w^2] + 
   4*G[0, r61, w^2] + 4*G[0, r62, w^2] - 3*G[0, -w, -w] + 8*G[1, 0, -w] + 
   16*G[1, 0, w^2] + 4*G[1, 1, r7] - 16*G[1, 1, -w] - 16*G[1, 1, w^2] - 
   8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 6*G[1, -w, -w] + 4*G[r61, 0, w^2] - 
   8*G[r61, 1, w^2] + 4*G[r62, 0, w^2] - 8*G[r62, 1, w^2] + 
   3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 6*G[-w^(-1), 1, -w] + 
   6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 6*G[-w, 1, w^2]) + 
 G[r61, w^(-2), z3]*(-G[0, -w]^2 + (52*G[0, w^2]^2)/3 + 
   (19*G[0, w^2]*G[1, r7])/3 + 10*G[0, -w]*G[1, -w] - 16*G[1, -w]^2 - 
   (94*G[0, w^2]*G[1, w^2])/3 - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   (77*G[0, w^2]*G[r61, w^2])/3 - (16*G[1, r7]*G[r61, w^2])/3 + 
   (64*G[1, w^2]*G[r61, w^2])/3 + (28*G[r61, w^2]^2)/3 - 
   (77*G[0, w^2]*G[r62, w^2])/3 - (16*G[1, r7]*G[r62, w^2])/3 + 
   (64*G[1, w^2]*G[r62, w^2])/3 + (56*G[r61, w^2]*G[r62, w^2])/3 + 
   (28*G[r62, w^2]^2)/3 - (3*G[0, -w]*G[w^(-2), w^2])/2 + 
   (31*G[0, w^2]*G[w^(-2), w^2])/6 + (3*G[1, r7]*G[w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] - 
   (11*G[r61, w^2]*G[w^(-2), w^2])/3 - (11*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   3*G[0, -w]*G[-w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w] + 
   (3*G[0, -w]*G[-w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^2])/2 - 3*G[1, -w]*G[-w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), w^2] + (3*G[0, -w]*G[-w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^2])/2 + (3*G[1, r7]*G[-w, w^2])/2 - 
   3*G[1, -w]*G[-w, w^2] - 3*G[1, w^2]*G[-w, w^2] + G[0, 0, -w] - 
   (52*G[0, 0, w^2])/3 - 3*G[0, 1, r7] - 2*G[0, 1, -w] + 
   (38*G[0, 1, w^2])/3 + 11*G[0, r61, w^2] + 11*G[0, r62, w^2] - 
   3*G[0, -w, -w] + (11*G[0, w^2, w^2])/3 - 8*G[1, 0, -w] + 
   (56*G[1, 0, w^2])/3 + 4*G[1, 1, r7] + 16*G[1, 1, -w] - 16*G[1, 1, w^2] - 
   (32*G[1, r61, w^2])/3 - (32*G[1, r62, w^2])/3 + 6*G[1, -w, -w] + 
   (44*G[r61, 0, w^2])/3 - (32*G[r61, 1, w^2])/3 - (28*G[r61, r61, w^2])/3 - 
   (28*G[r61, r62, w^2])/3 - (11*G[r61, w^2, w^2])/3 + 
   (44*G[r62, 0, w^2])/3 - (32*G[r62, 1, w^2])/3 - (28*G[r62, r61, w^2])/3 - 
   (28*G[r62, r62, w^2])/3 - (11*G[r62, w^2, w^2])/3 - 
   (11*G[w^(-2), 0, w^2])/3 + (11*G[w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), r62, w^2])/3 + 3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   6*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[r61, w^2, z3]*(-G[0, -w]^2 + (52*G[0, w^2]^2)/3 + 
   (19*G[0, w^2]*G[1, r7])/3 + 10*G[0, -w]*G[1, -w] - 16*G[1, -w]^2 - 
   (94*G[0, w^2]*G[1, w^2])/3 - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   (77*G[0, w^2]*G[r61, w^2])/3 - (16*G[1, r7]*G[r61, w^2])/3 + 
   (64*G[1, w^2]*G[r61, w^2])/3 + (28*G[r61, w^2]^2)/3 - 
   (77*G[0, w^2]*G[r62, w^2])/3 - (16*G[1, r7]*G[r62, w^2])/3 + 
   (64*G[1, w^2]*G[r62, w^2])/3 + (56*G[r61, w^2]*G[r62, w^2])/3 + 
   (28*G[r62, w^2]^2)/3 - (3*G[0, -w]*G[w^(-2), w^2])/2 + 
   (31*G[0, w^2]*G[w^(-2), w^2])/6 + (3*G[1, r7]*G[w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] - 
   (11*G[r61, w^2]*G[w^(-2), w^2])/3 - (11*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   3*G[0, -w]*G[-w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w] + 
   (3*G[0, -w]*G[-w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^2])/2 - 3*G[1, -w]*G[-w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), w^2] + (3*G[0, -w]*G[-w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^2])/2 + (3*G[1, r7]*G[-w, w^2])/2 - 
   3*G[1, -w]*G[-w, w^2] - 3*G[1, w^2]*G[-w, w^2] + G[0, 0, -w] - 
   (52*G[0, 0, w^2])/3 - 3*G[0, 1, r7] - 2*G[0, 1, -w] + 
   (38*G[0, 1, w^2])/3 + 11*G[0, r61, w^2] + 11*G[0, r62, w^2] - 
   3*G[0, -w, -w] + (11*G[0, w^2, w^2])/3 - 8*G[1, 0, -w] + 
   (56*G[1, 0, w^2])/3 + 4*G[1, 1, r7] + 16*G[1, 1, -w] - 16*G[1, 1, w^2] - 
   (32*G[1, r61, w^2])/3 - (32*G[1, r62, w^2])/3 + 6*G[1, -w, -w] + 
   (44*G[r61, 0, w^2])/3 - (32*G[r61, 1, w^2])/3 - (28*G[r61, r61, w^2])/3 - 
   (28*G[r61, r62, w^2])/3 - (11*G[r61, w^2, w^2])/3 + 
   (44*G[r62, 0, w^2])/3 - (32*G[r62, 1, w^2])/3 - (28*G[r62, r61, w^2])/3 - 
   (28*G[r62, r62, w^2])/3 - (11*G[r62, w^2, w^2])/3 - 
   (11*G[w^(-2), 0, w^2])/3 + (11*G[w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), r62, w^2])/3 + 3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   6*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[r62, w^(-2), z3]*(-G[0, -w]^2 + (52*G[0, w^2]^2)/3 + 
   (19*G[0, w^2]*G[1, r7])/3 + 10*G[0, -w]*G[1, -w] - 16*G[1, -w]^2 - 
   (94*G[0, w^2]*G[1, w^2])/3 - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   (77*G[0, w^2]*G[r61, w^2])/3 - (16*G[1, r7]*G[r61, w^2])/3 + 
   (64*G[1, w^2]*G[r61, w^2])/3 + (28*G[r61, w^2]^2)/3 - 
   (77*G[0, w^2]*G[r62, w^2])/3 - (16*G[1, r7]*G[r62, w^2])/3 + 
   (64*G[1, w^2]*G[r62, w^2])/3 + (56*G[r61, w^2]*G[r62, w^2])/3 + 
   (28*G[r62, w^2]^2)/3 - (3*G[0, -w]*G[w^(-2), w^2])/2 + 
   (31*G[0, w^2]*G[w^(-2), w^2])/6 + (3*G[1, r7]*G[w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] - 
   (11*G[r61, w^2]*G[w^(-2), w^2])/3 - (11*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   3*G[0, -w]*G[-w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w] + 
   (3*G[0, -w]*G[-w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^2])/2 - 3*G[1, -w]*G[-w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), w^2] + (3*G[0, -w]*G[-w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^2])/2 + (3*G[1, r7]*G[-w, w^2])/2 - 
   3*G[1, -w]*G[-w, w^2] - 3*G[1, w^2]*G[-w, w^2] + G[0, 0, -w] - 
   (52*G[0, 0, w^2])/3 - 3*G[0, 1, r7] - 2*G[0, 1, -w] + 
   (38*G[0, 1, w^2])/3 + 11*G[0, r61, w^2] + 11*G[0, r62, w^2] - 
   3*G[0, -w, -w] + (11*G[0, w^2, w^2])/3 - 8*G[1, 0, -w] + 
   (56*G[1, 0, w^2])/3 + 4*G[1, 1, r7] + 16*G[1, 1, -w] - 16*G[1, 1, w^2] - 
   (32*G[1, r61, w^2])/3 - (32*G[1, r62, w^2])/3 + 6*G[1, -w, -w] + 
   (44*G[r61, 0, w^2])/3 - (32*G[r61, 1, w^2])/3 - (28*G[r61, r61, w^2])/3 - 
   (28*G[r61, r62, w^2])/3 - (11*G[r61, w^2, w^2])/3 + 
   (44*G[r62, 0, w^2])/3 - (32*G[r62, 1, w^2])/3 - (28*G[r62, r61, w^2])/3 - 
   (28*G[r62, r62, w^2])/3 - (11*G[r62, w^2, w^2])/3 - 
   (11*G[w^(-2), 0, w^2])/3 + (11*G[w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), r62, w^2])/3 + 3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   6*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[r62, w^2, z3]*(-G[0, -w]^2 + (52*G[0, w^2]^2)/3 + 
   (19*G[0, w^2]*G[1, r7])/3 + 10*G[0, -w]*G[1, -w] - 16*G[1, -w]^2 - 
   (94*G[0, w^2]*G[1, w^2])/3 - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   (77*G[0, w^2]*G[r61, w^2])/3 - (16*G[1, r7]*G[r61, w^2])/3 + 
   (64*G[1, w^2]*G[r61, w^2])/3 + (28*G[r61, w^2]^2)/3 - 
   (77*G[0, w^2]*G[r62, w^2])/3 - (16*G[1, r7]*G[r62, w^2])/3 + 
   (64*G[1, w^2]*G[r62, w^2])/3 + (56*G[r61, w^2]*G[r62, w^2])/3 + 
   (28*G[r62, w^2]^2)/3 - (3*G[0, -w]*G[w^(-2), w^2])/2 + 
   (31*G[0, w^2]*G[w^(-2), w^2])/6 + (3*G[1, r7]*G[w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^2] - 
   (11*G[r61, w^2]*G[w^(-2), w^2])/3 - (11*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   3*G[0, -w]*G[-w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w] + 
   (3*G[0, -w]*G[-w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^2])/2 - 3*G[1, -w]*G[-w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), w^2] + (3*G[0, -w]*G[-w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^2])/2 + (3*G[1, r7]*G[-w, w^2])/2 - 
   3*G[1, -w]*G[-w, w^2] - 3*G[1, w^2]*G[-w, w^2] + G[0, 0, -w] - 
   (52*G[0, 0, w^2])/3 - 3*G[0, 1, r7] - 2*G[0, 1, -w] + 
   (38*G[0, 1, w^2])/3 + 11*G[0, r61, w^2] + 11*G[0, r62, w^2] - 
   3*G[0, -w, -w] + (11*G[0, w^2, w^2])/3 - 8*G[1, 0, -w] + 
   (56*G[1, 0, w^2])/3 + 4*G[1, 1, r7] + 16*G[1, 1, -w] - 16*G[1, 1, w^2] - 
   (32*G[1, r61, w^2])/3 - (32*G[1, r62, w^2])/3 + 6*G[1, -w, -w] + 
   (44*G[r61, 0, w^2])/3 - (32*G[r61, 1, w^2])/3 - (28*G[r61, r61, w^2])/3 - 
   (28*G[r61, r62, w^2])/3 - (11*G[r61, w^2, w^2])/3 + 
   (44*G[r62, 0, w^2])/3 - (32*G[r62, 1, w^2])/3 - (28*G[r62, r61, w^2])/3 - 
   (28*G[r62, r62, w^2])/3 - (11*G[r62, w^2, w^2])/3 - 
   (11*G[w^(-2), 0, w^2])/3 + (11*G[w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), r62, w^2])/3 + 3*G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   6*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[-w^(-1), r61, z3]*(Pi^2/6 + G[0, -w]^2 + 
   18*G[0, w^2]^2 + 5*G[0, w^2]*G[1, r7] - 2*G[0, -w]*G[1, -w] - 
   26*G[0, w^2]*G[1, w^2] - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   33*G[0, w^2]*G[r61, w^2] - 4*G[1, r7]*G[r61, w^2] + 
   16*G[1, w^2]*G[r61, w^2] + 16*G[r61, w^2]^2 - 33*G[0, w^2]*G[r62, w^2] - 
   4*G[1, r7]*G[r62, w^2] + 16*G[1, w^2]*G[r62, w^2] + 
   32*G[r61, w^2]*G[r62, w^2] + 16*G[r62, w^2]^2 - 
   (3*G[0, -w]*G[w^(-2), w^2])/2 + (17*G[0, w^2]*G[w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), w^2])/2 + 3*G[1, -w]*G[w^(-2), w^2] - 
   3*G[1, w^2]*G[w^(-2), w^2] - 7*G[r61, w^2]*G[w^(-2), w^2] - 
   7*G[r62, w^2]*G[w^(-2), w^2] - G[0, -w]*G[-w^(-1), -w] + 
   2*G[1, -w]*G[-w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), w^2] - 3*G[1, w^2]*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w, w^2])/2 + (3*G[0, w^2]*G[-w, w^2])/2 + 
   (3*G[1, r7]*G[-w, w^2])/2 - 3*G[1, -w]*G[-w, w^2] - 
   3*G[1, w^2]*G[-w, w^2] - G[0, 0, -w] - 18*G[0, 0, w^2] - 3*G[0, 1, r7] + 
   2*G[0, 1, -w] + 10*G[0, 1, w^2] + 13*G[0, r61, w^2] + 13*G[0, r62, w^2] - 
   G[0, -w, -w] + 7*G[0, w^2, w^2] + 16*G[1, 0, w^2] + 4*G[1, 1, r7] - 
   16*G[1, 1, w^2] - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 2*G[1, -w, -w] + 
   20*G[r61, 0, w^2] - 8*G[r61, 1, w^2] - 16*G[r61, r61, w^2] - 
   16*G[r61, r62, w^2] - 7*G[r61, w^2, w^2] + 20*G[r62, 0, w^2] - 
   8*G[r62, 1, w^2] - 16*G[r62, r61, w^2] - 16*G[r62, r62, w^2] - 
   7*G[r62, w^2, w^2] - 7*G[w^(-2), 0, w^2] + 7*G[w^(-2), r61, w^2] + 
   7*G[w^(-2), r62, w^2] + G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   2*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[-w^(-1), r62, z3]*(Pi^2/6 + G[0, -w]^2 + 
   18*G[0, w^2]^2 + 5*G[0, w^2]*G[1, r7] - 2*G[0, -w]*G[1, -w] - 
   26*G[0, w^2]*G[1, w^2] - 8*G[1, r7]*G[1, w^2] + 16*G[1, w^2]^2 - 
   33*G[0, w^2]*G[r61, w^2] - 4*G[1, r7]*G[r61, w^2] + 
   16*G[1, w^2]*G[r61, w^2] + 16*G[r61, w^2]^2 - 33*G[0, w^2]*G[r62, w^2] - 
   4*G[1, r7]*G[r62, w^2] + 16*G[1, w^2]*G[r62, w^2] + 
   32*G[r61, w^2]*G[r62, w^2] + 16*G[r62, w^2]^2 - 
   (3*G[0, -w]*G[w^(-2), w^2])/2 + (17*G[0, w^2]*G[w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), w^2])/2 + 3*G[1, -w]*G[w^(-2), w^2] - 
   3*G[1, w^2]*G[w^(-2), w^2] - 7*G[r61, w^2]*G[w^(-2), w^2] - 
   7*G[r62, w^2]*G[w^(-2), w^2] - G[0, -w]*G[-w^(-1), -w] + 
   2*G[1, -w]*G[-w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), w^2] - 3*G[1, w^2]*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w, w^2])/2 + (3*G[0, w^2]*G[-w, w^2])/2 + 
   (3*G[1, r7]*G[-w, w^2])/2 - 3*G[1, -w]*G[-w, w^2] - 
   3*G[1, w^2]*G[-w, w^2] - G[0, 0, -w] - 18*G[0, 0, w^2] - 3*G[0, 1, r7] + 
   2*G[0, 1, -w] + 10*G[0, 1, w^2] + 13*G[0, r61, w^2] + 13*G[0, r62, w^2] - 
   G[0, -w, -w] + 7*G[0, w^2, w^2] + 16*G[1, 0, w^2] + 4*G[1, 1, r7] - 
   16*G[1, 1, w^2] - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 2*G[1, -w, -w] + 
   20*G[r61, 0, w^2] - 8*G[r61, 1, w^2] - 16*G[r61, r61, w^2] - 
   16*G[r61, r62, w^2] - 7*G[r61, w^2, w^2] + 20*G[r62, 0, w^2] - 
   8*G[r62, 1, w^2] - 16*G[r62, r61, w^2] - 16*G[r62, r62, w^2] - 
   7*G[r62, w^2, w^2] - 7*G[w^(-2), 0, w^2] + 7*G[w^(-2), r61, w^2] + 
   7*G[w^(-2), r62, w^2] + G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   2*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2]) + G[1, w^2, z3]*((2*Pi^2)/3 + G[0, -w]^2 + 
   ((4*I)/3)*Pi*G[0, w] - 2*G[0, -w]*G[0, w^2] - 2*G[0, w]*G[0, w^2] + 
   (125*G[0, w^2]^2)/3 + (53*G[0, w^2]*G[1, r7])/3 - 2*G[0, -w]*G[1, -w] + 
   4*G[0, w^2]*G[1, -w] - ((8*I)/3)*Pi*G[1, w] + ((20*I)/3)*Pi*G[1, w^2] + 
   12*G[0, -w]*G[1, w^2] - (20*G[0, w]*G[1, w^2])/3 - 
   (254*G[0, w^2]*G[1, w^2])/3 - (56*G[1, r7]*G[1, w^2])/3 - 
   24*G[1, -w]*G[1, w^2] + (40*G[1, w]*G[1, w^2])/3 + 24*G[1, w^2]^2 - 
   (208*G[0, w^2]*G[r61, w^2])/3 - (56*G[1, r7]*G[r61, w^2])/3 + 
   (224*G[1, w^2]*G[r61, w^2])/3 + (80*G[r61, w^2]^2)/3 - 
   (208*G[0, w^2]*G[r62, w^2])/3 - (56*G[1, r7]*G[r62, w^2])/3 + 
   (224*G[1, w^2]*G[r62, w^2])/3 + (160*G[r61, w^2]*G[r62, w^2])/3 + 
   (80*G[r62, w^2]^2)/3 - (I/3)*Pi*G[w^(-2), w^2] + 
   (G[0, -w]*G[w^(-2), w^2])/2 + (G[0, w]*G[w^(-2), w^2])/3 + 
   (125*G[0, w^2]*G[w^(-2), w^2])/6 - (G[1, r7]*G[w^(-2), w^2])/6 - 
   G[1, -w]*G[w^(-2), w^2] - (2*G[1, w]*G[w^(-2), w^2])/3 + 
   G[1, w^2]*G[w^(-2), w^2] - (64*G[r61, w^2]*G[w^(-2), w^2])/3 - 
   (64*G[r62, w^2]*G[w^(-2), w^2])/3 - G[0, -w]*G[-w^(-1), -w] + 
   2*G[1, -w]*G[-w^(-1), -w] - (3*I)*Pi*G[-w^(-1), w^2] - 
   (13*G[0, -w]*G[-w^(-1), w^2])/2 + 3*G[0, w]*G[-w^(-1), w^2] + 
   (15*G[0, w^2]*G[-w^(-1), w^2])/2 + (21*G[1, r7]*G[-w^(-1), w^2])/2 + 
   13*G[1, -w]*G[-w^(-1), w^2] - 6*G[1, w]*G[-w^(-1), w^2] - 
   15*G[1, w^2]*G[-w^(-1), w^2] - (3*I)*Pi*G[-w, w^2] - 
   (5*G[0, -w]*G[-w, w^2])/2 + 3*G[0, w]*G[-w, w^2] + 
   (15*G[0, w^2]*G[-w, w^2])/2 + (21*G[1, r7]*G[-w, w^2])/2 + 
   5*G[1, -w]*G[-w, w^2] - 6*G[1, w]*G[-w, w^2] - 15*G[1, w^2]*G[-w, w^2] - 
   G[0, 0, -w] - (4*G[0, 0, w])/3 - (119*G[0, 0, w^2])/3 - G[0, 1, r7] + 
   2*G[0, 1, -w] + (8*G[0, 1, w])/3 + (94*G[0, 1, w^2])/3 + 
   24*G[0, r61, w^2] + 24*G[0, r62, w^2] - G[0, -w, -w] + 
   (64*G[0, w^2, w^2])/3 + (8*G[1, 0, w])/3 + (112*G[1, 0, w^2])/3 + 
   (4*G[1, 1, r7])/3 - (16*G[1, 1, w])/3 - (112*G[1, r61, w^2])/3 - 
   (112*G[1, r62, w^2])/3 + 2*G[1, -w, -w] + (136*G[r61, 0, w^2])/3 - 
   (112*G[r61, 1, w^2])/3 - (80*G[r61, r61, w^2])/3 - 
   (80*G[r61, r62, w^2])/3 - (64*G[r61, w^2, w^2])/3 + 
   (136*G[r62, 0, w^2])/3 - (112*G[r62, 1, w^2])/3 - 
   (80*G[r62, r61, w^2])/3 - (80*G[r62, r62, w^2])/3 - 
   (64*G[r62, w^2, w^2])/3 - (64*G[w^(-2), 0, w^2])/3 + 
   (64*G[w^(-2), r61, w^2])/3 + (64*G[w^(-2), r62, w^2])/3 + 
   G[-w^(-1), 0, -w] - G[-w^(-1), 0, w^2] - 2*G[-w^(-1), 1, -w] + 
   2*G[-w^(-1), 1, w^2] - 5*G[-w, 0, w^2] + 10*G[-w, 1, w^2]) + 
 G[-w^(-1), -1, z3]*(-Pi^2 - (6*I)*Pi*G[0, w] - 6*G[0, w]*G[0, w^2] + 
   (6*I)*Pi*G[r1, w] + (6*I)*Pi*G[r2, w] - 6*G[0, -w]*G[-w^(-1), w^2] + 
   12*G[1, -w]*G[-w^(-1), w^2] + 6*G[0, -w]*G[-w, w^2] - 
   12*G[1, -w]*G[-w, w^2] + 18*G[0, 0, w] - 12*G[0, 1, w] - 6*G[r1, 0, w] + 
   12*G[r1, 1, w] - 6*G[r2, 0, w] + 12*G[r2, 1, w] + 6*G[-w^(-1), 0, w^2] - 
   12*G[-w^(-1), 1, w^2] - 6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + 
 G[0, r61, z3]*((-5*Pi^2)/6 + 2*G[0, -w]^2 + 17*G[0, w^2]^2 + 
   10*G[0, w^2]*G[1, r7] - 4*G[0, -w]*G[1, -w] - 52*G[0, w^2]*G[1, w^2] - 
   16*G[1, r7]*G[1, w^2] + 32*G[1, w^2]^2 - 23*G[0, w^2]*G[r61, w^2] - 
   8*G[1, r7]*G[r61, w^2] + 32*G[1, w^2]*G[r61, w^2] + 8*G[r61, w^2]^2 - 
   23*G[0, w^2]*G[r62, w^2] - 8*G[1, r7]*G[r62, w^2] + 
   32*G[1, w^2]*G[r62, w^2] + 16*G[r61, w^2]*G[r62, w^2] + 8*G[r62, w^2]^2 - 
   3*G[0, -w]*G[w^(-2), w^2] + 12*G[0, w^2]*G[w^(-2), w^2] + 
   3*G[1, r7]*G[w^(-2), w^2] + 6*G[1, -w]*G[w^(-2), w^2] - 
   6*G[1, w^2]*G[w^(-2), w^2] - 9*G[r61, w^2]*G[w^(-2), w^2] - 
   9*G[r62, w^2]*G[w^(-2), w^2] - 2*G[0, -w]*G[-w^(-1), -w] + 
   4*G[1, -w]*G[-w^(-1), -w] + 3*G[0, -w]*G[-w^(-1), w^2] + 
   3*G[0, w^2]*G[-w^(-1), w^2] + 3*G[1, r7]*G[-w^(-1), w^2] - 
   6*G[1, -w]*G[-w^(-1), w^2] - 6*G[1, w^2]*G[-w^(-1), w^2] + 
   3*G[0, -w]*G[-w, w^2] + 3*G[0, w^2]*G[-w, w^2] + 3*G[1, r7]*G[-w, w^2] - 
   6*G[1, -w]*G[-w, w^2] - 6*G[1, w^2]*G[-w, w^2] - 2*G[0, 0, -w] - 
   17*G[0, 0, w^2] - 6*G[0, 1, r7] + 4*G[0, 1, -w] + 20*G[0, 1, w^2] + 
   7*G[0, r61, w^2] + 7*G[0, r62, w^2] - 2*G[0, -w, -w] + 9*G[0, w^2, w^2] + 
   32*G[1, 0, w^2] + 8*G[1, 1, r7] - 32*G[1, 1, w^2] - 16*G[1, r61, w^2] - 
   16*G[1, r62, w^2] + 4*G[1, -w, -w] + 16*G[r61, 0, w^2] - 
   16*G[r61, 1, w^2] - 8*G[r61, r61, w^2] - 8*G[r61, r62, w^2] - 
   9*G[r61, w^2, w^2] + 16*G[r62, 0, w^2] - 16*G[r62, 1, w^2] - 
   8*G[r62, r61, w^2] - 8*G[r62, r62, w^2] - 9*G[r62, w^2, w^2] - 
   9*G[w^(-2), 0, w^2] + 9*G[w^(-2), r61, w^2] + 9*G[w^(-2), r62, w^2] + 
   2*G[-w^(-1), 0, -w] - 6*G[-w^(-1), 0, w^2] - 4*G[-w^(-1), 1, -w] + 
   12*G[-w^(-1), 1, w^2] - 6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + 
 G[0, r62, z3]*((-5*Pi^2)/6 + 2*G[0, -w]^2 + 17*G[0, w^2]^2 + 
   10*G[0, w^2]*G[1, r7] - 4*G[0, -w]*G[1, -w] - 52*G[0, w^2]*G[1, w^2] - 
   16*G[1, r7]*G[1, w^2] + 32*G[1, w^2]^2 - 23*G[0, w^2]*G[r61, w^2] - 
   8*G[1, r7]*G[r61, w^2] + 32*G[1, w^2]*G[r61, w^2] + 8*G[r61, w^2]^2 - 
   23*G[0, w^2]*G[r62, w^2] - 8*G[1, r7]*G[r62, w^2] + 
   32*G[1, w^2]*G[r62, w^2] + 16*G[r61, w^2]*G[r62, w^2] + 8*G[r62, w^2]^2 - 
   3*G[0, -w]*G[w^(-2), w^2] + 12*G[0, w^2]*G[w^(-2), w^2] + 
   3*G[1, r7]*G[w^(-2), w^2] + 6*G[1, -w]*G[w^(-2), w^2] - 
   6*G[1, w^2]*G[w^(-2), w^2] - 9*G[r61, w^2]*G[w^(-2), w^2] - 
   9*G[r62, w^2]*G[w^(-2), w^2] - 2*G[0, -w]*G[-w^(-1), -w] + 
   4*G[1, -w]*G[-w^(-1), -w] + 3*G[0, -w]*G[-w^(-1), w^2] + 
   3*G[0, w^2]*G[-w^(-1), w^2] + 3*G[1, r7]*G[-w^(-1), w^2] - 
   6*G[1, -w]*G[-w^(-1), w^2] - 6*G[1, w^2]*G[-w^(-1), w^2] + 
   3*G[0, -w]*G[-w, w^2] + 3*G[0, w^2]*G[-w, w^2] + 3*G[1, r7]*G[-w, w^2] - 
   6*G[1, -w]*G[-w, w^2] - 6*G[1, w^2]*G[-w, w^2] - 2*G[0, 0, -w] - 
   17*G[0, 0, w^2] - 6*G[0, 1, r7] + 4*G[0, 1, -w] + 20*G[0, 1, w^2] + 
   7*G[0, r61, w^2] + 7*G[0, r62, w^2] - 2*G[0, -w, -w] + 9*G[0, w^2, w^2] + 
   32*G[1, 0, w^2] + 8*G[1, 1, r7] - 32*G[1, 1, w^2] - 16*G[1, r61, w^2] - 
   16*G[1, r62, w^2] + 4*G[1, -w, -w] + 16*G[r61, 0, w^2] - 
   16*G[r61, 1, w^2] - 8*G[r61, r61, w^2] - 8*G[r61, r62, w^2] - 
   9*G[r61, w^2, w^2] + 16*G[r62, 0, w^2] - 16*G[r62, 1, w^2] - 
   8*G[r62, r61, w^2] - 8*G[r62, r62, w^2] - 9*G[r62, w^2, w^2] - 
   9*G[w^(-2), 0, w^2] + 9*G[w^(-2), r61, w^2] + 9*G[w^(-2), r62, w^2] + 
   2*G[-w^(-1), 0, -w] - 6*G[-w^(-1), 0, w^2] - 4*G[-w^(-1), 1, -w] + 
   12*G[-w^(-1), 1, w^2] - 6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + 
 G[w^(-2), r61, z3]*((-2*Pi^2)/9 - 3*G[0, -w]^2 + (47*G[0, w^2]^2)/3 + 
   (35*G[0, w^2]*G[1, r7])/3 + 6*G[0, -w]*G[1, -w] - 
   (182*G[0, w^2]*G[1, w^2])/3 - (56*G[1, r7]*G[1, w^2])/3 + 
   (112*G[1, w^2]^2)/3 - (32*G[0, w^2]*G[r61, w^2])/3 - 
   (28*G[1, r7]*G[r61, w^2])/3 + (112*G[1, w^2]*G[r61, w^2])/3 - 
   (8*G[r61, w^2]^2)/3 - (32*G[0, w^2]*G[r62, w^2])/3 - 
   (28*G[1, r7]*G[r62, w^2])/3 + (112*G[1, w^2]*G[r62, w^2])/3 - 
   (16*G[r61, w^2]*G[r62, w^2])/3 - (8*G[r62, w^2]^2)/3 - 
   (7*G[0, -w]*G[w^(-2), w^2])/2 + (37*G[0, w^2]*G[w^(-2), w^2])/6 + 
   (7*G[1, r7]*G[w^(-2), w^2])/2 + 7*G[1, -w]*G[w^(-2), w^2] - 
   7*G[1, w^2]*G[w^(-2), w^2] - (8*G[r61, w^2]*G[w^(-2), w^2])/3 - 
   (8*G[r62, w^2]*G[w^(-2), w^2])/3 + 3*G[0, -w]*G[-w^(-1), -w] - 
   6*G[1, -w]*G[-w^(-1), -w] + (7*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (7*G[0, w^2]*G[-w^(-1), w^2])/2 + (7*G[1, r7]*G[-w^(-1), w^2])/2 - 
   7*G[1, -w]*G[-w^(-1), w^2] - 7*G[1, w^2]*G[-w^(-1), w^2] + 
   (7*G[0, -w]*G[-w, w^2])/2 + (7*G[0, w^2]*G[-w, w^2])/2 + 
   (7*G[1, r7]*G[-w, w^2])/2 - 7*G[1, -w]*G[-w, w^2] - 
   7*G[1, w^2]*G[-w, w^2] + 3*G[0, 0, -w] - (47*G[0, 0, w^2])/3 - 
   7*G[0, 1, r7] - 6*G[0, 1, -w] + (70*G[0, 1, w^2])/3 + 4*G[0, r61, w^2] + 
   4*G[0, r62, w^2] + 3*G[0, -w, -w] + (8*G[0, w^2, w^2])/3 + 
   (112*G[1, 0, w^2])/3 + (28*G[1, 1, r7])/3 - (112*G[1, 1, w^2])/3 - 
   (56*G[1, r61, w^2])/3 - (56*G[1, r62, w^2])/3 - 6*G[1, -w, -w] + 
   (20*G[r61, 0, w^2])/3 - (56*G[r61, 1, w^2])/3 + (8*G[r61, r61, w^2])/3 + 
   (8*G[r61, r62, w^2])/3 - (8*G[r61, w^2, w^2])/3 + (20*G[r62, 0, w^2])/3 - 
   (56*G[r62, 1, w^2])/3 + (8*G[r62, r61, w^2])/3 + (8*G[r62, r62, w^2])/3 - 
   (8*G[r62, w^2, w^2])/3 - (8*G[w^(-2), 0, w^2])/3 + 
   (8*G[w^(-2), r61, w^2])/3 + (8*G[w^(-2), r62, w^2])/3 - 
   3*G[-w^(-1), 0, -w] - 7*G[-w^(-1), 0, w^2] + 6*G[-w^(-1), 1, -w] + 
   14*G[-w^(-1), 1, w^2] - 7*G[-w, 0, w^2] + 14*G[-w, 1, w^2]) + 
 G[w^(-2), r62, z3]*((-2*Pi^2)/9 - 3*G[0, -w]^2 + (47*G[0, w^2]^2)/3 + 
   (35*G[0, w^2]*G[1, r7])/3 + 6*G[0, -w]*G[1, -w] - 
   (182*G[0, w^2]*G[1, w^2])/3 - (56*G[1, r7]*G[1, w^2])/3 + 
   (112*G[1, w^2]^2)/3 - (32*G[0, w^2]*G[r61, w^2])/3 - 
   (28*G[1, r7]*G[r61, w^2])/3 + (112*G[1, w^2]*G[r61, w^2])/3 - 
   (8*G[r61, w^2]^2)/3 - (32*G[0, w^2]*G[r62, w^2])/3 - 
   (28*G[1, r7]*G[r62, w^2])/3 + (112*G[1, w^2]*G[r62, w^2])/3 - 
   (16*G[r61, w^2]*G[r62, w^2])/3 - (8*G[r62, w^2]^2)/3 - 
   (7*G[0, -w]*G[w^(-2), w^2])/2 + (37*G[0, w^2]*G[w^(-2), w^2])/6 + 
   (7*G[1, r7]*G[w^(-2), w^2])/2 + 7*G[1, -w]*G[w^(-2), w^2] - 
   7*G[1, w^2]*G[w^(-2), w^2] - (8*G[r61, w^2]*G[w^(-2), w^2])/3 - 
   (8*G[r62, w^2]*G[w^(-2), w^2])/3 + 3*G[0, -w]*G[-w^(-1), -w] - 
   6*G[1, -w]*G[-w^(-1), -w] + (7*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (7*G[0, w^2]*G[-w^(-1), w^2])/2 + (7*G[1, r7]*G[-w^(-1), w^2])/2 - 
   7*G[1, -w]*G[-w^(-1), w^2] - 7*G[1, w^2]*G[-w^(-1), w^2] + 
   (7*G[0, -w]*G[-w, w^2])/2 + (7*G[0, w^2]*G[-w, w^2])/2 + 
   (7*G[1, r7]*G[-w, w^2])/2 - 7*G[1, -w]*G[-w, w^2] - 
   7*G[1, w^2]*G[-w, w^2] + 3*G[0, 0, -w] - (47*G[0, 0, w^2])/3 - 
   7*G[0, 1, r7] - 6*G[0, 1, -w] + (70*G[0, 1, w^2])/3 + 4*G[0, r61, w^2] + 
   4*G[0, r62, w^2] + 3*G[0, -w, -w] + (8*G[0, w^2, w^2])/3 + 
   (112*G[1, 0, w^2])/3 + (28*G[1, 1, r7])/3 - (112*G[1, 1, w^2])/3 - 
   (56*G[1, r61, w^2])/3 - (56*G[1, r62, w^2])/3 - 6*G[1, -w, -w] + 
   (20*G[r61, 0, w^2])/3 - (56*G[r61, 1, w^2])/3 + (8*G[r61, r61, w^2])/3 + 
   (8*G[r61, r62, w^2])/3 - (8*G[r61, w^2, w^2])/3 + (20*G[r62, 0, w^2])/3 - 
   (56*G[r62, 1, w^2])/3 + (8*G[r62, r61, w^2])/3 + (8*G[r62, r62, w^2])/3 - 
   (8*G[r62, w^2, w^2])/3 - (8*G[w^(-2), 0, w^2])/3 + 
   (8*G[w^(-2), r61, w^2])/3 + (8*G[w^(-2), r62, w^2])/3 - 
   3*G[-w^(-1), 0, -w] - 7*G[-w^(-1), 0, w^2] + 6*G[-w^(-1), 1, -w] + 
   14*G[-w^(-1), 1, w^2] - 7*G[-w, 0, w^2] + 14*G[-w, 1, w^2]) + 
 G[w^(-2), 1, z3]*(-1/3*Pi^2 - 10*G[0, -w]^2 + ((8*I)/3)*Pi*G[0, w] + 
   (116*G[0, w^2]^2)/3 + (56*G[0, w^2]*G[1, r7])/3 + 36*G[0, -w]*G[1, -w] - 
   32*G[1, -w]^2 - ((16*I)/3)*Pi*G[1, w] + ((16*I)/3)*Pi*G[1, w^2] - 
   (16*G[0, w]*G[1, w^2])/3 - (272*G[0, w^2]*G[1, w^2])/3 - 
   (64*G[1, r7]*G[1, w^2])/3 + (32*G[1, w]*G[1, w^2])/3 + 32*G[1, w^2]^2 - 
   (172*G[0, w^2]*G[r61, w^2])/3 - (56*G[1, r7]*G[r61, w^2])/3 + 
   (224*G[1, w^2]*G[r61, w^2])/3 + (56*G[r61, w^2]^2)/3 - 
   (172*G[0, w^2]*G[r62, w^2])/3 - (56*G[1, r7]*G[r62, w^2])/3 + 
   (224*G[1, w^2]*G[r62, w^2])/3 + (112*G[r61, w^2]*G[r62, w^2])/3 + 
   (56*G[r62, w^2]^2)/3 - ((2*I)/3)*Pi*G[w^(-2), w^2] - 
   2*G[0, -w]*G[w^(-2), w^2] + (2*G[0, w]*G[w^(-2), w^2])/3 + 
   (58*G[0, w^2]*G[w^(-2), w^2])/3 + (8*G[1, r7]*G[w^(-2), w^2])/3 + 
   4*G[1, -w]*G[w^(-2), w^2] - (4*G[1, w]*G[w^(-2), w^2])/3 - 
   4*G[1, w^2]*G[w^(-2), w^2] - (52*G[r61, w^2]*G[w^(-2), w^2])/3 - 
   (52*G[r62, w^2]*G[w^(-2), w^2])/3 + 2*G[0, -w]*G[-w^(-1), -w] - 
   4*G[1, -w]*G[-w^(-1), -w] - (2*I)*Pi*G[-w^(-1), w^2] + 
   2*G[0, -w]*G[-w^(-1), w^2] + 2*G[0, w]*G[-w^(-1), w^2] + 
   6*G[0, w^2]*G[-w^(-1), w^2] + 8*G[1, r7]*G[-w^(-1), w^2] - 
   4*G[1, -w]*G[-w^(-1), w^2] - 4*G[1, w]*G[-w^(-1), w^2] - 
   12*G[1, w^2]*G[-w^(-1), w^2] - (2*I)*Pi*G[-w, w^2] + 
   2*G[0, -w]*G[-w, w^2] + 2*G[0, w]*G[-w, w^2] + 6*G[0, w^2]*G[-w, w^2] + 
   8*G[1, r7]*G[-w, w^2] - 4*G[1, -w]*G[-w, w^2] - 4*G[1, w]*G[-w, w^2] - 
   12*G[1, w^2]*G[-w, w^2] + 10*G[0, 0, -w] - (8*G[0, 0, w])/3 - 
   (116*G[0, 0, w^2])/3 - 8*G[0, 1, r7] - 20*G[0, 1, -w] + 
   (16*G[0, 1, w])/3 + (112*G[0, 1, w^2])/3 + 20*G[0, r61, w^2] + 
   20*G[0, r62, w^2] + 2*G[0, -w, -w] + (52*G[0, w^2, w^2])/3 - 
   16*G[1, 0, -w] + (16*G[1, 0, w])/3 + (160*G[1, 0, w^2])/3 + 
   (32*G[1, 1, r7])/3 + 32*G[1, 1, -w] - (32*G[1, 1, w])/3 - 
   32*G[1, 1, w^2] - (112*G[1, r61, w^2])/3 - (112*G[1, r62, w^2])/3 - 
   4*G[1, -w, -w] + (112*G[r61, 0, w^2])/3 - (112*G[r61, 1, w^2])/3 - 
   (56*G[r61, r61, w^2])/3 - (56*G[r61, r62, w^2])/3 - 
   (52*G[r61, w^2, w^2])/3 + (112*G[r62, 0, w^2])/3 - 
   (112*G[r62, 1, w^2])/3 - (56*G[r62, r61, w^2])/3 - 
   (56*G[r62, r62, w^2])/3 - (52*G[r62, w^2, w^2])/3 - 
   (52*G[w^(-2), 0, w^2])/3 + (52*G[w^(-2), r61, w^2])/3 + 
   (52*G[w^(-2), r62, w^2])/3 - 2*G[-w^(-1), 0, -w] - 8*G[-w^(-1), 0, w^2] + 
   4*G[-w^(-1), 1, -w] + 16*G[-w^(-1), 1, w^2] - 8*G[-w, 0, w^2] + 
   16*G[-w, 1, w^2]) + G[r61, 0, z3]*((-8*Pi^2)/9 - 6*G[0, -w]^2 + 
   (73*G[0, w^2]^2)/3 + (46*G[0, w^2]*G[1, r7])/3 + 12*G[0, -w]*G[1, -w] - 
   (244*G[0, w^2]*G[1, w^2])/3 - (80*G[1, r7]*G[1, w^2])/3 + 
   (160*G[1, w^2]^2)/3 - 33*G[0, w^2]*G[r61, w^2] - 12*G[1, r7]*G[r61, w^2] + 
   48*G[1, w^2]*G[r61, w^2] + 12*G[r61, w^2]^2 - 33*G[0, w^2]*G[r62, w^2] - 
   12*G[1, r7]*G[r62, w^2] + 48*G[1, w^2]*G[r62, w^2] + 
   24*G[r61, w^2]*G[r62, w^2] + 12*G[r62, w^2]^2 - 
   5*G[0, -w]*G[w^(-2), w^2] + 20*G[0, w^2]*G[w^(-2), w^2] + 
   5*G[1, r7]*G[w^(-2), w^2] + 10*G[1, -w]*G[w^(-2), w^2] - 
   10*G[1, w^2]*G[w^(-2), w^2] - 15*G[r61, w^2]*G[w^(-2), w^2] - 
   15*G[r62, w^2]*G[w^(-2), w^2] + 6*G[0, -w]*G[-w^(-1), -w] - 
   12*G[1, -w]*G[-w^(-1), -w] + 5*G[0, -w]*G[-w^(-1), w^2] + 
   5*G[0, w^2]*G[-w^(-1), w^2] + 5*G[1, r7]*G[-w^(-1), w^2] - 
   10*G[1, -w]*G[-w^(-1), w^2] - 10*G[1, w^2]*G[-w^(-1), w^2] + 
   5*G[0, -w]*G[-w, w^2] + 5*G[0, w^2]*G[-w, w^2] + 5*G[1, r7]*G[-w, w^2] - 
   10*G[1, -w]*G[-w, w^2] - 10*G[1, w^2]*G[-w, w^2] + 6*G[0, 0, -w] - 
   (73*G[0, 0, w^2])/3 - 10*G[0, 1, r7] - 12*G[0, 1, -w] + 
   (92*G[0, 1, w^2])/3 + 9*G[0, r61, w^2] + 9*G[0, r62, w^2] + 
   6*G[0, -w, -w] + 15*G[0, w^2, w^2] + (152*G[1, 0, w^2])/3 + 
   (40*G[1, 1, r7])/3 - (160*G[1, 1, w^2])/3 - 24*G[1, r61, w^2] - 
   24*G[1, r62, w^2] - 12*G[1, -w, -w] + 24*G[r61, 0, w^2] - 
   24*G[r61, 1, w^2] - 12*G[r61, r61, w^2] - 12*G[r61, r62, w^2] - 
   15*G[r61, w^2, w^2] + 24*G[r62, 0, w^2] - 24*G[r62, 1, w^2] - 
   12*G[r62, r61, w^2] - 12*G[r62, r62, w^2] - 15*G[r62, w^2, w^2] - 
   15*G[w^(-2), 0, w^2] + 15*G[w^(-2), r61, w^2] + 15*G[w^(-2), r62, w^2] - 
   6*G[-w^(-1), 0, -w] - 10*G[-w^(-1), 0, w^2] + 12*G[-w^(-1), 1, -w] + 
   20*G[-w^(-1), 1, w^2] - 10*G[-w, 0, w^2] + 20*G[-w, 1, w^2]) + 
 G[r62, 0, z3]*((-8*Pi^2)/9 - 6*G[0, -w]^2 + (73*G[0, w^2]^2)/3 + 
   (46*G[0, w^2]*G[1, r7])/3 + 12*G[0, -w]*G[1, -w] - 
   (244*G[0, w^2]*G[1, w^2])/3 - (80*G[1, r7]*G[1, w^2])/3 + 
   (160*G[1, w^2]^2)/3 - 33*G[0, w^2]*G[r61, w^2] - 12*G[1, r7]*G[r61, w^2] + 
   48*G[1, w^2]*G[r61, w^2] + 12*G[r61, w^2]^2 - 33*G[0, w^2]*G[r62, w^2] - 
   12*G[1, r7]*G[r62, w^2] + 48*G[1, w^2]*G[r62, w^2] + 
   24*G[r61, w^2]*G[r62, w^2] + 12*G[r62, w^2]^2 - 
   5*G[0, -w]*G[w^(-2), w^2] + 20*G[0, w^2]*G[w^(-2), w^2] + 
   5*G[1, r7]*G[w^(-2), w^2] + 10*G[1, -w]*G[w^(-2), w^2] - 
   10*G[1, w^2]*G[w^(-2), w^2] - 15*G[r61, w^2]*G[w^(-2), w^2] - 
   15*G[r62, w^2]*G[w^(-2), w^2] + 6*G[0, -w]*G[-w^(-1), -w] - 
   12*G[1, -w]*G[-w^(-1), -w] + 5*G[0, -w]*G[-w^(-1), w^2] + 
   5*G[0, w^2]*G[-w^(-1), w^2] + 5*G[1, r7]*G[-w^(-1), w^2] - 
   10*G[1, -w]*G[-w^(-1), w^2] - 10*G[1, w^2]*G[-w^(-1), w^2] + 
   5*G[0, -w]*G[-w, w^2] + 5*G[0, w^2]*G[-w, w^2] + 5*G[1, r7]*G[-w, w^2] - 
   10*G[1, -w]*G[-w, w^2] - 10*G[1, w^2]*G[-w, w^2] + 6*G[0, 0, -w] - 
   (73*G[0, 0, w^2])/3 - 10*G[0, 1, r7] - 12*G[0, 1, -w] + 
   (92*G[0, 1, w^2])/3 + 9*G[0, r61, w^2] + 9*G[0, r62, w^2] + 
   6*G[0, -w, -w] + 15*G[0, w^2, w^2] + (152*G[1, 0, w^2])/3 + 
   (40*G[1, 1, r7])/3 - (160*G[1, 1, w^2])/3 - 24*G[1, r61, w^2] - 
   24*G[1, r62, w^2] - 12*G[1, -w, -w] + 24*G[r61, 0, w^2] - 
   24*G[r61, 1, w^2] - 12*G[r61, r61, w^2] - 12*G[r61, r62, w^2] - 
   15*G[r61, w^2, w^2] + 24*G[r62, 0, w^2] - 24*G[r62, 1, w^2] - 
   12*G[r62, r61, w^2] - 12*G[r62, r62, w^2] - 15*G[r62, w^2, w^2] - 
   15*G[w^(-2), 0, w^2] + 15*G[w^(-2), r61, w^2] + 15*G[w^(-2), r62, w^2] - 
   6*G[-w^(-1), 0, -w] - 10*G[-w^(-1), 0, w^2] + 12*G[-w^(-1), 1, -w] + 
   20*G[-w^(-1), 1, w^2] - 10*G[-w, 0, w^2] + 20*G[-w, 1, w^2]) + 
 G[1, -w, z3]*((5*Pi^2)/3 + 3*G[0, -w]^2 + (4*I)*Pi*G[0, w] + 
   2*G[0, -w]*G[0, w^2] + 2*G[0, w]*G[0, w^2] + 17*G[0, w^2]^2 + 
   9*G[0, w^2]*G[1, r7] + 10*G[0, -w]*G[1, -w] - 4*G[0, w^2]*G[1, -w] - 
   32*G[1, -w]^2 - (8*I)*Pi*G[1, w] + (4*I)*Pi*G[1, w^2] - 
   12*G[0, -w]*G[1, w^2] - 4*G[0, w]*G[1, w^2] - 54*G[0, w^2]*G[1, w^2] - 
   24*G[1, r7]*G[1, w^2] + 24*G[1, -w]*G[1, w^2] + 8*G[1, w]*G[1, w^2] + 
   40*G[1, w^2]^2 - 16*G[0, w^2]*G[r61, w^2] - 8*G[1, r7]*G[r61, w^2] + 
   32*G[1, w^2]*G[r61, w^2] - 16*G[0, w^2]*G[r62, w^2] - 
   8*G[1, r7]*G[r62, w^2] + 32*G[1, w^2]*G[r62, w^2] - I*Pi*G[w^(-2), w^2] - 
   (9*G[0, -w]*G[w^(-2), w^2])/2 + G[0, w]*G[w^(-2), w^2] + 
   (9*G[0, w^2]*G[w^(-2), w^2])/2 + (11*G[1, r7]*G[w^(-2), w^2])/2 + 
   9*G[1, -w]*G[w^(-2), w^2] - 2*G[1, w]*G[w^(-2), w^2] - 
   9*G[1, w^2]*G[w^(-2), w^2] - 11*G[0, -w]*G[-w^(-1), -w] + 
   22*G[1, -w]*G[-w^(-1), -w] - I*Pi*G[-w^(-1), w^2] + 
   (21*G[0, -w]*G[-w^(-1), w^2])/2 + G[0, w]*G[-w^(-1), w^2] + 
   (9*G[0, w^2]*G[-w^(-1), w^2])/2 + (11*G[1, r7]*G[-w^(-1), w^2])/2 - 
   21*G[1, -w]*G[-w^(-1), w^2] - 2*G[1, w]*G[-w^(-1), w^2] - 
   9*G[1, w^2]*G[-w^(-1), w^2] - I*Pi*G[-w, w^2] + 
   (13*G[0, -w]*G[-w, w^2])/2 + G[0, w]*G[-w, w^2] + 
   (9*G[0, w^2]*G[-w, w^2])/2 + (11*G[1, r7]*G[-w, w^2])/2 - 
   13*G[1, -w]*G[-w, w^2] - 2*G[1, w]*G[-w, w^2] - 9*G[1, w^2]*G[-w, w^2] - 
   3*G[0, 0, -w] - 6*G[0, 0, w] - 19*G[0, 0, w^2] - 15*G[0, 1, r7] + 
   6*G[0, 1, -w] + 8*G[0, 1, w] + 22*G[0, 1, w^2] + 8*G[0, r61, w^2] + 
   8*G[0, r62, w^2] - 11*G[0, -w, -w] - 16*G[1, 0, -w] + 8*G[1, 0, w] + 
   48*G[1, 0, w^2] + 20*G[1, 1, r7] + 32*G[1, 1, -w] - 16*G[1, 1, w] - 
   64*G[1, 1, w^2] - 16*G[1, r61, w^2] - 16*G[1, r62, w^2] + 
   22*G[1, -w, -w] + 8*G[r61, 0, w^2] - 16*G[r61, 1, w^2] + 
   8*G[r62, 0, w^2] - 16*G[r62, 1, w^2] + 11*G[-w^(-1), 0, -w] - 
   15*G[-w^(-1), 0, w^2] - 22*G[-w^(-1), 1, -w] + 30*G[-w^(-1), 1, w^2] - 
   11*G[-w, 0, w^2] + 22*G[-w, 1, w^2]) + 
 G[-w^(-1), 1, z3]*((2*Pi^2)/3 - ((4*I)/3)*Pi*G[0, w] - 4*G[0, w]*G[0, w^2] + 
   12*G[0, w^2]^2 + 8*G[0, w^2]*G[1, r7] + 16*G[0, -w]*G[1, -w] - 
   32*G[1, -w]^2 - ((16*I)/3)*Pi*G[1, w] + ((16*I)/3)*Pi*G[1, w^2] - 
   (16*G[0, w]*G[1, w^2])/3 - 48*G[0, w^2]*G[1, w^2] - 
   (64*G[1, r7]*G[1, w^2])/3 + (32*G[1, w]*G[1, w^2])/3 + 32*G[1, w^2]^2 + 
   (4*I)*Pi*G[r1, w] + (4*I)*Pi*G[r2, w] - 20*G[0, w^2]*G[r61, w^2] - 
   8*G[1, r7]*G[r61, w^2] + 32*G[1, w^2]*G[r61, w^2] + 8*G[r61, w^2]^2 - 
   20*G[0, w^2]*G[r62, w^2] - 8*G[1, r7]*G[r62, w^2] + 
   32*G[1, w^2]*G[r62, w^2] + 16*G[r61, w^2]*G[r62, w^2] + 8*G[r62, w^2]^2 - 
   ((2*I)/3)*Pi*G[w^(-2), w^2] - 2*G[0, -w]*G[w^(-2), w^2] + 
   (2*G[0, w]*G[w^(-2), w^2])/3 + 14*G[0, w^2]*G[w^(-2), w^2] + 
   (8*G[1, r7]*G[w^(-2), w^2])/3 + 4*G[1, -w]*G[w^(-2), w^2] - 
   (4*G[1, w]*G[w^(-2), w^2])/3 - 4*G[1, w^2]*G[w^(-2), w^2] - 
   12*G[r61, w^2]*G[w^(-2), w^2] - 12*G[r62, w^2]*G[w^(-2), w^2] - 
   8*G[0, -w]*G[-w^(-1), -w] + 16*G[1, -w]*G[-w^(-1), -w] - 
   (2*I)*Pi*G[-w^(-1), w^2] - 2*G[0, -w]*G[-w^(-1), w^2] + 
   2*G[0, w]*G[-w^(-1), w^2] + 6*G[0, w^2]*G[-w^(-1), w^2] + 
   8*G[1, r7]*G[-w^(-1), w^2] + 4*G[1, -w]*G[-w^(-1), w^2] - 
   4*G[1, w]*G[-w^(-1), w^2] - 12*G[1, w^2]*G[-w^(-1), w^2] - 
   (2*I)*Pi*G[-w, w^2] + 6*G[0, -w]*G[-w, w^2] + 2*G[0, w]*G[-w, w^2] + 
   6*G[0, w^2]*G[-w, w^2] + 8*G[1, r7]*G[-w, w^2] - 12*G[1, -w]*G[-w, w^2] - 
   4*G[1, w]*G[-w, w^2] - 12*G[1, w^2]*G[-w, w^2] + (28*G[0, 0, w])/3 - 
   12*G[0, 0, w^2] - 8*G[0, 1, r7] - (8*G[0, 1, w])/3 + 16*G[0, 1, w^2] + 
   4*G[0, r61, w^2] + 4*G[0, r62, w^2] - 8*G[0, -w, -w] + 12*G[0, w^2, w^2] - 
   16*G[1, 0, -w] + (16*G[1, 0, w])/3 + 32*G[1, 0, w^2] + 
   (32*G[1, 1, r7])/3 + 32*G[1, 1, -w] - (32*G[1, 1, w])/3 - 
   32*G[1, 1, w^2] - 16*G[1, r61, w^2] - 16*G[1, r62, w^2] + 
   16*G[1, -w, -w] - 4*G[r1, 0, w] + 8*G[r1, 1, w] - 4*G[r2, 0, w] + 
   8*G[r2, 1, w] + 16*G[r61, 0, w^2] - 16*G[r61, 1, w^2] - 
   8*G[r61, r61, w^2] - 8*G[r61, r62, w^2] - 12*G[r61, w^2, w^2] + 
   16*G[r62, 0, w^2] - 16*G[r62, 1, w^2] - 8*G[r62, r61, w^2] - 
   8*G[r62, r62, w^2] - 12*G[r62, w^2, w^2] - 12*G[w^(-2), 0, w^2] + 
   12*G[w^(-2), r61, w^2] + 12*G[w^(-2), r62, w^2] + 8*G[-w^(-1), 0, -w] - 
   4*G[-w^(-1), 0, w^2] - 16*G[-w^(-1), 1, -w] + 8*G[-w^(-1), 1, w^2] - 
   12*G[-w, 0, w^2] + 24*G[-w, 1, w^2]) + 
 G[1, -w^(-1), z3]*(Pi^2 + 3*G[0, -w]^2 + 2*G[0, -w]*G[0, w^2] - 
   2*G[0, w]*G[0, w^2] + 17*G[0, w^2]^2 + 9*G[0, w^2]*G[1, r7] + 
   10*G[0, -w]*G[1, -w] - 4*G[0, w^2]*G[1, -w] - 32*G[1, -w]^2 - 
   (8*I)*Pi*G[1, w] + (4*I)*Pi*G[1, w^2] - 12*G[0, -w]*G[1, w^2] - 
   4*G[0, w]*G[1, w^2] - 54*G[0, w^2]*G[1, w^2] - 24*G[1, r7]*G[1, w^2] + 
   24*G[1, -w]*G[1, w^2] + 8*G[1, w]*G[1, w^2] + 40*G[1, w^2]^2 + 
   (4*I)*Pi*G[r1, w] + (4*I)*Pi*G[r2, w] - 16*G[0, w^2]*G[r61, w^2] - 
   8*G[1, r7]*G[r61, w^2] + 32*G[1, w^2]*G[r61, w^2] - 
   16*G[0, w^2]*G[r62, w^2] - 8*G[1, r7]*G[r62, w^2] + 
   32*G[1, w^2]*G[r62, w^2] - I*Pi*G[w^(-2), w^2] - 
   (9*G[0, -w]*G[w^(-2), w^2])/2 + G[0, w]*G[w^(-2), w^2] + 
   (9*G[0, w^2]*G[w^(-2), w^2])/2 + (11*G[1, r7]*G[w^(-2), w^2])/2 + 
   9*G[1, -w]*G[w^(-2), w^2] - 2*G[1, w]*G[w^(-2), w^2] - 
   9*G[1, w^2]*G[w^(-2), w^2] - 11*G[0, -w]*G[-w^(-1), -w] + 
   22*G[1, -w]*G[-w^(-1), -w] - I*Pi*G[-w^(-1), w^2] + 
   (13*G[0, -w]*G[-w^(-1), w^2])/2 + G[0, w]*G[-w^(-1), w^2] + 
   (9*G[0, w^2]*G[-w^(-1), w^2])/2 + (11*G[1, r7]*G[-w^(-1), w^2])/2 - 
   13*G[1, -w]*G[-w^(-1), w^2] - 2*G[1, w]*G[-w^(-1), w^2] - 
   9*G[1, w^2]*G[-w^(-1), w^2] - I*Pi*G[-w, w^2] + 
   (21*G[0, -w]*G[-w, w^2])/2 + G[0, w]*G[-w, w^2] + 
   (9*G[0, w^2]*G[-w, w^2])/2 + (11*G[1, r7]*G[-w, w^2])/2 - 
   21*G[1, -w]*G[-w, w^2] - 2*G[1, w]*G[-w, w^2] - 9*G[1, w^2]*G[-w, w^2] - 
   3*G[0, 0, -w] + 6*G[0, 0, w] - 19*G[0, 0, w^2] - 15*G[0, 1, r7] + 
   6*G[0, 1, -w] + 22*G[0, 1, w^2] + 8*G[0, r61, w^2] + 8*G[0, r62, w^2] - 
   11*G[0, -w, -w] - 16*G[1, 0, -w] + 8*G[1, 0, w] + 48*G[1, 0, w^2] + 
   20*G[1, 1, r7] + 32*G[1, 1, -w] - 16*G[1, 1, w] - 64*G[1, 1, w^2] - 
   16*G[1, r61, w^2] - 16*G[1, r62, w^2] + 22*G[1, -w, -w] - 4*G[r1, 0, w] + 
   8*G[r1, 1, w] - 4*G[r2, 0, w] + 8*G[r2, 1, w] + 8*G[r61, 0, w^2] - 
   16*G[r61, 1, w^2] + 8*G[r62, 0, w^2] - 16*G[r62, 1, w^2] + 
   11*G[-w^(-1), 0, -w] - 11*G[-w^(-1), 0, w^2] - 22*G[-w^(-1), 1, -w] + 
   22*G[-w^(-1), 1, w^2] - 15*G[-w, 0, w^2] + 30*G[-w, 1, w^2]) + 
 G[0, 1, z3]*((-2*Pi^2)/9 + 4*G[0, -w]^2 + (112*G[0, w^2]^2)/3 + 
   (64*G[0, w^2]*G[1, r7])/3 - 8*G[0, -w]*G[1, -w] - 
   (352*G[0, w^2]*G[1, w^2])/3 - (128*G[1, r7]*G[1, w^2])/3 + 
   (256*G[1, w^2]^2)/3 - 48*G[0, w^2]*G[r61, w^2] - 16*G[1, r7]*G[r61, w^2] + 
   64*G[1, w^2]*G[r61, w^2] + 16*G[r61, w^2]^2 - 48*G[0, w^2]*G[r62, w^2] - 
   16*G[1, r7]*G[r62, w^2] + 64*G[1, w^2]*G[r62, w^2] + 
   32*G[r61, w^2]*G[r62, w^2] + 16*G[r62, w^2]^2 - 
   8*G[0, -w]*G[w^(-2), w^2] + 24*G[0, w^2]*G[w^(-2), w^2] + 
   8*G[1, r7]*G[w^(-2), w^2] + 16*G[1, -w]*G[w^(-2), w^2] - 
   16*G[1, w^2]*G[w^(-2), w^2] - 16*G[r61, w^2]*G[w^(-2), w^2] - 
   16*G[r62, w^2]*G[w^(-2), w^2] - 4*G[0, -w]*G[-w^(-1), -w] + 
   8*G[1, -w]*G[-w^(-1), -w] + 8*G[0, -w]*G[-w^(-1), w^2] + 
   8*G[0, w^2]*G[-w^(-1), w^2] + 8*G[1, r7]*G[-w^(-1), w^2] - 
   16*G[1, -w]*G[-w^(-1), w^2] - 16*G[1, w^2]*G[-w^(-1), w^2] + 
   8*G[0, -w]*G[-w, w^2] + 8*G[0, w^2]*G[-w, w^2] + 8*G[1, r7]*G[-w, w^2] - 
   16*G[1, -w]*G[-w, w^2] - 16*G[1, w^2]*G[-w, w^2] - 4*G[0, 0, -w] - 
   (112*G[0, 0, w^2])/3 - 16*G[0, 1, r7] + 8*G[0, 1, -w] + 
   (128*G[0, 1, w^2])/3 + 16*G[0, r61, w^2] + 16*G[0, r62, w^2] - 
   4*G[0, -w, -w] + 16*G[0, w^2, w^2] + (224*G[1, 0, w^2])/3 + 
   (64*G[1, 1, r7])/3 - (256*G[1, 1, w^2])/3 - 32*G[1, r61, w^2] - 
   32*G[1, r62, w^2] + 8*G[1, -w, -w] + 32*G[r61, 0, w^2] - 
   32*G[r61, 1, w^2] - 16*G[r61, r61, w^2] - 16*G[r61, r62, w^2] - 
   16*G[r61, w^2, w^2] + 32*G[r62, 0, w^2] - 32*G[r62, 1, w^2] - 
   16*G[r62, r61, w^2] - 16*G[r62, r62, w^2] - 16*G[r62, w^2, w^2] - 
   16*G[w^(-2), 0, w^2] + 16*G[w^(-2), r61, w^2] + 16*G[w^(-2), r62, w^2] + 
   4*G[-w^(-1), 0, -w] - 16*G[-w^(-1), 0, w^2] - 8*G[-w^(-1), 1, -w] + 
   32*G[-w^(-1), 1, w^2] - 16*G[-w, 0, w^2] + 32*G[-w, 1, w^2]) + 
 G[1, 0, z3]*((-14*Pi^2)/9 - 10*G[0, -w]^2 + (88*G[0, w^2]^2)/3 + 
   (64*G[0, w^2]*G[1, r7])/3 + 36*G[0, -w]*G[1, -w] - 32*G[1, -w]^2 - 
   (352*G[0, w^2]*G[1, w^2])/3 - (128*G[1, r7]*G[1, w^2])/3 + 
   (256*G[1, w^2]^2)/3 - 40*G[0, w^2]*G[r61, w^2] - 16*G[1, r7]*G[r61, w^2] + 
   64*G[1, w^2]*G[r61, w^2] + 16*G[r61, w^2]^2 - 40*G[0, w^2]*G[r62, w^2] - 
   16*G[1, r7]*G[r62, w^2] + 64*G[1, w^2]*G[r62, w^2] + 
   32*G[r61, w^2]*G[r62, w^2] + 16*G[r62, w^2]^2 - 
   8*G[0, -w]*G[w^(-2), w^2] + 32*G[0, w^2]*G[w^(-2), w^2] + 
   8*G[1, r7]*G[w^(-2), w^2] + 16*G[1, -w]*G[w^(-2), w^2] - 
   16*G[1, w^2]*G[w^(-2), w^2] - 24*G[r61, w^2]*G[w^(-2), w^2] - 
   24*G[r62, w^2]*G[w^(-2), w^2] + 2*G[0, -w]*G[-w^(-1), -w] - 
   4*G[1, -w]*G[-w^(-1), -w] + 8*G[0, -w]*G[-w^(-1), w^2] + 
   8*G[0, w^2]*G[-w^(-1), w^2] + 8*G[1, r7]*G[-w^(-1), w^2] - 
   16*G[1, -w]*G[-w^(-1), w^2] - 16*G[1, w^2]*G[-w^(-1), w^2] + 
   8*G[0, -w]*G[-w, w^2] + 8*G[0, w^2]*G[-w, w^2] + 8*G[1, r7]*G[-w, w^2] - 
   16*G[1, -w]*G[-w, w^2] - 16*G[1, w^2]*G[-w, w^2] + 10*G[0, 0, -w] + 
   2*G[0, 0, w] - (88*G[0, 0, w^2])/3 - 16*G[0, 1, r7] - 20*G[0, 1, -w] + 
   (128*G[0, 1, w^2])/3 + 8*G[0, r61, w^2] + 8*G[0, r62, w^2] + 
   2*G[0, -w, -w] + 24*G[0, w^2, w^2] - 16*G[1, 0, -w] + 
   (224*G[1, 0, w^2])/3 + (64*G[1, 1, r7])/3 + 32*G[1, 1, -w] - 
   (256*G[1, 1, w^2])/3 - 32*G[1, r61, w^2] - 32*G[1, r62, w^2] - 
   4*G[1, -w, -w] + 32*G[r61, 0, w^2] - 32*G[r61, 1, w^2] - 
   16*G[r61, r61, w^2] - 16*G[r61, r62, w^2] - 24*G[r61, w^2, w^2] + 
   32*G[r62, 0, w^2] - 32*G[r62, 1, w^2] - 16*G[r62, r61, w^2] - 
   16*G[r62, r62, w^2] - 24*G[r62, w^2, w^2] - 24*G[w^(-2), 0, w^2] + 
   24*G[w^(-2), r61, w^2] + 24*G[w^(-2), r62, w^2] - 2*G[-w^(-1), 0, -w] - 
   16*G[-w^(-1), 0, w^2] + 4*G[-w^(-1), 1, -w] + 32*G[-w^(-1), 1, w^2] - 
   16*G[-w, 0, w^2] + 32*G[-w, 1, w^2]) + 
 (2*Pi^2 + ((20*I)/3)*Pi*G[0, w] + 4*G[0, w]*G[0, w^2] + 12*G[0, w^2]^2 + 
   8*G[0, w^2]*G[1, r7] + 16*G[0, -w]*G[1, -w] - 32*G[1, -w]^2 - 
   ((16*I)/3)*Pi*G[1, w] + ((16*I)/3)*Pi*G[1, w^2] - 
   (16*G[0, w]*G[1, w^2])/3 - 48*G[0, w^2]*G[1, w^2] - 
   (64*G[1, r7]*G[1, w^2])/3 + (32*G[1, w]*G[1, w^2])/3 + 32*G[1, w^2]^2 - 
   (4*I)*Pi*G[r1, w] - (4*I)*Pi*G[r2, w] - 20*G[0, w^2]*G[r61, w^2] - 
   8*G[1, r7]*G[r61, w^2] + 32*G[1, w^2]*G[r61, w^2] + 8*G[r61, w^2]^2 - 
   20*G[0, w^2]*G[r62, w^2] - 8*G[1, r7]*G[r62, w^2] + 
   32*G[1, w^2]*G[r62, w^2] + 16*G[r61, w^2]*G[r62, w^2] + 8*G[r62, w^2]^2 - 
   ((2*I)/3)*Pi*G[w^(-2), w^2] - 2*G[0, -w]*G[w^(-2), w^2] + 
   (2*G[0, w]*G[w^(-2), w^2])/3 + 14*G[0, w^2]*G[w^(-2), w^2] + 
   (8*G[1, r7]*G[w^(-2), w^2])/3 + 4*G[1, -w]*G[w^(-2), w^2] - 
   (4*G[1, w]*G[w^(-2), w^2])/3 - 4*G[1, w^2]*G[w^(-2), w^2] - 
   12*G[r61, w^2]*G[w^(-2), w^2] - 12*G[r62, w^2]*G[w^(-2), w^2] - 
   8*G[0, -w]*G[-w^(-1), -w] + 16*G[1, -w]*G[-w^(-1), -w] - 
   (2*I)*Pi*G[-w^(-1), w^2] + 6*G[0, -w]*G[-w^(-1), w^2] + 
   2*G[0, w]*G[-w^(-1), w^2] + 6*G[0, w^2]*G[-w^(-1), w^2] + 
   8*G[1, r7]*G[-w^(-1), w^2] - 12*G[1, -w]*G[-w^(-1), w^2] - 
   4*G[1, w]*G[-w^(-1), w^2] - 12*G[1, w^2]*G[-w^(-1), w^2] - 
   (2*I)*Pi*G[-w, w^2] - 2*G[0, -w]*G[-w, w^2] + 2*G[0, w]*G[-w, w^2] + 
   6*G[0, w^2]*G[-w, w^2] + 8*G[1, r7]*G[-w, w^2] + 4*G[1, -w]*G[-w, w^2] - 
   4*G[1, w]*G[-w, w^2] - 12*G[1, w^2]*G[-w, w^2] - (44*G[0, 0, w])/3 - 
   12*G[0, 0, w^2] - 8*G[0, 1, r7] + (40*G[0, 1, w])/3 + 16*G[0, 1, w^2] + 
   4*G[0, r61, w^2] + 4*G[0, r62, w^2] - 8*G[0, -w, -w] + 12*G[0, w^2, w^2] - 
   16*G[1, 0, -w] + (16*G[1, 0, w])/3 + 32*G[1, 0, w^2] + 
   (32*G[1, 1, r7])/3 + 32*G[1, 1, -w] - (32*G[1, 1, w])/3 - 
   32*G[1, 1, w^2] - 16*G[1, r61, w^2] - 16*G[1, r62, w^2] + 
   16*G[1, -w, -w] + 4*G[r1, 0, w] - 8*G[r1, 1, w] + 4*G[r2, 0, w] - 
   8*G[r2, 1, w] + 16*G[r61, 0, w^2] - 16*G[r61, 1, w^2] - 
   8*G[r61, r61, w^2] - 8*G[r61, r62, w^2] - 12*G[r61, w^2, w^2] + 
   16*G[r62, 0, w^2] - 16*G[r62, 1, w^2] - 8*G[r62, r61, w^2] - 
   8*G[r62, r62, w^2] - 12*G[r62, w^2, w^2] - 12*G[w^(-2), 0, w^2] + 
   12*G[w^(-2), r61, w^2] + 12*G[w^(-2), r62, w^2] + 8*G[-w^(-1), 0, -w] - 
   12*G[-w^(-1), 0, w^2] - 16*G[-w^(-1), 1, -w] + 24*G[-w^(-1), 1, w^2] - 
   4*G[-w, 0, w^2] + 8*G[-w, 1, w^2])*G[-w, 1, z3] + 
 (Pi^2*G[-w, r51, w^2])/6 - 2*G[0, -w]^2*G[-w, r51, w^2] + 
 4*G[0, -w]*G[1, -w]*G[-w, r51, w^2] + 2*G[0, -w]*G[-w^(-1), -w]*
  G[-w, r51, w^2] - 4*G[1, -w]*G[-w^(-1), -w]*G[-w, r51, w^2] + 
 2*G[0, 0, -w]*G[-w, r51, w^2] - 4*G[0, 1, -w]*G[-w, r51, w^2] + 
 2*G[0, -w, -w]*G[-w, r51, w^2] - 4*G[1, -w, -w]*G[-w, r51, w^2] - 
 2*G[-w^(-1), 0, -w]*G[-w, r51, w^2] + 4*G[-w^(-1), 1, -w]*G[-w, r51, w^2] + 
 (-1/6*Pi^2 + 2*G[0, -w]^2 - 4*G[0, -w]*G[1, -w] - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] - 2*G[0, 0, -w] + 
   4*G[0, 1, -w] - 2*G[0, -w, -w] + 4*G[1, -w, -w] + 2*G[-w^(-1), 0, -w] - 
   4*G[-w^(-1), 1, -w])*G[-w, r51, z3] + (Pi^2*G[-w, r52, w^2])/6 - 
 2*G[0, -w]^2*G[-w, r52, w^2] + 4*G[0, -w]*G[1, -w]*G[-w, r52, w^2] + 
 2*G[0, -w]*G[-w^(-1), -w]*G[-w, r52, w^2] - 4*G[1, -w]*G[-w^(-1), -w]*
  G[-w, r52, w^2] + 2*G[0, 0, -w]*G[-w, r52, w^2] - 
 4*G[0, 1, -w]*G[-w, r52, w^2] + 2*G[0, -w, -w]*G[-w, r52, w^2] - 
 4*G[1, -w, -w]*G[-w, r52, w^2] - 2*G[-w^(-1), 0, -w]*G[-w, r52, w^2] + 
 4*G[-w^(-1), 1, -w]*G[-w, r52, w^2] + 
 (-1/6*Pi^2 + 2*G[0, -w]^2 - 4*G[0, -w]*G[1, -w] - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] - 2*G[0, 0, -w] + 
   4*G[0, 1, -w] - 2*G[0, -w, -w] + 4*G[1, -w, -w] + 2*G[-w^(-1), 0, -w] - 
   4*G[-w^(-1), 1, -w])*G[-w, r52, z3] - (Pi^2*G[-w, r61, w^2])/6 - 
 G[0, -w]^2*G[-w, r61, w^2] - 20*G[0, w^2]^2*G[-w, r61, w^2] - 
 7*G[0, w^2]*G[1, r7]*G[-w, r61, w^2] + 2*G[0, -w]*G[1, -w]*G[-w, r61, w^2] + 
 38*G[0, w^2]*G[1, w^2]*G[-w, r61, w^2] + 16*G[1, r7]*G[1, w^2]*
  G[-w, r61, w^2] - 32*G[1, w^2]^2*G[-w, r61, w^2] + 
 37*G[0, w^2]*G[r61, w^2]*G[-w, r61, w^2] + 8*G[1, r7]*G[r61, w^2]*
  G[-w, r61, w^2] - 24*G[1, w^2]*G[r61, w^2]*G[-w, r61, w^2] - 
 16*G[r61, w^2]^2*G[-w, r61, w^2] + 37*G[0, w^2]*G[r62, w^2]*
  G[-w, r61, w^2] + 8*G[1, r7]*G[r62, w^2]*G[-w, r61, w^2] - 
 24*G[1, w^2]*G[r62, w^2]*G[-w, r61, w^2] - 32*G[r61, w^2]*G[r62, w^2]*
  G[-w, r61, w^2] - 16*G[r62, w^2]^2*G[-w, r61, w^2] + 
 (3*G[0, -w]*G[w^(-2), w^2]*G[-w, r61, w^2])/2 - 
 (27*G[0, w^2]*G[w^(-2), w^2]*G[-w, r61, w^2])/2 - 
 (13*G[1, r7]*G[w^(-2), w^2]*G[-w, r61, w^2])/2 - 
 3*G[1, -w]*G[w^(-2), w^2]*G[-w, r61, w^2] + 13*G[1, w^2]*G[w^(-2), w^2]*
  G[-w, r61, w^2] + 7*G[r61, w^2]*G[w^(-2), w^2]*G[-w, r61, w^2] + 
 7*G[r62, w^2]*G[w^(-2), w^2]*G[-w, r61, w^2] + 
 G[0, -w]*G[-w^(-1), -w]*G[-w, r61, w^2] - 2*G[1, -w]*G[-w^(-1), -w]*
  G[-w, r61, w^2] - (3*G[0, -w]*G[-w^(-1), w^2]*G[-w, r61, w^2])/2 - 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, r61, w^2])/2 - 
 (5*G[1, r7]*G[-w^(-1), w^2]*G[-w, r61, w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), w^2]*G[-w, r61, w^2] + 5*G[1, w^2]*G[-w^(-1), w^2]*
  G[-w, r61, w^2] - (3*G[0, -w]*G[-w, w^2]*G[-w, r61, w^2])/2 - 
 (5*G[0, w^2]*G[-w, w^2]*G[-w, r61, w^2])/2 - 
 (5*G[1, r7]*G[-w, w^2]*G[-w, r61, w^2])/2 + 
 3*G[1, -w]*G[-w, w^2]*G[-w, r61, w^2] + 5*G[1, w^2]*G[-w, w^2]*
  G[-w, r61, w^2] + G[0, 0, -w]*G[-w, r61, w^2] + 
 18*G[0, 0, w^2]*G[-w, r61, w^2] + 3*G[0, 1, r7]*G[-w, r61, w^2] - 
 2*G[0, 1, -w]*G[-w, r61, w^2] - 10*G[0, 1, w^2]*G[-w, r61, w^2] - 
 13*G[0, r61, w^2]*G[-w, r61, w^2] - 13*G[0, r62, w^2]*G[-w, r61, w^2] + 
 G[0, -w, -w]*G[-w, r61, w^2] - 7*G[0, w^2, w^2]*G[-w, r61, w^2] - 
 16*G[1, 0, w^2]*G[-w, r61, w^2] - 4*G[1, 1, r7]*G[-w, r61, w^2] + 
 16*G[1, 1, w^2]*G[-w, r61, w^2] + 8*G[1, r61, w^2]*G[-w, r61, w^2] + 
 8*G[1, r62, w^2]*G[-w, r61, w^2] - 2*G[1, -w, -w]*G[-w, r61, w^2] - 
 20*G[r61, 0, w^2]*G[-w, r61, w^2] + 8*G[r61, 1, w^2]*G[-w, r61, w^2] + 
 16*G[r61, r61, w^2]*G[-w, r61, w^2] + 16*G[r61, r62, w^2]*G[-w, r61, w^2] + 
 7*G[r61, w^2, w^2]*G[-w, r61, w^2] - 20*G[r62, 0, w^2]*G[-w, r61, w^2] + 
 8*G[r62, 1, w^2]*G[-w, r61, w^2] + 16*G[r62, r61, w^2]*G[-w, r61, w^2] + 
 16*G[r62, r62, w^2]*G[-w, r61, w^2] + 7*G[r62, w^2, w^2]*G[-w, r61, w^2] + 
 7*G[w^(-2), 0, w^2]*G[-w, r61, w^2] - 7*G[w^(-2), r61, w^2]*
  G[-w, r61, w^2] - 7*G[w^(-2), r62, w^2]*G[-w, r61, w^2] - 
 G[-w^(-1), 0, -w]*G[-w, r61, w^2] + 3*G[-w^(-1), 0, w^2]*G[-w, r61, w^2] + 
 2*G[-w^(-1), 1, -w]*G[-w, r61, w^2] - 6*G[-w^(-1), 1, w^2]*G[-w, r61, w^2] + 
 3*G[-w, 0, w^2]*G[-w, r61, w^2] - 6*G[-w, 1, w^2]*G[-w, r61, w^2] + 
 (Pi^2/6 + G[0, -w]^2 + 18*G[0, w^2]^2 + 5*G[0, w^2]*G[1, r7] - 
   2*G[0, -w]*G[1, -w] - 26*G[0, w^2]*G[1, w^2] - 8*G[1, r7]*G[1, w^2] + 
   16*G[1, w^2]^2 - 33*G[0, w^2]*G[r61, w^2] - 4*G[1, r7]*G[r61, w^2] + 
   16*G[1, w^2]*G[r61, w^2] + 16*G[r61, w^2]^2 - 33*G[0, w^2]*G[r62, w^2] - 
   4*G[1, r7]*G[r62, w^2] + 16*G[1, w^2]*G[r62, w^2] + 
   32*G[r61, w^2]*G[r62, w^2] + 16*G[r62, w^2]^2 - 
   (3*G[0, -w]*G[w^(-2), w^2])/2 + (17*G[0, w^2]*G[w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), w^2])/2 + 3*G[1, -w]*G[w^(-2), w^2] - 
   3*G[1, w^2]*G[w^(-2), w^2] - 7*G[r61, w^2]*G[w^(-2), w^2] - 
   7*G[r62, w^2]*G[w^(-2), w^2] - G[0, -w]*G[-w^(-1), -w] + 
   2*G[1, -w]*G[-w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), w^2] - 3*G[1, w^2]*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w, w^2])/2 + (3*G[0, w^2]*G[-w, w^2])/2 + 
   (3*G[1, r7]*G[-w, w^2])/2 - 3*G[1, -w]*G[-w, w^2] - 
   3*G[1, w^2]*G[-w, w^2] - G[0, 0, -w] - 18*G[0, 0, w^2] - 3*G[0, 1, r7] + 
   2*G[0, 1, -w] + 10*G[0, 1, w^2] + 13*G[0, r61, w^2] + 13*G[0, r62, w^2] - 
   G[0, -w, -w] + 7*G[0, w^2, w^2] + 16*G[1, 0, w^2] + 4*G[1, 1, r7] - 
   16*G[1, 1, w^2] - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 2*G[1, -w, -w] + 
   20*G[r61, 0, w^2] - 8*G[r61, 1, w^2] - 16*G[r61, r61, w^2] - 
   16*G[r61, r62, w^2] - 7*G[r61, w^2, w^2] + 20*G[r62, 0, w^2] - 
   8*G[r62, 1, w^2] - 16*G[r62, r61, w^2] - 16*G[r62, r62, w^2] - 
   7*G[r62, w^2, w^2] - 7*G[w^(-2), 0, w^2] + 7*G[w^(-2), r61, w^2] + 
   7*G[w^(-2), r62, w^2] + G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   2*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2])*G[-w, r61, z3] - (Pi^2*G[-w, r62, w^2])/6 - 
 G[0, -w]^2*G[-w, r62, w^2] - 20*G[0, w^2]^2*G[-w, r62, w^2] - 
 7*G[0, w^2]*G[1, r7]*G[-w, r62, w^2] + 2*G[0, -w]*G[1, -w]*G[-w, r62, w^2] + 
 38*G[0, w^2]*G[1, w^2]*G[-w, r62, w^2] + 16*G[1, r7]*G[1, w^2]*
  G[-w, r62, w^2] - 32*G[1, w^2]^2*G[-w, r62, w^2] + 
 37*G[0, w^2]*G[r61, w^2]*G[-w, r62, w^2] + 8*G[1, r7]*G[r61, w^2]*
  G[-w, r62, w^2] - 24*G[1, w^2]*G[r61, w^2]*G[-w, r62, w^2] - 
 16*G[r61, w^2]^2*G[-w, r62, w^2] + 37*G[0, w^2]*G[r62, w^2]*
  G[-w, r62, w^2] + 8*G[1, r7]*G[r62, w^2]*G[-w, r62, w^2] - 
 24*G[1, w^2]*G[r62, w^2]*G[-w, r62, w^2] - 32*G[r61, w^2]*G[r62, w^2]*
  G[-w, r62, w^2] - 16*G[r62, w^2]^2*G[-w, r62, w^2] + 
 (3*G[0, -w]*G[w^(-2), w^2]*G[-w, r62, w^2])/2 - 
 (27*G[0, w^2]*G[w^(-2), w^2]*G[-w, r62, w^2])/2 - 
 (13*G[1, r7]*G[w^(-2), w^2]*G[-w, r62, w^2])/2 - 
 3*G[1, -w]*G[w^(-2), w^2]*G[-w, r62, w^2] + 13*G[1, w^2]*G[w^(-2), w^2]*
  G[-w, r62, w^2] + 7*G[r61, w^2]*G[w^(-2), w^2]*G[-w, r62, w^2] + 
 7*G[r62, w^2]*G[w^(-2), w^2]*G[-w, r62, w^2] + 
 G[0, -w]*G[-w^(-1), -w]*G[-w, r62, w^2] - 2*G[1, -w]*G[-w^(-1), -w]*
  G[-w, r62, w^2] - (3*G[0, -w]*G[-w^(-1), w^2]*G[-w, r62, w^2])/2 - 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, r62, w^2])/2 - 
 (5*G[1, r7]*G[-w^(-1), w^2]*G[-w, r62, w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), w^2]*G[-w, r62, w^2] + 5*G[1, w^2]*G[-w^(-1), w^2]*
  G[-w, r62, w^2] - (3*G[0, -w]*G[-w, w^2]*G[-w, r62, w^2])/2 - 
 (5*G[0, w^2]*G[-w, w^2]*G[-w, r62, w^2])/2 - 
 (5*G[1, r7]*G[-w, w^2]*G[-w, r62, w^2])/2 + 
 3*G[1, -w]*G[-w, w^2]*G[-w, r62, w^2] + 5*G[1, w^2]*G[-w, w^2]*
  G[-w, r62, w^2] + G[0, 0, -w]*G[-w, r62, w^2] + 
 18*G[0, 0, w^2]*G[-w, r62, w^2] + 3*G[0, 1, r7]*G[-w, r62, w^2] - 
 2*G[0, 1, -w]*G[-w, r62, w^2] - 10*G[0, 1, w^2]*G[-w, r62, w^2] - 
 13*G[0, r61, w^2]*G[-w, r62, w^2] - 13*G[0, r62, w^2]*G[-w, r62, w^2] + 
 G[0, -w, -w]*G[-w, r62, w^2] - 7*G[0, w^2, w^2]*G[-w, r62, w^2] - 
 16*G[1, 0, w^2]*G[-w, r62, w^2] - 4*G[1, 1, r7]*G[-w, r62, w^2] + 
 16*G[1, 1, w^2]*G[-w, r62, w^2] + 8*G[1, r61, w^2]*G[-w, r62, w^2] + 
 8*G[1, r62, w^2]*G[-w, r62, w^2] - 2*G[1, -w, -w]*G[-w, r62, w^2] - 
 20*G[r61, 0, w^2]*G[-w, r62, w^2] + 8*G[r61, 1, w^2]*G[-w, r62, w^2] + 
 16*G[r61, r61, w^2]*G[-w, r62, w^2] + 16*G[r61, r62, w^2]*G[-w, r62, w^2] + 
 7*G[r61, w^2, w^2]*G[-w, r62, w^2] - 20*G[r62, 0, w^2]*G[-w, r62, w^2] + 
 8*G[r62, 1, w^2]*G[-w, r62, w^2] + 16*G[r62, r61, w^2]*G[-w, r62, w^2] + 
 16*G[r62, r62, w^2]*G[-w, r62, w^2] + 7*G[r62, w^2, w^2]*G[-w, r62, w^2] + 
 7*G[w^(-2), 0, w^2]*G[-w, r62, w^2] - 7*G[w^(-2), r61, w^2]*
  G[-w, r62, w^2] - 7*G[w^(-2), r62, w^2]*G[-w, r62, w^2] - 
 G[-w^(-1), 0, -w]*G[-w, r62, w^2] + 3*G[-w^(-1), 0, w^2]*G[-w, r62, w^2] + 
 2*G[-w^(-1), 1, -w]*G[-w, r62, w^2] - 6*G[-w^(-1), 1, w^2]*G[-w, r62, w^2] + 
 3*G[-w, 0, w^2]*G[-w, r62, w^2] - 6*G[-w, 1, w^2]*G[-w, r62, w^2] + 
 (Pi^2/6 + G[0, -w]^2 + 18*G[0, w^2]^2 + 5*G[0, w^2]*G[1, r7] - 
   2*G[0, -w]*G[1, -w] - 26*G[0, w^2]*G[1, w^2] - 8*G[1, r7]*G[1, w^2] + 
   16*G[1, w^2]^2 - 33*G[0, w^2]*G[r61, w^2] - 4*G[1, r7]*G[r61, w^2] + 
   16*G[1, w^2]*G[r61, w^2] + 16*G[r61, w^2]^2 - 33*G[0, w^2]*G[r62, w^2] - 
   4*G[1, r7]*G[r62, w^2] + 16*G[1, w^2]*G[r62, w^2] + 
   32*G[r61, w^2]*G[r62, w^2] + 16*G[r62, w^2]^2 - 
   (3*G[0, -w]*G[w^(-2), w^2])/2 + (17*G[0, w^2]*G[w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), w^2])/2 + 3*G[1, -w]*G[w^(-2), w^2] - 
   3*G[1, w^2]*G[w^(-2), w^2] - 7*G[r61, w^2]*G[w^(-2), w^2] - 
   7*G[r62, w^2]*G[w^(-2), w^2] - G[0, -w]*G[-w^(-1), -w] + 
   2*G[1, -w]*G[-w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), w^2] - 3*G[1, w^2]*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w, w^2])/2 + (3*G[0, w^2]*G[-w, w^2])/2 + 
   (3*G[1, r7]*G[-w, w^2])/2 - 3*G[1, -w]*G[-w, w^2] - 
   3*G[1, w^2]*G[-w, w^2] - G[0, 0, -w] - 18*G[0, 0, w^2] - 3*G[0, 1, r7] + 
   2*G[0, 1, -w] + 10*G[0, 1, w^2] + 13*G[0, r61, w^2] + 13*G[0, r62, w^2] - 
   G[0, -w, -w] + 7*G[0, w^2, w^2] + 16*G[1, 0, w^2] + 4*G[1, 1, r7] - 
   16*G[1, 1, w^2] - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 2*G[1, -w, -w] + 
   20*G[r61, 0, w^2] - 8*G[r61, 1, w^2] - 16*G[r61, r61, w^2] - 
   16*G[r61, r62, w^2] - 7*G[r61, w^2, w^2] + 20*G[r62, 0, w^2] - 
   8*G[r62, 1, w^2] - 16*G[r62, r61, w^2] - 16*G[r62, r62, w^2] - 
   7*G[r62, w^2, w^2] - 7*G[w^(-2), 0, w^2] + 7*G[w^(-2), r61, w^2] + 
   7*G[w^(-2), r62, w^2] + G[-w^(-1), 0, -w] - 3*G[-w^(-1), 0, w^2] - 
   2*G[-w^(-1), 1, -w] + 6*G[-w^(-1), 1, w^2] - 3*G[-w, 0, w^2] + 
   6*G[-w, 1, w^2])*G[-w, r62, z3] + (4*Pi^2*G[-w, w^(-2), w^2])/3 - 
 (G[0, -w]^2*G[-w, w^(-2), w^2])/2 + ((23*I)/3)*Pi*G[0, w]*
  G[-w, w^(-2), w^2] - (9*G[0, -w]*G[0, w^2]*G[-w, w^(-2), w^2])/2 + 
 4*G[0, w]*G[0, w^2]*G[-w, w^(-2), w^2] + 12*G[0, w^2]^2*G[-w, w^(-2), w^2] + 
 6*G[0, w^2]*G[1, r7]*G[-w, w^(-2), w^2] + 
 G[0, -w]*G[1, -w]*G[-w, w^(-2), w^2] + 9*G[0, w^2]*G[1, -w]*
  G[-w, w^(-2), w^2] - ((4*I)/3)*Pi*G[1, w]*G[-w, w^(-2), w^2] + 
 (3*I)*Pi*G[1, w^2]*G[-w, w^(-2), w^2] + 
 (13*G[0, -w]*G[1, w^2]*G[-w, w^(-2), w^2])/2 - 
 3*G[0, w]*G[1, w^2]*G[-w, w^(-2), w^2] - 
 (57*G[0, w^2]*G[1, w^2]*G[-w, w^(-2), w^2])/2 - 
 (19*G[1, r7]*G[1, w^2]*G[-w, w^(-2), w^2])/2 - 
 13*G[1, -w]*G[1, w^2]*G[-w, w^(-2), w^2] + 
 6*G[1, w]*G[1, w^2]*G[-w, w^(-2), w^2] + 13*G[1, w^2]^2*G[-w, w^(-2), w^2] - 
 (7*I)*Pi*G[r1, w]*G[-w, w^(-2), w^2] - (7*I)*Pi*G[r2, w]*
  G[-w, w^(-2), w^2] + (3*G[0, -w]*G[r61, w^2]*G[-w, w^(-2), w^2])/2 - 
 (33*G[0, w^2]*G[r61, w^2]*G[-w, w^(-2), w^2])/2 - 
 (13*G[1, r7]*G[r61, w^2]*G[-w, w^(-2), w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[-w, w^(-2), w^2] + 23*G[1, w^2]*G[r61, w^2]*
  G[-w, w^(-2), w^2] + 4*G[r61, w^2]^2*G[-w, w^(-2), w^2] + 
 (3*G[0, -w]*G[r62, w^2]*G[-w, w^(-2), w^2])/2 - 
 (33*G[0, w^2]*G[r62, w^2]*G[-w, w^(-2), w^2])/2 - 
 (13*G[1, r7]*G[r62, w^2]*G[-w, w^(-2), w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[-w, w^(-2), w^2] + 23*G[1, w^2]*G[r62, w^2]*
  G[-w, w^(-2), w^2] + 8*G[r61, w^2]*G[r62, w^2]*G[-w, w^(-2), w^2] + 
 4*G[r62, w^2]^2*G[-w, w^(-2), w^2] - (I/2)*Pi*G[w^(-2), w^2]*
  G[-w, w^(-2), w^2] - (3*G[0, -w]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/4 + 
 (G[0, w]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/2 + 
 (15*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/4 + 
 (5*G[1, r7]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/4 + 
 (3*G[1, -w]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/2 - 
 G[1, w]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] - 
 (3*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/2 - 
 3*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] - 
 3*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] + 
 (G[0, -w]*G[-w^(-1), -w]*G[-w, w^(-2), w^2])/2 - 
 G[1, -w]*G[-w^(-1), -w]*G[-w, w^(-2), w^2] - 
 I*Pi*G[-w^(-1), w^2]*G[-w, w^(-2), w^2] + 
 (9*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/2 + 
 G[0, w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2] + 3*G[0, w^2]*G[-w^(-1), w^2]*
  G[-w, w^(-2), w^2] + 4*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2] - 
 9*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2] - 
 2*G[1, w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2] - 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2] - 
 I*Pi*G[-w, w^2]*G[-w, w^(-2), w^2] - 
 (7*G[0, -w]*G[-w, w^2]*G[-w, w^(-2), w^2])/2 + 
 G[0, w]*G[-w, w^2]*G[-w, w^(-2), w^2] + 3*G[0, w^2]*G[-w, w^2]*
  G[-w, w^(-2), w^2] + 4*G[1, r7]*G[-w, w^2]*G[-w, w^(-2), w^2] + 
 7*G[1, -w]*G[-w, w^2]*G[-w, w^(-2), w^2] - 
 2*G[1, w]*G[-w, w^2]*G[-w, w^(-2), w^2] - 6*G[1, w^2]*G[-w, w^2]*
  G[-w, w^(-2), w^2] + (G[0, 0, -w]*G[-w, w^(-2), w^2])/2 - 
 (71*G[0, 0, w]*G[-w, w^(-2), w^2])/3 - (15*G[0, 0, w^2]*G[-w, w^(-2), w^2])/
  2 - (G[0, 1, r7]*G[-w, w^(-2), w^2])/2 - G[0, 1, -w]*G[-w, w^(-2), w^2] + 
 (46*G[0, 1, w]*G[-w, w^(-2), w^2])/3 + 3*G[0, 1, w^2]*G[-w, w^(-2), w^2] + 
 6*G[0, r61, w^2]*G[-w, w^(-2), w^2] + 6*G[0, r62, w^2]*G[-w, w^(-2), w^2] + 
 (G[0, -w, -w]*G[-w, w^(-2), w^2])/2 + 3*G[0, w^2, w^2]*G[-w, w^(-2), w^2] + 
 (4*G[1, 0, w]*G[-w, w^(-2), w^2])/3 + 10*G[1, 0, w^2]*G[-w, w^(-2), w^2] + 
 (2*G[1, 1, r7]*G[-w, w^(-2), w^2])/3 - (8*G[1, 1, w]*G[-w, w^(-2), w^2])/3 - 
 10*G[1, r61, w^2]*G[-w, w^(-2), w^2] - 10*G[1, r62, w^2]*
  G[-w, w^(-2), w^2] - G[1, -w, -w]*G[-w, w^(-2), w^2] + 
 7*G[r1, 0, w]*G[-w, w^(-2), w^2] - 14*G[r1, 1, w]*G[-w, w^(-2), w^2] + 
 7*G[r2, 0, w]*G[-w, w^(-2), w^2] - 14*G[r2, 1, w]*G[-w, w^(-2), w^2] + 
 9*G[r61, 0, w^2]*G[-w, w^(-2), w^2] - 10*G[r61, 1, w^2]*G[-w, w^(-2), w^2] - 
 4*G[r61, r61, w^2]*G[-w, w^(-2), w^2] - 4*G[r61, r62, w^2]*
  G[-w, w^(-2), w^2] - 3*G[r61, w^2, w^2]*G[-w, w^(-2), w^2] + 
 9*G[r62, 0, w^2]*G[-w, w^(-2), w^2] - 10*G[r62, 1, w^2]*G[-w, w^(-2), w^2] - 
 4*G[r62, r61, w^2]*G[-w, w^(-2), w^2] - 4*G[r62, r62, w^2]*
  G[-w, w^(-2), w^2] - 3*G[r62, w^2, w^2]*G[-w, w^(-2), w^2] - 
 3*G[w^(-2), 0, w^2]*G[-w, w^(-2), w^2] + 3*G[w^(-2), r61, w^2]*
  G[-w, w^(-2), w^2] + 3*G[w^(-2), r62, w^2]*G[-w, w^(-2), w^2] - 
 (G[-w^(-1), 0, -w]*G[-w, w^(-2), w^2])/2 - 
 (15*G[-w^(-1), 0, w^2]*G[-w, w^(-2), w^2])/2 + 
 G[-w^(-1), 1, -w]*G[-w, w^(-2), w^2] + 15*G[-w^(-1), 1, w^2]*
  G[-w, w^(-2), w^2] + (G[-w, 0, w^2]*G[-w, w^(-2), w^2])/2 - 
 G[-w, 1, w^2]*G[-w, w^(-2), w^2] + 
 ((-4*Pi^2)/3 + G[0, -w]^2/2 - ((23*I)/3)*Pi*G[0, w] + 3*G[0, -w]*G[0, w^2] - 
   4*G[0, w]*G[0, w^2] - (21*G[0, w^2]^2)/2 - (9*G[0, w^2]*G[1, r7])/2 - 
   G[0, -w]*G[1, -w] - 6*G[0, w^2]*G[1, -w] + ((4*I)/3)*Pi*G[1, w] - 
   (2*I)*Pi*G[1, w^2] - 2*G[0, -w]*G[1, w^2] + 2*G[0, w]*G[1, w^2] + 
   21*G[0, w^2]*G[1, w^2] + 4*G[1, r7]*G[1, w^2] + 4*G[1, -w]*G[1, w^2] - 
   4*G[1, w]*G[1, w^2] - 4*G[1, w^2]^2 + (7*I)*Pi*G[r1, w] + 
   (7*I)*Pi*G[r2, w] + 15*G[0, w^2]*G[r61, w^2] + 5*G[1, r7]*G[r61, w^2] - 
   20*G[1, w^2]*G[r61, w^2] - 4*G[r61, w^2]^2 + 15*G[0, w^2]*G[r62, w^2] + 
   5*G[1, r7]*G[r62, w^2] - 20*G[1, w^2]*G[r62, w^2] - 
   8*G[r61, w^2]*G[r62, w^2] - 4*G[r62, w^2]^2 + (I/6)*Pi*G[w^(-2), w^2] - 
   (G[0, -w]*G[w^(-2), w^2])/4 - (G[0, w]*G[w^(-2), w^2])/6 - 
   (11*G[0, w^2]*G[w^(-2), w^2])/4 + (G[1, r7]*G[w^(-2), w^2])/12 + 
   (G[1, -w]*G[w^(-2), w^2])/2 + (G[1, w]*G[w^(-2), w^2])/3 - 
   (G[1, w^2]*G[w^(-2), w^2])/2 + 3*G[r61, w^2]*G[w^(-2), w^2] + 
   3*G[r62, w^2]*G[w^(-2), w^2] - (G[0, -w]*G[-w^(-1), -w])/2 + 
   G[1, -w]*G[-w^(-1), -w] + ((5*I)/6)*Pi*G[-w^(-1), w^2] - 
   (23*G[0, -w]*G[-w^(-1), w^2])/4 - (5*G[0, w]*G[-w^(-1), w^2])/6 - 
   (7*G[0, w^2]*G[-w^(-1), w^2])/4 - (31*G[1, r7]*G[-w^(-1), w^2])/12 + 
   (23*G[1, -w]*G[-w^(-1), w^2])/2 + (5*G[1, w]*G[-w^(-1), w^2])/3 + 
   (7*G[1, w^2]*G[-w^(-1), w^2])/2 + ((5*I)/6)*Pi*G[-w, w^2] + 
   (9*G[0, -w]*G[-w, w^2])/4 - (5*G[0, w]*G[-w, w^2])/6 - 
   (7*G[0, w^2]*G[-w, w^2])/4 - (31*G[1, r7]*G[-w, w^2])/12 - 
   (9*G[1, -w]*G[-w, w^2])/2 + (5*G[1, w]*G[-w, w^2])/3 + 
   (7*G[1, w^2]*G[-w, w^2])/2 - G[0, 0, -w]/2 + (71*G[0, 0, w])/3 + 
   (15*G[0, 0, w^2])/2 + G[0, 1, r7]/2 + G[0, 1, -w] - (46*G[0, 1, w])/3 - 
   3*G[0, 1, w^2] - 6*G[0, r61, w^2] - 6*G[0, r62, w^2] - G[0, -w, -w]/2 - 
   3*G[0, w^2, w^2] - (4*G[1, 0, w])/3 - 10*G[1, 0, w^2] - 
   (2*G[1, 1, r7])/3 + (8*G[1, 1, w])/3 + 10*G[1, r61, w^2] + 
   10*G[1, r62, w^2] + G[1, -w, -w] - 7*G[r1, 0, w] + 14*G[r1, 1, w] - 
   7*G[r2, 0, w] + 14*G[r2, 1, w] - 9*G[r61, 0, w^2] + 10*G[r61, 1, w^2] + 
   4*G[r61, r61, w^2] + 4*G[r61, r62, w^2] + 3*G[r61, w^2, w^2] - 
   9*G[r62, 0, w^2] + 10*G[r62, 1, w^2] + 4*G[r62, r61, w^2] + 
   4*G[r62, r62, w^2] + 3*G[r62, w^2, w^2] + 3*G[w^(-2), 0, w^2] - 
   3*G[w^(-2), r61, w^2] - 3*G[w^(-2), r62, w^2] + G[-w^(-1), 0, -w]/2 + 
   (15*G[-w^(-1), 0, w^2])/2 - G[-w^(-1), 1, -w] - 15*G[-w^(-1), 1, w^2] - 
   G[-w, 0, w^2]/2 + G[-w, 1, w^2])*G[-w, w^(-2), z3] + 
 (Pi^2*G[-w, -w^(-1), w^2])/6 + (17*G[0, -w]^2*G[-w, -w^(-1), w^2])/2 + 
 ((5*I)/3)*Pi*G[0, w]*G[-w, -w^(-1), w^2] + 
 (G[0, -w]*G[0, w^2]*G[-w, -w^(-1), w^2])/2 + 
 3*G[0, w]*G[0, w^2]*G[-w, -w^(-1), w^2] + 
 4*G[0, w^2]^2*G[-w, -w^(-1), w^2] + 3*G[0, w^2]*G[1, r7]*
  G[-w, -w^(-1), w^2] - 25*G[0, -w]*G[1, -w]*G[-w, -w^(-1), w^2] - 
 G[0, w^2]*G[1, -w]*G[-w, -w^(-1), w^2] + 16*G[1, -w]^2*G[-w, -w^(-1), w^2] - 
 ((4*I)/3)*Pi*G[1, w]*G[-w, -w^(-1), w^2] + ((5*I)/3)*Pi*G[1, w^2]*
  G[-w, -w^(-1), w^2] - (3*G[0, -w]*G[1, w^2]*G[-w, -w^(-1), w^2])/2 - 
 (5*G[0, w]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (37*G[0, w^2]*G[1, w^2]*G[-w, -w^(-1), w^2])/2 - 
 (73*G[1, r7]*G[1, w^2]*G[-w, -w^(-1), w^2])/6 + 
 3*G[1, -w]*G[1, w^2]*G[-w, -w^(-1), w^2] + 
 (10*G[1, w]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 + 
 21*G[1, w^2]^2*G[-w, -w^(-1), w^2] - I*Pi*G[r1, w]*G[-w, -w^(-1), w^2] - 
 I*Pi*G[r2, w]*G[-w, -w^(-1), w^2] + 
 (3*G[0, -w]*G[r61, w^2]*G[-w, -w^(-1), w^2])/2 - 
 (7*G[0, w^2]*G[r61, w^2]*G[-w, -w^(-1), w^2])/2 - 
 (5*G[1, r7]*G[r61, w^2]*G[-w, -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[-w, -w^(-1), w^2] + 
 7*G[1, w^2]*G[r61, w^2]*G[-w, -w^(-1), w^2] + 
 (3*G[0, -w]*G[r62, w^2]*G[-w, -w^(-1), w^2])/2 - 
 (7*G[0, w^2]*G[r62, w^2]*G[-w, -w^(-1), w^2])/2 - 
 (5*G[1, r7]*G[r62, w^2]*G[-w, -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[-w, -w^(-1), w^2] + 
 7*G[1, w^2]*G[r62, w^2]*G[-w, -w^(-1), w^2] - 
 (I/2)*Pi*G[w^(-2), w^2]*G[-w, -w^(-1), w^2] + 
 (7*G[0, -w]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/4 + 
 (G[0, w]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/2 + 
 (9*G[0, w^2]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/4 + 
 (11*G[1, r7]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/4 - 
 (7*G[1, -w]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/2 - 
 G[1, w]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2] - 
 (9*G[1, w^2]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/2 - 
 (9*G[0, -w]*G[-w^(-1), -w]*G[-w, -w^(-1), w^2])/2 + 
 9*G[1, -w]*G[-w^(-1), -w]*G[-w, -w^(-1), w^2] - 
 (I/3)*Pi*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2] - 
 4*G[0, -w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2] + 
 (G[0, w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/3 + 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/2 + 
 (17*G[1, r7]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/6 + 
 8*G[1, -w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2] - 
 (2*G[1, w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/3 - 
 5*G[1, w^2]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2] - 
 (I/3)*Pi*G[-w, w^2]*G[-w, -w^(-1), w^2] - 2*G[0, -w]*G[-w, w^2]*
  G[-w, -w^(-1), w^2] + (G[0, w]*G[-w, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (5*G[0, w^2]*G[-w, w^2]*G[-w, -w^(-1), w^2])/2 + 
 (17*G[1, r7]*G[-w, w^2]*G[-w, -w^(-1), w^2])/6 + 
 4*G[1, -w]*G[-w, w^2]*G[-w, -w^(-1), w^2] - 
 (2*G[1, w]*G[-w, w^2]*G[-w, -w^(-1), w^2])/3 - 
 5*G[1, w^2]*G[-w, w^2]*G[-w, -w^(-1), w^2] - 
 (17*G[0, 0, -w]*G[-w, -w^(-1), w^2])/2 - (32*G[0, 0, w]*G[-w, -w^(-1), w^2])/
  3 - (9*G[0, 0, w^2]*G[-w, -w^(-1), w^2])/2 - 
 (7*G[0, 1, r7]*G[-w, -w^(-1), w^2])/2 + 17*G[0, 1, -w]*G[-w, -w^(-1), w^2] + 
 (10*G[0, 1, w]*G[-w, -w^(-1), w^2])/3 + 7*G[0, 1, w^2]*G[-w, -w^(-1), w^2] + 
 G[0, r61, w^2]*G[-w, -w^(-1), w^2] + G[0, r62, w^2]*G[-w, -w^(-1), w^2] - 
 (9*G[0, -w, -w]*G[-w, -w^(-1), w^2])/2 + 8*G[1, 0, -w]*G[-w, -w^(-1), w^2] + 
 (4*G[1, 0, w]*G[-w, -w^(-1), w^2])/3 + 10*G[1, 0, w^2]*G[-w, -w^(-1), w^2] + 
 (14*G[1, 1, r7]*G[-w, -w^(-1), w^2])/3 - 
 16*G[1, 1, -w]*G[-w, -w^(-1), w^2] - (8*G[1, 1, w]*G[-w, -w^(-1), w^2])/3 - 
 16*G[1, 1, w^2]*G[-w, -w^(-1), w^2] - 2*G[1, r61, w^2]*G[-w, -w^(-1), w^2] - 
 2*G[1, r62, w^2]*G[-w, -w^(-1), w^2] + 9*G[1, -w, -w]*G[-w, -w^(-1), w^2] + 
 G[r1, 0, w]*G[-w, -w^(-1), w^2] - 2*G[r1, 1, w]*G[-w, -w^(-1), w^2] + 
 G[r2, 0, w]*G[-w, -w^(-1), w^2] - 2*G[r2, 1, w]*G[-w, -w^(-1), w^2] + 
 G[r61, 0, w^2]*G[-w, -w^(-1), w^2] - 2*G[r61, 1, w^2]*G[-w, -w^(-1), w^2] + 
 G[r62, 0, w^2]*G[-w, -w^(-1), w^2] - 2*G[r62, 1, w^2]*G[-w, -w^(-1), w^2] + 
 (9*G[-w^(-1), 0, -w]*G[-w, -w^(-1), w^2])/2 - 
 (9*G[-w^(-1), 0, w^2]*G[-w, -w^(-1), w^2])/2 - 
 9*G[-w^(-1), 1, -w]*G[-w, -w^(-1), w^2] + 9*G[-w^(-1), 1, w^2]*
  G[-w, -w^(-1), w^2] + (3*G[-w, 0, w^2]*G[-w, -w^(-1), w^2])/2 - 
 3*G[-w, 1, w^2]*G[-w, -w^(-1), w^2] + 
 (-1/6*Pi^2 - (17*G[0, -w]^2)/2 - ((5*I)/3)*Pi*G[0, w] - 
   2*G[0, -w]*G[0, w^2] - 3*G[0, w]*G[0, w^2] - (5*G[0, w^2]^2)/2 - 
   (3*G[0, w^2]*G[1, r7])/2 + 25*G[0, -w]*G[1, -w] + 4*G[0, w^2]*G[1, -w] - 
   16*G[1, -w]^2 + ((4*I)/3)*Pi*G[1, w] - ((2*I)/3)*Pi*G[1, w^2] + 
   2*G[0, -w]*G[1, w^2] + (2*G[0, w]*G[1, w^2])/3 + 11*G[0, w^2]*G[1, w^2] + 
   (20*G[1, r7]*G[1, w^2])/3 - 4*G[1, -w]*G[1, w^2] - 
   (4*G[1, w]*G[1, w^2])/3 - 12*G[1, w^2]^2 + I*Pi*G[r1, w] + I*Pi*G[r2, w] + 
   2*G[0, w^2]*G[r61, w^2] + G[1, r7]*G[r61, w^2] - 4*G[1, w^2]*G[r61, w^2] + 
   2*G[0, w^2]*G[r62, w^2] + G[1, r7]*G[r62, w^2] - 4*G[1, w^2]*G[r62, w^2] + 
   (I/6)*Pi*G[w^(-2), w^2] + (5*G[0, -w]*G[w^(-2), w^2])/4 - 
   (G[0, w]*G[w^(-2), w^2])/6 - (5*G[0, w^2]*G[w^(-2), w^2])/4 - 
   (17*G[1, r7]*G[w^(-2), w^2])/12 - (5*G[1, -w]*G[w^(-2), w^2])/2 + 
   (G[1, w]*G[w^(-2), w^2])/3 + (5*G[1, w^2]*G[w^(-2), w^2])/2 + 
   (9*G[0, -w]*G[-w^(-1), -w])/2 - 9*G[1, -w]*G[-w^(-1), -w] + 
   (I/6)*Pi*G[-w^(-1), w^2] - (13*G[0, -w]*G[-w^(-1), w^2])/4 - 
   (G[0, w]*G[-w^(-1), w^2])/6 - (5*G[0, w^2]*G[-w^(-1), w^2])/4 - 
   (17*G[1, r7]*G[-w^(-1), w^2])/12 + (13*G[1, -w]*G[-w^(-1), w^2])/2 + 
   (G[1, w]*G[-w^(-1), w^2])/3 + (5*G[1, w^2]*G[-w^(-1), w^2])/2 + 
   (I/6)*Pi*G[-w, w^2] + (11*G[0, -w]*G[-w, w^2])/4 - 
   (G[0, w]*G[-w, w^2])/6 - (5*G[0, w^2]*G[-w, w^2])/4 - 
   (17*G[1, r7]*G[-w, w^2])/12 - (11*G[1, -w]*G[-w, w^2])/2 + 
   (G[1, w]*G[-w, w^2])/3 + (5*G[1, w^2]*G[-w, w^2])/2 + (17*G[0, 0, -w])/2 + 
   (32*G[0, 0, w])/3 + (9*G[0, 0, w^2])/2 + (7*G[0, 1, r7])/2 - 
   17*G[0, 1, -w] - (10*G[0, 1, w])/3 - 7*G[0, 1, w^2] - G[0, r61, w^2] - 
   G[0, r62, w^2] + (9*G[0, -w, -w])/2 - 8*G[1, 0, -w] - (4*G[1, 0, w])/3 - 
   10*G[1, 0, w^2] - (14*G[1, 1, r7])/3 + 16*G[1, 1, -w] + (8*G[1, 1, w])/3 + 
   16*G[1, 1, w^2] + 2*G[1, r61, w^2] + 2*G[1, r62, w^2] - 9*G[1, -w, -w] - 
   G[r1, 0, w] + 2*G[r1, 1, w] - G[r2, 0, w] + 2*G[r2, 1, w] - 
   G[r61, 0, w^2] + 2*G[r61, 1, w^2] - G[r62, 0, w^2] + 2*G[r62, 1, w^2] - 
   (9*G[-w^(-1), 0, -w])/2 + (9*G[-w^(-1), 0, w^2])/2 + 9*G[-w^(-1), 1, -w] - 
   9*G[-w^(-1), 1, w^2] - (3*G[-w, 0, w^2])/2 + 3*G[-w, 1, w^2])*
  G[-w, -w^(-1), z3] + (Pi^2*G[-w, -w, w^2])/2 - 
 (3*G[0, -w]^2*G[-w, -w, w^2])/2 + ((5*I)/3)*Pi*G[0, w]*G[-w, -w, w^2] - 
 (3*G[0, -w]*G[0, w^2]*G[-w, -w, w^2])/2 + G[0, w]*G[0, w^2]*G[-w, -w, w^2] + 
 4*G[0, w^2]^2*G[-w, -w, w^2] + 3*G[0, w^2]*G[1, r7]*G[-w, -w, w^2] + 
 11*G[0, -w]*G[1, -w]*G[-w, -w, w^2] + 3*G[0, w^2]*G[1, -w]*G[-w, -w, w^2] - 
 16*G[1, -w]^2*G[-w, -w, w^2] - ((4*I)/3)*Pi*G[1, w]*G[-w, -w, w^2] + 
 ((5*I)/3)*Pi*G[1, w^2]*G[-w, -w, w^2] + 
 (5*G[0, -w]*G[1, w^2]*G[-w, -w, w^2])/2 - 
 (5*G[0, w]*G[1, w^2]*G[-w, -w, w^2])/3 - 
 (37*G[0, w^2]*G[1, w^2]*G[-w, -w, w^2])/2 - 
 (73*G[1, r7]*G[1, w^2]*G[-w, -w, w^2])/6 - 
 5*G[1, -w]*G[1, w^2]*G[-w, -w, w^2] + (10*G[1, w]*G[1, w^2]*G[-w, -w, w^2])/
  3 + 21*G[1, w^2]^2*G[-w, -w, w^2] - I*Pi*G[r1, w]*G[-w, -w, w^2] - 
 I*Pi*G[r2, w]*G[-w, -w, w^2] + (3*G[0, -w]*G[r61, w^2]*G[-w, -w, w^2])/2 - 
 (7*G[0, w^2]*G[r61, w^2]*G[-w, -w, w^2])/2 - 
 (5*G[1, r7]*G[r61, w^2]*G[-w, -w, w^2])/2 - 
 3*G[1, -w]*G[r61, w^2]*G[-w, -w, w^2] + 7*G[1, w^2]*G[r61, w^2]*
  G[-w, -w, w^2] + (3*G[0, -w]*G[r62, w^2]*G[-w, -w, w^2])/2 - 
 (7*G[0, w^2]*G[r62, w^2]*G[-w, -w, w^2])/2 - 
 (5*G[1, r7]*G[r62, w^2]*G[-w, -w, w^2])/2 - 
 3*G[1, -w]*G[r62, w^2]*G[-w, -w, w^2] + 7*G[1, w^2]*G[r62, w^2]*
  G[-w, -w, w^2] - (I/2)*Pi*G[w^(-2), w^2]*G[-w, -w, w^2] - 
 (9*G[0, -w]*G[w^(-2), w^2]*G[-w, -w, w^2])/4 + 
 (G[0, w]*G[w^(-2), w^2]*G[-w, -w, w^2])/2 + 
 (9*G[0, w^2]*G[w^(-2), w^2]*G[-w, -w, w^2])/4 + 
 (11*G[1, r7]*G[w^(-2), w^2]*G[-w, -w, w^2])/4 + 
 (9*G[1, -w]*G[w^(-2), w^2]*G[-w, -w, w^2])/2 - 
 G[1, w]*G[w^(-2), w^2]*G[-w, -w, w^2] - 
 (9*G[1, w^2]*G[w^(-2), w^2]*G[-w, -w, w^2])/2 - 
 (5*G[0, -w]*G[-w^(-1), -w]*G[-w, -w, w^2])/2 + 
 5*G[1, -w]*G[-w^(-1), -w]*G[-w, -w, w^2] - (I/3)*Pi*G[-w^(-1), w^2]*
  G[-w, -w, w^2] + 2*G[0, -w]*G[-w^(-1), w^2]*G[-w, -w, w^2] + 
 (G[0, w]*G[-w^(-1), w^2]*G[-w, -w, w^2])/3 + 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, -w, w^2])/2 + 
 (17*G[1, r7]*G[-w^(-1), w^2]*G[-w, -w, w^2])/6 - 
 4*G[1, -w]*G[-w^(-1), w^2]*G[-w, -w, w^2] - 
 (2*G[1, w]*G[-w^(-1), w^2]*G[-w, -w, w^2])/3 - 
 5*G[1, w^2]*G[-w^(-1), w^2]*G[-w, -w, w^2] - 
 (I/3)*Pi*G[-w, w^2]*G[-w, -w, w^2] + (G[0, w]*G[-w, w^2]*G[-w, -w, w^2])/3 + 
 (5*G[0, w^2]*G[-w, w^2]*G[-w, -w, w^2])/2 + 
 (17*G[1, r7]*G[-w, w^2]*G[-w, -w, w^2])/6 - 
 (2*G[1, w]*G[-w, w^2]*G[-w, -w, w^2])/3 - 5*G[1, w^2]*G[-w, w^2]*
  G[-w, -w, w^2] + (3*G[0, 0, -w]*G[-w, -w, w^2])/2 - 
 (8*G[0, 0, w]*G[-w, -w, w^2])/3 - (5*G[0, 0, w^2]*G[-w, -w, w^2])/2 - 
 (7*G[0, 1, r7]*G[-w, -w, w^2])/2 - 3*G[0, 1, -w]*G[-w, -w, w^2] + 
 (10*G[0, 1, w]*G[-w, -w, w^2])/3 + 3*G[0, 1, w^2]*G[-w, -w, w^2] + 
 G[0, r61, w^2]*G[-w, -w, w^2] + G[0, r62, w^2]*G[-w, -w, w^2] - 
 (5*G[0, -w, -w]*G[-w, -w, w^2])/2 - 8*G[1, 0, -w]*G[-w, -w, w^2] + 
 (4*G[1, 0, w]*G[-w, -w, w^2])/3 + 10*G[1, 0, w^2]*G[-w, -w, w^2] + 
 (14*G[1, 1, r7]*G[-w, -w, w^2])/3 + 16*G[1, 1, -w]*G[-w, -w, w^2] - 
 (8*G[1, 1, w]*G[-w, -w, w^2])/3 - 16*G[1, 1, w^2]*G[-w, -w, w^2] - 
 2*G[1, r61, w^2]*G[-w, -w, w^2] - 2*G[1, r62, w^2]*G[-w, -w, w^2] + 
 5*G[1, -w, -w]*G[-w, -w, w^2] + G[r1, 0, w]*G[-w, -w, w^2] - 
 2*G[r1, 1, w]*G[-w, -w, w^2] + G[r2, 0, w]*G[-w, -w, w^2] - 
 2*G[r2, 1, w]*G[-w, -w, w^2] + G[r61, 0, w^2]*G[-w, -w, w^2] - 
 2*G[r61, 1, w^2]*G[-w, -w, w^2] + G[r62, 0, w^2]*G[-w, -w, w^2] - 
 2*G[r62, 1, w^2]*G[-w, -w, w^2] + (5*G[-w^(-1), 0, -w]*G[-w, -w, w^2])/2 - 
 (9*G[-w^(-1), 0, w^2]*G[-w, -w, w^2])/2 - 
 5*G[-w^(-1), 1, -w]*G[-w, -w, w^2] + 9*G[-w^(-1), 1, w^2]*G[-w, -w, w^2] - 
 (5*G[-w, 0, w^2]*G[-w, -w, w^2])/2 + 5*G[-w, 1, w^2]*G[-w, -w, w^2] + 
 (-1/2*Pi^2 + (3*G[0, -w]^2)/2 - ((5*I)/3)*Pi*G[0, w] - G[0, w]*G[0, w^2] - 
   (5*G[0, w^2]^2)/2 - (3*G[0, w^2]*G[1, r7])/2 - 11*G[0, -w]*G[1, -w] + 
   16*G[1, -w]^2 + ((4*I)/3)*Pi*G[1, w] - ((2*I)/3)*Pi*G[1, w^2] + 
   2*G[0, -w]*G[1, w^2] + (2*G[0, w]*G[1, w^2])/3 + 11*G[0, w^2]*G[1, w^2] + 
   (20*G[1, r7]*G[1, w^2])/3 - 4*G[1, -w]*G[1, w^2] - 
   (4*G[1, w]*G[1, w^2])/3 - 12*G[1, w^2]^2 + I*Pi*G[r1, w] + I*Pi*G[r2, w] + 
   2*G[0, w^2]*G[r61, w^2] + G[1, r7]*G[r61, w^2] - 4*G[1, w^2]*G[r61, w^2] + 
   2*G[0, w^2]*G[r62, w^2] + G[1, r7]*G[r62, w^2] - 4*G[1, w^2]*G[r62, w^2] + 
   (I/6)*Pi*G[w^(-2), w^2] + (5*G[0, -w]*G[w^(-2), w^2])/4 - 
   (G[0, w]*G[w^(-2), w^2])/6 - (5*G[0, w^2]*G[w^(-2), w^2])/4 - 
   (17*G[1, r7]*G[w^(-2), w^2])/12 - (5*G[1, -w]*G[w^(-2), w^2])/2 + 
   (G[1, w]*G[w^(-2), w^2])/3 + (5*G[1, w^2]*G[w^(-2), w^2])/2 + 
   (5*G[0, -w]*G[-w^(-1), -w])/2 - 5*G[1, -w]*G[-w^(-1), -w] + 
   (I/6)*Pi*G[-w^(-1), w^2] - (13*G[0, -w]*G[-w^(-1), w^2])/4 - 
   (G[0, w]*G[-w^(-1), w^2])/6 - (5*G[0, w^2]*G[-w^(-1), w^2])/4 - 
   (17*G[1, r7]*G[-w^(-1), w^2])/12 + (13*G[1, -w]*G[-w^(-1), w^2])/2 + 
   (G[1, w]*G[-w^(-1), w^2])/3 + (5*G[1, w^2]*G[-w^(-1), w^2])/2 + 
   (I/6)*Pi*G[-w, w^2] - (5*G[0, -w]*G[-w, w^2])/4 - (G[0, w]*G[-w, w^2])/6 - 
   (5*G[0, w^2]*G[-w, w^2])/4 - (17*G[1, r7]*G[-w, w^2])/12 + 
   (5*G[1, -w]*G[-w, w^2])/2 + (G[1, w]*G[-w, w^2])/3 + 
   (5*G[1, w^2]*G[-w, w^2])/2 - (3*G[0, 0, -w])/2 + (8*G[0, 0, w])/3 + 
   (5*G[0, 0, w^2])/2 + (7*G[0, 1, r7])/2 + 3*G[0, 1, -w] - 
   (10*G[0, 1, w])/3 - 3*G[0, 1, w^2] - G[0, r61, w^2] - G[0, r62, w^2] + 
   (5*G[0, -w, -w])/2 + 8*G[1, 0, -w] - (4*G[1, 0, w])/3 - 10*G[1, 0, w^2] - 
   (14*G[1, 1, r7])/3 - 16*G[1, 1, -w] + (8*G[1, 1, w])/3 + 16*G[1, 1, w^2] + 
   2*G[1, r61, w^2] + 2*G[1, r62, w^2] - 5*G[1, -w, -w] - G[r1, 0, w] + 
   2*G[r1, 1, w] - G[r2, 0, w] + 2*G[r2, 1, w] - G[r61, 0, w^2] + 
   2*G[r61, 1, w^2] - G[r62, 0, w^2] + 2*G[r62, 1, w^2] - 
   (5*G[-w^(-1), 0, -w])/2 + (9*G[-w^(-1), 0, w^2])/2 + 5*G[-w^(-1), 1, -w] - 
   9*G[-w^(-1), 1, w^2] + (5*G[-w, 0, w^2])/2 - 5*G[-w, 1, w^2])*
  G[-w, -w, z3] + (2*Pi^2*G[-w, w^2, w^2])/3 + 
 (3*G[0, -w]^2*G[-w, w^2, w^2])/2 + ((5*I)/3)*Pi*G[0, w]*G[-w, w^2, w^2] + 
 G[0, -w]*G[0, w^2]*G[-w, w^2, w^2] + 2*G[0, w]*G[0, w^2]*G[-w, w^2, w^2] + 
 (21*G[0, w^2]^2*G[-w, w^2, w^2])/2 + (9*G[0, w^2]*G[1, r7]*G[-w, w^2, w^2])/
  2 - 3*G[0, -w]*G[1, -w]*G[-w, w^2, w^2] - 
 2*G[0, w^2]*G[1, -w]*G[-w, w^2, w^2] - ((4*I)/3)*Pi*G[1, w]*
  G[-w, w^2, w^2] + 3*G[0, -w]*G[1, w^2]*G[-w, w^2, w^2] - 
 18*G[0, w^2]*G[1, w^2]*G[-w, w^2, w^2] + G[1, r7]*G[1, w^2]*
  G[-w, w^2, w^2] - 6*G[1, -w]*G[1, w^2]*G[-w, w^2, w^2] - 
 2*G[1, w^2]^2*G[-w, w^2, w^2] - I*Pi*G[r1, w]*G[-w, w^2, w^2] - 
 I*Pi*G[r2, w]*G[-w, w^2, w^2] - 15*G[0, w^2]*G[r61, w^2]*G[-w, w^2, w^2] - 
 5*G[1, r7]*G[r61, w^2]*G[-w, w^2, w^2] + 20*G[1, w^2]*G[r61, w^2]*
  G[-w, w^2, w^2] + 4*G[r61, w^2]^2*G[-w, w^2, w^2] - 
 15*G[0, w^2]*G[r62, w^2]*G[-w, w^2, w^2] - 5*G[1, r7]*G[r62, w^2]*
  G[-w, w^2, w^2] + 20*G[1, w^2]*G[r62, w^2]*G[-w, w^2, w^2] + 
 8*G[r61, w^2]*G[r62, w^2]*G[-w, w^2, w^2] + 
 4*G[r62, w^2]^2*G[-w, w^2, w^2] + (I/6)*Pi*G[w^(-2), w^2]*G[-w, w^2, w^2] + 
 (5*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2, w^2])/4 - 
 (G[0, w]*G[w^(-2), w^2]*G[-w, w^2, w^2])/6 + 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2])/4 - 
 (17*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2, w^2])/12 - 
 (5*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2, w^2])/2 + 
 (G[1, w]*G[w^(-2), w^2]*G[-w, w^2, w^2])/3 + 
 (5*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2])/2 - 
 3*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2] - 
 3*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2] - 
 (3*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2, w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2, w^2] - (I/6)*Pi*G[-w^(-1), w^2]*
  G[-w, w^2, w^2] - (31*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/4 + 
 (G[0, w]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/6 + 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/4 + 
 (17*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/12 + 
 (31*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/2 - 
 (G[1, w]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/3 - 
 (5*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/2 - 
 (I/6)*Pi*G[-w, w^2]*G[-w, w^2, w^2] + (G[0, -w]*G[-w, w^2]*G[-w, w^2, w^2])/
  4 + (G[0, w]*G[-w, w^2]*G[-w, w^2, w^2])/6 + 
 (5*G[0, w^2]*G[-w, w^2]*G[-w, w^2, w^2])/4 + 
 (17*G[1, r7]*G[-w, w^2]*G[-w, w^2, w^2])/12 - 
 (G[1, -w]*G[-w, w^2]*G[-w, w^2, w^2])/2 - 
 (G[1, w]*G[-w, w^2]*G[-w, w^2, w^2])/3 - 
 (5*G[1, w^2]*G[-w, w^2]*G[-w, w^2, w^2])/2 - (3*G[0, 0, -w]*G[-w, w^2, w^2])/
  2 - (5*G[0, 0, w]*G[-w, w^2, w^2])/3 - (23*G[0, 0, w^2]*G[-w, w^2, w^2])/
  2 - (G[0, 1, r7]*G[-w, w^2, w^2])/2 + 3*G[0, 1, -w]*G[-w, w^2, w^2] + 
 (10*G[0, 1, w]*G[-w, w^2, w^2])/3 + 11*G[0, 1, w^2]*G[-w, w^2, w^2] + 
 6*G[0, r61, w^2]*G[-w, w^2, w^2] + 6*G[0, r62, w^2]*G[-w, w^2, w^2] - 
 (3*G[0, -w, -w]*G[-w, w^2, w^2])/2 + 3*G[0, w^2, w^2]*G[-w, w^2, w^2] + 
 (4*G[1, 0, w]*G[-w, w^2, w^2])/3 + 10*G[1, 0, w^2]*G[-w, w^2, w^2] + 
 (2*G[1, 1, r7]*G[-w, w^2, w^2])/3 - (8*G[1, 1, w]*G[-w, w^2, w^2])/3 - 
 10*G[1, r61, w^2]*G[-w, w^2, w^2] - 10*G[1, r62, w^2]*G[-w, w^2, w^2] + 
 3*G[1, -w, -w]*G[-w, w^2, w^2] + G[r1, 0, w]*G[-w, w^2, w^2] - 
 2*G[r1, 1, w]*G[-w, w^2, w^2] + G[r2, 0, w]*G[-w, w^2, w^2] - 
 2*G[r2, 1, w]*G[-w, w^2, w^2] + 9*G[r61, 0, w^2]*G[-w, w^2, w^2] - 
 10*G[r61, 1, w^2]*G[-w, w^2, w^2] - 4*G[r61, r61, w^2]*G[-w, w^2, w^2] - 
 4*G[r61, r62, w^2]*G[-w, w^2, w^2] - 3*G[r61, w^2, w^2]*G[-w, w^2, w^2] + 
 9*G[r62, 0, w^2]*G[-w, w^2, w^2] - 10*G[r62, 1, w^2]*G[-w, w^2, w^2] - 
 4*G[r62, r61, w^2]*G[-w, w^2, w^2] - 4*G[r62, r62, w^2]*G[-w, w^2, w^2] - 
 3*G[r62, w^2, w^2]*G[-w, w^2, w^2] - 3*G[w^(-2), 0, w^2]*G[-w, w^2, w^2] + 
 3*G[w^(-2), r61, w^2]*G[-w, w^2, w^2] + 3*G[w^(-2), r62, w^2]*
  G[-w, w^2, w^2] + (3*G[-w^(-1), 0, -w]*G[-w, w^2, w^2])/2 - 
 (3*G[-w^(-1), 0, w^2]*G[-w, w^2, w^2])/2 - 
 3*G[-w^(-1), 1, -w]*G[-w, w^2, w^2] + 3*G[-w^(-1), 1, w^2]*G[-w, w^2, w^2] + 
 (5*G[-w, 0, w^2]*G[-w, w^2, w^2])/2 - 5*G[-w, 1, w^2]*G[-w, w^2, w^2] + 
 ((-2*Pi^2)/3 - (3*G[0, -w]^2)/2 - ((5*I)/3)*Pi*G[0, w] - 
   G[0, -w]*G[0, w^2] - 2*G[0, w]*G[0, w^2] - (21*G[0, w^2]^2)/2 - 
   (9*G[0, w^2]*G[1, r7])/2 + 3*G[0, -w]*G[1, -w] + 2*G[0, w^2]*G[1, -w] + 
   ((4*I)/3)*Pi*G[1, w] - (2*I)*Pi*G[1, w^2] - 2*G[0, -w]*G[1, w^2] + 
   2*G[0, w]*G[1, w^2] + 21*G[0, w^2]*G[1, w^2] + 4*G[1, r7]*G[1, w^2] + 
   4*G[1, -w]*G[1, w^2] - 4*G[1, w]*G[1, w^2] - 4*G[1, w^2]^2 + 
   I*Pi*G[r1, w] + I*Pi*G[r2, w] + 15*G[0, w^2]*G[r61, w^2] + 
   5*G[1, r7]*G[r61, w^2] - 20*G[1, w^2]*G[r61, w^2] - 4*G[r61, w^2]^2 + 
   15*G[0, w^2]*G[r62, w^2] + 5*G[1, r7]*G[r62, w^2] - 
   20*G[1, w^2]*G[r62, w^2] - 8*G[r61, w^2]*G[r62, w^2] - 4*G[r62, w^2]^2 + 
   (I/6)*Pi*G[w^(-2), w^2] - (G[0, -w]*G[w^(-2), w^2])/4 - 
   (G[0, w]*G[w^(-2), w^2])/6 - (11*G[0, w^2]*G[w^(-2), w^2])/4 + 
   (G[1, r7]*G[w^(-2), w^2])/12 + (G[1, -w]*G[w^(-2), w^2])/2 + 
   (G[1, w]*G[w^(-2), w^2])/3 - (G[1, w^2]*G[w^(-2), w^2])/2 + 
   3*G[r61, w^2]*G[w^(-2), w^2] + 3*G[r62, w^2]*G[w^(-2), w^2] + 
   (3*G[0, -w]*G[-w^(-1), -w])/2 - 3*G[1, -w]*G[-w^(-1), -w] + 
   ((5*I)/6)*Pi*G[-w^(-1), w^2] + (G[0, -w]*G[-w^(-1), w^2])/4 - 
   (5*G[0, w]*G[-w^(-1), w^2])/6 - (7*G[0, w^2]*G[-w^(-1), w^2])/4 - 
   (31*G[1, r7]*G[-w^(-1), w^2])/12 - (G[1, -w]*G[-w^(-1), w^2])/2 + 
   (5*G[1, w]*G[-w^(-1), w^2])/3 + (7*G[1, w^2]*G[-w^(-1), w^2])/2 + 
   ((5*I)/6)*Pi*G[-w, w^2] + (17*G[0, -w]*G[-w, w^2])/4 - 
   (5*G[0, w]*G[-w, w^2])/6 - (7*G[0, w^2]*G[-w, w^2])/4 - 
   (31*G[1, r7]*G[-w, w^2])/12 - (17*G[1, -w]*G[-w, w^2])/2 + 
   (5*G[1, w]*G[-w, w^2])/3 + (7*G[1, w^2]*G[-w, w^2])/2 + 
   (3*G[0, 0, -w])/2 + (5*G[0, 0, w])/3 + (23*G[0, 0, w^2])/2 + 
   G[0, 1, r7]/2 - 3*G[0, 1, -w] - (10*G[0, 1, w])/3 - 11*G[0, 1, w^2] - 
   6*G[0, r61, w^2] - 6*G[0, r62, w^2] + (3*G[0, -w, -w])/2 - 
   3*G[0, w^2, w^2] - (4*G[1, 0, w])/3 - 10*G[1, 0, w^2] - 
   (2*G[1, 1, r7])/3 + (8*G[1, 1, w])/3 + 10*G[1, r61, w^2] + 
   10*G[1, r62, w^2] - 3*G[1, -w, -w] - G[r1, 0, w] + 2*G[r1, 1, w] - 
   G[r2, 0, w] + 2*G[r2, 1, w] - 9*G[r61, 0, w^2] + 10*G[r61, 1, w^2] + 
   4*G[r61, r61, w^2] + 4*G[r61, r62, w^2] + 3*G[r61, w^2, w^2] - 
   9*G[r62, 0, w^2] + 10*G[r62, 1, w^2] + 4*G[r62, r61, w^2] + 
   4*G[r62, r62, w^2] + 3*G[r62, w^2, w^2] + 3*G[w^(-2), 0, w^2] - 
   3*G[w^(-2), r61, w^2] - 3*G[w^(-2), r62, w^2] - (3*G[-w^(-1), 0, -w])/2 + 
   (3*G[-w^(-1), 0, w^2])/2 + 3*G[-w^(-1), 1, -w] - 3*G[-w^(-1), 1, w^2] - 
   (5*G[-w, 0, w^2])/2 + 5*G[-w, 1, w^2])*G[-w, w^2, z3] + 
 4*G[1, w^2]*G[-1, 0, 1, r7] - 2*G[-w^(-1), w^2]*G[-1, 0, 1, r7] - 
 2*G[-w, w^2]*G[-1, 0, 1, r7] - 6*G[-w^(-1), w^2]*G[-1, -w^(-1), 0, w^2] + 
 6*G[-w, w^2]*G[-1, -w^(-1), 0, w^2] + 12*G[-w^(-1), w^2]*
  G[-1, -w^(-1), 1, w^2] - 12*G[-w, w^2]*G[-1, -w^(-1), 1, w^2] + 
 6*G[-w^(-1), w^2]*G[-1, -w, 0, w^2] - 6*G[-w, w^2]*G[-1, -w, 0, w^2] - 
 12*G[-w^(-1), w^2]*G[-1, -w, 1, w^2] + 12*G[-w, w^2]*G[-1, -w, 1, w^2] + 
 6*G[0, w^2]*G[0, -1, 0, w] + 12*G[w^(-2), w^2]*G[0, -1, 0, w] - 
 30*G[-w^(-1), w^2]*G[0, -1, 0, w] - 6*G[-w, w^2]*G[0, -1, 0, w] + 
 2*G[0, w^2]*G[0, 0, 0, -w] - 6*G[1, w^2]*G[0, 0, 0, -w] + 
 G[-w^(-1), w^2]*G[0, 0, 0, -w] + G[-w, w^2]*G[0, 0, 0, -w] - 
 3*G[0, w^2]*G[0, 0, 0, w] - (14*G[1, w^2]*G[0, 0, 0, w])/3 - 
 8*G[w^(-2), w^2]*G[0, 0, 0, w] + (58*G[-w^(-1), w^2]*G[0, 0, 0, w])/3 + 
 (22*G[-w, w^2]*G[0, 0, 0, w])/3 + 4*G[0, -w]*G[0, 0, 0, w^2] - 
 (79*G[0, w^2]*G[0, 0, 0, w^2])/3 - (32*G[1, r7]*G[0, 0, 0, w^2])/3 - 
 8*G[1, -w]*G[0, 0, 0, w^2] + (140*G[1, w^2]*G[0, 0, 0, w^2])/3 + 
 (131*G[r61, w^2]*G[0, 0, 0, w^2])/6 + (131*G[r62, w^2]*G[0, 0, 0, w^2])/6 - 
 (47*G[w^(-2), w^2]*G[0, 0, 0, w^2])/6 - 11*G[-w^(-1), w^2]*G[0, 0, 0, w^2] - 
 11*G[-w, w^2]*G[0, 0, 0, w^2] + 
 (-4*G[0, -w] + (85*G[0, w^2])/6 + (32*G[1, r7])/3 + 8*G[1, -w] - 
   (64*G[1, w^2])/3 - (7*G[r61, w^2])/2 - (7*G[r62, w^2])/2)*G[0, 0, 0, z3] - 
 4*G[0, w^2]*G[0, 0, 1, -w] + 12*G[1, w^2]*G[0, 0, 1, -w] - 
 2*G[-w^(-1), w^2]*G[0, 0, 1, -w] - 2*G[-w, w^2]*G[0, 0, 1, -w] + 
 (16*G[1, w^2]*G[0, 0, 1, w])/3 - (32*G[-w^(-1), w^2]*G[0, 0, 1, w])/3 + 
 (16*G[-w, w^2]*G[0, 0, 1, w])/3 + (164*G[0, w^2]*G[0, 0, 1, w^2])/3 + 
 (64*G[1, r7]*G[0, 0, 1, w^2])/3 - (232*G[1, w^2]*G[0, 0, 1, w^2])/3 - 
 (104*G[r61, w^2]*G[0, 0, 1, w^2])/3 - (104*G[r62, w^2]*G[0, 0, 1, w^2])/3 + 
 (38*G[w^(-2), w^2]*G[0, 0, 1, w^2])/3 + 6*G[-w^(-1), w^2]*G[0, 0, 1, w^2] + 
 6*G[-w, w^2]*G[0, 0, 1, w^2] + ((-112*G[0, w^2])/3 - (64*G[1, r7])/3 + 
   (128*G[1, w^2])/3 + 16*G[r61, w^2] + 16*G[r62, w^2])*G[0, 0, 1, z3] + 
 (35*G[0, w^2]*G[0, 0, r61, w^2])/2 + 8*G[1, r7]*G[0, 0, r61, w^2] - 
 24*G[1, w^2]*G[0, 0, r61, w^2] - 15*G[r61, w^2]*G[0, 0, r61, w^2] - 
 15*G[r62, w^2]*G[0, 0, r61, w^2] + (3*G[w^(-2), w^2]*G[0, 0, r61, w^2])/2 + 
 8*G[-w^(-1), w^2]*G[0, 0, r61, w^2] + 8*G[-w, w^2]*G[0, 0, r61, w^2] + 
 (-14*G[0, w^2] - 8*G[1, r7] + 16*G[1, w^2] + 6*G[r61, w^2] + 6*G[r62, w^2])*
  G[0, 0, r61, z3] + (35*G[0, w^2]*G[0, 0, r62, w^2])/2 + 
 8*G[1, r7]*G[0, 0, r62, w^2] - 24*G[1, w^2]*G[0, 0, r62, w^2] - 
 15*G[r61, w^2]*G[0, 0, r62, w^2] - 15*G[r62, w^2]*G[0, 0, r62, w^2] + 
 (3*G[w^(-2), w^2]*G[0, 0, r62, w^2])/2 + 
 8*G[-w^(-1), w^2]*G[0, 0, r62, w^2] + 8*G[-w, w^2]*G[0, 0, r62, w^2] + 
 (-14*G[0, w^2] - 8*G[1, r7] + 16*G[1, w^2] + 6*G[r61, w^2] + 6*G[r62, w^2])*
  G[0, 0, r62, z3] + 4*G[0, -w]*G[0, 0, w^(-2), w^2] - 
 (29*G[0, w^2]*G[0, 0, w^(-2), w^2])/2 - 4*G[1, r7]*G[0, 0, w^(-2), w^2] - 
 8*G[1, -w]*G[0, 0, w^(-2), w^2] + 8*G[1, w^2]*G[0, 0, w^(-2), w^2] + 
 (21*G[r61, w^2]*G[0, 0, w^(-2), w^2])/2 + 
 (21*G[r62, w^2]*G[0, 0, w^(-2), w^2])/2 + 
 (-4*G[0, -w] + (29*G[0, w^2])/2 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (21*G[r61, w^2])/2 - (21*G[r62, w^2])/2)*G[0, 0, w^(-2), z3] - 
 8*G[0, -w]*G[0, 0, -w^(-1), w^2] - 4*G[0, w^2]*G[0, 0, -w^(-1), w^2] - 
 4*G[1, r7]*G[0, 0, -w^(-1), w^2] + 16*G[1, -w]*G[0, 0, -w^(-1), w^2] + 
 8*G[1, w^2]*G[0, 0, -w^(-1), w^2] + 
 (8*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 16*G[1, -w] - 8*G[1, w^2])*
  G[0, 0, -w^(-1), z3] + 8*G[1, w^2]*G[0, 0, -w, -w] - 
 4*G[-w^(-1), w^2]*G[0, 0, -w, -w] - 4*G[-w, w^2]*G[0, 0, -w, -w] - 
 8*G[0, -w]*G[0, 0, -w, w^2] - 4*G[0, w^2]*G[0, 0, -w, w^2] - 
 4*G[1, r7]*G[0, 0, -w, w^2] + 16*G[1, -w]*G[0, 0, -w, w^2] + 
 8*G[1, w^2]*G[0, 0, -w, w^2] + (8*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 
   16*G[1, -w] - 8*G[1, w^2])*G[0, 0, -w, z3] + 
 4*G[0, -w]*G[0, 0, w^2, w^2] + G[0, w^2]*G[0, 0, w^2, w^2] - 
 4*G[1, r7]*G[0, 0, w^2, w^2] - 8*G[1, -w]*G[0, 0, w^2, w^2] - 
 (98*G[1, w^2]*G[0, 0, w^2, w^2])/3 - (35*G[r61, w^2]*G[0, 0, w^2, w^2])/6 - 
 (35*G[r62, w^2]*G[0, 0, w^2, w^2])/6 + (67*G[w^(-2), w^2]*G[0, 0, w^2, w^2])/
  6 + 7*G[-w^(-1), w^2]*G[0, 0, w^2, w^2] + 13*G[-w, w^2]*G[0, 0, w^2, w^2] + 
 (-4*G[0, -w] + (29*G[0, w^2])/2 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (21*G[r61, w^2])/2 - (21*G[r62, w^2])/2)*G[0, 0, w^2, z3] + 
 16*G[1, w^2]*G[0, 1, 0, -w] - 8*G[-w^(-1), w^2]*G[0, 1, 0, -w] - 
 8*G[-w, w^2]*G[0, 1, 0, -w] + 2*G[0, w^2]*G[0, 1, 0, w] - 
 (32*G[1, w^2]*G[0, 1, 0, w])/3 + 4*G[w^(-2), w^2]*G[0, 1, 0, w] - 
 (38*G[-w^(-1), w^2]*G[0, 1, 0, w])/3 + (34*G[-w, w^2]*G[0, 1, 0, w])/3 + 
 4*G[0, -w]*G[0, 1, 0, w^2] + (224*G[0, w^2]*G[0, 1, 0, w^2])/3 + 
 (64*G[1, r7]*G[0, 1, 0, w^2])/3 - 8*G[1, -w]*G[0, 1, 0, w^2] - 
 (352*G[1, w^2]*G[0, 1, 0, w^2])/3 - (200*G[r61, w^2]*G[0, 1, 0, w^2])/3 - 
 (200*G[r62, w^2]*G[0, 1, 0, w^2])/3 + (116*G[w^(-2), w^2]*G[0, 1, 0, w^2])/
  3 + 12*G[-w^(-1), w^2]*G[0, 1, 0, w^2] + 12*G[-w, w^2]*G[0, 1, 0, w^2] + 
 (-4*G[0, -w] - (112*G[0, w^2])/3 - (64*G[1, r7])/3 + 8*G[1, -w] + 
   (128*G[1, w^2])/3 + 16*G[r61, w^2] + 16*G[r62, w^2])*G[0, 1, 0, z3] + 
 8*G[0, w^2]*G[0, 1, 1, r7] - 16*G[1, w^2]*G[0, 1, 1, r7] - 
 8*G[r61, w^2]*G[0, 1, 1, r7] - 8*G[r62, w^2]*G[0, 1, 1, r7] + 
 8*G[-w^(-1), w^2]*G[0, 1, 1, r7] + 8*G[-w, w^2]*G[0, 1, 1, r7] - 
 32*G[1, w^2]*G[0, 1, 1, -w] + 16*G[-w^(-1), w^2]*G[0, 1, 1, -w] + 
 16*G[-w, w^2]*G[0, 1, 1, -w] + (64*G[1, w^2]*G[0, 1, 1, w])/3 + 
 (16*G[-w^(-1), w^2]*G[0, 1, 1, w])/3 - (80*G[-w, w^2]*G[0, 1, 1, w])/3 - 
 (352*G[0, w^2]*G[0, 1, 1, w^2])/3 - (128*G[1, r7]*G[0, 1, 1, w^2])/3 + 
 (512*G[1, w^2]*G[0, 1, 1, w^2])/3 + (256*G[r61, w^2]*G[0, 1, 1, w^2])/3 + 
 (256*G[r62, w^2]*G[0, 1, 1, w^2])/3 - (112*G[w^(-2), w^2]*G[0, 1, 1, w^2])/
  3 - 16*G[-w^(-1), w^2]*G[0, 1, 1, w^2] - 16*G[-w, w^2]*G[0, 1, 1, w^2] + 
 ((224*G[0, w^2])/3 + (128*G[1, r7])/3 - (256*G[1, w^2])/3 - 32*G[r61, w^2] - 
   32*G[r62, w^2])*G[0, 1, 1, z3] - 48*G[0, w^2]*G[0, 1, r61, w^2] - 
 16*G[1, r7]*G[0, 1, r61, w^2] + 64*G[1, w^2]*G[0, 1, r61, w^2] + 
 40*G[r61, w^2]*G[0, 1, r61, w^2] + 40*G[r62, w^2]*G[0, 1, r61, w^2] - 
 20*G[w^(-2), w^2]*G[0, 1, r61, w^2] - 4*G[-w^(-1), w^2]*G[0, 1, r61, w^2] - 
 4*G[-w, w^2]*G[0, 1, r61, w^2] + 
 (32*G[0, w^2] + 16*G[1, r7] - 32*G[1, w^2] - 16*G[r61, w^2] - 
   16*G[r62, w^2])*G[0, 1, r61, z3] - 48*G[0, w^2]*G[0, 1, r62, w^2] - 
 16*G[1, r7]*G[0, 1, r62, w^2] + 64*G[1, w^2]*G[0, 1, r62, w^2] + 
 40*G[r61, w^2]*G[0, 1, r62, w^2] + 40*G[r62, w^2]*G[0, 1, r62, w^2] - 
 20*G[w^(-2), w^2]*G[0, 1, r62, w^2] - 4*G[-w^(-1), w^2]*G[0, 1, r62, w^2] - 
 4*G[-w, w^2]*G[0, 1, r62, w^2] + 
 (32*G[0, w^2] + 16*G[1, r7] - 32*G[1, w^2] - 16*G[r61, w^2] - 
   16*G[r62, w^2])*G[0, 1, r62, z3] - 8*G[0, -w]*G[0, 1, w^(-2), w^2] + 
 24*G[0, w^2]*G[0, 1, w^(-2), w^2] + 8*G[1, r7]*G[0, 1, w^(-2), w^2] + 
 16*G[1, -w]*G[0, 1, w^(-2), w^2] - 16*G[1, w^2]*G[0, 1, w^(-2), w^2] - 
 16*G[r61, w^2]*G[0, 1, w^(-2), w^2] - 16*G[r62, w^2]*G[0, 1, w^(-2), w^2] + 
 (8*G[0, -w] - 24*G[0, w^2] - 8*G[1, r7] - 16*G[1, -w] + 16*G[1, w^2] + 
   16*G[r61, w^2] + 16*G[r62, w^2])*G[0, 1, w^(-2), z3] + 
 4*G[0, -w]*G[0, 1, -w^(-1), w^2] + 8*G[0, w^2]*G[0, 1, -w^(-1), w^2] + 
 8*G[1, r7]*G[0, 1, -w^(-1), w^2] - 8*G[1, -w]*G[0, 1, -w^(-1), w^2] - 
 16*G[1, w^2]*G[0, 1, -w^(-1), w^2] + 
 (-4*G[0, -w] - 8*G[0, w^2] - 8*G[1, r7] + 8*G[1, -w] + 16*G[1, w^2])*
  G[0, 1, -w^(-1), z3] - 16*G[1, w^2]*G[0, 1, -w, -w] + 
 8*G[-w^(-1), w^2]*G[0, 1, -w, -w] + 8*G[-w, w^2]*G[0, 1, -w, -w] + 
 4*G[0, -w]*G[0, 1, -w, w^2] + 8*G[0, w^2]*G[0, 1, -w, w^2] + 
 8*G[1, r7]*G[0, 1, -w, w^2] - 8*G[1, -w]*G[0, 1, -w, w^2] - 
 16*G[1, w^2]*G[0, 1, -w, w^2] + (-4*G[0, -w] - 8*G[0, w^2] - 8*G[1, r7] + 
   8*G[1, -w] + 16*G[1, w^2])*G[0, 1, -w, z3] - 
 8*G[0, -w]*G[0, 1, w^2, w^2] + 12*G[0, w^2]*G[0, 1, w^2, w^2] + 
 8*G[1, r7]*G[0, 1, w^2, w^2] + 16*G[1, -w]*G[0, 1, w^2, w^2] + 
 (52*G[1, w^2]*G[0, 1, w^2, w^2])/3 - (16*G[r61, w^2]*G[0, 1, w^2, w^2])/3 - 
 (16*G[r62, w^2]*G[0, 1, w^2, w^2])/3 - (22*G[w^(-2), w^2]*G[0, 1, w^2, w^2])/
  3 - 2*G[-w^(-1), w^2]*G[0, 1, w^2, w^2] - 14*G[-w, w^2]*G[0, 1, w^2, w^2] + 
 (8*G[0, -w] - 24*G[0, w^2] - 8*G[1, r7] - 16*G[1, -w] + 16*G[1, w^2] + 
   16*G[r61, w^2] + 16*G[r62, w^2])*G[0, 1, w^2, z3] + 
 8*G[1, w^2]*G[0, r1, 0, w] - 4*G[-w^(-1), w^2]*G[0, r1, 0, w] - 
 4*G[-w, w^2]*G[0, r1, 0, w] - 16*G[1, w^2]*G[0, r1, 1, w] + 
 8*G[-w^(-1), w^2]*G[0, r1, 1, w] + 8*G[-w, w^2]*G[0, r1, 1, w] + 
 8*G[1, w^2]*G[0, r2, 0, w] - 4*G[-w^(-1), w^2]*G[0, r2, 0, w] - 
 4*G[-w, w^2]*G[0, r2, 0, w] - 16*G[1, w^2]*G[0, r2, 1, w] + 
 8*G[-w^(-1), w^2]*G[0, r2, 1, w] + 8*G[-w, w^2]*G[0, r2, 1, w] - 
 2*G[0, -w]*G[0, r51, 0, w^2] + 4*G[1, -w]*G[0, r51, 0, w^2] + 
 (2*G[0, -w] - 4*G[1, -w])*G[0, r51, 0, z3] + 
 2*G[0, -w]*G[0, r51, -w^(-1), w^2] - 4*G[1, -w]*G[0, r51, -w^(-1), w^2] + 
 (-2*G[0, -w] + 4*G[1, -w])*G[0, r51, -w^(-1), z3] + 
 2*G[0, -w]*G[0, r51, -w, w^2] - 4*G[1, -w]*G[0, r51, -w, w^2] + 
 (-2*G[0, -w] + 4*G[1, -w])*G[0, r51, -w, z3] - 
 2*G[0, -w]*G[0, r52, 0, w^2] + 4*G[1, -w]*G[0, r52, 0, w^2] + 
 (2*G[0, -w] - 4*G[1, -w])*G[0, r52, 0, z3] + 
 2*G[0, -w]*G[0, r52, -w^(-1), w^2] - 4*G[1, -w]*G[0, r52, -w^(-1), w^2] + 
 (-2*G[0, -w] + 4*G[1, -w])*G[0, r52, -w^(-1), z3] + 
 2*G[0, -w]*G[0, r52, -w, w^2] - 4*G[1, -w]*G[0, r52, -w, w^2] + 
 (-2*G[0, -w] + 4*G[1, -w])*G[0, r52, -w, z3] + 
 2*G[0, -w]*G[0, r61, 0, w^2] + 31*G[0, w^2]*G[0, r61, 0, w^2] + 
 10*G[1, r7]*G[0, r61, 0, w^2] - 4*G[1, -w]*G[0, r61, 0, w^2] - 
 52*G[1, w^2]*G[0, r61, 0, w^2] - 31*G[r61, w^2]*G[0, r61, 0, w^2] - 
 31*G[r62, w^2]*G[0, r61, 0, w^2] + 8*G[w^(-2), w^2]*G[0, r61, 0, w^2] + 
 18*G[-w^(-1), w^2]*G[0, r61, 0, w^2] + 18*G[-w, w^2]*G[0, r61, 0, w^2] + 
 (-2*G[0, -w] - 17*G[0, w^2] - 10*G[1, r7] + 4*G[1, -w] + 20*G[1, w^2] + 
   7*G[r61, w^2] + 7*G[r62, w^2])*G[0, r61, 0, z3] - 
 48*G[0, w^2]*G[0, r61, 1, w^2] - 16*G[1, r7]*G[0, r61, 1, w^2] + 
 64*G[1, w^2]*G[0, r61, 1, w^2] + 40*G[r61, w^2]*G[0, r61, 1, w^2] + 
 40*G[r62, w^2]*G[0, r61, 1, w^2] - 20*G[w^(-2), w^2]*G[0, r61, 1, w^2] - 
 4*G[-w^(-1), w^2]*G[0, r61, 1, w^2] - 4*G[-w, w^2]*G[0, r61, 1, w^2] + 
 (32*G[0, w^2] + 16*G[1, r7] - 32*G[1, w^2] - 16*G[r61, w^2] - 
   16*G[r62, w^2])*G[0, r61, 1, z3] - 22*G[0, w^2]*G[0, r61, r61, w^2] - 
 8*G[1, r7]*G[0, r61, r61, w^2] + 32*G[1, w^2]*G[0, r61, r61, w^2] + 
 20*G[r61, w^2]*G[0, r61, r61, w^2] + 20*G[r62, w^2]*G[0, r61, r61, w^2] + 
 2*G[w^(-2), w^2]*G[0, r61, r61, w^2] - 16*G[-w^(-1), w^2]*
  G[0, r61, r61, w^2] - 16*G[-w, w^2]*G[0, r61, r61, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[0, r61, r61, z3] - 22*G[0, w^2]*G[0, r61, r62, w^2] - 
 8*G[1, r7]*G[0, r61, r62, w^2] + 32*G[1, w^2]*G[0, r61, r62, w^2] + 
 20*G[r61, w^2]*G[0, r61, r62, w^2] + 20*G[r62, w^2]*G[0, r61, r62, w^2] + 
 2*G[w^(-2), w^2]*G[0, r61, r62, w^2] - 16*G[-w^(-1), w^2]*
  G[0, r61, r62, w^2] - 16*G[-w, w^2]*G[0, r61, r62, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[0, r61, r62, z3] - 3*G[0, -w]*G[0, r61, w^(-2), w^2] + 
 12*G[0, w^2]*G[0, r61, w^(-2), w^2] + 3*G[1, r7]*G[0, r61, w^(-2), w^2] + 
 6*G[1, -w]*G[0, r61, w^(-2), w^2] - 6*G[1, w^2]*G[0, r61, w^(-2), w^2] - 
 9*G[r61, w^2]*G[0, r61, w^(-2), w^2] - 
 9*G[r62, w^2]*G[0, r61, w^(-2), w^2] + 
 (3*G[0, -w] - 12*G[0, w^2] - 3*G[1, r7] - 6*G[1, -w] + 6*G[1, w^2] + 
   9*G[r61, w^2] + 9*G[r62, w^2])*G[0, r61, w^(-2), z3] + 
 G[0, -w]*G[0, r61, -w^(-1), w^2] + 3*G[0, w^2]*G[0, r61, -w^(-1), w^2] + 
 3*G[1, r7]*G[0, r61, -w^(-1), w^2] - 2*G[1, -w]*G[0, r61, -w^(-1), w^2] - 
 6*G[1, w^2]*G[0, r61, -w^(-1), w^2] + 
 (-G[0, -w] - 3*G[0, w^2] - 3*G[1, r7] + 2*G[1, -w] + 6*G[1, w^2])*
  G[0, r61, -w^(-1), z3] + G[0, -w]*G[0, r61, -w, w^2] + 
 3*G[0, w^2]*G[0, r61, -w, w^2] + 3*G[1, r7]*G[0, r61, -w, w^2] - 
 2*G[1, -w]*G[0, r61, -w, w^2] - 6*G[1, w^2]*G[0, r61, -w, w^2] + 
 (-G[0, -w] - 3*G[0, w^2] - 3*G[1, r7] + 2*G[1, -w] + 6*G[1, w^2])*
  G[0, r61, -w, z3] - 3*G[0, -w]*G[0, r61, w^2, w^2] + 
 (5*G[0, w^2]*G[0, r61, w^2, w^2])/2 + 3*G[1, r7]*G[0, r61, w^2, w^2] + 
 6*G[1, -w]*G[0, r61, w^2, w^2] + 18*G[1, w^2]*G[0, r61, w^2, w^2] + 
 2*G[r61, w^2]*G[0, r61, w^2, w^2] + 2*G[r62, w^2]*G[0, r61, w^2, w^2] - 
 (15*G[w^(-2), w^2]*G[0, r61, w^2, w^2])/2 - 
 6*G[-w^(-1), w^2]*G[0, r61, w^2, w^2] - 6*G[-w, w^2]*G[0, r61, w^2, w^2] + 
 (3*G[0, -w] - 12*G[0, w^2] - 3*G[1, r7] - 6*G[1, -w] + 6*G[1, w^2] + 
   9*G[r61, w^2] + 9*G[r62, w^2])*G[0, r61, w^2, z3] + 
 2*G[0, -w]*G[0, r62, 0, w^2] + 31*G[0, w^2]*G[0, r62, 0, w^2] + 
 10*G[1, r7]*G[0, r62, 0, w^2] - 4*G[1, -w]*G[0, r62, 0, w^2] - 
 52*G[1, w^2]*G[0, r62, 0, w^2] - 31*G[r61, w^2]*G[0, r62, 0, w^2] - 
 31*G[r62, w^2]*G[0, r62, 0, w^2] + 8*G[w^(-2), w^2]*G[0, r62, 0, w^2] + 
 18*G[-w^(-1), w^2]*G[0, r62, 0, w^2] + 18*G[-w, w^2]*G[0, r62, 0, w^2] + 
 (-2*G[0, -w] - 17*G[0, w^2] - 10*G[1, r7] + 4*G[1, -w] + 20*G[1, w^2] + 
   7*G[r61, w^2] + 7*G[r62, w^2])*G[0, r62, 0, z3] - 
 48*G[0, w^2]*G[0, r62, 1, w^2] - 16*G[1, r7]*G[0, r62, 1, w^2] + 
 64*G[1, w^2]*G[0, r62, 1, w^2] + 40*G[r61, w^2]*G[0, r62, 1, w^2] + 
 40*G[r62, w^2]*G[0, r62, 1, w^2] - 20*G[w^(-2), w^2]*G[0, r62, 1, w^2] - 
 4*G[-w^(-1), w^2]*G[0, r62, 1, w^2] - 4*G[-w, w^2]*G[0, r62, 1, w^2] + 
 (32*G[0, w^2] + 16*G[1, r7] - 32*G[1, w^2] - 16*G[r61, w^2] - 
   16*G[r62, w^2])*G[0, r62, 1, z3] - 22*G[0, w^2]*G[0, r62, r61, w^2] - 
 8*G[1, r7]*G[0, r62, r61, w^2] + 32*G[1, w^2]*G[0, r62, r61, w^2] + 
 20*G[r61, w^2]*G[0, r62, r61, w^2] + 20*G[r62, w^2]*G[0, r62, r61, w^2] + 
 2*G[w^(-2), w^2]*G[0, r62, r61, w^2] - 16*G[-w^(-1), w^2]*
  G[0, r62, r61, w^2] - 16*G[-w, w^2]*G[0, r62, r61, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[0, r62, r61, z3] - 22*G[0, w^2]*G[0, r62, r62, w^2] - 
 8*G[1, r7]*G[0, r62, r62, w^2] + 32*G[1, w^2]*G[0, r62, r62, w^2] + 
 20*G[r61, w^2]*G[0, r62, r62, w^2] + 20*G[r62, w^2]*G[0, r62, r62, w^2] + 
 2*G[w^(-2), w^2]*G[0, r62, r62, w^2] - 16*G[-w^(-1), w^2]*
  G[0, r62, r62, w^2] - 16*G[-w, w^2]*G[0, r62, r62, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[0, r62, r62, z3] - 3*G[0, -w]*G[0, r62, w^(-2), w^2] + 
 12*G[0, w^2]*G[0, r62, w^(-2), w^2] + 3*G[1, r7]*G[0, r62, w^(-2), w^2] + 
 6*G[1, -w]*G[0, r62, w^(-2), w^2] - 6*G[1, w^2]*G[0, r62, w^(-2), w^2] - 
 9*G[r61, w^2]*G[0, r62, w^(-2), w^2] - 
 9*G[r62, w^2]*G[0, r62, w^(-2), w^2] + 
 (3*G[0, -w] - 12*G[0, w^2] - 3*G[1, r7] - 6*G[1, -w] + 6*G[1, w^2] + 
   9*G[r61, w^2] + 9*G[r62, w^2])*G[0, r62, w^(-2), z3] + 
 G[0, -w]*G[0, r62, -w^(-1), w^2] + 3*G[0, w^2]*G[0, r62, -w^(-1), w^2] + 
 3*G[1, r7]*G[0, r62, -w^(-1), w^2] - 2*G[1, -w]*G[0, r62, -w^(-1), w^2] - 
 6*G[1, w^2]*G[0, r62, -w^(-1), w^2] + 
 (-G[0, -w] - 3*G[0, w^2] - 3*G[1, r7] + 2*G[1, -w] + 6*G[1, w^2])*
  G[0, r62, -w^(-1), z3] + G[0, -w]*G[0, r62, -w, w^2] + 
 3*G[0, w^2]*G[0, r62, -w, w^2] + 3*G[1, r7]*G[0, r62, -w, w^2] - 
 2*G[1, -w]*G[0, r62, -w, w^2] - 6*G[1, w^2]*G[0, r62, -w, w^2] + 
 (-G[0, -w] - 3*G[0, w^2] - 3*G[1, r7] + 2*G[1, -w] + 6*G[1, w^2])*
  G[0, r62, -w, z3] - 3*G[0, -w]*G[0, r62, w^2, w^2] + 
 (5*G[0, w^2]*G[0, r62, w^2, w^2])/2 + 3*G[1, r7]*G[0, r62, w^2, w^2] + 
 6*G[1, -w]*G[0, r62, w^2, w^2] + 18*G[1, w^2]*G[0, r62, w^2, w^2] + 
 2*G[r61, w^2]*G[0, r62, w^2, w^2] + 2*G[r62, w^2]*G[0, r62, w^2, w^2] - 
 (15*G[w^(-2), w^2]*G[0, r62, w^2, w^2])/2 - 
 6*G[-w^(-1), w^2]*G[0, r62, w^2, w^2] - 6*G[-w, w^2]*G[0, r62, w^2, w^2] + 
 (3*G[0, -w] - 12*G[0, w^2] - 3*G[1, r7] - 6*G[1, -w] + 6*G[1, w^2] + 
   9*G[r61, w^2] + 9*G[r62, w^2])*G[0, r62, w^2, z3] + 
 G[0, -w]*G[0, w^(-2), 0, w^2] - 27*G[0, w^2]*G[0, w^(-2), 0, w^2] - 
 7*G[1, r7]*G[0, w^(-2), 0, w^2] - 2*G[1, -w]*G[0, w^(-2), 0, w^2] + 
 38*G[1, w^2]*G[0, w^(-2), 0, w^2] + (49*G[r61, w^2]*G[0, w^(-2), 0, w^2])/
  2 + (49*G[r62, w^2]*G[0, w^(-2), 0, w^2])/2 - 
 (13*G[w^(-2), w^2]*G[0, w^(-2), 0, w^2])/2 - 
 10*G[-w^(-1), w^2]*G[0, w^(-2), 0, w^2] - 
 10*G[-w, w^2]*G[0, w^(-2), 0, w^2] + 
 (-G[0, -w] + (33*G[0, w^2])/2 + 7*G[1, r7] + 2*G[1, -w] - 14*G[1, w^2] - 
   (19*G[r61, w^2])/2 - (19*G[r62, w^2])/2)*G[0, w^(-2), 0, z3] - 
 8*G[0, -w]*G[0, w^(-2), 1, w^2] + 20*G[0, w^2]*G[0, w^(-2), 1, w^2] + 
 8*G[1, r7]*G[0, w^(-2), 1, w^2] + 16*G[1, -w]*G[0, w^(-2), 1, w^2] - 
 16*G[1, w^2]*G[0, w^(-2), 1, w^2] - 12*G[r61, w^2]*G[0, w^(-2), 1, w^2] - 
 12*G[r62, w^2]*G[0, w^(-2), 1, w^2] + 
 (8*G[0, -w] - 20*G[0, w^2] - 8*G[1, r7] - 16*G[1, -w] + 16*G[1, w^2] + 
   12*G[r61, w^2] + 12*G[r62, w^2])*G[0, w^(-2), 1, z3] + 
 (53*G[0, w^2]*G[0, w^(-2), r61, w^2])/2 + 
 6*G[1, r7]*G[0, w^(-2), r61, w^2] - 36*G[1, w^2]*G[0, w^(-2), r61, w^2] - 
 25*G[r61, w^2]*G[0, w^(-2), r61, w^2] - 
 25*G[r62, w^2]*G[0, w^(-2), r61, w^2] + 
 (13*G[w^(-2), w^2]*G[0, w^(-2), r61, w^2])/2 + 
 10*G[-w^(-1), w^2]*G[0, w^(-2), r61, w^2] + 
 10*G[-w, w^2]*G[0, w^(-2), r61, w^2] + 
 (-16*G[0, w^2] - 6*G[1, r7] + 12*G[1, w^2] + 10*G[r61, w^2] + 
   10*G[r62, w^2])*G[0, w^(-2), r61, z3] + 
 (53*G[0, w^2]*G[0, w^(-2), r62, w^2])/2 + 
 6*G[1, r7]*G[0, w^(-2), r62, w^2] - 36*G[1, w^2]*G[0, w^(-2), r62, w^2] - 
 25*G[r61, w^2]*G[0, w^(-2), r62, w^2] - 
 25*G[r62, w^2]*G[0, w^(-2), r62, w^2] + 
 (13*G[w^(-2), w^2]*G[0, w^(-2), r62, w^2])/2 + 
 10*G[-w^(-1), w^2]*G[0, w^(-2), r62, w^2] + 
 10*G[-w, w^2]*G[0, w^(-2), r62, w^2] + 
 (-16*G[0, w^2] - 6*G[1, r7] + 12*G[1, w^2] + 10*G[r61, w^2] + 
   10*G[r62, w^2])*G[0, w^(-2), r62, z3] + 
 (3*G[0, -w]*G[0, w^(-2), w^(-2), w^2])/2 - 
 8*G[0, w^2]*G[0, w^(-2), w^(-2), w^2] - 
 (3*G[1, r7]*G[0, w^(-2), w^(-2), w^2])/2 - 
 3*G[1, -w]*G[0, w^(-2), w^(-2), w^2] + 
 3*G[1, w^2]*G[0, w^(-2), w^(-2), w^2] + 
 (13*G[r61, w^2]*G[0, w^(-2), w^(-2), w^2])/2 + 
 (13*G[r62, w^2]*G[0, w^(-2), w^(-2), w^2])/2 + 
 ((-3*G[0, -w])/2 + 8*G[0, w^2] + (3*G[1, r7])/2 + 3*G[1, -w] - 3*G[1, w^2] - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[0, w^(-2), w^(-2), z3] + 
 (3*G[0, -w]*G[0, w^(-2), -w^(-1), w^2])/2 - 
 (3*G[0, w^2]*G[0, w^(-2), -w^(-1), w^2])/2 - 
 (3*G[1, r7]*G[0, w^(-2), -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[0, w^(-2), -w^(-1), w^2] + 
 3*G[1, w^2]*G[0, w^(-2), -w^(-1), w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[0, w^(-2), -w^(-1), z3] + 
 (3*G[0, -w]*G[0, w^(-2), -w, w^2])/2 - (3*G[0, w^2]*G[0, w^(-2), -w, w^2])/
  2 - (3*G[1, r7]*G[0, w^(-2), -w, w^2])/2 - 
 3*G[1, -w]*G[0, w^(-2), -w, w^2] + 3*G[1, w^2]*G[0, w^(-2), -w, w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[0, w^(-2), -w, z3] + (3*G[0, -w]*G[0, w^(-2), w^2, w^2])/
  2 - 8*G[0, w^2]*G[0, w^(-2), w^2, w^2] - 
 (3*G[1, r7]*G[0, w^(-2), w^2, w^2])/2 - 3*G[1, -w]*G[0, w^(-2), w^2, w^2] + 
 3*G[1, w^2]*G[0, w^(-2), w^2, w^2] + (13*G[r61, w^2]*G[0, w^(-2), w^2, w^2])/
  2 + (13*G[r62, w^2]*G[0, w^(-2), w^2, w^2])/2 + 
 ((-3*G[0, -w])/2 + 8*G[0, w^2] + (3*G[1, r7])/2 + 3*G[1, -w] - 3*G[1, w^2] - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[0, w^(-2), w^2, z3] - 
 2*G[0, w^2]*G[0, -w^(-1), 0, -w] - 2*G[1, w^2]*G[0, -w^(-1), 0, -w] + 
 3*G[-w^(-1), w^2]*G[0, -w^(-1), 0, -w] + 3*G[-w, w^2]*G[0, -w^(-1), 0, -w] - 
 7*G[0, -w]*G[0, -w^(-1), 0, w^2] - 15*G[0, w^2]*G[0, -w^(-1), 0, w^2] - 
 3*G[1, r7]*G[0, -w^(-1), 0, w^2] + 14*G[1, -w]*G[0, -w^(-1), 0, w^2] + 
 26*G[1, w^2]*G[0, -w^(-1), 0, w^2] + 18*G[r61, w^2]*G[0, -w^(-1), 0, w^2] + 
 18*G[r62, w^2]*G[0, -w^(-1), 0, w^2] - 13*G[w^(-2), w^2]*
  G[0, -w^(-1), 0, w^2] - 3*G[-w^(-1), w^2]*G[0, -w^(-1), 0, w^2] - 
 3*G[-w, w^2]*G[0, -w^(-1), 0, w^2] + 
 (7*G[0, -w] + 5*G[0, w^2] + 3*G[1, r7] - 14*G[1, -w] - 6*G[1, w^2] - 
   2*G[r61, w^2] - 2*G[r62, w^2])*G[0, -w^(-1), 0, z3] + 
 4*G[0, w^2]*G[0, -w^(-1), 1, -w] + 4*G[1, w^2]*G[0, -w^(-1), 1, -w] - 
 6*G[-w^(-1), w^2]*G[0, -w^(-1), 1, -w] - 6*G[-w, w^2]*G[0, -w^(-1), 1, -w] + 
 8*G[0, -w]*G[0, -w^(-1), 1, w^2] + 32*G[0, w^2]*G[0, -w^(-1), 1, w^2] + 
 8*G[1, r7]*G[0, -w^(-1), 1, w^2] - 16*G[1, -w]*G[0, -w^(-1), 1, w^2] - 
 56*G[1, w^2]*G[0, -w^(-1), 1, w^2] - 36*G[r61, w^2]*G[0, -w^(-1), 1, w^2] - 
 36*G[r62, w^2]*G[0, -w^(-1), 1, w^2] + 26*G[w^(-2), w^2]*
  G[0, -w^(-1), 1, w^2] + 6*G[-w^(-1), w^2]*G[0, -w^(-1), 1, w^2] + 
 6*G[-w, w^2]*G[0, -w^(-1), 1, w^2] + 
 (-8*G[0, -w] - 12*G[0, w^2] - 8*G[1, r7] + 16*G[1, -w] + 16*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[0, -w^(-1), 1, z3] + 
 2*G[0, w^2]*G[0, -w^(-1), r61, w^2] + 2*G[1, r7]*G[0, -w^(-1), r61, w^2] - 
 4*G[1, w^2]*G[0, -w^(-1), r61, w^2] + 
 (-2*G[0, w^2] - 2*G[1, r7] + 4*G[1, w^2])*G[0, -w^(-1), r61, z3] + 
 2*G[0, w^2]*G[0, -w^(-1), r62, w^2] + 2*G[1, r7]*G[0, -w^(-1), r62, w^2] - 
 4*G[1, w^2]*G[0, -w^(-1), r62, w^2] + 
 (-2*G[0, w^2] - 2*G[1, r7] + 4*G[1, w^2])*G[0, -w^(-1), r62, z3] + 
 (3*G[0, -w]*G[0, -w^(-1), w^(-2), w^2])/2 - 
 (3*G[0, w^2]*G[0, -w^(-1), w^(-2), w^2])/2 - 
 (3*G[1, r7]*G[0, -w^(-1), w^(-2), w^2])/2 - 
 3*G[1, -w]*G[0, -w^(-1), w^(-2), w^2] + 
 3*G[1, w^2]*G[0, -w^(-1), w^(-2), w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[0, -w^(-1), w^(-2), z3] + 
 (3*G[0, -w]*G[0, -w^(-1), -w^(-1), w^2])/2 - 
 (3*G[0, w^2]*G[0, -w^(-1), -w^(-1), w^2])/2 - 
 (3*G[1, r7]*G[0, -w^(-1), -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[0, -w^(-1), -w^(-1), w^2] + 
 3*G[1, w^2]*G[0, -w^(-1), -w^(-1), w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[0, -w^(-1), -w^(-1), z3] + 
 (3*G[0, -w]*G[0, -w^(-1), -w, w^2])/2 - (3*G[0, w^2]*G[0, -w^(-1), -w, w^2])/
  2 - (3*G[1, r7]*G[0, -w^(-1), -w, w^2])/2 - 
 3*G[1, -w]*G[0, -w^(-1), -w, w^2] + 3*G[1, w^2]*G[0, -w^(-1), -w, w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[0, -w^(-1), -w, z3] + (3*G[0, -w]*G[0, -w^(-1), w^2, w^2])/
  2 - (3*G[0, w^2]*G[0, -w^(-1), w^2, w^2])/2 - 
 (3*G[1, r7]*G[0, -w^(-1), w^2, w^2])/2 - 
 3*G[1, -w]*G[0, -w^(-1), w^2, w^2] + 3*G[1, w^2]*G[0, -w^(-1), w^2, w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[0, -w^(-1), w^2, z3] - 2*G[0, w^2]*G[0, -w, 0, -w] + 
 6*G[1, w^2]*G[0, -w, 0, -w] - G[-w^(-1), w^2]*G[0, -w, 0, -w] - 
 G[-w, w^2]*G[0, -w, 0, -w] - 7*G[0, -w]*G[0, -w, 0, w^2] - 
 15*G[0, w^2]*G[0, -w, 0, w^2] - 3*G[1, r7]*G[0, -w, 0, w^2] + 
 14*G[1, -w]*G[0, -w, 0, w^2] + 26*G[1, w^2]*G[0, -w, 0, w^2] + 
 18*G[r61, w^2]*G[0, -w, 0, w^2] + 18*G[r62, w^2]*G[0, -w, 0, w^2] - 
 13*G[w^(-2), w^2]*G[0, -w, 0, w^2] - 3*G[-w^(-1), w^2]*G[0, -w, 0, w^2] - 
 3*G[-w, w^2]*G[0, -w, 0, w^2] + (7*G[0, -w] + 5*G[0, w^2] + 3*G[1, r7] - 
   14*G[1, -w] - 6*G[1, w^2] - 2*G[r61, w^2] - 2*G[r62, w^2])*
  G[0, -w, 0, z3] + 4*G[0, w^2]*G[0, -w, 1, -w] - 
 12*G[1, w^2]*G[0, -w, 1, -w] + 2*G[-w^(-1), w^2]*G[0, -w, 1, -w] + 
 2*G[-w, w^2]*G[0, -w, 1, -w] + 8*G[0, -w]*G[0, -w, 1, w^2] + 
 32*G[0, w^2]*G[0, -w, 1, w^2] + 8*G[1, r7]*G[0, -w, 1, w^2] - 
 16*G[1, -w]*G[0, -w, 1, w^2] - 56*G[1, w^2]*G[0, -w, 1, w^2] - 
 36*G[r61, w^2]*G[0, -w, 1, w^2] - 36*G[r62, w^2]*G[0, -w, 1, w^2] + 
 26*G[w^(-2), w^2]*G[0, -w, 1, w^2] + 6*G[-w^(-1), w^2]*G[0, -w, 1, w^2] + 
 6*G[-w, w^2]*G[0, -w, 1, w^2] + (-8*G[0, -w] - 12*G[0, w^2] - 8*G[1, r7] + 
   16*G[1, -w] + 16*G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*
  G[0, -w, 1, z3] + 2*G[0, w^2]*G[0, -w, r61, w^2] + 
 2*G[1, r7]*G[0, -w, r61, w^2] - 4*G[1, w^2]*G[0, -w, r61, w^2] + 
 (-2*G[0, w^2] - 2*G[1, r7] + 4*G[1, w^2])*G[0, -w, r61, z3] + 
 2*G[0, w^2]*G[0, -w, r62, w^2] + 2*G[1, r7]*G[0, -w, r62, w^2] - 
 4*G[1, w^2]*G[0, -w, r62, w^2] + (-2*G[0, w^2] - 2*G[1, r7] + 4*G[1, w^2])*
  G[0, -w, r62, z3] + (3*G[0, -w]*G[0, -w, w^(-2), w^2])/2 - 
 (3*G[0, w^2]*G[0, -w, w^(-2), w^2])/2 - (3*G[1, r7]*G[0, -w, w^(-2), w^2])/
  2 - 3*G[1, -w]*G[0, -w, w^(-2), w^2] + 3*G[1, w^2]*G[0, -w, w^(-2), w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[0, -w, w^(-2), z3] + (3*G[0, -w]*G[0, -w, -w^(-1), w^2])/
  2 - (3*G[0, w^2]*G[0, -w, -w^(-1), w^2])/2 - 
 (3*G[1, r7]*G[0, -w, -w^(-1), w^2])/2 - 3*G[1, -w]*G[0, -w, -w^(-1), w^2] + 
 3*G[1, w^2]*G[0, -w, -w^(-1), w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[0, -w, -w^(-1), z3] + (3*G[0, -w]*G[0, -w, -w, w^2])/2 - 
 (3*G[0, w^2]*G[0, -w, -w, w^2])/2 - (3*G[1, r7]*G[0, -w, -w, w^2])/2 - 
 3*G[1, -w]*G[0, -w, -w, w^2] + 3*G[1, w^2]*G[0, -w, -w, w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[0, -w, -w, z3] + (3*G[0, -w]*G[0, -w, w^2, w^2])/2 - 
 (3*G[0, w^2]*G[0, -w, w^2, w^2])/2 - (3*G[1, r7]*G[0, -w, w^2, w^2])/2 - 
 3*G[1, -w]*G[0, -w, w^2, w^2] + 3*G[1, w^2]*G[0, -w, w^2, w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[0, -w, w^2, z3] + G[0, -w]*G[0, w^2, 0, w^2] - 
 (23*G[0, w^2]*G[0, w^2, 0, w^2])/2 - 7*G[1, r7]*G[0, w^2, 0, w^2] - 
 2*G[1, -w]*G[0, w^2, 0, w^2] - (8*G[1, w^2]*G[0, w^2, 0, w^2])/3 + 
 (49*G[r61, w^2]*G[0, w^2, 0, w^2])/6 + (49*G[r62, w^2]*G[0, w^2, 0, w^2])/
  6 + (14*G[w^(-2), w^2]*G[0, w^2, 0, w^2])/3 - 
 3*G[-w^(-1), w^2]*G[0, w^2, 0, w^2] + 3*G[-w, w^2]*G[0, w^2, 0, w^2] + 
 (-G[0, -w] + (33*G[0, w^2])/2 + 7*G[1, r7] + 2*G[1, -w] - 14*G[1, w^2] - 
   (19*G[r61, w^2])/2 - (19*G[r62, w^2])/2)*G[0, w^2, 0, z3] - 
 8*G[0, -w]*G[0, w^2, 1, w^2] + 8*G[0, w^2]*G[0, w^2, 1, w^2] + 
 8*G[1, r7]*G[0, w^2, 1, w^2] + 16*G[1, -w]*G[0, w^2, 1, w^2] + 
 (52*G[1, w^2]*G[0, w^2, 1, w^2])/3 - (4*G[r61, w^2]*G[0, w^2, 1, w^2])/3 - 
 (4*G[r62, w^2]*G[0, w^2, 1, w^2])/3 - (22*G[w^(-2), w^2]*G[0, w^2, 1, w^2])/
  3 - 2*G[-w^(-1), w^2]*G[0, w^2, 1, w^2] - 14*G[-w, w^2]*G[0, w^2, 1, w^2] + 
 (8*G[0, -w] - 20*G[0, w^2] - 8*G[1, r7] - 16*G[1, -w] + 16*G[1, w^2] + 
   12*G[r61, w^2] + 12*G[r62, w^2])*G[0, w^2, 1, z3] + 
 17*G[0, w^2]*G[0, w^2, r61, w^2] + 6*G[1, r7]*G[0, w^2, r61, w^2] - 
 12*G[1, w^2]*G[0, w^2, r61, w^2] - 14*G[r61, w^2]*G[0, w^2, r61, w^2] - 
 14*G[r62, w^2]*G[0, w^2, r61, w^2] - G[w^(-2), w^2]*G[0, w^2, r61, w^2] + 
 4*G[-w^(-1), w^2]*G[0, w^2, r61, w^2] + 4*G[-w, w^2]*G[0, w^2, r61, w^2] + 
 (-16*G[0, w^2] - 6*G[1, r7] + 12*G[1, w^2] + 10*G[r61, w^2] + 
   10*G[r62, w^2])*G[0, w^2, r61, z3] + 17*G[0, w^2]*G[0, w^2, r62, w^2] + 
 6*G[1, r7]*G[0, w^2, r62, w^2] - 12*G[1, w^2]*G[0, w^2, r62, w^2] - 
 14*G[r61, w^2]*G[0, w^2, r62, w^2] - 14*G[r62, w^2]*G[0, w^2, r62, w^2] - 
 G[w^(-2), w^2]*G[0, w^2, r62, w^2] + 4*G[-w^(-1), w^2]*G[0, w^2, r62, w^2] + 
 4*G[-w, w^2]*G[0, w^2, r62, w^2] + 
 (-16*G[0, w^2] - 6*G[1, r7] + 12*G[1, w^2] + 10*G[r61, w^2] + 
   10*G[r62, w^2])*G[0, w^2, r62, z3] + (3*G[0, -w]*G[0, w^2, w^(-2), w^2])/
  2 - 8*G[0, w^2]*G[0, w^2, w^(-2), w^2] - 
 (3*G[1, r7]*G[0, w^2, w^(-2), w^2])/2 - 3*G[1, -w]*G[0, w^2, w^(-2), w^2] + 
 3*G[1, w^2]*G[0, w^2, w^(-2), w^2] + (13*G[r61, w^2]*G[0, w^2, w^(-2), w^2])/
  2 + (13*G[r62, w^2]*G[0, w^2, w^(-2), w^2])/2 + 
 ((-3*G[0, -w])/2 + 8*G[0, w^2] + (3*G[1, r7])/2 + 3*G[1, -w] - 3*G[1, w^2] - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[0, w^2, w^(-2), z3] + 
 (3*G[0, -w]*G[0, w^2, -w^(-1), w^2])/2 - 
 (3*G[0, w^2]*G[0, w^2, -w^(-1), w^2])/2 - 
 (3*G[1, r7]*G[0, w^2, -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[0, w^2, -w^(-1), w^2] + 3*G[1, w^2]*G[0, w^2, -w^(-1), w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[0, w^2, -w^(-1), z3] + (3*G[0, -w]*G[0, w^2, -w, w^2])/2 - 
 (3*G[0, w^2]*G[0, w^2, -w, w^2])/2 - (3*G[1, r7]*G[0, w^2, -w, w^2])/2 - 
 3*G[1, -w]*G[0, w^2, -w, w^2] + 3*G[1, w^2]*G[0, w^2, -w, w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[0, w^2, -w, z3] + (3*G[0, -w]*G[0, w^2, w^2, w^2])/2 - 
 (29*G[0, w^2]*G[0, w^2, w^2, w^2])/2 - (3*G[1, r7]*G[0, w^2, w^2, w^2])/2 - 
 3*G[1, -w]*G[0, w^2, w^2, w^2] + (73*G[1, w^2]*G[0, w^2, w^2, w^2])/3 + 
 (61*G[r61, w^2]*G[0, w^2, w^2, w^2])/6 + 
 (61*G[r62, w^2]*G[0, w^2, w^2, w^2])/6 - 
 (29*G[w^(-2), w^2]*G[0, w^2, w^2, w^2])/6 - 
 3*G[-w^(-1), w^2]*G[0, w^2, w^2, w^2] - 3*G[-w, w^2]*G[0, w^2, w^2, w^2] + 
 ((-3*G[0, -w])/2 + 8*G[0, w^2] + (3*G[1, r7])/2 + 3*G[1, -w] - 3*G[1, w^2] - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[0, w^2, w^2, z3] - 
 12*G[1, w^2]*G[-I, 0, 0, r1] + 6*G[-w^(-1), w^2]*G[-I, 0, 0, r1] + 
 6*G[-w, w^2]*G[-I, 0, 0, r1] + 12*G[1, w^2]*G[-I, 0, 0, w] - 
 6*G[-w^(-1), w^2]*G[-I, 0, 0, w] - 6*G[-w, w^2]*G[-I, 0, 0, w] + 
 8*G[1, w^2]*G[-I, 0, 1, r1] - 4*G[-w^(-1), w^2]*G[-I, 0, 1, r1] - 
 4*G[-w, w^2]*G[-I, 0, 1, r1] - 8*G[1, w^2]*G[-I, 0, 1, w] + 
 4*G[-w^(-1), w^2]*G[-I, 0, 1, w] + 4*G[-w, w^2]*G[-I, 0, 1, w] + 
 4*G[1, w^2]*G[-I, r1, 0, r1] - 2*G[-w^(-1), w^2]*G[-I, r1, 0, r1] - 
 2*G[-w, w^2]*G[-I, r1, 0, r1] - 4*G[1, w^2]*G[-I, r1, 0, w] + 
 2*G[-w^(-1), w^2]*G[-I, r1, 0, w] + 2*G[-w, w^2]*G[-I, r1, 0, w] - 
 8*G[1, w^2]*G[-I, r1, 1, r1] + 4*G[-w^(-1), w^2]*G[-I, r1, 1, r1] + 
 4*G[-w, w^2]*G[-I, r1, 1, r1] + 8*G[1, w^2]*G[-I, r1, 1, w] - 
 4*G[-w^(-1), w^2]*G[-I, r1, 1, w] - 4*G[-w, w^2]*G[-I, r1, 1, w] + 
 4*G[1, w^2]*G[-I, r2, 0, r1] - 2*G[-w^(-1), w^2]*G[-I, r2, 0, r1] - 
 2*G[-w, w^2]*G[-I, r2, 0, r1] - 4*G[1, w^2]*G[-I, r2, 0, w] + 
 2*G[-w^(-1), w^2]*G[-I, r2, 0, w] + 2*G[-w, w^2]*G[-I, r2, 0, w] - 
 8*G[1, w^2]*G[-I, r2, 1, r1] + 4*G[-w^(-1), w^2]*G[-I, r2, 1, r1] + 
 4*G[-w, w^2]*G[-I, r2, 1, r1] + 8*G[1, w^2]*G[-I, r2, 1, w] - 
 4*G[-w^(-1), w^2]*G[-I, r2, 1, w] - 4*G[-w, w^2]*G[-I, r2, 1, w] - 
 12*G[1, w^2]*G[I, 0, 0, r1] + 6*G[-w^(-1), w^2]*G[I, 0, 0, r1] + 
 6*G[-w, w^2]*G[I, 0, 0, r1] + 12*G[1, w^2]*G[I, 0, 0, w] - 
 6*G[-w^(-1), w^2]*G[I, 0, 0, w] - 6*G[-w, w^2]*G[I, 0, 0, w] + 
 8*G[1, w^2]*G[I, 0, 1, r1] - 4*G[-w^(-1), w^2]*G[I, 0, 1, r1] - 
 4*G[-w, w^2]*G[I, 0, 1, r1] - 8*G[1, w^2]*G[I, 0, 1, w] + 
 4*G[-w^(-1), w^2]*G[I, 0, 1, w] + 4*G[-w, w^2]*G[I, 0, 1, w] + 
 4*G[1, w^2]*G[I, r1, 0, r1] - 2*G[-w^(-1), w^2]*G[I, r1, 0, r1] - 
 2*G[-w, w^2]*G[I, r1, 0, r1] - 4*G[1, w^2]*G[I, r1, 0, w] + 
 2*G[-w^(-1), w^2]*G[I, r1, 0, w] + 2*G[-w, w^2]*G[I, r1, 0, w] - 
 8*G[1, w^2]*G[I, r1, 1, r1] + 4*G[-w^(-1), w^2]*G[I, r1, 1, r1] + 
 4*G[-w, w^2]*G[I, r1, 1, r1] + 8*G[1, w^2]*G[I, r1, 1, w] - 
 4*G[-w^(-1), w^2]*G[I, r1, 1, w] - 4*G[-w, w^2]*G[I, r1, 1, w] + 
 4*G[1, w^2]*G[I, r2, 0, r1] - 2*G[-w^(-1), w^2]*G[I, r2, 0, r1] - 
 2*G[-w, w^2]*G[I, r2, 0, r1] - 4*G[1, w^2]*G[I, r2, 0, w] + 
 2*G[-w^(-1), w^2]*G[I, r2, 0, w] + 2*G[-w, w^2]*G[I, r2, 0, w] - 
 8*G[1, w^2]*G[I, r2, 1, r1] + 4*G[-w^(-1), w^2]*G[I, r2, 1, r1] + 
 4*G[-w, w^2]*G[I, r2, 1, r1] + 8*G[1, w^2]*G[I, r2, 1, w] - 
 4*G[-w^(-1), w^2]*G[I, r2, 1, w] - 4*G[-w, w^2]*G[I, r2, 1, w] + 
 20*G[1, w^2]*G[1, 0, 0, -w] - 10*G[-w^(-1), w^2]*G[1, 0, 0, -w] - 
 10*G[-w, w^2]*G[1, 0, 0, -w] - 2*G[0, w^2]*G[1, 0, 0, w] - 
 (8*G[1, w^2]*G[1, 0, 0, w])/3 + (10*G[-w^(-1), w^2]*G[1, 0, 0, w])/3 + 
 (10*G[-w, w^2]*G[1, 0, 0, w])/3 - 10*G[0, -w]*G[1, 0, 0, w^2] + 
 (212*G[0, w^2]*G[1, 0, 0, w^2])/3 + (64*G[1, r7]*G[1, 0, 0, w^2])/3 + 
 20*G[1, -w]*G[1, 0, 0, w^2] - (376*G[1, w^2]*G[1, 0, 0, w^2])/3 - 
 (176*G[r61, w^2]*G[1, 0, 0, w^2])/3 - (176*G[r62, w^2]*G[1, 0, 0, w^2])/3 + 
 (86*G[w^(-2), w^2]*G[1, 0, 0, w^2])/3 + 22*G[-w^(-1), w^2]*G[1, 0, 0, w^2] + 
 22*G[-w, w^2]*G[1, 0, 0, w^2] + 
 (10*G[0, -w] - (88*G[0, w^2])/3 - (64*G[1, r7])/3 - 20*G[1, -w] + 
   (128*G[1, w^2])/3 + 8*G[r61, w^2] + 8*G[r62, w^2])*G[1, 0, 0, z3] + 
 4*G[0, w^2]*G[1, 0, 1, r7] - 6*G[1, w^2]*G[1, 0, 1, r7] - 
 4*G[r61, w^2]*G[1, 0, 1, r7] - 4*G[r62, w^2]*G[1, 0, 1, r7] + 
 3*G[-w^(-1), w^2]*G[1, 0, 1, r7] + 3*G[-w, w^2]*G[1, 0, 1, r7] - 
 40*G[1, w^2]*G[1, 0, 1, -w] + 20*G[-w^(-1), w^2]*G[1, 0, 1, -w] + 
 20*G[-w, w^2]*G[1, 0, 1, -w] + (16*G[1, w^2]*G[1, 0, 1, w])/3 - 
 (8*G[-w^(-1), w^2]*G[1, 0, 1, w])/3 - (8*G[-w, w^2]*G[1, 0, 1, w])/3 + 
 16*G[0, -w]*G[1, 0, 1, w^2] - (376*G[0, w^2]*G[1, 0, 1, w^2])/3 - 
 (128*G[1, r7]*G[1, 0, 1, w^2])/3 - 32*G[1, -w]*G[1, 0, 1, w^2] + 
 (560*G[1, w^2]*G[1, 0, 1, w^2])/3 + (256*G[r61, w^2]*G[1, 0, 1, w^2])/3 + 
 (256*G[r62, w^2]*G[1, 0, 1, w^2])/3 - (52*G[w^(-2), w^2]*G[1, 0, 1, w^2])/
  3 - 36*G[-w^(-1), w^2]*G[1, 0, 1, w^2] - 36*G[-w, w^2]*G[1, 0, 1, w^2] + 
 (-16*G[0, -w] + (224*G[0, w^2])/3 + (128*G[1, r7])/3 + 32*G[1, -w] - 
   (256*G[1, w^2])/3 - 32*G[r61, w^2] - 32*G[r62, w^2])*G[1, 0, 1, z3] - 
 48*G[0, w^2]*G[1, 0, r61, w^2] - 16*G[1, r7]*G[1, 0, r61, w^2] + 
 64*G[1, w^2]*G[1, 0, r61, w^2] + 40*G[r61, w^2]*G[1, 0, r61, w^2] + 
 40*G[r62, w^2]*G[1, 0, r61, w^2] - 20*G[w^(-2), w^2]*G[1, 0, r61, w^2] - 
 4*G[-w^(-1), w^2]*G[1, 0, r61, w^2] - 4*G[-w, w^2]*G[1, 0, r61, w^2] + 
 (32*G[0, w^2] + 16*G[1, r7] - 32*G[1, w^2] - 16*G[r61, w^2] - 
   16*G[r62, w^2])*G[1, 0, r61, z3] - 48*G[0, w^2]*G[1, 0, r62, w^2] - 
 16*G[1, r7]*G[1, 0, r62, w^2] + 64*G[1, w^2]*G[1, 0, r62, w^2] + 
 40*G[r61, w^2]*G[1, 0, r62, w^2] + 40*G[r62, w^2]*G[1, 0, r62, w^2] - 
 20*G[w^(-2), w^2]*G[1, 0, r62, w^2] - 4*G[-w^(-1), w^2]*G[1, 0, r62, w^2] - 
 4*G[-w, w^2]*G[1, 0, r62, w^2] + 
 (32*G[0, w^2] + 16*G[1, r7] - 32*G[1, w^2] - 16*G[r61, w^2] - 
   16*G[r62, w^2])*G[1, 0, r62, z3] - 8*G[0, -w]*G[1, 0, w^(-2), w^2] + 
 32*G[0, w^2]*G[1, 0, w^(-2), w^2] + 8*G[1, r7]*G[1, 0, w^(-2), w^2] + 
 16*G[1, -w]*G[1, 0, w^(-2), w^2] - 16*G[1, w^2]*G[1, 0, w^(-2), w^2] - 
 24*G[r61, w^2]*G[1, 0, w^(-2), w^2] - 24*G[r62, w^2]*G[1, 0, w^(-2), w^2] + 
 (8*G[0, -w] - 32*G[0, w^2] - 8*G[1, r7] - 16*G[1, -w] + 16*G[1, w^2] + 
   24*G[r61, w^2] + 24*G[r62, w^2])*G[1, 0, w^(-2), z3] + 
 10*G[0, -w]*G[1, 0, -w^(-1), w^2] + 8*G[0, w^2]*G[1, 0, -w^(-1), w^2] + 
 8*G[1, r7]*G[1, 0, -w^(-1), w^2] - 20*G[1, -w]*G[1, 0, -w^(-1), w^2] - 
 16*G[1, w^2]*G[1, 0, -w^(-1), w^2] + 
 (-10*G[0, -w] - 8*G[0, w^2] - 8*G[1, r7] + 20*G[1, -w] + 16*G[1, w^2])*
  G[1, 0, -w^(-1), z3] - 16*G[1, w^2]*G[1, 0, -w, -w] + 
 8*G[-w^(-1), w^2]*G[1, 0, -w, -w] + 8*G[-w, w^2]*G[1, 0, -w, -w] + 
 10*G[0, -w]*G[1, 0, -w, w^2] + 8*G[0, w^2]*G[1, 0, -w, w^2] + 
 8*G[1, r7]*G[1, 0, -w, w^2] - 20*G[1, -w]*G[1, 0, -w, w^2] - 
 16*G[1, w^2]*G[1, 0, -w, w^2] + (-10*G[0, -w] - 8*G[0, w^2] - 8*G[1, r7] + 
   20*G[1, -w] + 16*G[1, w^2])*G[1, 0, -w, z3] - 
 8*G[0, -w]*G[1, 0, w^2, w^2] + 20*G[0, w^2]*G[1, 0, w^2, w^2] + 
 8*G[1, r7]*G[1, 0, w^2, w^2] + 16*G[1, -w]*G[1, 0, w^2, w^2] + 
 (64*G[1, w^2]*G[1, 0, w^2, w^2])/3 - (40*G[r61, w^2]*G[1, 0, w^2, w^2])/3 - 
 (40*G[r62, w^2]*G[1, 0, w^2, w^2])/3 - (22*G[w^(-2), w^2]*G[1, 0, w^2, w^2])/
  3 - 10*G[-w^(-1), w^2]*G[1, 0, w^2, w^2] - 
 10*G[-w, w^2]*G[1, 0, w^2, w^2] + 
 (8*G[0, -w] - 32*G[0, w^2] - 8*G[1, r7] - 16*G[1, -w] + 16*G[1, w^2] + 
   24*G[r61, w^2] + 24*G[r62, w^2])*G[1, 0, w^2, z3] - 
 64*G[1, w^2]*G[1, 1, 0, -w] + 32*G[-w^(-1), w^2]*G[1, 1, 0, -w] + 
 32*G[-w, w^2]*G[1, 1, 0, -w] + (64*G[1, w^2]*G[1, 1, 0, w])/3 - 
 (32*G[-w^(-1), w^2]*G[1, 1, 0, w])/3 - (32*G[-w, w^2]*G[1, 1, 0, w])/3 + 
 12*G[0, -w]*G[1, 1, 0, w^2] - (448*G[0, w^2]*G[1, 1, 0, w^2])/3 - 
 (128*G[1, r7]*G[1, 1, 0, w^2])/3 - 24*G[1, -w]*G[1, 1, 0, w^2] + 
 (704*G[1, w^2]*G[1, 1, 0, w^2])/3 + (352*G[r61, w^2]*G[1, 1, 0, w^2])/3 + 
 (352*G[r62, w^2]*G[1, 1, 0, w^2])/3 - (112*G[w^(-2), w^2]*G[1, 1, 0, w^2])/
  3 - 48*G[-w^(-1), w^2]*G[1, 1, 0, w^2] - 48*G[-w, w^2]*G[1, 1, 0, w^2] + 
 (-12*G[0, -w] + (224*G[0, w^2])/3 + (128*G[1, r7])/3 + 24*G[1, -w] - 
   (256*G[1, w^2])/3 - 32*G[r61, w^2] - 32*G[r62, w^2])*G[1, 1, 0, z3] - 
 (32*G[0, w^2]*G[1, 1, 1, r7])/3 + (64*G[1, w^2]*G[1, 1, 1, r7])/3 + 
 (32*G[r61, w^2]*G[1, 1, 1, r7])/3 + (32*G[r62, w^2]*G[1, 1, 1, r7])/3 - 
 (32*G[-w^(-1), w^2]*G[1, 1, 1, r7])/3 - (32*G[-w, w^2]*G[1, 1, 1, r7])/3 + 
 128*G[1, w^2]*G[1, 1, 1, -w] - 64*G[-w^(-1), w^2]*G[1, 1, 1, -w] - 
 64*G[-w, w^2]*G[1, 1, 1, -w] - (128*G[1, w^2]*G[1, 1, 1, w])/3 + 
 (64*G[-w^(-1), w^2]*G[1, 1, 1, w])/3 + (64*G[-w, w^2]*G[1, 1, 1, w])/3 - 
 ((64*I)/3)*Pi*G[1, 1, 1, w^2] - 64*G[0, -w]*G[1, 1, 1, w^2] + 
 (64*G[0, w]*G[1, 1, 1, w^2])/3 + (704*G[0, w^2]*G[1, 1, 1, w^2])/3 + 
 (256*G[1, r7]*G[1, 1, 1, w^2])/3 + 128*G[1, -w]*G[1, 1, 1, w^2] - 
 (128*G[1, w]*G[1, 1, 1, w^2])/3 - 256*G[1, w^2]*G[1, 1, 1, w^2] - 
 (512*G[r61, w^2]*G[1, 1, 1, w^2])/3 - (512*G[r62, w^2]*G[1, 1, 1, w^2])/3 + 
 64*G[-w^(-1), w^2]*G[1, 1, 1, w^2] + 64*G[-w, w^2]*G[1, 1, 1, w^2] + 
 (((64*I)/3)*Pi + 64*G[0, -w] - (64*G[0, w])/3 - (448*G[0, w^2])/3 - 
   (256*G[1, r7])/3 - 128*G[1, -w] + (128*G[1, w])/3 + 128*G[1, w^2] + 
   (256*G[r61, w^2])/3 + (256*G[r62, w^2])/3)*G[1, 1, 1, z3] + 
 (352*G[0, w^2]*G[1, 1, r61, w^2])/3 + (128*G[1, r7]*G[1, 1, r61, w^2])/3 - 
 (512*G[1, w^2]*G[1, 1, r61, w^2])/3 - (256*G[r61, w^2]*G[1, 1, r61, w^2])/
  3 - (256*G[r62, w^2]*G[1, 1, r61, w^2])/3 + 
 (112*G[w^(-2), w^2]*G[1, 1, r61, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[1, 1, r61, w^2] + 16*G[-w, w^2]*G[1, 1, r61, w^2] + 
 ((-256*G[0, w^2])/3 - (128*G[1, r7])/3 + (256*G[1, w^2])/3 + 
   (128*G[r61, w^2])/3 + (128*G[r62, w^2])/3)*G[1, 1, r61, z3] + 
 (352*G[0, w^2]*G[1, 1, r62, w^2])/3 + (128*G[1, r7]*G[1, 1, r62, w^2])/3 - 
 (512*G[1, w^2]*G[1, 1, r62, w^2])/3 - (256*G[r61, w^2]*G[1, 1, r62, w^2])/
  3 - (256*G[r62, w^2]*G[1, 1, r62, w^2])/3 + 
 (112*G[w^(-2), w^2]*G[1, 1, r62, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[1, 1, r62, w^2] + 16*G[-w, w^2]*G[1, 1, r62, w^2] + 
 ((-256*G[0, w^2])/3 - (128*G[1, r7])/3 + (256*G[1, w^2])/3 + 
   (128*G[r61, w^2])/3 + (128*G[r62, w^2])/3)*G[1, 1, r62, z3] + 
 ((8*I)/3)*Pi*G[1, 1, w^(-2), w^2] + 8*G[0, -w]*G[1, 1, w^(-2), w^2] - 
 (8*G[0, w]*G[1, 1, w^(-2), w^2])/3 - (184*G[0, w^2]*G[1, 1, w^(-2), w^2])/
  3 - (32*G[1, r7]*G[1, 1, w^(-2), w^2])/3 - 
 16*G[1, -w]*G[1, 1, w^(-2), w^2] + (16*G[1, w]*G[1, 1, w^(-2), w^2])/3 + 
 16*G[1, w^2]*G[1, 1, w^(-2), w^2] + (160*G[r61, w^2]*G[1, 1, w^(-2), w^2])/
  3 + (160*G[r62, w^2]*G[1, 1, w^(-2), w^2])/3 + 
 (((-8*I)/3)*Pi - 8*G[0, -w] + (8*G[0, w])/3 + (184*G[0, w^2])/3 + 
   (32*G[1, r7])/3 + 16*G[1, -w] - (16*G[1, w])/3 - 16*G[1, w^2] - 
   (160*G[r61, w^2])/3 - (160*G[r62, w^2])/3)*G[1, 1, w^(-2), z3] + 
 (8*I)*Pi*G[1, 1, -w^(-1), w^2] + 12*G[0, -w]*G[1, 1, -w^(-1), w^2] - 
 8*G[0, w]*G[1, 1, -w^(-1), w^2] - 24*G[0, w^2]*G[1, 1, -w^(-1), w^2] - 
 32*G[1, r7]*G[1, 1, -w^(-1), w^2] - 24*G[1, -w]*G[1, 1, -w^(-1), w^2] + 
 16*G[1, w]*G[1, 1, -w^(-1), w^2] + 48*G[1, w^2]*G[1, 1, -w^(-1), w^2] + 
 ((-8*I)*Pi - 12*G[0, -w] + 8*G[0, w] + 24*G[0, w^2] + 32*G[1, r7] + 
   24*G[1, -w] - 16*G[1, w] - 48*G[1, w^2])*G[1, 1, -w^(-1), z3] + 
 32*G[1, w^2]*G[1, 1, -w, -w] - 16*G[-w^(-1), w^2]*G[1, 1, -w, -w] - 
 16*G[-w, w^2]*G[1, 1, -w, -w] + (8*I)*Pi*G[1, 1, -w, w^2] + 
 12*G[0, -w]*G[1, 1, -w, w^2] - 8*G[0, w]*G[1, 1, -w, w^2] - 
 24*G[0, w^2]*G[1, 1, -w, w^2] - 32*G[1, r7]*G[1, 1, -w, w^2] - 
 24*G[1, -w]*G[1, 1, -w, w^2] + 16*G[1, w]*G[1, 1, -w, w^2] + 
 48*G[1, w^2]*G[1, 1, -w, w^2] + ((-8*I)*Pi - 12*G[0, -w] + 8*G[0, w] + 
   24*G[0, w^2] + 32*G[1, r7] + 24*G[1, -w] - 16*G[1, w] - 48*G[1, w^2])*
  G[1, 1, -w, z3] + ((8*I)/3)*Pi*G[1, 1, w^2, w^2] + 
 8*G[0, -w]*G[1, 1, w^2, w^2] - (8*G[0, w]*G[1, 1, w^2, w^2])/3 - 
 (184*G[0, w^2]*G[1, 1, w^2, w^2])/3 - (32*G[1, r7]*G[1, 1, w^2, w^2])/3 - 
 16*G[1, -w]*G[1, 1, w^2, w^2] + (16*G[1, w]*G[1, 1, w^2, w^2])/3 + 
 16*G[1, w^2]*G[1, 1, w^2, w^2] + (160*G[r61, w^2]*G[1, 1, w^2, w^2])/3 + 
 (160*G[r62, w^2]*G[1, 1, w^2, w^2])/3 + 
 (((-8*I)/3)*Pi - 8*G[0, -w] + (8*G[0, w])/3 + (184*G[0, w^2])/3 + 
   (32*G[1, r7])/3 + 16*G[1, -w] - (16*G[1, w])/3 - 16*G[1, w^2] - 
   (160*G[r61, w^2])/3 - (160*G[r62, w^2])/3)*G[1, 1, w^2, z3] - 
 8*G[1, w^2]*G[1, r1, 0, w] + 4*G[-w^(-1), w^2]*G[1, r1, 0, w] + 
 4*G[-w, w^2]*G[1, r1, 0, w] + 16*G[1, w^2]*G[1, r1, 1, w] - 
 8*G[-w^(-1), w^2]*G[1, r1, 1, w] - 8*G[-w, w^2]*G[1, r1, 1, w] - 
 8*G[1, w^2]*G[1, r2, 0, w] + 4*G[-w^(-1), w^2]*G[1, r2, 0, w] + 
 4*G[-w, w^2]*G[1, r2, 0, w] + 16*G[1, w^2]*G[1, r2, 1, w] - 
 8*G[-w^(-1), w^2]*G[1, r2, 1, w] - 8*G[-w, w^2]*G[1, r2, 1, w] - 
 (248*G[0, w^2]*G[1, r61, 0, w^2])/3 - (80*G[1, r7]*G[1, r61, 0, w^2])/3 + 
 (416*G[1, w^2]*G[1, r61, 0, w^2])/3 + (200*G[r61, w^2]*G[1, r61, 0, w^2])/
  3 + (200*G[r62, w^2]*G[1, r61, 0, w^2])/3 - 
 (112*G[w^(-2), w^2]*G[1, r61, 0, w^2])/3 - 
 16*G[-w^(-1), w^2]*G[1, r61, 0, w^2] - 16*G[-w, w^2]*G[1, r61, 0, w^2] + 
 ((152*G[0, w^2])/3 + (80*G[1, r7])/3 - (160*G[1, w^2])/3 - 24*G[r61, w^2] - 
   24*G[r62, w^2])*G[1, r61, 0, z3] + (352*G[0, w^2]*G[1, r61, 1, w^2])/3 + 
 (128*G[1, r7]*G[1, r61, 1, w^2])/3 - (512*G[1, w^2]*G[1, r61, 1, w^2])/3 - 
 (256*G[r61, w^2]*G[1, r61, 1, w^2])/3 - (256*G[r62, w^2]*G[1, r61, 1, w^2])/
  3 + (112*G[w^(-2), w^2]*G[1, r61, 1, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[1, r61, 1, w^2] + 16*G[-w, w^2]*G[1, r61, 1, w^2] + 
 ((-256*G[0, w^2])/3 - (128*G[1, r7])/3 + (256*G[1, w^2])/3 + 
   (128*G[r61, w^2])/3 + (128*G[r62, w^2])/3)*G[1, r61, 1, z3] + 
 (176*G[0, w^2]*G[1, r61, r61, w^2])/3 + (64*G[1, r7]*G[1, r61, r61, w^2])/
  3 - (256*G[1, w^2]*G[1, r61, r61, w^2])/3 - 
 (128*G[r61, w^2]*G[1, r61, r61, w^2])/3 - 
 (128*G[r62, w^2]*G[1, r61, r61, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[1, r61, r61, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[1, r61, r61, w^2] + 8*G[-w, w^2]*G[1, r61, r61, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[1, r61, r61, z3] + 
 (176*G[0, w^2]*G[1, r61, r62, w^2])/3 + (64*G[1, r7]*G[1, r61, r62, w^2])/
  3 - (256*G[1, w^2]*G[1, r61, r62, w^2])/3 - 
 (128*G[r61, w^2]*G[1, r61, r62, w^2])/3 - 
 (128*G[r62, w^2]*G[1, r61, r62, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[1, r61, r62, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[1, r61, r62, w^2] + 8*G[-w, w^2]*G[1, r61, r62, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[1, r61, r62, z3] + 
 8*G[0, -w]*G[1, r61, w^(-2), w^2] - (80*G[0, w^2]*G[1, r61, w^(-2), w^2])/
  3 - 8*G[1, r7]*G[1, r61, w^(-2), w^2] - 
 16*G[1, -w]*G[1, r61, w^(-2), w^2] + 16*G[1, w^2]*G[1, r61, w^(-2), w^2] + 
 (56*G[r61, w^2]*G[1, r61, w^(-2), w^2])/3 + 
 (56*G[r62, w^2]*G[1, r61, w^(-2), w^2])/3 + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[1, r61, w^(-2), z3] - 
 8*G[0, -w]*G[1, r61, -w^(-1), w^2] - 8*G[0, w^2]*G[1, r61, -w^(-1), w^2] - 
 8*G[1, r7]*G[1, r61, -w^(-1), w^2] + 16*G[1, -w]*G[1, r61, -w^(-1), w^2] + 
 16*G[1, w^2]*G[1, r61, -w^(-1), w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[1, r61, -w^(-1), z3] - 8*G[0, -w]*G[1, r61, -w, w^2] - 
 8*G[0, w^2]*G[1, r61, -w, w^2] - 8*G[1, r7]*G[1, r61, -w, w^2] + 
 16*G[1, -w]*G[1, r61, -w, w^2] + 16*G[1, w^2]*G[1, r61, -w, w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[1, r61, -w, z3] + 8*G[0, -w]*G[1, r61, w^2, w^2] - 
 (44*G[0, w^2]*G[1, r61, w^2, w^2])/3 - 8*G[1, r7]*G[1, r61, w^2, w^2] - 
 16*G[1, -w]*G[1, r61, w^2, w^2] - (64*G[1, w^2]*G[1, r61, w^2, w^2])/3 + 
 8*G[r61, w^2]*G[1, r61, w^2, w^2] + 8*G[r62, w^2]*G[1, r61, w^2, w^2] + 
 (22*G[w^(-2), w^2]*G[1, r61, w^2, w^2])/3 + 
 10*G[-w^(-1), w^2]*G[1, r61, w^2, w^2] + 10*G[-w, w^2]*G[1, r61, w^2, w^2] + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[1, r61, w^2, z3] - 
 (248*G[0, w^2]*G[1, r62, 0, w^2])/3 - (80*G[1, r7]*G[1, r62, 0, w^2])/3 + 
 (416*G[1, w^2]*G[1, r62, 0, w^2])/3 + (200*G[r61, w^2]*G[1, r62, 0, w^2])/
  3 + (200*G[r62, w^2]*G[1, r62, 0, w^2])/3 - 
 (112*G[w^(-2), w^2]*G[1, r62, 0, w^2])/3 - 
 16*G[-w^(-1), w^2]*G[1, r62, 0, w^2] - 16*G[-w, w^2]*G[1, r62, 0, w^2] + 
 ((152*G[0, w^2])/3 + (80*G[1, r7])/3 - (160*G[1, w^2])/3 - 24*G[r61, w^2] - 
   24*G[r62, w^2])*G[1, r62, 0, z3] + (352*G[0, w^2]*G[1, r62, 1, w^2])/3 + 
 (128*G[1, r7]*G[1, r62, 1, w^2])/3 - (512*G[1, w^2]*G[1, r62, 1, w^2])/3 - 
 (256*G[r61, w^2]*G[1, r62, 1, w^2])/3 - (256*G[r62, w^2]*G[1, r62, 1, w^2])/
  3 + (112*G[w^(-2), w^2]*G[1, r62, 1, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[1, r62, 1, w^2] + 16*G[-w, w^2]*G[1, r62, 1, w^2] + 
 ((-256*G[0, w^2])/3 - (128*G[1, r7])/3 + (256*G[1, w^2])/3 + 
   (128*G[r61, w^2])/3 + (128*G[r62, w^2])/3)*G[1, r62, 1, z3] + 
 (176*G[0, w^2]*G[1, r62, r61, w^2])/3 + (64*G[1, r7]*G[1, r62, r61, w^2])/
  3 - (256*G[1, w^2]*G[1, r62, r61, w^2])/3 - 
 (128*G[r61, w^2]*G[1, r62, r61, w^2])/3 - 
 (128*G[r62, w^2]*G[1, r62, r61, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[1, r62, r61, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[1, r62, r61, w^2] + 8*G[-w, w^2]*G[1, r62, r61, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[1, r62, r61, z3] + 
 (176*G[0, w^2]*G[1, r62, r62, w^2])/3 + (64*G[1, r7]*G[1, r62, r62, w^2])/
  3 - (256*G[1, w^2]*G[1, r62, r62, w^2])/3 - 
 (128*G[r61, w^2]*G[1, r62, r62, w^2])/3 - 
 (128*G[r62, w^2]*G[1, r62, r62, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[1, r62, r62, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[1, r62, r62, w^2] + 8*G[-w, w^2]*G[1, r62, r62, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[1, r62, r62, z3] + 
 8*G[0, -w]*G[1, r62, w^(-2), w^2] - (80*G[0, w^2]*G[1, r62, w^(-2), w^2])/
  3 - 8*G[1, r7]*G[1, r62, w^(-2), w^2] - 
 16*G[1, -w]*G[1, r62, w^(-2), w^2] + 16*G[1, w^2]*G[1, r62, w^(-2), w^2] + 
 (56*G[r61, w^2]*G[1, r62, w^(-2), w^2])/3 + 
 (56*G[r62, w^2]*G[1, r62, w^(-2), w^2])/3 + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[1, r62, w^(-2), z3] - 
 8*G[0, -w]*G[1, r62, -w^(-1), w^2] - 8*G[0, w^2]*G[1, r62, -w^(-1), w^2] - 
 8*G[1, r7]*G[1, r62, -w^(-1), w^2] + 16*G[1, -w]*G[1, r62, -w^(-1), w^2] + 
 16*G[1, w^2]*G[1, r62, -w^(-1), w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[1, r62, -w^(-1), z3] - 8*G[0, -w]*G[1, r62, -w, w^2] - 
 8*G[0, w^2]*G[1, r62, -w, w^2] - 8*G[1, r7]*G[1, r62, -w, w^2] + 
 16*G[1, -w]*G[1, r62, -w, w^2] + 16*G[1, w^2]*G[1, r62, -w, w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[1, r62, -w, z3] + 8*G[0, -w]*G[1, r62, w^2, w^2] - 
 (44*G[0, w^2]*G[1, r62, w^2, w^2])/3 - 8*G[1, r7]*G[1, r62, w^2, w^2] - 
 16*G[1, -w]*G[1, r62, w^2, w^2] - (64*G[1, w^2]*G[1, r62, w^2, w^2])/3 + 
 8*G[r61, w^2]*G[1, r62, w^2, w^2] + 8*G[r62, w^2]*G[1, r62, w^2, w^2] + 
 (22*G[w^(-2), w^2]*G[1, r62, w^2, w^2])/3 + 
 10*G[-w^(-1), w^2]*G[1, r62, w^2, w^2] + 10*G[-w, w^2]*G[1, r62, w^2, w^2] + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[1, r62, w^2, z3] - 
 G[0, -w]*G[1, w^(-2), 0, w^2] + 2*G[0, w]*G[1, w^(-2), 0, w^2] + 
 (173*G[0, w^2]*G[1, w^(-2), 0, w^2])/3 + (53*G[1, r7]*G[1, w^(-2), 0, w^2])/
  3 + 2*G[1, -w]*G[1, w^(-2), 0, w^2] - (266*G[1, w^2]*G[1, w^(-2), 0, w^2])/
  3 - (128*G[r61, w^2]*G[1, w^(-2), 0, w^2])/3 - 
 (128*G[r62, w^2]*G[1, w^(-2), 0, w^2])/3 + 
 (52*G[w^(-2), w^2]*G[1, w^(-2), 0, w^2])/3 + 
 12*G[-w^(-1), w^2]*G[1, w^(-2), 0, w^2] + 
 12*G[-w, w^2]*G[1, w^(-2), 0, w^2] + 
 (G[0, -w] - 2*G[0, w] - (125*G[0, w^2])/3 - (53*G[1, r7])/3 - 2*G[1, -w] + 
   (106*G[1, w^2])/3 + 24*G[r61, w^2] + 24*G[r62, w^2])*G[1, w^(-2), 0, z3] + 
 ((20*I)/3)*Pi*G[1, w^(-2), 1, w^2] + 12*G[0, -w]*G[1, w^(-2), 1, w^2] - 
 (20*G[0, w]*G[1, w^(-2), 1, w^2])/3 - (148*G[0, w^2]*G[1, w^(-2), 1, w^2])/
  3 - (56*G[1, r7]*G[1, w^(-2), 1, w^2])/3 - 
 24*G[1, -w]*G[1, w^(-2), 1, w^2] + (40*G[1, w]*G[1, w^(-2), 1, w^2])/3 + 
 24*G[1, w^2]*G[1, w^(-2), 1, w^2] + (112*G[r61, w^2]*G[1, w^(-2), 1, w^2])/
  3 + (112*G[r62, w^2]*G[1, w^(-2), 1, w^2])/3 + 
 (((-20*I)/3)*Pi - 12*G[0, -w] + (20*G[0, w])/3 + (148*G[0, w^2])/3 + 
   (56*G[1, r7])/3 + 24*G[1, -w] - (40*G[1, w])/3 - 24*G[1, w^2] - 
   (112*G[r61, w^2])/3 - (112*G[r62, w^2])/3)*G[1, w^(-2), 1, z3] - 
 (184*G[0, w^2]*G[1, w^(-2), r61, w^2])/3 - 
 (56*G[1, r7]*G[1, w^(-2), r61, w^2])/3 + 
 (272*G[1, w^2]*G[1, w^(-2), r61, w^2])/3 + 
 (136*G[r61, w^2]*G[1, w^(-2), r61, w^2])/3 + 
 (136*G[r62, w^2]*G[1, w^(-2), r61, w^2])/3 - 
 (52*G[w^(-2), w^2]*G[1, w^(-2), r61, w^2])/3 - 
 12*G[-w^(-1), w^2]*G[1, w^(-2), r61, w^2] - 
 12*G[-w, w^2]*G[1, w^(-2), r61, w^2] + 
 ((136*G[0, w^2])/3 + (56*G[1, r7])/3 - (112*G[1, w^2])/3 - 
   (80*G[r61, w^2])/3 - (80*G[r62, w^2])/3)*G[1, w^(-2), r61, z3] - 
 (184*G[0, w^2]*G[1, w^(-2), r62, w^2])/3 - 
 (56*G[1, r7]*G[1, w^(-2), r62, w^2])/3 + 
 (272*G[1, w^2]*G[1, w^(-2), r62, w^2])/3 + 
 (136*G[r61, w^2]*G[1, w^(-2), r62, w^2])/3 + 
 (136*G[r62, w^2]*G[1, w^(-2), r62, w^2])/3 - 
 (52*G[w^(-2), w^2]*G[1, w^(-2), r62, w^2])/3 - 
 12*G[-w^(-1), w^2]*G[1, w^(-2), r62, w^2] - 
 12*G[-w, w^2]*G[1, w^(-2), r62, w^2] + 
 ((136*G[0, w^2])/3 + (56*G[1, r7])/3 - (112*G[1, w^2])/3 - 
   (80*G[r61, w^2])/3 - (80*G[r62, w^2])/3)*G[1, w^(-2), r62, z3] - 
 (I/3)*Pi*G[1, w^(-2), w^(-2), w^2] + (G[0, -w]*G[1, w^(-2), w^(-2), w^2])/
  2 + (G[0, w]*G[1, w^(-2), w^(-2), w^2])/3 + 
 (125*G[0, w^2]*G[1, w^(-2), w^(-2), w^2])/6 - 
 (G[1, r7]*G[1, w^(-2), w^(-2), w^2])/6 - 
 G[1, -w]*G[1, w^(-2), w^(-2), w^2] - (2*G[1, w]*G[1, w^(-2), w^(-2), w^2])/
  3 + G[1, w^2]*G[1, w^(-2), w^(-2), w^2] - 
 (64*G[r61, w^2]*G[1, w^(-2), w^(-2), w^2])/3 - 
 (64*G[r62, w^2]*G[1, w^(-2), w^(-2), w^2])/3 + 
 ((I/3)*Pi - G[0, -w]/2 - G[0, w]/3 - (125*G[0, w^2])/6 + G[1, r7]/6 + 
   G[1, -w] + (2*G[1, w])/3 - G[1, w^2] + (64*G[r61, w^2])/3 + 
   (64*G[r62, w^2])/3)*G[1, w^(-2), w^(-2), z3] - 
 (3*I)*Pi*G[1, w^(-2), -w^(-1), w^2] - 
 (7*G[0, -w]*G[1, w^(-2), -w^(-1), w^2])/2 + 
 3*G[0, w]*G[1, w^(-2), -w^(-1), w^2] + 
 (15*G[0, w^2]*G[1, w^(-2), -w^(-1), w^2])/2 + 
 (21*G[1, r7]*G[1, w^(-2), -w^(-1), w^2])/2 + 
 7*G[1, -w]*G[1, w^(-2), -w^(-1), w^2] - 
 6*G[1, w]*G[1, w^(-2), -w^(-1), w^2] - 
 15*G[1, w^2]*G[1, w^(-2), -w^(-1), w^2] + 
 ((3*I)*Pi + (7*G[0, -w])/2 - 3*G[0, w] - (15*G[0, w^2])/2 - 
   (21*G[1, r7])/2 - 7*G[1, -w] + 6*G[1, w] + 15*G[1, w^2])*
  G[1, w^(-2), -w^(-1), z3] - (3*I)*Pi*G[1, w^(-2), -w, w^2] - 
 (15*G[0, -w]*G[1, w^(-2), -w, w^2])/2 + 3*G[0, w]*G[1, w^(-2), -w, w^2] + 
 (15*G[0, w^2]*G[1, w^(-2), -w, w^2])/2 + (21*G[1, r7]*G[1, w^(-2), -w, w^2])/
  2 + 15*G[1, -w]*G[1, w^(-2), -w, w^2] - 6*G[1, w]*G[1, w^(-2), -w, w^2] - 
 15*G[1, w^2]*G[1, w^(-2), -w, w^2] + 
 ((3*I)*Pi + (15*G[0, -w])/2 - 3*G[0, w] - (15*G[0, w^2])/2 - 
   (21*G[1, r7])/2 - 15*G[1, -w] + 6*G[1, w] + 15*G[1, w^2])*
  G[1, w^(-2), -w, z3] - (I/3)*Pi*G[1, w^(-2), w^2, w^2] + 
 (G[0, -w]*G[1, w^(-2), w^2, w^2])/2 + (G[0, w]*G[1, w^(-2), w^2, w^2])/3 + 
 (125*G[0, w^2]*G[1, w^(-2), w^2, w^2])/6 - (G[1, r7]*G[1, w^(-2), w^2, w^2])/
  6 - G[1, -w]*G[1, w^(-2), w^2, w^2] - (2*G[1, w]*G[1, w^(-2), w^2, w^2])/
  3 + G[1, w^2]*G[1, w^(-2), w^2, w^2] - 
 (64*G[r61, w^2]*G[1, w^(-2), w^2, w^2])/3 - 
 (64*G[r62, w^2]*G[1, w^(-2), w^2, w^2])/3 + 
 ((I/3)*Pi - G[0, -w]/2 - G[0, w]/3 - (125*G[0, w^2])/6 + G[1, r7]/6 + 
   G[1, -w] + (2*G[1, w])/3 - G[1, w^2] + (64*G[r61, w^2])/3 + 
   (64*G[r62, w^2])/3)*G[1, w^(-2), w^2, z3] + 
 12*G[1, w^2]*G[1, -w^(-1), 0, -w] - 6*G[-w^(-1), w^2]*G[1, -w^(-1), 0, -w] - 
 6*G[-w, w^2]*G[1, -w^(-1), 0, -w] + 5*G[0, -w]*G[1, -w^(-1), 0, w^2] - 
 2*G[0, w]*G[1, -w^(-1), 0, w^2] + 29*G[0, w^2]*G[1, -w^(-1), 0, w^2] + 
 9*G[1, r7]*G[1, -w^(-1), 0, w^2] - 10*G[1, -w]*G[1, -w^(-1), 0, w^2] - 
 42*G[1, w^2]*G[1, -w^(-1), 0, w^2] - 24*G[r61, w^2]*G[1, -w^(-1), 0, w^2] - 
 24*G[r62, w^2]*G[1, -w^(-1), 0, w^2] + 10*G[w^(-2), w^2]*
  G[1, -w^(-1), 0, w^2] + 2*G[-w^(-1), w^2]*G[1, -w^(-1), 0, w^2] + 
 10*G[-w, w^2]*G[1, -w^(-1), 0, w^2] + 
 (-5*G[0, -w] + 2*G[0, w] - 17*G[0, w^2] - 9*G[1, r7] + 10*G[1, -w] + 
   18*G[1, w^2] + 8*G[r61, w^2] + 8*G[r62, w^2])*G[1, -w^(-1), 0, z3] - 
 24*G[1, w^2]*G[1, -w^(-1), 1, -w] + 12*G[-w^(-1), w^2]*
  G[1, -w^(-1), 1, -w] + 12*G[-w, w^2]*G[1, -w^(-1), 1, -w] + 
 (4*I)*Pi*G[1, -w^(-1), 1, w^2] + 4*G[0, -w]*G[1, -w^(-1), 1, w^2] - 
 4*G[0, w]*G[1, -w^(-1), 1, w^2] - 60*G[0, w^2]*G[1, -w^(-1), 1, w^2] - 
 24*G[1, r7]*G[1, -w^(-1), 1, w^2] - 8*G[1, -w]*G[1, -w^(-1), 1, w^2] + 
 8*G[1, w]*G[1, -w^(-1), 1, w^2] + 88*G[1, w^2]*G[1, -w^(-1), 1, w^2] + 
 48*G[r61, w^2]*G[1, -w^(-1), 1, w^2] + 
 48*G[r62, w^2]*G[1, -w^(-1), 1, w^2] - 20*G[w^(-2), w^2]*
  G[1, -w^(-1), 1, w^2] - 4*G[-w^(-1), w^2]*G[1, -w^(-1), 1, w^2] - 
 20*G[-w, w^2]*G[1, -w^(-1), 1, w^2] + 
 ((-4*I)*Pi - 4*G[0, -w] + 4*G[0, w] + 36*G[0, w^2] + 24*G[1, r7] + 
   8*G[1, -w] - 8*G[1, w] - 40*G[1, w^2] - 16*G[r61, w^2] - 16*G[r62, w^2])*
  G[1, -w^(-1), 1, z3] - 8*G[0, w^2]*G[1, -w^(-1), r61, w^2] - 
 8*G[1, r7]*G[1, -w^(-1), r61, w^2] + 16*G[1, w^2]*G[1, -w^(-1), r61, w^2] + 
 (8*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2])*G[1, -w^(-1), r61, z3] - 
 8*G[0, w^2]*G[1, -w^(-1), r62, w^2] - 8*G[1, r7]*G[1, -w^(-1), r62, w^2] + 
 16*G[1, w^2]*G[1, -w^(-1), r62, w^2] + 
 (8*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2])*G[1, -w^(-1), r62, z3] - 
 I*Pi*G[1, -w^(-1), w^(-2), w^2] - (9*G[0, -w]*G[1, -w^(-1), w^(-2), w^2])/
  2 + G[0, w]*G[1, -w^(-1), w^(-2), w^2] + 
 (9*G[0, w^2]*G[1, -w^(-1), w^(-2), w^2])/2 + 
 (11*G[1, r7]*G[1, -w^(-1), w^(-2), w^2])/2 + 
 9*G[1, -w]*G[1, -w^(-1), w^(-2), w^2] - 
 2*G[1, w]*G[1, -w^(-1), w^(-2), w^2] - 
 9*G[1, w^2]*G[1, -w^(-1), w^(-2), w^2] + 
 (I*Pi + (9*G[0, -w])/2 - G[0, w] - (9*G[0, w^2])/2 - (11*G[1, r7])/2 - 
   9*G[1, -w] + 2*G[1, w] + 9*G[1, w^2])*G[1, -w^(-1), w^(-2), z3] - 
 I*Pi*G[1, -w^(-1), -w^(-1), w^2] - (9*G[0, -w]*G[1, -w^(-1), -w^(-1), w^2])/
  2 + G[0, w]*G[1, -w^(-1), -w^(-1), w^2] + 
 (9*G[0, w^2]*G[1, -w^(-1), -w^(-1), w^2])/2 + 
 (11*G[1, r7]*G[1, -w^(-1), -w^(-1), w^2])/2 + 
 9*G[1, -w]*G[1, -w^(-1), -w^(-1), w^2] - 
 2*G[1, w]*G[1, -w^(-1), -w^(-1), w^2] - 
 9*G[1, w^2]*G[1, -w^(-1), -w^(-1), w^2] + 
 (I*Pi + (9*G[0, -w])/2 - G[0, w] - (9*G[0, w^2])/2 - (11*G[1, r7])/2 - 
   9*G[1, -w] + 2*G[1, w] + 9*G[1, w^2])*G[1, -w^(-1), -w^(-1), z3] - 
 I*Pi*G[1, -w^(-1), -w, w^2] - (G[0, -w]*G[1, -w^(-1), -w, w^2])/2 + 
 G[0, w]*G[1, -w^(-1), -w, w^2] + (9*G[0, w^2]*G[1, -w^(-1), -w, w^2])/2 + 
 (11*G[1, r7]*G[1, -w^(-1), -w, w^2])/2 + G[1, -w]*G[1, -w^(-1), -w, w^2] - 
 2*G[1, w]*G[1, -w^(-1), -w, w^2] - 9*G[1, w^2]*G[1, -w^(-1), -w, w^2] + 
 (I*Pi + G[0, -w]/2 - G[0, w] - (9*G[0, w^2])/2 - (11*G[1, r7])/2 - 
   G[1, -w] + 2*G[1, w] + 9*G[1, w^2])*G[1, -w^(-1), -w, z3] - 
 I*Pi*G[1, -w^(-1), w^2, w^2] - (9*G[0, -w]*G[1, -w^(-1), w^2, w^2])/2 + 
 G[0, w]*G[1, -w^(-1), w^2, w^2] + (9*G[0, w^2]*G[1, -w^(-1), w^2, w^2])/2 + 
 (11*G[1, r7]*G[1, -w^(-1), w^2, w^2])/2 + 
 9*G[1, -w]*G[1, -w^(-1), w^2, w^2] - 2*G[1, w]*G[1, -w^(-1), w^2, w^2] - 
 9*G[1, w^2]*G[1, -w^(-1), w^2, w^2] + 
 (I*Pi + (9*G[0, -w])/2 - G[0, w] - (9*G[0, w^2])/2 - (11*G[1, r7])/2 - 
   9*G[1, -w] + 2*G[1, w] + 9*G[1, w^2])*G[1, -w^(-1), w^2, z3] - 
 4*G[1, w^2]*G[1, -w, 0, -w] + 2*G[-w^(-1), w^2]*G[1, -w, 0, -w] + 
 2*G[-w, w^2]*G[1, -w, 0, -w] + 5*G[0, -w]*G[1, -w, 0, w^2] + 
 2*G[0, w]*G[1, -w, 0, w^2] + 29*G[0, w^2]*G[1, -w, 0, w^2] + 
 9*G[1, r7]*G[1, -w, 0, w^2] - 10*G[1, -w]*G[1, -w, 0, w^2] - 
 42*G[1, w^2]*G[1, -w, 0, w^2] - 24*G[r61, w^2]*G[1, -w, 0, w^2] - 
 24*G[r62, w^2]*G[1, -w, 0, w^2] + 10*G[w^(-2), w^2]*G[1, -w, 0, w^2] + 
 10*G[-w^(-1), w^2]*G[1, -w, 0, w^2] + 2*G[-w, w^2]*G[1, -w, 0, w^2] + 
 (-5*G[0, -w] - 2*G[0, w] - 17*G[0, w^2] - 9*G[1, r7] + 10*G[1, -w] + 
   18*G[1, w^2] + 8*G[r61, w^2] + 8*G[r62, w^2])*G[1, -w, 0, z3] + 
 8*G[1, w^2]*G[1, -w, 1, -w] - 4*G[-w^(-1), w^2]*G[1, -w, 1, -w] - 
 4*G[-w, w^2]*G[1, -w, 1, -w] + (4*I)*Pi*G[1, -w, 1, w^2] + 
 4*G[0, -w]*G[1, -w, 1, w^2] - 4*G[0, w]*G[1, -w, 1, w^2] - 
 60*G[0, w^2]*G[1, -w, 1, w^2] - 24*G[1, r7]*G[1, -w, 1, w^2] - 
 8*G[1, -w]*G[1, -w, 1, w^2] + 8*G[1, w]*G[1, -w, 1, w^2] + 
 88*G[1, w^2]*G[1, -w, 1, w^2] + 48*G[r61, w^2]*G[1, -w, 1, w^2] + 
 48*G[r62, w^2]*G[1, -w, 1, w^2] - 20*G[w^(-2), w^2]*G[1, -w, 1, w^2] - 
 20*G[-w^(-1), w^2]*G[1, -w, 1, w^2] - 4*G[-w, w^2]*G[1, -w, 1, w^2] + 
 ((-4*I)*Pi - 4*G[0, -w] + 4*G[0, w] + 36*G[0, w^2] + 24*G[1, r7] + 
   8*G[1, -w] - 8*G[1, w] - 40*G[1, w^2] - 16*G[r61, w^2] - 16*G[r62, w^2])*
  G[1, -w, 1, z3] - 8*G[0, w^2]*G[1, -w, r61, w^2] - 
 8*G[1, r7]*G[1, -w, r61, w^2] + 16*G[1, w^2]*G[1, -w, r61, w^2] + 
 (8*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2])*G[1, -w, r61, z3] - 
 8*G[0, w^2]*G[1, -w, r62, w^2] - 8*G[1, r7]*G[1, -w, r62, w^2] + 
 16*G[1, w^2]*G[1, -w, r62, w^2] + (8*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2])*
  G[1, -w, r62, z3] - I*Pi*G[1, -w, w^(-2), w^2] - 
 (9*G[0, -w]*G[1, -w, w^(-2), w^2])/2 + G[0, w]*G[1, -w, w^(-2), w^2] + 
 (9*G[0, w^2]*G[1, -w, w^(-2), w^2])/2 + (11*G[1, r7]*G[1, -w, w^(-2), w^2])/
  2 + 9*G[1, -w]*G[1, -w, w^(-2), w^2] - 2*G[1, w]*G[1, -w, w^(-2), w^2] - 
 9*G[1, w^2]*G[1, -w, w^(-2), w^2] + 
 (I*Pi + (9*G[0, -w])/2 - G[0, w] - (9*G[0, w^2])/2 - (11*G[1, r7])/2 - 
   9*G[1, -w] + 2*G[1, w] + 9*G[1, w^2])*G[1, -w, w^(-2), z3] - 
 I*Pi*G[1, -w, -w^(-1), w^2] - (G[0, -w]*G[1, -w, -w^(-1), w^2])/2 + 
 G[0, w]*G[1, -w, -w^(-1), w^2] + (9*G[0, w^2]*G[1, -w, -w^(-1), w^2])/2 + 
 (11*G[1, r7]*G[1, -w, -w^(-1), w^2])/2 + G[1, -w]*G[1, -w, -w^(-1), w^2] - 
 2*G[1, w]*G[1, -w, -w^(-1), w^2] - 9*G[1, w^2]*G[1, -w, -w^(-1), w^2] + 
 (I*Pi + G[0, -w]/2 - G[0, w] - (9*G[0, w^2])/2 - (11*G[1, r7])/2 - 
   G[1, -w] + 2*G[1, w] + 9*G[1, w^2])*G[1, -w, -w^(-1), z3] - 
 I*Pi*G[1, -w, -w, w^2] - (9*G[0, -w]*G[1, -w, -w, w^2])/2 + 
 G[0, w]*G[1, -w, -w, w^2] + (9*G[0, w^2]*G[1, -w, -w, w^2])/2 + 
 (11*G[1, r7]*G[1, -w, -w, w^2])/2 + 9*G[1, -w]*G[1, -w, -w, w^2] - 
 2*G[1, w]*G[1, -w, -w, w^2] - 9*G[1, w^2]*G[1, -w, -w, w^2] + 
 (I*Pi + (9*G[0, -w])/2 - G[0, w] - (9*G[0, w^2])/2 - (11*G[1, r7])/2 - 
   9*G[1, -w] + 2*G[1, w] + 9*G[1, w^2])*G[1, -w, -w, z3] - 
 I*Pi*G[1, -w, w^2, w^2] - (9*G[0, -w]*G[1, -w, w^2, w^2])/2 + 
 G[0, w]*G[1, -w, w^2, w^2] + (9*G[0, w^2]*G[1, -w, w^2, w^2])/2 + 
 (11*G[1, r7]*G[1, -w, w^2, w^2])/2 + 9*G[1, -w]*G[1, -w, w^2, w^2] - 
 2*G[1, w]*G[1, -w, w^2, w^2] - 9*G[1, w^2]*G[1, -w, w^2, w^2] + 
 (I*Pi + (9*G[0, -w])/2 - G[0, w] - (9*G[0, w^2])/2 - (11*G[1, r7])/2 - 
   9*G[1, -w] + 2*G[1, w] + 9*G[1, w^2])*G[1, -w, w^2, z3] - 
 G[0, -w]*G[1, w^2, 0, w^2] - 2*G[0, w]*G[1, w^2, 0, w^2] + 
 (137*G[0, w^2]*G[1, w^2, 0, w^2])/3 + (53*G[1, r7]*G[1, w^2, 0, w^2])/3 + 
 2*G[1, -w]*G[1, w^2, 0, w^2] - (154*G[1, w^2]*G[1, w^2, 0, w^2])/3 - 
 32*G[r61, w^2]*G[1, w^2, 0, w^2] - 32*G[r62, w^2]*G[1, w^2, 0, w^2] + 
 10*G[w^(-2), w^2]*G[1, w^2, 0, w^2] + 2*G[-w^(-1), w^2]*G[1, w^2, 0, w^2] + 
 2*G[-w, w^2]*G[1, w^2, 0, w^2] + (G[0, -w] + 2*G[0, w] - (125*G[0, w^2])/3 - 
   (53*G[1, r7])/3 - 2*G[1, -w] + (106*G[1, w^2])/3 + 24*G[r61, w^2] + 
   24*G[r62, w^2])*G[1, w^2, 0, z3] + ((20*I)/3)*Pi*G[1, w^2, 1, w^2] + 
 12*G[0, -w]*G[1, w^2, 1, w^2] - (20*G[0, w]*G[1, w^2, 1, w^2])/3 - 
 (148*G[0, w^2]*G[1, w^2, 1, w^2])/3 - (56*G[1, r7]*G[1, w^2, 1, w^2])/3 - 
 24*G[1, -w]*G[1, w^2, 1, w^2] + (40*G[1, w]*G[1, w^2, 1, w^2])/3 + 
 24*G[1, w^2]*G[1, w^2, 1, w^2] + (112*G[r61, w^2]*G[1, w^2, 1, w^2])/3 + 
 (112*G[r62, w^2]*G[1, w^2, 1, w^2])/3 + 
 (((-20*I)/3)*Pi - 12*G[0, -w] + (20*G[0, w])/3 + (148*G[0, w^2])/3 + 
   (56*G[1, r7])/3 + 24*G[1, -w] - (40*G[1, w])/3 - 24*G[1, w^2] - 
   (112*G[r61, w^2])/3 - (112*G[r62, w^2])/3)*G[1, w^2, 1, z3] - 
 (148*G[0, w^2]*G[1, w^2, r61, w^2])/3 - (56*G[1, r7]*G[1, w^2, r61, w^2])/
  3 + (160*G[1, w^2]*G[1, w^2, r61, w^2])/3 + 
 (104*G[r61, w^2]*G[1, w^2, r61, w^2])/3 + 
 (104*G[r62, w^2]*G[1, w^2, r61, w^2])/3 - 
 10*G[w^(-2), w^2]*G[1, w^2, r61, w^2] - 2*G[-w^(-1), w^2]*
  G[1, w^2, r61, w^2] - 2*G[-w, w^2]*G[1, w^2, r61, w^2] + 
 ((136*G[0, w^2])/3 + (56*G[1, r7])/3 - (112*G[1, w^2])/3 - 
   (80*G[r61, w^2])/3 - (80*G[r62, w^2])/3)*G[1, w^2, r61, z3] - 
 (148*G[0, w^2]*G[1, w^2, r62, w^2])/3 - (56*G[1, r7]*G[1, w^2, r62, w^2])/
  3 + (160*G[1, w^2]*G[1, w^2, r62, w^2])/3 + 
 (104*G[r61, w^2]*G[1, w^2, r62, w^2])/3 + 
 (104*G[r62, w^2]*G[1, w^2, r62, w^2])/3 - 
 10*G[w^(-2), w^2]*G[1, w^2, r62, w^2] - 2*G[-w^(-1), w^2]*
  G[1, w^2, r62, w^2] - 2*G[-w, w^2]*G[1, w^2, r62, w^2] + 
 ((136*G[0, w^2])/3 + (56*G[1, r7])/3 - (112*G[1, w^2])/3 - 
   (80*G[r61, w^2])/3 - (80*G[r62, w^2])/3)*G[1, w^2, r62, z3] - 
 (I/3)*Pi*G[1, w^2, w^(-2), w^2] + (G[0, -w]*G[1, w^2, w^(-2), w^2])/2 + 
 (G[0, w]*G[1, w^2, w^(-2), w^2])/3 + (125*G[0, w^2]*G[1, w^2, w^(-2), w^2])/
  6 - (G[1, r7]*G[1, w^2, w^(-2), w^2])/6 - G[1, -w]*G[1, w^2, w^(-2), w^2] - 
 (2*G[1, w]*G[1, w^2, w^(-2), w^2])/3 + G[1, w^2]*G[1, w^2, w^(-2), w^2] - 
 (64*G[r61, w^2]*G[1, w^2, w^(-2), w^2])/3 - 
 (64*G[r62, w^2]*G[1, w^2, w^(-2), w^2])/3 + 
 ((I/3)*Pi - G[0, -w]/2 - G[0, w]/3 - (125*G[0, w^2])/6 + G[1, r7]/6 + 
   G[1, -w] + (2*G[1, w])/3 - G[1, w^2] + (64*G[r61, w^2])/3 + 
   (64*G[r62, w^2])/3)*G[1, w^2, w^(-2), z3] - 
 (3*I)*Pi*G[1, w^2, -w^(-1), w^2] - (15*G[0, -w]*G[1, w^2, -w^(-1), w^2])/2 + 
 3*G[0, w]*G[1, w^2, -w^(-1), w^2] + (15*G[0, w^2]*G[1, w^2, -w^(-1), w^2])/
  2 + (21*G[1, r7]*G[1, w^2, -w^(-1), w^2])/2 + 
 15*G[1, -w]*G[1, w^2, -w^(-1), w^2] - 6*G[1, w]*G[1, w^2, -w^(-1), w^2] - 
 15*G[1, w^2]*G[1, w^2, -w^(-1), w^2] + 
 ((3*I)*Pi + (15*G[0, -w])/2 - 3*G[0, w] - (15*G[0, w^2])/2 - 
   (21*G[1, r7])/2 - 15*G[1, -w] + 6*G[1, w] + 15*G[1, w^2])*
  G[1, w^2, -w^(-1), z3] - (3*I)*Pi*G[1, w^2, -w, w^2] - 
 (7*G[0, -w]*G[1, w^2, -w, w^2])/2 + 3*G[0, w]*G[1, w^2, -w, w^2] + 
 (15*G[0, w^2]*G[1, w^2, -w, w^2])/2 + (21*G[1, r7]*G[1, w^2, -w, w^2])/2 + 
 7*G[1, -w]*G[1, w^2, -w, w^2] - 6*G[1, w]*G[1, w^2, -w, w^2] - 
 15*G[1, w^2]*G[1, w^2, -w, w^2] + 
 ((3*I)*Pi + (7*G[0, -w])/2 - 3*G[0, w] - (15*G[0, w^2])/2 - 
   (21*G[1, r7])/2 - 7*G[1, -w] + 6*G[1, w] + 15*G[1, w^2])*
  G[1, w^2, -w, z3] - (I/3)*Pi*G[1, w^2, w^2, w^2] + 
 (G[0, -w]*G[1, w^2, w^2, w^2])/2 + (G[0, w]*G[1, w^2, w^2, w^2])/3 + 
 (125*G[0, w^2]*G[1, w^2, w^2, w^2])/6 - (G[1, r7]*G[1, w^2, w^2, w^2])/6 - 
 G[1, -w]*G[1, w^2, w^2, w^2] - (2*G[1, w]*G[1, w^2, w^2, w^2])/3 + 
 G[1, w^2]*G[1, w^2, w^2, w^2] - (64*G[r61, w^2]*G[1, w^2, w^2, w^2])/3 - 
 (64*G[r62, w^2]*G[1, w^2, w^2, w^2])/3 + 
 ((I/3)*Pi - G[0, -w]/2 - G[0, w]/3 - (125*G[0, w^2])/6 + G[1, r7]/6 + 
   G[1, -w] + (2*G[1, w])/3 - G[1, w^2] + (64*G[r61, w^2])/3 + 
   (64*G[r62, w^2])/3)*G[1, w^2, w^2, z3] - 6*G[1, w^2]*G[r1, 0, 0, w] + 
 5*G[-w^(-1), w^2]*G[r1, 0, 0, w] + G[-w, w^2]*G[r1, 0, 0, w] + 
 8*G[-w^(-1), w^2]*G[r1, 0, 1, w] - 8*G[-w, w^2]*G[r1, 0, 1, w] + 
 8*G[-w^(-1), w^2]*G[r1, 1, 0, w] - 8*G[-w, w^2]*G[r1, 1, 0, w] - 
 16*G[-w^(-1), w^2]*G[r1, 1, 1, w] + 16*G[-w, w^2]*G[r1, 1, 1, w] - 
 6*G[1, w^2]*G[r2, 0, 0, w] + 5*G[-w^(-1), w^2]*G[r2, 0, 0, w] + 
 G[-w, w^2]*G[r2, 0, 0, w] + 8*G[-w^(-1), w^2]*G[r2, 0, 1, w] - 
 8*G[-w, w^2]*G[r2, 0, 1, w] + 8*G[-w^(-1), w^2]*G[r2, 1, 0, w] - 
 8*G[-w, w^2]*G[r2, 1, 0, w] - 16*G[-w^(-1), w^2]*G[r2, 1, 1, w] + 
 16*G[-w, w^2]*G[r2, 1, 1, w] - 2*G[0, w^2]*G[r51, 0, 0, -w] + 
 4*G[1, w^2]*G[r51, 0, 0, -w] - 4*G[1, w^2]*G[r51, 0, 0, w^2] + 
 2*G[-w^(-1), w^2]*G[r51, 0, 0, w^2] + 2*G[-w, w^2]*G[r51, 0, 0, w^2] + 
 4*G[0, w^2]*G[r51, 0, 1, -w] - 8*G[1, w^2]*G[r51, 0, 1, -w] + 
 8*G[1, w^2]*G[r51, 0, 1, w^2] - 4*G[-w^(-1), w^2]*G[r51, 0, 1, w^2] - 
 4*G[-w, w^2]*G[r51, 0, 1, w^2] + 2*G[0, w^2]*G[r51, -w^(-1), 0, -w] - 
 4*G[1, w^2]*G[r51, -w^(-1), 0, -w] + 4*G[1, w^2]*G[r51, -w^(-1), 0, w^2] - 
 2*G[-w^(-1), w^2]*G[r51, -w^(-1), 0, w^2] - 
 2*G[-w, w^2]*G[r51, -w^(-1), 0, w^2] - 4*G[0, w^2]*G[r51, -w^(-1), 1, -w] + 
 8*G[1, w^2]*G[r51, -w^(-1), 1, -w] - 8*G[1, w^2]*G[r51, -w^(-1), 1, w^2] + 
 4*G[-w^(-1), w^2]*G[r51, -w^(-1), 1, w^2] + 
 4*G[-w, w^2]*G[r51, -w^(-1), 1, w^2] + 2*G[0, w^2]*G[r51, -w, 0, -w] - 
 4*G[1, w^2]*G[r51, -w, 0, -w] + 4*G[1, w^2]*G[r51, -w, 0, w^2] - 
 2*G[-w^(-1), w^2]*G[r51, -w, 0, w^2] - 2*G[-w, w^2]*G[r51, -w, 0, w^2] - 
 4*G[0, w^2]*G[r51, -w, 1, -w] + 8*G[1, w^2]*G[r51, -w, 1, -w] - 
 8*G[1, w^2]*G[r51, -w, 1, w^2] + 4*G[-w^(-1), w^2]*G[r51, -w, 1, w^2] + 
 4*G[-w, w^2]*G[r51, -w, 1, w^2] - 2*G[0, w^2]*G[r52, 0, 0, -w] + 
 4*G[1, w^2]*G[r52, 0, 0, -w] - 4*G[1, w^2]*G[r52, 0, 0, w^2] + 
 2*G[-w^(-1), w^2]*G[r52, 0, 0, w^2] + 2*G[-w, w^2]*G[r52, 0, 0, w^2] + 
 4*G[0, w^2]*G[r52, 0, 1, -w] - 8*G[1, w^2]*G[r52, 0, 1, -w] + 
 8*G[1, w^2]*G[r52, 0, 1, w^2] - 4*G[-w^(-1), w^2]*G[r52, 0, 1, w^2] - 
 4*G[-w, w^2]*G[r52, 0, 1, w^2] + 2*G[0, w^2]*G[r52, -w^(-1), 0, -w] - 
 4*G[1, w^2]*G[r52, -w^(-1), 0, -w] + 4*G[1, w^2]*G[r52, -w^(-1), 0, w^2] - 
 2*G[-w^(-1), w^2]*G[r52, -w^(-1), 0, w^2] - 
 2*G[-w, w^2]*G[r52, -w^(-1), 0, w^2] - 4*G[0, w^2]*G[r52, -w^(-1), 1, -w] + 
 8*G[1, w^2]*G[r52, -w^(-1), 1, -w] - 8*G[1, w^2]*G[r52, -w^(-1), 1, w^2] + 
 4*G[-w^(-1), w^2]*G[r52, -w^(-1), 1, w^2] + 
 4*G[-w, w^2]*G[r52, -w^(-1), 1, w^2] + 2*G[0, w^2]*G[r52, -w, 0, -w] - 
 4*G[1, w^2]*G[r52, -w, 0, -w] + 4*G[1, w^2]*G[r52, -w, 0, w^2] - 
 2*G[-w^(-1), w^2]*G[r52, -w, 0, w^2] - 2*G[-w, w^2]*G[r52, -w, 0, w^2] - 
 4*G[0, w^2]*G[r52, -w, 1, -w] + 8*G[1, w^2]*G[r52, -w, 1, -w] - 
 8*G[1, w^2]*G[r52, -w, 1, w^2] + 4*G[-w^(-1), w^2]*G[r52, -w, 1, w^2] + 
 4*G[-w, w^2]*G[r52, -w, 1, w^2] - 6*G[0, -w]*G[r61, 0, 0, w^2] + 
 (130*G[0, w^2]*G[r61, 0, 0, w^2])/3 + (46*G[1, r7]*G[r61, 0, 0, w^2])/3 + 
 12*G[1, -w]*G[r61, 0, 0, w^2] - (244*G[1, w^2]*G[r61, 0, 0, w^2])/3 - 
 (103*G[r61, w^2]*G[r61, 0, 0, w^2])/3 - (103*G[r62, w^2]*G[r61, 0, 0, w^2])/
  3 + (38*G[w^(-2), w^2]*G[r61, 0, 0, w^2])/3 + 
 19*G[-w^(-1), w^2]*G[r61, 0, 0, w^2] + 19*G[-w, w^2]*G[r61, 0, 0, w^2] + 
 (6*G[0, -w] - (73*G[0, w^2])/3 - (46*G[1, r7])/3 - 12*G[1, -w] + 
   (92*G[1, w^2])/3 + 9*G[r61, w^2] + 9*G[r62, w^2])*G[r61, 0, 0, z3] - 
 (224*G[0, w^2]*G[r61, 0, 1, w^2])/3 - (80*G[1, r7]*G[r61, 0, 1, w^2])/3 + 
 (320*G[1, w^2]*G[r61, 0, 1, w^2])/3 + (152*G[r61, w^2]*G[r61, 0, 1, w^2])/
  3 + (152*G[r62, w^2]*G[r61, 0, 1, w^2])/3 - 
 (52*G[w^(-2), w^2]*G[r61, 0, 1, w^2])/3 - 
 12*G[-w^(-1), w^2]*G[r61, 0, 1, w^2] - 12*G[-w, w^2]*G[r61, 0, 1, w^2] + 
 ((152*G[0, w^2])/3 + (80*G[1, r7])/3 - (160*G[1, w^2])/3 - 24*G[r61, w^2] - 
   24*G[r62, w^2])*G[r61, 0, 1, z3] - 31*G[0, w^2]*G[r61, 0, r61, w^2] - 
 12*G[1, r7]*G[r61, 0, r61, w^2] + 48*G[1, w^2]*G[r61, 0, r61, w^2] + 
 24*G[r61, w^2]*G[r61, 0, r61, w^2] + 24*G[r62, w^2]*G[r61, 0, r61, w^2] - 
 4*G[w^(-2), w^2]*G[r61, 0, r61, w^2] - 13*G[-w^(-1), w^2]*
  G[r61, 0, r61, w^2] - 13*G[-w, w^2]*G[r61, 0, r61, w^2] + 
 (24*G[0, w^2] + 12*G[1, r7] - 24*G[1, w^2] - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r61, 0, r61, z3] - 31*G[0, w^2]*G[r61, 0, r62, w^2] - 
 12*G[1, r7]*G[r61, 0, r62, w^2] + 48*G[1, w^2]*G[r61, 0, r62, w^2] + 
 24*G[r61, w^2]*G[r61, 0, r62, w^2] + 24*G[r62, w^2]*G[r61, 0, r62, w^2] - 
 4*G[w^(-2), w^2]*G[r61, 0, r62, w^2] - 13*G[-w^(-1), w^2]*
  G[r61, 0, r62, w^2] - 13*G[-w, w^2]*G[r61, 0, r62, w^2] + 
 (24*G[0, w^2] + 12*G[1, r7] - 24*G[1, w^2] - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r61, 0, r62, z3] - 5*G[0, -w]*G[r61, 0, w^(-2), w^2] + 
 20*G[0, w^2]*G[r61, 0, w^(-2), w^2] + 5*G[1, r7]*G[r61, 0, w^(-2), w^2] + 
 10*G[1, -w]*G[r61, 0, w^(-2), w^2] - 10*G[1, w^2]*G[r61, 0, w^(-2), w^2] - 
 15*G[r61, w^2]*G[r61, 0, w^(-2), w^2] - 
 15*G[r62, w^2]*G[r61, 0, w^(-2), w^2] + 
 (5*G[0, -w] - 20*G[0, w^2] - 5*G[1, r7] - 10*G[1, -w] + 10*G[1, w^2] + 
   15*G[r61, w^2] + 15*G[r62, w^2])*G[r61, 0, w^(-2), z3] + 
 11*G[0, -w]*G[r61, 0, -w^(-1), w^2] + 5*G[0, w^2]*G[r61, 0, -w^(-1), w^2] + 
 5*G[1, r7]*G[r61, 0, -w^(-1), w^2] - 22*G[1, -w]*G[r61, 0, -w^(-1), w^2] - 
 10*G[1, w^2]*G[r61, 0, -w^(-1), w^2] + 
 (-11*G[0, -w] - 5*G[0, w^2] - 5*G[1, r7] + 22*G[1, -w] + 10*G[1, w^2])*
  G[r61, 0, -w^(-1), z3] + 11*G[0, -w]*G[r61, 0, -w, w^2] + 
 5*G[0, w^2]*G[r61, 0, -w, w^2] + 5*G[1, r7]*G[r61, 0, -w, w^2] - 
 22*G[1, -w]*G[r61, 0, -w, w^2] - 10*G[1, w^2]*G[r61, 0, -w, w^2] + 
 (-11*G[0, -w] - 5*G[0, w^2] - 5*G[1, r7] + 22*G[1, -w] + 10*G[1, w^2])*
  G[r61, 0, -w, z3] - 5*G[0, -w]*G[r61, 0, w^2, w^2] + 
 4*G[0, w^2]*G[r61, 0, w^2, w^2] + 5*G[1, r7]*G[r61, 0, w^2, w^2] + 
 10*G[1, -w]*G[r61, 0, w^2, w^2] + (106*G[1, w^2]*G[r61, 0, w^2, w^2])/3 - 
 (G[r61, w^2]*G[r61, 0, w^2, w^2])/3 - (G[r62, w^2]*G[r61, 0, w^2, w^2])/3 - 
 (37*G[w^(-2), w^2]*G[r61, 0, w^2, w^2])/3 - 
 9*G[-w^(-1), w^2]*G[r61, 0, w^2, w^2] - 9*G[-w, w^2]*G[r61, 0, w^2, w^2] + 
 (5*G[0, -w] - 20*G[0, w^2] - 5*G[1, r7] - 10*G[1, -w] + 10*G[1, w^2] + 
   15*G[r61, w^2] + 15*G[r62, w^2])*G[r61, 0, w^2, z3] - 
 (248*G[0, w^2]*G[r61, 1, 0, w^2])/3 - (80*G[1, r7]*G[r61, 1, 0, w^2])/3 + 
 (416*G[1, w^2]*G[r61, 1, 0, w^2])/3 + (200*G[r61, w^2]*G[r61, 1, 0, w^2])/
  3 + (200*G[r62, w^2]*G[r61, 1, 0, w^2])/3 - 
 (112*G[w^(-2), w^2]*G[r61, 1, 0, w^2])/3 - 
 16*G[-w^(-1), w^2]*G[r61, 1, 0, w^2] - 16*G[-w, w^2]*G[r61, 1, 0, w^2] + 
 ((152*G[0, w^2])/3 + (80*G[1, r7])/3 - (160*G[1, w^2])/3 - 24*G[r61, w^2] - 
   24*G[r62, w^2])*G[r61, 1, 0, z3] + (352*G[0, w^2]*G[r61, 1, 1, w^2])/3 + 
 (128*G[1, r7]*G[r61, 1, 1, w^2])/3 - (512*G[1, w^2]*G[r61, 1, 1, w^2])/3 - 
 (256*G[r61, w^2]*G[r61, 1, 1, w^2])/3 - (256*G[r62, w^2]*G[r61, 1, 1, w^2])/
  3 + (112*G[w^(-2), w^2]*G[r61, 1, 1, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[r61, 1, 1, w^2] + 16*G[-w, w^2]*G[r61, 1, 1, w^2] + 
 ((-256*G[0, w^2])/3 - (128*G[1, r7])/3 + (256*G[1, w^2])/3 + 
   (128*G[r61, w^2])/3 + (128*G[r62, w^2])/3)*G[r61, 1, 1, z3] + 
 (176*G[0, w^2]*G[r61, 1, r61, w^2])/3 + (64*G[1, r7]*G[r61, 1, r61, w^2])/
  3 - (256*G[1, w^2]*G[r61, 1, r61, w^2])/3 - 
 (128*G[r61, w^2]*G[r61, 1, r61, w^2])/3 - 
 (128*G[r62, w^2]*G[r61, 1, r61, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[r61, 1, r61, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r61, 1, r61, w^2] + 8*G[-w, w^2]*G[r61, 1, r61, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r61, 1, r61, z3] + 
 (176*G[0, w^2]*G[r61, 1, r62, w^2])/3 + (64*G[1, r7]*G[r61, 1, r62, w^2])/
  3 - (256*G[1, w^2]*G[r61, 1, r62, w^2])/3 - 
 (128*G[r61, w^2]*G[r61, 1, r62, w^2])/3 - 
 (128*G[r62, w^2]*G[r61, 1, r62, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[r61, 1, r62, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r61, 1, r62, w^2] + 8*G[-w, w^2]*G[r61, 1, r62, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r61, 1, r62, z3] + 
 8*G[0, -w]*G[r61, 1, w^(-2), w^2] - (80*G[0, w^2]*G[r61, 1, w^(-2), w^2])/
  3 - 8*G[1, r7]*G[r61, 1, w^(-2), w^2] - 
 16*G[1, -w]*G[r61, 1, w^(-2), w^2] + 16*G[1, w^2]*G[r61, 1, w^(-2), w^2] + 
 (56*G[r61, w^2]*G[r61, 1, w^(-2), w^2])/3 + 
 (56*G[r62, w^2]*G[r61, 1, w^(-2), w^2])/3 + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[r61, 1, w^(-2), z3] - 
 8*G[0, -w]*G[r61, 1, -w^(-1), w^2] - 8*G[0, w^2]*G[r61, 1, -w^(-1), w^2] - 
 8*G[1, r7]*G[r61, 1, -w^(-1), w^2] + 16*G[1, -w]*G[r61, 1, -w^(-1), w^2] + 
 16*G[1, w^2]*G[r61, 1, -w^(-1), w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[r61, 1, -w^(-1), z3] - 8*G[0, -w]*G[r61, 1, -w, w^2] - 
 8*G[0, w^2]*G[r61, 1, -w, w^2] - 8*G[1, r7]*G[r61, 1, -w, w^2] + 
 16*G[1, -w]*G[r61, 1, -w, w^2] + 16*G[1, w^2]*G[r61, 1, -w, w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[r61, 1, -w, z3] + 8*G[0, -w]*G[r61, 1, w^2, w^2] - 
 (44*G[0, w^2]*G[r61, 1, w^2, w^2])/3 - 8*G[1, r7]*G[r61, 1, w^2, w^2] - 
 16*G[1, -w]*G[r61, 1, w^2, w^2] - (64*G[1, w^2]*G[r61, 1, w^2, w^2])/3 + 
 8*G[r61, w^2]*G[r61, 1, w^2, w^2] + 8*G[r62, w^2]*G[r61, 1, w^2, w^2] + 
 (22*G[w^(-2), w^2]*G[r61, 1, w^2, w^2])/3 + 
 10*G[-w^(-1), w^2]*G[r61, 1, w^2, w^2] + 10*G[-w, w^2]*G[r61, 1, w^2, w^2] + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[r61, 1, w^2, z3] - 
 (124*G[0, w^2]*G[r61, r61, 0, w^2])/3 - (40*G[1, r7]*G[r61, r61, 0, w^2])/
  3 + (208*G[1, w^2]*G[r61, r61, 0, w^2])/3 + 
 (100*G[r61, w^2]*G[r61, r61, 0, w^2])/3 + 
 (100*G[r62, w^2]*G[r61, r61, 0, w^2])/3 - 
 (20*G[w^(-2), w^2]*G[r61, r61, 0, w^2])/3 - 
 20*G[-w^(-1), w^2]*G[r61, r61, 0, w^2] - 20*G[-w, w^2]*G[r61, r61, 0, w^2] + 
 ((76*G[0, w^2])/3 + (40*G[1, r7])/3 - (80*G[1, w^2])/3 - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r61, r61, 0, z3] + (176*G[0, w^2]*G[r61, r61, 1, w^2])/
  3 + (64*G[1, r7]*G[r61, r61, 1, w^2])/3 - 
 (256*G[1, w^2]*G[r61, r61, 1, w^2])/3 - 
 (128*G[r61, w^2]*G[r61, r61, 1, w^2])/3 - 
 (128*G[r62, w^2]*G[r61, r61, 1, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[r61, r61, 1, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r61, r61, 1, w^2] + 8*G[-w, w^2]*G[r61, r61, 1, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r61, r61, 1, z3] + 
 (88*G[0, w^2]*G[r61, r61, r61, w^2])/3 + (32*G[1, r7]*G[r61, r61, r61, w^2])/
  3 - (128*G[1, w^2]*G[r61, r61, r61, w^2])/3 - 
 (64*G[r61, w^2]*G[r61, r61, r61, w^2])/3 - 
 (64*G[r62, w^2]*G[r61, r61, r61, w^2])/3 - 
 (8*G[w^(-2), w^2]*G[r61, r61, r61, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[r61, r61, r61, w^2] + 
 16*G[-w, w^2]*G[r61, r61, r61, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r61, r61, r61, z3] + 
 (88*G[0, w^2]*G[r61, r61, r62, w^2])/3 + (32*G[1, r7]*G[r61, r61, r62, w^2])/
  3 - (128*G[1, w^2]*G[r61, r61, r62, w^2])/3 - 
 (64*G[r61, w^2]*G[r61, r61, r62, w^2])/3 - 
 (64*G[r62, w^2]*G[r61, r61, r62, w^2])/3 - 
 (8*G[w^(-2), w^2]*G[r61, r61, r62, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[r61, r61, r62, w^2] + 
 16*G[-w, w^2]*G[r61, r61, r62, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r61, r61, r62, z3] + 
 4*G[0, -w]*G[r61, r61, w^(-2), w^2] - 
 (40*G[0, w^2]*G[r61, r61, w^(-2), w^2])/3 - 
 4*G[1, r7]*G[r61, r61, w^(-2), w^2] - 8*G[1, -w]*G[r61, r61, w^(-2), w^2] + 
 8*G[1, w^2]*G[r61, r61, w^(-2), w^2] + 
 (28*G[r61, w^2]*G[r61, r61, w^(-2), w^2])/3 + 
 (28*G[r62, w^2]*G[r61, r61, w^(-2), w^2])/3 + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, r61, w^(-2), z3] - 
 4*G[0, -w]*G[r61, r61, -w^(-1), w^2] - 
 4*G[0, w^2]*G[r61, r61, -w^(-1), w^2] - 
 4*G[1, r7]*G[r61, r61, -w^(-1), w^2] + 
 8*G[1, -w]*G[r61, r61, -w^(-1), w^2] + 
 8*G[1, w^2]*G[r61, r61, -w^(-1), w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r61, r61, -w^(-1), z3] - 4*G[0, -w]*G[r61, r61, -w, w^2] - 
 4*G[0, w^2]*G[r61, r61, -w, w^2] - 4*G[1, r7]*G[r61, r61, -w, w^2] + 
 8*G[1, -w]*G[r61, r61, -w, w^2] + 8*G[1, w^2]*G[r61, r61, -w, w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r61, r61, -w, z3] + 4*G[0, -w]*G[r61, r61, w^2, w^2] - 
 (10*G[0, w^2]*G[r61, r61, w^2, w^2])/3 - 4*G[1, r7]*G[r61, r61, w^2, w^2] - 
 8*G[1, -w]*G[r61, r61, w^2, w^2] - (56*G[1, w^2]*G[r61, r61, w^2, w^2])/3 + 
 (26*G[w^(-2), w^2]*G[r61, r61, w^2, w^2])/3 + 
 4*G[-w^(-1), w^2]*G[r61, r61, w^2, w^2] + 
 4*G[-w, w^2]*G[r61, r61, w^2, w^2] + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, r61, w^2, z3] - 
 (124*G[0, w^2]*G[r61, r62, 0, w^2])/3 - (40*G[1, r7]*G[r61, r62, 0, w^2])/
  3 + (208*G[1, w^2]*G[r61, r62, 0, w^2])/3 + 
 (100*G[r61, w^2]*G[r61, r62, 0, w^2])/3 + 
 (100*G[r62, w^2]*G[r61, r62, 0, w^2])/3 - 
 (20*G[w^(-2), w^2]*G[r61, r62, 0, w^2])/3 - 
 20*G[-w^(-1), w^2]*G[r61, r62, 0, w^2] - 20*G[-w, w^2]*G[r61, r62, 0, w^2] + 
 ((76*G[0, w^2])/3 + (40*G[1, r7])/3 - (80*G[1, w^2])/3 - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r61, r62, 0, z3] + (176*G[0, w^2]*G[r61, r62, 1, w^2])/
  3 + (64*G[1, r7]*G[r61, r62, 1, w^2])/3 - 
 (256*G[1, w^2]*G[r61, r62, 1, w^2])/3 - 
 (128*G[r61, w^2]*G[r61, r62, 1, w^2])/3 - 
 (128*G[r62, w^2]*G[r61, r62, 1, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[r61, r62, 1, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r61, r62, 1, w^2] + 8*G[-w, w^2]*G[r61, r62, 1, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r61, r62, 1, z3] + 
 (88*G[0, w^2]*G[r61, r62, r61, w^2])/3 + (32*G[1, r7]*G[r61, r62, r61, w^2])/
  3 - (128*G[1, w^2]*G[r61, r62, r61, w^2])/3 - 
 (64*G[r61, w^2]*G[r61, r62, r61, w^2])/3 - 
 (64*G[r62, w^2]*G[r61, r62, r61, w^2])/3 - 
 (8*G[w^(-2), w^2]*G[r61, r62, r61, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[r61, r62, r61, w^2] + 
 16*G[-w, w^2]*G[r61, r62, r61, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r61, r62, r61, z3] + 
 (88*G[0, w^2]*G[r61, r62, r62, w^2])/3 + (32*G[1, r7]*G[r61, r62, r62, w^2])/
  3 - (128*G[1, w^2]*G[r61, r62, r62, w^2])/3 - 
 (64*G[r61, w^2]*G[r61, r62, r62, w^2])/3 - 
 (64*G[r62, w^2]*G[r61, r62, r62, w^2])/3 - 
 (8*G[w^(-2), w^2]*G[r61, r62, r62, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[r61, r62, r62, w^2] + 
 16*G[-w, w^2]*G[r61, r62, r62, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r61, r62, r62, z3] + 
 4*G[0, -w]*G[r61, r62, w^(-2), w^2] - 
 (40*G[0, w^2]*G[r61, r62, w^(-2), w^2])/3 - 
 4*G[1, r7]*G[r61, r62, w^(-2), w^2] - 8*G[1, -w]*G[r61, r62, w^(-2), w^2] + 
 8*G[1, w^2]*G[r61, r62, w^(-2), w^2] + 
 (28*G[r61, w^2]*G[r61, r62, w^(-2), w^2])/3 + 
 (28*G[r62, w^2]*G[r61, r62, w^(-2), w^2])/3 + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, r62, w^(-2), z3] - 
 4*G[0, -w]*G[r61, r62, -w^(-1), w^2] - 
 4*G[0, w^2]*G[r61, r62, -w^(-1), w^2] - 
 4*G[1, r7]*G[r61, r62, -w^(-1), w^2] + 
 8*G[1, -w]*G[r61, r62, -w^(-1), w^2] + 
 8*G[1, w^2]*G[r61, r62, -w^(-1), w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r61, r62, -w^(-1), z3] - 4*G[0, -w]*G[r61, r62, -w, w^2] - 
 4*G[0, w^2]*G[r61, r62, -w, w^2] - 4*G[1, r7]*G[r61, r62, -w, w^2] + 
 8*G[1, -w]*G[r61, r62, -w, w^2] + 8*G[1, w^2]*G[r61, r62, -w, w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r61, r62, -w, z3] + 4*G[0, -w]*G[r61, r62, w^2, w^2] - 
 (10*G[0, w^2]*G[r61, r62, w^2, w^2])/3 - 4*G[1, r7]*G[r61, r62, w^2, w^2] - 
 8*G[1, -w]*G[r61, r62, w^2, w^2] - (56*G[1, w^2]*G[r61, r62, w^2, w^2])/3 + 
 (26*G[w^(-2), w^2]*G[r61, r62, w^2, w^2])/3 + 
 4*G[-w^(-1), w^2]*G[r61, r62, w^2, w^2] + 
 4*G[-w, w^2]*G[r61, r62, w^2, w^2] + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, r62, w^2, z3] - 
 G[0, -w]*G[r61, w^(-2), 0, w^2] + (79*G[0, w^2]*G[r61, w^(-2), 0, w^2])/3 + 
 (19*G[1, r7]*G[r61, w^(-2), 0, w^2])/3 + 2*G[1, -w]*G[r61, w^(-2), 0, w^2] - 
 (94*G[1, w^2]*G[r61, w^(-2), 0, w^2])/3 - 
 (61*G[r61, w^2]*G[r61, w^(-2), 0, w^2])/3 - 
 (61*G[r62, w^2]*G[r61, w^(-2), 0, w^2])/3 + 
 (8*G[w^(-2), w^2]*G[r61, w^(-2), 0, w^2])/3 + 
 7*G[-w^(-1), w^2]*G[r61, w^(-2), 0, w^2] + 
 7*G[-w, w^2]*G[r61, w^(-2), 0, w^2] + 
 (G[0, -w] - (52*G[0, w^2])/3 - (19*G[1, r7])/3 - 2*G[1, -w] + 
   (38*G[1, w^2])/3 + 11*G[r61, w^2] + 11*G[r62, w^2])*
  G[r61, w^(-2), 0, z3] + 8*G[0, -w]*G[r61, w^(-2), 1, w^2] - 
 (56*G[0, w^2]*G[r61, w^(-2), 1, w^2])/3 - 
 8*G[1, r7]*G[r61, w^(-2), 1, w^2] - 16*G[1, -w]*G[r61, w^(-2), 1, w^2] + 
 16*G[1, w^2]*G[r61, w^(-2), 1, w^2] + 
 (32*G[r61, w^2]*G[r61, w^(-2), 1, w^2])/3 + 
 (32*G[r62, w^2]*G[r61, w^(-2), 1, w^2])/3 + 
 (-8*G[0, -w] + (56*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (32*G[r61, w^2])/3 - (32*G[r62, w^2])/3)*G[r61, w^(-2), 1, z3] - 
 (71*G[0, w^2]*G[r61, w^(-2), r61, w^2])/3 - 
 (16*G[1, r7]*G[r61, w^(-2), r61, w^2])/3 + 
 (88*G[1, w^2]*G[r61, w^(-2), r61, w^2])/3 + 
 (56*G[r61, w^2]*G[r61, w^(-2), r61, w^2])/3 + 
 (56*G[r62, w^2]*G[r61, w^(-2), r61, w^2])/3 - 
 (8*G[w^(-2), w^2]*G[r61, w^(-2), r61, w^2])/3 - 
 7*G[-w^(-1), w^2]*G[r61, w^(-2), r61, w^2] - 
 7*G[-w, w^2]*G[r61, w^(-2), r61, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, w^(-2), r61, z3] - 
 (71*G[0, w^2]*G[r61, w^(-2), r62, w^2])/3 - 
 (16*G[1, r7]*G[r61, w^(-2), r62, w^2])/3 + 
 (88*G[1, w^2]*G[r61, w^(-2), r62, w^2])/3 + 
 (56*G[r61, w^2]*G[r61, w^(-2), r62, w^2])/3 + 
 (56*G[r62, w^2]*G[r61, w^(-2), r62, w^2])/3 - 
 (8*G[w^(-2), w^2]*G[r61, w^(-2), r62, w^2])/3 - 
 7*G[-w^(-1), w^2]*G[r61, w^(-2), r62, w^2] - 
 7*G[-w, w^2]*G[r61, w^(-2), r62, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, w^(-2), r62, z3] - 
 (3*G[0, -w]*G[r61, w^(-2), w^(-2), w^2])/2 + 
 (31*G[0, w^2]*G[r61, w^(-2), w^(-2), w^2])/6 + 
 (3*G[1, r7]*G[r61, w^(-2), w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r61, w^(-2), w^(-2), w^2] - 
 3*G[1, w^2]*G[r61, w^(-2), w^(-2), w^2] - 
 (11*G[r61, w^2]*G[r61, w^(-2), w^(-2), w^2])/3 - 
 (11*G[r62, w^2]*G[r61, w^(-2), w^(-2), w^2])/3 + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r61, w^(-2), w^(-2), z3] - (3*G[0, -w]*G[r61, w^(-2), -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r61, w^(-2), -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r61, w^(-2), -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r61, w^(-2), -w^(-1), w^2] - 
 3*G[1, w^2]*G[r61, w^(-2), -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, w^(-2), -w^(-1), z3] - 
 (3*G[0, -w]*G[r61, w^(-2), -w, w^2])/2 + 
 (3*G[0, w^2]*G[r61, w^(-2), -w, w^2])/2 + 
 (3*G[1, r7]*G[r61, w^(-2), -w, w^2])/2 + 
 3*G[1, -w]*G[r61, w^(-2), -w, w^2] - 3*G[1, w^2]*G[r61, w^(-2), -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, w^(-2), -w, z3] - 
 (3*G[0, -w]*G[r61, w^(-2), w^2, w^2])/2 + 
 (31*G[0, w^2]*G[r61, w^(-2), w^2, w^2])/6 + 
 (3*G[1, r7]*G[r61, w^(-2), w^2, w^2])/2 + 
 3*G[1, -w]*G[r61, w^(-2), w^2, w^2] - 3*G[1, w^2]*G[r61, w^(-2), w^2, w^2] - 
 (11*G[r61, w^2]*G[r61, w^(-2), w^2, w^2])/3 - 
 (11*G[r62, w^2]*G[r61, w^(-2), w^2, w^2])/3 + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r61, w^(-2), w^2, z3] + 7*G[0, -w]*G[r61, -w^(-1), 0, w^2] + 
 13*G[0, w^2]*G[r61, -w^(-1), 0, w^2] + 5*G[1, r7]*G[r61, -w^(-1), 0, w^2] - 
 14*G[1, -w]*G[r61, -w^(-1), 0, w^2] - 26*G[1, w^2]*G[r61, -w^(-1), 0, w^2] - 
 12*G[r61, w^2]*G[r61, -w^(-1), 0, w^2] - 
 12*G[r62, w^2]*G[r61, -w^(-1), 0, w^2] + 
 10*G[w^(-2), w^2]*G[r61, -w^(-1), 0, w^2] + 
 2*G[-w^(-1), w^2]*G[r61, -w^(-1), 0, w^2] + 
 2*G[-w, w^2]*G[r61, -w^(-1), 0, w^2] + 
 (-7*G[0, -w] - 9*G[0, w^2] - 5*G[1, r7] + 14*G[1, -w] + 10*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[r61, -w^(-1), 0, z3] - 
 8*G[0, -w]*G[r61, -w^(-1), 1, w^2] - 24*G[0, w^2]*G[r61, -w^(-1), 1, w^2] - 
 8*G[1, r7]*G[r61, -w^(-1), 1, w^2] + 16*G[1, -w]*G[r61, -w^(-1), 1, w^2] + 
 48*G[1, w^2]*G[r61, -w^(-1), 1, w^2] + 
 24*G[r61, w^2]*G[r61, -w^(-1), 1, w^2] + 
 24*G[r62, w^2]*G[r61, -w^(-1), 1, w^2] - 
 20*G[w^(-2), w^2]*G[r61, -w^(-1), 1, w^2] - 
 4*G[-w^(-1), w^2]*G[r61, -w^(-1), 1, w^2] - 
 4*G[-w, w^2]*G[r61, -w^(-1), 1, w^2] + 
 (8*G[0, -w] + 16*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2] - 
   8*G[r61, w^2] - 8*G[r62, w^2])*G[r61, -w^(-1), 1, z3] - 
 4*G[0, w^2]*G[r61, -w^(-1), r61, w^2] - 
 4*G[1, r7]*G[r61, -w^(-1), r61, w^2] + 
 8*G[1, w^2]*G[r61, -w^(-1), r61, w^2] + 
 (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*G[r61, -w^(-1), r61, z3] - 
 4*G[0, w^2]*G[r61, -w^(-1), r62, w^2] - 
 4*G[1, r7]*G[r61, -w^(-1), r62, w^2] + 
 8*G[1, w^2]*G[r61, -w^(-1), r62, w^2] + 
 (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*G[r61, -w^(-1), r62, z3] - 
 (3*G[0, -w]*G[r61, -w^(-1), w^(-2), w^2])/2 + 
 (3*G[0, w^2]*G[r61, -w^(-1), w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[r61, -w^(-1), w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r61, -w^(-1), w^(-2), w^2] - 
 3*G[1, w^2]*G[r61, -w^(-1), w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w^(-1), w^(-2), z3] - 
 (3*G[0, -w]*G[r61, -w^(-1), -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r61, -w^(-1), -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r61, -w^(-1), -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r61, -w^(-1), -w^(-1), w^2] - 
 3*G[1, w^2]*G[r61, -w^(-1), -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w^(-1), -w^(-1), z3] - 
 (3*G[0, -w]*G[r61, -w^(-1), -w, w^2])/2 + 
 (3*G[0, w^2]*G[r61, -w^(-1), -w, w^2])/2 + 
 (3*G[1, r7]*G[r61, -w^(-1), -w, w^2])/2 + 
 3*G[1, -w]*G[r61, -w^(-1), -w, w^2] - 3*G[1, w^2]*G[r61, -w^(-1), -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w^(-1), -w, z3] - 
 (3*G[0, -w]*G[r61, -w^(-1), w^2, w^2])/2 + 
 (3*G[0, w^2]*G[r61, -w^(-1), w^2, w^2])/2 + 
 (3*G[1, r7]*G[r61, -w^(-1), w^2, w^2])/2 + 
 3*G[1, -w]*G[r61, -w^(-1), w^2, w^2] - 
 3*G[1, w^2]*G[r61, -w^(-1), w^2, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w^(-1), w^2, z3] + 7*G[0, -w]*G[r61, -w, 0, w^2] + 
 13*G[0, w^2]*G[r61, -w, 0, w^2] + 5*G[1, r7]*G[r61, -w, 0, w^2] - 
 14*G[1, -w]*G[r61, -w, 0, w^2] - 26*G[1, w^2]*G[r61, -w, 0, w^2] - 
 12*G[r61, w^2]*G[r61, -w, 0, w^2] - 12*G[r62, w^2]*G[r61, -w, 0, w^2] + 
 10*G[w^(-2), w^2]*G[r61, -w, 0, w^2] + 2*G[-w^(-1), w^2]*
  G[r61, -w, 0, w^2] + 2*G[-w, w^2]*G[r61, -w, 0, w^2] + 
 (-7*G[0, -w] - 9*G[0, w^2] - 5*G[1, r7] + 14*G[1, -w] + 10*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[r61, -w, 0, z3] - 
 8*G[0, -w]*G[r61, -w, 1, w^2] - 24*G[0, w^2]*G[r61, -w, 1, w^2] - 
 8*G[1, r7]*G[r61, -w, 1, w^2] + 16*G[1, -w]*G[r61, -w, 1, w^2] + 
 48*G[1, w^2]*G[r61, -w, 1, w^2] + 24*G[r61, w^2]*G[r61, -w, 1, w^2] + 
 24*G[r62, w^2]*G[r61, -w, 1, w^2] - 20*G[w^(-2), w^2]*G[r61, -w, 1, w^2] - 
 4*G[-w^(-1), w^2]*G[r61, -w, 1, w^2] - 4*G[-w, w^2]*G[r61, -w, 1, w^2] + 
 (8*G[0, -w] + 16*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2] - 
   8*G[r61, w^2] - 8*G[r62, w^2])*G[r61, -w, 1, z3] - 
 4*G[0, w^2]*G[r61, -w, r61, w^2] - 4*G[1, r7]*G[r61, -w, r61, w^2] + 
 8*G[1, w^2]*G[r61, -w, r61, w^2] + (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*
  G[r61, -w, r61, z3] - 4*G[0, w^2]*G[r61, -w, r62, w^2] - 
 4*G[1, r7]*G[r61, -w, r62, w^2] + 8*G[1, w^2]*G[r61, -w, r62, w^2] + 
 (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*G[r61, -w, r62, z3] - 
 (3*G[0, -w]*G[r61, -w, w^(-2), w^2])/2 + 
 (3*G[0, w^2]*G[r61, -w, w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[r61, -w, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r61, -w, w^(-2), w^2] - 3*G[1, w^2]*G[r61, -w, w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w, w^(-2), z3] - 
 (3*G[0, -w]*G[r61, -w, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r61, -w, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r61, -w, -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r61, -w, -w^(-1), w^2] - 3*G[1, w^2]*G[r61, -w, -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w, -w^(-1), z3] - (3*G[0, -w]*G[r61, -w, -w, w^2])/
  2 + (3*G[0, w^2]*G[r61, -w, -w, w^2])/2 + (3*G[1, r7]*G[r61, -w, -w, w^2])/
  2 + 3*G[1, -w]*G[r61, -w, -w, w^2] - 3*G[1, w^2]*G[r61, -w, -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w, -w, z3] - (3*G[0, -w]*G[r61, -w, w^2, w^2])/2 + 
 (3*G[0, w^2]*G[r61, -w, w^2, w^2])/2 + (3*G[1, r7]*G[r61, -w, w^2, w^2])/2 + 
 3*G[1, -w]*G[r61, -w, w^2, w^2] - 3*G[1, w^2]*G[r61, -w, w^2, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, -w, w^2, z3] - G[0, -w]*G[r61, w^2, 0, w^2] + 
 (31*G[0, w^2]*G[r61, w^2, 0, w^2])/3 + (19*G[1, r7]*G[r61, w^2, 0, w^2])/3 + 
 2*G[1, -w]*G[r61, w^2, 0, w^2] + 14*G[1, w^2]*G[r61, w^2, 0, w^2] - 
 (17*G[r61, w^2]*G[r61, w^2, 0, w^2])/3 - 
 (17*G[r62, w^2]*G[r61, w^2, 0, w^2])/3 - 
 (29*G[w^(-2), w^2]*G[r61, w^2, 0, w^2])/3 - 
 2*G[-w^(-1), w^2]*G[r61, w^2, 0, w^2] - 2*G[-w, w^2]*G[r61, w^2, 0, w^2] + 
 (G[0, -w] - (52*G[0, w^2])/3 - (19*G[1, r7])/3 - 2*G[1, -w] + 
   (38*G[1, w^2])/3 + 11*G[r61, w^2] + 11*G[r62, w^2])*G[r61, w^2, 0, z3] + 
 8*G[0, -w]*G[r61, w^2, 1, w^2] - (20*G[0, w^2]*G[r61, w^2, 1, w^2])/3 - 
 8*G[1, r7]*G[r61, w^2, 1, w^2] - 16*G[1, -w]*G[r61, w^2, 1, w^2] - 
 (64*G[1, w^2]*G[r61, w^2, 1, w^2])/3 + 
 (22*G[w^(-2), w^2]*G[r61, w^2, 1, w^2])/3 + 
 10*G[-w^(-1), w^2]*G[r61, w^2, 1, w^2] + 10*G[-w, w^2]*G[r61, w^2, 1, w^2] + 
 (-8*G[0, -w] + (56*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (32*G[r61, w^2])/3 - (32*G[r62, w^2])/3)*G[r61, w^2, 1, z3] - 
 (41*G[0, w^2]*G[r61, w^2, r61, w^2])/3 - (16*G[1, r7]*G[r61, w^2, r61, w^2])/
  3 + (8*G[1, w^2]*G[r61, w^2, r61, w^2])/3 + 
 (28*G[r61, w^2]*G[r61, w^2, r61, w^2])/3 + 
 (28*G[r62, w^2]*G[r61, w^2, r61, w^2])/3 + 
 6*G[w^(-2), w^2]*G[r61, w^2, r61, w^2] - 
 3*G[-w^(-1), w^2]*G[r61, w^2, r61, w^2] - 
 3*G[-w, w^2]*G[r61, w^2, r61, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, w^2, r61, z3] - 
 (41*G[0, w^2]*G[r61, w^2, r62, w^2])/3 - (16*G[1, r7]*G[r61, w^2, r62, w^2])/
  3 + (8*G[1, w^2]*G[r61, w^2, r62, w^2])/3 + 
 (28*G[r61, w^2]*G[r61, w^2, r62, w^2])/3 + 
 (28*G[r62, w^2]*G[r61, w^2, r62, w^2])/3 + 
 6*G[w^(-2), w^2]*G[r61, w^2, r62, w^2] - 
 3*G[-w^(-1), w^2]*G[r61, w^2, r62, w^2] - 
 3*G[-w, w^2]*G[r61, w^2, r62, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r61, w^2, r62, z3] - 
 (3*G[0, -w]*G[r61, w^2, w^(-2), w^2])/2 + 
 (31*G[0, w^2]*G[r61, w^2, w^(-2), w^2])/6 + 
 (3*G[1, r7]*G[r61, w^2, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r61, w^2, w^(-2), w^2] - 3*G[1, w^2]*G[r61, w^2, w^(-2), w^2] - 
 (11*G[r61, w^2]*G[r61, w^2, w^(-2), w^2])/3 - 
 (11*G[r62, w^2]*G[r61, w^2, w^(-2), w^2])/3 + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r61, w^2, w^(-2), z3] - (3*G[0, -w]*G[r61, w^2, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r61, w^2, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r61, w^2, -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r61, w^2, -w^(-1), w^2] - 
 3*G[1, w^2]*G[r61, w^2, -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, w^2, -w^(-1), z3] - (3*G[0, -w]*G[r61, w^2, -w, w^2])/
  2 + (3*G[0, w^2]*G[r61, w^2, -w, w^2])/2 + 
 (3*G[1, r7]*G[r61, w^2, -w, w^2])/2 + 3*G[1, -w]*G[r61, w^2, -w, w^2] - 
 3*G[1, w^2]*G[r61, w^2, -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r61, w^2, -w, z3] - (3*G[0, -w]*G[r61, w^2, w^2, w^2])/2 + 
 (35*G[0, w^2]*G[r61, w^2, w^2, w^2])/3 + (3*G[1, r7]*G[r61, w^2, w^2, w^2])/
  2 + 3*G[1, -w]*G[r61, w^2, w^2, w^2] - (73*G[1, w^2]*G[r61, w^2, w^2, w^2])/
  3 - (22*G[r61, w^2]*G[r61, w^2, w^2, w^2])/3 - 
 (22*G[r62, w^2]*G[r61, w^2, w^2, w^2])/3 + 
 (29*G[w^(-2), w^2]*G[r61, w^2, w^2, w^2])/6 + 
 3*G[-w^(-1), w^2]*G[r61, w^2, w^2, w^2] + 
 3*G[-w, w^2]*G[r61, w^2, w^2, w^2] + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r61, w^2, w^2, z3] - 6*G[0, -w]*G[r62, 0, 0, w^2] + 
 (130*G[0, w^2]*G[r62, 0, 0, w^2])/3 + (46*G[1, r7]*G[r62, 0, 0, w^2])/3 + 
 12*G[1, -w]*G[r62, 0, 0, w^2] - (244*G[1, w^2]*G[r62, 0, 0, w^2])/3 - 
 (103*G[r61, w^2]*G[r62, 0, 0, w^2])/3 - (103*G[r62, w^2]*G[r62, 0, 0, w^2])/
  3 + (38*G[w^(-2), w^2]*G[r62, 0, 0, w^2])/3 + 
 19*G[-w^(-1), w^2]*G[r62, 0, 0, w^2] + 19*G[-w, w^2]*G[r62, 0, 0, w^2] + 
 (6*G[0, -w] - (73*G[0, w^2])/3 - (46*G[1, r7])/3 - 12*G[1, -w] + 
   (92*G[1, w^2])/3 + 9*G[r61, w^2] + 9*G[r62, w^2])*G[r62, 0, 0, z3] - 
 (224*G[0, w^2]*G[r62, 0, 1, w^2])/3 - (80*G[1, r7]*G[r62, 0, 1, w^2])/3 + 
 (320*G[1, w^2]*G[r62, 0, 1, w^2])/3 + (152*G[r61, w^2]*G[r62, 0, 1, w^2])/
  3 + (152*G[r62, w^2]*G[r62, 0, 1, w^2])/3 - 
 (52*G[w^(-2), w^2]*G[r62, 0, 1, w^2])/3 - 
 12*G[-w^(-1), w^2]*G[r62, 0, 1, w^2] - 12*G[-w, w^2]*G[r62, 0, 1, w^2] + 
 ((152*G[0, w^2])/3 + (80*G[1, r7])/3 - (160*G[1, w^2])/3 - 24*G[r61, w^2] - 
   24*G[r62, w^2])*G[r62, 0, 1, z3] - 31*G[0, w^2]*G[r62, 0, r61, w^2] - 
 12*G[1, r7]*G[r62, 0, r61, w^2] + 48*G[1, w^2]*G[r62, 0, r61, w^2] + 
 24*G[r61, w^2]*G[r62, 0, r61, w^2] + 24*G[r62, w^2]*G[r62, 0, r61, w^2] - 
 4*G[w^(-2), w^2]*G[r62, 0, r61, w^2] - 13*G[-w^(-1), w^2]*
  G[r62, 0, r61, w^2] - 13*G[-w, w^2]*G[r62, 0, r61, w^2] + 
 (24*G[0, w^2] + 12*G[1, r7] - 24*G[1, w^2] - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r62, 0, r61, z3] - 31*G[0, w^2]*G[r62, 0, r62, w^2] - 
 12*G[1, r7]*G[r62, 0, r62, w^2] + 48*G[1, w^2]*G[r62, 0, r62, w^2] + 
 24*G[r61, w^2]*G[r62, 0, r62, w^2] + 24*G[r62, w^2]*G[r62, 0, r62, w^2] - 
 4*G[w^(-2), w^2]*G[r62, 0, r62, w^2] - 13*G[-w^(-1), w^2]*
  G[r62, 0, r62, w^2] - 13*G[-w, w^2]*G[r62, 0, r62, w^2] + 
 (24*G[0, w^2] + 12*G[1, r7] - 24*G[1, w^2] - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r62, 0, r62, z3] - 5*G[0, -w]*G[r62, 0, w^(-2), w^2] + 
 20*G[0, w^2]*G[r62, 0, w^(-2), w^2] + 5*G[1, r7]*G[r62, 0, w^(-2), w^2] + 
 10*G[1, -w]*G[r62, 0, w^(-2), w^2] - 10*G[1, w^2]*G[r62, 0, w^(-2), w^2] - 
 15*G[r61, w^2]*G[r62, 0, w^(-2), w^2] - 
 15*G[r62, w^2]*G[r62, 0, w^(-2), w^2] + 
 (5*G[0, -w] - 20*G[0, w^2] - 5*G[1, r7] - 10*G[1, -w] + 10*G[1, w^2] + 
   15*G[r61, w^2] + 15*G[r62, w^2])*G[r62, 0, w^(-2), z3] + 
 11*G[0, -w]*G[r62, 0, -w^(-1), w^2] + 5*G[0, w^2]*G[r62, 0, -w^(-1), w^2] + 
 5*G[1, r7]*G[r62, 0, -w^(-1), w^2] - 22*G[1, -w]*G[r62, 0, -w^(-1), w^2] - 
 10*G[1, w^2]*G[r62, 0, -w^(-1), w^2] + 
 (-11*G[0, -w] - 5*G[0, w^2] - 5*G[1, r7] + 22*G[1, -w] + 10*G[1, w^2])*
  G[r62, 0, -w^(-1), z3] + 11*G[0, -w]*G[r62, 0, -w, w^2] + 
 5*G[0, w^2]*G[r62, 0, -w, w^2] + 5*G[1, r7]*G[r62, 0, -w, w^2] - 
 22*G[1, -w]*G[r62, 0, -w, w^2] - 10*G[1, w^2]*G[r62, 0, -w, w^2] + 
 (-11*G[0, -w] - 5*G[0, w^2] - 5*G[1, r7] + 22*G[1, -w] + 10*G[1, w^2])*
  G[r62, 0, -w, z3] - 5*G[0, -w]*G[r62, 0, w^2, w^2] + 
 4*G[0, w^2]*G[r62, 0, w^2, w^2] + 5*G[1, r7]*G[r62, 0, w^2, w^2] + 
 10*G[1, -w]*G[r62, 0, w^2, w^2] + (106*G[1, w^2]*G[r62, 0, w^2, w^2])/3 - 
 (G[r61, w^2]*G[r62, 0, w^2, w^2])/3 - (G[r62, w^2]*G[r62, 0, w^2, w^2])/3 - 
 (37*G[w^(-2), w^2]*G[r62, 0, w^2, w^2])/3 - 
 9*G[-w^(-1), w^2]*G[r62, 0, w^2, w^2] - 9*G[-w, w^2]*G[r62, 0, w^2, w^2] + 
 (5*G[0, -w] - 20*G[0, w^2] - 5*G[1, r7] - 10*G[1, -w] + 10*G[1, w^2] + 
   15*G[r61, w^2] + 15*G[r62, w^2])*G[r62, 0, w^2, z3] - 
 (248*G[0, w^2]*G[r62, 1, 0, w^2])/3 - (80*G[1, r7]*G[r62, 1, 0, w^2])/3 + 
 (416*G[1, w^2]*G[r62, 1, 0, w^2])/3 + (200*G[r61, w^2]*G[r62, 1, 0, w^2])/
  3 + (200*G[r62, w^2]*G[r62, 1, 0, w^2])/3 - 
 (112*G[w^(-2), w^2]*G[r62, 1, 0, w^2])/3 - 
 16*G[-w^(-1), w^2]*G[r62, 1, 0, w^2] - 16*G[-w, w^2]*G[r62, 1, 0, w^2] + 
 ((152*G[0, w^2])/3 + (80*G[1, r7])/3 - (160*G[1, w^2])/3 - 24*G[r61, w^2] - 
   24*G[r62, w^2])*G[r62, 1, 0, z3] + (352*G[0, w^2]*G[r62, 1, 1, w^2])/3 + 
 (128*G[1, r7]*G[r62, 1, 1, w^2])/3 - (512*G[1, w^2]*G[r62, 1, 1, w^2])/3 - 
 (256*G[r61, w^2]*G[r62, 1, 1, w^2])/3 - (256*G[r62, w^2]*G[r62, 1, 1, w^2])/
  3 + (112*G[w^(-2), w^2]*G[r62, 1, 1, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[r62, 1, 1, w^2] + 16*G[-w, w^2]*G[r62, 1, 1, w^2] + 
 ((-256*G[0, w^2])/3 - (128*G[1, r7])/3 + (256*G[1, w^2])/3 + 
   (128*G[r61, w^2])/3 + (128*G[r62, w^2])/3)*G[r62, 1, 1, z3] + 
 (176*G[0, w^2]*G[r62, 1, r61, w^2])/3 + (64*G[1, r7]*G[r62, 1, r61, w^2])/
  3 - (256*G[1, w^2]*G[r62, 1, r61, w^2])/3 - 
 (128*G[r61, w^2]*G[r62, 1, r61, w^2])/3 - 
 (128*G[r62, w^2]*G[r62, 1, r61, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[r62, 1, r61, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r62, 1, r61, w^2] + 8*G[-w, w^2]*G[r62, 1, r61, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r62, 1, r61, z3] + 
 (176*G[0, w^2]*G[r62, 1, r62, w^2])/3 + (64*G[1, r7]*G[r62, 1, r62, w^2])/
  3 - (256*G[1, w^2]*G[r62, 1, r62, w^2])/3 - 
 (128*G[r61, w^2]*G[r62, 1, r62, w^2])/3 - 
 (128*G[r62, w^2]*G[r62, 1, r62, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[r62, 1, r62, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r62, 1, r62, w^2] + 8*G[-w, w^2]*G[r62, 1, r62, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r62, 1, r62, z3] + 
 8*G[0, -w]*G[r62, 1, w^(-2), w^2] - (80*G[0, w^2]*G[r62, 1, w^(-2), w^2])/
  3 - 8*G[1, r7]*G[r62, 1, w^(-2), w^2] - 
 16*G[1, -w]*G[r62, 1, w^(-2), w^2] + 16*G[1, w^2]*G[r62, 1, w^(-2), w^2] + 
 (56*G[r61, w^2]*G[r62, 1, w^(-2), w^2])/3 + 
 (56*G[r62, w^2]*G[r62, 1, w^(-2), w^2])/3 + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[r62, 1, w^(-2), z3] - 
 8*G[0, -w]*G[r62, 1, -w^(-1), w^2] - 8*G[0, w^2]*G[r62, 1, -w^(-1), w^2] - 
 8*G[1, r7]*G[r62, 1, -w^(-1), w^2] + 16*G[1, -w]*G[r62, 1, -w^(-1), w^2] + 
 16*G[1, w^2]*G[r62, 1, -w^(-1), w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[r62, 1, -w^(-1), z3] - 8*G[0, -w]*G[r62, 1, -w, w^2] - 
 8*G[0, w^2]*G[r62, 1, -w, w^2] - 8*G[1, r7]*G[r62, 1, -w, w^2] + 
 16*G[1, -w]*G[r62, 1, -w, w^2] + 16*G[1, w^2]*G[r62, 1, -w, w^2] + 
 (8*G[0, -w] + 8*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2])*
  G[r62, 1, -w, z3] + 8*G[0, -w]*G[r62, 1, w^2, w^2] - 
 (44*G[0, w^2]*G[r62, 1, w^2, w^2])/3 - 8*G[1, r7]*G[r62, 1, w^2, w^2] - 
 16*G[1, -w]*G[r62, 1, w^2, w^2] - (64*G[1, w^2]*G[r62, 1, w^2, w^2])/3 + 
 8*G[r61, w^2]*G[r62, 1, w^2, w^2] + 8*G[r62, w^2]*G[r62, 1, w^2, w^2] + 
 (22*G[w^(-2), w^2]*G[r62, 1, w^2, w^2])/3 + 
 10*G[-w^(-1), w^2]*G[r62, 1, w^2, w^2] + 10*G[-w, w^2]*G[r62, 1, w^2, w^2] + 
 (-8*G[0, -w] + (80*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[r62, 1, w^2, z3] - 
 (124*G[0, w^2]*G[r62, r61, 0, w^2])/3 - (40*G[1, r7]*G[r62, r61, 0, w^2])/
  3 + (208*G[1, w^2]*G[r62, r61, 0, w^2])/3 + 
 (100*G[r61, w^2]*G[r62, r61, 0, w^2])/3 + 
 (100*G[r62, w^2]*G[r62, r61, 0, w^2])/3 - 
 (20*G[w^(-2), w^2]*G[r62, r61, 0, w^2])/3 - 
 20*G[-w^(-1), w^2]*G[r62, r61, 0, w^2] - 20*G[-w, w^2]*G[r62, r61, 0, w^2] + 
 ((76*G[0, w^2])/3 + (40*G[1, r7])/3 - (80*G[1, w^2])/3 - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r62, r61, 0, z3] + (176*G[0, w^2]*G[r62, r61, 1, w^2])/
  3 + (64*G[1, r7]*G[r62, r61, 1, w^2])/3 - 
 (256*G[1, w^2]*G[r62, r61, 1, w^2])/3 - 
 (128*G[r61, w^2]*G[r62, r61, 1, w^2])/3 - 
 (128*G[r62, w^2]*G[r62, r61, 1, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[r62, r61, 1, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r62, r61, 1, w^2] + 8*G[-w, w^2]*G[r62, r61, 1, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r62, r61, 1, z3] + 
 (88*G[0, w^2]*G[r62, r61, r61, w^2])/3 + (32*G[1, r7]*G[r62, r61, r61, w^2])/
  3 - (128*G[1, w^2]*G[r62, r61, r61, w^2])/3 - 
 (64*G[r61, w^2]*G[r62, r61, r61, w^2])/3 - 
 (64*G[r62, w^2]*G[r62, r61, r61, w^2])/3 - 
 (8*G[w^(-2), w^2]*G[r62, r61, r61, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[r62, r61, r61, w^2] + 
 16*G[-w, w^2]*G[r62, r61, r61, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r62, r61, r61, z3] + 
 (88*G[0, w^2]*G[r62, r61, r62, w^2])/3 + (32*G[1, r7]*G[r62, r61, r62, w^2])/
  3 - (128*G[1, w^2]*G[r62, r61, r62, w^2])/3 - 
 (64*G[r61, w^2]*G[r62, r61, r62, w^2])/3 - 
 (64*G[r62, w^2]*G[r62, r61, r62, w^2])/3 - 
 (8*G[w^(-2), w^2]*G[r62, r61, r62, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[r62, r61, r62, w^2] + 
 16*G[-w, w^2]*G[r62, r61, r62, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r62, r61, r62, z3] + 
 4*G[0, -w]*G[r62, r61, w^(-2), w^2] - 
 (40*G[0, w^2]*G[r62, r61, w^(-2), w^2])/3 - 
 4*G[1, r7]*G[r62, r61, w^(-2), w^2] - 8*G[1, -w]*G[r62, r61, w^(-2), w^2] + 
 8*G[1, w^2]*G[r62, r61, w^(-2), w^2] + 
 (28*G[r61, w^2]*G[r62, r61, w^(-2), w^2])/3 + 
 (28*G[r62, w^2]*G[r62, r61, w^(-2), w^2])/3 + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, r61, w^(-2), z3] - 
 4*G[0, -w]*G[r62, r61, -w^(-1), w^2] - 
 4*G[0, w^2]*G[r62, r61, -w^(-1), w^2] - 
 4*G[1, r7]*G[r62, r61, -w^(-1), w^2] + 
 8*G[1, -w]*G[r62, r61, -w^(-1), w^2] + 
 8*G[1, w^2]*G[r62, r61, -w^(-1), w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r62, r61, -w^(-1), z3] - 4*G[0, -w]*G[r62, r61, -w, w^2] - 
 4*G[0, w^2]*G[r62, r61, -w, w^2] - 4*G[1, r7]*G[r62, r61, -w, w^2] + 
 8*G[1, -w]*G[r62, r61, -w, w^2] + 8*G[1, w^2]*G[r62, r61, -w, w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r62, r61, -w, z3] + 4*G[0, -w]*G[r62, r61, w^2, w^2] - 
 (10*G[0, w^2]*G[r62, r61, w^2, w^2])/3 - 4*G[1, r7]*G[r62, r61, w^2, w^2] - 
 8*G[1, -w]*G[r62, r61, w^2, w^2] - (56*G[1, w^2]*G[r62, r61, w^2, w^2])/3 + 
 (26*G[w^(-2), w^2]*G[r62, r61, w^2, w^2])/3 + 
 4*G[-w^(-1), w^2]*G[r62, r61, w^2, w^2] + 
 4*G[-w, w^2]*G[r62, r61, w^2, w^2] + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, r61, w^2, z3] - 
 (124*G[0, w^2]*G[r62, r62, 0, w^2])/3 - (40*G[1, r7]*G[r62, r62, 0, w^2])/
  3 + (208*G[1, w^2]*G[r62, r62, 0, w^2])/3 + 
 (100*G[r61, w^2]*G[r62, r62, 0, w^2])/3 + 
 (100*G[r62, w^2]*G[r62, r62, 0, w^2])/3 - 
 (20*G[w^(-2), w^2]*G[r62, r62, 0, w^2])/3 - 
 20*G[-w^(-1), w^2]*G[r62, r62, 0, w^2] - 20*G[-w, w^2]*G[r62, r62, 0, w^2] + 
 ((76*G[0, w^2])/3 + (40*G[1, r7])/3 - (80*G[1, w^2])/3 - 12*G[r61, w^2] - 
   12*G[r62, w^2])*G[r62, r62, 0, z3] + (176*G[0, w^2]*G[r62, r62, 1, w^2])/
  3 + (64*G[1, r7]*G[r62, r62, 1, w^2])/3 - 
 (256*G[1, w^2]*G[r62, r62, 1, w^2])/3 - 
 (128*G[r61, w^2]*G[r62, r62, 1, w^2])/3 - 
 (128*G[r62, w^2]*G[r62, r62, 1, w^2])/3 + 
 (56*G[w^(-2), w^2]*G[r62, r62, 1, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[r62, r62, 1, w^2] + 8*G[-w, w^2]*G[r62, r62, 1, w^2] + 
 ((-128*G[0, w^2])/3 - (64*G[1, r7])/3 + (128*G[1, w^2])/3 + 
   (64*G[r61, w^2])/3 + (64*G[r62, w^2])/3)*G[r62, r62, 1, z3] + 
 (88*G[0, w^2]*G[r62, r62, r61, w^2])/3 + (32*G[1, r7]*G[r62, r62, r61, w^2])/
  3 - (128*G[1, w^2]*G[r62, r62, r61, w^2])/3 - 
 (64*G[r61, w^2]*G[r62, r62, r61, w^2])/3 - 
 (64*G[r62, w^2]*G[r62, r62, r61, w^2])/3 - 
 (8*G[w^(-2), w^2]*G[r62, r62, r61, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[r62, r62, r61, w^2] + 
 16*G[-w, w^2]*G[r62, r62, r61, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r62, r62, r61, z3] + 
 (88*G[0, w^2]*G[r62, r62, r62, w^2])/3 + (32*G[1, r7]*G[r62, r62, r62, w^2])/
  3 - (128*G[1, w^2]*G[r62, r62, r62, w^2])/3 - 
 (64*G[r61, w^2]*G[r62, r62, r62, w^2])/3 - 
 (64*G[r62, w^2]*G[r62, r62, r62, w^2])/3 - 
 (8*G[w^(-2), w^2]*G[r62, r62, r62, w^2])/3 + 
 16*G[-w^(-1), w^2]*G[r62, r62, r62, w^2] + 
 16*G[-w, w^2]*G[r62, r62, r62, w^2] + 
 ((-64*G[0, w^2])/3 - (32*G[1, r7])/3 + (64*G[1, w^2])/3 + 
   (32*G[r61, w^2])/3 + (32*G[r62, w^2])/3)*G[r62, r62, r62, z3] + 
 4*G[0, -w]*G[r62, r62, w^(-2), w^2] - 
 (40*G[0, w^2]*G[r62, r62, w^(-2), w^2])/3 - 
 4*G[1, r7]*G[r62, r62, w^(-2), w^2] - 8*G[1, -w]*G[r62, r62, w^(-2), w^2] + 
 8*G[1, w^2]*G[r62, r62, w^(-2), w^2] + 
 (28*G[r61, w^2]*G[r62, r62, w^(-2), w^2])/3 + 
 (28*G[r62, w^2]*G[r62, r62, w^(-2), w^2])/3 + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, r62, w^(-2), z3] - 
 4*G[0, -w]*G[r62, r62, -w^(-1), w^2] - 
 4*G[0, w^2]*G[r62, r62, -w^(-1), w^2] - 
 4*G[1, r7]*G[r62, r62, -w^(-1), w^2] + 
 8*G[1, -w]*G[r62, r62, -w^(-1), w^2] + 
 8*G[1, w^2]*G[r62, r62, -w^(-1), w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r62, r62, -w^(-1), z3] - 4*G[0, -w]*G[r62, r62, -w, w^2] - 
 4*G[0, w^2]*G[r62, r62, -w, w^2] - 4*G[1, r7]*G[r62, r62, -w, w^2] + 
 8*G[1, -w]*G[r62, r62, -w, w^2] + 8*G[1, w^2]*G[r62, r62, -w, w^2] + 
 (4*G[0, -w] + 4*G[0, w^2] + 4*G[1, r7] - 8*G[1, -w] - 8*G[1, w^2])*
  G[r62, r62, -w, z3] + 4*G[0, -w]*G[r62, r62, w^2, w^2] - 
 (10*G[0, w^2]*G[r62, r62, w^2, w^2])/3 - 4*G[1, r7]*G[r62, r62, w^2, w^2] - 
 8*G[1, -w]*G[r62, r62, w^2, w^2] - (56*G[1, w^2]*G[r62, r62, w^2, w^2])/3 + 
 (26*G[w^(-2), w^2]*G[r62, r62, w^2, w^2])/3 + 
 4*G[-w^(-1), w^2]*G[r62, r62, w^2, w^2] + 
 4*G[-w, w^2]*G[r62, r62, w^2, w^2] + 
 (-4*G[0, -w] + (40*G[0, w^2])/3 + 4*G[1, r7] + 8*G[1, -w] - 8*G[1, w^2] - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, r62, w^2, z3] - 
 G[0, -w]*G[r62, w^(-2), 0, w^2] + (79*G[0, w^2]*G[r62, w^(-2), 0, w^2])/3 + 
 (19*G[1, r7]*G[r62, w^(-2), 0, w^2])/3 + 2*G[1, -w]*G[r62, w^(-2), 0, w^2] - 
 (94*G[1, w^2]*G[r62, w^(-2), 0, w^2])/3 - 
 (61*G[r61, w^2]*G[r62, w^(-2), 0, w^2])/3 - 
 (61*G[r62, w^2]*G[r62, w^(-2), 0, w^2])/3 + 
 (8*G[w^(-2), w^2]*G[r62, w^(-2), 0, w^2])/3 + 
 7*G[-w^(-1), w^2]*G[r62, w^(-2), 0, w^2] + 
 7*G[-w, w^2]*G[r62, w^(-2), 0, w^2] + 
 (G[0, -w] - (52*G[0, w^2])/3 - (19*G[1, r7])/3 - 2*G[1, -w] + 
   (38*G[1, w^2])/3 + 11*G[r61, w^2] + 11*G[r62, w^2])*
  G[r62, w^(-2), 0, z3] + 8*G[0, -w]*G[r62, w^(-2), 1, w^2] - 
 (56*G[0, w^2]*G[r62, w^(-2), 1, w^2])/3 - 
 8*G[1, r7]*G[r62, w^(-2), 1, w^2] - 16*G[1, -w]*G[r62, w^(-2), 1, w^2] + 
 16*G[1, w^2]*G[r62, w^(-2), 1, w^2] + 
 (32*G[r61, w^2]*G[r62, w^(-2), 1, w^2])/3 + 
 (32*G[r62, w^2]*G[r62, w^(-2), 1, w^2])/3 + 
 (-8*G[0, -w] + (56*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (32*G[r61, w^2])/3 - (32*G[r62, w^2])/3)*G[r62, w^(-2), 1, z3] - 
 (71*G[0, w^2]*G[r62, w^(-2), r61, w^2])/3 - 
 (16*G[1, r7]*G[r62, w^(-2), r61, w^2])/3 + 
 (88*G[1, w^2]*G[r62, w^(-2), r61, w^2])/3 + 
 (56*G[r61, w^2]*G[r62, w^(-2), r61, w^2])/3 + 
 (56*G[r62, w^2]*G[r62, w^(-2), r61, w^2])/3 - 
 (8*G[w^(-2), w^2]*G[r62, w^(-2), r61, w^2])/3 - 
 7*G[-w^(-1), w^2]*G[r62, w^(-2), r61, w^2] - 
 7*G[-w, w^2]*G[r62, w^(-2), r61, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, w^(-2), r61, z3] - 
 (71*G[0, w^2]*G[r62, w^(-2), r62, w^2])/3 - 
 (16*G[1, r7]*G[r62, w^(-2), r62, w^2])/3 + 
 (88*G[1, w^2]*G[r62, w^(-2), r62, w^2])/3 + 
 (56*G[r61, w^2]*G[r62, w^(-2), r62, w^2])/3 + 
 (56*G[r62, w^2]*G[r62, w^(-2), r62, w^2])/3 - 
 (8*G[w^(-2), w^2]*G[r62, w^(-2), r62, w^2])/3 - 
 7*G[-w^(-1), w^2]*G[r62, w^(-2), r62, w^2] - 
 7*G[-w, w^2]*G[r62, w^(-2), r62, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, w^(-2), r62, z3] - 
 (3*G[0, -w]*G[r62, w^(-2), w^(-2), w^2])/2 + 
 (31*G[0, w^2]*G[r62, w^(-2), w^(-2), w^2])/6 + 
 (3*G[1, r7]*G[r62, w^(-2), w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r62, w^(-2), w^(-2), w^2] - 
 3*G[1, w^2]*G[r62, w^(-2), w^(-2), w^2] - 
 (11*G[r61, w^2]*G[r62, w^(-2), w^(-2), w^2])/3 - 
 (11*G[r62, w^2]*G[r62, w^(-2), w^(-2), w^2])/3 + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r62, w^(-2), w^(-2), z3] - (3*G[0, -w]*G[r62, w^(-2), -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r62, w^(-2), -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r62, w^(-2), -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r62, w^(-2), -w^(-1), w^2] - 
 3*G[1, w^2]*G[r62, w^(-2), -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, w^(-2), -w^(-1), z3] - 
 (3*G[0, -w]*G[r62, w^(-2), -w, w^2])/2 + 
 (3*G[0, w^2]*G[r62, w^(-2), -w, w^2])/2 + 
 (3*G[1, r7]*G[r62, w^(-2), -w, w^2])/2 + 
 3*G[1, -w]*G[r62, w^(-2), -w, w^2] - 3*G[1, w^2]*G[r62, w^(-2), -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, w^(-2), -w, z3] - 
 (3*G[0, -w]*G[r62, w^(-2), w^2, w^2])/2 + 
 (31*G[0, w^2]*G[r62, w^(-2), w^2, w^2])/6 + 
 (3*G[1, r7]*G[r62, w^(-2), w^2, w^2])/2 + 
 3*G[1, -w]*G[r62, w^(-2), w^2, w^2] - 3*G[1, w^2]*G[r62, w^(-2), w^2, w^2] - 
 (11*G[r61, w^2]*G[r62, w^(-2), w^2, w^2])/3 - 
 (11*G[r62, w^2]*G[r62, w^(-2), w^2, w^2])/3 + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r62, w^(-2), w^2, z3] + 7*G[0, -w]*G[r62, -w^(-1), 0, w^2] + 
 13*G[0, w^2]*G[r62, -w^(-1), 0, w^2] + 5*G[1, r7]*G[r62, -w^(-1), 0, w^2] - 
 14*G[1, -w]*G[r62, -w^(-1), 0, w^2] - 26*G[1, w^2]*G[r62, -w^(-1), 0, w^2] - 
 12*G[r61, w^2]*G[r62, -w^(-1), 0, w^2] - 
 12*G[r62, w^2]*G[r62, -w^(-1), 0, w^2] + 
 10*G[w^(-2), w^2]*G[r62, -w^(-1), 0, w^2] + 
 2*G[-w^(-1), w^2]*G[r62, -w^(-1), 0, w^2] + 
 2*G[-w, w^2]*G[r62, -w^(-1), 0, w^2] + 
 (-7*G[0, -w] - 9*G[0, w^2] - 5*G[1, r7] + 14*G[1, -w] + 10*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[r62, -w^(-1), 0, z3] - 
 8*G[0, -w]*G[r62, -w^(-1), 1, w^2] - 24*G[0, w^2]*G[r62, -w^(-1), 1, w^2] - 
 8*G[1, r7]*G[r62, -w^(-1), 1, w^2] + 16*G[1, -w]*G[r62, -w^(-1), 1, w^2] + 
 48*G[1, w^2]*G[r62, -w^(-1), 1, w^2] + 
 24*G[r61, w^2]*G[r62, -w^(-1), 1, w^2] + 
 24*G[r62, w^2]*G[r62, -w^(-1), 1, w^2] - 
 20*G[w^(-2), w^2]*G[r62, -w^(-1), 1, w^2] - 
 4*G[-w^(-1), w^2]*G[r62, -w^(-1), 1, w^2] - 
 4*G[-w, w^2]*G[r62, -w^(-1), 1, w^2] + 
 (8*G[0, -w] + 16*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2] - 
   8*G[r61, w^2] - 8*G[r62, w^2])*G[r62, -w^(-1), 1, z3] - 
 4*G[0, w^2]*G[r62, -w^(-1), r61, w^2] - 
 4*G[1, r7]*G[r62, -w^(-1), r61, w^2] + 
 8*G[1, w^2]*G[r62, -w^(-1), r61, w^2] + 
 (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*G[r62, -w^(-1), r61, z3] - 
 4*G[0, w^2]*G[r62, -w^(-1), r62, w^2] - 
 4*G[1, r7]*G[r62, -w^(-1), r62, w^2] + 
 8*G[1, w^2]*G[r62, -w^(-1), r62, w^2] + 
 (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*G[r62, -w^(-1), r62, z3] - 
 (3*G[0, -w]*G[r62, -w^(-1), w^(-2), w^2])/2 + 
 (3*G[0, w^2]*G[r62, -w^(-1), w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[r62, -w^(-1), w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r62, -w^(-1), w^(-2), w^2] - 
 3*G[1, w^2]*G[r62, -w^(-1), w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w^(-1), w^(-2), z3] - 
 (3*G[0, -w]*G[r62, -w^(-1), -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r62, -w^(-1), -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r62, -w^(-1), -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r62, -w^(-1), -w^(-1), w^2] - 
 3*G[1, w^2]*G[r62, -w^(-1), -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w^(-1), -w^(-1), z3] - 
 (3*G[0, -w]*G[r62, -w^(-1), -w, w^2])/2 + 
 (3*G[0, w^2]*G[r62, -w^(-1), -w, w^2])/2 + 
 (3*G[1, r7]*G[r62, -w^(-1), -w, w^2])/2 + 
 3*G[1, -w]*G[r62, -w^(-1), -w, w^2] - 3*G[1, w^2]*G[r62, -w^(-1), -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w^(-1), -w, z3] - 
 (3*G[0, -w]*G[r62, -w^(-1), w^2, w^2])/2 + 
 (3*G[0, w^2]*G[r62, -w^(-1), w^2, w^2])/2 + 
 (3*G[1, r7]*G[r62, -w^(-1), w^2, w^2])/2 + 
 3*G[1, -w]*G[r62, -w^(-1), w^2, w^2] - 
 3*G[1, w^2]*G[r62, -w^(-1), w^2, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w^(-1), w^2, z3] + 7*G[0, -w]*G[r62, -w, 0, w^2] + 
 13*G[0, w^2]*G[r62, -w, 0, w^2] + 5*G[1, r7]*G[r62, -w, 0, w^2] - 
 14*G[1, -w]*G[r62, -w, 0, w^2] - 26*G[1, w^2]*G[r62, -w, 0, w^2] - 
 12*G[r61, w^2]*G[r62, -w, 0, w^2] - 12*G[r62, w^2]*G[r62, -w, 0, w^2] + 
 10*G[w^(-2), w^2]*G[r62, -w, 0, w^2] + 2*G[-w^(-1), w^2]*
  G[r62, -w, 0, w^2] + 2*G[-w, w^2]*G[r62, -w, 0, w^2] + 
 (-7*G[0, -w] - 9*G[0, w^2] - 5*G[1, r7] + 14*G[1, -w] + 10*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[r62, -w, 0, z3] - 
 8*G[0, -w]*G[r62, -w, 1, w^2] - 24*G[0, w^2]*G[r62, -w, 1, w^2] - 
 8*G[1, r7]*G[r62, -w, 1, w^2] + 16*G[1, -w]*G[r62, -w, 1, w^2] + 
 48*G[1, w^2]*G[r62, -w, 1, w^2] + 24*G[r61, w^2]*G[r62, -w, 1, w^2] + 
 24*G[r62, w^2]*G[r62, -w, 1, w^2] - 20*G[w^(-2), w^2]*G[r62, -w, 1, w^2] - 
 4*G[-w^(-1), w^2]*G[r62, -w, 1, w^2] - 4*G[-w, w^2]*G[r62, -w, 1, w^2] + 
 (8*G[0, -w] + 16*G[0, w^2] + 8*G[1, r7] - 16*G[1, -w] - 16*G[1, w^2] - 
   8*G[r61, w^2] - 8*G[r62, w^2])*G[r62, -w, 1, z3] - 
 4*G[0, w^2]*G[r62, -w, r61, w^2] - 4*G[1, r7]*G[r62, -w, r61, w^2] + 
 8*G[1, w^2]*G[r62, -w, r61, w^2] + (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*
  G[r62, -w, r61, z3] - 4*G[0, w^2]*G[r62, -w, r62, w^2] - 
 4*G[1, r7]*G[r62, -w, r62, w^2] + 8*G[1, w^2]*G[r62, -w, r62, w^2] + 
 (4*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2])*G[r62, -w, r62, z3] - 
 (3*G[0, -w]*G[r62, -w, w^(-2), w^2])/2 + 
 (3*G[0, w^2]*G[r62, -w, w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[r62, -w, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r62, -w, w^(-2), w^2] - 3*G[1, w^2]*G[r62, -w, w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w, w^(-2), z3] - 
 (3*G[0, -w]*G[r62, -w, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r62, -w, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r62, -w, -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r62, -w, -w^(-1), w^2] - 3*G[1, w^2]*G[r62, -w, -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w, -w^(-1), z3] - (3*G[0, -w]*G[r62, -w, -w, w^2])/
  2 + (3*G[0, w^2]*G[r62, -w, -w, w^2])/2 + (3*G[1, r7]*G[r62, -w, -w, w^2])/
  2 + 3*G[1, -w]*G[r62, -w, -w, w^2] - 3*G[1, w^2]*G[r62, -w, -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w, -w, z3] - (3*G[0, -w]*G[r62, -w, w^2, w^2])/2 + 
 (3*G[0, w^2]*G[r62, -w, w^2, w^2])/2 + (3*G[1, r7]*G[r62, -w, w^2, w^2])/2 + 
 3*G[1, -w]*G[r62, -w, w^2, w^2] - 3*G[1, w^2]*G[r62, -w, w^2, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, -w, w^2, z3] - G[0, -w]*G[r62, w^2, 0, w^2] + 
 (31*G[0, w^2]*G[r62, w^2, 0, w^2])/3 + (19*G[1, r7]*G[r62, w^2, 0, w^2])/3 + 
 2*G[1, -w]*G[r62, w^2, 0, w^2] + 14*G[1, w^2]*G[r62, w^2, 0, w^2] - 
 (17*G[r61, w^2]*G[r62, w^2, 0, w^2])/3 - 
 (17*G[r62, w^2]*G[r62, w^2, 0, w^2])/3 - 
 (29*G[w^(-2), w^2]*G[r62, w^2, 0, w^2])/3 - 
 2*G[-w^(-1), w^2]*G[r62, w^2, 0, w^2] - 2*G[-w, w^2]*G[r62, w^2, 0, w^2] + 
 (G[0, -w] - (52*G[0, w^2])/3 - (19*G[1, r7])/3 - 2*G[1, -w] + 
   (38*G[1, w^2])/3 + 11*G[r61, w^2] + 11*G[r62, w^2])*G[r62, w^2, 0, z3] + 
 8*G[0, -w]*G[r62, w^2, 1, w^2] - (20*G[0, w^2]*G[r62, w^2, 1, w^2])/3 - 
 8*G[1, r7]*G[r62, w^2, 1, w^2] - 16*G[1, -w]*G[r62, w^2, 1, w^2] - 
 (64*G[1, w^2]*G[r62, w^2, 1, w^2])/3 + 
 (22*G[w^(-2), w^2]*G[r62, w^2, 1, w^2])/3 + 
 10*G[-w^(-1), w^2]*G[r62, w^2, 1, w^2] + 10*G[-w, w^2]*G[r62, w^2, 1, w^2] + 
 (-8*G[0, -w] + (56*G[0, w^2])/3 + 8*G[1, r7] + 16*G[1, -w] - 16*G[1, w^2] - 
   (32*G[r61, w^2])/3 - (32*G[r62, w^2])/3)*G[r62, w^2, 1, z3] - 
 (41*G[0, w^2]*G[r62, w^2, r61, w^2])/3 - (16*G[1, r7]*G[r62, w^2, r61, w^2])/
  3 + (8*G[1, w^2]*G[r62, w^2, r61, w^2])/3 + 
 (28*G[r61, w^2]*G[r62, w^2, r61, w^2])/3 + 
 (28*G[r62, w^2]*G[r62, w^2, r61, w^2])/3 + 
 6*G[w^(-2), w^2]*G[r62, w^2, r61, w^2] - 
 3*G[-w^(-1), w^2]*G[r62, w^2, r61, w^2] - 
 3*G[-w, w^2]*G[r62, w^2, r61, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, w^2, r61, z3] - 
 (41*G[0, w^2]*G[r62, w^2, r62, w^2])/3 - (16*G[1, r7]*G[r62, w^2, r62, w^2])/
  3 + (8*G[1, w^2]*G[r62, w^2, r62, w^2])/3 + 
 (28*G[r61, w^2]*G[r62, w^2, r62, w^2])/3 + 
 (28*G[r62, w^2]*G[r62, w^2, r62, w^2])/3 + 
 6*G[w^(-2), w^2]*G[r62, w^2, r62, w^2] - 
 3*G[-w^(-1), w^2]*G[r62, w^2, r62, w^2] - 
 3*G[-w, w^2]*G[r62, w^2, r62, w^2] + 
 ((44*G[0, w^2])/3 + (16*G[1, r7])/3 - (32*G[1, w^2])/3 - 
   (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*G[r62, w^2, r62, z3] - 
 (3*G[0, -w]*G[r62, w^2, w^(-2), w^2])/2 + 
 (31*G[0, w^2]*G[r62, w^2, w^(-2), w^2])/6 + 
 (3*G[1, r7]*G[r62, w^2, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[r62, w^2, w^(-2), w^2] - 3*G[1, w^2]*G[r62, w^2, w^(-2), w^2] - 
 (11*G[r61, w^2]*G[r62, w^2, w^(-2), w^2])/3 - 
 (11*G[r62, w^2]*G[r62, w^2, w^(-2), w^2])/3 + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r62, w^2, w^(-2), z3] - (3*G[0, -w]*G[r62, w^2, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[r62, w^2, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[r62, w^2, -w^(-1), w^2])/2 + 
 3*G[1, -w]*G[r62, w^2, -w^(-1), w^2] - 
 3*G[1, w^2]*G[r62, w^2, -w^(-1), w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, w^2, -w^(-1), z3] - (3*G[0, -w]*G[r62, w^2, -w, w^2])/
  2 + (3*G[0, w^2]*G[r62, w^2, -w, w^2])/2 + 
 (3*G[1, r7]*G[r62, w^2, -w, w^2])/2 + 3*G[1, -w]*G[r62, w^2, -w, w^2] - 
 3*G[1, w^2]*G[r62, w^2, -w, w^2] + 
 ((3*G[0, -w])/2 - (3*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2])*G[r62, w^2, -w, z3] - (3*G[0, -w]*G[r62, w^2, w^2, w^2])/2 + 
 (35*G[0, w^2]*G[r62, w^2, w^2, w^2])/3 + (3*G[1, r7]*G[r62, w^2, w^2, w^2])/
  2 + 3*G[1, -w]*G[r62, w^2, w^2, w^2] - (73*G[1, w^2]*G[r62, w^2, w^2, w^2])/
  3 - (22*G[r61, w^2]*G[r62, w^2, w^2, w^2])/3 - 
 (22*G[r62, w^2]*G[r62, w^2, w^2, w^2])/3 + 
 (29*G[w^(-2), w^2]*G[r62, w^2, w^2, w^2])/6 + 
 3*G[-w^(-1), w^2]*G[r62, w^2, w^2, w^2] + 
 3*G[-w, w^2]*G[r62, w^2, w^2, w^2] + 
 ((3*G[0, -w])/2 - (31*G[0, w^2])/6 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + (11*G[r61, w^2])/3 + (11*G[r62, w^2])/3)*
  G[r62, w^2, w^2, z3] + 6*G[0, -w]*G[w^(-2), 0, 0, w^2] - 
 (88*G[0, w^2]*G[w^(-2), 0, 0, w^2])/3 - (37*G[1, r7]*G[w^(-2), 0, 0, w^2])/
  3 - 12*G[1, -w]*G[w^(-2), 0, 0, w^2] + (196*G[1, w^2]*G[w^(-2), 0, 0, w^2])/
  3 + (107*G[r61, w^2]*G[w^(-2), 0, 0, w^2])/6 + 
 (107*G[r62, w^2]*G[w^(-2), 0, 0, w^2])/6 - 
 (67*G[w^(-2), w^2]*G[w^(-2), 0, 0, w^2])/6 - 
 13*G[-w^(-1), w^2]*G[w^(-2), 0, 0, w^2] - 
 7*G[-w, w^2]*G[w^(-2), 0, 0, w^2] + 
 (-6*G[0, -w] + (83*G[0, w^2])/6 + (37*G[1, r7])/3 + 12*G[1, -w] - 
   (74*G[1, w^2])/3 - (3*G[r61, w^2])/2 - (3*G[r62, w^2])/2)*
  G[w^(-2), 0, 0, z3] + (152*G[0, w^2]*G[w^(-2), 0, 1, w^2])/3 + 
 (56*G[1, r7]*G[w^(-2), 0, 1, w^2])/3 - (212*G[1, w^2]*G[w^(-2), 0, 1, w^2])/
  3 - (92*G[r61, w^2]*G[w^(-2), 0, 1, w^2])/3 - 
 (92*G[r62, w^2]*G[w^(-2), 0, 1, w^2])/3 + 
 (22*G[w^(-2), w^2]*G[w^(-2), 0, 1, w^2])/3 + 
 14*G[-w^(-1), w^2]*G[w^(-2), 0, 1, w^2] + 
 2*G[-w, w^2]*G[w^(-2), 0, 1, w^2] + 
 ((-116*G[0, w^2])/3 - (56*G[1, r7])/3 + (112*G[1, w^2])/3 + 20*G[r61, w^2] + 
   20*G[r62, w^2])*G[w^(-2), 0, 1, z3] + 
 (35*G[0, w^2]*G[w^(-2), 0, r61, w^2])/2 + 
 10*G[1, r7]*G[w^(-2), 0, r61, w^2] - 44*G[1, w^2]*G[w^(-2), 0, r61, w^2] - 
 9*G[r61, w^2]*G[w^(-2), 0, r61, w^2] - 
 9*G[r62, w^2]*G[w^(-2), 0, r61, w^2] + 
 (15*G[w^(-2), w^2]*G[w^(-2), 0, r61, w^2])/2 + 
 6*G[-w^(-1), w^2]*G[w^(-2), 0, r61, w^2] + 
 6*G[-w, w^2]*G[w^(-2), 0, r61, w^2] + 
 (-8*G[0, w^2] - 10*G[1, r7] + 20*G[1, w^2] - 2*G[r61, w^2] - 2*G[r62, w^2])*
  G[w^(-2), 0, r61, z3] + (35*G[0, w^2]*G[w^(-2), 0, r62, w^2])/2 + 
 10*G[1, r7]*G[w^(-2), 0, r62, w^2] - 44*G[1, w^2]*G[w^(-2), 0, r62, w^2] - 
 9*G[r61, w^2]*G[w^(-2), 0, r62, w^2] - 
 9*G[r62, w^2]*G[w^(-2), 0, r62, w^2] + 
 (15*G[w^(-2), w^2]*G[w^(-2), 0, r62, w^2])/2 + 
 6*G[-w^(-1), w^2]*G[w^(-2), 0, r62, w^2] + 
 6*G[-w, w^2]*G[w^(-2), 0, r62, w^2] + 
 (-8*G[0, w^2] - 10*G[1, r7] + 20*G[1, w^2] - 2*G[r61, w^2] - 2*G[r62, w^2])*
  G[w^(-2), 0, r62, z3] + (7*G[0, -w]*G[w^(-2), 0, w^(-2), w^2])/2 - 
 10*G[0, w^2]*G[w^(-2), 0, w^(-2), w^2] - 
 (7*G[1, r7]*G[w^(-2), 0, w^(-2), w^2])/2 - 
 7*G[1, -w]*G[w^(-2), 0, w^(-2), w^2] + 
 7*G[1, w^2]*G[w^(-2), 0, w^(-2), w^2] + 
 (13*G[r61, w^2]*G[w^(-2), 0, w^(-2), w^2])/2 + 
 (13*G[r62, w^2]*G[w^(-2), 0, w^(-2), w^2])/2 + 
 ((-7*G[0, -w])/2 + 10*G[0, w^2] + (7*G[1, r7])/2 + 7*G[1, -w] - 
   7*G[1, w^2] - (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*
  G[w^(-2), 0, w^(-2), z3] - (19*G[0, -w]*G[w^(-2), 0, -w^(-1), w^2])/2 - 
 (7*G[0, w^2]*G[w^(-2), 0, -w^(-1), w^2])/2 - 
 (7*G[1, r7]*G[w^(-2), 0, -w^(-1), w^2])/2 + 
 19*G[1, -w]*G[w^(-2), 0, -w^(-1), w^2] + 
 7*G[1, w^2]*G[w^(-2), 0, -w^(-1), w^2] + 
 ((19*G[0, -w])/2 + (7*G[0, w^2])/2 + (7*G[1, r7])/2 - 19*G[1, -w] - 
   7*G[1, w^2])*G[w^(-2), 0, -w^(-1), z3] - 
 (19*G[0, -w]*G[w^(-2), 0, -w, w^2])/2 - (7*G[0, w^2]*G[w^(-2), 0, -w, w^2])/
  2 - (7*G[1, r7]*G[w^(-2), 0, -w, w^2])/2 + 
 19*G[1, -w]*G[w^(-2), 0, -w, w^2] + 7*G[1, w^2]*G[w^(-2), 0, -w, w^2] + 
 ((19*G[0, -w])/2 + (7*G[0, w^2])/2 + (7*G[1, r7])/2 - 19*G[1, -w] - 
   7*G[1, w^2])*G[w^(-2), 0, -w, z3] + (7*G[0, -w]*G[w^(-2), 0, w^2, w^2])/
  2 - (7*G[0, w^2]*G[w^(-2), 0, w^2, w^2])/2 - 
 (7*G[1, r7]*G[w^(-2), 0, w^2, w^2])/2 - 7*G[1, -w]*G[w^(-2), 0, w^2, w^2] - 
 (43*G[1, w^2]*G[w^(-2), 0, w^2, w^2])/3 + 
 (17*G[r61, w^2]*G[w^(-2), 0, w^2, w^2])/6 + 
 (17*G[r62, w^2]*G[w^(-2), 0, w^2, w^2])/6 + 
 (29*G[w^(-2), w^2]*G[w^(-2), 0, w^2, w^2])/6 + 
 3*G[-w^(-1), w^2]*G[w^(-2), 0, w^2, w^2] + 
 3*G[-w, w^2]*G[w^(-2), 0, w^2, w^2] + 
 ((-7*G[0, -w])/2 + 10*G[0, w^2] + (7*G[1, r7])/2 + 7*G[1, -w] - 
   7*G[1, w^2] - (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*
  G[w^(-2), 0, w^2, z3] - 10*G[0, -w]*G[w^(-2), 1, 0, w^2] + 
 (152*G[0, w^2]*G[w^(-2), 1, 0, w^2])/3 + (56*G[1, r7]*G[w^(-2), 1, 0, w^2])/
  3 + 20*G[1, -w]*G[w^(-2), 1, 0, w^2] - (224*G[1, w^2]*G[w^(-2), 1, 0, w^2])/
  3 - (92*G[r61, w^2]*G[w^(-2), 1, 0, w^2])/3 - 
 (92*G[r62, w^2]*G[w^(-2), 1, 0, w^2])/3 + 
 (22*G[w^(-2), w^2]*G[w^(-2), 1, 0, w^2])/3 + 
 10*G[-w^(-1), w^2]*G[w^(-2), 1, 0, w^2] + 
 10*G[-w, w^2]*G[w^(-2), 1, 0, w^2] + 
 (10*G[0, -w] - (116*G[0, w^2])/3 - (56*G[1, r7])/3 - 20*G[1, -w] + 
   (112*G[1, w^2])/3 + 20*G[r61, w^2] + 20*G[r62, w^2])*G[w^(-2), 1, 0, z3] + 
 ((16*I)/3)*Pi*G[w^(-2), 1, 1, w^2] + 16*G[0, -w]*G[w^(-2), 1, 1, w^2] - 
 (16*G[0, w]*G[w^(-2), 1, 1, w^2])/3 - (160*G[0, w^2]*G[w^(-2), 1, 1, w^2])/
  3 - (64*G[1, r7]*G[w^(-2), 1, 1, w^2])/3 - 
 32*G[1, -w]*G[w^(-2), 1, 1, w^2] + (32*G[1, w]*G[w^(-2), 1, 1, w^2])/3 + 
 32*G[1, w^2]*G[w^(-2), 1, 1, w^2] + (112*G[r61, w^2]*G[w^(-2), 1, 1, w^2])/
  3 + (112*G[r62, w^2]*G[w^(-2), 1, 1, w^2])/3 + 
 (((-16*I)/3)*Pi - 16*G[0, -w] + (16*G[0, w])/3 + (160*G[0, w^2])/3 + 
   (64*G[1, r7])/3 + 32*G[1, -w] - (32*G[1, w])/3 - 32*G[1, w^2] - 
   (112*G[r61, w^2])/3 - (112*G[r62, w^2])/3)*G[w^(-2), 1, 1, z3] - 
 (148*G[0, w^2]*G[w^(-2), 1, r61, w^2])/3 - 
 (56*G[1, r7]*G[w^(-2), 1, r61, w^2])/3 + 
 (224*G[1, w^2]*G[w^(-2), 1, r61, w^2])/3 + 
 (88*G[r61, w^2]*G[w^(-2), 1, r61, w^2])/3 + 
 (88*G[r62, w^2]*G[w^(-2), 1, r61, w^2])/3 - 
 (22*G[w^(-2), w^2]*G[w^(-2), 1, r61, w^2])/3 - 
 10*G[-w^(-1), w^2]*G[w^(-2), 1, r61, w^2] - 
 10*G[-w, w^2]*G[w^(-2), 1, r61, w^2] + 
 ((112*G[0, w^2])/3 + (56*G[1, r7])/3 - (112*G[1, w^2])/3 - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[w^(-2), 1, r61, z3] - 
 (148*G[0, w^2]*G[w^(-2), 1, r62, w^2])/3 - 
 (56*G[1, r7]*G[w^(-2), 1, r62, w^2])/3 + 
 (224*G[1, w^2]*G[w^(-2), 1, r62, w^2])/3 + 
 (88*G[r61, w^2]*G[w^(-2), 1, r62, w^2])/3 + 
 (88*G[r62, w^2]*G[w^(-2), 1, r62, w^2])/3 - 
 (22*G[w^(-2), w^2]*G[w^(-2), 1, r62, w^2])/3 - 
 10*G[-w^(-1), w^2]*G[w^(-2), 1, r62, w^2] - 
 10*G[-w, w^2]*G[w^(-2), 1, r62, w^2] + 
 ((112*G[0, w^2])/3 + (56*G[1, r7])/3 - (112*G[1, w^2])/3 - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[w^(-2), 1, r62, z3] - 
 ((2*I)/3)*Pi*G[w^(-2), 1, w^(-2), w^2] - 
 2*G[0, -w]*G[w^(-2), 1, w^(-2), w^2] + (2*G[0, w]*G[w^(-2), 1, w^(-2), w^2])/
  3 + (58*G[0, w^2]*G[w^(-2), 1, w^(-2), w^2])/3 + 
 (8*G[1, r7]*G[w^(-2), 1, w^(-2), w^2])/3 + 
 4*G[1, -w]*G[w^(-2), 1, w^(-2), w^2] - (4*G[1, w]*G[w^(-2), 1, w^(-2), w^2])/
  3 - 4*G[1, w^2]*G[w^(-2), 1, w^(-2), w^2] - 
 (52*G[r61, w^2]*G[w^(-2), 1, w^(-2), w^2])/3 - 
 (52*G[r62, w^2]*G[w^(-2), 1, w^(-2), w^2])/3 + 
 (((2*I)/3)*Pi + 2*G[0, -w] - (2*G[0, w])/3 - (58*G[0, w^2])/3 - 
   (8*G[1, r7])/3 - 4*G[1, -w] + (4*G[1, w])/3 + 4*G[1, w^2] + 
   (52*G[r61, w^2])/3 + (52*G[r62, w^2])/3)*G[w^(-2), 1, w^(-2), z3] - 
 (2*I)*Pi*G[w^(-2), 1, -w^(-1), w^2] + 
 4*G[0, -w]*G[w^(-2), 1, -w^(-1), w^2] + 
 2*G[0, w]*G[w^(-2), 1, -w^(-1), w^2] + 
 6*G[0, w^2]*G[w^(-2), 1, -w^(-1), w^2] + 
 8*G[1, r7]*G[w^(-2), 1, -w^(-1), w^2] - 
 8*G[1, -w]*G[w^(-2), 1, -w^(-1), w^2] - 
 4*G[1, w]*G[w^(-2), 1, -w^(-1), w^2] - 
 12*G[1, w^2]*G[w^(-2), 1, -w^(-1), w^2] + 
 ((2*I)*Pi - 4*G[0, -w] - 2*G[0, w] - 6*G[0, w^2] - 8*G[1, r7] + 8*G[1, -w] + 
   4*G[1, w] + 12*G[1, w^2])*G[w^(-2), 1, -w^(-1), z3] - 
 (2*I)*Pi*G[w^(-2), 1, -w, w^2] + 4*G[0, -w]*G[w^(-2), 1, -w, w^2] + 
 2*G[0, w]*G[w^(-2), 1, -w, w^2] + 6*G[0, w^2]*G[w^(-2), 1, -w, w^2] + 
 8*G[1, r7]*G[w^(-2), 1, -w, w^2] - 8*G[1, -w]*G[w^(-2), 1, -w, w^2] - 
 4*G[1, w]*G[w^(-2), 1, -w, w^2] - 12*G[1, w^2]*G[w^(-2), 1, -w, w^2] + 
 ((2*I)*Pi - 4*G[0, -w] - 2*G[0, w] - 6*G[0, w^2] - 8*G[1, r7] + 8*G[1, -w] + 
   4*G[1, w] + 12*G[1, w^2])*G[w^(-2), 1, -w, z3] - 
 ((2*I)/3)*Pi*G[w^(-2), 1, w^2, w^2] - 2*G[0, -w]*G[w^(-2), 1, w^2, w^2] + 
 (2*G[0, w]*G[w^(-2), 1, w^2, w^2])/3 + (58*G[0, w^2]*G[w^(-2), 1, w^2, w^2])/
  3 + (8*G[1, r7]*G[w^(-2), 1, w^2, w^2])/3 + 
 4*G[1, -w]*G[w^(-2), 1, w^2, w^2] - (4*G[1, w]*G[w^(-2), 1, w^2, w^2])/3 - 
 4*G[1, w^2]*G[w^(-2), 1, w^2, w^2] - (52*G[r61, w^2]*G[w^(-2), 1, w^2, w^2])/
  3 - (52*G[r62, w^2]*G[w^(-2), 1, w^2, w^2])/3 + 
 (((2*I)/3)*Pi + 2*G[0, -w] - (2*G[0, w])/3 - (58*G[0, w^2])/3 - 
   (8*G[1, r7])/3 - 4*G[1, -w] + (4*G[1, w])/3 + 4*G[1, w^2] + 
   (52*G[r61, w^2])/3 + (52*G[r62, w^2])/3)*G[w^(-2), 1, w^2, z3] - 
 3*G[0, -w]*G[w^(-2), r61, 0, w^2] + (95*G[0, w^2]*G[w^(-2), r61, 0, w^2])/
  3 + (35*G[1, r7]*G[w^(-2), r61, 0, w^2])/3 + 
 6*G[1, -w]*G[w^(-2), r61, 0, w^2] - (206*G[1, w^2]*G[w^(-2), r61, 0, w^2])/
  3 - (56*G[r61, w^2]*G[w^(-2), r61, 0, w^2])/3 - 
 (56*G[r62, w^2]*G[w^(-2), r61, 0, w^2])/3 + 
 (37*G[w^(-2), w^2]*G[w^(-2), r61, 0, w^2])/3 + 
 9*G[-w^(-1), w^2]*G[w^(-2), r61, 0, w^2] + 
 9*G[-w, w^2]*G[w^(-2), r61, 0, w^2] + 
 (3*G[0, -w] - (47*G[0, w^2])/3 - (35*G[1, r7])/3 - 6*G[1, -w] + 
   (70*G[1, w^2])/3 + 4*G[r61, w^2] + 4*G[r62, w^2])*G[w^(-2), r61, 0, z3] - 
 (148*G[0, w^2]*G[w^(-2), r61, 1, w^2])/3 - 
 (56*G[1, r7]*G[w^(-2), r61, 1, w^2])/3 + 
 (224*G[1, w^2]*G[w^(-2), r61, 1, w^2])/3 + 
 (88*G[r61, w^2]*G[w^(-2), r61, 1, w^2])/3 + 
 (88*G[r62, w^2]*G[w^(-2), r61, 1, w^2])/3 - 
 (22*G[w^(-2), w^2]*G[w^(-2), r61, 1, w^2])/3 - 
 10*G[-w^(-1), w^2]*G[w^(-2), r61, 1, w^2] - 
 10*G[-w, w^2]*G[w^(-2), r61, 1, w^2] + 
 ((112*G[0, w^2])/3 + (56*G[1, r7])/3 - (112*G[1, w^2])/3 - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[w^(-2), r61, 1, z3] - 
 (50*G[0, w^2]*G[w^(-2), r61, r61, w^2])/3 - 
 (28*G[1, r7]*G[w^(-2), r61, r61, w^2])/3 + 
 (136*G[1, w^2]*G[w^(-2), r61, r61, w^2])/3 + 
 (20*G[r61, w^2]*G[w^(-2), r61, r61, w^2])/3 + 
 (20*G[r62, w^2]*G[w^(-2), r61, r61, w^2])/3 - 
 (26*G[w^(-2), w^2]*G[w^(-2), r61, r61, w^2])/3 - 
 4*G[-w^(-1), w^2]*G[w^(-2), r61, r61, w^2] - 
 4*G[-w, w^2]*G[w^(-2), r61, r61, w^2] + 
 ((20*G[0, w^2])/3 + (28*G[1, r7])/3 - (56*G[1, w^2])/3 + (8*G[r61, w^2])/3 + 
   (8*G[r62, w^2])/3)*G[w^(-2), r61, r61, z3] - 
 (50*G[0, w^2]*G[w^(-2), r61, r62, w^2])/3 - 
 (28*G[1, r7]*G[w^(-2), r61, r62, w^2])/3 + 
 (136*G[1, w^2]*G[w^(-2), r61, r62, w^2])/3 + 
 (20*G[r61, w^2]*G[w^(-2), r61, r62, w^2])/3 + 
 (20*G[r62, w^2]*G[w^(-2), r61, r62, w^2])/3 - 
 (26*G[w^(-2), w^2]*G[w^(-2), r61, r62, w^2])/3 - 
 4*G[-w^(-1), w^2]*G[w^(-2), r61, r62, w^2] - 
 4*G[-w, w^2]*G[w^(-2), r61, r62, w^2] + 
 ((20*G[0, w^2])/3 + (28*G[1, r7])/3 - (56*G[1, w^2])/3 + (8*G[r61, w^2])/3 + 
   (8*G[r62, w^2])/3)*G[w^(-2), r61, r62, z3] - 
 (7*G[0, -w]*G[w^(-2), r61, w^(-2), w^2])/2 + 
 (37*G[0, w^2]*G[w^(-2), r61, w^(-2), w^2])/6 + 
 (7*G[1, r7]*G[w^(-2), r61, w^(-2), w^2])/2 + 
 7*G[1, -w]*G[w^(-2), r61, w^(-2), w^2] - 
 7*G[1, w^2]*G[w^(-2), r61, w^(-2), w^2] - 
 (8*G[r61, w^2]*G[w^(-2), r61, w^(-2), w^2])/3 - 
 (8*G[r62, w^2]*G[w^(-2), r61, w^(-2), w^2])/3 + 
 ((7*G[0, -w])/2 - (37*G[0, w^2])/6 - (7*G[1, r7])/2 - 7*G[1, -w] + 
   7*G[1, w^2] + (8*G[r61, w^2])/3 + (8*G[r62, w^2])/3)*
  G[w^(-2), r61, w^(-2), z3] + (13*G[0, -w]*G[w^(-2), r61, -w^(-1), w^2])/2 + 
 (7*G[0, w^2]*G[w^(-2), r61, -w^(-1), w^2])/2 + 
 (7*G[1, r7]*G[w^(-2), r61, -w^(-1), w^2])/2 - 
 13*G[1, -w]*G[w^(-2), r61, -w^(-1), w^2] - 
 7*G[1, w^2]*G[w^(-2), r61, -w^(-1), w^2] + 
 ((-13*G[0, -w])/2 - (7*G[0, w^2])/2 - (7*G[1, r7])/2 + 13*G[1, -w] + 
   7*G[1, w^2])*G[w^(-2), r61, -w^(-1), z3] + 
 (13*G[0, -w]*G[w^(-2), r61, -w, w^2])/2 + 
 (7*G[0, w^2]*G[w^(-2), r61, -w, w^2])/2 + 
 (7*G[1, r7]*G[w^(-2), r61, -w, w^2])/2 - 
 13*G[1, -w]*G[w^(-2), r61, -w, w^2] - 7*G[1, w^2]*G[w^(-2), r61, -w, w^2] + 
 ((-13*G[0, -w])/2 - (7*G[0, w^2])/2 - (7*G[1, r7])/2 + 13*G[1, -w] + 
   7*G[1, w^2])*G[w^(-2), r61, -w, z3] - 
 (7*G[0, -w]*G[w^(-2), r61, w^2, w^2])/2 - 
 (G[0, w^2]*G[w^(-2), r61, w^2, w^2])/3 + 
 (7*G[1, r7]*G[w^(-2), r61, w^2, w^2])/2 + 
 7*G[1, -w]*G[w^(-2), r61, w^2, w^2] + 
 (43*G[1, w^2]*G[w^(-2), r61, w^2, w^2])/3 + 
 G[r61, w^2]*G[w^(-2), r61, w^2, w^2] + 
 G[r62, w^2]*G[w^(-2), r61, w^2, w^2] - 
 (29*G[w^(-2), w^2]*G[w^(-2), r61, w^2, w^2])/6 - 
 3*G[-w^(-1), w^2]*G[w^(-2), r61, w^2, w^2] - 
 3*G[-w, w^2]*G[w^(-2), r61, w^2, w^2] + 
 ((7*G[0, -w])/2 - (37*G[0, w^2])/6 - (7*G[1, r7])/2 - 7*G[1, -w] + 
   7*G[1, w^2] + (8*G[r61, w^2])/3 + (8*G[r62, w^2])/3)*
  G[w^(-2), r61, w^2, z3] - 3*G[0, -w]*G[w^(-2), r62, 0, w^2] + 
 (95*G[0, w^2]*G[w^(-2), r62, 0, w^2])/3 + 
 (35*G[1, r7]*G[w^(-2), r62, 0, w^2])/3 + 6*G[1, -w]*G[w^(-2), r62, 0, w^2] - 
 (206*G[1, w^2]*G[w^(-2), r62, 0, w^2])/3 - 
 (56*G[r61, w^2]*G[w^(-2), r62, 0, w^2])/3 - 
 (56*G[r62, w^2]*G[w^(-2), r62, 0, w^2])/3 + 
 (37*G[w^(-2), w^2]*G[w^(-2), r62, 0, w^2])/3 + 
 9*G[-w^(-1), w^2]*G[w^(-2), r62, 0, w^2] + 
 9*G[-w, w^2]*G[w^(-2), r62, 0, w^2] + 
 (3*G[0, -w] - (47*G[0, w^2])/3 - (35*G[1, r7])/3 - 6*G[1, -w] + 
   (70*G[1, w^2])/3 + 4*G[r61, w^2] + 4*G[r62, w^2])*G[w^(-2), r62, 0, z3] - 
 (148*G[0, w^2]*G[w^(-2), r62, 1, w^2])/3 - 
 (56*G[1, r7]*G[w^(-2), r62, 1, w^2])/3 + 
 (224*G[1, w^2]*G[w^(-2), r62, 1, w^2])/3 + 
 (88*G[r61, w^2]*G[w^(-2), r62, 1, w^2])/3 + 
 (88*G[r62, w^2]*G[w^(-2), r62, 1, w^2])/3 - 
 (22*G[w^(-2), w^2]*G[w^(-2), r62, 1, w^2])/3 - 
 10*G[-w^(-1), w^2]*G[w^(-2), r62, 1, w^2] - 
 10*G[-w, w^2]*G[w^(-2), r62, 1, w^2] + 
 ((112*G[0, w^2])/3 + (56*G[1, r7])/3 - (112*G[1, w^2])/3 - 
   (56*G[r61, w^2])/3 - (56*G[r62, w^2])/3)*G[w^(-2), r62, 1, z3] - 
 (50*G[0, w^2]*G[w^(-2), r62, r61, w^2])/3 - 
 (28*G[1, r7]*G[w^(-2), r62, r61, w^2])/3 + 
 (136*G[1, w^2]*G[w^(-2), r62, r61, w^2])/3 + 
 (20*G[r61, w^2]*G[w^(-2), r62, r61, w^2])/3 + 
 (20*G[r62, w^2]*G[w^(-2), r62, r61, w^2])/3 - 
 (26*G[w^(-2), w^2]*G[w^(-2), r62, r61, w^2])/3 - 
 4*G[-w^(-1), w^2]*G[w^(-2), r62, r61, w^2] - 
 4*G[-w, w^2]*G[w^(-2), r62, r61, w^2] + 
 ((20*G[0, w^2])/3 + (28*G[1, r7])/3 - (56*G[1, w^2])/3 + (8*G[r61, w^2])/3 + 
   (8*G[r62, w^2])/3)*G[w^(-2), r62, r61, z3] - 
 (50*G[0, w^2]*G[w^(-2), r62, r62, w^2])/3 - 
 (28*G[1, r7]*G[w^(-2), r62, r62, w^2])/3 + 
 (136*G[1, w^2]*G[w^(-2), r62, r62, w^2])/3 + 
 (20*G[r61, w^2]*G[w^(-2), r62, r62, w^2])/3 + 
 (20*G[r62, w^2]*G[w^(-2), r62, r62, w^2])/3 - 
 (26*G[w^(-2), w^2]*G[w^(-2), r62, r62, w^2])/3 - 
 4*G[-w^(-1), w^2]*G[w^(-2), r62, r62, w^2] - 
 4*G[-w, w^2]*G[w^(-2), r62, r62, w^2] + 
 ((20*G[0, w^2])/3 + (28*G[1, r7])/3 - (56*G[1, w^2])/3 + (8*G[r61, w^2])/3 + 
   (8*G[r62, w^2])/3)*G[w^(-2), r62, r62, z3] - 
 (7*G[0, -w]*G[w^(-2), r62, w^(-2), w^2])/2 + 
 (37*G[0, w^2]*G[w^(-2), r62, w^(-2), w^2])/6 + 
 (7*G[1, r7]*G[w^(-2), r62, w^(-2), w^2])/2 + 
 7*G[1, -w]*G[w^(-2), r62, w^(-2), w^2] - 
 7*G[1, w^2]*G[w^(-2), r62, w^(-2), w^2] - 
 (8*G[r61, w^2]*G[w^(-2), r62, w^(-2), w^2])/3 - 
 (8*G[r62, w^2]*G[w^(-2), r62, w^(-2), w^2])/3 + 
 ((7*G[0, -w])/2 - (37*G[0, w^2])/6 - (7*G[1, r7])/2 - 7*G[1, -w] + 
   7*G[1, w^2] + (8*G[r61, w^2])/3 + (8*G[r62, w^2])/3)*
  G[w^(-2), r62, w^(-2), z3] + (13*G[0, -w]*G[w^(-2), r62, -w^(-1), w^2])/2 + 
 (7*G[0, w^2]*G[w^(-2), r62, -w^(-1), w^2])/2 + 
 (7*G[1, r7]*G[w^(-2), r62, -w^(-1), w^2])/2 - 
 13*G[1, -w]*G[w^(-2), r62, -w^(-1), w^2] - 
 7*G[1, w^2]*G[w^(-2), r62, -w^(-1), w^2] + 
 ((-13*G[0, -w])/2 - (7*G[0, w^2])/2 - (7*G[1, r7])/2 + 13*G[1, -w] + 
   7*G[1, w^2])*G[w^(-2), r62, -w^(-1), z3] + 
 (13*G[0, -w]*G[w^(-2), r62, -w, w^2])/2 + 
 (7*G[0, w^2]*G[w^(-2), r62, -w, w^2])/2 + 
 (7*G[1, r7]*G[w^(-2), r62, -w, w^2])/2 - 
 13*G[1, -w]*G[w^(-2), r62, -w, w^2] - 7*G[1, w^2]*G[w^(-2), r62, -w, w^2] + 
 ((-13*G[0, -w])/2 - (7*G[0, w^2])/2 - (7*G[1, r7])/2 + 13*G[1, -w] + 
   7*G[1, w^2])*G[w^(-2), r62, -w, z3] - 
 (7*G[0, -w]*G[w^(-2), r62, w^2, w^2])/2 - 
 (G[0, w^2]*G[w^(-2), r62, w^2, w^2])/3 + 
 (7*G[1, r7]*G[w^(-2), r62, w^2, w^2])/2 + 
 7*G[1, -w]*G[w^(-2), r62, w^2, w^2] + 
 (43*G[1, w^2]*G[w^(-2), r62, w^2, w^2])/3 + 
 G[r61, w^2]*G[w^(-2), r62, w^2, w^2] + 
 G[r62, w^2]*G[w^(-2), r62, w^2, w^2] - 
 (29*G[w^(-2), w^2]*G[w^(-2), r62, w^2, w^2])/6 - 
 3*G[-w^(-1), w^2]*G[w^(-2), r62, w^2, w^2] - 
 3*G[-w, w^2]*G[w^(-2), r62, w^2, w^2] + 
 ((7*G[0, -w])/2 - (37*G[0, w^2])/6 - (7*G[1, r7])/2 - 7*G[1, -w] + 
   7*G[1, w^2] + (8*G[r61, w^2])/3 + (8*G[r62, w^2])/3)*
  G[w^(-2), r62, w^2, z3] - (53*G[0, w^2]*G[w^(-2), w^(-2), 0, w^2])/3 - 
 (11*G[1, r7]*G[w^(-2), w^(-2), 0, w^2])/3 + 
 (86*G[1, w^2]*G[w^(-2), w^(-2), 0, w^2])/3 + 
 (67*G[r61, w^2]*G[w^(-2), w^(-2), 0, w^2])/6 + 
 (67*G[r62, w^2]*G[w^(-2), w^(-2), 0, w^2])/6 - 
 (29*G[w^(-2), w^2]*G[w^(-2), w^(-2), 0, w^2])/6 - 
 3*G[-w^(-1), w^2]*G[w^(-2), w^(-2), 0, w^2] - 
 3*G[-w, w^2]*G[w^(-2), w^(-2), 0, w^2] + 
 ((67*G[0, w^2])/6 + (11*G[1, r7])/3 - (22*G[1, w^2])/3 - 
   (15*G[r61, w^2])/2 - (15*G[r62, w^2])/2)*G[w^(-2), w^(-2), 0, z3] - 
 ((4*I)/3)*Pi*G[w^(-2), w^(-2), 1, w^2] - 
 4*G[0, -w]*G[w^(-2), w^(-2), 1, w^2] + (4*G[0, w]*G[w^(-2), w^(-2), 1, w^2])/
  3 + (34*G[0, w^2]*G[w^(-2), w^(-2), 1, w^2])/3 + 
 (16*G[1, r7]*G[w^(-2), w^(-2), 1, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^(-2), 1, w^2] - (8*G[1, w]*G[w^(-2), w^(-2), 1, w^2])/
  3 - 8*G[1, w^2]*G[w^(-2), w^(-2), 1, w^2] - 
 (22*G[r61, w^2]*G[w^(-2), w^(-2), 1, w^2])/3 - 
 (22*G[r62, w^2]*G[w^(-2), w^(-2), 1, w^2])/3 + 
 (((4*I)/3)*Pi + 4*G[0, -w] - (4*G[0, w])/3 - (34*G[0, w^2])/3 - 
   (16*G[1, r7])/3 - 8*G[1, -w] + (8*G[1, w])/3 + 8*G[1, w^2] + 
   (22*G[r61, w^2])/3 + (22*G[r62, w^2])/3)*G[w^(-2), w^(-2), 1, z3] + 
 (113*G[0, w^2]*G[w^(-2), w^(-2), r61, w^2])/6 + 
 (11*G[1, r7]*G[w^(-2), w^(-2), r61, w^2])/3 - 
 (86*G[1, w^2]*G[w^(-2), w^(-2), r61, w^2])/3 - 
 (37*G[r61, w^2]*G[w^(-2), w^(-2), r61, w^2])/3 - 
 (37*G[r62, w^2]*G[w^(-2), w^(-2), r61, w^2])/3 + 
 (29*G[w^(-2), w^2]*G[w^(-2), w^(-2), r61, w^2])/6 + 
 3*G[-w^(-1), w^2]*G[w^(-2), w^(-2), r61, w^2] + 
 3*G[-w, w^2]*G[w^(-2), w^(-2), r61, w^2] + 
 ((-37*G[0, w^2])/3 - (11*G[1, r7])/3 + (22*G[1, w^2])/3 + 
   (26*G[r61, w^2])/3 + (26*G[r62, w^2])/3)*G[w^(-2), w^(-2), r61, z3] + 
 (113*G[0, w^2]*G[w^(-2), w^(-2), r62, w^2])/6 + 
 (11*G[1, r7]*G[w^(-2), w^(-2), r62, w^2])/3 - 
 (86*G[1, w^2]*G[w^(-2), w^(-2), r62, w^2])/3 - 
 (37*G[r61, w^2]*G[w^(-2), w^(-2), r62, w^2])/3 - 
 (37*G[r62, w^2]*G[w^(-2), w^(-2), r62, w^2])/3 + 
 (29*G[w^(-2), w^2]*G[w^(-2), w^(-2), r62, w^2])/6 + 
 3*G[-w^(-1), w^2]*G[w^(-2), w^(-2), r62, w^2] + 
 3*G[-w, w^2]*G[w^(-2), w^(-2), r62, w^2] + 
 ((-37*G[0, w^2])/3 - (11*G[1, r7])/3 + (22*G[1, w^2])/3 + 
   (26*G[r61, w^2])/3 + (26*G[r62, w^2])/3)*G[w^(-2), w^(-2), r62, z3] - 
 (29*G[0, w^2]*G[w^(-2), w^(-2), w^(-2), w^2])/6 + 
 (29*G[r61, w^2]*G[w^(-2), w^(-2), w^(-2), w^2])/6 + 
 (29*G[r62, w^2]*G[w^(-2), w^(-2), w^(-2), w^2])/6 + 
 ((29*G[0, w^2])/6 - (29*G[r61, w^2])/6 - (29*G[r62, w^2])/6)*
  G[w^(-2), w^(-2), w^(-2), z3] + ((2*I)/3)*Pi*G[w^(-2), w^(-2), -w^(-1), 
   w^2] + 2*G[0, -w]*G[w^(-2), w^(-2), -w^(-1), w^2] - 
 (2*G[0, w]*G[w^(-2), w^(-2), -w^(-1), w^2])/3 - 
 2*G[0, w^2]*G[w^(-2), w^(-2), -w^(-1), w^2] - 
 (8*G[1, r7]*G[w^(-2), w^(-2), -w^(-1), w^2])/3 - 
 4*G[1, -w]*G[w^(-2), w^(-2), -w^(-1), w^2] + 
 (4*G[1, w]*G[w^(-2), w^(-2), -w^(-1), w^2])/3 + 
 4*G[1, w^2]*G[w^(-2), w^(-2), -w^(-1), w^2] + 
 (((-2*I)/3)*Pi - 2*G[0, -w] + (2*G[0, w])/3 + 2*G[0, w^2] + (8*G[1, r7])/3 + 
   4*G[1, -w] - (4*G[1, w])/3 - 4*G[1, w^2])*G[w^(-2), w^(-2), -w^(-1), z3] + 
 ((2*I)/3)*Pi*G[w^(-2), w^(-2), -w, w^2] + 
 2*G[0, -w]*G[w^(-2), w^(-2), -w, w^2] - 
 (2*G[0, w]*G[w^(-2), w^(-2), -w, w^2])/3 - 
 2*G[0, w^2]*G[w^(-2), w^(-2), -w, w^2] - 
 (8*G[1, r7]*G[w^(-2), w^(-2), -w, w^2])/3 - 
 4*G[1, -w]*G[w^(-2), w^(-2), -w, w^2] + 
 (4*G[1, w]*G[w^(-2), w^(-2), -w, w^2])/3 + 
 4*G[1, w^2]*G[w^(-2), w^(-2), -w, w^2] + 
 (((-2*I)/3)*Pi - 2*G[0, -w] + (2*G[0, w])/3 + 2*G[0, w^2] + (8*G[1, r7])/3 + 
   4*G[1, -w] - (4*G[1, w])/3 - 4*G[1, w^2])*G[w^(-2), w^(-2), -w, z3] - 
 (29*G[0, w^2]*G[w^(-2), w^(-2), w^2, w^2])/6 + 
 (29*G[r61, w^2]*G[w^(-2), w^(-2), w^2, w^2])/6 + 
 (29*G[r62, w^2]*G[w^(-2), w^(-2), w^2, w^2])/6 + 
 ((29*G[0, w^2])/6 - (29*G[r61, w^2])/6 - (29*G[r62, w^2])/6)*
  G[w^(-2), w^(-2), w^2, z3] + 2*G[0, -w]*G[w^(-2), -w^(-1), 0, w^2] + 
 2*G[0, w]*G[w^(-2), -w^(-1), 0, w^2] - 
 10*G[0, w^2]*G[w^(-2), -w^(-1), 0, w^2] - 
 5*G[1, r7]*G[w^(-2), -w^(-1), 0, w^2] - 
 4*G[1, -w]*G[w^(-2), -w^(-1), 0, w^2] + 
 14*G[1, w^2]*G[w^(-2), -w^(-1), 0, w^2] + 
 5*G[r61, w^2]*G[w^(-2), -w^(-1), 0, w^2] + 
 5*G[r62, w^2]*G[w^(-2), -w^(-1), 0, w^2] + 
 4*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), 0, w^2] - 
 8*G[-w, w^2]*G[w^(-2), -w^(-1), 0, w^2] + 
 (-2*G[0, -w] - 2*G[0, w] + 10*G[0, w^2] + 5*G[1, r7] + 4*G[1, -w] - 
   10*G[1, w^2] - 5*G[r61, w^2] - 5*G[r62, w^2])*G[w^(-2), -w^(-1), 0, z3] - 
 ((4*I)/3)*Pi*G[w^(-2), -w^(-1), 1, w^2] - 
 4*G[0, -w]*G[w^(-2), -w^(-1), 1, w^2] + 
 (4*G[0, w]*G[w^(-2), -w^(-1), 1, w^2])/3 + 
 14*G[0, w^2]*G[w^(-2), -w^(-1), 1, w^2] + 
 (16*G[1, r7]*G[w^(-2), -w^(-1), 1, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), -w^(-1), 1, w^2] - 
 (8*G[1, w]*G[w^(-2), -w^(-1), 1, w^2])/3 - 
 16*G[1, w^2]*G[w^(-2), -w^(-1), 1, w^2] - 
 10*G[r61, w^2]*G[w^(-2), -w^(-1), 1, w^2] - 
 10*G[r62, w^2]*G[w^(-2), -w^(-1), 1, w^2] - 
 8*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), 1, w^2] + 
 16*G[-w, w^2]*G[w^(-2), -w^(-1), 1, w^2] + 
 (((4*I)/3)*Pi + 4*G[0, -w] - (4*G[0, w])/3 - 14*G[0, w^2] - 
   (16*G[1, r7])/3 - 8*G[1, -w] + (8*G[1, w])/3 + 8*G[1, w^2] + 
   10*G[r61, w^2] + 10*G[r62, w^2])*G[w^(-2), -w^(-1), 1, z3] + 
 5*G[0, w^2]*G[w^(-2), -w^(-1), r61, w^2] + 
 5*G[1, r7]*G[w^(-2), -w^(-1), r61, w^2] - 
 10*G[1, w^2]*G[w^(-2), -w^(-1), r61, w^2] + 
 (-5*G[0, w^2] - 5*G[1, r7] + 10*G[1, w^2])*G[w^(-2), -w^(-1), r61, z3] + 
 5*G[0, w^2]*G[w^(-2), -w^(-1), r62, w^2] + 
 5*G[1, r7]*G[w^(-2), -w^(-1), r62, w^2] - 
 10*G[1, w^2]*G[w^(-2), -w^(-1), r62, w^2] + 
 (-5*G[0, w^2] - 5*G[1, r7] + 10*G[1, w^2])*G[w^(-2), -w^(-1), r62, z3] + 
 (I/3)*Pi*G[w^(-2), -w^(-1), w^(-2), w^2] + 
 G[0, -w]*G[w^(-2), -w^(-1), w^(-2), w^2] - 
 (G[0, w]*G[w^(-2), -w^(-1), w^(-2), w^2])/3 - 
 G[0, w^2]*G[w^(-2), -w^(-1), w^(-2), w^2] - 
 (4*G[1, r7]*G[w^(-2), -w^(-1), w^(-2), w^2])/3 - 
 2*G[1, -w]*G[w^(-2), -w^(-1), w^(-2), w^2] + 
 (2*G[1, w]*G[w^(-2), -w^(-1), w^(-2), w^2])/3 + 
 2*G[1, w^2]*G[w^(-2), -w^(-1), w^(-2), w^2] + 
 ((-1/3*I)*Pi - G[0, -w] + G[0, w]/3 + G[0, w^2] + (4*G[1, r7])/3 + 
   2*G[1, -w] - (2*G[1, w])/3 - 2*G[1, w^2])*G[w^(-2), -w^(-1), w^(-2), z3] + 
 (I/3)*Pi*G[w^(-2), -w^(-1), -w^(-1), w^2] + 
 G[0, -w]*G[w^(-2), -w^(-1), -w^(-1), w^2] - 
 (G[0, w]*G[w^(-2), -w^(-1), -w^(-1), w^2])/3 - 
 G[0, w^2]*G[w^(-2), -w^(-1), -w^(-1), w^2] - 
 (4*G[1, r7]*G[w^(-2), -w^(-1), -w^(-1), w^2])/3 - 
 2*G[1, -w]*G[w^(-2), -w^(-1), -w^(-1), w^2] + 
 (2*G[1, w]*G[w^(-2), -w^(-1), -w^(-1), w^2])/3 + 
 2*G[1, w^2]*G[w^(-2), -w^(-1), -w^(-1), w^2] + 
 ((-1/3*I)*Pi - G[0, -w] + G[0, w]/3 + G[0, w^2] + (4*G[1, r7])/3 + 
   2*G[1, -w] - (2*G[1, w])/3 - 2*G[1, w^2])*G[w^(-2), -w^(-1), -w^(-1), 
   z3] + (I/3)*Pi*G[w^(-2), -w^(-1), -w, w^2] - 
 3*G[0, -w]*G[w^(-2), -w^(-1), -w, w^2] - 
 (G[0, w]*G[w^(-2), -w^(-1), -w, w^2])/3 - 
 G[0, w^2]*G[w^(-2), -w^(-1), -w, w^2] - 
 (4*G[1, r7]*G[w^(-2), -w^(-1), -w, w^2])/3 + 
 6*G[1, -w]*G[w^(-2), -w^(-1), -w, w^2] + 
 (2*G[1, w]*G[w^(-2), -w^(-1), -w, w^2])/3 + 
 2*G[1, w^2]*G[w^(-2), -w^(-1), -w, w^2] + 
 ((-1/3*I)*Pi + 3*G[0, -w] + G[0, w]/3 + G[0, w^2] + (4*G[1, r7])/3 - 
   6*G[1, -w] - (2*G[1, w])/3 - 2*G[1, w^2])*G[w^(-2), -w^(-1), -w, z3] + 
 (I/3)*Pi*G[w^(-2), -w^(-1), w^2, w^2] + 
 G[0, -w]*G[w^(-2), -w^(-1), w^2, w^2] - 
 (G[0, w]*G[w^(-2), -w^(-1), w^2, w^2])/3 - 
 G[0, w^2]*G[w^(-2), -w^(-1), w^2, w^2] - 
 (4*G[1, r7]*G[w^(-2), -w^(-1), w^2, w^2])/3 - 
 2*G[1, -w]*G[w^(-2), -w^(-1), w^2, w^2] + 
 (2*G[1, w]*G[w^(-2), -w^(-1), w^2, w^2])/3 + 
 2*G[1, w^2]*G[w^(-2), -w^(-1), w^2, w^2] + 
 ((-1/3*I)*Pi - G[0, -w] + G[0, w]/3 + G[0, w^2] + (4*G[1, r7])/3 + 
   2*G[1, -w] - (2*G[1, w])/3 - 2*G[1, w^2])*G[w^(-2), -w^(-1), w^2, z3] + 
 2*G[0, -w]*G[w^(-2), -w, 0, w^2] - 2*G[0, w]*G[w^(-2), -w, 0, w^2] - 
 10*G[0, w^2]*G[w^(-2), -w, 0, w^2] - 5*G[1, r7]*G[w^(-2), -w, 0, w^2] - 
 4*G[1, -w]*G[w^(-2), -w, 0, w^2] + 10*G[1, w^2]*G[w^(-2), -w, 0, w^2] + 
 5*G[r61, w^2]*G[w^(-2), -w, 0, w^2] + 5*G[r62, w^2]*G[w^(-2), -w, 0, w^2] + 
 (-2*G[0, -w] + 2*G[0, w] + 10*G[0, w^2] + 5*G[1, r7] + 4*G[1, -w] - 
   10*G[1, w^2] - 5*G[r61, w^2] - 5*G[r62, w^2])*G[w^(-2), -w, 0, z3] - 
 ((4*I)/3)*Pi*G[w^(-2), -w, 1, w^2] - 4*G[0, -w]*G[w^(-2), -w, 1, w^2] + 
 (4*G[0, w]*G[w^(-2), -w, 1, w^2])/3 + 14*G[0, w^2]*G[w^(-2), -w, 1, w^2] + 
 (16*G[1, r7]*G[w^(-2), -w, 1, w^2])/3 + 8*G[1, -w]*G[w^(-2), -w, 1, w^2] - 
 (8*G[1, w]*G[w^(-2), -w, 1, w^2])/3 - 8*G[1, w^2]*G[w^(-2), -w, 1, w^2] - 
 10*G[r61, w^2]*G[w^(-2), -w, 1, w^2] - 
 10*G[r62, w^2]*G[w^(-2), -w, 1, w^2] + 
 (((4*I)/3)*Pi + 4*G[0, -w] - (4*G[0, w])/3 - 14*G[0, w^2] - 
   (16*G[1, r7])/3 - 8*G[1, -w] + (8*G[1, w])/3 + 8*G[1, w^2] + 
   10*G[r61, w^2] + 10*G[r62, w^2])*G[w^(-2), -w, 1, z3] + 
 5*G[0, w^2]*G[w^(-2), -w, r61, w^2] + 5*G[1, r7]*G[w^(-2), -w, r61, w^2] - 
 10*G[1, w^2]*G[w^(-2), -w, r61, w^2] + 
 (-5*G[0, w^2] - 5*G[1, r7] + 10*G[1, w^2])*G[w^(-2), -w, r61, z3] + 
 5*G[0, w^2]*G[w^(-2), -w, r62, w^2] + 5*G[1, r7]*G[w^(-2), -w, r62, w^2] - 
 10*G[1, w^2]*G[w^(-2), -w, r62, w^2] + 
 (-5*G[0, w^2] - 5*G[1, r7] + 10*G[1, w^2])*G[w^(-2), -w, r62, z3] + 
 (I/3)*Pi*G[w^(-2), -w, w^(-2), w^2] + G[0, -w]*G[w^(-2), -w, w^(-2), w^2] - 
 (G[0, w]*G[w^(-2), -w, w^(-2), w^2])/3 - 
 G[0, w^2]*G[w^(-2), -w, w^(-2), w^2] - 
 (4*G[1, r7]*G[w^(-2), -w, w^(-2), w^2])/3 - 
 2*G[1, -w]*G[w^(-2), -w, w^(-2), w^2] + 
 (2*G[1, w]*G[w^(-2), -w, w^(-2), w^2])/3 + 
 2*G[1, w^2]*G[w^(-2), -w, w^(-2), w^2] + 
 ((-1/3*I)*Pi - G[0, -w] + G[0, w]/3 + G[0, w^2] + (4*G[1, r7])/3 + 
   2*G[1, -w] - (2*G[1, w])/3 - 2*G[1, w^2])*G[w^(-2), -w, w^(-2), z3] + 
 (I/3)*Pi*G[w^(-2), -w, -w^(-1), w^2] - 
 3*G[0, -w]*G[w^(-2), -w, -w^(-1), w^2] - 
 (G[0, w]*G[w^(-2), -w, -w^(-1), w^2])/3 - 
 G[0, w^2]*G[w^(-2), -w, -w^(-1), w^2] - 
 (4*G[1, r7]*G[w^(-2), -w, -w^(-1), w^2])/3 + 
 6*G[1, -w]*G[w^(-2), -w, -w^(-1), w^2] + 
 (2*G[1, w]*G[w^(-2), -w, -w^(-1), w^2])/3 + 
 2*G[1, w^2]*G[w^(-2), -w, -w^(-1), w^2] + 
 ((-1/3*I)*Pi + 3*G[0, -w] + G[0, w]/3 + G[0, w^2] + (4*G[1, r7])/3 - 
   6*G[1, -w] - (2*G[1, w])/3 - 2*G[1, w^2])*G[w^(-2), -w, -w^(-1), z3] + 
 (I/3)*Pi*G[w^(-2), -w, -w, w^2] + G[0, -w]*G[w^(-2), -w, -w, w^2] - 
 (G[0, w]*G[w^(-2), -w, -w, w^2])/3 - G[0, w^2]*G[w^(-2), -w, -w, w^2] - 
 (4*G[1, r7]*G[w^(-2), -w, -w, w^2])/3 - 2*G[1, -w]*G[w^(-2), -w, -w, w^2] + 
 (2*G[1, w]*G[w^(-2), -w, -w, w^2])/3 + 2*G[1, w^2]*G[w^(-2), -w, -w, w^2] + 
 ((-1/3*I)*Pi - G[0, -w] + G[0, w]/3 + G[0, w^2] + (4*G[1, r7])/3 + 
   2*G[1, -w] - (2*G[1, w])/3 - 2*G[1, w^2])*G[w^(-2), -w, -w, z3] + 
 (I/3)*Pi*G[w^(-2), -w, w^2, w^2] + G[0, -w]*G[w^(-2), -w, w^2, w^2] - 
 (G[0, w]*G[w^(-2), -w, w^2, w^2])/3 - G[0, w^2]*G[w^(-2), -w, w^2, w^2] - 
 (4*G[1, r7]*G[w^(-2), -w, w^2, w^2])/3 - 
 2*G[1, -w]*G[w^(-2), -w, w^2, w^2] + (2*G[1, w]*G[w^(-2), -w, w^2, w^2])/3 + 
 2*G[1, w^2]*G[w^(-2), -w, w^2, w^2] + 
 ((-1/3*I)*Pi - G[0, -w] + G[0, w]/3 + G[0, w^2] + (4*G[1, r7])/3 + 
   2*G[1, -w] - (2*G[1, w])/3 - 2*G[1, w^2])*G[w^(-2), -w, w^2, z3] - 
 (67*G[0, w^2]*G[w^(-2), w^2, 0, w^2])/6 - 
 (11*G[1, r7]*G[w^(-2), w^2, 0, w^2])/3 + 
 (22*G[1, w^2]*G[w^(-2), w^2, 0, w^2])/3 + 
 (15*G[r61, w^2]*G[w^(-2), w^2, 0, w^2])/2 + 
 (15*G[r62, w^2]*G[w^(-2), w^2, 0, w^2])/2 + 
 ((67*G[0, w^2])/6 + (11*G[1, r7])/3 - (22*G[1, w^2])/3 - 
   (15*G[r61, w^2])/2 - (15*G[r62, w^2])/2)*G[w^(-2), w^2, 0, z3] - 
 ((4*I)/3)*Pi*G[w^(-2), w^2, 1, w^2] - 4*G[0, -w]*G[w^(-2), w^2, 1, w^2] + 
 (4*G[0, w]*G[w^(-2), w^2, 1, w^2])/3 + (34*G[0, w^2]*G[w^(-2), w^2, 1, w^2])/
  3 + (16*G[1, r7]*G[w^(-2), w^2, 1, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2, 1, w^2] - (8*G[1, w]*G[w^(-2), w^2, 1, w^2])/3 - 
 8*G[1, w^2]*G[w^(-2), w^2, 1, w^2] - (22*G[r61, w^2]*G[w^(-2), w^2, 1, w^2])/
  3 - (22*G[r62, w^2]*G[w^(-2), w^2, 1, w^2])/3 + 
 (((4*I)/3)*Pi + 4*G[0, -w] - (4*G[0, w])/3 - (34*G[0, w^2])/3 - 
   (16*G[1, r7])/3 - 8*G[1, -w] + (8*G[1, w])/3 + 8*G[1, w^2] + 
   (22*G[r61, w^2])/3 + (22*G[r62, w^2])/3)*G[w^(-2), w^2, 1, z3] + 
 (37*G[0, w^2]*G[w^(-2), w^2, r61, w^2])/3 + 
 (11*G[1, r7]*G[w^(-2), w^2, r61, w^2])/3 - 
 (22*G[1, w^2]*G[w^(-2), w^2, r61, w^2])/3 - 
 (26*G[r61, w^2]*G[w^(-2), w^2, r61, w^2])/3 - 
 (26*G[r62, w^2]*G[w^(-2), w^2, r61, w^2])/3 + 
 ((-37*G[0, w^2])/3 - (11*G[1, r7])/3 + (22*G[1, w^2])/3 + 
   (26*G[r61, w^2])/3 + (26*G[r62, w^2])/3)*G[w^(-2), w^2, r61, z3] + 
 (37*G[0, w^2]*G[w^(-2), w^2, r62, w^2])/3 + 
 (11*G[1, r7]*G[w^(-2), w^2, r62, w^2])/3 - 
 (22*G[1, w^2]*G[w^(-2), w^2, r62, w^2])/3 - 
 (26*G[r61, w^2]*G[w^(-2), w^2, r62, w^2])/3 - 
 (26*G[r62, w^2]*G[w^(-2), w^2, r62, w^2])/3 + 
 ((-37*G[0, w^2])/3 - (11*G[1, r7])/3 + (22*G[1, w^2])/3 + 
   (26*G[r61, w^2])/3 + (26*G[r62, w^2])/3)*G[w^(-2), w^2, r62, z3] - 
 (29*G[0, w^2]*G[w^(-2), w^2, w^(-2), w^2])/6 + 
 (29*G[r61, w^2]*G[w^(-2), w^2, w^(-2), w^2])/6 + 
 (29*G[r62, w^2]*G[w^(-2), w^2, w^(-2), w^2])/6 + 
 ((29*G[0, w^2])/6 - (29*G[r61, w^2])/6 - (29*G[r62, w^2])/6)*
  G[w^(-2), w^2, w^(-2), z3] + ((2*I)/3)*Pi*G[w^(-2), w^2, -w^(-1), w^2] + 
 2*G[0, -w]*G[w^(-2), w^2, -w^(-1), w^2] - 
 (2*G[0, w]*G[w^(-2), w^2, -w^(-1), w^2])/3 - 
 2*G[0, w^2]*G[w^(-2), w^2, -w^(-1), w^2] - 
 (8*G[1, r7]*G[w^(-2), w^2, -w^(-1), w^2])/3 - 
 4*G[1, -w]*G[w^(-2), w^2, -w^(-1), w^2] + 
 (4*G[1, w]*G[w^(-2), w^2, -w^(-1), w^2])/3 + 
 4*G[1, w^2]*G[w^(-2), w^2, -w^(-1), w^2] + 
 (((-2*I)/3)*Pi - 2*G[0, -w] + (2*G[0, w])/3 + 2*G[0, w^2] + (8*G[1, r7])/3 + 
   4*G[1, -w] - (4*G[1, w])/3 - 4*G[1, w^2])*G[w^(-2), w^2, -w^(-1), z3] + 
 ((2*I)/3)*Pi*G[w^(-2), w^2, -w, w^2] + 2*G[0, -w]*G[w^(-2), w^2, -w, w^2] - 
 (2*G[0, w]*G[w^(-2), w^2, -w, w^2])/3 - 
 2*G[0, w^2]*G[w^(-2), w^2, -w, w^2] - (8*G[1, r7]*G[w^(-2), w^2, -w, w^2])/
  3 - 4*G[1, -w]*G[w^(-2), w^2, -w, w^2] + 
 (4*G[1, w]*G[w^(-2), w^2, -w, w^2])/3 + 
 4*G[1, w^2]*G[w^(-2), w^2, -w, w^2] + 
 (((-2*I)/3)*Pi - 2*G[0, -w] + (2*G[0, w])/3 + 2*G[0, w^2] + (8*G[1, r7])/3 + 
   4*G[1, -w] - (4*G[1, w])/3 - 4*G[1, w^2])*G[w^(-2), w^2, -w, z3] - 
 (29*G[0, w^2]*G[w^(-2), w^2, w^2, w^2])/6 + 
 (29*G[r61, w^2]*G[w^(-2), w^2, w^2, w^2])/6 + 
 (29*G[r62, w^2]*G[w^(-2), w^2, w^2, w^2])/6 + 
 ((29*G[0, w^2])/6 - (29*G[r61, w^2])/6 - (29*G[r62, w^2])/6)*
  G[w^(-2), w^2, w^2, z3] - 6*G[0, w]*G[-w^(-1), -1, 0, w^2] + 
 6*G[0, w]*G[-w^(-1), -1, 0, z3] - 6*G[0, -w]*G[-w^(-1), -1, -w^(-1), w^2] + 
 12*G[1, -w]*G[-w^(-1), -1, -w^(-1), w^2] + (6*G[0, -w] - 12*G[1, -w])*
  G[-w^(-1), -1, -w^(-1), z3] + 6*G[0, -w]*G[-w^(-1), -1, -w, w^2] - 
 12*G[1, -w]*G[-w^(-1), -1, -w, w^2] + (-6*G[0, -w] + 12*G[1, -w])*
  G[-w^(-1), -1, -w, z3] - 8*G[1, w^2]*G[-w^(-1), 0, 0, -w] + 
 4*G[-w^(-1), w^2]*G[-w^(-1), 0, 0, -w] + 4*G[-w, w^2]*G[-w^(-1), 0, 0, -w] + 
 G[0, -w]*G[-w^(-1), 0, 0, w^2] - 23*G[0, w^2]*G[-w^(-1), 0, 0, w^2] - 
 3*G[1, r7]*G[-w^(-1), 0, 0, w^2] - 2*G[1, -w]*G[-w^(-1), 0, 0, w^2] + 
 36*G[1, w^2]*G[-w^(-1), 0, 0, w^2] + 24*G[r61, w^2]*G[-w^(-1), 0, 0, w^2] + 
 24*G[r62, w^2]*G[-w^(-1), 0, 0, w^2] - 
 8*G[w^(-2), w^2]*G[-w^(-1), 0, 0, w^2] - 
 5*G[-w^(-1), w^2]*G[-w^(-1), 0, 0, w^2] - 
 17*G[-w, w^2]*G[-w^(-1), 0, 0, w^2] + 
 (-G[0, -w] + 11*G[0, w^2] + 3*G[1, r7] + 2*G[1, -w] - 6*G[1, w^2] - 
   8*G[r61, w^2] - 8*G[r62, w^2])*G[-w^(-1), 0, 0, z3] + 
 16*G[1, w^2]*G[-w^(-1), 0, 1, -w] - 8*G[-w^(-1), w^2]*G[-w^(-1), 0, 1, -w] - 
 8*G[-w, w^2]*G[-w^(-1), 0, 1, -w] - 8*G[0, -w]*G[-w^(-1), 0, 1, w^2] + 
 32*G[0, w^2]*G[-w^(-1), 0, 1, w^2] + 8*G[1, r7]*G[-w^(-1), 0, 1, w^2] + 
 16*G[1, -w]*G[-w^(-1), 0, 1, w^2] - 60*G[1, w^2]*G[-w^(-1), 0, 1, w^2] - 
 28*G[r61, w^2]*G[-w^(-1), 0, 1, w^2] - 
 28*G[r62, w^2]*G[-w^(-1), 0, 1, w^2] + 
 6*G[w^(-2), w^2]*G[-w^(-1), 0, 1, w^2] + 
 8*G[-w^(-1), w^2]*G[-w^(-1), 0, 1, w^2] + 
 32*G[-w, w^2]*G[-w^(-1), 0, 1, w^2] + 
 (8*G[0, -w] - 12*G[0, w^2] - 8*G[1, r7] - 16*G[1, -w] + 16*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w^(-1), 0, 1, z3] + 
 20*G[0, w^2]*G[-w^(-1), 0, r61, w^2] + 2*G[1, r7]*G[-w^(-1), 0, r61, w^2] - 
 12*G[1, w^2]*G[-w^(-1), 0, r61, w^2] - 
 20*G[r61, w^2]*G[-w^(-1), 0, r61, w^2] - 
 20*G[r62, w^2]*G[-w^(-1), 0, r61, w^2] + 
 5*G[w^(-2), w^2]*G[-w^(-1), 0, r61, w^2] + 
 G[-w^(-1), w^2]*G[-w^(-1), 0, r61, w^2] + 
 G[-w, w^2]*G[-w^(-1), 0, r61, w^2] + 
 (-18*G[0, w^2] - 2*G[1, r7] + 4*G[1, w^2] + 16*G[r61, w^2] + 16*G[r62, w^2])*
  G[-w^(-1), 0, r61, z3] + 20*G[0, w^2]*G[-w^(-1), 0, r62, w^2] + 
 2*G[1, r7]*G[-w^(-1), 0, r62, w^2] - 12*G[1, w^2]*G[-w^(-1), 0, r62, w^2] - 
 20*G[r61, w^2]*G[-w^(-1), 0, r62, w^2] - 
 20*G[r62, w^2]*G[-w^(-1), 0, r62, w^2] + 
 5*G[w^(-2), w^2]*G[-w^(-1), 0, r62, w^2] + 
 G[-w^(-1), w^2]*G[-w^(-1), 0, r62, w^2] + 
 G[-w, w^2]*G[-w^(-1), 0, r62, w^2] + 
 (-18*G[0, w^2] - 2*G[1, r7] + 4*G[1, w^2] + 16*G[r61, w^2] + 16*G[r62, w^2])*
  G[-w^(-1), 0, r62, z3] + (3*G[0, -w]*G[-w^(-1), 0, w^(-2), w^2])/2 - 
 (23*G[0, w^2]*G[-w^(-1), 0, w^(-2), w^2])/2 - 
 (3*G[1, r7]*G[-w^(-1), 0, w^(-2), w^2])/2 - 
 3*G[1, -w]*G[-w^(-1), 0, w^(-2), w^2] + 
 3*G[1, w^2]*G[-w^(-1), 0, w^(-2), w^2] + 
 10*G[r61, w^2]*G[-w^(-1), 0, w^(-2), w^2] + 
 10*G[r62, w^2]*G[-w^(-1), 0, w^(-2), w^2] + 
 ((-3*G[0, -w])/2 + (23*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2] - 10*G[r61, w^2] - 10*G[r62, w^2])*G[-w^(-1), 0, w^(-2), z3] + 
 (3*G[0, -w]*G[-w^(-1), 0, -w^(-1), w^2])/2 - 
 (3*G[0, w^2]*G[-w^(-1), 0, -w^(-1), w^2])/2 - 
 (3*G[1, r7]*G[-w^(-1), 0, -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[-w^(-1), 0, -w^(-1), w^2] + 
 3*G[1, w^2]*G[-w^(-1), 0, -w^(-1), w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[-w^(-1), 0, -w^(-1), z3] + 
 (3*G[0, -w]*G[-w^(-1), 0, -w, w^2])/2 - (3*G[0, w^2]*G[-w^(-1), 0, -w, w^2])/
  2 - (3*G[1, r7]*G[-w^(-1), 0, -w, w^2])/2 - 
 3*G[1, -w]*G[-w^(-1), 0, -w, w^2] + 3*G[1, w^2]*G[-w^(-1), 0, -w, w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[-w^(-1), 0, -w, z3] + (3*G[0, -w]*G[-w^(-1), 0, w^2, w^2])/
  2 - (23*G[0, w^2]*G[-w^(-1), 0, w^2, w^2])/2 - 
 (3*G[1, r7]*G[-w^(-1), 0, w^2, w^2])/2 - 
 3*G[1, -w]*G[-w^(-1), 0, w^2, w^2] + 3*G[1, w^2]*G[-w^(-1), 0, w^2, w^2] + 
 10*G[r61, w^2]*G[-w^(-1), 0, w^2, w^2] + 
 10*G[r62, w^2]*G[-w^(-1), 0, w^2, w^2] + 
 ((-3*G[0, -w])/2 + (23*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2] - 10*G[r61, w^2] - 10*G[r62, w^2])*G[-w^(-1), 0, w^2, z3] + 
 16*G[1, w^2]*G[-w^(-1), 1, 0, -w] - 8*G[-w^(-1), w^2]*G[-w^(-1), 1, 0, -w] - 
 8*G[-w, w^2]*G[-w^(-1), 1, 0, -w] - 4*G[0, w]*G[-w^(-1), 1, 0, w^2] + 
 32*G[0, w^2]*G[-w^(-1), 1, 0, w^2] + 8*G[1, r7]*G[-w^(-1), 1, 0, w^2] - 
 64*G[1, w^2]*G[-w^(-1), 1, 0, w^2] - 28*G[r61, w^2]*G[-w^(-1), 1, 0, w^2] - 
 28*G[r62, w^2]*G[-w^(-1), 1, 0, w^2] + 10*G[w^(-2), w^2]*
  G[-w^(-1), 1, 0, w^2] + 10*G[-w^(-1), w^2]*G[-w^(-1), 1, 0, w^2] + 
 26*G[-w, w^2]*G[-w^(-1), 1, 0, w^2] + 
 (4*G[0, w] - 12*G[0, w^2] - 8*G[1, r7] + 16*G[1, w^2] + 4*G[r61, w^2] + 
   4*G[r62, w^2])*G[-w^(-1), 1, 0, z3] - 32*G[1, w^2]*G[-w^(-1), 1, 1, -w] + 
 16*G[-w^(-1), w^2]*G[-w^(-1), 1, 1, -w] + 
 16*G[-w, w^2]*G[-w^(-1), 1, 1, -w] + ((16*I)/3)*Pi*G[-w^(-1), 1, 1, w^2] + 
 16*G[0, -w]*G[-w^(-1), 1, 1, w^2] - (16*G[0, w]*G[-w^(-1), 1, 1, w^2])/3 - 
 64*G[0, w^2]*G[-w^(-1), 1, 1, w^2] - (64*G[1, r7]*G[-w^(-1), 1, 1, w^2])/3 - 
 32*G[1, -w]*G[-w^(-1), 1, 1, w^2] + (32*G[1, w]*G[-w^(-1), 1, 1, w^2])/3 + 
 96*G[1, w^2]*G[-w^(-1), 1, 1, w^2] + 48*G[r61, w^2]*G[-w^(-1), 1, 1, w^2] + 
 48*G[r62, w^2]*G[-w^(-1), 1, 1, w^2] - 16*G[-w^(-1), w^2]*
  G[-w^(-1), 1, 1, w^2] - 48*G[-w, w^2]*G[-w^(-1), 1, 1, w^2] + 
 (((-16*I)/3)*Pi - 16*G[0, -w] + (16*G[0, w])/3 + 32*G[0, w^2] + 
   (64*G[1, r7])/3 + 32*G[1, -w] - (32*G[1, w])/3 - 32*G[1, w^2] - 
   16*G[r61, w^2] - 16*G[r62, w^2])*G[-w^(-1), 1, 1, z3] - 
 20*G[0, w^2]*G[-w^(-1), 1, r61, w^2] - 8*G[1, r7]*G[-w^(-1), 1, r61, w^2] + 
 32*G[1, w^2]*G[-w^(-1), 1, r61, w^2] + 
 16*G[r61, w^2]*G[-w^(-1), 1, r61, w^2] + 
 16*G[r62, w^2]*G[-w^(-1), 1, r61, w^2] - 
 10*G[w^(-2), w^2]*G[-w^(-1), 1, r61, w^2] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), 1, r61, w^2] - 
 2*G[-w, w^2]*G[-w^(-1), 1, r61, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w^(-1), 1, r61, z3] - 20*G[0, w^2]*G[-w^(-1), 1, r62, w^2] - 
 8*G[1, r7]*G[-w^(-1), 1, r62, w^2] + 32*G[1, w^2]*G[-w^(-1), 1, r62, w^2] + 
 16*G[r61, w^2]*G[-w^(-1), 1, r62, w^2] + 
 16*G[r62, w^2]*G[-w^(-1), 1, r62, w^2] - 
 10*G[w^(-2), w^2]*G[-w^(-1), 1, r62, w^2] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), 1, r62, w^2] - 
 2*G[-w, w^2]*G[-w^(-1), 1, r62, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w^(-1), 1, r62, z3] - ((2*I)/3)*Pi*G[-w^(-1), 1, w^(-2), w^2] - 
 2*G[0, -w]*G[-w^(-1), 1, w^(-2), w^2] + 
 (2*G[0, w]*G[-w^(-1), 1, w^(-2), w^2])/3 + 
 14*G[0, w^2]*G[-w^(-1), 1, w^(-2), w^2] + 
 (8*G[1, r7]*G[-w^(-1), 1, w^(-2), w^2])/3 + 
 4*G[1, -w]*G[-w^(-1), 1, w^(-2), w^2] - 
 (4*G[1, w]*G[-w^(-1), 1, w^(-2), w^2])/3 - 
 4*G[1, w^2]*G[-w^(-1), 1, w^(-2), w^2] - 
 12*G[r61, w^2]*G[-w^(-1), 1, w^(-2), w^2] - 
 12*G[r62, w^2]*G[-w^(-1), 1, w^(-2), w^2] + 
 (((2*I)/3)*Pi + 2*G[0, -w] - (2*G[0, w])/3 - 14*G[0, w^2] - (8*G[1, r7])/3 - 
   4*G[1, -w] + (4*G[1, w])/3 + 4*G[1, w^2] + 12*G[r61, w^2] + 
   12*G[r62, w^2])*G[-w^(-1), 1, w^(-2), z3] - 
 (2*I)*Pi*G[-w^(-1), 1, -w^(-1), w^2] - 
 10*G[0, -w]*G[-w^(-1), 1, -w^(-1), w^2] + 
 2*G[0, w]*G[-w^(-1), 1, -w^(-1), w^2] + 
 6*G[0, w^2]*G[-w^(-1), 1, -w^(-1), w^2] + 
 8*G[1, r7]*G[-w^(-1), 1, -w^(-1), w^2] + 
 20*G[1, -w]*G[-w^(-1), 1, -w^(-1), w^2] - 
 4*G[1, w]*G[-w^(-1), 1, -w^(-1), w^2] - 
 12*G[1, w^2]*G[-w^(-1), 1, -w^(-1), w^2] + 
 ((2*I)*Pi + 10*G[0, -w] - 2*G[0, w] - 6*G[0, w^2] - 8*G[1, r7] - 
   20*G[1, -w] + 4*G[1, w] + 12*G[1, w^2])*G[-w^(-1), 1, -w^(-1), z3] - 
 (2*I)*Pi*G[-w^(-1), 1, -w, w^2] - 2*G[0, -w]*G[-w^(-1), 1, -w, w^2] + 
 2*G[0, w]*G[-w^(-1), 1, -w, w^2] + 6*G[0, w^2]*G[-w^(-1), 1, -w, w^2] + 
 8*G[1, r7]*G[-w^(-1), 1, -w, w^2] + 4*G[1, -w]*G[-w^(-1), 1, -w, w^2] - 
 4*G[1, w]*G[-w^(-1), 1, -w, w^2] - 12*G[1, w^2]*G[-w^(-1), 1, -w, w^2] + 
 ((2*I)*Pi + 2*G[0, -w] - 2*G[0, w] - 6*G[0, w^2] - 8*G[1, r7] - 4*G[1, -w] + 
   4*G[1, w] + 12*G[1, w^2])*G[-w^(-1), 1, -w, z3] - 
 ((2*I)/3)*Pi*G[-w^(-1), 1, w^2, w^2] - 2*G[0, -w]*G[-w^(-1), 1, w^2, w^2] + 
 (2*G[0, w]*G[-w^(-1), 1, w^2, w^2])/3 + 
 14*G[0, w^2]*G[-w^(-1), 1, w^2, w^2] + (8*G[1, r7]*G[-w^(-1), 1, w^2, w^2])/
  3 + 4*G[1, -w]*G[-w^(-1), 1, w^2, w^2] - 
 (4*G[1, w]*G[-w^(-1), 1, w^2, w^2])/3 - 
 4*G[1, w^2]*G[-w^(-1), 1, w^2, w^2] - 
 12*G[r61, w^2]*G[-w^(-1), 1, w^2, w^2] - 
 12*G[r62, w^2]*G[-w^(-1), 1, w^2, w^2] + 
 (((2*I)/3)*Pi + 2*G[0, -w] - (2*G[0, w])/3 - 14*G[0, w^2] - (8*G[1, r7])/3 - 
   4*G[1, -w] + (4*G[1, w])/3 + 4*G[1, w^2] + 12*G[r61, w^2] + 
   12*G[r62, w^2])*G[-w^(-1), 1, w^2, z3] + 
 2*G[0, -w]*G[-w^(-1), r51, 0, w^2] - 4*G[1, -w]*G[-w^(-1), r51, 0, w^2] + 
 (-2*G[0, -w] + 4*G[1, -w])*G[-w^(-1), r51, 0, z3] - 
 2*G[0, -w]*G[-w^(-1), r51, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w^(-1), r51, -w^(-1), w^2] + (2*G[0, -w] - 4*G[1, -w])*
  G[-w^(-1), r51, -w^(-1), z3] - 2*G[0, -w]*G[-w^(-1), r51, -w, w^2] + 
 4*G[1, -w]*G[-w^(-1), r51, -w, w^2] + (2*G[0, -w] - 4*G[1, -w])*
  G[-w^(-1), r51, -w, z3] + 2*G[0, -w]*G[-w^(-1), r52, 0, w^2] - 
 4*G[1, -w]*G[-w^(-1), r52, 0, w^2] + (-2*G[0, -w] + 4*G[1, -w])*
  G[-w^(-1), r52, 0, z3] - 2*G[0, -w]*G[-w^(-1), r52, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w^(-1), r52, -w^(-1), w^2] + (2*G[0, -w] - 4*G[1, -w])*
  G[-w^(-1), r52, -w^(-1), z3] - 2*G[0, -w]*G[-w^(-1), r52, -w, w^2] + 
 4*G[1, -w]*G[-w^(-1), r52, -w, w^2] + (2*G[0, -w] - 4*G[1, -w])*
  G[-w^(-1), r52, -w, z3] + G[0, -w]*G[-w^(-1), r61, 0, w^2] + 
 20*G[0, w^2]*G[-w^(-1), r61, 0, w^2] + 5*G[1, r7]*G[-w^(-1), r61, 0, w^2] - 
 2*G[1, -w]*G[-w^(-1), r61, 0, w^2] - 18*G[1, w^2]*G[-w^(-1), r61, 0, w^2] - 
 17*G[r61, w^2]*G[-w^(-1), r61, 0, w^2] - 
 17*G[r62, w^2]*G[-w^(-1), r61, 0, w^2] + 
 5*G[w^(-2), w^2]*G[-w^(-1), r61, 0, w^2] + 
 G[-w^(-1), w^2]*G[-w^(-1), r61, 0, w^2] + 
 G[-w, w^2]*G[-w^(-1), r61, 0, w^2] + 
 (-G[0, -w] - 18*G[0, w^2] - 5*G[1, r7] + 2*G[1, -w] + 10*G[1, w^2] + 
   13*G[r61, w^2] + 13*G[r62, w^2])*G[-w^(-1), r61, 0, z3] - 
 20*G[0, w^2]*G[-w^(-1), r61, 1, w^2] - 8*G[1, r7]*G[-w^(-1), r61, 1, w^2] + 
 32*G[1, w^2]*G[-w^(-1), r61, 1, w^2] + 
 16*G[r61, w^2]*G[-w^(-1), r61, 1, w^2] + 
 16*G[r62, w^2]*G[-w^(-1), r61, 1, w^2] - 
 10*G[w^(-2), w^2]*G[-w^(-1), r61, 1, w^2] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), r61, 1, w^2] - 
 2*G[-w, w^2]*G[-w^(-1), r61, 1, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w^(-1), r61, 1, z3] - 20*G[0, w^2]*G[-w^(-1), r61, r61, w^2] - 
 4*G[1, r7]*G[-w^(-1), r61, r61, w^2] + 
 8*G[1, w^2]*G[-w^(-1), r61, r61, w^2] + 
 16*G[r61, w^2]*G[-w^(-1), r61, r61, w^2] + 
 16*G[r62, w^2]*G[-w^(-1), r61, r61, w^2] + 
 (20*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 16*G[r61, w^2] - 16*G[r62, w^2])*
  G[-w^(-1), r61, r61, z3] - 20*G[0, w^2]*G[-w^(-1), r61, r62, w^2] - 
 4*G[1, r7]*G[-w^(-1), r61, r62, w^2] + 
 8*G[1, w^2]*G[-w^(-1), r61, r62, w^2] + 
 16*G[r61, w^2]*G[-w^(-1), r61, r62, w^2] + 
 16*G[r62, w^2]*G[-w^(-1), r61, r62, w^2] + 
 (20*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 16*G[r61, w^2] - 16*G[r62, w^2])*
  G[-w^(-1), r61, r62, z3] - (3*G[0, -w]*G[-w^(-1), r61, w^(-2), w^2])/2 + 
 (17*G[0, w^2]*G[-w^(-1), r61, w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r61, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), r61, w^(-2), w^2] - 
 3*G[1, w^2]*G[-w^(-1), r61, w^(-2), w^2] - 
 7*G[r61, w^2]*G[-w^(-1), r61, w^(-2), w^2] - 
 7*G[r62, w^2]*G[-w^(-1), r61, w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (17*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 7*G[r61, w^2] + 7*G[r62, w^2])*G[-w^(-1), r61, w^(-2), z3] + 
 (G[0, -w]*G[-w^(-1), r61, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[-w^(-1), r61, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r61, -w^(-1), w^2])/2 - 
 G[1, -w]*G[-w^(-1), r61, -w^(-1), w^2] - 
 3*G[1, w^2]*G[-w^(-1), r61, -w^(-1), w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w^(-1), r61, -w^(-1), z3] + (G[0, -w]*G[-w^(-1), r61, -w, w^2])/2 + 
 (3*G[0, w^2]*G[-w^(-1), r61, -w, w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r61, -w, w^2])/2 - 
 G[1, -w]*G[-w^(-1), r61, -w, w^2] - 3*G[1, w^2]*G[-w^(-1), r61, -w, w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w^(-1), r61, -w, z3] - (3*G[0, -w]*G[-w^(-1), r61, w^2, w^2])/2 + 
 (17*G[0, w^2]*G[-w^(-1), r61, w^2, w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r61, w^2, w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), r61, w^2, w^2] - 
 3*G[1, w^2]*G[-w^(-1), r61, w^2, w^2] - 
 7*G[r61, w^2]*G[-w^(-1), r61, w^2, w^2] - 
 7*G[r62, w^2]*G[-w^(-1), r61, w^2, w^2] + 
 ((3*G[0, -w])/2 - (17*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 7*G[r61, w^2] + 7*G[r62, w^2])*G[-w^(-1), r61, w^2, z3] + 
 G[0, -w]*G[-w^(-1), r62, 0, w^2] + 20*G[0, w^2]*G[-w^(-1), r62, 0, w^2] + 
 5*G[1, r7]*G[-w^(-1), r62, 0, w^2] - 2*G[1, -w]*G[-w^(-1), r62, 0, w^2] - 
 18*G[1, w^2]*G[-w^(-1), r62, 0, w^2] - 
 17*G[r61, w^2]*G[-w^(-1), r62, 0, w^2] - 
 17*G[r62, w^2]*G[-w^(-1), r62, 0, w^2] + 
 5*G[w^(-2), w^2]*G[-w^(-1), r62, 0, w^2] + 
 G[-w^(-1), w^2]*G[-w^(-1), r62, 0, w^2] + 
 G[-w, w^2]*G[-w^(-1), r62, 0, w^2] + 
 (-G[0, -w] - 18*G[0, w^2] - 5*G[1, r7] + 2*G[1, -w] + 10*G[1, w^2] + 
   13*G[r61, w^2] + 13*G[r62, w^2])*G[-w^(-1), r62, 0, z3] - 
 20*G[0, w^2]*G[-w^(-1), r62, 1, w^2] - 8*G[1, r7]*G[-w^(-1), r62, 1, w^2] + 
 32*G[1, w^2]*G[-w^(-1), r62, 1, w^2] + 
 16*G[r61, w^2]*G[-w^(-1), r62, 1, w^2] + 
 16*G[r62, w^2]*G[-w^(-1), r62, 1, w^2] - 
 10*G[w^(-2), w^2]*G[-w^(-1), r62, 1, w^2] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), r62, 1, w^2] - 
 2*G[-w, w^2]*G[-w^(-1), r62, 1, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w^(-1), r62, 1, z3] - 20*G[0, w^2]*G[-w^(-1), r62, r61, w^2] - 
 4*G[1, r7]*G[-w^(-1), r62, r61, w^2] + 
 8*G[1, w^2]*G[-w^(-1), r62, r61, w^2] + 
 16*G[r61, w^2]*G[-w^(-1), r62, r61, w^2] + 
 16*G[r62, w^2]*G[-w^(-1), r62, r61, w^2] + 
 (20*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 16*G[r61, w^2] - 16*G[r62, w^2])*
  G[-w^(-1), r62, r61, z3] - 20*G[0, w^2]*G[-w^(-1), r62, r62, w^2] - 
 4*G[1, r7]*G[-w^(-1), r62, r62, w^2] + 
 8*G[1, w^2]*G[-w^(-1), r62, r62, w^2] + 
 16*G[r61, w^2]*G[-w^(-1), r62, r62, w^2] + 
 16*G[r62, w^2]*G[-w^(-1), r62, r62, w^2] + 
 (20*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 16*G[r61, w^2] - 16*G[r62, w^2])*
  G[-w^(-1), r62, r62, z3] - (3*G[0, -w]*G[-w^(-1), r62, w^(-2), w^2])/2 + 
 (17*G[0, w^2]*G[-w^(-1), r62, w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r62, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), r62, w^(-2), w^2] - 
 3*G[1, w^2]*G[-w^(-1), r62, w^(-2), w^2] - 
 7*G[r61, w^2]*G[-w^(-1), r62, w^(-2), w^2] - 
 7*G[r62, w^2]*G[-w^(-1), r62, w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (17*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 7*G[r61, w^2] + 7*G[r62, w^2])*G[-w^(-1), r62, w^(-2), z3] + 
 (G[0, -w]*G[-w^(-1), r62, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[-w^(-1), r62, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r62, -w^(-1), w^2])/2 - 
 G[1, -w]*G[-w^(-1), r62, -w^(-1), w^2] - 
 3*G[1, w^2]*G[-w^(-1), r62, -w^(-1), w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w^(-1), r62, -w^(-1), z3] + (G[0, -w]*G[-w^(-1), r62, -w, w^2])/2 + 
 (3*G[0, w^2]*G[-w^(-1), r62, -w, w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r62, -w, w^2])/2 - 
 G[1, -w]*G[-w^(-1), r62, -w, w^2] - 3*G[1, w^2]*G[-w^(-1), r62, -w, w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w^(-1), r62, -w, z3] - (3*G[0, -w]*G[-w^(-1), r62, w^2, w^2])/2 + 
 (17*G[0, w^2]*G[-w^(-1), r62, w^2, w^2])/2 + 
 (3*G[1, r7]*G[-w^(-1), r62, w^2, w^2])/2 + 
 3*G[1, -w]*G[-w^(-1), r62, w^2, w^2] - 
 3*G[1, w^2]*G[-w^(-1), r62, w^2, w^2] - 
 7*G[r61, w^2]*G[-w^(-1), r62, w^2, w^2] - 
 7*G[r62, w^2]*G[-w^(-1), r62, w^2, w^2] + 
 ((3*G[0, -w])/2 - (17*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 7*G[r61, w^2] + 7*G[r62, w^2])*G[-w^(-1), r62, w^2, z3] - 
 (5*G[0, -w]*G[-w^(-1), w^(-2), 0, w^2])/2 + 
 2*G[0, w]*G[-w^(-1), w^(-2), 0, w^2] - 
 (21*G[0, w^2]*G[-w^(-1), w^(-2), 0, w^2])/2 - 
 (9*G[1, r7]*G[-w^(-1), w^(-2), 0, w^2])/2 + 
 5*G[1, -w]*G[-w^(-1), w^(-2), 0, w^2] + 
 9*G[1, w^2]*G[-w^(-1), w^(-2), 0, w^2] + 
 6*G[r61, w^2]*G[-w^(-1), w^(-2), 0, w^2] + 
 6*G[r62, w^2]*G[-w^(-1), w^(-2), 0, w^2] + 
 ((5*G[0, -w])/2 - 2*G[0, w] + (21*G[0, w^2])/2 + (9*G[1, r7])/2 - 
   5*G[1, -w] - 9*G[1, w^2] - 6*G[r61, w^2] - 6*G[r62, w^2])*
  G[-w^(-1), w^(-2), 0, z3] - (2*I)*Pi*G[-w^(-1), w^(-2), 1, w^2] - 
 2*G[0, -w]*G[-w^(-1), w^(-2), 1, w^2] + 
 2*G[0, w]*G[-w^(-1), w^(-2), 1, w^2] + 
 12*G[0, w^2]*G[-w^(-1), w^(-2), 1, w^2] + 
 4*G[1, r7]*G[-w^(-1), w^(-2), 1, w^2] + 
 4*G[1, -w]*G[-w^(-1), w^(-2), 1, w^2] - 
 4*G[1, w]*G[-w^(-1), w^(-2), 1, w^2] - 
 4*G[1, w^2]*G[-w^(-1), w^(-2), 1, w^2] - 
 10*G[r61, w^2]*G[-w^(-1), w^(-2), 1, w^2] - 
 10*G[r62, w^2]*G[-w^(-1), w^(-2), 1, w^2] + 
 ((2*I)*Pi + 2*G[0, -w] - 2*G[0, w] - 12*G[0, w^2] - 4*G[1, r7] - 
   4*G[1, -w] + 4*G[1, w] + 4*G[1, w^2] + 10*G[r61, w^2] + 10*G[r62, w^2])*
  G[-w^(-1), w^(-2), 1, z3] + 9*G[0, w^2]*G[-w^(-1), w^(-2), r61, w^2] + 
 5*G[1, r7]*G[-w^(-1), w^(-2), r61, w^2] - 
 10*G[1, w^2]*G[-w^(-1), w^(-2), r61, w^2] - 
 4*G[r61, w^2]*G[-w^(-1), w^(-2), r61, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), w^(-2), r61, w^2] + 
 (-9*G[0, w^2] - 5*G[1, r7] + 10*G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*
  G[-w^(-1), w^(-2), r61, z3] + 9*G[0, w^2]*G[-w^(-1), w^(-2), r62, w^2] + 
 5*G[1, r7]*G[-w^(-1), w^(-2), r62, w^2] - 
 10*G[1, w^2]*G[-w^(-1), w^(-2), r62, w^2] - 
 4*G[r61, w^2]*G[-w^(-1), w^(-2), r62, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), w^(-2), r62, w^2] + 
 (-9*G[0, w^2] - 5*G[1, r7] + 10*G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*
  G[-w^(-1), w^(-2), r62, z3] + (I/6)*Pi*G[-w^(-1), w^(-2), w^(-2), w^2] - 
 (G[0, -w]*G[-w^(-1), w^(-2), w^(-2), w^2])/4 - 
 (G[0, w]*G[-w^(-1), w^(-2), w^(-2), w^2])/6 - 
 (11*G[0, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2])/4 + 
 (G[1, r7]*G[-w^(-1), w^(-2), w^(-2), w^2])/12 + 
 (G[1, -w]*G[-w^(-1), w^(-2), w^(-2), w^2])/2 + 
 (G[1, w]*G[-w^(-1), w^(-2), w^(-2), w^2])/3 - 
 (G[1, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2])/2 + 
 3*G[r61, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2] + 
 3*G[r62, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2] + 
 ((-1/6*I)*Pi + G[0, -w]/4 + G[0, w]/6 + (11*G[0, w^2])/4 - G[1, r7]/12 - 
   G[1, -w]/2 - G[1, w]/3 + G[1, w^2]/2 - 3*G[r61, w^2] - 3*G[r62, w^2])*
  G[-w^(-1), w^(-2), w^(-2), z3] + 
 ((5*I)/6)*Pi*G[-w^(-1), w^(-2), -w^(-1), w^2] + 
 (23*G[0, -w]*G[-w^(-1), w^(-2), -w^(-1), w^2])/4 - 
 (5*G[0, w]*G[-w^(-1), w^(-2), -w^(-1), w^2])/6 - 
 (7*G[0, w^2]*G[-w^(-1), w^(-2), -w^(-1), w^2])/4 - 
 (31*G[1, r7]*G[-w^(-1), w^(-2), -w^(-1), w^2])/12 - 
 (23*G[1, -w]*G[-w^(-1), w^(-2), -w^(-1), w^2])/2 + 
 (5*G[1, w]*G[-w^(-1), w^(-2), -w^(-1), w^2])/3 + 
 (7*G[1, w^2]*G[-w^(-1), w^(-2), -w^(-1), w^2])/2 + 
 (((-5*I)/6)*Pi - (23*G[0, -w])/4 + (5*G[0, w])/6 + (7*G[0, w^2])/4 + 
   (31*G[1, r7])/12 + (23*G[1, -w])/2 - (5*G[1, w])/3 - (7*G[1, w^2])/2)*
  G[-w^(-1), w^(-2), -w^(-1), z3] + 
 ((5*I)/6)*Pi*G[-w^(-1), w^(-2), -w, w^2] + 
 (7*G[0, -w]*G[-w^(-1), w^(-2), -w, w^2])/4 - 
 (5*G[0, w]*G[-w^(-1), w^(-2), -w, w^2])/6 - 
 (7*G[0, w^2]*G[-w^(-1), w^(-2), -w, w^2])/4 - 
 (31*G[1, r7]*G[-w^(-1), w^(-2), -w, w^2])/12 - 
 (7*G[1, -w]*G[-w^(-1), w^(-2), -w, w^2])/2 + 
 (5*G[1, w]*G[-w^(-1), w^(-2), -w, w^2])/3 + 
 (7*G[1, w^2]*G[-w^(-1), w^(-2), -w, w^2])/2 + 
 (((-5*I)/6)*Pi - (7*G[0, -w])/4 + (5*G[0, w])/6 + (7*G[0, w^2])/4 + 
   (31*G[1, r7])/12 + (7*G[1, -w])/2 - (5*G[1, w])/3 - (7*G[1, w^2])/2)*
  G[-w^(-1), w^(-2), -w, z3] + (I/6)*Pi*G[-w^(-1), w^(-2), w^2, w^2] - 
 (G[0, -w]*G[-w^(-1), w^(-2), w^2, w^2])/4 - 
 (G[0, w]*G[-w^(-1), w^(-2), w^2, w^2])/6 - 
 (11*G[0, w^2]*G[-w^(-1), w^(-2), w^2, w^2])/4 + 
 (G[1, r7]*G[-w^(-1), w^(-2), w^2, w^2])/12 + 
 (G[1, -w]*G[-w^(-1), w^(-2), w^2, w^2])/2 + 
 (G[1, w]*G[-w^(-1), w^(-2), w^2, w^2])/3 - 
 (G[1, w^2]*G[-w^(-1), w^(-2), w^2, w^2])/2 + 
 3*G[r61, w^2]*G[-w^(-1), w^(-2), w^2, w^2] + 
 3*G[r62, w^2]*G[-w^(-1), w^(-2), w^2, w^2] + 
 ((-1/6*I)*Pi + G[0, -w]/4 + G[0, w]/6 + (11*G[0, w^2])/4 - G[1, r7]/12 - 
   G[1, -w]/2 - G[1, w]/3 + G[1, w^2]/2 - 3*G[r61, w^2] - 3*G[r62, w^2])*
  G[-w^(-1), w^(-2), w^2, z3] + (3*G[0, -w]*G[-w^(-1), -w^(-1), 0, w^2])/2 + 
 G[0, w]*G[-w^(-1), -w^(-1), 0, w^2] - 
 (5*G[0, w^2]*G[-w^(-1), -w^(-1), 0, w^2])/2 - 
 (3*G[1, r7]*G[-w^(-1), -w^(-1), 0, w^2])/2 - 
 3*G[1, -w]*G[-w^(-1), -w^(-1), 0, w^2] + 
 3*G[1, w^2]*G[-w^(-1), -w^(-1), 0, w^2] + 
 G[r61, w^2]*G[-w^(-1), -w^(-1), 0, w^2] + 
 G[r62, w^2]*G[-w^(-1), -w^(-1), 0, w^2] + 
 ((-3*G[0, -w])/2 - G[0, w] + (5*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2] - G[r61, w^2] - G[r62, w^2])*G[-w^(-1), -w^(-1), 0, z3] - 
 ((2*I)/3)*Pi*G[-w^(-1), -w^(-1), 1, w^2] - 
 6*G[0, -w]*G[-w^(-1), -w^(-1), 1, w^2] + 
 (2*G[0, w]*G[-w^(-1), -w^(-1), 1, w^2])/3 + 
 8*G[0, w^2]*G[-w^(-1), -w^(-1), 1, w^2] + 
 (20*G[1, r7]*G[-w^(-1), -w^(-1), 1, w^2])/3 + 
 12*G[1, -w]*G[-w^(-1), -w^(-1), 1, w^2] - 
 (4*G[1, w]*G[-w^(-1), -w^(-1), 1, w^2])/3 - 
 12*G[1, w^2]*G[-w^(-1), -w^(-1), 1, w^2] - 
 2*G[r61, w^2]*G[-w^(-1), -w^(-1), 1, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), -w^(-1), 1, w^2] + 
 (((2*I)/3)*Pi + 6*G[0, -w] - (2*G[0, w])/3 - 8*G[0, w^2] - (20*G[1, r7])/3 - 
   12*G[1, -w] + (4*G[1, w])/3 + 12*G[1, w^2] + 2*G[r61, w^2] + 
   2*G[r62, w^2])*G[-w^(-1), -w^(-1), 1, z3] + 
 G[0, w^2]*G[-w^(-1), -w^(-1), r61, w^2] + 
 G[1, r7]*G[-w^(-1), -w^(-1), r61, w^2] - 
 2*G[1, w^2]*G[-w^(-1), -w^(-1), r61, w^2] + 
 (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*G[-w^(-1), -w^(-1), r61, z3] + 
 G[0, w^2]*G[-w^(-1), -w^(-1), r62, w^2] + 
 G[1, r7]*G[-w^(-1), -w^(-1), r62, w^2] - 
 2*G[1, w^2]*G[-w^(-1), -w^(-1), r62, w^2] + 
 (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*G[-w^(-1), -w^(-1), r62, z3] + 
 (I/6)*Pi*G[-w^(-1), -w^(-1), w^(-2), w^2] + 
 (5*G[0, -w]*G[-w^(-1), -w^(-1), w^(-2), w^2])/4 - 
 (G[0, w]*G[-w^(-1), -w^(-1), w^(-2), w^2])/6 - 
 (5*G[0, w^2]*G[-w^(-1), -w^(-1), w^(-2), w^2])/4 - 
 (17*G[1, r7]*G[-w^(-1), -w^(-1), w^(-2), w^2])/12 - 
 (5*G[1, -w]*G[-w^(-1), -w^(-1), w^(-2), w^2])/2 + 
 (G[1, w]*G[-w^(-1), -w^(-1), w^(-2), w^2])/3 + 
 (5*G[1, w^2]*G[-w^(-1), -w^(-1), w^(-2), w^2])/2 + 
 ((-1/6*I)*Pi - (5*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 + (5*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w^(-1), -w^(-1), w^(-2), z3] + 
 (I/6)*Pi*G[-w^(-1), -w^(-1), -w^(-1), w^2] + 
 (5*G[0, -w]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/4 - 
 (G[0, w]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/6 - 
 (5*G[0, w^2]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/4 - 
 (17*G[1, r7]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/12 - 
 (5*G[1, -w]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/2 + 
 (G[1, w]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/3 + 
 (5*G[1, w^2]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/2 + 
 ((-1/6*I)*Pi - (5*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 + (5*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w^(-1), -w^(-1), -w^(-1), z3] + (I/6)*Pi*G[-w^(-1), -w^(-1), -w, w^2] - 
 (3*G[0, -w]*G[-w^(-1), -w^(-1), -w, w^2])/4 - 
 (G[0, w]*G[-w^(-1), -w^(-1), -w, w^2])/6 - 
 (5*G[0, w^2]*G[-w^(-1), -w^(-1), -w, w^2])/4 - 
 (17*G[1, r7]*G[-w^(-1), -w^(-1), -w, w^2])/12 + 
 (3*G[1, -w]*G[-w^(-1), -w^(-1), -w, w^2])/2 + 
 (G[1, w]*G[-w^(-1), -w^(-1), -w, w^2])/3 + 
 (5*G[1, w^2]*G[-w^(-1), -w^(-1), -w, w^2])/2 + 
 ((-1/6*I)*Pi + (3*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 - (3*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w^(-1), -w^(-1), -w, z3] + (I/6)*Pi*G[-w^(-1), -w^(-1), w^2, w^2] + 
 (5*G[0, -w]*G[-w^(-1), -w^(-1), w^2, w^2])/4 - 
 (G[0, w]*G[-w^(-1), -w^(-1), w^2, w^2])/6 - 
 (5*G[0, w^2]*G[-w^(-1), -w^(-1), w^2, w^2])/4 - 
 (17*G[1, r7]*G[-w^(-1), -w^(-1), w^2, w^2])/12 - 
 (5*G[1, -w]*G[-w^(-1), -w^(-1), w^2, w^2])/2 + 
 (G[1, w]*G[-w^(-1), -w^(-1), w^2, w^2])/3 + 
 (5*G[1, w^2]*G[-w^(-1), -w^(-1), w^2, w^2])/2 + 
 ((-1/6*I)*Pi - (5*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 + (5*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w^(-1), -w^(-1), w^2, z3] - (21*G[0, -w]*G[-w^(-1), -w, 0, w^2])/2 + 
 3*G[0, w]*G[-w^(-1), -w, 0, w^2] - (5*G[0, w^2]*G[-w^(-1), -w, 0, w^2])/2 - 
 (3*G[1, r7]*G[-w^(-1), -w, 0, w^2])/2 + 21*G[1, -w]*G[-w^(-1), -w, 0, w^2] + 
 7*G[1, w^2]*G[-w^(-1), -w, 0, w^2] + G[r61, w^2]*G[-w^(-1), -w, 0, w^2] + 
 G[r62, w^2]*G[-w^(-1), -w, 0, w^2] - 4*G[w^(-2), w^2]*
  G[-w^(-1), -w, 0, w^2] - 2*G[-w^(-1), w^2]*G[-w^(-1), -w, 0, w^2] + 
 6*G[-w, w^2]*G[-w^(-1), -w, 0, w^2] + 
 ((21*G[0, -w])/2 - 3*G[0, w] + (5*G[0, w^2])/2 + (3*G[1, r7])/2 - 
   21*G[1, -w] - 3*G[1, w^2] - G[r61, w^2] - G[r62, w^2])*
  G[-w^(-1), -w, 0, z3] - ((2*I)/3)*Pi*G[-w^(-1), -w, 1, w^2] + 
 10*G[0, -w]*G[-w^(-1), -w, 1, w^2] + (2*G[0, w]*G[-w^(-1), -w, 1, w^2])/3 + 
 8*G[0, w^2]*G[-w^(-1), -w, 1, w^2] + (20*G[1, r7]*G[-w^(-1), -w, 1, w^2])/
  3 - 20*G[1, -w]*G[-w^(-1), -w, 1, w^2] - (4*G[1, w]*G[-w^(-1), -w, 1, w^2])/
  3 - 20*G[1, w^2]*G[-w^(-1), -w, 1, w^2] - 
 2*G[r61, w^2]*G[-w^(-1), -w, 1, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), -w, 1, w^2] + 
 8*G[w^(-2), w^2]*G[-w^(-1), -w, 1, w^2] + 
 4*G[-w^(-1), w^2]*G[-w^(-1), -w, 1, w^2] - 
 12*G[-w, w^2]*G[-w^(-1), -w, 1, w^2] + 
 (((2*I)/3)*Pi - 10*G[0, -w] - (2*G[0, w])/3 - 8*G[0, w^2] - 
   (20*G[1, r7])/3 + 20*G[1, -w] + (4*G[1, w])/3 + 12*G[1, w^2] + 
   2*G[r61, w^2] + 2*G[r62, w^2])*G[-w^(-1), -w, 1, z3] + 
 G[0, w^2]*G[-w^(-1), -w, r61, w^2] + G[1, r7]*G[-w^(-1), -w, r61, w^2] - 
 2*G[1, w^2]*G[-w^(-1), -w, r61, w^2] + (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*
  G[-w^(-1), -w, r61, z3] + G[0, w^2]*G[-w^(-1), -w, r62, w^2] + 
 G[1, r7]*G[-w^(-1), -w, r62, w^2] - 2*G[1, w^2]*G[-w^(-1), -w, r62, w^2] + 
 (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*G[-w^(-1), -w, r62, z3] + 
 (I/6)*Pi*G[-w^(-1), -w, w^(-2), w^2] + 
 (5*G[0, -w]*G[-w^(-1), -w, w^(-2), w^2])/4 - 
 (G[0, w]*G[-w^(-1), -w, w^(-2), w^2])/6 - 
 (5*G[0, w^2]*G[-w^(-1), -w, w^(-2), w^2])/4 - 
 (17*G[1, r7]*G[-w^(-1), -w, w^(-2), w^2])/12 - 
 (5*G[1, -w]*G[-w^(-1), -w, w^(-2), w^2])/2 + 
 (G[1, w]*G[-w^(-1), -w, w^(-2), w^2])/3 + 
 (5*G[1, w^2]*G[-w^(-1), -w, w^(-2), w^2])/2 + 
 ((-1/6*I)*Pi - (5*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 + (5*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w^(-1), -w, w^(-2), z3] + (I/6)*Pi*G[-w^(-1), -w, -w^(-1), w^2] + 
 (29*G[0, -w]*G[-w^(-1), -w, -w^(-1), w^2])/4 - 
 (G[0, w]*G[-w^(-1), -w, -w^(-1), w^2])/6 - 
 (5*G[0, w^2]*G[-w^(-1), -w, -w^(-1), w^2])/4 - 
 (17*G[1, r7]*G[-w^(-1), -w, -w^(-1), w^2])/12 - 
 (29*G[1, -w]*G[-w^(-1), -w, -w^(-1), w^2])/2 + 
 (G[1, w]*G[-w^(-1), -w, -w^(-1), w^2])/3 + 
 (5*G[1, w^2]*G[-w^(-1), -w, -w^(-1), w^2])/2 + 
 ((-1/6*I)*Pi - (29*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 + (29*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w^(-1), -w, -w^(-1), z3] + (I/6)*Pi*G[-w^(-1), -w, -w, w^2] + 
 (5*G[0, -w]*G[-w^(-1), -w, -w, w^2])/4 - (G[0, w]*G[-w^(-1), -w, -w, w^2])/
  6 - (5*G[0, w^2]*G[-w^(-1), -w, -w, w^2])/4 - 
 (17*G[1, r7]*G[-w^(-1), -w, -w, w^2])/12 - 
 (5*G[1, -w]*G[-w^(-1), -w, -w, w^2])/2 + (G[1, w]*G[-w^(-1), -w, -w, w^2])/
  3 + (5*G[1, w^2]*G[-w^(-1), -w, -w, w^2])/2 + 
 ((-1/6*I)*Pi - (5*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 + (5*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w^(-1), -w, -w, z3] + (I/6)*Pi*G[-w^(-1), -w, w^2, w^2] + 
 (5*G[0, -w]*G[-w^(-1), -w, w^2, w^2])/4 - (G[0, w]*G[-w^(-1), -w, w^2, w^2])/
  6 - (5*G[0, w^2]*G[-w^(-1), -w, w^2, w^2])/4 - 
 (17*G[1, r7]*G[-w^(-1), -w, w^2, w^2])/12 - 
 (5*G[1, -w]*G[-w^(-1), -w, w^2, w^2])/2 + (G[1, w]*G[-w^(-1), -w, w^2, w^2])/
  3 + (5*G[1, w^2]*G[-w^(-1), -w, w^2, w^2])/2 + 
 ((-1/6*I)*Pi - (5*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 + (5*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w^(-1), -w, w^2, z3] + (7*G[0, -w]*G[-w^(-1), w^2, 0, w^2])/2 + 
 4*G[0, w]*G[-w^(-1), w^2, 0, w^2] - (21*G[0, w^2]*G[-w^(-1), w^2, 0, w^2])/
  2 - (9*G[1, r7]*G[-w^(-1), w^2, 0, w^2])/2 - 
 7*G[1, -w]*G[-w^(-1), w^2, 0, w^2] + 9*G[1, w^2]*G[-w^(-1), w^2, 0, w^2] + 
 6*G[r61, w^2]*G[-w^(-1), w^2, 0, w^2] + 
 6*G[r62, w^2]*G[-w^(-1), w^2, 0, w^2] + 
 ((-7*G[0, -w])/2 - 4*G[0, w] + (21*G[0, w^2])/2 + (9*G[1, r7])/2 + 
   7*G[1, -w] - 9*G[1, w^2] - 6*G[r61, w^2] - 6*G[r62, w^2])*
  G[-w^(-1), w^2, 0, z3] - (2*I)*Pi*G[-w^(-1), w^2, 1, w^2] - 
 2*G[0, -w]*G[-w^(-1), w^2, 1, w^2] + 2*G[0, w]*G[-w^(-1), w^2, 1, w^2] + 
 12*G[0, w^2]*G[-w^(-1), w^2, 1, w^2] + 4*G[1, r7]*G[-w^(-1), w^2, 1, w^2] + 
 4*G[1, -w]*G[-w^(-1), w^2, 1, w^2] - 4*G[1, w]*G[-w^(-1), w^2, 1, w^2] - 
 4*G[1, w^2]*G[-w^(-1), w^2, 1, w^2] - 
 10*G[r61, w^2]*G[-w^(-1), w^2, 1, w^2] - 
 10*G[r62, w^2]*G[-w^(-1), w^2, 1, w^2] + 
 ((2*I)*Pi + 2*G[0, -w] - 2*G[0, w] - 12*G[0, w^2] - 4*G[1, r7] - 
   4*G[1, -w] + 4*G[1, w] + 4*G[1, w^2] + 10*G[r61, w^2] + 10*G[r62, w^2])*
  G[-w^(-1), w^2, 1, z3] + 9*G[0, w^2]*G[-w^(-1), w^2, r61, w^2] + 
 5*G[1, r7]*G[-w^(-1), w^2, r61, w^2] - 
 10*G[1, w^2]*G[-w^(-1), w^2, r61, w^2] - 
 4*G[r61, w^2]*G[-w^(-1), w^2, r61, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), w^2, r61, w^2] + 
 (-9*G[0, w^2] - 5*G[1, r7] + 10*G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*
  G[-w^(-1), w^2, r61, z3] + 9*G[0, w^2]*G[-w^(-1), w^2, r62, w^2] + 
 5*G[1, r7]*G[-w^(-1), w^2, r62, w^2] - 
 10*G[1, w^2]*G[-w^(-1), w^2, r62, w^2] - 
 4*G[r61, w^2]*G[-w^(-1), w^2, r62, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), w^2, r62, w^2] + 
 (-9*G[0, w^2] - 5*G[1, r7] + 10*G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*
  G[-w^(-1), w^2, r62, z3] + (I/6)*Pi*G[-w^(-1), w^2, w^(-2), w^2] - 
 (G[0, -w]*G[-w^(-1), w^2, w^(-2), w^2])/4 - 
 (G[0, w]*G[-w^(-1), w^2, w^(-2), w^2])/6 - 
 (11*G[0, w^2]*G[-w^(-1), w^2, w^(-2), w^2])/4 + 
 (G[1, r7]*G[-w^(-1), w^2, w^(-2), w^2])/12 + 
 (G[1, -w]*G[-w^(-1), w^2, w^(-2), w^2])/2 + 
 (G[1, w]*G[-w^(-1), w^2, w^(-2), w^2])/3 - 
 (G[1, w^2]*G[-w^(-1), w^2, w^(-2), w^2])/2 + 
 3*G[r61, w^2]*G[-w^(-1), w^2, w^(-2), w^2] + 
 3*G[r62, w^2]*G[-w^(-1), w^2, w^(-2), w^2] + 
 ((-1/6*I)*Pi + G[0, -w]/4 + G[0, w]/6 + (11*G[0, w^2])/4 - G[1, r7]/12 - 
   G[1, -w]/2 - G[1, w]/3 + G[1, w^2]/2 - 3*G[r61, w^2] - 3*G[r62, w^2])*
  G[-w^(-1), w^2, w^(-2), z3] + ((5*I)/6)*Pi*G[-w^(-1), w^2, -w^(-1), w^2] + 
 (7*G[0, -w]*G[-w^(-1), w^2, -w^(-1), w^2])/4 - 
 (5*G[0, w]*G[-w^(-1), w^2, -w^(-1), w^2])/6 - 
 (7*G[0, w^2]*G[-w^(-1), w^2, -w^(-1), w^2])/4 - 
 (31*G[1, r7]*G[-w^(-1), w^2, -w^(-1), w^2])/12 - 
 (7*G[1, -w]*G[-w^(-1), w^2, -w^(-1), w^2])/2 + 
 (5*G[1, w]*G[-w^(-1), w^2, -w^(-1), w^2])/3 + 
 (7*G[1, w^2]*G[-w^(-1), w^2, -w^(-1), w^2])/2 + 
 (((-5*I)/6)*Pi - (7*G[0, -w])/4 + (5*G[0, w])/6 + (7*G[0, w^2])/4 + 
   (31*G[1, r7])/12 + (7*G[1, -w])/2 - (5*G[1, w])/3 - (7*G[1, w^2])/2)*
  G[-w^(-1), w^2, -w^(-1), z3] + ((5*I)/6)*Pi*G[-w^(-1), w^2, -w, w^2] - 
 (25*G[0, -w]*G[-w^(-1), w^2, -w, w^2])/4 - 
 (5*G[0, w]*G[-w^(-1), w^2, -w, w^2])/6 - 
 (7*G[0, w^2]*G[-w^(-1), w^2, -w, w^2])/4 - 
 (31*G[1, r7]*G[-w^(-1), w^2, -w, w^2])/12 + 
 (25*G[1, -w]*G[-w^(-1), w^2, -w, w^2])/2 + 
 (5*G[1, w]*G[-w^(-1), w^2, -w, w^2])/3 + 
 (7*G[1, w^2]*G[-w^(-1), w^2, -w, w^2])/2 + 
 (((-5*I)/6)*Pi + (25*G[0, -w])/4 + (5*G[0, w])/6 + (7*G[0, w^2])/4 + 
   (31*G[1, r7])/12 - (25*G[1, -w])/2 - (5*G[1, w])/3 - (7*G[1, w^2])/2)*
  G[-w^(-1), w^2, -w, z3] + (I/6)*Pi*G[-w^(-1), w^2, w^2, w^2] - 
 (G[0, -w]*G[-w^(-1), w^2, w^2, w^2])/4 - (G[0, w]*G[-w^(-1), w^2, w^2, w^2])/
  6 - (11*G[0, w^2]*G[-w^(-1), w^2, w^2, w^2])/4 + 
 (G[1, r7]*G[-w^(-1), w^2, w^2, w^2])/12 + 
 (G[1, -w]*G[-w^(-1), w^2, w^2, w^2])/2 + (G[1, w]*G[-w^(-1), w^2, w^2, w^2])/
  3 - (G[1, w^2]*G[-w^(-1), w^2, w^2, w^2])/2 + 
 3*G[r61, w^2]*G[-w^(-1), w^2, w^2, w^2] + 
 3*G[r62, w^2]*G[-w^(-1), w^2, w^2, w^2] + 
 ((-1/6*I)*Pi + G[0, -w]/4 + G[0, w]/6 + (11*G[0, w^2])/4 - G[1, r7]/12 - 
   G[1, -w]/2 - G[1, w]/3 + G[1, w^2]/2 - 3*G[r61, w^2] - 3*G[r62, w^2])*
  G[-w^(-1), w^2, w^2, z3] + 6*G[0, w]*G[-w, -1, 0, w^2] - 
 6*G[0, w]*G[-w, -1, 0, z3] + 6*G[0, -w]*G[-w, -1, -w^(-1), w^2] - 
 12*G[1, -w]*G[-w, -1, -w^(-1), w^2] + (-6*G[0, -w] + 12*G[1, -w])*
  G[-w, -1, -w^(-1), z3] - 6*G[0, -w]*G[-w, -1, -w, w^2] + 
 12*G[1, -w]*G[-w, -1, -w, w^2] + (6*G[0, -w] - 12*G[1, -w])*
  G[-w, -1, -w, z3] + G[0, -w]*G[-w, 0, 0, w^2] - 
 23*G[0, w^2]*G[-w, 0, 0, w^2] - 3*G[1, r7]*G[-w, 0, 0, w^2] - 
 2*G[1, -w]*G[-w, 0, 0, w^2] + 36*G[1, w^2]*G[-w, 0, 0, w^2] + 
 24*G[r61, w^2]*G[-w, 0, 0, w^2] + 24*G[r62, w^2]*G[-w, 0, 0, w^2] - 
 8*G[w^(-2), w^2]*G[-w, 0, 0, w^2] - 17*G[-w^(-1), w^2]*G[-w, 0, 0, w^2] - 
 5*G[-w, w^2]*G[-w, 0, 0, w^2] + (-G[0, -w] + 11*G[0, w^2] + 3*G[1, r7] + 
   2*G[1, -w] - 6*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w, 0, 0, z3] - 8*G[0, -w]*G[-w, 0, 1, w^2] + 
 32*G[0, w^2]*G[-w, 0, 1, w^2] + 8*G[1, r7]*G[-w, 0, 1, w^2] + 
 16*G[1, -w]*G[-w, 0, 1, w^2] - 60*G[1, w^2]*G[-w, 0, 1, w^2] - 
 28*G[r61, w^2]*G[-w, 0, 1, w^2] - 28*G[r62, w^2]*G[-w, 0, 1, w^2] + 
 6*G[w^(-2), w^2]*G[-w, 0, 1, w^2] + 32*G[-w^(-1), w^2]*G[-w, 0, 1, w^2] + 
 8*G[-w, w^2]*G[-w, 0, 1, w^2] + (8*G[0, -w] - 12*G[0, w^2] - 8*G[1, r7] - 
   16*G[1, -w] + 16*G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*
  G[-w, 0, 1, z3] + 20*G[0, w^2]*G[-w, 0, r61, w^2] + 
 2*G[1, r7]*G[-w, 0, r61, w^2] - 12*G[1, w^2]*G[-w, 0, r61, w^2] - 
 20*G[r61, w^2]*G[-w, 0, r61, w^2] - 20*G[r62, w^2]*G[-w, 0, r61, w^2] + 
 5*G[w^(-2), w^2]*G[-w, 0, r61, w^2] + G[-w^(-1), w^2]*G[-w, 0, r61, w^2] + 
 G[-w, w^2]*G[-w, 0, r61, w^2] + (-18*G[0, w^2] - 2*G[1, r7] + 4*G[1, w^2] + 
   16*G[r61, w^2] + 16*G[r62, w^2])*G[-w, 0, r61, z3] + 
 20*G[0, w^2]*G[-w, 0, r62, w^2] + 2*G[1, r7]*G[-w, 0, r62, w^2] - 
 12*G[1, w^2]*G[-w, 0, r62, w^2] - 20*G[r61, w^2]*G[-w, 0, r62, w^2] - 
 20*G[r62, w^2]*G[-w, 0, r62, w^2] + 5*G[w^(-2), w^2]*G[-w, 0, r62, w^2] + 
 G[-w^(-1), w^2]*G[-w, 0, r62, w^2] + G[-w, w^2]*G[-w, 0, r62, w^2] + 
 (-18*G[0, w^2] - 2*G[1, r7] + 4*G[1, w^2] + 16*G[r61, w^2] + 16*G[r62, w^2])*
  G[-w, 0, r62, z3] + (3*G[0, -w]*G[-w, 0, w^(-2), w^2])/2 - 
 (23*G[0, w^2]*G[-w, 0, w^(-2), w^2])/2 - (3*G[1, r7]*G[-w, 0, w^(-2), w^2])/
  2 - 3*G[1, -w]*G[-w, 0, w^(-2), w^2] + 3*G[1, w^2]*G[-w, 0, w^(-2), w^2] + 
 10*G[r61, w^2]*G[-w, 0, w^(-2), w^2] + 
 10*G[r62, w^2]*G[-w, 0, w^(-2), w^2] + 
 ((-3*G[0, -w])/2 + (23*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2] - 10*G[r61, w^2] - 10*G[r62, w^2])*G[-w, 0, w^(-2), z3] + 
 (3*G[0, -w]*G[-w, 0, -w^(-1), w^2])/2 - (3*G[0, w^2]*G[-w, 0, -w^(-1), w^2])/
  2 - (3*G[1, r7]*G[-w, 0, -w^(-1), w^2])/2 - 
 3*G[1, -w]*G[-w, 0, -w^(-1), w^2] + 3*G[1, w^2]*G[-w, 0, -w^(-1), w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[-w, 0, -w^(-1), z3] + (3*G[0, -w]*G[-w, 0, -w, w^2])/2 - 
 (3*G[0, w^2]*G[-w, 0, -w, w^2])/2 - (3*G[1, r7]*G[-w, 0, -w, w^2])/2 - 
 3*G[1, -w]*G[-w, 0, -w, w^2] + 3*G[1, w^2]*G[-w, 0, -w, w^2] + 
 ((-3*G[0, -w])/2 + (3*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2])*G[-w, 0, -w, z3] + (3*G[0, -w]*G[-w, 0, w^2, w^2])/2 - 
 (23*G[0, w^2]*G[-w, 0, w^2, w^2])/2 - (3*G[1, r7]*G[-w, 0, w^2, w^2])/2 - 
 3*G[1, -w]*G[-w, 0, w^2, w^2] - G[1, w^2]*G[-w, 0, w^2, w^2] + 
 10*G[r61, w^2]*G[-w, 0, w^2, w^2] + 10*G[r62, w^2]*G[-w, 0, w^2, w^2] + 
 8*G[-w^(-1), w^2]*G[-w, 0, w^2, w^2] - 4*G[-w, w^2]*G[-w, 0, w^2, w^2] + 
 ((-3*G[0, -w])/2 + (23*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2] - 10*G[r61, w^2] - 10*G[r62, w^2])*G[-w, 0, w^2, z3] + 
 4*G[0, w]*G[-w, 1, 0, w^2] + 32*G[0, w^2]*G[-w, 1, 0, w^2] + 
 8*G[1, r7]*G[-w, 1, 0, w^2] - 64*G[1, w^2]*G[-w, 1, 0, w^2] - 
 28*G[r61, w^2]*G[-w, 1, 0, w^2] - 28*G[r62, w^2]*G[-w, 1, 0, w^2] + 
 10*G[w^(-2), w^2]*G[-w, 1, 0, w^2] + 26*G[-w^(-1), w^2]*G[-w, 1, 0, w^2] + 
 10*G[-w, w^2]*G[-w, 1, 0, w^2] + (-4*G[0, w] - 12*G[0, w^2] - 8*G[1, r7] + 
   16*G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*G[-w, 1, 0, z3] + 
 ((16*I)/3)*Pi*G[-w, 1, 1, w^2] + 16*G[0, -w]*G[-w, 1, 1, w^2] - 
 (16*G[0, w]*G[-w, 1, 1, w^2])/3 - 64*G[0, w^2]*G[-w, 1, 1, w^2] - 
 (64*G[1, r7]*G[-w, 1, 1, w^2])/3 - 32*G[1, -w]*G[-w, 1, 1, w^2] + 
 (32*G[1, w]*G[-w, 1, 1, w^2])/3 + 96*G[1, w^2]*G[-w, 1, 1, w^2] + 
 48*G[r61, w^2]*G[-w, 1, 1, w^2] + 48*G[r62, w^2]*G[-w, 1, 1, w^2] - 
 48*G[-w^(-1), w^2]*G[-w, 1, 1, w^2] - 16*G[-w, w^2]*G[-w, 1, 1, w^2] + 
 (((-16*I)/3)*Pi - 16*G[0, -w] + (16*G[0, w])/3 + 32*G[0, w^2] + 
   (64*G[1, r7])/3 + 32*G[1, -w] - (32*G[1, w])/3 - 32*G[1, w^2] - 
   16*G[r61, w^2] - 16*G[r62, w^2])*G[-w, 1, 1, z3] - 
 20*G[0, w^2]*G[-w, 1, r61, w^2] - 8*G[1, r7]*G[-w, 1, r61, w^2] + 
 32*G[1, w^2]*G[-w, 1, r61, w^2] + 16*G[r61, w^2]*G[-w, 1, r61, w^2] + 
 16*G[r62, w^2]*G[-w, 1, r61, w^2] - 10*G[w^(-2), w^2]*G[-w, 1, r61, w^2] - 
 2*G[-w^(-1), w^2]*G[-w, 1, r61, w^2] - 2*G[-w, w^2]*G[-w, 1, r61, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w, 1, r61, z3] - 20*G[0, w^2]*G[-w, 1, r62, w^2] - 
 8*G[1, r7]*G[-w, 1, r62, w^2] + 32*G[1, w^2]*G[-w, 1, r62, w^2] + 
 16*G[r61, w^2]*G[-w, 1, r62, w^2] + 16*G[r62, w^2]*G[-w, 1, r62, w^2] - 
 10*G[w^(-2), w^2]*G[-w, 1, r62, w^2] - 2*G[-w^(-1), w^2]*
  G[-w, 1, r62, w^2] - 2*G[-w, w^2]*G[-w, 1, r62, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w, 1, r62, z3] - ((2*I)/3)*Pi*G[-w, 1, w^(-2), w^2] - 
 2*G[0, -w]*G[-w, 1, w^(-2), w^2] + (2*G[0, w]*G[-w, 1, w^(-2), w^2])/3 + 
 14*G[0, w^2]*G[-w, 1, w^(-2), w^2] + (8*G[1, r7]*G[-w, 1, w^(-2), w^2])/3 + 
 4*G[1, -w]*G[-w, 1, w^(-2), w^2] - (4*G[1, w]*G[-w, 1, w^(-2), w^2])/3 - 
 4*G[1, w^2]*G[-w, 1, w^(-2), w^2] - 12*G[r61, w^2]*G[-w, 1, w^(-2), w^2] - 
 12*G[r62, w^2]*G[-w, 1, w^(-2), w^2] + 
 (((2*I)/3)*Pi + 2*G[0, -w] - (2*G[0, w])/3 - 14*G[0, w^2] - (8*G[1, r7])/3 - 
   4*G[1, -w] + (4*G[1, w])/3 + 4*G[1, w^2] + 12*G[r61, w^2] + 
   12*G[r62, w^2])*G[-w, 1, w^(-2), z3] - (2*I)*Pi*G[-w, 1, -w^(-1), w^2] - 
 2*G[0, -w]*G[-w, 1, -w^(-1), w^2] + 2*G[0, w]*G[-w, 1, -w^(-1), w^2] + 
 6*G[0, w^2]*G[-w, 1, -w^(-1), w^2] + 8*G[1, r7]*G[-w, 1, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w, 1, -w^(-1), w^2] - 4*G[1, w]*G[-w, 1, -w^(-1), w^2] - 
 12*G[1, w^2]*G[-w, 1, -w^(-1), w^2] + 
 ((2*I)*Pi + 2*G[0, -w] - 2*G[0, w] - 6*G[0, w^2] - 8*G[1, r7] - 4*G[1, -w] + 
   4*G[1, w] + 12*G[1, w^2])*G[-w, 1, -w^(-1), z3] - 
 (2*I)*Pi*G[-w, 1, -w, w^2] - 10*G[0, -w]*G[-w, 1, -w, w^2] + 
 2*G[0, w]*G[-w, 1, -w, w^2] + 6*G[0, w^2]*G[-w, 1, -w, w^2] + 
 8*G[1, r7]*G[-w, 1, -w, w^2] + 20*G[1, -w]*G[-w, 1, -w, w^2] - 
 4*G[1, w]*G[-w, 1, -w, w^2] - 12*G[1, w^2]*G[-w, 1, -w, w^2] + 
 ((2*I)*Pi + 10*G[0, -w] - 2*G[0, w] - 6*G[0, w^2] - 8*G[1, r7] - 
   20*G[1, -w] + 4*G[1, w] + 12*G[1, w^2])*G[-w, 1, -w, z3] - 
 ((2*I)/3)*Pi*G[-w, 1, w^2, w^2] - 2*G[0, -w]*G[-w, 1, w^2, w^2] + 
 (2*G[0, w]*G[-w, 1, w^2, w^2])/3 + 14*G[0, w^2]*G[-w, 1, w^2, w^2] + 
 (8*G[1, r7]*G[-w, 1, w^2, w^2])/3 + 4*G[1, -w]*G[-w, 1, w^2, w^2] - 
 (4*G[1, w]*G[-w, 1, w^2, w^2])/3 + 4*G[1, w^2]*G[-w, 1, w^2, w^2] - 
 12*G[r61, w^2]*G[-w, 1, w^2, w^2] - 12*G[r62, w^2]*G[-w, 1, w^2, w^2] - 
 16*G[-w^(-1), w^2]*G[-w, 1, w^2, w^2] + 8*G[-w, w^2]*G[-w, 1, w^2, w^2] + 
 (((2*I)/3)*Pi + 2*G[0, -w] - (2*G[0, w])/3 - 14*G[0, w^2] - (8*G[1, r7])/3 - 
   4*G[1, -w] + (4*G[1, w])/3 + 4*G[1, w^2] + 12*G[r61, w^2] + 
   12*G[r62, w^2])*G[-w, 1, w^2, z3] + 2*G[0, -w]*G[-w, r51, 0, w^2] - 
 4*G[1, -w]*G[-w, r51, 0, w^2] + (-2*G[0, -w] + 4*G[1, -w])*
  G[-w, r51, 0, z3] - 2*G[0, -w]*G[-w, r51, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w, r51, -w^(-1), w^2] + (2*G[0, -w] - 4*G[1, -w])*
  G[-w, r51, -w^(-1), z3] - 2*G[0, -w]*G[-w, r51, -w, w^2] + 
 4*G[1, -w]*G[-w, r51, -w, w^2] + (2*G[0, -w] - 4*G[1, -w])*
  G[-w, r51, -w, z3] + 2*G[0, -w]*G[-w, r52, 0, w^2] - 
 4*G[1, -w]*G[-w, r52, 0, w^2] + (-2*G[0, -w] + 4*G[1, -w])*
  G[-w, r52, 0, z3] - 2*G[0, -w]*G[-w, r52, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w, r52, -w^(-1), w^2] + (2*G[0, -w] - 4*G[1, -w])*
  G[-w, r52, -w^(-1), z3] - 2*G[0, -w]*G[-w, r52, -w, w^2] + 
 4*G[1, -w]*G[-w, r52, -w, w^2] + (2*G[0, -w] - 4*G[1, -w])*
  G[-w, r52, -w, z3] + G[0, -w]*G[-w, r61, 0, w^2] + 
 20*G[0, w^2]*G[-w, r61, 0, w^2] + 5*G[1, r7]*G[-w, r61, 0, w^2] - 
 2*G[1, -w]*G[-w, r61, 0, w^2] - 18*G[1, w^2]*G[-w, r61, 0, w^2] - 
 17*G[r61, w^2]*G[-w, r61, 0, w^2] - 17*G[r62, w^2]*G[-w, r61, 0, w^2] + 
 5*G[w^(-2), w^2]*G[-w, r61, 0, w^2] + G[-w^(-1), w^2]*G[-w, r61, 0, w^2] + 
 G[-w, w^2]*G[-w, r61, 0, w^2] + (-G[0, -w] - 18*G[0, w^2] - 5*G[1, r7] + 
   2*G[1, -w] + 10*G[1, w^2] + 13*G[r61, w^2] + 13*G[r62, w^2])*
  G[-w, r61, 0, z3] - 20*G[0, w^2]*G[-w, r61, 1, w^2] - 
 8*G[1, r7]*G[-w, r61, 1, w^2] + 32*G[1, w^2]*G[-w, r61, 1, w^2] + 
 16*G[r61, w^2]*G[-w, r61, 1, w^2] + 16*G[r62, w^2]*G[-w, r61, 1, w^2] - 
 10*G[w^(-2), w^2]*G[-w, r61, 1, w^2] - 2*G[-w^(-1), w^2]*
  G[-w, r61, 1, w^2] - 2*G[-w, w^2]*G[-w, r61, 1, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w, r61, 1, z3] - 20*G[0, w^2]*G[-w, r61, r61, w^2] - 
 4*G[1, r7]*G[-w, r61, r61, w^2] + 8*G[1, w^2]*G[-w, r61, r61, w^2] + 
 16*G[r61, w^2]*G[-w, r61, r61, w^2] + 16*G[r62, w^2]*G[-w, r61, r61, w^2] + 
 (20*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 16*G[r61, w^2] - 16*G[r62, w^2])*
  G[-w, r61, r61, z3] - 20*G[0, w^2]*G[-w, r61, r62, w^2] - 
 4*G[1, r7]*G[-w, r61, r62, w^2] + 8*G[1, w^2]*G[-w, r61, r62, w^2] + 
 16*G[r61, w^2]*G[-w, r61, r62, w^2] + 16*G[r62, w^2]*G[-w, r61, r62, w^2] + 
 (20*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 16*G[r61, w^2] - 16*G[r62, w^2])*
  G[-w, r61, r62, z3] - (3*G[0, -w]*G[-w, r61, w^(-2), w^2])/2 + 
 (17*G[0, w^2]*G[-w, r61, w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[-w, r61, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[-w, r61, w^(-2), w^2] - 3*G[1, w^2]*G[-w, r61, w^(-2), w^2] - 
 7*G[r61, w^2]*G[-w, r61, w^(-2), w^2] - 
 7*G[r62, w^2]*G[-w, r61, w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (17*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 7*G[r61, w^2] + 7*G[r62, w^2])*G[-w, r61, w^(-2), z3] + 
 (G[0, -w]*G[-w, r61, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[-w, r61, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[-w, r61, -w^(-1), w^2])/2 - 
 G[1, -w]*G[-w, r61, -w^(-1), w^2] - 3*G[1, w^2]*G[-w, r61, -w^(-1), w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w, r61, -w^(-1), z3] + (G[0, -w]*G[-w, r61, -w, w^2])/2 + 
 (3*G[0, w^2]*G[-w, r61, -w, w^2])/2 + (3*G[1, r7]*G[-w, r61, -w, w^2])/2 - 
 G[1, -w]*G[-w, r61, -w, w^2] - 3*G[1, w^2]*G[-w, r61, -w, w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w, r61, -w, z3] - (3*G[0, -w]*G[-w, r61, w^2, w^2])/2 + 
 (17*G[0, w^2]*G[-w, r61, w^2, w^2])/2 + (3*G[1, r7]*G[-w, r61, w^2, w^2])/
  2 + 3*G[1, -w]*G[-w, r61, w^2, w^2] - 3*G[1, w^2]*G[-w, r61, w^2, w^2] - 
 7*G[r61, w^2]*G[-w, r61, w^2, w^2] - 7*G[r62, w^2]*G[-w, r61, w^2, w^2] + 
 ((3*G[0, -w])/2 - (17*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 7*G[r61, w^2] + 7*G[r62, w^2])*G[-w, r61, w^2, z3] + 
 G[0, -w]*G[-w, r62, 0, w^2] + 20*G[0, w^2]*G[-w, r62, 0, w^2] + 
 5*G[1, r7]*G[-w, r62, 0, w^2] - 2*G[1, -w]*G[-w, r62, 0, w^2] - 
 18*G[1, w^2]*G[-w, r62, 0, w^2] - 17*G[r61, w^2]*G[-w, r62, 0, w^2] - 
 17*G[r62, w^2]*G[-w, r62, 0, w^2] + 5*G[w^(-2), w^2]*G[-w, r62, 0, w^2] + 
 G[-w^(-1), w^2]*G[-w, r62, 0, w^2] + G[-w, w^2]*G[-w, r62, 0, w^2] + 
 (-G[0, -w] - 18*G[0, w^2] - 5*G[1, r7] + 2*G[1, -w] + 10*G[1, w^2] + 
   13*G[r61, w^2] + 13*G[r62, w^2])*G[-w, r62, 0, z3] - 
 20*G[0, w^2]*G[-w, r62, 1, w^2] - 8*G[1, r7]*G[-w, r62, 1, w^2] + 
 32*G[1, w^2]*G[-w, r62, 1, w^2] + 16*G[r61, w^2]*G[-w, r62, 1, w^2] + 
 16*G[r62, w^2]*G[-w, r62, 1, w^2] - 10*G[w^(-2), w^2]*G[-w, r62, 1, w^2] - 
 2*G[-w^(-1), w^2]*G[-w, r62, 1, w^2] - 2*G[-w, w^2]*G[-w, r62, 1, w^2] + 
 (16*G[0, w^2] + 8*G[1, r7] - 16*G[1, w^2] - 8*G[r61, w^2] - 8*G[r62, w^2])*
  G[-w, r62, 1, z3] - 20*G[0, w^2]*G[-w, r62, r61, w^2] - 
 4*G[1, r7]*G[-w, r62, r61, w^2] + 8*G[1, w^2]*G[-w, r62, r61, w^2] + 
 16*G[r61, w^2]*G[-w, r62, r61, w^2] + 16*G[r62, w^2]*G[-w, r62, r61, w^2] + 
 (20*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 16*G[r61, w^2] - 16*G[r62, w^2])*
  G[-w, r62, r61, z3] - 20*G[0, w^2]*G[-w, r62, r62, w^2] - 
 4*G[1, r7]*G[-w, r62, r62, w^2] + 8*G[1, w^2]*G[-w, r62, r62, w^2] + 
 16*G[r61, w^2]*G[-w, r62, r62, w^2] + 16*G[r62, w^2]*G[-w, r62, r62, w^2] + 
 (20*G[0, w^2] + 4*G[1, r7] - 8*G[1, w^2] - 16*G[r61, w^2] - 16*G[r62, w^2])*
  G[-w, r62, r62, z3] - (3*G[0, -w]*G[-w, r62, w^(-2), w^2])/2 + 
 (17*G[0, w^2]*G[-w, r62, w^(-2), w^2])/2 + 
 (3*G[1, r7]*G[-w, r62, w^(-2), w^2])/2 + 
 3*G[1, -w]*G[-w, r62, w^(-2), w^2] - 3*G[1, w^2]*G[-w, r62, w^(-2), w^2] - 
 7*G[r61, w^2]*G[-w, r62, w^(-2), w^2] - 
 7*G[r62, w^2]*G[-w, r62, w^(-2), w^2] + 
 ((3*G[0, -w])/2 - (17*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 7*G[r61, w^2] + 7*G[r62, w^2])*G[-w, r62, w^(-2), z3] + 
 (G[0, -w]*G[-w, r62, -w^(-1), w^2])/2 + 
 (3*G[0, w^2]*G[-w, r62, -w^(-1), w^2])/2 + 
 (3*G[1, r7]*G[-w, r62, -w^(-1), w^2])/2 - 
 G[1, -w]*G[-w, r62, -w^(-1), w^2] - 3*G[1, w^2]*G[-w, r62, -w^(-1), w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w, r62, -w^(-1), z3] + (G[0, -w]*G[-w, r62, -w, w^2])/2 + 
 (3*G[0, w^2]*G[-w, r62, -w, w^2])/2 + (3*G[1, r7]*G[-w, r62, -w, w^2])/2 - 
 G[1, -w]*G[-w, r62, -w, w^2] - 3*G[1, w^2]*G[-w, r62, -w, w^2] + 
 (-1/2*G[0, -w] - (3*G[0, w^2])/2 - (3*G[1, r7])/2 + G[1, -w] + 3*G[1, w^2])*
  G[-w, r62, -w, z3] - (3*G[0, -w]*G[-w, r62, w^2, w^2])/2 + 
 (17*G[0, w^2]*G[-w, r62, w^2, w^2])/2 + (3*G[1, r7]*G[-w, r62, w^2, w^2])/
  2 + 3*G[1, -w]*G[-w, r62, w^2, w^2] - 3*G[1, w^2]*G[-w, r62, w^2, w^2] - 
 7*G[r61, w^2]*G[-w, r62, w^2, w^2] - 7*G[r62, w^2]*G[-w, r62, w^2, w^2] + 
 ((3*G[0, -w])/2 - (17*G[0, w^2])/2 - (3*G[1, r7])/2 - 3*G[1, -w] + 
   3*G[1, w^2] + 7*G[r61, w^2] + 7*G[r62, w^2])*G[-w, r62, w^2, z3] + 
 (7*G[0, -w]*G[-w, w^(-2), 0, w^2])/2 - 4*G[0, w]*G[-w, w^(-2), 0, w^2] - 
 (21*G[0, w^2]*G[-w, w^(-2), 0, w^2])/2 - (9*G[1, r7]*G[-w, w^(-2), 0, w^2])/
  2 - 7*G[1, -w]*G[-w, w^(-2), 0, w^2] + 9*G[1, w^2]*G[-w, w^(-2), 0, w^2] + 
 6*G[r61, w^2]*G[-w, w^(-2), 0, w^2] + 6*G[r62, w^2]*G[-w, w^(-2), 0, w^2] + 
 ((-7*G[0, -w])/2 + 4*G[0, w] + (21*G[0, w^2])/2 + (9*G[1, r7])/2 + 
   7*G[1, -w] - 9*G[1, w^2] - 6*G[r61, w^2] - 6*G[r62, w^2])*
  G[-w, w^(-2), 0, z3] - (2*I)*Pi*G[-w, w^(-2), 1, w^2] - 
 2*G[0, -w]*G[-w, w^(-2), 1, w^2] + 2*G[0, w]*G[-w, w^(-2), 1, w^2] + 
 12*G[0, w^2]*G[-w, w^(-2), 1, w^2] + 4*G[1, r7]*G[-w, w^(-2), 1, w^2] + 
 4*G[1, -w]*G[-w, w^(-2), 1, w^2] - 4*G[1, w]*G[-w, w^(-2), 1, w^2] - 
 4*G[1, w^2]*G[-w, w^(-2), 1, w^2] - 10*G[r61, w^2]*G[-w, w^(-2), 1, w^2] - 
 10*G[r62, w^2]*G[-w, w^(-2), 1, w^2] + 
 ((2*I)*Pi + 2*G[0, -w] - 2*G[0, w] - 12*G[0, w^2] - 4*G[1, r7] - 
   4*G[1, -w] + 4*G[1, w] + 4*G[1, w^2] + 10*G[r61, w^2] + 10*G[r62, w^2])*
  G[-w, w^(-2), 1, z3] + 9*G[0, w^2]*G[-w, w^(-2), r61, w^2] + 
 5*G[1, r7]*G[-w, w^(-2), r61, w^2] - 10*G[1, w^2]*G[-w, w^(-2), r61, w^2] - 
 4*G[r61, w^2]*G[-w, w^(-2), r61, w^2] - 
 4*G[r62, w^2]*G[-w, w^(-2), r61, w^2] + 
 (-9*G[0, w^2] - 5*G[1, r7] + 10*G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*
  G[-w, w^(-2), r61, z3] + 9*G[0, w^2]*G[-w, w^(-2), r62, w^2] + 
 5*G[1, r7]*G[-w, w^(-2), r62, w^2] - 10*G[1, w^2]*G[-w, w^(-2), r62, w^2] - 
 4*G[r61, w^2]*G[-w, w^(-2), r62, w^2] - 
 4*G[r62, w^2]*G[-w, w^(-2), r62, w^2] + 
 (-9*G[0, w^2] - 5*G[1, r7] + 10*G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*
  G[-w, w^(-2), r62, z3] + (I/6)*Pi*G[-w, w^(-2), w^(-2), w^2] - 
 (G[0, -w]*G[-w, w^(-2), w^(-2), w^2])/4 - 
 (G[0, w]*G[-w, w^(-2), w^(-2), w^2])/6 - 
 (11*G[0, w^2]*G[-w, w^(-2), w^(-2), w^2])/4 + 
 (G[1, r7]*G[-w, w^(-2), w^(-2), w^2])/12 + 
 (G[1, -w]*G[-w, w^(-2), w^(-2), w^2])/2 + 
 (G[1, w]*G[-w, w^(-2), w^(-2), w^2])/3 - 
 (G[1, w^2]*G[-w, w^(-2), w^(-2), w^2])/2 + 
 3*G[r61, w^2]*G[-w, w^(-2), w^(-2), w^2] + 
 3*G[r62, w^2]*G[-w, w^(-2), w^(-2), w^2] + 
 ((-1/6*I)*Pi + G[0, -w]/4 + G[0, w]/6 + (11*G[0, w^2])/4 - G[1, r7]/12 - 
   G[1, -w]/2 - G[1, w]/3 + G[1, w^2]/2 - 3*G[r61, w^2] - 3*G[r62, w^2])*
  G[-w, w^(-2), w^(-2), z3] + ((5*I)/6)*Pi*G[-w, w^(-2), -w^(-1), w^2] - 
 (25*G[0, -w]*G[-w, w^(-2), -w^(-1), w^2])/4 - 
 (5*G[0, w]*G[-w, w^(-2), -w^(-1), w^2])/6 - 
 (7*G[0, w^2]*G[-w, w^(-2), -w^(-1), w^2])/4 - 
 (31*G[1, r7]*G[-w, w^(-2), -w^(-1), w^2])/12 + 
 (25*G[1, -w]*G[-w, w^(-2), -w^(-1), w^2])/2 + 
 (5*G[1, w]*G[-w, w^(-2), -w^(-1), w^2])/3 + 
 (7*G[1, w^2]*G[-w, w^(-2), -w^(-1), w^2])/2 + 
 (((-5*I)/6)*Pi + (25*G[0, -w])/4 + (5*G[0, w])/6 + (7*G[0, w^2])/4 + 
   (31*G[1, r7])/12 - (25*G[1, -w])/2 - (5*G[1, w])/3 - (7*G[1, w^2])/2)*
  G[-w, w^(-2), -w^(-1), z3] + ((5*I)/6)*Pi*G[-w, w^(-2), -w, w^2] + 
 (7*G[0, -w]*G[-w, w^(-2), -w, w^2])/4 - (5*G[0, w]*G[-w, w^(-2), -w, w^2])/
  6 - (7*G[0, w^2]*G[-w, w^(-2), -w, w^2])/4 - 
 (31*G[1, r7]*G[-w, w^(-2), -w, w^2])/12 - 
 (7*G[1, -w]*G[-w, w^(-2), -w, w^2])/2 + (5*G[1, w]*G[-w, w^(-2), -w, w^2])/
  3 + (7*G[1, w^2]*G[-w, w^(-2), -w, w^2])/2 + 
 (((-5*I)/6)*Pi - (7*G[0, -w])/4 + (5*G[0, w])/6 + (7*G[0, w^2])/4 + 
   (31*G[1, r7])/12 + (7*G[1, -w])/2 - (5*G[1, w])/3 - (7*G[1, w^2])/2)*
  G[-w, w^(-2), -w, z3] + (I/6)*Pi*G[-w, w^(-2), w^2, w^2] - 
 (G[0, -w]*G[-w, w^(-2), w^2, w^2])/4 - (G[0, w]*G[-w, w^(-2), w^2, w^2])/6 - 
 (11*G[0, w^2]*G[-w, w^(-2), w^2, w^2])/4 + 
 (G[1, r7]*G[-w, w^(-2), w^2, w^2])/12 + (G[1, -w]*G[-w, w^(-2), w^2, w^2])/
  2 + (G[1, w]*G[-w, w^(-2), w^2, w^2])/3 - 
 (G[1, w^2]*G[-w, w^(-2), w^2, w^2])/2 + 
 3*G[r61, w^2]*G[-w, w^(-2), w^2, w^2] + 
 3*G[r62, w^2]*G[-w, w^(-2), w^2, w^2] + 
 ((-1/6*I)*Pi + G[0, -w]/4 + G[0, w]/6 + (11*G[0, w^2])/4 - G[1, r7]/12 - 
   G[1, -w]/2 - G[1, w]/3 + G[1, w^2]/2 - 3*G[r61, w^2] - 3*G[r62, w^2])*
  G[-w, w^(-2), w^2, z3] - (21*G[0, -w]*G[-w, -w^(-1), 0, w^2])/2 - 
 3*G[0, w]*G[-w, -w^(-1), 0, w^2] - (5*G[0, w^2]*G[-w, -w^(-1), 0, w^2])/2 - 
 (3*G[1, r7]*G[-w, -w^(-1), 0, w^2])/2 + 21*G[1, -w]*G[-w, -w^(-1), 0, w^2] + 
 7*G[1, w^2]*G[-w, -w^(-1), 0, w^2] + G[r61, w^2]*G[-w, -w^(-1), 0, w^2] + 
 G[r62, w^2]*G[-w, -w^(-1), 0, w^2] - 4*G[w^(-2), w^2]*
  G[-w, -w^(-1), 0, w^2] + 6*G[-w^(-1), w^2]*G[-w, -w^(-1), 0, w^2] - 
 2*G[-w, w^2]*G[-w, -w^(-1), 0, w^2] + 
 ((21*G[0, -w])/2 + 3*G[0, w] + (5*G[0, w^2])/2 + (3*G[1, r7])/2 - 
   21*G[1, -w] - 3*G[1, w^2] - G[r61, w^2] - G[r62, w^2])*
  G[-w, -w^(-1), 0, z3] - ((2*I)/3)*Pi*G[-w, -w^(-1), 1, w^2] + 
 10*G[0, -w]*G[-w, -w^(-1), 1, w^2] + (2*G[0, w]*G[-w, -w^(-1), 1, w^2])/3 + 
 8*G[0, w^2]*G[-w, -w^(-1), 1, w^2] + (20*G[1, r7]*G[-w, -w^(-1), 1, w^2])/
  3 - 20*G[1, -w]*G[-w, -w^(-1), 1, w^2] - (4*G[1, w]*G[-w, -w^(-1), 1, w^2])/
  3 - 20*G[1, w^2]*G[-w, -w^(-1), 1, w^2] - 
 2*G[r61, w^2]*G[-w, -w^(-1), 1, w^2] - 
 2*G[r62, w^2]*G[-w, -w^(-1), 1, w^2] + 
 8*G[w^(-2), w^2]*G[-w, -w^(-1), 1, w^2] - 
 12*G[-w^(-1), w^2]*G[-w, -w^(-1), 1, w^2] + 
 4*G[-w, w^2]*G[-w, -w^(-1), 1, w^2] + 
 (((2*I)/3)*Pi - 10*G[0, -w] - (2*G[0, w])/3 - 8*G[0, w^2] - 
   (20*G[1, r7])/3 + 20*G[1, -w] + (4*G[1, w])/3 + 12*G[1, w^2] + 
   2*G[r61, w^2] + 2*G[r62, w^2])*G[-w, -w^(-1), 1, z3] + 
 G[0, w^2]*G[-w, -w^(-1), r61, w^2] + G[1, r7]*G[-w, -w^(-1), r61, w^2] - 
 2*G[1, w^2]*G[-w, -w^(-1), r61, w^2] + (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*
  G[-w, -w^(-1), r61, z3] + G[0, w^2]*G[-w, -w^(-1), r62, w^2] + 
 G[1, r7]*G[-w, -w^(-1), r62, w^2] - 2*G[1, w^2]*G[-w, -w^(-1), r62, w^2] + 
 (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*G[-w, -w^(-1), r62, z3] + 
 (I/6)*Pi*G[-w, -w^(-1), w^(-2), w^2] + 
 (5*G[0, -w]*G[-w, -w^(-1), w^(-2), w^2])/4 - 
 (G[0, w]*G[-w, -w^(-1), w^(-2), w^2])/6 - 
 (5*G[0, w^2]*G[-w, -w^(-1), w^(-2), w^2])/4 - 
 (17*G[1, r7]*G[-w, -w^(-1), w^(-2), w^2])/12 - 
 (5*G[1, -w]*G[-w, -w^(-1), w^(-2), w^2])/2 + 
 (G[1, w]*G[-w, -w^(-1), w^(-2), w^2])/3 + 
 (5*G[1, w^2]*G[-w, -w^(-1), w^(-2), w^2])/2 + 
 ((-1/6*I)*Pi - (5*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 + (5*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w, -w^(-1), w^(-2), z3] + (I/6)*Pi*G[-w, -w^(-1), -w^(-1), w^2] + 
 (5*G[0, -w]*G[-w, -w^(-1), -w^(-1), w^2])/4 - 
 (G[0, w]*G[-w, -w^(-1), -w^(-1), w^2])/6 - 
 (5*G[0, w^2]*G[-w, -w^(-1), -w^(-1), w^2])/4 - 
 (17*G[1, r7]*G[-w, -w^(-1), -w^(-1), w^2])/12 - 
 (5*G[1, -w]*G[-w, -w^(-1), -w^(-1), w^2])/2 + 
 (G[1, w]*G[-w, -w^(-1), -w^(-1), w^2])/3 + 
 (5*G[1, w^2]*G[-w, -w^(-1), -w^(-1), w^2])/2 + 
 ((-1/6*I)*Pi - (5*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 + (5*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w, -w^(-1), -w^(-1), z3] + (I/6)*Pi*G[-w, -w^(-1), -w, w^2] + 
 (29*G[0, -w]*G[-w, -w^(-1), -w, w^2])/4 - (G[0, w]*G[-w, -w^(-1), -w, w^2])/
  6 - (5*G[0, w^2]*G[-w, -w^(-1), -w, w^2])/4 - 
 (17*G[1, r7]*G[-w, -w^(-1), -w, w^2])/12 - 
 (29*G[1, -w]*G[-w, -w^(-1), -w, w^2])/2 + (G[1, w]*G[-w, -w^(-1), -w, w^2])/
  3 + (5*G[1, w^2]*G[-w, -w^(-1), -w, w^2])/2 + 
 ((-1/6*I)*Pi - (29*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 + (29*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w, -w^(-1), -w, z3] + (I/6)*Pi*G[-w, -w^(-1), w^2, w^2] + 
 (5*G[0, -w]*G[-w, -w^(-1), w^2, w^2])/4 - (G[0, w]*G[-w, -w^(-1), w^2, w^2])/
  6 - (5*G[0, w^2]*G[-w, -w^(-1), w^2, w^2])/4 - 
 (17*G[1, r7]*G[-w, -w^(-1), w^2, w^2])/12 - 
 (5*G[1, -w]*G[-w, -w^(-1), w^2, w^2])/2 + (G[1, w]*G[-w, -w^(-1), w^2, w^2])/
  3 + (5*G[1, w^2]*G[-w, -w^(-1), w^2, w^2])/2 + 
 ((-1/6*I)*Pi - (5*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 + (5*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w, -w^(-1), w^2, z3] + (3*G[0, -w]*G[-w, -w, 0, w^2])/2 - 
 G[0, w]*G[-w, -w, 0, w^2] - (5*G[0, w^2]*G[-w, -w, 0, w^2])/2 - 
 (3*G[1, r7]*G[-w, -w, 0, w^2])/2 - 3*G[1, -w]*G[-w, -w, 0, w^2] + 
 3*G[1, w^2]*G[-w, -w, 0, w^2] + G[r61, w^2]*G[-w, -w, 0, w^2] + 
 G[r62, w^2]*G[-w, -w, 0, w^2] + 
 ((-3*G[0, -w])/2 + G[0, w] + (5*G[0, w^2])/2 + (3*G[1, r7])/2 + 3*G[1, -w] - 
   3*G[1, w^2] - G[r61, w^2] - G[r62, w^2])*G[-w, -w, 0, z3] - 
 ((2*I)/3)*Pi*G[-w, -w, 1, w^2] - 6*G[0, -w]*G[-w, -w, 1, w^2] + 
 (2*G[0, w]*G[-w, -w, 1, w^2])/3 + 8*G[0, w^2]*G[-w, -w, 1, w^2] + 
 (20*G[1, r7]*G[-w, -w, 1, w^2])/3 + 12*G[1, -w]*G[-w, -w, 1, w^2] - 
 (4*G[1, w]*G[-w, -w, 1, w^2])/3 - 12*G[1, w^2]*G[-w, -w, 1, w^2] - 
 2*G[r61, w^2]*G[-w, -w, 1, w^2] - 2*G[r62, w^2]*G[-w, -w, 1, w^2] + 
 (((2*I)/3)*Pi + 6*G[0, -w] - (2*G[0, w])/3 - 8*G[0, w^2] - (20*G[1, r7])/3 - 
   12*G[1, -w] + (4*G[1, w])/3 + 12*G[1, w^2] + 2*G[r61, w^2] + 
   2*G[r62, w^2])*G[-w, -w, 1, z3] + G[0, w^2]*G[-w, -w, r61, w^2] + 
 G[1, r7]*G[-w, -w, r61, w^2] - 2*G[1, w^2]*G[-w, -w, r61, w^2] + 
 (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*G[-w, -w, r61, z3] + 
 G[0, w^2]*G[-w, -w, r62, w^2] + G[1, r7]*G[-w, -w, r62, w^2] - 
 2*G[1, w^2]*G[-w, -w, r62, w^2] + (-G[0, w^2] - G[1, r7] + 2*G[1, w^2])*
  G[-w, -w, r62, z3] + (I/6)*Pi*G[-w, -w, w^(-2), w^2] + 
 (5*G[0, -w]*G[-w, -w, w^(-2), w^2])/4 - (G[0, w]*G[-w, -w, w^(-2), w^2])/6 - 
 (5*G[0, w^2]*G[-w, -w, w^(-2), w^2])/4 - 
 (17*G[1, r7]*G[-w, -w, w^(-2), w^2])/12 - 
 (5*G[1, -w]*G[-w, -w, w^(-2), w^2])/2 + (G[1, w]*G[-w, -w, w^(-2), w^2])/3 + 
 (5*G[1, w^2]*G[-w, -w, w^(-2), w^2])/2 + 
 ((-1/6*I)*Pi - (5*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 + (5*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w, -w, w^(-2), z3] + (I/6)*Pi*G[-w, -w, -w^(-1), w^2] - 
 (3*G[0, -w]*G[-w, -w, -w^(-1), w^2])/4 - (G[0, w]*G[-w, -w, -w^(-1), w^2])/
  6 - (5*G[0, w^2]*G[-w, -w, -w^(-1), w^2])/4 - 
 (17*G[1, r7]*G[-w, -w, -w^(-1), w^2])/12 + 
 (3*G[1, -w]*G[-w, -w, -w^(-1), w^2])/2 + (G[1, w]*G[-w, -w, -w^(-1), w^2])/
  3 + (5*G[1, w^2]*G[-w, -w, -w^(-1), w^2])/2 + 
 ((-1/6*I)*Pi + (3*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 - (3*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w, -w, -w^(-1), z3] + (I/6)*Pi*G[-w, -w, -w, w^2] + 
 (5*G[0, -w]*G[-w, -w, -w, w^2])/4 - (G[0, w]*G[-w, -w, -w, w^2])/6 - 
 (5*G[0, w^2]*G[-w, -w, -w, w^2])/4 - (17*G[1, r7]*G[-w, -w, -w, w^2])/12 - 
 (5*G[1, -w]*G[-w, -w, -w, w^2])/2 + (G[1, w]*G[-w, -w, -w, w^2])/3 + 
 (5*G[1, w^2]*G[-w, -w, -w, w^2])/2 + 
 ((-1/6*I)*Pi - (5*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 + (5*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w, -w, -w, z3] + (I/6)*Pi*G[-w, -w, w^2, w^2] + 
 (5*G[0, -w]*G[-w, -w, w^2, w^2])/4 - (G[0, w]*G[-w, -w, w^2, w^2])/6 - 
 (5*G[0, w^2]*G[-w, -w, w^2, w^2])/4 - (17*G[1, r7]*G[-w, -w, w^2, w^2])/12 - 
 (5*G[1, -w]*G[-w, -w, w^2, w^2])/2 + (G[1, w]*G[-w, -w, w^2, w^2])/3 + 
 (5*G[1, w^2]*G[-w, -w, w^2, w^2])/2 + 
 ((-1/6*I)*Pi - (5*G[0, -w])/4 + G[0, w]/6 + (5*G[0, w^2])/4 + 
   (17*G[1, r7])/12 + (5*G[1, -w])/2 - G[1, w]/3 - (5*G[1, w^2])/2)*
  G[-w, -w, w^2, z3] - (5*G[0, -w]*G[-w, w^2, 0, w^2])/2 - 
 2*G[0, w]*G[-w, w^2, 0, w^2] - (21*G[0, w^2]*G[-w, w^2, 0, w^2])/2 - 
 (9*G[1, r7]*G[-w, w^2, 0, w^2])/2 + 5*G[1, -w]*G[-w, w^2, 0, w^2] + 
 5*G[1, w^2]*G[-w, w^2, 0, w^2] + 6*G[r61, w^2]*G[-w, w^2, 0, w^2] + 
 6*G[r62, w^2]*G[-w, w^2, 0, w^2] + 8*G[-w^(-1), w^2]*G[-w, w^2, 0, w^2] - 
 4*G[-w, w^2]*G[-w, w^2, 0, w^2] + 
 ((5*G[0, -w])/2 + 2*G[0, w] + (21*G[0, w^2])/2 + (9*G[1, r7])/2 - 
   5*G[1, -w] - 9*G[1, w^2] - 6*G[r61, w^2] - 6*G[r62, w^2])*
  G[-w, w^2, 0, z3] - (2*I)*Pi*G[-w, w^2, 1, w^2] - 
 2*G[0, -w]*G[-w, w^2, 1, w^2] + 2*G[0, w]*G[-w, w^2, 1, w^2] + 
 12*G[0, w^2]*G[-w, w^2, 1, w^2] + 4*G[1, r7]*G[-w, w^2, 1, w^2] + 
 4*G[1, -w]*G[-w, w^2, 1, w^2] - 4*G[1, w]*G[-w, w^2, 1, w^2] + 
 4*G[1, w^2]*G[-w, w^2, 1, w^2] - 10*G[r61, w^2]*G[-w, w^2, 1, w^2] - 
 10*G[r62, w^2]*G[-w, w^2, 1, w^2] - 16*G[-w^(-1), w^2]*G[-w, w^2, 1, w^2] + 
 8*G[-w, w^2]*G[-w, w^2, 1, w^2] + 
 ((2*I)*Pi + 2*G[0, -w] - 2*G[0, w] - 12*G[0, w^2] - 4*G[1, r7] - 
   4*G[1, -w] + 4*G[1, w] + 4*G[1, w^2] + 10*G[r61, w^2] + 10*G[r62, w^2])*
  G[-w, w^2, 1, z3] + 9*G[0, w^2]*G[-w, w^2, r61, w^2] + 
 5*G[1, r7]*G[-w, w^2, r61, w^2] - 10*G[1, w^2]*G[-w, w^2, r61, w^2] - 
 4*G[r61, w^2]*G[-w, w^2, r61, w^2] - 4*G[r62, w^2]*G[-w, w^2, r61, w^2] + 
 (-9*G[0, w^2] - 5*G[1, r7] + 10*G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*
  G[-w, w^2, r61, z3] + 9*G[0, w^2]*G[-w, w^2, r62, w^2] + 
 5*G[1, r7]*G[-w, w^2, r62, w^2] - 10*G[1, w^2]*G[-w, w^2, r62, w^2] - 
 4*G[r61, w^2]*G[-w, w^2, r62, w^2] - 4*G[r62, w^2]*G[-w, w^2, r62, w^2] + 
 (-9*G[0, w^2] - 5*G[1, r7] + 10*G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*
  G[-w, w^2, r62, z3] + (I/6)*Pi*G[-w, w^2, w^(-2), w^2] - 
 (G[0, -w]*G[-w, w^2, w^(-2), w^2])/4 - (G[0, w]*G[-w, w^2, w^(-2), w^2])/6 - 
 (11*G[0, w^2]*G[-w, w^2, w^(-2), w^2])/4 + 
 (G[1, r7]*G[-w, w^2, w^(-2), w^2])/12 + (G[1, -w]*G[-w, w^2, w^(-2), w^2])/
  2 + (G[1, w]*G[-w, w^2, w^(-2), w^2])/3 - 
 (G[1, w^2]*G[-w, w^2, w^(-2), w^2])/2 + 
 3*G[r61, w^2]*G[-w, w^2, w^(-2), w^2] + 
 3*G[r62, w^2]*G[-w, w^2, w^(-2), w^2] + 
 ((-1/6*I)*Pi + G[0, -w]/4 + G[0, w]/6 + (11*G[0, w^2])/4 - G[1, r7]/12 - 
   G[1, -w]/2 - G[1, w]/3 + G[1, w^2]/2 - 3*G[r61, w^2] - 3*G[r62, w^2])*
  G[-w, w^2, w^(-2), z3] + ((5*I)/6)*Pi*G[-w, w^2, -w^(-1), w^2] + 
 (7*G[0, -w]*G[-w, w^2, -w^(-1), w^2])/4 - 
 (5*G[0, w]*G[-w, w^2, -w^(-1), w^2])/6 - 
 (7*G[0, w^2]*G[-w, w^2, -w^(-1), w^2])/4 - 
 (31*G[1, r7]*G[-w, w^2, -w^(-1), w^2])/12 - 
 (7*G[1, -w]*G[-w, w^2, -w^(-1), w^2])/2 + 
 (5*G[1, w]*G[-w, w^2, -w^(-1), w^2])/3 + 
 (7*G[1, w^2]*G[-w, w^2, -w^(-1), w^2])/2 + 
 (((-5*I)/6)*Pi - (7*G[0, -w])/4 + (5*G[0, w])/6 + (7*G[0, w^2])/4 + 
   (31*G[1, r7])/12 + (7*G[1, -w])/2 - (5*G[1, w])/3 - (7*G[1, w^2])/2)*
  G[-w, w^2, -w^(-1), z3] + ((5*I)/6)*Pi*G[-w, w^2, -w, w^2] + 
 (23*G[0, -w]*G[-w, w^2, -w, w^2])/4 - (5*G[0, w]*G[-w, w^2, -w, w^2])/6 - 
 (7*G[0, w^2]*G[-w, w^2, -w, w^2])/4 - (31*G[1, r7]*G[-w, w^2, -w, w^2])/12 - 
 (23*G[1, -w]*G[-w, w^2, -w, w^2])/2 + (5*G[1, w]*G[-w, w^2, -w, w^2])/3 + 
 (7*G[1, w^2]*G[-w, w^2, -w, w^2])/2 + 
 (((-5*I)/6)*Pi - (23*G[0, -w])/4 + (5*G[0, w])/6 + (7*G[0, w^2])/4 + 
   (31*G[1, r7])/12 + (23*G[1, -w])/2 - (5*G[1, w])/3 - (7*G[1, w^2])/2)*
  G[-w, w^2, -w, z3] + (I/6)*Pi*G[-w, w^2, w^2, w^2] - 
 (G[0, -w]*G[-w, w^2, w^2, w^2])/4 - (G[0, w]*G[-w, w^2, w^2, w^2])/6 - 
 (11*G[0, w^2]*G[-w, w^2, w^2, w^2])/4 + (G[1, r7]*G[-w, w^2, w^2, w^2])/12 + 
 (G[1, -w]*G[-w, w^2, w^2, w^2])/2 + (G[1, w]*G[-w, w^2, w^2, w^2])/3 - 
 (G[1, w^2]*G[-w, w^2, w^2, w^2])/2 + 3*G[r61, w^2]*G[-w, w^2, w^2, w^2] + 
 3*G[r62, w^2]*G[-w, w^2, w^2, w^2] + 
 ((-1/6*I)*Pi + G[0, -w]/4 + G[0, w]/6 + (11*G[0, w^2])/4 - G[1, r7]/12 - 
   G[1, -w]/2 - G[1, w]/3 + G[1, w^2]/2 - 3*G[r61, w^2] - 3*G[r62, w^2])*
  G[-w, w^2, w^2, z3] - 18*G[0, 0, -1, 0, w] + G[0, 0, 0, 0, w] + 
 (61*G[0, 0, 0, 0, w^2])/6 - (61*G[0, 0, 0, 0, z3])/6 - 
 (40*G[0, 0, 0, 1, w^2])/3 + (40*G[0, 0, 0, 1, z3])/3 - 
 (7*G[0, 0, 0, r61, w^2])/2 + (7*G[0, 0, 0, r61, z3])/2 - 
 (7*G[0, 0, 0, r62, w^2])/2 + (7*G[0, 0, 0, r62, z3])/2 - 
 6*G[0, 0, 1, 0, w] - (112*G[0, 0, 1, 0, w^2])/3 + 
 (112*G[0, 0, 1, 0, z3])/3 + (128*G[0, 0, 1, 1, w^2])/3 - 
 (128*G[0, 0, 1, 1, z3])/3 + 16*G[0, 0, 1, r61, w^2] - 
 16*G[0, 0, 1, r61, z3] + 16*G[0, 0, 1, r62, w^2] - 16*G[0, 0, 1, r62, z3] - 
 14*G[0, 0, r61, 0, w^2] + 14*G[0, 0, r61, 0, z3] + 16*G[0, 0, r61, 1, w^2] - 
 16*G[0, 0, r61, 1, z3] + 6*G[0, 0, r61, r61, w^2] - 
 6*G[0, 0, r61, r61, z3] + 6*G[0, 0, r61, r62, w^2] - 
 6*G[0, 0, r61, r62, z3] - 14*G[0, 0, r62, 0, w^2] + 14*G[0, 0, r62, 0, z3] + 
 16*G[0, 0, r62, 1, w^2] - 16*G[0, 0, r62, 1, z3] + 
 6*G[0, 0, r62, r61, w^2] - 6*G[0, 0, r62, r61, z3] + 
 6*G[0, 0, r62, r62, w^2] - 6*G[0, 0, r62, r62, z3] + 
 (21*G[0, 0, w^(-2), 0, w^2])/2 - (21*G[0, 0, w^(-2), 0, z3])/2 - 
 (21*G[0, 0, w^(-2), r61, w^2])/2 + (21*G[0, 0, w^(-2), r61, z3])/2 - 
 (21*G[0, 0, w^(-2), r62, w^2])/2 + (21*G[0, 0, w^(-2), r62, z3])/2 + 
 12*G[0, 0, -w^(-1), 0, w^2] - 12*G[0, 0, -w^(-1), 0, z3] - 
 24*G[0, 0, -w^(-1), 1, w^2] + 24*G[0, 0, -w^(-1), 1, z3] + 
 12*G[0, 0, -w, 0, w^2] - 12*G[0, 0, -w, 0, z3] - 24*G[0, 0, -w, 1, w^2] + 
 24*G[0, 0, -w, 1, z3] + (21*G[0, 0, w^2, 0, w^2])/2 - 
 (21*G[0, 0, w^2, 0, z3])/2 - (21*G[0, 0, w^2, r61, w^2])/2 + 
 (21*G[0, 0, w^2, r61, z3])/2 - (21*G[0, 0, w^2, r62, w^2])/2 + 
 (21*G[0, 0, w^2, r62, z3])/2 - 2*G[0, 1, 0, 0, w] - 
 (124*G[0, 1, 0, 0, w^2])/3 + (124*G[0, 1, 0, 0, z3])/3 + 
 (152*G[0, 1, 0, 1, w^2])/3 - (152*G[0, 1, 0, 1, z3])/3 + 
 16*G[0, 1, 0, r61, w^2] - 16*G[0, 1, 0, r61, z3] + 16*G[0, 1, 0, r62, w^2] - 
 16*G[0, 1, 0, r62, z3] + (224*G[0, 1, 1, 0, w^2])/3 - 
 (224*G[0, 1, 1, 0, z3])/3 - (256*G[0, 1, 1, 1, w^2])/3 + 
 (256*G[0, 1, 1, 1, z3])/3 - 32*G[0, 1, 1, r61, w^2] + 
 32*G[0, 1, 1, r61, z3] - 32*G[0, 1, 1, r62, w^2] + 32*G[0, 1, 1, r62, z3] + 
 32*G[0, 1, r61, 0, w^2] - 32*G[0, 1, r61, 0, z3] - 32*G[0, 1, r61, 1, w^2] + 
 32*G[0, 1, r61, 1, z3] - 16*G[0, 1, r61, r61, w^2] + 
 16*G[0, 1, r61, r61, z3] - 16*G[0, 1, r61, r62, w^2] + 
 16*G[0, 1, r61, r62, z3] + 32*G[0, 1, r62, 0, w^2] - 
 32*G[0, 1, r62, 0, z3] - 32*G[0, 1, r62, 1, w^2] + 32*G[0, 1, r62, 1, z3] - 
 16*G[0, 1, r62, r61, w^2] + 16*G[0, 1, r62, r61, z3] - 
 16*G[0, 1, r62, r62, w^2] + 16*G[0, 1, r62, r62, z3] - 
 16*G[0, 1, w^(-2), 0, w^2] + 16*G[0, 1, w^(-2), 0, z3] + 
 16*G[0, 1, w^(-2), r61, w^2] - 16*G[0, 1, w^(-2), r61, z3] + 
 16*G[0, 1, w^(-2), r62, w^2] - 16*G[0, 1, w^(-2), r62, z3] - 
 12*G[0, 1, -w^(-1), 0, w^2] + 12*G[0, 1, -w^(-1), 0, z3] + 
 24*G[0, 1, -w^(-1), 1, w^2] - 24*G[0, 1, -w^(-1), 1, z3] - 
 12*G[0, 1, -w, 0, w^2] + 12*G[0, 1, -w, 0, z3] + 24*G[0, 1, -w, 1, w^2] - 
 24*G[0, 1, -w, 1, z3] - 16*G[0, 1, w^2, 0, w^2] + 16*G[0, 1, w^2, 0, z3] + 
 16*G[0, 1, w^2, r61, w^2] - 16*G[0, 1, w^2, r61, z3] + 
 16*G[0, 1, w^2, r62, w^2] - 16*G[0, 1, w^2, r62, z3] + 
 12*G[0, r1, 0, 0, w] + 12*G[0, r2, 0, 0, w] + 2*G[0, r51, 0, 0, w^2] - 
 2*G[0, r51, 0, 0, z3] - 4*G[0, r51, 0, 1, w^2] + 4*G[0, r51, 0, 1, z3] - 
 2*G[0, r51, -w^(-1), 0, w^2] + 2*G[0, r51, -w^(-1), 0, z3] + 
 4*G[0, r51, -w^(-1), 1, w^2] - 4*G[0, r51, -w^(-1), 1, z3] - 
 2*G[0, r51, -w, 0, w^2] + 2*G[0, r51, -w, 0, z3] + 4*G[0, r51, -w, 1, w^2] - 
 4*G[0, r51, -w, 1, z3] + 2*G[0, r52, 0, 0, w^2] - 2*G[0, r52, 0, 0, z3] - 
 4*G[0, r52, 0, 1, w^2] + 4*G[0, r52, 0, 1, z3] - 
 2*G[0, r52, -w^(-1), 0, w^2] + 2*G[0, r52, -w^(-1), 0, z3] + 
 4*G[0, r52, -w^(-1), 1, w^2] - 4*G[0, r52, -w^(-1), 1, z3] - 
 2*G[0, r52, -w, 0, w^2] + 2*G[0, r52, -w, 0, z3] + 4*G[0, r52, -w, 1, w^2] - 
 4*G[0, r52, -w, 1, z3] - 19*G[0, r61, 0, 0, w^2] + 19*G[0, r61, 0, 0, z3] + 
 24*G[0, r61, 0, 1, w^2] - 24*G[0, r61, 0, 1, z3] + 
 7*G[0, r61, 0, r61, w^2] - 7*G[0, r61, 0, r61, z3] + 
 7*G[0, r61, 0, r62, w^2] - 7*G[0, r61, 0, r62, z3] + 
 32*G[0, r61, 1, 0, w^2] - 32*G[0, r61, 1, 0, z3] - 32*G[0, r61, 1, 1, w^2] + 
 32*G[0, r61, 1, 1, z3] - 16*G[0, r61, 1, r61, w^2] + 
 16*G[0, r61, 1, r61, z3] - 16*G[0, r61, 1, r62, w^2] + 
 16*G[0, r61, 1, r62, z3] + 16*G[0, r61, r61, 0, w^2] - 
 16*G[0, r61, r61, 0, z3] - 16*G[0, r61, r61, 1, w^2] + 
 16*G[0, r61, r61, 1, z3] - 8*G[0, r61, r61, r61, w^2] + 
 8*G[0, r61, r61, r61, z3] - 8*G[0, r61, r61, r62, w^2] + 
 8*G[0, r61, r61, r62, z3] + 16*G[0, r61, r62, 0, w^2] - 
 16*G[0, r61, r62, 0, z3] - 16*G[0, r61, r62, 1, w^2] + 
 16*G[0, r61, r62, 1, z3] - 8*G[0, r61, r62, r61, w^2] + 
 8*G[0, r61, r62, r61, z3] - 8*G[0, r61, r62, r62, w^2] + 
 8*G[0, r61, r62, r62, z3] - 9*G[0, r61, w^(-2), 0, w^2] + 
 9*G[0, r61, w^(-2), 0, z3] + 9*G[0, r61, w^(-2), r61, w^2] - 
 9*G[0, r61, w^(-2), r61, z3] + 9*G[0, r61, w^(-2), r62, w^2] - 
 9*G[0, r61, w^(-2), r62, z3] - 4*G[0, r61, -w^(-1), 0, w^2] + 
 4*G[0, r61, -w^(-1), 0, z3] + 8*G[0, r61, -w^(-1), 1, w^2] - 
 8*G[0, r61, -w^(-1), 1, z3] - 4*G[0, r61, -w, 0, w^2] + 
 4*G[0, r61, -w, 0, z3] + 8*G[0, r61, -w, 1, w^2] - 8*G[0, r61, -w, 1, z3] - 
 9*G[0, r61, w^2, 0, w^2] + 9*G[0, r61, w^2, 0, z3] + 
 9*G[0, r61, w^2, r61, w^2] - 9*G[0, r61, w^2, r61, z3] + 
 9*G[0, r61, w^2, r62, w^2] - 9*G[0, r61, w^2, r62, z3] - 
 19*G[0, r62, 0, 0, w^2] + 19*G[0, r62, 0, 0, z3] + 24*G[0, r62, 0, 1, w^2] - 
 24*G[0, r62, 0, 1, z3] + 7*G[0, r62, 0, r61, w^2] - 
 7*G[0, r62, 0, r61, z3] + 7*G[0, r62, 0, r62, w^2] - 
 7*G[0, r62, 0, r62, z3] + 32*G[0, r62, 1, 0, w^2] - 32*G[0, r62, 1, 0, z3] - 
 32*G[0, r62, 1, 1, w^2] + 32*G[0, r62, 1, 1, z3] - 
 16*G[0, r62, 1, r61, w^2] + 16*G[0, r62, 1, r61, z3] - 
 16*G[0, r62, 1, r62, w^2] + 16*G[0, r62, 1, r62, z3] + 
 16*G[0, r62, r61, 0, w^2] - 16*G[0, r62, r61, 0, z3] - 
 16*G[0, r62, r61, 1, w^2] + 16*G[0, r62, r61, 1, z3] - 
 8*G[0, r62, r61, r61, w^2] + 8*G[0, r62, r61, r61, z3] - 
 8*G[0, r62, r61, r62, w^2] + 8*G[0, r62, r61, r62, z3] + 
 16*G[0, r62, r62, 0, w^2] - 16*G[0, r62, r62, 0, z3] - 
 16*G[0, r62, r62, 1, w^2] + 16*G[0, r62, r62, 1, z3] - 
 8*G[0, r62, r62, r61, w^2] + 8*G[0, r62, r62, r61, z3] - 
 8*G[0, r62, r62, r62, w^2] + 8*G[0, r62, r62, r62, z3] - 
 9*G[0, r62, w^(-2), 0, w^2] + 9*G[0, r62, w^(-2), 0, z3] + 
 9*G[0, r62, w^(-2), r61, w^2] - 9*G[0, r62, w^(-2), r61, z3] + 
 9*G[0, r62, w^(-2), r62, w^2] - 9*G[0, r62, w^(-2), r62, z3] - 
 4*G[0, r62, -w^(-1), 0, w^2] + 4*G[0, r62, -w^(-1), 0, z3] + 
 8*G[0, r62, -w^(-1), 1, w^2] - 8*G[0, r62, -w^(-1), 1, z3] - 
 4*G[0, r62, -w, 0, w^2] + 4*G[0, r62, -w, 0, z3] + 8*G[0, r62, -w, 1, w^2] - 
 8*G[0, r62, -w, 1, z3] - 9*G[0, r62, w^2, 0, w^2] + 
 9*G[0, r62, w^2, 0, z3] + 9*G[0, r62, w^2, r61, w^2] - 
 9*G[0, r62, w^2, r61, z3] + 9*G[0, r62, w^2, r62, w^2] - 
 9*G[0, r62, w^2, r62, z3] + (31*G[0, w^(-2), 0, 0, w^2])/2 - 
 (31*G[0, w^(-2), 0, 0, z3])/2 - 12*G[0, w^(-2), 0, 1, w^2] + 
 12*G[0, w^(-2), 0, 1, z3] - (19*G[0, w^(-2), 0, r61, w^2])/2 + 
 (19*G[0, w^(-2), 0, r61, z3])/2 - (19*G[0, w^(-2), 0, r62, w^2])/2 + 
 (19*G[0, w^(-2), 0, r62, z3])/2 - 12*G[0, w^(-2), 1, 0, w^2] + 
 12*G[0, w^(-2), 1, 0, z3] + 12*G[0, w^(-2), 1, r61, w^2] - 
 12*G[0, w^(-2), 1, r61, z3] + 12*G[0, w^(-2), 1, r62, w^2] - 
 12*G[0, w^(-2), 1, r62, z3] - 16*G[0, w^(-2), r61, 0, w^2] + 
 16*G[0, w^(-2), r61, 0, z3] + 12*G[0, w^(-2), r61, 1, w^2] - 
 12*G[0, w^(-2), r61, 1, z3] + 10*G[0, w^(-2), r61, r61, w^2] - 
 10*G[0, w^(-2), r61, r61, z3] + 10*G[0, w^(-2), r61, r62, w^2] - 
 10*G[0, w^(-2), r61, r62, z3] - 16*G[0, w^(-2), r62, 0, w^2] + 
 16*G[0, w^(-2), r62, 0, z3] + 12*G[0, w^(-2), r62, 1, w^2] - 
 12*G[0, w^(-2), r62, 1, z3] + 10*G[0, w^(-2), r62, r61, w^2] - 
 10*G[0, w^(-2), r62, r61, z3] + 10*G[0, w^(-2), r62, r62, w^2] - 
 10*G[0, w^(-2), r62, r62, z3] + (13*G[0, w^(-2), w^(-2), 0, w^2])/2 - 
 (13*G[0, w^(-2), w^(-2), 0, z3])/2 - (13*G[0, w^(-2), w^(-2), r61, w^2])/2 + 
 (13*G[0, w^(-2), w^(-2), r61, z3])/2 - (13*G[0, w^(-2), w^(-2), r62, w^2])/
  2 + (13*G[0, w^(-2), w^(-2), r62, z3])/2 + (13*G[0, w^(-2), w^2, 0, w^2])/
  2 - (13*G[0, w^(-2), w^2, 0, z3])/2 - (13*G[0, w^(-2), w^2, r61, w^2])/2 + 
 (13*G[0, w^(-2), w^2, r61, z3])/2 - (13*G[0, w^(-2), w^2, r62, w^2])/2 + 
 (13*G[0, w^(-2), w^2, r62, z3])/2 + 12*G[0, -w^(-1), 0, 0, w^2] - 
 12*G[0, -w^(-1), 0, 0, z3] - 20*G[0, -w^(-1), 0, 1, w^2] + 
 20*G[0, -w^(-1), 0, 1, z3] - 2*G[0, -w^(-1), 0, r61, w^2] + 
 2*G[0, -w^(-1), 0, r61, z3] - 2*G[0, -w^(-1), 0, r62, w^2] + 
 2*G[0, -w^(-1), 0, r62, z3] - 20*G[0, -w^(-1), 1, 0, w^2] + 
 20*G[0, -w^(-1), 1, 0, z3] + 32*G[0, -w^(-1), 1, 1, w^2] - 
 32*G[0, -w^(-1), 1, 1, z3] + 4*G[0, -w^(-1), 1, r61, w^2] - 
 4*G[0, -w^(-1), 1, r61, z3] + 4*G[0, -w^(-1), 1, r62, w^2] - 
 4*G[0, -w^(-1), 1, r62, z3] - 2*G[0, -w^(-1), r61, 0, w^2] + 
 2*G[0, -w^(-1), r61, 0, z3] + 4*G[0, -w^(-1), r61, 1, w^2] - 
 4*G[0, -w^(-1), r61, 1, z3] - 2*G[0, -w^(-1), r62, 0, w^2] + 
 2*G[0, -w^(-1), r62, 0, z3] + 4*G[0, -w^(-1), r62, 1, w^2] - 
 4*G[0, -w^(-1), r62, 1, z3] + 12*G[0, -w, 0, 0, w^2] - 
 12*G[0, -w, 0, 0, z3] - 20*G[0, -w, 0, 1, w^2] + 20*G[0, -w, 0, 1, z3] - 
 2*G[0, -w, 0, r61, w^2] + 2*G[0, -w, 0, r61, z3] - 2*G[0, -w, 0, r62, w^2] + 
 2*G[0, -w, 0, r62, z3] - 20*G[0, -w, 1, 0, w^2] + 20*G[0, -w, 1, 0, z3] + 
 32*G[0, -w, 1, 1, w^2] - 32*G[0, -w, 1, 1, z3] + 4*G[0, -w, 1, r61, w^2] - 
 4*G[0, -w, 1, r61, z3] + 4*G[0, -w, 1, r62, w^2] - 4*G[0, -w, 1, r62, z3] - 
 2*G[0, -w, r61, 0, w^2] + 2*G[0, -w, r61, 0, z3] + 4*G[0, -w, r61, 1, w^2] - 
 4*G[0, -w, r61, 1, z3] - 2*G[0, -w, r62, 0, w^2] + 2*G[0, -w, r62, 0, z3] + 
 4*G[0, -w, r62, 1, w^2] - 4*G[0, -w, r62, 1, z3] + 
 (31*G[0, w^2, 0, 0, w^2])/2 - (31*G[0, w^2, 0, 0, z3])/2 - 
 12*G[0, w^2, 0, 1, w^2] + 12*G[0, w^2, 0, 1, z3] - 
 (19*G[0, w^2, 0, r61, w^2])/2 + (19*G[0, w^2, 0, r61, z3])/2 - 
 (19*G[0, w^2, 0, r62, w^2])/2 + (19*G[0, w^2, 0, r62, z3])/2 - 
 12*G[0, w^2, 1, 0, w^2] + 12*G[0, w^2, 1, 0, z3] + 
 12*G[0, w^2, 1, r61, w^2] - 12*G[0, w^2, 1, r61, z3] + 
 12*G[0, w^2, 1, r62, w^2] - 12*G[0, w^2, 1, r62, z3] - 
 16*G[0, w^2, r61, 0, w^2] + 16*G[0, w^2, r61, 0, z3] + 
 12*G[0, w^2, r61, 1, w^2] - 12*G[0, w^2, r61, 1, z3] + 
 10*G[0, w^2, r61, r61, w^2] - 10*G[0, w^2, r61, r61, z3] + 
 10*G[0, w^2, r61, r62, w^2] - 10*G[0, w^2, r61, r62, z3] - 
 16*G[0, w^2, r62, 0, w^2] + 16*G[0, w^2, r62, 0, z3] + 
 12*G[0, w^2, r62, 1, w^2] - 12*G[0, w^2, r62, 1, z3] + 
 10*G[0, w^2, r62, r61, w^2] - 10*G[0, w^2, r62, r61, z3] + 
 10*G[0, w^2, r62, r62, w^2] - 10*G[0, w^2, r62, r62, z3] + 
 (13*G[0, w^2, w^(-2), 0, w^2])/2 - (13*G[0, w^2, w^(-2), 0, z3])/2 - 
 (13*G[0, w^2, w^(-2), r61, w^2])/2 + (13*G[0, w^2, w^(-2), r61, z3])/2 - 
 (13*G[0, w^2, w^(-2), r62, w^2])/2 + (13*G[0, w^2, w^(-2), r62, z3])/2 + 
 (13*G[0, w^2, w^2, 0, w^2])/2 - (13*G[0, w^2, w^2, 0, z3])/2 - 
 (13*G[0, w^2, w^2, r61, w^2])/2 + (13*G[0, w^2, w^2, r61, z3])/2 - 
 (13*G[0, w^2, w^2, r62, w^2])/2 + (13*G[0, w^2, w^2, r62, z3])/2 - 
 (58*G[1, 0, 0, 0, w^2])/3 + (58*G[1, 0, 0, 0, z3])/3 + 
 (68*G[1, 0, 0, 1, w^2])/3 - (68*G[1, 0, 0, 1, z3])/3 + 
 8*G[1, 0, 0, r61, w^2] - 8*G[1, 0, 0, r61, z3] + 8*G[1, 0, 0, r62, w^2] - 
 8*G[1, 0, 0, r62, z3] + (176*G[1, 0, 1, 0, w^2])/3 - 
 (176*G[1, 0, 1, 0, z3])/3 - (160*G[1, 0, 1, 1, w^2])/3 + 
 (160*G[1, 0, 1, 1, z3])/3 - 32*G[1, 0, 1, r61, w^2] + 
 32*G[1, 0, 1, r61, z3] - 32*G[1, 0, 1, r62, w^2] + 32*G[1, 0, 1, r62, z3] + 
 32*G[1, 0, r61, 0, w^2] - 32*G[1, 0, r61, 0, z3] - 32*G[1, 0, r61, 1, w^2] + 
 32*G[1, 0, r61, 1, z3] - 16*G[1, 0, r61, r61, w^2] + 
 16*G[1, 0, r61, r61, z3] - 16*G[1, 0, r61, r62, w^2] + 
 16*G[1, 0, r61, r62, z3] + 32*G[1, 0, r62, 0, w^2] - 
 32*G[1, 0, r62, 0, z3] - 32*G[1, 0, r62, 1, w^2] + 32*G[1, 0, r62, 1, z3] - 
 16*G[1, 0, r62, r61, w^2] + 16*G[1, 0, r62, r61, z3] - 
 16*G[1, 0, r62, r62, w^2] + 16*G[1, 0, r62, r62, z3] - 
 24*G[1, 0, w^(-2), 0, w^2] + 24*G[1, 0, w^(-2), 0, z3] + 
 24*G[1, 0, w^(-2), r61, w^2] - 24*G[1, 0, w^(-2), r61, z3] + 
 24*G[1, 0, w^(-2), r62, w^2] - 24*G[1, 0, w^(-2), r62, z3] - 
 18*G[1, 0, -w^(-1), 0, w^2] + 18*G[1, 0, -w^(-1), 0, z3] + 
 36*G[1, 0, -w^(-1), 1, w^2] - 36*G[1, 0, -w^(-1), 1, z3] - 
 18*G[1, 0, -w, 0, w^2] + 18*G[1, 0, -w, 0, z3] + 36*G[1, 0, -w, 1, w^2] - 
 36*G[1, 0, -w, 1, z3] - 24*G[1, 0, w^2, 0, w^2] + 24*G[1, 0, w^2, 0, z3] + 
 24*G[1, 0, w^2, r61, w^2] - 24*G[1, 0, w^2, r61, z3] + 
 24*G[1, 0, w^2, r62, w^2] - 24*G[1, 0, w^2, r62, z3] + 
 (188*G[1, 1, 0, 0, w^2])/3 - (188*G[1, 1, 0, 0, z3])/3 - 
 (184*G[1, 1, 0, 1, w^2])/3 + (184*G[1, 1, 0, 1, z3])/3 - 
 32*G[1, 1, 0, r61, w^2] + 32*G[1, 1, 0, r61, z3] - 32*G[1, 1, 0, r62, w^2] + 
 32*G[1, 1, 0, r62, z3] - (256*G[1, 1, 1, 0, w^2])/3 + 
 (256*G[1, 1, 1, 0, z3])/3 + (256*G[1, 1, 1, r61, w^2])/3 - 
 (256*G[1, 1, 1, r61, z3])/3 + (256*G[1, 1, 1, r62, w^2])/3 - 
 (256*G[1, 1, 1, r62, z3])/3 - (256*G[1, 1, r61, 0, w^2])/3 + 
 (256*G[1, 1, r61, 0, z3])/3 + (256*G[1, 1, r61, 1, w^2])/3 - 
 (256*G[1, 1, r61, 1, z3])/3 + (128*G[1, 1, r61, r61, w^2])/3 - 
 (128*G[1, 1, r61, r61, z3])/3 + (128*G[1, 1, r61, r62, w^2])/3 - 
 (128*G[1, 1, r61, r62, z3])/3 - (256*G[1, 1, r62, 0, w^2])/3 + 
 (256*G[1, 1, r62, 0, z3])/3 + (256*G[1, 1, r62, 1, w^2])/3 - 
 (256*G[1, 1, r62, 1, z3])/3 + (128*G[1, 1, r62, r61, w^2])/3 - 
 (128*G[1, 1, r62, r61, z3])/3 + (128*G[1, 1, r62, r62, w^2])/3 - 
 (128*G[1, 1, r62, r62, z3])/3 + (160*G[1, 1, w^(-2), 0, w^2])/3 - 
 (160*G[1, 1, w^(-2), 0, z3])/3 - (160*G[1, 1, w^(-2), r61, w^2])/3 + 
 (160*G[1, 1, w^(-2), r61, z3])/3 - (160*G[1, 1, w^(-2), r62, w^2])/3 + 
 (160*G[1, 1, w^(-2), r62, z3])/3 + 12*G[1, 1, -w^(-1), 0, w^2] - 
 12*G[1, 1, -w^(-1), 0, z3] - 24*G[1, 1, -w^(-1), 1, w^2] + 
 24*G[1, 1, -w^(-1), 1, z3] + 12*G[1, 1, -w, 0, w^2] - 
 12*G[1, 1, -w, 0, z3] - 24*G[1, 1, -w, 1, w^2] + 24*G[1, 1, -w, 1, z3] + 
 (160*G[1, 1, w^2, 0, w^2])/3 - (160*G[1, 1, w^2, 0, z3])/3 - 
 (160*G[1, 1, w^2, r61, w^2])/3 + (160*G[1, 1, w^2, r61, z3])/3 - 
 (160*G[1, 1, w^2, r62, w^2])/3 + (160*G[1, 1, w^2, r62, z3])/3 + 
 (152*G[1, r61, 0, 0, w^2])/3 - (152*G[1, r61, 0, 0, z3])/3 - 
 (160*G[1, r61, 0, 1, w^2])/3 + (160*G[1, r61, 0, 1, z3])/3 - 
 24*G[1, r61, 0, r61, w^2] + 24*G[1, r61, 0, r61, z3] - 
 24*G[1, r61, 0, r62, w^2] + 24*G[1, r61, 0, r62, z3] - 
 (256*G[1, r61, 1, 0, w^2])/3 + (256*G[1, r61, 1, 0, z3])/3 + 
 (256*G[1, r61, 1, 1, w^2])/3 - (256*G[1, r61, 1, 1, z3])/3 + 
 (128*G[1, r61, 1, r61, w^2])/3 - (128*G[1, r61, 1, r61, z3])/3 + 
 (128*G[1, r61, 1, r62, w^2])/3 - (128*G[1, r61, 1, r62, z3])/3 - 
 (128*G[1, r61, r61, 0, w^2])/3 + (128*G[1, r61, r61, 0, z3])/3 + 
 (128*G[1, r61, r61, 1, w^2])/3 - (128*G[1, r61, r61, 1, z3])/3 + 
 (64*G[1, r61, r61, r61, w^2])/3 - (64*G[1, r61, r61, r61, z3])/3 + 
 (64*G[1, r61, r61, r62, w^2])/3 - (64*G[1, r61, r61, r62, z3])/3 - 
 (128*G[1, r61, r62, 0, w^2])/3 + (128*G[1, r61, r62, 0, z3])/3 + 
 (128*G[1, r61, r62, 1, w^2])/3 - (128*G[1, r61, r62, 1, z3])/3 + 
 (64*G[1, r61, r62, r61, w^2])/3 - (64*G[1, r61, r62, r61, z3])/3 + 
 (64*G[1, r61, r62, r62, w^2])/3 - (64*G[1, r61, r62, r62, z3])/3 + 
 (56*G[1, r61, w^(-2), 0, w^2])/3 - (56*G[1, r61, w^(-2), 0, z3])/3 - 
 (56*G[1, r61, w^(-2), r61, w^2])/3 + (56*G[1, r61, w^(-2), r61, z3])/3 - 
 (56*G[1, r61, w^(-2), r62, w^2])/3 + (56*G[1, r61, w^(-2), r62, z3])/3 + 
 16*G[1, r61, -w^(-1), 0, w^2] - 16*G[1, r61, -w^(-1), 0, z3] - 
 32*G[1, r61, -w^(-1), 1, w^2] + 32*G[1, r61, -w^(-1), 1, z3] + 
 16*G[1, r61, -w, 0, w^2] - 16*G[1, r61, -w, 0, z3] - 
 32*G[1, r61, -w, 1, w^2] + 32*G[1, r61, -w, 1, z3] + 
 (56*G[1, r61, w^2, 0, w^2])/3 - (56*G[1, r61, w^2, 0, z3])/3 - 
 (56*G[1, r61, w^2, r61, w^2])/3 + (56*G[1, r61, w^2, r61, z3])/3 - 
 (56*G[1, r61, w^2, r62, w^2])/3 + (56*G[1, r61, w^2, r62, z3])/3 + 
 (152*G[1, r62, 0, 0, w^2])/3 - (152*G[1, r62, 0, 0, z3])/3 - 
 (160*G[1, r62, 0, 1, w^2])/3 + (160*G[1, r62, 0, 1, z3])/3 - 
 24*G[1, r62, 0, r61, w^2] + 24*G[1, r62, 0, r61, z3] - 
 24*G[1, r62, 0, r62, w^2] + 24*G[1, r62, 0, r62, z3] - 
 (256*G[1, r62, 1, 0, w^2])/3 + (256*G[1, r62, 1, 0, z3])/3 + 
 (256*G[1, r62, 1, 1, w^2])/3 - (256*G[1, r62, 1, 1, z3])/3 + 
 (128*G[1, r62, 1, r61, w^2])/3 - (128*G[1, r62, 1, r61, z3])/3 + 
 (128*G[1, r62, 1, r62, w^2])/3 - (128*G[1, r62, 1, r62, z3])/3 - 
 (128*G[1, r62, r61, 0, w^2])/3 + (128*G[1, r62, r61, 0, z3])/3 + 
 (128*G[1, r62, r61, 1, w^2])/3 - (128*G[1, r62, r61, 1, z3])/3 + 
 (64*G[1, r62, r61, r61, w^2])/3 - (64*G[1, r62, r61, r61, z3])/3 + 
 (64*G[1, r62, r61, r62, w^2])/3 - (64*G[1, r62, r61, r62, z3])/3 - 
 (128*G[1, r62, r62, 0, w^2])/3 + (128*G[1, r62, r62, 0, z3])/3 + 
 (128*G[1, r62, r62, 1, w^2])/3 - (128*G[1, r62, r62, 1, z3])/3 + 
 (64*G[1, r62, r62, r61, w^2])/3 - (64*G[1, r62, r62, r61, z3])/3 + 
 (64*G[1, r62, r62, r62, w^2])/3 - (64*G[1, r62, r62, r62, z3])/3 + 
 (56*G[1, r62, w^(-2), 0, w^2])/3 - (56*G[1, r62, w^(-2), 0, z3])/3 - 
 (56*G[1, r62, w^(-2), r61, w^2])/3 + (56*G[1, r62, w^(-2), r61, z3])/3 - 
 (56*G[1, r62, w^(-2), r62, w^2])/3 + (56*G[1, r62, w^(-2), r62, z3])/3 + 
 16*G[1, r62, -w^(-1), 0, w^2] - 16*G[1, r62, -w^(-1), 0, z3] - 
 32*G[1, r62, -w^(-1), 1, w^2] + 32*G[1, r62, -w^(-1), 1, z3] + 
 16*G[1, r62, -w, 0, w^2] - 16*G[1, r62, -w, 0, z3] - 
 32*G[1, r62, -w, 1, w^2] + 32*G[1, r62, -w, 1, z3] + 
 (56*G[1, r62, w^2, 0, w^2])/3 - (56*G[1, r62, w^2, 0, z3])/3 - 
 (56*G[1, r62, w^2, r61, w^2])/3 + (56*G[1, r62, w^2, r61, z3])/3 - 
 (56*G[1, r62, w^2, r62, w^2])/3 + (56*G[1, r62, w^2, r62, z3])/3 - 
 (122*G[1, w^(-2), 0, 0, w^2])/3 + (122*G[1, w^(-2), 0, 0, z3])/3 + 
 (100*G[1, w^(-2), 0, 1, w^2])/3 - (100*G[1, w^(-2), 0, 1, z3])/3 + 
 24*G[1, w^(-2), 0, r61, w^2] - 24*G[1, w^(-2), 0, r61, z3] + 
 24*G[1, w^(-2), 0, r62, w^2] - 24*G[1, w^(-2), 0, r62, z3] + 
 (112*G[1, w^(-2), 1, 0, w^2])/3 - (112*G[1, w^(-2), 1, 0, z3])/3 - 
 (112*G[1, w^(-2), 1, r61, w^2])/3 + (112*G[1, w^(-2), 1, r61, z3])/3 - 
 (112*G[1, w^(-2), 1, r62, w^2])/3 + (112*G[1, w^(-2), 1, r62, z3])/3 + 
 (136*G[1, w^(-2), r61, 0, w^2])/3 - (136*G[1, w^(-2), r61, 0, z3])/3 - 
 (112*G[1, w^(-2), r61, 1, w^2])/3 + (112*G[1, w^(-2), r61, 1, z3])/3 - 
 (80*G[1, w^(-2), r61, r61, w^2])/3 + (80*G[1, w^(-2), r61, r61, z3])/3 - 
 (80*G[1, w^(-2), r61, r62, w^2])/3 + (80*G[1, w^(-2), r61, r62, z3])/3 + 
 (136*G[1, w^(-2), r62, 0, w^2])/3 - (136*G[1, w^(-2), r62, 0, z3])/3 - 
 (112*G[1, w^(-2), r62, 1, w^2])/3 + (112*G[1, w^(-2), r62, 1, z3])/3 - 
 (80*G[1, w^(-2), r62, r61, w^2])/3 + (80*G[1, w^(-2), r62, r61, z3])/3 - 
 (80*G[1, w^(-2), r62, r62, w^2])/3 + (80*G[1, w^(-2), r62, r62, z3])/3 - 
 (64*G[1, w^(-2), w^(-2), 0, w^2])/3 + (64*G[1, w^(-2), w^(-2), 0, z3])/3 + 
 (64*G[1, w^(-2), w^(-2), r61, w^2])/3 - (64*G[1, w^(-2), w^(-2), r61, z3])/
  3 + (64*G[1, w^(-2), w^(-2), r62, w^2])/3 - 
 (64*G[1, w^(-2), w^(-2), r62, z3])/3 - 4*G[1, w^(-2), -w^(-1), 0, w^2] + 
 4*G[1, w^(-2), -w^(-1), 0, z3] + 8*G[1, w^(-2), -w^(-1), 1, w^2] - 
 8*G[1, w^(-2), -w^(-1), 1, z3] - (64*G[1, w^(-2), w^2, 0, w^2])/3 + 
 (64*G[1, w^(-2), w^2, 0, z3])/3 + (64*G[1, w^(-2), w^2, r61, w^2])/3 - 
 (64*G[1, w^(-2), w^2, r61, z3])/3 + (64*G[1, w^(-2), w^2, r62, w^2])/3 - 
 (64*G[1, w^(-2), w^2, r62, z3])/3 - 22*G[1, -w^(-1), 0, 0, w^2] + 
 22*G[1, -w^(-1), 0, 0, z3] + 28*G[1, -w^(-1), 0, 1, w^2] - 
 28*G[1, -w^(-1), 0, 1, z3] + 8*G[1, -w^(-1), 0, r61, w^2] - 
 8*G[1, -w^(-1), 0, r61, z3] + 8*G[1, -w^(-1), 0, r62, w^2] - 
 8*G[1, -w^(-1), 0, r62, z3] + 32*G[1, -w^(-1), 1, 0, w^2] - 
 32*G[1, -w^(-1), 1, 0, z3] - 32*G[1, -w^(-1), 1, 1, w^2] + 
 32*G[1, -w^(-1), 1, 1, z3] - 16*G[1, -w^(-1), 1, r61, w^2] + 
 16*G[1, -w^(-1), 1, r61, z3] - 16*G[1, -w^(-1), 1, r62, w^2] + 
 16*G[1, -w^(-1), 1, r62, z3] + 8*G[1, -w^(-1), r61, 0, w^2] - 
 8*G[1, -w^(-1), r61, 0, z3] - 16*G[1, -w^(-1), r61, 1, w^2] + 
 16*G[1, -w^(-1), r61, 1, z3] + 8*G[1, -w^(-1), r62, 0, w^2] - 
 8*G[1, -w^(-1), r62, 0, z3] - 16*G[1, -w^(-1), r62, 1, w^2] + 
 16*G[1, -w^(-1), r62, 1, z3] - 4*G[1, -w^(-1), -w, 0, w^2] + 
 4*G[1, -w^(-1), -w, 0, z3] + 8*G[1, -w^(-1), -w, 1, w^2] - 
 8*G[1, -w^(-1), -w, 1, z3] - 22*G[1, -w, 0, 0, w^2] + 
 22*G[1, -w, 0, 0, z3] + 28*G[1, -w, 0, 1, w^2] - 28*G[1, -w, 0, 1, z3] + 
 8*G[1, -w, 0, r61, w^2] - 8*G[1, -w, 0, r61, z3] + 8*G[1, -w, 0, r62, w^2] - 
 8*G[1, -w, 0, r62, z3] + 32*G[1, -w, 1, 0, w^2] - 32*G[1, -w, 1, 0, z3] - 
 32*G[1, -w, 1, 1, w^2] + 32*G[1, -w, 1, 1, z3] - 16*G[1, -w, 1, r61, w^2] + 
 16*G[1, -w, 1, r61, z3] - 16*G[1, -w, 1, r62, w^2] + 
 16*G[1, -w, 1, r62, z3] + 8*G[1, -w, r61, 0, w^2] - 8*G[1, -w, r61, 0, z3] - 
 16*G[1, -w, r61, 1, w^2] + 16*G[1, -w, r61, 1, z3] + 
 8*G[1, -w, r62, 0, w^2] - 8*G[1, -w, r62, 0, z3] - 
 16*G[1, -w, r62, 1, w^2] + 16*G[1, -w, r62, 1, z3] - 
 4*G[1, -w, -w^(-1), 0, w^2] + 4*G[1, -w, -w^(-1), 0, z3] + 
 8*G[1, -w, -w^(-1), 1, w^2] - 8*G[1, -w, -w^(-1), 1, z3] - 
 (122*G[1, w^2, 0, 0, w^2])/3 + (122*G[1, w^2, 0, 0, z3])/3 + 
 (100*G[1, w^2, 0, 1, w^2])/3 - (100*G[1, w^2, 0, 1, z3])/3 + 
 24*G[1, w^2, 0, r61, w^2] - 24*G[1, w^2, 0, r61, z3] + 
 24*G[1, w^2, 0, r62, w^2] - 24*G[1, w^2, 0, r62, z3] + 
 (112*G[1, w^2, 1, 0, w^2])/3 - (112*G[1, w^2, 1, 0, z3])/3 - 
 (112*G[1, w^2, 1, r61, w^2])/3 + (112*G[1, w^2, 1, r61, z3])/3 - 
 (112*G[1, w^2, 1, r62, w^2])/3 + (112*G[1, w^2, 1, r62, z3])/3 + 
 (136*G[1, w^2, r61, 0, w^2])/3 - (136*G[1, w^2, r61, 0, z3])/3 - 
 (112*G[1, w^2, r61, 1, w^2])/3 + (112*G[1, w^2, r61, 1, z3])/3 - 
 (80*G[1, w^2, r61, r61, w^2])/3 + (80*G[1, w^2, r61, r61, z3])/3 - 
 (80*G[1, w^2, r61, r62, w^2])/3 + (80*G[1, w^2, r61, r62, z3])/3 + 
 (136*G[1, w^2, r62, 0, w^2])/3 - (136*G[1, w^2, r62, 0, z3])/3 - 
 (112*G[1, w^2, r62, 1, w^2])/3 + (112*G[1, w^2, r62, 1, z3])/3 - 
 (80*G[1, w^2, r62, r61, w^2])/3 + (80*G[1, w^2, r62, r61, z3])/3 - 
 (80*G[1, w^2, r62, r62, w^2])/3 + (80*G[1, w^2, r62, r62, z3])/3 - 
 (64*G[1, w^2, w^(-2), 0, w^2])/3 + (64*G[1, w^2, w^(-2), 0, z3])/3 + 
 (64*G[1, w^2, w^(-2), r61, w^2])/3 - (64*G[1, w^2, w^(-2), r61, z3])/3 + 
 (64*G[1, w^2, w^(-2), r62, w^2])/3 - (64*G[1, w^2, w^(-2), r62, z3])/3 - 
 4*G[1, w^2, -w, 0, w^2] + 4*G[1, w^2, -w, 0, z3] + 8*G[1, w^2, -w, 1, w^2] - 
 8*G[1, w^2, -w, 1, z3] - (64*G[1, w^2, w^2, 0, w^2])/3 + 
 (64*G[1, w^2, w^2, 0, z3])/3 + (64*G[1, w^2, w^2, r61, w^2])/3 - 
 (64*G[1, w^2, w^2, r61, z3])/3 + (64*G[1, w^2, w^2, r62, w^2])/3 - 
 (64*G[1, w^2, w^2, r62, z3])/3 + 18*G[r1, 0, -1, 0, w] - G[r1, 0, 0, 0, w] + 
 6*G[r1, 0, 1, 0, w] + 2*G[r1, 1, 0, 0, w] - 12*G[r1, r1, 0, 0, w] - 
 12*G[r1, r2, 0, 0, w] + 18*G[r2, 0, -1, 0, w] - G[r2, 0, 0, 0, w] + 
 6*G[r2, 0, 1, 0, w] + 2*G[r2, 1, 0, 0, w] - 12*G[r2, r1, 0, 0, w] - 
 12*G[r2, r2, 0, 0, w] - (55*G[r61, 0, 0, 0, w^2])/3 + 
 (55*G[r61, 0, 0, 0, z3])/3 + (56*G[r61, 0, 0, 1, w^2])/3 - 
 (56*G[r61, 0, 0, 1, z3])/3 + 9*G[r61, 0, 0, r61, w^2] - 
 9*G[r61, 0, 0, r61, z3] + 9*G[r61, 0, 0, r62, w^2] - 
 9*G[r61, 0, 0, r62, z3] + (152*G[r61, 0, 1, 0, w^2])/3 - 
 (152*G[r61, 0, 1, 0, z3])/3 - (160*G[r61, 0, 1, 1, w^2])/3 + 
 (160*G[r61, 0, 1, 1, z3])/3 - 24*G[r61, 0, 1, r61, w^2] + 
 24*G[r61, 0, 1, r61, z3] - 24*G[r61, 0, 1, r62, w^2] + 
 24*G[r61, 0, 1, r62, z3] + 24*G[r61, 0, r61, 0, w^2] - 
 24*G[r61, 0, r61, 0, z3] - 24*G[r61, 0, r61, 1, w^2] + 
 24*G[r61, 0, r61, 1, z3] - 12*G[r61, 0, r61, r61, w^2] + 
 12*G[r61, 0, r61, r61, z3] - 12*G[r61, 0, r61, r62, w^2] + 
 12*G[r61, 0, r61, r62, z3] + 24*G[r61, 0, r62, 0, w^2] - 
 24*G[r61, 0, r62, 0, z3] - 24*G[r61, 0, r62, 1, w^2] + 
 24*G[r61, 0, r62, 1, z3] - 12*G[r61, 0, r62, r61, w^2] + 
 12*G[r61, 0, r62, r61, z3] - 12*G[r61, 0, r62, r62, w^2] + 
 12*G[r61, 0, r62, r62, z3] - 15*G[r61, 0, w^(-2), 0, w^2] + 
 15*G[r61, 0, w^(-2), 0, z3] + 15*G[r61, 0, w^(-2), r61, w^2] - 
 15*G[r61, 0, w^(-2), r61, z3] + 15*G[r61, 0, w^(-2), r62, w^2] - 
 15*G[r61, 0, w^(-2), r62, z3] - 16*G[r61, 0, -w^(-1), 0, w^2] + 
 16*G[r61, 0, -w^(-1), 0, z3] + 32*G[r61, 0, -w^(-1), 1, w^2] - 
 32*G[r61, 0, -w^(-1), 1, z3] - 16*G[r61, 0, -w, 0, w^2] + 
 16*G[r61, 0, -w, 0, z3] + 32*G[r61, 0, -w, 1, w^2] - 
 32*G[r61, 0, -w, 1, z3] - 15*G[r61, 0, w^2, 0, w^2] + 
 15*G[r61, 0, w^2, 0, z3] + 15*G[r61, 0, w^2, r61, w^2] - 
 15*G[r61, 0, w^2, r61, z3] + 15*G[r61, 0, w^2, r62, w^2] - 
 15*G[r61, 0, w^2, r62, z3] + (152*G[r61, 1, 0, 0, w^2])/3 - 
 (152*G[r61, 1, 0, 0, z3])/3 - (160*G[r61, 1, 0, 1, w^2])/3 + 
 (160*G[r61, 1, 0, 1, z3])/3 - 24*G[r61, 1, 0, r61, w^2] + 
 24*G[r61, 1, 0, r61, z3] - 24*G[r61, 1, 0, r62, w^2] + 
 24*G[r61, 1, 0, r62, z3] - (256*G[r61, 1, 1, 0, w^2])/3 + 
 (256*G[r61, 1, 1, 0, z3])/3 + (256*G[r61, 1, 1, 1, w^2])/3 - 
 (256*G[r61, 1, 1, 1, z3])/3 + (128*G[r61, 1, 1, r61, w^2])/3 - 
 (128*G[r61, 1, 1, r61, z3])/3 + (128*G[r61, 1, 1, r62, w^2])/3 - 
 (128*G[r61, 1, 1, r62, z3])/3 - (128*G[r61, 1, r61, 0, w^2])/3 + 
 (128*G[r61, 1, r61, 0, z3])/3 + (128*G[r61, 1, r61, 1, w^2])/3 - 
 (128*G[r61, 1, r61, 1, z3])/3 + (64*G[r61, 1, r61, r61, w^2])/3 - 
 (64*G[r61, 1, r61, r61, z3])/3 + (64*G[r61, 1, r61, r62, w^2])/3 - 
 (64*G[r61, 1, r61, r62, z3])/3 - (128*G[r61, 1, r62, 0, w^2])/3 + 
 (128*G[r61, 1, r62, 0, z3])/3 + (128*G[r61, 1, r62, 1, w^2])/3 - 
 (128*G[r61, 1, r62, 1, z3])/3 + (64*G[r61, 1, r62, r61, w^2])/3 - 
 (64*G[r61, 1, r62, r61, z3])/3 + (64*G[r61, 1, r62, r62, w^2])/3 - 
 (64*G[r61, 1, r62, r62, z3])/3 + (56*G[r61, 1, w^(-2), 0, w^2])/3 - 
 (56*G[r61, 1, w^(-2), 0, z3])/3 - (56*G[r61, 1, w^(-2), r61, w^2])/3 + 
 (56*G[r61, 1, w^(-2), r61, z3])/3 - (56*G[r61, 1, w^(-2), r62, w^2])/3 + 
 (56*G[r61, 1, w^(-2), r62, z3])/3 + 16*G[r61, 1, -w^(-1), 0, w^2] - 
 16*G[r61, 1, -w^(-1), 0, z3] - 32*G[r61, 1, -w^(-1), 1, w^2] + 
 32*G[r61, 1, -w^(-1), 1, z3] + 16*G[r61, 1, -w, 0, w^2] - 
 16*G[r61, 1, -w, 0, z3] - 32*G[r61, 1, -w, 1, w^2] + 
 32*G[r61, 1, -w, 1, z3] + (56*G[r61, 1, w^2, 0, w^2])/3 - 
 (56*G[r61, 1, w^2, 0, z3])/3 - (56*G[r61, 1, w^2, r61, w^2])/3 + 
 (56*G[r61, 1, w^2, r61, z3])/3 - (56*G[r61, 1, w^2, r62, w^2])/3 + 
 (56*G[r61, 1, w^2, r62, z3])/3 + (76*G[r61, r61, 0, 0, w^2])/3 - 
 (76*G[r61, r61, 0, 0, z3])/3 - (80*G[r61, r61, 0, 1, w^2])/3 + 
 (80*G[r61, r61, 0, 1, z3])/3 - 12*G[r61, r61, 0, r61, w^2] + 
 12*G[r61, r61, 0, r61, z3] - 12*G[r61, r61, 0, r62, w^2] + 
 12*G[r61, r61, 0, r62, z3] - (128*G[r61, r61, 1, 0, w^2])/3 + 
 (128*G[r61, r61, 1, 0, z3])/3 + (128*G[r61, r61, 1, 1, w^2])/3 - 
 (128*G[r61, r61, 1, 1, z3])/3 + (64*G[r61, r61, 1, r61, w^2])/3 - 
 (64*G[r61, r61, 1, r61, z3])/3 + (64*G[r61, r61, 1, r62, w^2])/3 - 
 (64*G[r61, r61, 1, r62, z3])/3 - (64*G[r61, r61, r61, 0, w^2])/3 + 
 (64*G[r61, r61, r61, 0, z3])/3 + (64*G[r61, r61, r61, 1, w^2])/3 - 
 (64*G[r61, r61, r61, 1, z3])/3 + (32*G[r61, r61, r61, r61, w^2])/3 - 
 (32*G[r61, r61, r61, r61, z3])/3 + (32*G[r61, r61, r61, r62, w^2])/3 - 
 (32*G[r61, r61, r61, r62, z3])/3 - (64*G[r61, r61, r62, 0, w^2])/3 + 
 (64*G[r61, r61, r62, 0, z3])/3 + (64*G[r61, r61, r62, 1, w^2])/3 - 
 (64*G[r61, r61, r62, 1, z3])/3 + (32*G[r61, r61, r62, r61, w^2])/3 - 
 (32*G[r61, r61, r62, r61, z3])/3 + (32*G[r61, r61, r62, r62, w^2])/3 - 
 (32*G[r61, r61, r62, r62, z3])/3 + (28*G[r61, r61, w^(-2), 0, w^2])/3 - 
 (28*G[r61, r61, w^(-2), 0, z3])/3 - (28*G[r61, r61, w^(-2), r61, w^2])/3 + 
 (28*G[r61, r61, w^(-2), r61, z3])/3 - (28*G[r61, r61, w^(-2), r62, w^2])/3 + 
 (28*G[r61, r61, w^(-2), r62, z3])/3 + 8*G[r61, r61, -w^(-1), 0, w^2] - 
 8*G[r61, r61, -w^(-1), 0, z3] - 16*G[r61, r61, -w^(-1), 1, w^2] + 
 16*G[r61, r61, -w^(-1), 1, z3] + 8*G[r61, r61, -w, 0, w^2] - 
 8*G[r61, r61, -w, 0, z3] - 16*G[r61, r61, -w, 1, w^2] + 
 16*G[r61, r61, -w, 1, z3] + (28*G[r61, r61, w^2, 0, w^2])/3 - 
 (28*G[r61, r61, w^2, 0, z3])/3 - (28*G[r61, r61, w^2, r61, w^2])/3 + 
 (28*G[r61, r61, w^2, r61, z3])/3 - (28*G[r61, r61, w^2, r62, w^2])/3 + 
 (28*G[r61, r61, w^2, r62, z3])/3 + (76*G[r61, r62, 0, 0, w^2])/3 - 
 (76*G[r61, r62, 0, 0, z3])/3 - (80*G[r61, r62, 0, 1, w^2])/3 + 
 (80*G[r61, r62, 0, 1, z3])/3 - 12*G[r61, r62, 0, r61, w^2] + 
 12*G[r61, r62, 0, r61, z3] - 12*G[r61, r62, 0, r62, w^2] + 
 12*G[r61, r62, 0, r62, z3] - (128*G[r61, r62, 1, 0, w^2])/3 + 
 (128*G[r61, r62, 1, 0, z3])/3 + (128*G[r61, r62, 1, 1, w^2])/3 - 
 (128*G[r61, r62, 1, 1, z3])/3 + (64*G[r61, r62, 1, r61, w^2])/3 - 
 (64*G[r61, r62, 1, r61, z3])/3 + (64*G[r61, r62, 1, r62, w^2])/3 - 
 (64*G[r61, r62, 1, r62, z3])/3 - (64*G[r61, r62, r61, 0, w^2])/3 + 
 (64*G[r61, r62, r61, 0, z3])/3 + (64*G[r61, r62, r61, 1, w^2])/3 - 
 (64*G[r61, r62, r61, 1, z3])/3 + (32*G[r61, r62, r61, r61, w^2])/3 - 
 (32*G[r61, r62, r61, r61, z3])/3 + (32*G[r61, r62, r61, r62, w^2])/3 - 
 (32*G[r61, r62, r61, r62, z3])/3 - (64*G[r61, r62, r62, 0, w^2])/3 + 
 (64*G[r61, r62, r62, 0, z3])/3 + (64*G[r61, r62, r62, 1, w^2])/3 - 
 (64*G[r61, r62, r62, 1, z3])/3 + (32*G[r61, r62, r62, r61, w^2])/3 - 
 (32*G[r61, r62, r62, r61, z3])/3 + (32*G[r61, r62, r62, r62, w^2])/3 - 
 (32*G[r61, r62, r62, r62, z3])/3 + (28*G[r61, r62, w^(-2), 0, w^2])/3 - 
 (28*G[r61, r62, w^(-2), 0, z3])/3 - (28*G[r61, r62, w^(-2), r61, w^2])/3 + 
 (28*G[r61, r62, w^(-2), r61, z3])/3 - (28*G[r61, r62, w^(-2), r62, w^2])/3 + 
 (28*G[r61, r62, w^(-2), r62, z3])/3 + 8*G[r61, r62, -w^(-1), 0, w^2] - 
 8*G[r61, r62, -w^(-1), 0, z3] - 16*G[r61, r62, -w^(-1), 1, w^2] + 
 16*G[r61, r62, -w^(-1), 1, z3] + 8*G[r61, r62, -w, 0, w^2] - 
 8*G[r61, r62, -w, 0, z3] - 16*G[r61, r62, -w, 1, w^2] + 
 16*G[r61, r62, -w, 1, z3] + (28*G[r61, r62, w^2, 0, w^2])/3 - 
 (28*G[r61, r62, w^2, 0, z3])/3 - (28*G[r61, r62, w^2, r61, w^2])/3 + 
 (28*G[r61, r62, w^2, r61, z3])/3 - (28*G[r61, r62, w^2, r62, w^2])/3 + 
 (28*G[r61, r62, w^2, r62, z3])/3 - (49*G[r61, w^(-2), 0, 0, w^2])/3 + 
 (49*G[r61, w^(-2), 0, 0, z3])/3 + (32*G[r61, w^(-2), 0, 1, w^2])/3 - 
 (32*G[r61, w^(-2), 0, 1, z3])/3 + 11*G[r61, w^(-2), 0, r61, w^2] - 
 11*G[r61, w^(-2), 0, r61, z3] + 11*G[r61, w^(-2), 0, r62, w^2] - 
 11*G[r61, w^(-2), 0, r62, z3] + (32*G[r61, w^(-2), 1, 0, w^2])/3 - 
 (32*G[r61, w^(-2), 1, 0, z3])/3 - (32*G[r61, w^(-2), 1, r61, w^2])/3 + 
 (32*G[r61, w^(-2), 1, r61, z3])/3 - (32*G[r61, w^(-2), 1, r62, w^2])/3 + 
 (32*G[r61, w^(-2), 1, r62, z3])/3 + (44*G[r61, w^(-2), r61, 0, w^2])/3 - 
 (44*G[r61, w^(-2), r61, 0, z3])/3 - (32*G[r61, w^(-2), r61, 1, w^2])/3 + 
 (32*G[r61, w^(-2), r61, 1, z3])/3 - (28*G[r61, w^(-2), r61, r61, w^2])/3 + 
 (28*G[r61, w^(-2), r61, r61, z3])/3 - (28*G[r61, w^(-2), r61, r62, w^2])/3 + 
 (28*G[r61, w^(-2), r61, r62, z3])/3 + (44*G[r61, w^(-2), r62, 0, w^2])/3 - 
 (44*G[r61, w^(-2), r62, 0, z3])/3 - (32*G[r61, w^(-2), r62, 1, w^2])/3 + 
 (32*G[r61, w^(-2), r62, 1, z3])/3 - (28*G[r61, w^(-2), r62, r61, w^2])/3 + 
 (28*G[r61, w^(-2), r62, r61, z3])/3 - (28*G[r61, w^(-2), r62, r62, w^2])/3 + 
 (28*G[r61, w^(-2), r62, r62, z3])/3 - (11*G[r61, w^(-2), w^(-2), 0, w^2])/
  3 + (11*G[r61, w^(-2), w^(-2), 0, z3])/3 + 
 (11*G[r61, w^(-2), w^(-2), r61, w^2])/3 - 
 (11*G[r61, w^(-2), w^(-2), r61, z3])/3 + 
 (11*G[r61, w^(-2), w^(-2), r62, w^2])/3 - 
 (11*G[r61, w^(-2), w^(-2), r62, z3])/3 - (11*G[r61, w^(-2), w^2, 0, w^2])/
  3 + (11*G[r61, w^(-2), w^2, 0, z3])/3 + (11*G[r61, w^(-2), w^2, r61, w^2])/
  3 - (11*G[r61, w^(-2), w^2, r61, z3])/3 + 
 (11*G[r61, w^(-2), w^2, r62, w^2])/3 - (11*G[r61, w^(-2), w^2, r62, z3])/3 - 
 16*G[r61, -w^(-1), 0, 0, w^2] + 16*G[r61, -w^(-1), 0, 0, z3] + 
 24*G[r61, -w^(-1), 0, 1, w^2] - 24*G[r61, -w^(-1), 0, 1, z3] + 
 4*G[r61, -w^(-1), 0, r61, w^2] - 4*G[r61, -w^(-1), 0, r61, z3] + 
 4*G[r61, -w^(-1), 0, r62, w^2] - 4*G[r61, -w^(-1), 0, r62, z3] + 
 24*G[r61, -w^(-1), 1, 0, w^2] - 24*G[r61, -w^(-1), 1, 0, z3] - 
 32*G[r61, -w^(-1), 1, 1, w^2] + 32*G[r61, -w^(-1), 1, 1, z3] - 
 8*G[r61, -w^(-1), 1, r61, w^2] + 8*G[r61, -w^(-1), 1, r61, z3] - 
 8*G[r61, -w^(-1), 1, r62, w^2] + 8*G[r61, -w^(-1), 1, r62, z3] + 
 4*G[r61, -w^(-1), r61, 0, w^2] - 4*G[r61, -w^(-1), r61, 0, z3] - 
 8*G[r61, -w^(-1), r61, 1, w^2] + 8*G[r61, -w^(-1), r61, 1, z3] + 
 4*G[r61, -w^(-1), r62, 0, w^2] - 4*G[r61, -w^(-1), r62, 0, z3] - 
 8*G[r61, -w^(-1), r62, 1, w^2] + 8*G[r61, -w^(-1), r62, 1, z3] - 
 16*G[r61, -w, 0, 0, w^2] + 16*G[r61, -w, 0, 0, z3] + 
 24*G[r61, -w, 0, 1, w^2] - 24*G[r61, -w, 0, 1, z3] + 
 4*G[r61, -w, 0, r61, w^2] - 4*G[r61, -w, 0, r61, z3] + 
 4*G[r61, -w, 0, r62, w^2] - 4*G[r61, -w, 0, r62, z3] + 
 24*G[r61, -w, 1, 0, w^2] - 24*G[r61, -w, 1, 0, z3] - 
 32*G[r61, -w, 1, 1, w^2] + 32*G[r61, -w, 1, 1, z3] - 
 8*G[r61, -w, 1, r61, w^2] + 8*G[r61, -w, 1, r61, z3] - 
 8*G[r61, -w, 1, r62, w^2] + 8*G[r61, -w, 1, r62, z3] + 
 4*G[r61, -w, r61, 0, w^2] - 4*G[r61, -w, r61, 0, z3] - 
 8*G[r61, -w, r61, 1, w^2] + 8*G[r61, -w, r61, 1, z3] + 
 4*G[r61, -w, r62, 0, w^2] - 4*G[r61, -w, r62, 0, z3] - 
 8*G[r61, -w, r62, 1, w^2] + 8*G[r61, -w, r62, 1, z3] - 
 (49*G[r61, w^2, 0, 0, w^2])/3 + (49*G[r61, w^2, 0, 0, z3])/3 + 
 (32*G[r61, w^2, 0, 1, w^2])/3 - (32*G[r61, w^2, 0, 1, z3])/3 + 
 11*G[r61, w^2, 0, r61, w^2] - 11*G[r61, w^2, 0, r61, z3] + 
 11*G[r61, w^2, 0, r62, w^2] - 11*G[r61, w^2, 0, r62, z3] + 
 (32*G[r61, w^2, 1, 0, w^2])/3 - (32*G[r61, w^2, 1, 0, z3])/3 - 
 (32*G[r61, w^2, 1, r61, w^2])/3 + (32*G[r61, w^2, 1, r61, z3])/3 - 
 (32*G[r61, w^2, 1, r62, w^2])/3 + (32*G[r61, w^2, 1, r62, z3])/3 + 
 (44*G[r61, w^2, r61, 0, w^2])/3 - (44*G[r61, w^2, r61, 0, z3])/3 - 
 (32*G[r61, w^2, r61, 1, w^2])/3 + (32*G[r61, w^2, r61, 1, z3])/3 - 
 (28*G[r61, w^2, r61, r61, w^2])/3 + (28*G[r61, w^2, r61, r61, z3])/3 - 
 (28*G[r61, w^2, r61, r62, w^2])/3 + (28*G[r61, w^2, r61, r62, z3])/3 + 
 (44*G[r61, w^2, r62, 0, w^2])/3 - (44*G[r61, w^2, r62, 0, z3])/3 - 
 (32*G[r61, w^2, r62, 1, w^2])/3 + (32*G[r61, w^2, r62, 1, z3])/3 - 
 (28*G[r61, w^2, r62, r61, w^2])/3 + (28*G[r61, w^2, r62, r61, z3])/3 - 
 (28*G[r61, w^2, r62, r62, w^2])/3 + (28*G[r61, w^2, r62, r62, z3])/3 - 
 (11*G[r61, w^2, w^(-2), 0, w^2])/3 + (11*G[r61, w^2, w^(-2), 0, z3])/3 + 
 (11*G[r61, w^2, w^(-2), r61, w^2])/3 - (11*G[r61, w^2, w^(-2), r61, z3])/3 + 
 (11*G[r61, w^2, w^(-2), r62, w^2])/3 - (11*G[r61, w^2, w^(-2), r62, z3])/3 - 
 (11*G[r61, w^2, w^2, 0, w^2])/3 + (11*G[r61, w^2, w^2, 0, z3])/3 + 
 (11*G[r61, w^2, w^2, r61, w^2])/3 - (11*G[r61, w^2, w^2, r61, z3])/3 + 
 (11*G[r61, w^2, w^2, r62, w^2])/3 - (11*G[r61, w^2, w^2, r62, z3])/3 - 
 (55*G[r62, 0, 0, 0, w^2])/3 + (55*G[r62, 0, 0, 0, z3])/3 + 
 (56*G[r62, 0, 0, 1, w^2])/3 - (56*G[r62, 0, 0, 1, z3])/3 + 
 9*G[r62, 0, 0, r61, w^2] - 9*G[r62, 0, 0, r61, z3] + 
 9*G[r62, 0, 0, r62, w^2] - 9*G[r62, 0, 0, r62, z3] + 
 (152*G[r62, 0, 1, 0, w^2])/3 - (152*G[r62, 0, 1, 0, z3])/3 - 
 (160*G[r62, 0, 1, 1, w^2])/3 + (160*G[r62, 0, 1, 1, z3])/3 - 
 24*G[r62, 0, 1, r61, w^2] + 24*G[r62, 0, 1, r61, z3] - 
 24*G[r62, 0, 1, r62, w^2] + 24*G[r62, 0, 1, r62, z3] + 
 24*G[r62, 0, r61, 0, w^2] - 24*G[r62, 0, r61, 0, z3] - 
 24*G[r62, 0, r61, 1, w^2] + 24*G[r62, 0, r61, 1, z3] - 
 12*G[r62, 0, r61, r61, w^2] + 12*G[r62, 0, r61, r61, z3] - 
 12*G[r62, 0, r61, r62, w^2] + 12*G[r62, 0, r61, r62, z3] + 
 24*G[r62, 0, r62, 0, w^2] - 24*G[r62, 0, r62, 0, z3] - 
 24*G[r62, 0, r62, 1, w^2] + 24*G[r62, 0, r62, 1, z3] - 
 12*G[r62, 0, r62, r61, w^2] + 12*G[r62, 0, r62, r61, z3] - 
 12*G[r62, 0, r62, r62, w^2] + 12*G[r62, 0, r62, r62, z3] - 
 15*G[r62, 0, w^(-2), 0, w^2] + 15*G[r62, 0, w^(-2), 0, z3] + 
 15*G[r62, 0, w^(-2), r61, w^2] - 15*G[r62, 0, w^(-2), r61, z3] + 
 15*G[r62, 0, w^(-2), r62, w^2] - 15*G[r62, 0, w^(-2), r62, z3] - 
 16*G[r62, 0, -w^(-1), 0, w^2] + 16*G[r62, 0, -w^(-1), 0, z3] + 
 32*G[r62, 0, -w^(-1), 1, w^2] - 32*G[r62, 0, -w^(-1), 1, z3] - 
 16*G[r62, 0, -w, 0, w^2] + 16*G[r62, 0, -w, 0, z3] + 
 32*G[r62, 0, -w, 1, w^2] - 32*G[r62, 0, -w, 1, z3] - 
 15*G[r62, 0, w^2, 0, w^2] + 15*G[r62, 0, w^2, 0, z3] + 
 15*G[r62, 0, w^2, r61, w^2] - 15*G[r62, 0, w^2, r61, z3] + 
 15*G[r62, 0, w^2, r62, w^2] - 15*G[r62, 0, w^2, r62, z3] + 
 (152*G[r62, 1, 0, 0, w^2])/3 - (152*G[r62, 1, 0, 0, z3])/3 - 
 (160*G[r62, 1, 0, 1, w^2])/3 + (160*G[r62, 1, 0, 1, z3])/3 - 
 24*G[r62, 1, 0, r61, w^2] + 24*G[r62, 1, 0, r61, z3] - 
 24*G[r62, 1, 0, r62, w^2] + 24*G[r62, 1, 0, r62, z3] - 
 (256*G[r62, 1, 1, 0, w^2])/3 + (256*G[r62, 1, 1, 0, z3])/3 + 
 (256*G[r62, 1, 1, 1, w^2])/3 - (256*G[r62, 1, 1, 1, z3])/3 + 
 (128*G[r62, 1, 1, r61, w^2])/3 - (128*G[r62, 1, 1, r61, z3])/3 + 
 (128*G[r62, 1, 1, r62, w^2])/3 - (128*G[r62, 1, 1, r62, z3])/3 - 
 (128*G[r62, 1, r61, 0, w^2])/3 + (128*G[r62, 1, r61, 0, z3])/3 + 
 (128*G[r62, 1, r61, 1, w^2])/3 - (128*G[r62, 1, r61, 1, z3])/3 + 
 (64*G[r62, 1, r61, r61, w^2])/3 - (64*G[r62, 1, r61, r61, z3])/3 + 
 (64*G[r62, 1, r61, r62, w^2])/3 - (64*G[r62, 1, r61, r62, z3])/3 - 
 (128*G[r62, 1, r62, 0, w^2])/3 + (128*G[r62, 1, r62, 0, z3])/3 + 
 (128*G[r62, 1, r62, 1, w^2])/3 - (128*G[r62, 1, r62, 1, z3])/3 + 
 (64*G[r62, 1, r62, r61, w^2])/3 - (64*G[r62, 1, r62, r61, z3])/3 + 
 (64*G[r62, 1, r62, r62, w^2])/3 - (64*G[r62, 1, r62, r62, z3])/3 + 
 (56*G[r62, 1, w^(-2), 0, w^2])/3 - (56*G[r62, 1, w^(-2), 0, z3])/3 - 
 (56*G[r62, 1, w^(-2), r61, w^2])/3 + (56*G[r62, 1, w^(-2), r61, z3])/3 - 
 (56*G[r62, 1, w^(-2), r62, w^2])/3 + (56*G[r62, 1, w^(-2), r62, z3])/3 + 
 16*G[r62, 1, -w^(-1), 0, w^2] - 16*G[r62, 1, -w^(-1), 0, z3] - 
 32*G[r62, 1, -w^(-1), 1, w^2] + 32*G[r62, 1, -w^(-1), 1, z3] + 
 16*G[r62, 1, -w, 0, w^2] - 16*G[r62, 1, -w, 0, z3] - 
 32*G[r62, 1, -w, 1, w^2] + 32*G[r62, 1, -w, 1, z3] + 
 (56*G[r62, 1, w^2, 0, w^2])/3 - (56*G[r62, 1, w^2, 0, z3])/3 - 
 (56*G[r62, 1, w^2, r61, w^2])/3 + (56*G[r62, 1, w^2, r61, z3])/3 - 
 (56*G[r62, 1, w^2, r62, w^2])/3 + (56*G[r62, 1, w^2, r62, z3])/3 + 
 (76*G[r62, r61, 0, 0, w^2])/3 - (76*G[r62, r61, 0, 0, z3])/3 - 
 (80*G[r62, r61, 0, 1, w^2])/3 + (80*G[r62, r61, 0, 1, z3])/3 - 
 12*G[r62, r61, 0, r61, w^2] + 12*G[r62, r61, 0, r61, z3] - 
 12*G[r62, r61, 0, r62, w^2] + 12*G[r62, r61, 0, r62, z3] - 
 (128*G[r62, r61, 1, 0, w^2])/3 + (128*G[r62, r61, 1, 0, z3])/3 + 
 (128*G[r62, r61, 1, 1, w^2])/3 - (128*G[r62, r61, 1, 1, z3])/3 + 
 (64*G[r62, r61, 1, r61, w^2])/3 - (64*G[r62, r61, 1, r61, z3])/3 + 
 (64*G[r62, r61, 1, r62, w^2])/3 - (64*G[r62, r61, 1, r62, z3])/3 - 
 (64*G[r62, r61, r61, 0, w^2])/3 + (64*G[r62, r61, r61, 0, z3])/3 + 
 (64*G[r62, r61, r61, 1, w^2])/3 - (64*G[r62, r61, r61, 1, z3])/3 + 
 (32*G[r62, r61, r61, r61, w^2])/3 - (32*G[r62, r61, r61, r61, z3])/3 + 
 (32*G[r62, r61, r61, r62, w^2])/3 - (32*G[r62, r61, r61, r62, z3])/3 - 
 (64*G[r62, r61, r62, 0, w^2])/3 + (64*G[r62, r61, r62, 0, z3])/3 + 
 (64*G[r62, r61, r62, 1, w^2])/3 - (64*G[r62, r61, r62, 1, z3])/3 + 
 (32*G[r62, r61, r62, r61, w^2])/3 - (32*G[r62, r61, r62, r61, z3])/3 + 
 (32*G[r62, r61, r62, r62, w^2])/3 - (32*G[r62, r61, r62, r62, z3])/3 + 
 (28*G[r62, r61, w^(-2), 0, w^2])/3 - (28*G[r62, r61, w^(-2), 0, z3])/3 - 
 (28*G[r62, r61, w^(-2), r61, w^2])/3 + (28*G[r62, r61, w^(-2), r61, z3])/3 - 
 (28*G[r62, r61, w^(-2), r62, w^2])/3 + (28*G[r62, r61, w^(-2), r62, z3])/3 + 
 8*G[r62, r61, -w^(-1), 0, w^2] - 8*G[r62, r61, -w^(-1), 0, z3] - 
 16*G[r62, r61, -w^(-1), 1, w^2] + 16*G[r62, r61, -w^(-1), 1, z3] + 
 8*G[r62, r61, -w, 0, w^2] - 8*G[r62, r61, -w, 0, z3] - 
 16*G[r62, r61, -w, 1, w^2] + 16*G[r62, r61, -w, 1, z3] + 
 (28*G[r62, r61, w^2, 0, w^2])/3 - (28*G[r62, r61, w^2, 0, z3])/3 - 
 (28*G[r62, r61, w^2, r61, w^2])/3 + (28*G[r62, r61, w^2, r61, z3])/3 - 
 (28*G[r62, r61, w^2, r62, w^2])/3 + (28*G[r62, r61, w^2, r62, z3])/3 + 
 (76*G[r62, r62, 0, 0, w^2])/3 - (76*G[r62, r62, 0, 0, z3])/3 - 
 (80*G[r62, r62, 0, 1, w^2])/3 + (80*G[r62, r62, 0, 1, z3])/3 - 
 12*G[r62, r62, 0, r61, w^2] + 12*G[r62, r62, 0, r61, z3] - 
 12*G[r62, r62, 0, r62, w^2] + 12*G[r62, r62, 0, r62, z3] - 
 (128*G[r62, r62, 1, 0, w^2])/3 + (128*G[r62, r62, 1, 0, z3])/3 + 
 (128*G[r62, r62, 1, 1, w^2])/3 - (128*G[r62, r62, 1, 1, z3])/3 + 
 (64*G[r62, r62, 1, r61, w^2])/3 - (64*G[r62, r62, 1, r61, z3])/3 + 
 (64*G[r62, r62, 1, r62, w^2])/3 - (64*G[r62, r62, 1, r62, z3])/3 - 
 (64*G[r62, r62, r61, 0, w^2])/3 + (64*G[r62, r62, r61, 0, z3])/3 + 
 (64*G[r62, r62, r61, 1, w^2])/3 - (64*G[r62, r62, r61, 1, z3])/3 + 
 (32*G[r62, r62, r61, r61, w^2])/3 - (32*G[r62, r62, r61, r61, z3])/3 + 
 (32*G[r62, r62, r61, r62, w^2])/3 - (32*G[r62, r62, r61, r62, z3])/3 - 
 (64*G[r62, r62, r62, 0, w^2])/3 + (64*G[r62, r62, r62, 0, z3])/3 + 
 (64*G[r62, r62, r62, 1, w^2])/3 - (64*G[r62, r62, r62, 1, z3])/3 + 
 (32*G[r62, r62, r62, r61, w^2])/3 - (32*G[r62, r62, r62, r61, z3])/3 + 
 (32*G[r62, r62, r62, r62, w^2])/3 - (32*G[r62, r62, r62, r62, z3])/3 + 
 (28*G[r62, r62, w^(-2), 0, w^2])/3 - (28*G[r62, r62, w^(-2), 0, z3])/3 - 
 (28*G[r62, r62, w^(-2), r61, w^2])/3 + (28*G[r62, r62, w^(-2), r61, z3])/3 - 
 (28*G[r62, r62, w^(-2), r62, w^2])/3 + (28*G[r62, r62, w^(-2), r62, z3])/3 + 
 8*G[r62, r62, -w^(-1), 0, w^2] - 8*G[r62, r62, -w^(-1), 0, z3] - 
 16*G[r62, r62, -w^(-1), 1, w^2] + 16*G[r62, r62, -w^(-1), 1, z3] + 
 8*G[r62, r62, -w, 0, w^2] - 8*G[r62, r62, -w, 0, z3] - 
 16*G[r62, r62, -w, 1, w^2] + 16*G[r62, r62, -w, 1, z3] + 
 (28*G[r62, r62, w^2, 0, w^2])/3 - (28*G[r62, r62, w^2, 0, z3])/3 - 
 (28*G[r62, r62, w^2, r61, w^2])/3 + (28*G[r62, r62, w^2, r61, z3])/3 - 
 (28*G[r62, r62, w^2, r62, w^2])/3 + (28*G[r62, r62, w^2, r62, z3])/3 - 
 (49*G[r62, w^(-2), 0, 0, w^2])/3 + (49*G[r62, w^(-2), 0, 0, z3])/3 + 
 (32*G[r62, w^(-2), 0, 1, w^2])/3 - (32*G[r62, w^(-2), 0, 1, z3])/3 + 
 11*G[r62, w^(-2), 0, r61, w^2] - 11*G[r62, w^(-2), 0, r61, z3] + 
 11*G[r62, w^(-2), 0, r62, w^2] - 11*G[r62, w^(-2), 0, r62, z3] + 
 (32*G[r62, w^(-2), 1, 0, w^2])/3 - (32*G[r62, w^(-2), 1, 0, z3])/3 - 
 (32*G[r62, w^(-2), 1, r61, w^2])/3 + (32*G[r62, w^(-2), 1, r61, z3])/3 - 
 (32*G[r62, w^(-2), 1, r62, w^2])/3 + (32*G[r62, w^(-2), 1, r62, z3])/3 + 
 (44*G[r62, w^(-2), r61, 0, w^2])/3 - (44*G[r62, w^(-2), r61, 0, z3])/3 - 
 (32*G[r62, w^(-2), r61, 1, w^2])/3 + (32*G[r62, w^(-2), r61, 1, z3])/3 - 
 (28*G[r62, w^(-2), r61, r61, w^2])/3 + (28*G[r62, w^(-2), r61, r61, z3])/3 - 
 (28*G[r62, w^(-2), r61, r62, w^2])/3 + (28*G[r62, w^(-2), r61, r62, z3])/3 + 
 (44*G[r62, w^(-2), r62, 0, w^2])/3 - (44*G[r62, w^(-2), r62, 0, z3])/3 - 
 (32*G[r62, w^(-2), r62, 1, w^2])/3 + (32*G[r62, w^(-2), r62, 1, z3])/3 - 
 (28*G[r62, w^(-2), r62, r61, w^2])/3 + (28*G[r62, w^(-2), r62, r61, z3])/3 - 
 (28*G[r62, w^(-2), r62, r62, w^2])/3 + (28*G[r62, w^(-2), r62, r62, z3])/3 - 
 (11*G[r62, w^(-2), w^(-2), 0, w^2])/3 + (11*G[r62, w^(-2), w^(-2), 0, z3])/
  3 + (11*G[r62, w^(-2), w^(-2), r61, w^2])/3 - 
 (11*G[r62, w^(-2), w^(-2), r61, z3])/3 + 
 (11*G[r62, w^(-2), w^(-2), r62, w^2])/3 - 
 (11*G[r62, w^(-2), w^(-2), r62, z3])/3 - (11*G[r62, w^(-2), w^2, 0, w^2])/
  3 + (11*G[r62, w^(-2), w^2, 0, z3])/3 + (11*G[r62, w^(-2), w^2, r61, w^2])/
  3 - (11*G[r62, w^(-2), w^2, r61, z3])/3 + 
 (11*G[r62, w^(-2), w^2, r62, w^2])/3 - (11*G[r62, w^(-2), w^2, r62, z3])/3 - 
 16*G[r62, -w^(-1), 0, 0, w^2] + 16*G[r62, -w^(-1), 0, 0, z3] + 
 24*G[r62, -w^(-1), 0, 1, w^2] - 24*G[r62, -w^(-1), 0, 1, z3] + 
 4*G[r62, -w^(-1), 0, r61, w^2] - 4*G[r62, -w^(-1), 0, r61, z3] + 
 4*G[r62, -w^(-1), 0, r62, w^2] - 4*G[r62, -w^(-1), 0, r62, z3] + 
 24*G[r62, -w^(-1), 1, 0, w^2] - 24*G[r62, -w^(-1), 1, 0, z3] - 
 32*G[r62, -w^(-1), 1, 1, w^2] + 32*G[r62, -w^(-1), 1, 1, z3] - 
 8*G[r62, -w^(-1), 1, r61, w^2] + 8*G[r62, -w^(-1), 1, r61, z3] - 
 8*G[r62, -w^(-1), 1, r62, w^2] + 8*G[r62, -w^(-1), 1, r62, z3] + 
 4*G[r62, -w^(-1), r61, 0, w^2] - 4*G[r62, -w^(-1), r61, 0, z3] - 
 8*G[r62, -w^(-1), r61, 1, w^2] + 8*G[r62, -w^(-1), r61, 1, z3] + 
 4*G[r62, -w^(-1), r62, 0, w^2] - 4*G[r62, -w^(-1), r62, 0, z3] - 
 8*G[r62, -w^(-1), r62, 1, w^2] + 8*G[r62, -w^(-1), r62, 1, z3] - 
 16*G[r62, -w, 0, 0, w^2] + 16*G[r62, -w, 0, 0, z3] + 
 24*G[r62, -w, 0, 1, w^2] - 24*G[r62, -w, 0, 1, z3] + 
 4*G[r62, -w, 0, r61, w^2] - 4*G[r62, -w, 0, r61, z3] + 
 4*G[r62, -w, 0, r62, w^2] - 4*G[r62, -w, 0, r62, z3] + 
 24*G[r62, -w, 1, 0, w^2] - 24*G[r62, -w, 1, 0, z3] - 
 32*G[r62, -w, 1, 1, w^2] + 32*G[r62, -w, 1, 1, z3] - 
 8*G[r62, -w, 1, r61, w^2] + 8*G[r62, -w, 1, r61, z3] - 
 8*G[r62, -w, 1, r62, w^2] + 8*G[r62, -w, 1, r62, z3] + 
 4*G[r62, -w, r61, 0, w^2] - 4*G[r62, -w, r61, 0, z3] - 
 8*G[r62, -w, r61, 1, w^2] + 8*G[r62, -w, r61, 1, z3] + 
 4*G[r62, -w, r62, 0, w^2] - 4*G[r62, -w, r62, 0, z3] - 
 8*G[r62, -w, r62, 1, w^2] + 8*G[r62, -w, r62, 1, z3] - 
 (49*G[r62, w^2, 0, 0, w^2])/3 + (49*G[r62, w^2, 0, 0, z3])/3 + 
 (32*G[r62, w^2, 0, 1, w^2])/3 - (32*G[r62, w^2, 0, 1, z3])/3 + 
 11*G[r62, w^2, 0, r61, w^2] - 11*G[r62, w^2, 0, r61, z3] + 
 11*G[r62, w^2, 0, r62, w^2] - 11*G[r62, w^2, 0, r62, z3] + 
 (32*G[r62, w^2, 1, 0, w^2])/3 - (32*G[r62, w^2, 1, 0, z3])/3 - 
 (32*G[r62, w^2, 1, r61, w^2])/3 + (32*G[r62, w^2, 1, r61, z3])/3 - 
 (32*G[r62, w^2, 1, r62, w^2])/3 + (32*G[r62, w^2, 1, r62, z3])/3 + 
 (44*G[r62, w^2, r61, 0, w^2])/3 - (44*G[r62, w^2, r61, 0, z3])/3 - 
 (32*G[r62, w^2, r61, 1, w^2])/3 + (32*G[r62, w^2, r61, 1, z3])/3 - 
 (28*G[r62, w^2, r61, r61, w^2])/3 + (28*G[r62, w^2, r61, r61, z3])/3 - 
 (28*G[r62, w^2, r61, r62, w^2])/3 + (28*G[r62, w^2, r61, r62, z3])/3 + 
 (44*G[r62, w^2, r62, 0, w^2])/3 - (44*G[r62, w^2, r62, 0, z3])/3 - 
 (32*G[r62, w^2, r62, 1, w^2])/3 + (32*G[r62, w^2, r62, 1, z3])/3 - 
 (28*G[r62, w^2, r62, r61, w^2])/3 + (28*G[r62, w^2, r62, r61, z3])/3 - 
 (28*G[r62, w^2, r62, r62, w^2])/3 + (28*G[r62, w^2, r62, r62, z3])/3 - 
 (11*G[r62, w^2, w^(-2), 0, w^2])/3 + (11*G[r62, w^2, w^(-2), 0, z3])/3 + 
 (11*G[r62, w^2, w^(-2), r61, w^2])/3 - (11*G[r62, w^2, w^(-2), r61, z3])/3 + 
 (11*G[r62, w^2, w^(-2), r62, w^2])/3 - (11*G[r62, w^2, w^(-2), r62, z3])/3 - 
 (11*G[r62, w^2, w^2, 0, w^2])/3 + (11*G[r62, w^2, w^2, 0, z3])/3 + 
 (11*G[r62, w^2, w^2, r61, w^2])/3 - (11*G[r62, w^2, w^2, r61, z3])/3 + 
 (11*G[r62, w^2, w^2, r62, w^2])/3 - (11*G[r62, w^2, w^2, r62, z3])/3 + 
 (47*G[w^(-2), 0, 0, 0, w^2])/6 - (47*G[w^(-2), 0, 0, 0, z3])/6 - 
 (38*G[w^(-2), 0, 0, 1, w^2])/3 + (38*G[w^(-2), 0, 0, 1, z3])/3 - 
 (3*G[w^(-2), 0, 0, r61, w^2])/2 + (3*G[w^(-2), 0, 0, r61, z3])/2 - 
 (3*G[w^(-2), 0, 0, r62, w^2])/2 + (3*G[w^(-2), 0, 0, r62, z3])/2 - 
 (116*G[w^(-2), 0, 1, 0, w^2])/3 + (116*G[w^(-2), 0, 1, 0, z3])/3 + 
 (112*G[w^(-2), 0, 1, 1, w^2])/3 - (112*G[w^(-2), 0, 1, 1, z3])/3 + 
 20*G[w^(-2), 0, 1, r61, w^2] - 20*G[w^(-2), 0, 1, r61, z3] + 
 20*G[w^(-2), 0, 1, r62, w^2] - 20*G[w^(-2), 0, 1, r62, z3] - 
 8*G[w^(-2), 0, r61, 0, w^2] + 8*G[w^(-2), 0, r61, 0, z3] + 
 20*G[w^(-2), 0, r61, 1, w^2] - 20*G[w^(-2), 0, r61, 1, z3] - 
 2*G[w^(-2), 0, r61, r61, w^2] + 2*G[w^(-2), 0, r61, r61, z3] - 
 2*G[w^(-2), 0, r61, r62, w^2] + 2*G[w^(-2), 0, r61, r62, z3] - 
 8*G[w^(-2), 0, r62, 0, w^2] + 8*G[w^(-2), 0, r62, 0, z3] + 
 20*G[w^(-2), 0, r62, 1, w^2] - 20*G[w^(-2), 0, r62, 1, z3] - 
 2*G[w^(-2), 0, r62, r61, w^2] + 2*G[w^(-2), 0, r62, r61, z3] - 
 2*G[w^(-2), 0, r62, r62, w^2] + 2*G[w^(-2), 0, r62, r62, z3] + 
 (13*G[w^(-2), 0, w^(-2), 0, w^2])/2 - (13*G[w^(-2), 0, w^(-2), 0, z3])/2 - 
 (13*G[w^(-2), 0, w^(-2), r61, w^2])/2 + (13*G[w^(-2), 0, w^(-2), r61, z3])/
  2 - (13*G[w^(-2), 0, w^(-2), r62, w^2])/2 + 
 (13*G[w^(-2), 0, w^(-2), r62, z3])/2 + 13*G[w^(-2), 0, -w^(-1), 0, w^2] - 
 13*G[w^(-2), 0, -w^(-1), 0, z3] - 26*G[w^(-2), 0, -w^(-1), 1, w^2] + 
 26*G[w^(-2), 0, -w^(-1), 1, z3] + 13*G[w^(-2), 0, -w, 0, w^2] - 
 13*G[w^(-2), 0, -w, 0, z3] - 26*G[w^(-2), 0, -w, 1, w^2] + 
 26*G[w^(-2), 0, -w, 1, z3] + (13*G[w^(-2), 0, w^2, 0, w^2])/2 - 
 (13*G[w^(-2), 0, w^2, 0, z3])/2 - (13*G[w^(-2), 0, w^2, r61, w^2])/2 + 
 (13*G[w^(-2), 0, w^2, r61, z3])/2 - (13*G[w^(-2), 0, w^2, r62, w^2])/2 + 
 (13*G[w^(-2), 0, w^2, r62, z3])/2 - (86*G[w^(-2), 1, 0, 0, w^2])/3 + 
 (86*G[w^(-2), 1, 0, 0, z3])/3 + (52*G[w^(-2), 1, 0, 1, w^2])/3 - 
 (52*G[w^(-2), 1, 0, 1, z3])/3 + 20*G[w^(-2), 1, 0, r61, w^2] - 
 20*G[w^(-2), 1, 0, r61, z3] + 20*G[w^(-2), 1, 0, r62, w^2] - 
 20*G[w^(-2), 1, 0, r62, z3] + (112*G[w^(-2), 1, 1, 0, w^2])/3 - 
 (112*G[w^(-2), 1, 1, 0, z3])/3 - (112*G[w^(-2), 1, 1, r61, w^2])/3 + 
 (112*G[w^(-2), 1, 1, r61, z3])/3 - (112*G[w^(-2), 1, 1, r62, w^2])/3 + 
 (112*G[w^(-2), 1, 1, r62, z3])/3 + (112*G[w^(-2), 1, r61, 0, w^2])/3 - 
 (112*G[w^(-2), 1, r61, 0, z3])/3 - (112*G[w^(-2), 1, r61, 1, w^2])/3 + 
 (112*G[w^(-2), 1, r61, 1, z3])/3 - (56*G[w^(-2), 1, r61, r61, w^2])/3 + 
 (56*G[w^(-2), 1, r61, r61, z3])/3 - (56*G[w^(-2), 1, r61, r62, w^2])/3 + 
 (56*G[w^(-2), 1, r61, r62, z3])/3 + (112*G[w^(-2), 1, r62, 0, w^2])/3 - 
 (112*G[w^(-2), 1, r62, 0, z3])/3 - (112*G[w^(-2), 1, r62, 1, w^2])/3 + 
 (112*G[w^(-2), 1, r62, 1, z3])/3 - (56*G[w^(-2), 1, r62, r61, w^2])/3 + 
 (56*G[w^(-2), 1, r62, r61, z3])/3 - (56*G[w^(-2), 1, r62, r62, w^2])/3 + 
 (56*G[w^(-2), 1, r62, r62, z3])/3 - (52*G[w^(-2), 1, w^(-2), 0, w^2])/3 + 
 (52*G[w^(-2), 1, w^(-2), 0, z3])/3 + (52*G[w^(-2), 1, w^(-2), r61, w^2])/3 - 
 (52*G[w^(-2), 1, w^(-2), r61, z3])/3 + (52*G[w^(-2), 1, w^(-2), r62, w^2])/
  3 - (52*G[w^(-2), 1, w^(-2), r62, z3])/3 - 
 10*G[w^(-2), 1, -w^(-1), 0, w^2] + 10*G[w^(-2), 1, -w^(-1), 0, z3] + 
 20*G[w^(-2), 1, -w^(-1), 1, w^2] - 20*G[w^(-2), 1, -w^(-1), 1, z3] - 
 10*G[w^(-2), 1, -w, 0, w^2] + 10*G[w^(-2), 1, -w, 0, z3] + 
 20*G[w^(-2), 1, -w, 1, w^2] - 20*G[w^(-2), 1, -w, 1, z3] - 
 (52*G[w^(-2), 1, w^2, 0, w^2])/3 + (52*G[w^(-2), 1, w^2, 0, z3])/3 + 
 (52*G[w^(-2), 1, w^2, r61, w^2])/3 - (52*G[w^(-2), 1, w^2, r61, z3])/3 + 
 (52*G[w^(-2), 1, w^2, r62, w^2])/3 - (52*G[w^(-2), 1, w^2, r62, z3])/3 - 
 (38*G[w^(-2), r61, 0, 0, w^2])/3 + (38*G[w^(-2), r61, 0, 0, z3])/3 + 
 (52*G[w^(-2), r61, 0, 1, w^2])/3 - (52*G[w^(-2), r61, 0, 1, z3])/3 + 
 4*G[w^(-2), r61, 0, r61, w^2] - 4*G[w^(-2), r61, 0, r61, z3] + 
 4*G[w^(-2), r61, 0, r62, w^2] - 4*G[w^(-2), r61, 0, r62, z3] + 
 (112*G[w^(-2), r61, 1, 0, w^2])/3 - (112*G[w^(-2), r61, 1, 0, z3])/3 - 
 (112*G[w^(-2), r61, 1, 1, w^2])/3 + (112*G[w^(-2), r61, 1, 1, z3])/3 - 
 (56*G[w^(-2), r61, 1, r61, w^2])/3 + (56*G[w^(-2), r61, 1, r61, z3])/3 - 
 (56*G[w^(-2), r61, 1, r62, w^2])/3 + (56*G[w^(-2), r61, 1, r62, z3])/3 + 
 (20*G[w^(-2), r61, r61, 0, w^2])/3 - (20*G[w^(-2), r61, r61, 0, z3])/3 - 
 (56*G[w^(-2), r61, r61, 1, w^2])/3 + (56*G[w^(-2), r61, r61, 1, z3])/3 + 
 (8*G[w^(-2), r61, r61, r61, w^2])/3 - (8*G[w^(-2), r61, r61, r61, z3])/3 + 
 (8*G[w^(-2), r61, r61, r62, w^2])/3 - (8*G[w^(-2), r61, r61, r62, z3])/3 + 
 (20*G[w^(-2), r61, r62, 0, w^2])/3 - (20*G[w^(-2), r61, r62, 0, z3])/3 - 
 (56*G[w^(-2), r61, r62, 1, w^2])/3 + (56*G[w^(-2), r61, r62, 1, z3])/3 + 
 (8*G[w^(-2), r61, r62, r61, w^2])/3 - (8*G[w^(-2), r61, r62, r61, z3])/3 + 
 (8*G[w^(-2), r61, r62, r62, w^2])/3 - (8*G[w^(-2), r61, r62, r62, z3])/3 - 
 (8*G[w^(-2), r61, w^(-2), 0, w^2])/3 + (8*G[w^(-2), r61, w^(-2), 0, z3])/3 + 
 (8*G[w^(-2), r61, w^(-2), r61, w^2])/3 - (8*G[w^(-2), r61, w^(-2), r61, z3])/
  3 + (8*G[w^(-2), r61, w^(-2), r62, w^2])/3 - 
 (8*G[w^(-2), r61, w^(-2), r62, z3])/3 - 10*G[w^(-2), r61, -w^(-1), 0, w^2] + 
 10*G[w^(-2), r61, -w^(-1), 0, z3] + 20*G[w^(-2), r61, -w^(-1), 1, w^2] - 
 20*G[w^(-2), r61, -w^(-1), 1, z3] - 10*G[w^(-2), r61, -w, 0, w^2] + 
 10*G[w^(-2), r61, -w, 0, z3] + 20*G[w^(-2), r61, -w, 1, w^2] - 
 20*G[w^(-2), r61, -w, 1, z3] - (8*G[w^(-2), r61, w^2, 0, w^2])/3 + 
 (8*G[w^(-2), r61, w^2, 0, z3])/3 + (8*G[w^(-2), r61, w^2, r61, w^2])/3 - 
 (8*G[w^(-2), r61, w^2, r61, z3])/3 + (8*G[w^(-2), r61, w^2, r62, w^2])/3 - 
 (8*G[w^(-2), r61, w^2, r62, z3])/3 - (38*G[w^(-2), r62, 0, 0, w^2])/3 + 
 (38*G[w^(-2), r62, 0, 0, z3])/3 + (52*G[w^(-2), r62, 0, 1, w^2])/3 - 
 (52*G[w^(-2), r62, 0, 1, z3])/3 + 4*G[w^(-2), r62, 0, r61, w^2] - 
 4*G[w^(-2), r62, 0, r61, z3] + 4*G[w^(-2), r62, 0, r62, w^2] - 
 4*G[w^(-2), r62, 0, r62, z3] + (112*G[w^(-2), r62, 1, 0, w^2])/3 - 
 (112*G[w^(-2), r62, 1, 0, z3])/3 - (112*G[w^(-2), r62, 1, 1, w^2])/3 + 
 (112*G[w^(-2), r62, 1, 1, z3])/3 - (56*G[w^(-2), r62, 1, r61, w^2])/3 + 
 (56*G[w^(-2), r62, 1, r61, z3])/3 - (56*G[w^(-2), r62, 1, r62, w^2])/3 + 
 (56*G[w^(-2), r62, 1, r62, z3])/3 + (20*G[w^(-2), r62, r61, 0, w^2])/3 - 
 (20*G[w^(-2), r62, r61, 0, z3])/3 - (56*G[w^(-2), r62, r61, 1, w^2])/3 + 
 (56*G[w^(-2), r62, r61, 1, z3])/3 + (8*G[w^(-2), r62, r61, r61, w^2])/3 - 
 (8*G[w^(-2), r62, r61, r61, z3])/3 + (8*G[w^(-2), r62, r61, r62, w^2])/3 - 
 (8*G[w^(-2), r62, r61, r62, z3])/3 + (20*G[w^(-2), r62, r62, 0, w^2])/3 - 
 (20*G[w^(-2), r62, r62, 0, z3])/3 - (56*G[w^(-2), r62, r62, 1, w^2])/3 + 
 (56*G[w^(-2), r62, r62, 1, z3])/3 + (8*G[w^(-2), r62, r62, r61, w^2])/3 - 
 (8*G[w^(-2), r62, r62, r61, z3])/3 + (8*G[w^(-2), r62, r62, r62, w^2])/3 - 
 (8*G[w^(-2), r62, r62, r62, z3])/3 - (8*G[w^(-2), r62, w^(-2), 0, w^2])/3 + 
 (8*G[w^(-2), r62, w^(-2), 0, z3])/3 + (8*G[w^(-2), r62, w^(-2), r61, w^2])/
  3 - (8*G[w^(-2), r62, w^(-2), r61, z3])/3 + 
 (8*G[w^(-2), r62, w^(-2), r62, w^2])/3 - (8*G[w^(-2), r62, w^(-2), r62, z3])/
  3 - 10*G[w^(-2), r62, -w^(-1), 0, w^2] + 
 10*G[w^(-2), r62, -w^(-1), 0, z3] + 20*G[w^(-2), r62, -w^(-1), 1, w^2] - 
 20*G[w^(-2), r62, -w^(-1), 1, z3] - 10*G[w^(-2), r62, -w, 0, w^2] + 
 10*G[w^(-2), r62, -w, 0, z3] + 20*G[w^(-2), r62, -w, 1, w^2] - 
 20*G[w^(-2), r62, -w, 1, z3] - (8*G[w^(-2), r62, w^2, 0, w^2])/3 + 
 (8*G[w^(-2), r62, w^2, 0, z3])/3 + (8*G[w^(-2), r62, w^2, r61, w^2])/3 - 
 (8*G[w^(-2), r62, w^2, r61, z3])/3 + (8*G[w^(-2), r62, w^2, r62, w^2])/3 - 
 (8*G[w^(-2), r62, w^2, r62, z3])/3 + (67*G[w^(-2), w^(-2), 0, 0, w^2])/6 - 
 (67*G[w^(-2), w^(-2), 0, 0, z3])/6 - (22*G[w^(-2), w^(-2), 0, 1, w^2])/3 + 
 (22*G[w^(-2), w^(-2), 0, 1, z3])/3 - (15*G[w^(-2), w^(-2), 0, r61, w^2])/2 + 
 (15*G[w^(-2), w^(-2), 0, r61, z3])/2 - (15*G[w^(-2), w^(-2), 0, r62, w^2])/
  2 + (15*G[w^(-2), w^(-2), 0, r62, z3])/2 - 
 (22*G[w^(-2), w^(-2), 1, 0, w^2])/3 + (22*G[w^(-2), w^(-2), 1, 0, z3])/3 + 
 (22*G[w^(-2), w^(-2), 1, r61, w^2])/3 - (22*G[w^(-2), w^(-2), 1, r61, z3])/
  3 + (22*G[w^(-2), w^(-2), 1, r62, w^2])/3 - 
 (22*G[w^(-2), w^(-2), 1, r62, z3])/3 - (37*G[w^(-2), w^(-2), r61, 0, w^2])/
  3 + (37*G[w^(-2), w^(-2), r61, 0, z3])/3 + 
 (22*G[w^(-2), w^(-2), r61, 1, w^2])/3 - (22*G[w^(-2), w^(-2), r61, 1, z3])/
  3 + (26*G[w^(-2), w^(-2), r61, r61, w^2])/3 - 
 (26*G[w^(-2), w^(-2), r61, r61, z3])/3 + 
 (26*G[w^(-2), w^(-2), r61, r62, w^2])/3 - 
 (26*G[w^(-2), w^(-2), r61, r62, z3])/3 - (37*G[w^(-2), w^(-2), r62, 0, w^2])/
  3 + (37*G[w^(-2), w^(-2), r62, 0, z3])/3 + 
 (22*G[w^(-2), w^(-2), r62, 1, w^2])/3 - (22*G[w^(-2), w^(-2), r62, 1, z3])/
  3 + (26*G[w^(-2), w^(-2), r62, r61, w^2])/3 - 
 (26*G[w^(-2), w^(-2), r62, r61, z3])/3 + 
 (26*G[w^(-2), w^(-2), r62, r62, w^2])/3 - 
 (26*G[w^(-2), w^(-2), r62, r62, z3])/3 + 
 (29*G[w^(-2), w^(-2), w^(-2), 0, w^2])/6 - 
 (29*G[w^(-2), w^(-2), w^(-2), 0, z3])/6 - 
 (29*G[w^(-2), w^(-2), w^(-2), r61, w^2])/6 + 
 (29*G[w^(-2), w^(-2), w^(-2), r61, z3])/6 - 
 (29*G[w^(-2), w^(-2), w^(-2), r62, w^2])/6 + 
 (29*G[w^(-2), w^(-2), w^(-2), r62, z3])/6 + 
 (29*G[w^(-2), w^(-2), w^2, 0, w^2])/6 - (29*G[w^(-2), w^(-2), w^2, 0, z3])/
  6 - (29*G[w^(-2), w^(-2), w^2, r61, w^2])/6 + 
 (29*G[w^(-2), w^(-2), w^2, r61, z3])/6 - 
 (29*G[w^(-2), w^(-2), w^2, r62, w^2])/6 + 
 (29*G[w^(-2), w^(-2), w^2, r62, z3])/6 + 8*G[w^(-2), -w^(-1), 0, 0, w^2] - 
 8*G[w^(-2), -w^(-1), 0, 0, z3] - 6*G[w^(-2), -w^(-1), 0, 1, w^2] + 
 6*G[w^(-2), -w^(-1), 0, 1, z3] - 5*G[w^(-2), -w^(-1), 0, r61, w^2] + 
 5*G[w^(-2), -w^(-1), 0, r61, z3] - 5*G[w^(-2), -w^(-1), 0, r62, w^2] + 
 5*G[w^(-2), -w^(-1), 0, r62, z3] - 10*G[w^(-2), -w^(-1), 1, 0, w^2] + 
 10*G[w^(-2), -w^(-1), 1, 0, z3] + 10*G[w^(-2), -w^(-1), 1, r61, w^2] - 
 10*G[w^(-2), -w^(-1), 1, r61, z3] + 10*G[w^(-2), -w^(-1), 1, r62, w^2] - 
 10*G[w^(-2), -w^(-1), 1, r62, z3] - 5*G[w^(-2), -w^(-1), r61, 0, w^2] + 
 5*G[w^(-2), -w^(-1), r61, 0, z3] + 10*G[w^(-2), -w^(-1), r61, 1, w^2] - 
 10*G[w^(-2), -w^(-1), r61, 1, z3] - 5*G[w^(-2), -w^(-1), r62, 0, w^2] + 
 5*G[w^(-2), -w^(-1), r62, 0, z3] + 10*G[w^(-2), -w^(-1), r62, 1, w^2] - 
 10*G[w^(-2), -w^(-1), r62, 1, z3] + 4*G[w^(-2), -w^(-1), -w, 0, w^2] - 
 4*G[w^(-2), -w^(-1), -w, 0, z3] - 8*G[w^(-2), -w^(-1), -w, 1, w^2] + 
 8*G[w^(-2), -w^(-1), -w, 1, z3] + 8*G[w^(-2), -w, 0, 0, w^2] - 
 8*G[w^(-2), -w, 0, 0, z3] - 6*G[w^(-2), -w, 0, 1, w^2] + 
 6*G[w^(-2), -w, 0, 1, z3] - 5*G[w^(-2), -w, 0, r61, w^2] + 
 5*G[w^(-2), -w, 0, r61, z3] - 5*G[w^(-2), -w, 0, r62, w^2] + 
 5*G[w^(-2), -w, 0, r62, z3] - 10*G[w^(-2), -w, 1, 0, w^2] + 
 10*G[w^(-2), -w, 1, 0, z3] + 10*G[w^(-2), -w, 1, r61, w^2] - 
 10*G[w^(-2), -w, 1, r61, z3] + 10*G[w^(-2), -w, 1, r62, w^2] - 
 10*G[w^(-2), -w, 1, r62, z3] - 5*G[w^(-2), -w, r61, 0, w^2] + 
 5*G[w^(-2), -w, r61, 0, z3] + 10*G[w^(-2), -w, r61, 1, w^2] - 
 10*G[w^(-2), -w, r61, 1, z3] - 5*G[w^(-2), -w, r62, 0, w^2] + 
 5*G[w^(-2), -w, r62, 0, z3] + 10*G[w^(-2), -w, r62, 1, w^2] - 
 10*G[w^(-2), -w, r62, 1, z3] + 4*G[w^(-2), -w, -w^(-1), 0, w^2] - 
 4*G[w^(-2), -w, -w^(-1), 0, z3] - 8*G[w^(-2), -w, -w^(-1), 1, w^2] + 
 8*G[w^(-2), -w, -w^(-1), 1, z3] + (67*G[w^(-2), w^2, 0, 0, w^2])/6 - 
 (67*G[w^(-2), w^2, 0, 0, z3])/6 - (22*G[w^(-2), w^2, 0, 1, w^2])/3 + 
 (22*G[w^(-2), w^2, 0, 1, z3])/3 - (15*G[w^(-2), w^2, 0, r61, w^2])/2 + 
 (15*G[w^(-2), w^2, 0, r61, z3])/2 - (15*G[w^(-2), w^2, 0, r62, w^2])/2 + 
 (15*G[w^(-2), w^2, 0, r62, z3])/2 - (22*G[w^(-2), w^2, 1, 0, w^2])/3 + 
 (22*G[w^(-2), w^2, 1, 0, z3])/3 + (22*G[w^(-2), w^2, 1, r61, w^2])/3 - 
 (22*G[w^(-2), w^2, 1, r61, z3])/3 + (22*G[w^(-2), w^2, 1, r62, w^2])/3 - 
 (22*G[w^(-2), w^2, 1, r62, z3])/3 - (37*G[w^(-2), w^2, r61, 0, w^2])/3 + 
 (37*G[w^(-2), w^2, r61, 0, z3])/3 + (22*G[w^(-2), w^2, r61, 1, w^2])/3 - 
 (22*G[w^(-2), w^2, r61, 1, z3])/3 + (26*G[w^(-2), w^2, r61, r61, w^2])/3 - 
 (26*G[w^(-2), w^2, r61, r61, z3])/3 + (26*G[w^(-2), w^2, r61, r62, w^2])/3 - 
 (26*G[w^(-2), w^2, r61, r62, z3])/3 - (37*G[w^(-2), w^2, r62, 0, w^2])/3 + 
 (37*G[w^(-2), w^2, r62, 0, z3])/3 + (22*G[w^(-2), w^2, r62, 1, w^2])/3 - 
 (22*G[w^(-2), w^2, r62, 1, z3])/3 + (26*G[w^(-2), w^2, r62, r61, w^2])/3 - 
 (26*G[w^(-2), w^2, r62, r61, z3])/3 + (26*G[w^(-2), w^2, r62, r62, w^2])/3 - 
 (26*G[w^(-2), w^2, r62, r62, z3])/3 + (29*G[w^(-2), w^2, w^(-2), 0, w^2])/
  6 - (29*G[w^(-2), w^2, w^(-2), 0, z3])/6 - 
 (29*G[w^(-2), w^2, w^(-2), r61, w^2])/6 + 
 (29*G[w^(-2), w^2, w^(-2), r61, z3])/6 - 
 (29*G[w^(-2), w^2, w^(-2), r62, w^2])/6 + 
 (29*G[w^(-2), w^2, w^(-2), r62, z3])/6 + (29*G[w^(-2), w^2, w^2, 0, w^2])/
  6 - (29*G[w^(-2), w^2, w^2, 0, z3])/6 - (29*G[w^(-2), w^2, w^2, r61, w^2])/
  6 + (29*G[w^(-2), w^2, w^2, r61, z3])/6 - 
 (29*G[w^(-2), w^2, w^2, r62, w^2])/6 + (29*G[w^(-2), w^2, w^2, r62, z3])/6 + 
 6*G[-w^(-1), -1, -w^(-1), 0, w^2] - 6*G[-w^(-1), -1, -w^(-1), 0, z3] - 
 12*G[-w^(-1), -1, -w^(-1), 1, w^2] + 12*G[-w^(-1), -1, -w^(-1), 1, z3] - 
 6*G[-w^(-1), -1, -w, 0, w^2] + 6*G[-w^(-1), -1, -w, 0, z3] + 
 12*G[-w^(-1), -1, -w, 1, w^2] - 12*G[-w^(-1), -1, -w, 1, z3] + 
 10*G[-w^(-1), 0, 0, 0, w^2] - 10*G[-w^(-1), 0, 0, 0, z3] - 
 4*G[-w^(-1), 0, 0, 1, w^2] + 4*G[-w^(-1), 0, 0, 1, z3] - 
 8*G[-w^(-1), 0, 0, r61, w^2] + 8*G[-w^(-1), 0, 0, r61, z3] - 
 8*G[-w^(-1), 0, 0, r62, w^2] + 8*G[-w^(-1), 0, 0, r62, z3] - 
 4*G[-w^(-1), 0, 1, 0, w^2] + 4*G[-w^(-1), 0, 1, 0, z3] + 
 4*G[-w^(-1), 0, 1, r61, w^2] - 4*G[-w^(-1), 0, 1, r61, z3] + 
 4*G[-w^(-1), 0, 1, r62, w^2] - 4*G[-w^(-1), 0, 1, r62, z3] - 
 18*G[-w^(-1), 0, r61, 0, w^2] + 18*G[-w^(-1), 0, r61, 0, z3] + 
 4*G[-w^(-1), 0, r61, 1, w^2] - 4*G[-w^(-1), 0, r61, 1, z3] + 
 16*G[-w^(-1), 0, r61, r61, w^2] - 16*G[-w^(-1), 0, r61, r61, z3] + 
 16*G[-w^(-1), 0, r61, r62, w^2] - 16*G[-w^(-1), 0, r61, r62, z3] - 
 18*G[-w^(-1), 0, r62, 0, w^2] + 18*G[-w^(-1), 0, r62, 0, z3] + 
 4*G[-w^(-1), 0, r62, 1, w^2] - 4*G[-w^(-1), 0, r62, 1, z3] + 
 16*G[-w^(-1), 0, r62, r61, w^2] - 16*G[-w^(-1), 0, r62, r61, z3] + 
 16*G[-w^(-1), 0, r62, r62, w^2] - 16*G[-w^(-1), 0, r62, r62, z3] + 
 10*G[-w^(-1), 0, w^(-2), 0, w^2] - 10*G[-w^(-1), 0, w^(-2), 0, z3] - 
 10*G[-w^(-1), 0, w^(-2), r61, w^2] + 10*G[-w^(-1), 0, w^(-2), r61, z3] - 
 10*G[-w^(-1), 0, w^(-2), r62, w^2] + 10*G[-w^(-1), 0, w^(-2), r62, z3] + 
 10*G[-w^(-1), 0, w^2, 0, w^2] - 10*G[-w^(-1), 0, w^2, 0, z3] - 
 10*G[-w^(-1), 0, w^2, r61, w^2] + 10*G[-w^(-1), 0, w^2, r61, z3] - 
 10*G[-w^(-1), 0, w^2, r62, w^2] + 10*G[-w^(-1), 0, w^2, r62, z3] - 
 12*G[-w^(-1), 1, 0, 0, w^2] + 12*G[-w^(-1), 1, 0, 0, z3] + 
 16*G[-w^(-1), 1, 0, 1, w^2] - 16*G[-w^(-1), 1, 0, 1, z3] + 
 4*G[-w^(-1), 1, 0, r61, w^2] - 4*G[-w^(-1), 1, 0, r61, z3] + 
 4*G[-w^(-1), 1, 0, r62, w^2] - 4*G[-w^(-1), 1, 0, r62, z3] + 
 16*G[-w^(-1), 1, 1, 0, w^2] - 16*G[-w^(-1), 1, 1, 0, z3] - 
 16*G[-w^(-1), 1, 1, r61, w^2] + 16*G[-w^(-1), 1, 1, r61, z3] - 
 16*G[-w^(-1), 1, 1, r62, w^2] + 16*G[-w^(-1), 1, 1, r62, z3] + 
 16*G[-w^(-1), 1, r61, 0, w^2] - 16*G[-w^(-1), 1, r61, 0, z3] - 
 16*G[-w^(-1), 1, r61, 1, w^2] + 16*G[-w^(-1), 1, r61, 1, z3] - 
 8*G[-w^(-1), 1, r61, r61, w^2] + 8*G[-w^(-1), 1, r61, r61, z3] - 
 8*G[-w^(-1), 1, r61, r62, w^2] + 8*G[-w^(-1), 1, r61, r62, z3] + 
 16*G[-w^(-1), 1, r62, 0, w^2] - 16*G[-w^(-1), 1, r62, 0, z3] - 
 16*G[-w^(-1), 1, r62, 1, w^2] + 16*G[-w^(-1), 1, r62, 1, z3] - 
 8*G[-w^(-1), 1, r62, r61, w^2] + 8*G[-w^(-1), 1, r62, r61, z3] - 
 8*G[-w^(-1), 1, r62, r62, w^2] + 8*G[-w^(-1), 1, r62, r62, z3] - 
 12*G[-w^(-1), 1, w^(-2), 0, w^2] + 12*G[-w^(-1), 1, w^(-2), 0, z3] + 
 12*G[-w^(-1), 1, w^(-2), r61, w^2] - 12*G[-w^(-1), 1, w^(-2), r61, z3] + 
 12*G[-w^(-1), 1, w^(-2), r62, w^2] - 12*G[-w^(-1), 1, w^(-2), r62, z3] + 
 4*G[-w^(-1), 1, -w^(-1), 0, w^2] - 4*G[-w^(-1), 1, -w^(-1), 0, z3] - 
 8*G[-w^(-1), 1, -w^(-1), 1, w^2] + 8*G[-w^(-1), 1, -w^(-1), 1, z3] - 
 4*G[-w^(-1), 1, -w, 0, w^2] + 4*G[-w^(-1), 1, -w, 0, z3] + 
 8*G[-w^(-1), 1, -w, 1, w^2] - 8*G[-w^(-1), 1, -w, 1, z3] - 
 12*G[-w^(-1), 1, w^2, 0, w^2] + 12*G[-w^(-1), 1, w^2, 0, z3] + 
 12*G[-w^(-1), 1, w^2, r61, w^2] - 12*G[-w^(-1), 1, w^2, r61, z3] + 
 12*G[-w^(-1), 1, w^2, r62, w^2] - 12*G[-w^(-1), 1, w^2, r62, z3] - 
 2*G[-w^(-1), r51, 0, 0, w^2] + 2*G[-w^(-1), r51, 0, 0, z3] + 
 4*G[-w^(-1), r51, 0, 1, w^2] - 4*G[-w^(-1), r51, 0, 1, z3] + 
 2*G[-w^(-1), r51, -w^(-1), 0, w^2] - 2*G[-w^(-1), r51, -w^(-1), 0, z3] - 
 4*G[-w^(-1), r51, -w^(-1), 1, w^2] + 4*G[-w^(-1), r51, -w^(-1), 1, z3] + 
 2*G[-w^(-1), r51, -w, 0, w^2] - 2*G[-w^(-1), r51, -w, 0, z3] - 
 4*G[-w^(-1), r51, -w, 1, w^2] + 4*G[-w^(-1), r51, -w, 1, z3] - 
 2*G[-w^(-1), r52, 0, 0, w^2] + 2*G[-w^(-1), r52, 0, 0, z3] + 
 4*G[-w^(-1), r52, 0, 1, w^2] - 4*G[-w^(-1), r52, 0, 1, z3] + 
 2*G[-w^(-1), r52, -w^(-1), 0, w^2] - 2*G[-w^(-1), r52, -w^(-1), 0, z3] - 
 4*G[-w^(-1), r52, -w^(-1), 1, w^2] + 4*G[-w^(-1), r52, -w^(-1), 1, z3] + 
 2*G[-w^(-1), r52, -w, 0, w^2] - 2*G[-w^(-1), r52, -w, 0, z3] - 
 4*G[-w^(-1), r52, -w, 1, w^2] + 4*G[-w^(-1), r52, -w, 1, z3] - 
 19*G[-w^(-1), r61, 0, 0, w^2] + 19*G[-w^(-1), r61, 0, 0, z3] + 
 12*G[-w^(-1), r61, 0, 1, w^2] - 12*G[-w^(-1), r61, 0, 1, z3] + 
 13*G[-w^(-1), r61, 0, r61, w^2] - 13*G[-w^(-1), r61, 0, r61, z3] + 
 13*G[-w^(-1), r61, 0, r62, w^2] - 13*G[-w^(-1), r61, 0, r62, z3] + 
 16*G[-w^(-1), r61, 1, 0, w^2] - 16*G[-w^(-1), r61, 1, 0, z3] - 
 16*G[-w^(-1), r61, 1, 1, w^2] + 16*G[-w^(-1), r61, 1, 1, z3] - 
 8*G[-w^(-1), r61, 1, r61, w^2] + 8*G[-w^(-1), r61, 1, r61, z3] - 
 8*G[-w^(-1), r61, 1, r62, w^2] + 8*G[-w^(-1), r61, 1, r62, z3] + 
 20*G[-w^(-1), r61, r61, 0, w^2] - 20*G[-w^(-1), r61, r61, 0, z3] - 
 8*G[-w^(-1), r61, r61, 1, w^2] + 8*G[-w^(-1), r61, r61, 1, z3] - 
 16*G[-w^(-1), r61, r61, r61, w^2] + 16*G[-w^(-1), r61, r61, r61, z3] - 
 16*G[-w^(-1), r61, r61, r62, w^2] + 16*G[-w^(-1), r61, r61, r62, z3] + 
 20*G[-w^(-1), r61, r62, 0, w^2] - 20*G[-w^(-1), r61, r62, 0, z3] - 
 8*G[-w^(-1), r61, r62, 1, w^2] + 8*G[-w^(-1), r61, r62, 1, z3] - 
 16*G[-w^(-1), r61, r62, r61, w^2] + 16*G[-w^(-1), r61, r62, r61, z3] - 
 16*G[-w^(-1), r61, r62, r62, w^2] + 16*G[-w^(-1), r61, r62, r62, z3] - 
 7*G[-w^(-1), r61, w^(-2), 0, w^2] + 7*G[-w^(-1), r61, w^(-2), 0, z3] + 
 7*G[-w^(-1), r61, w^(-2), r61, w^2] - 7*G[-w^(-1), r61, w^(-2), r61, z3] + 
 7*G[-w^(-1), r61, w^(-2), r62, w^2] - 7*G[-w^(-1), r61, w^(-2), r62, z3] - 
 2*G[-w^(-1), r61, -w^(-1), 0, w^2] + 2*G[-w^(-1), r61, -w^(-1), 0, z3] + 
 4*G[-w^(-1), r61, -w^(-1), 1, w^2] - 4*G[-w^(-1), r61, -w^(-1), 1, z3] - 
 2*G[-w^(-1), r61, -w, 0, w^2] + 2*G[-w^(-1), r61, -w, 0, z3] + 
 4*G[-w^(-1), r61, -w, 1, w^2] - 4*G[-w^(-1), r61, -w, 1, z3] - 
 7*G[-w^(-1), r61, w^2, 0, w^2] + 7*G[-w^(-1), r61, w^2, 0, z3] + 
 7*G[-w^(-1), r61, w^2, r61, w^2] - 7*G[-w^(-1), r61, w^2, r61, z3] + 
 7*G[-w^(-1), r61, w^2, r62, w^2] - 7*G[-w^(-1), r61, w^2, r62, z3] - 
 19*G[-w^(-1), r62, 0, 0, w^2] + 19*G[-w^(-1), r62, 0, 0, z3] + 
 12*G[-w^(-1), r62, 0, 1, w^2] - 12*G[-w^(-1), r62, 0, 1, z3] + 
 13*G[-w^(-1), r62, 0, r61, w^2] - 13*G[-w^(-1), r62, 0, r61, z3] + 
 13*G[-w^(-1), r62, 0, r62, w^2] - 13*G[-w^(-1), r62, 0, r62, z3] + 
 16*G[-w^(-1), r62, 1, 0, w^2] - 16*G[-w^(-1), r62, 1, 0, z3] - 
 16*G[-w^(-1), r62, 1, 1, w^2] + 16*G[-w^(-1), r62, 1, 1, z3] - 
 8*G[-w^(-1), r62, 1, r61, w^2] + 8*G[-w^(-1), r62, 1, r61, z3] - 
 8*G[-w^(-1), r62, 1, r62, w^2] + 8*G[-w^(-1), r62, 1, r62, z3] + 
 20*G[-w^(-1), r62, r61, 0, w^2] - 20*G[-w^(-1), r62, r61, 0, z3] - 
 8*G[-w^(-1), r62, r61, 1, w^2] + 8*G[-w^(-1), r62, r61, 1, z3] - 
 16*G[-w^(-1), r62, r61, r61, w^2] + 16*G[-w^(-1), r62, r61, r61, z3] - 
 16*G[-w^(-1), r62, r61, r62, w^2] + 16*G[-w^(-1), r62, r61, r62, z3] + 
 20*G[-w^(-1), r62, r62, 0, w^2] - 20*G[-w^(-1), r62, r62, 0, z3] - 
 8*G[-w^(-1), r62, r62, 1, w^2] + 8*G[-w^(-1), r62, r62, 1, z3] - 
 16*G[-w^(-1), r62, r62, r61, w^2] + 16*G[-w^(-1), r62, r62, r61, z3] - 
 16*G[-w^(-1), r62, r62, r62, w^2] + 16*G[-w^(-1), r62, r62, r62, z3] - 
 7*G[-w^(-1), r62, w^(-2), 0, w^2] + 7*G[-w^(-1), r62, w^(-2), 0, z3] + 
 7*G[-w^(-1), r62, w^(-2), r61, w^2] - 7*G[-w^(-1), r62, w^(-2), r61, z3] + 
 7*G[-w^(-1), r62, w^(-2), r62, w^2] - 7*G[-w^(-1), r62, w^(-2), r62, z3] - 
 2*G[-w^(-1), r62, -w^(-1), 0, w^2] + 2*G[-w^(-1), r62, -w^(-1), 0, z3] + 
 4*G[-w^(-1), r62, -w^(-1), 1, w^2] - 4*G[-w^(-1), r62, -w^(-1), 1, z3] - 
 2*G[-w^(-1), r62, -w, 0, w^2] + 2*G[-w^(-1), r62, -w, 0, z3] + 
 4*G[-w^(-1), r62, -w, 1, w^2] - 4*G[-w^(-1), r62, -w, 1, z3] - 
 7*G[-w^(-1), r62, w^2, 0, w^2] + 7*G[-w^(-1), r62, w^2, 0, z3] + 
 7*G[-w^(-1), r62, w^2, r61, w^2] - 7*G[-w^(-1), r62, w^2, r61, z3] + 
 7*G[-w^(-1), r62, w^2, r62, w^2] - 7*G[-w^(-1), r62, w^2, r62, z3] + 
 13*G[-w^(-1), w^(-2), 0, 0, w^2] - 13*G[-w^(-1), w^(-2), 0, 0, z3] - 
 14*G[-w^(-1), w^(-2), 0, 1, w^2] + 14*G[-w^(-1), w^(-2), 0, 1, z3] - 
 6*G[-w^(-1), w^(-2), 0, r61, w^2] + 6*G[-w^(-1), w^(-2), 0, r61, z3] - 
 6*G[-w^(-1), w^(-2), 0, r62, w^2] + 6*G[-w^(-1), w^(-2), 0, r62, z3] - 
 10*G[-w^(-1), w^(-2), 1, 0, w^2] + 10*G[-w^(-1), w^(-2), 1, 0, z3] + 
 10*G[-w^(-1), w^(-2), 1, r61, w^2] - 10*G[-w^(-1), w^(-2), 1, r61, z3] + 
 10*G[-w^(-1), w^(-2), 1, r62, w^2] - 10*G[-w^(-1), w^(-2), 1, r62, z3] - 
 9*G[-w^(-1), w^(-2), r61, 0, w^2] + 9*G[-w^(-1), w^(-2), r61, 0, z3] + 
 10*G[-w^(-1), w^(-2), r61, 1, w^2] - 10*G[-w^(-1), w^(-2), r61, 1, z3] + 
 4*G[-w^(-1), w^(-2), r61, r61, w^2] - 4*G[-w^(-1), w^(-2), r61, r61, z3] + 
 4*G[-w^(-1), w^(-2), r61, r62, w^2] - 4*G[-w^(-1), w^(-2), r61, r62, z3] - 
 9*G[-w^(-1), w^(-2), r62, 0, w^2] + 9*G[-w^(-1), w^(-2), r62, 0, z3] + 
 10*G[-w^(-1), w^(-2), r62, 1, w^2] - 10*G[-w^(-1), w^(-2), r62, 1, z3] + 
 4*G[-w^(-1), w^(-2), r62, r61, w^2] - 4*G[-w^(-1), w^(-2), r62, r61, z3] + 
 4*G[-w^(-1), w^(-2), r62, r62, w^2] - 4*G[-w^(-1), w^(-2), r62, r62, z3] + 
 3*G[-w^(-1), w^(-2), w^(-2), 0, w^2] - 3*G[-w^(-1), w^(-2), w^(-2), 0, z3] - 
 3*G[-w^(-1), w^(-2), w^(-2), r61, w^2] + 
 3*G[-w^(-1), w^(-2), w^(-2), r61, z3] - 
 3*G[-w^(-1), w^(-2), w^(-2), r62, w^2] + 
 3*G[-w^(-1), w^(-2), w^(-2), r62, z3] - 
 4*G[-w^(-1), w^(-2), -w^(-1), 0, w^2] + 
 4*G[-w^(-1), w^(-2), -w^(-1), 0, z3] + 
 8*G[-w^(-1), w^(-2), -w^(-1), 1, w^2] - 
 8*G[-w^(-1), w^(-2), -w^(-1), 1, z3] + 3*G[-w^(-1), w^(-2), w^2, 0, w^2] - 
 3*G[-w^(-1), w^(-2), w^2, 0, z3] - 3*G[-w^(-1), w^(-2), w^2, r61, w^2] + 
 3*G[-w^(-1), w^(-2), w^2, r61, z3] - 3*G[-w^(-1), w^(-2), w^2, r62, w^2] + 
 3*G[-w^(-1), w^(-2), w^2, r62, z3] + G[-w^(-1), -w^(-1), 0, 0, w^2] - 
 G[-w^(-1), -w^(-1), 0, 0, z3] - G[-w^(-1), -w^(-1), 0, r61, w^2] + 
 G[-w^(-1), -w^(-1), 0, r61, z3] - G[-w^(-1), -w^(-1), 0, r62, w^2] + 
 G[-w^(-1), -w^(-1), 0, r62, z3] - 2*G[-w^(-1), -w^(-1), 1, 0, w^2] + 
 2*G[-w^(-1), -w^(-1), 1, 0, z3] + 2*G[-w^(-1), -w^(-1), 1, r61, w^2] - 
 2*G[-w^(-1), -w^(-1), 1, r61, z3] + 2*G[-w^(-1), -w^(-1), 1, r62, w^2] - 
 2*G[-w^(-1), -w^(-1), 1, r62, z3] - G[-w^(-1), -w^(-1), r61, 0, w^2] + 
 G[-w^(-1), -w^(-1), r61, 0, z3] + 2*G[-w^(-1), -w^(-1), r61, 1, w^2] - 
 2*G[-w^(-1), -w^(-1), r61, 1, z3] - G[-w^(-1), -w^(-1), r62, 0, w^2] + 
 G[-w^(-1), -w^(-1), r62, 0, z3] + 2*G[-w^(-1), -w^(-1), r62, 1, w^2] - 
 2*G[-w^(-1), -w^(-1), r62, 1, z3] + 2*G[-w^(-1), -w^(-1), -w, 0, w^2] - 
 2*G[-w^(-1), -w^(-1), -w, 0, z3] - 4*G[-w^(-1), -w^(-1), -w, 1, w^2] + 
 4*G[-w^(-1), -w^(-1), -w, 1, z3] + 13*G[-w^(-1), -w, 0, 0, w^2] - 
 13*G[-w^(-1), -w, 0, 0, z3] - 24*G[-w^(-1), -w, 0, 1, w^2] + 
 24*G[-w^(-1), -w, 0, 1, z3] - G[-w^(-1), -w, 0, r61, w^2] + 
 G[-w^(-1), -w, 0, r61, z3] - G[-w^(-1), -w, 0, r62, w^2] + 
 G[-w^(-1), -w, 0, r62, z3] - 18*G[-w^(-1), -w, 1, 0, w^2] + 
 18*G[-w^(-1), -w, 1, 0, z3] + 32*G[-w^(-1), -w, 1, 1, w^2] - 
 32*G[-w^(-1), -w, 1, 1, z3] + 2*G[-w^(-1), -w, 1, r61, w^2] - 
 2*G[-w^(-1), -w, 1, r61, z3] + 2*G[-w^(-1), -w, 1, r62, w^2] - 
 2*G[-w^(-1), -w, 1, r62, z3] - G[-w^(-1), -w, r61, 0, w^2] + 
 G[-w^(-1), -w, r61, 0, z3] + 2*G[-w^(-1), -w, r61, 1, w^2] - 
 2*G[-w^(-1), -w, r61, 1, z3] - G[-w^(-1), -w, r62, 0, w^2] + 
 G[-w^(-1), -w, r62, 0, z3] + 2*G[-w^(-1), -w, r62, 1, w^2] - 
 2*G[-w^(-1), -w, r62, 1, z3] - 6*G[-w^(-1), -w, -w^(-1), 0, w^2] + 
 6*G[-w^(-1), -w, -w^(-1), 0, z3] + 12*G[-w^(-1), -w, -w^(-1), 1, w^2] - 
 12*G[-w^(-1), -w, -w^(-1), 1, z3] + 7*G[-w^(-1), w^2, 0, 0, w^2] - 
 7*G[-w^(-1), w^2, 0, 0, z3] - 2*G[-w^(-1), w^2, 0, 1, w^2] + 
 2*G[-w^(-1), w^2, 0, 1, z3] - 6*G[-w^(-1), w^2, 0, r61, w^2] + 
 6*G[-w^(-1), w^2, 0, r61, z3] - 6*G[-w^(-1), w^2, 0, r62, w^2] + 
 6*G[-w^(-1), w^2, 0, r62, z3] - 10*G[-w^(-1), w^2, 1, 0, w^2] + 
 10*G[-w^(-1), w^2, 1, 0, z3] + 10*G[-w^(-1), w^2, 1, r61, w^2] - 
 10*G[-w^(-1), w^2, 1, r61, z3] + 10*G[-w^(-1), w^2, 1, r62, w^2] - 
 10*G[-w^(-1), w^2, 1, r62, z3] - 9*G[-w^(-1), w^2, r61, 0, w^2] + 
 9*G[-w^(-1), w^2, r61, 0, z3] + 10*G[-w^(-1), w^2, r61, 1, w^2] - 
 10*G[-w^(-1), w^2, r61, 1, z3] + 4*G[-w^(-1), w^2, r61, r61, w^2] - 
 4*G[-w^(-1), w^2, r61, r61, z3] + 4*G[-w^(-1), w^2, r61, r62, w^2] - 
 4*G[-w^(-1), w^2, r61, r62, z3] - 9*G[-w^(-1), w^2, r62, 0, w^2] + 
 9*G[-w^(-1), w^2, r62, 0, z3] + 10*G[-w^(-1), w^2, r62, 1, w^2] - 
 10*G[-w^(-1), w^2, r62, 1, z3] + 4*G[-w^(-1), w^2, r62, r61, w^2] - 
 4*G[-w^(-1), w^2, r62, r61, z3] + 4*G[-w^(-1), w^2, r62, r62, w^2] - 
 4*G[-w^(-1), w^2, r62, r62, z3] + 3*G[-w^(-1), w^2, w^(-2), 0, w^2] - 
 3*G[-w^(-1), w^2, w^(-2), 0, z3] - 3*G[-w^(-1), w^2, w^(-2), r61, w^2] + 
 3*G[-w^(-1), w^2, w^(-2), r61, z3] - 3*G[-w^(-1), w^2, w^(-2), r62, w^2] + 
 3*G[-w^(-1), w^2, w^(-2), r62, z3] + 8*G[-w^(-1), w^2, -w, 0, w^2] - 
 8*G[-w^(-1), w^2, -w, 0, z3] - 16*G[-w^(-1), w^2, -w, 1, w^2] + 
 16*G[-w^(-1), w^2, -w, 1, z3] + 3*G[-w^(-1), w^2, w^2, 0, w^2] - 
 3*G[-w^(-1), w^2, w^2, 0, z3] - 3*G[-w^(-1), w^2, w^2, r61, w^2] + 
 3*G[-w^(-1), w^2, w^2, r61, z3] - 3*G[-w^(-1), w^2, w^2, r62, w^2] + 
 3*G[-w^(-1), w^2, w^2, r62, z3] - 6*G[-w, -1, -w^(-1), 0, w^2] + 
 6*G[-w, -1, -w^(-1), 0, z3] + 12*G[-w, -1, -w^(-1), 1, w^2] - 
 12*G[-w, -1, -w^(-1), 1, z3] + 6*G[-w, -1, -w, 0, w^2] - 
 6*G[-w, -1, -w, 0, z3] - 12*G[-w, -1, -w, 1, w^2] + 
 12*G[-w, -1, -w, 1, z3] + 10*G[-w, 0, 0, 0, w^2] - 10*G[-w, 0, 0, 0, z3] - 
 4*G[-w, 0, 0, 1, w^2] + 4*G[-w, 0, 0, 1, z3] - 8*G[-w, 0, 0, r61, w^2] + 
 8*G[-w, 0, 0, r61, z3] - 8*G[-w, 0, 0, r62, w^2] + 8*G[-w, 0, 0, r62, z3] - 
 4*G[-w, 0, 1, 0, w^2] + 4*G[-w, 0, 1, 0, z3] + 4*G[-w, 0, 1, r61, w^2] - 
 4*G[-w, 0, 1, r61, z3] + 4*G[-w, 0, 1, r62, w^2] - 4*G[-w, 0, 1, r62, z3] - 
 18*G[-w, 0, r61, 0, w^2] + 18*G[-w, 0, r61, 0, z3] + 
 4*G[-w, 0, r61, 1, w^2] - 4*G[-w, 0, r61, 1, z3] + 
 16*G[-w, 0, r61, r61, w^2] - 16*G[-w, 0, r61, r61, z3] + 
 16*G[-w, 0, r61, r62, w^2] - 16*G[-w, 0, r61, r62, z3] - 
 18*G[-w, 0, r62, 0, w^2] + 18*G[-w, 0, r62, 0, z3] + 
 4*G[-w, 0, r62, 1, w^2] - 4*G[-w, 0, r62, 1, z3] + 
 16*G[-w, 0, r62, r61, w^2] - 16*G[-w, 0, r62, r61, z3] + 
 16*G[-w, 0, r62, r62, w^2] - 16*G[-w, 0, r62, r62, z3] + 
 10*G[-w, 0, w^(-2), 0, w^2] - 10*G[-w, 0, w^(-2), 0, z3] - 
 10*G[-w, 0, w^(-2), r61, w^2] + 10*G[-w, 0, w^(-2), r61, z3] - 
 10*G[-w, 0, w^(-2), r62, w^2] + 10*G[-w, 0, w^(-2), r62, z3] + 
 10*G[-w, 0, w^2, 0, w^2] - 10*G[-w, 0, w^2, 0, z3] - 
 10*G[-w, 0, w^2, r61, w^2] + 10*G[-w, 0, w^2, r61, z3] - 
 10*G[-w, 0, w^2, r62, w^2] + 10*G[-w, 0, w^2, r62, z3] - 
 12*G[-w, 1, 0, 0, w^2] + 12*G[-w, 1, 0, 0, z3] + 16*G[-w, 1, 0, 1, w^2] - 
 16*G[-w, 1, 0, 1, z3] + 4*G[-w, 1, 0, r61, w^2] - 4*G[-w, 1, 0, r61, z3] + 
 4*G[-w, 1, 0, r62, w^2] - 4*G[-w, 1, 0, r62, z3] + 16*G[-w, 1, 1, 0, w^2] - 
 16*G[-w, 1, 1, 0, z3] - 16*G[-w, 1, 1, r61, w^2] + 16*G[-w, 1, 1, r61, z3] - 
 16*G[-w, 1, 1, r62, w^2] + 16*G[-w, 1, 1, r62, z3] + 
 16*G[-w, 1, r61, 0, w^2] - 16*G[-w, 1, r61, 0, z3] - 
 16*G[-w, 1, r61, 1, w^2] + 16*G[-w, 1, r61, 1, z3] - 
 8*G[-w, 1, r61, r61, w^2] + 8*G[-w, 1, r61, r61, z3] - 
 8*G[-w, 1, r61, r62, w^2] + 8*G[-w, 1, r61, r62, z3] + 
 16*G[-w, 1, r62, 0, w^2] - 16*G[-w, 1, r62, 0, z3] - 
 16*G[-w, 1, r62, 1, w^2] + 16*G[-w, 1, r62, 1, z3] - 
 8*G[-w, 1, r62, r61, w^2] + 8*G[-w, 1, r62, r61, z3] - 
 8*G[-w, 1, r62, r62, w^2] + 8*G[-w, 1, r62, r62, z3] - 
 12*G[-w, 1, w^(-2), 0, w^2] + 12*G[-w, 1, w^(-2), 0, z3] + 
 12*G[-w, 1, w^(-2), r61, w^2] - 12*G[-w, 1, w^(-2), r61, z3] + 
 12*G[-w, 1, w^(-2), r62, w^2] - 12*G[-w, 1, w^(-2), r62, z3] - 
 4*G[-w, 1, -w^(-1), 0, w^2] + 4*G[-w, 1, -w^(-1), 0, z3] + 
 8*G[-w, 1, -w^(-1), 1, w^2] - 8*G[-w, 1, -w^(-1), 1, z3] + 
 4*G[-w, 1, -w, 0, w^2] - 4*G[-w, 1, -w, 0, z3] - 8*G[-w, 1, -w, 1, w^2] + 
 8*G[-w, 1, -w, 1, z3] - 12*G[-w, 1, w^2, 0, w^2] + 12*G[-w, 1, w^2, 0, z3] + 
 12*G[-w, 1, w^2, r61, w^2] - 12*G[-w, 1, w^2, r61, z3] + 
 12*G[-w, 1, w^2, r62, w^2] - 12*G[-w, 1, w^2, r62, z3] - 
 2*G[-w, r51, 0, 0, w^2] + 2*G[-w, r51, 0, 0, z3] + 4*G[-w, r51, 0, 1, w^2] - 
 4*G[-w, r51, 0, 1, z3] + 2*G[-w, r51, -w^(-1), 0, w^2] - 
 2*G[-w, r51, -w^(-1), 0, z3] - 4*G[-w, r51, -w^(-1), 1, w^2] + 
 4*G[-w, r51, -w^(-1), 1, z3] + 2*G[-w, r51, -w, 0, w^2] - 
 2*G[-w, r51, -w, 0, z3] - 4*G[-w, r51, -w, 1, w^2] + 
 4*G[-w, r51, -w, 1, z3] - 2*G[-w, r52, 0, 0, w^2] + 2*G[-w, r52, 0, 0, z3] + 
 4*G[-w, r52, 0, 1, w^2] - 4*G[-w, r52, 0, 1, z3] + 
 2*G[-w, r52, -w^(-1), 0, w^2] - 2*G[-w, r52, -w^(-1), 0, z3] - 
 4*G[-w, r52, -w^(-1), 1, w^2] + 4*G[-w, r52, -w^(-1), 1, z3] + 
 2*G[-w, r52, -w, 0, w^2] - 2*G[-w, r52, -w, 0, z3] - 
 4*G[-w, r52, -w, 1, w^2] + 4*G[-w, r52, -w, 1, z3] - 
 19*G[-w, r61, 0, 0, w^2] + 19*G[-w, r61, 0, 0, z3] + 
 12*G[-w, r61, 0, 1, w^2] - 12*G[-w, r61, 0, 1, z3] + 
 13*G[-w, r61, 0, r61, w^2] - 13*G[-w, r61, 0, r61, z3] + 
 13*G[-w, r61, 0, r62, w^2] - 13*G[-w, r61, 0, r62, z3] + 
 16*G[-w, r61, 1, 0, w^2] - 16*G[-w, r61, 1, 0, z3] - 
 16*G[-w, r61, 1, 1, w^2] + 16*G[-w, r61, 1, 1, z3] - 
 8*G[-w, r61, 1, r61, w^2] + 8*G[-w, r61, 1, r61, z3] - 
 8*G[-w, r61, 1, r62, w^2] + 8*G[-w, r61, 1, r62, z3] + 
 20*G[-w, r61, r61, 0, w^2] - 20*G[-w, r61, r61, 0, z3] - 
 8*G[-w, r61, r61, 1, w^2] + 8*G[-w, r61, r61, 1, z3] - 
 16*G[-w, r61, r61, r61, w^2] + 16*G[-w, r61, r61, r61, z3] - 
 16*G[-w, r61, r61, r62, w^2] + 16*G[-w, r61, r61, r62, z3] + 
 20*G[-w, r61, r62, 0, w^2] - 20*G[-w, r61, r62, 0, z3] - 
 8*G[-w, r61, r62, 1, w^2] + 8*G[-w, r61, r62, 1, z3] - 
 16*G[-w, r61, r62, r61, w^2] + 16*G[-w, r61, r62, r61, z3] - 
 16*G[-w, r61, r62, r62, w^2] + 16*G[-w, r61, r62, r62, z3] - 
 7*G[-w, r61, w^(-2), 0, w^2] + 7*G[-w, r61, w^(-2), 0, z3] + 
 7*G[-w, r61, w^(-2), r61, w^2] - 7*G[-w, r61, w^(-2), r61, z3] + 
 7*G[-w, r61, w^(-2), r62, w^2] - 7*G[-w, r61, w^(-2), r62, z3] - 
 2*G[-w, r61, -w^(-1), 0, w^2] + 2*G[-w, r61, -w^(-1), 0, z3] + 
 4*G[-w, r61, -w^(-1), 1, w^2] - 4*G[-w, r61, -w^(-1), 1, z3] - 
 2*G[-w, r61, -w, 0, w^2] + 2*G[-w, r61, -w, 0, z3] + 
 4*G[-w, r61, -w, 1, w^2] - 4*G[-w, r61, -w, 1, z3] - 
 7*G[-w, r61, w^2, 0, w^2] + 7*G[-w, r61, w^2, 0, z3] + 
 7*G[-w, r61, w^2, r61, w^2] - 7*G[-w, r61, w^2, r61, z3] + 
 7*G[-w, r61, w^2, r62, w^2] - 7*G[-w, r61, w^2, r62, z3] - 
 19*G[-w, r62, 0, 0, w^2] + 19*G[-w, r62, 0, 0, z3] + 
 12*G[-w, r62, 0, 1, w^2] - 12*G[-w, r62, 0, 1, z3] + 
 13*G[-w, r62, 0, r61, w^2] - 13*G[-w, r62, 0, r61, z3] + 
 13*G[-w, r62, 0, r62, w^2] - 13*G[-w, r62, 0, r62, z3] + 
 16*G[-w, r62, 1, 0, w^2] - 16*G[-w, r62, 1, 0, z3] - 
 16*G[-w, r62, 1, 1, w^2] + 16*G[-w, r62, 1, 1, z3] - 
 8*G[-w, r62, 1, r61, w^2] + 8*G[-w, r62, 1, r61, z3] - 
 8*G[-w, r62, 1, r62, w^2] + 8*G[-w, r62, 1, r62, z3] + 
 20*G[-w, r62, r61, 0, w^2] - 20*G[-w, r62, r61, 0, z3] - 
 8*G[-w, r62, r61, 1, w^2] + 8*G[-w, r62, r61, 1, z3] - 
 16*G[-w, r62, r61, r61, w^2] + 16*G[-w, r62, r61, r61, z3] - 
 16*G[-w, r62, r61, r62, w^2] + 16*G[-w, r62, r61, r62, z3] + 
 20*G[-w, r62, r62, 0, w^2] - 20*G[-w, r62, r62, 0, z3] - 
 8*G[-w, r62, r62, 1, w^2] + 8*G[-w, r62, r62, 1, z3] - 
 16*G[-w, r62, r62, r61, w^2] + 16*G[-w, r62, r62, r61, z3] - 
 16*G[-w, r62, r62, r62, w^2] + 16*G[-w, r62, r62, r62, z3] - 
 7*G[-w, r62, w^(-2), 0, w^2] + 7*G[-w, r62, w^(-2), 0, z3] + 
 7*G[-w, r62, w^(-2), r61, w^2] - 7*G[-w, r62, w^(-2), r61, z3] + 
 7*G[-w, r62, w^(-2), r62, w^2] - 7*G[-w, r62, w^(-2), r62, z3] - 
 2*G[-w, r62, -w^(-1), 0, w^2] + 2*G[-w, r62, -w^(-1), 0, z3] + 
 4*G[-w, r62, -w^(-1), 1, w^2] - 4*G[-w, r62, -w^(-1), 1, z3] - 
 2*G[-w, r62, -w, 0, w^2] + 2*G[-w, r62, -w, 0, z3] + 
 4*G[-w, r62, -w, 1, w^2] - 4*G[-w, r62, -w, 1, z3] - 
 7*G[-w, r62, w^2, 0, w^2] + 7*G[-w, r62, w^2, 0, z3] + 
 7*G[-w, r62, w^2, r61, w^2] - 7*G[-w, r62, w^2, r61, z3] + 
 7*G[-w, r62, w^2, r62, w^2] - 7*G[-w, r62, w^2, r62, z3] + 
 7*G[-w, w^(-2), 0, 0, w^2] - 7*G[-w, w^(-2), 0, 0, z3] - 
 2*G[-w, w^(-2), 0, 1, w^2] + 2*G[-w, w^(-2), 0, 1, z3] - 
 6*G[-w, w^(-2), 0, r61, w^2] + 6*G[-w, w^(-2), 0, r61, z3] - 
 6*G[-w, w^(-2), 0, r62, w^2] + 6*G[-w, w^(-2), 0, r62, z3] - 
 10*G[-w, w^(-2), 1, 0, w^2] + 10*G[-w, w^(-2), 1, 0, z3] + 
 10*G[-w, w^(-2), 1, r61, w^2] - 10*G[-w, w^(-2), 1, r61, z3] + 
 10*G[-w, w^(-2), 1, r62, w^2] - 10*G[-w, w^(-2), 1, r62, z3] - 
 9*G[-w, w^(-2), r61, 0, w^2] + 9*G[-w, w^(-2), r61, 0, z3] + 
 10*G[-w, w^(-2), r61, 1, w^2] - 10*G[-w, w^(-2), r61, 1, z3] + 
 4*G[-w, w^(-2), r61, r61, w^2] - 4*G[-w, w^(-2), r61, r61, z3] + 
 4*G[-w, w^(-2), r61, r62, w^2] - 4*G[-w, w^(-2), r61, r62, z3] - 
 9*G[-w, w^(-2), r62, 0, w^2] + 9*G[-w, w^(-2), r62, 0, z3] + 
 10*G[-w, w^(-2), r62, 1, w^2] - 10*G[-w, w^(-2), r62, 1, z3] + 
 4*G[-w, w^(-2), r62, r61, w^2] - 4*G[-w, w^(-2), r62, r61, z3] + 
 4*G[-w, w^(-2), r62, r62, w^2] - 4*G[-w, w^(-2), r62, r62, z3] + 
 3*G[-w, w^(-2), w^(-2), 0, w^2] - 3*G[-w, w^(-2), w^(-2), 0, z3] - 
 3*G[-w, w^(-2), w^(-2), r61, w^2] + 3*G[-w, w^(-2), w^(-2), r61, z3] - 
 3*G[-w, w^(-2), w^(-2), r62, w^2] + 3*G[-w, w^(-2), w^(-2), r62, z3] + 
 8*G[-w, w^(-2), -w^(-1), 0, w^2] - 8*G[-w, w^(-2), -w^(-1), 0, z3] - 
 16*G[-w, w^(-2), -w^(-1), 1, w^2] + 16*G[-w, w^(-2), -w^(-1), 1, z3] + 
 3*G[-w, w^(-2), w^2, 0, w^2] - 3*G[-w, w^(-2), w^2, 0, z3] - 
 3*G[-w, w^(-2), w^2, r61, w^2] + 3*G[-w, w^(-2), w^2, r61, z3] - 
 3*G[-w, w^(-2), w^2, r62, w^2] + 3*G[-w, w^(-2), w^2, r62, z3] + 
 13*G[-w, -w^(-1), 0, 0, w^2] - 13*G[-w, -w^(-1), 0, 0, z3] - 
 24*G[-w, -w^(-1), 0, 1, w^2] + 24*G[-w, -w^(-1), 0, 1, z3] - 
 G[-w, -w^(-1), 0, r61, w^2] + G[-w, -w^(-1), 0, r61, z3] - 
 G[-w, -w^(-1), 0, r62, w^2] + G[-w, -w^(-1), 0, r62, z3] - 
 18*G[-w, -w^(-1), 1, 0, w^2] + 18*G[-w, -w^(-1), 1, 0, z3] + 
 32*G[-w, -w^(-1), 1, 1, w^2] - 32*G[-w, -w^(-1), 1, 1, z3] + 
 2*G[-w, -w^(-1), 1, r61, w^2] - 2*G[-w, -w^(-1), 1, r61, z3] + 
 2*G[-w, -w^(-1), 1, r62, w^2] - 2*G[-w, -w^(-1), 1, r62, z3] - 
 G[-w, -w^(-1), r61, 0, w^2] + G[-w, -w^(-1), r61, 0, z3] + 
 2*G[-w, -w^(-1), r61, 1, w^2] - 2*G[-w, -w^(-1), r61, 1, z3] - 
 G[-w, -w^(-1), r62, 0, w^2] + G[-w, -w^(-1), r62, 0, z3] + 
 2*G[-w, -w^(-1), r62, 1, w^2] - 2*G[-w, -w^(-1), r62, 1, z3] - 
 6*G[-w, -w^(-1), -w, 0, w^2] + 6*G[-w, -w^(-1), -w, 0, z3] + 
 12*G[-w, -w^(-1), -w, 1, w^2] - 12*G[-w, -w^(-1), -w, 1, z3] + 
 G[-w, -w, 0, 0, w^2] - G[-w, -w, 0, 0, z3] - G[-w, -w, 0, r61, w^2] + 
 G[-w, -w, 0, r61, z3] - G[-w, -w, 0, r62, w^2] + G[-w, -w, 0, r62, z3] - 
 2*G[-w, -w, 1, 0, w^2] + 2*G[-w, -w, 1, 0, z3] + 2*G[-w, -w, 1, r61, w^2] - 
 2*G[-w, -w, 1, r61, z3] + 2*G[-w, -w, 1, r62, w^2] - 
 2*G[-w, -w, 1, r62, z3] - G[-w, -w, r61, 0, w^2] + G[-w, -w, r61, 0, z3] + 
 2*G[-w, -w, r61, 1, w^2] - 2*G[-w, -w, r61, 1, z3] - 
 G[-w, -w, r62, 0, w^2] + G[-w, -w, r62, 0, z3] + 2*G[-w, -w, r62, 1, w^2] - 
 2*G[-w, -w, r62, 1, z3] + 2*G[-w, -w, -w^(-1), 0, w^2] - 
 2*G[-w, -w, -w^(-1), 0, z3] - 4*G[-w, -w, -w^(-1), 1, w^2] + 
 4*G[-w, -w, -w^(-1), 1, z3] + 13*G[-w, w^2, 0, 0, w^2] - 
 13*G[-w, w^2, 0, 0, z3] - 14*G[-w, w^2, 0, 1, w^2] + 
 14*G[-w, w^2, 0, 1, z3] - 6*G[-w, w^2, 0, r61, w^2] + 
 6*G[-w, w^2, 0, r61, z3] - 6*G[-w, w^2, 0, r62, w^2] + 
 6*G[-w, w^2, 0, r62, z3] - 10*G[-w, w^2, 1, 0, w^2] + 
 10*G[-w, w^2, 1, 0, z3] + 10*G[-w, w^2, 1, r61, w^2] - 
 10*G[-w, w^2, 1, r61, z3] + 10*G[-w, w^2, 1, r62, w^2] - 
 10*G[-w, w^2, 1, r62, z3] - 9*G[-w, w^2, r61, 0, w^2] + 
 9*G[-w, w^2, r61, 0, z3] + 10*G[-w, w^2, r61, 1, w^2] - 
 10*G[-w, w^2, r61, 1, z3] + 4*G[-w, w^2, r61, r61, w^2] - 
 4*G[-w, w^2, r61, r61, z3] + 4*G[-w, w^2, r61, r62, w^2] - 
 4*G[-w, w^2, r61, r62, z3] - 9*G[-w, w^2, r62, 0, w^2] + 
 9*G[-w, w^2, r62, 0, z3] + 10*G[-w, w^2, r62, 1, w^2] - 
 10*G[-w, w^2, r62, 1, z3] + 4*G[-w, w^2, r62, r61, w^2] - 
 4*G[-w, w^2, r62, r61, z3] + 4*G[-w, w^2, r62, r62, w^2] - 
 4*G[-w, w^2, r62, r62, z3] + 3*G[-w, w^2, w^(-2), 0, w^2] - 
 3*G[-w, w^2, w^(-2), 0, z3] - 3*G[-w, w^2, w^(-2), r61, w^2] + 
 3*G[-w, w^2, w^(-2), r61, z3] - 3*G[-w, w^2, w^(-2), r62, w^2] + 
 3*G[-w, w^2, w^(-2), r62, z3] - 4*G[-w, w^2, -w, 0, w^2] + 
 4*G[-w, w^2, -w, 0, z3] + 8*G[-w, w^2, -w, 1, w^2] - 
 8*G[-w, w^2, -w, 1, z3] + 3*G[-w, w^2, w^2, 0, w^2] - 
 3*G[-w, w^2, w^2, 0, z3] - 3*G[-w, w^2, w^2, r61, w^2] + 
 3*G[-w, w^2, w^2, r61, z3] - 3*G[-w, w^2, w^2, r62, w^2] + 
 3*G[-w, w^2, w^2, r62, z3] - (4*Pi*G[1, w^2]*GI[0, r2])/3 + 
 (2*Pi*G[-w^(-1), w^2]*GI[0, r2])/3 + (2*Pi*G[-w, w^2]*GI[0, r2])/3 + 
 G[w^(-2), z3]*(-1/3*(Pi^2*G[0, w]) - (19*Pi^2*G[0, w^2])/18 - 
   6*G[0, -w]^2*G[0, w^2] + (83*G[0, w^2]^3)/6 + (37*G[0, w^2]^2*G[1, r7])/
    3 + 12*G[0, -w]*G[0, w^2]*G[1, -w] + (Pi^2*G[1, w^2])/3 + 
   10*G[0, -w]^2*G[1, w^2] - ((8*I)/3)*Pi*G[0, w]*G[1, w^2] - 
   102*G[0, w^2]^2*G[1, w^2] - (112*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 
   36*G[0, -w]*G[1, -w]*G[1, w^2] + 32*G[1, -w]^2*G[1, w^2] + 
   ((16*I)/3)*Pi*G[1, w]*G[1, w^2] - ((16*I)/3)*Pi*G[1, w^2]^2 + 
   (16*G[0, w]*G[1, w^2]^2)/3 + 128*G[0, w^2]*G[1, w^2]^2 + 
   (64*G[1, r7]*G[1, w^2]^2)/3 - (32*G[1, w]*G[1, w^2]^2)/3 - 
   32*G[1, w^2]^3 + (2*Pi^2*G[r61, w^2])/9 + 3*G[0, -w]^2*G[r61, w^2] - 
   (151*G[0, w^2]^2*G[r61, w^2])/6 - (65*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 
   6*G[0, -w]*G[1, -w]*G[r61, w^2] + 158*G[0, w^2]*G[1, w^2]*G[r61, w^2] + 
   (112*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - 112*G[1, w^2]^2*G[r61, w^2] + 
   (26*G[0, w^2]*G[r61, w^2]^2)/3 + (28*G[1, r7]*G[r61, w^2]^2)/3 - 
   56*G[1, w^2]*G[r61, w^2]^2 + (8*G[r61, w^2]^3)/3 + 
   (2*Pi^2*G[r62, w^2])/9 + 3*G[0, -w]^2*G[r62, w^2] - 
   (151*G[0, w^2]^2*G[r62, w^2])/6 - (65*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
   6*G[0, -w]*G[1, -w]*G[r62, w^2] + 158*G[0, w^2]*G[1, w^2]*G[r62, w^2] + 
   (112*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 112*G[1, w^2]^2*G[r62, w^2] + 
   (52*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
   (56*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 112*G[1, w^2]*G[r61, w^2]*
    G[r62, w^2] + 8*G[r61, w^2]^2*G[r62, w^2] + (26*G[0, w^2]*G[r62, w^2]^2)/
    3 + (28*G[1, r7]*G[r62, w^2]^2)/3 - 56*G[1, w^2]*G[r62, w^2]^2 + 
   8*G[r61, w^2]*G[r62, w^2]^2 + (8*G[r62, w^2]^3)/3 - 
   (7*G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/2 + (127*G[0, w^2]^2*G[w^(-2), w^2])/
    6 + (43*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/6 + 
   7*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + (2*I)*Pi*G[1, w^2]*G[w^(-2), w^2] + 
   6*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - 2*G[0, w]*G[1, w^2]*G[w^(-2), w^2] - 
   45*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 8*G[1, r7]*G[1, w^2]*
    G[w^(-2), w^2] - 12*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 
   4*G[1, w]*G[1, w^2]*G[w^(-2), w^2] + 12*G[1, w^2]^2*G[w^(-2), w^2] + 
   (7*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (65*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (43*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/6 - 7*G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] + 39*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
   (34*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
   (7*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2])/2 - 
   (65*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/2 - 
   (43*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/6 - 7*G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + 39*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   (68*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   (34*G[r62, w^2]^2*G[w^(-2), w^2])/3 + (29*G[0, w^2]*G[w^(-2), w^2]^2)/6 - 
   (29*G[r61, w^2]*G[w^(-2), w^2]^2)/6 - (29*G[r62, w^2]*G[w^(-2), w^2]^2)/
    6 + 6*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 12*G[0, w^2]*G[1, -w]*
    G[-w^(-1), -w] - 2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] + 
   4*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - 3*G[0, -w]*G[r61, w^2]*
    G[-w^(-1), -w] + 6*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] - 
   3*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w] + 6*G[1, -w]*G[r62, w^2]*
    G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/3 - 
   2*G[0, -w]^2*G[-w^(-1), w^2] - ((2*I)/3)*Pi*G[0, w]*G[-w^(-1), w^2] + 
   (7*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/2 - 2*G[0, w]*G[0, w^2]*
    G[-w^(-1), w^2] + (27*G[0, w^2]^2*G[-w^(-1), w^2])/2 + 
   (17*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/2 + 12*G[0, -w]*G[1, -w]*
    G[-w^(-1), w^2] - 7*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
   16*G[1, -w]^2*G[-w^(-1), w^2] - ((8*I)/3)*Pi*G[1, w]*G[-w^(-1), w^2] + 
   ((10*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 6*G[0, -w]*G[1, w^2]*
    G[-w^(-1), w^2] - (10*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   37*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
   (40*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 12*G[1, -w]*G[1, w^2]*
    G[-w^(-1), w^2] + (20*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   20*G[1, w^2]^2*G[-w^(-1), w^2] + (2*I)*Pi*G[r1, w]*G[-w^(-1), w^2] + 
   (2*I)*Pi*G[r2, w]*G[-w^(-1), w^2] - 
   (7*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
   (27*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
   (17*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/2 + 
   7*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 27*G[1, w^2]*G[r61, w^2]*
    G[-w^(-1), w^2] - (7*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
   (27*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
   (17*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/2 + 
   7*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 27*G[1, w^2]*G[r62, w^2]*
    G[-w^(-1), w^2] - I*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + G[0, w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + 3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   4*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 6*G[1, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - 2*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 2*G[0, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] + 4*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
   (I/3)*Pi*G[-w^(-1), w^2]^2 + G[0, -w]*G[-w^(-1), w^2]^2 + 
   (G[0, w]*G[-w^(-1), w^2]^2)/3 + G[0, w^2]*G[-w^(-1), w^2]^2 + 
   (4*G[1, r7]*G[-w^(-1), w^2]^2)/3 - 2*G[1, -w]*G[-w^(-1), w^2]^2 - 
   (2*G[1, w]*G[-w^(-1), w^2]^2)/3 - 2*G[1, w^2]*G[-w^(-1), w^2]^2 + 
   Pi^2*G[-w, w^2] - 2*G[0, -w]^2*G[-w, w^2] + ((10*I)/3)*Pi*G[0, w]*
    G[-w, w^2] + (7*G[0, -w]*G[0, w^2]*G[-w, w^2])/2 + 
   2*G[0, w]*G[0, w^2]*G[-w, w^2] + (27*G[0, w^2]^2*G[-w, w^2])/2 + 
   (17*G[0, w^2]*G[1, r7]*G[-w, w^2])/2 + 12*G[0, -w]*G[1, -w]*G[-w, w^2] - 
   7*G[0, w^2]*G[1, -w]*G[-w, w^2] - 16*G[1, -w]^2*G[-w, w^2] - 
   ((8*I)/3)*Pi*G[1, w]*G[-w, w^2] + ((10*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - 
   6*G[0, -w]*G[1, w^2]*G[-w, w^2] - (10*G[0, w]*G[1, w^2]*G[-w, w^2])/3 - 
   37*G[0, w^2]*G[1, w^2]*G[-w, w^2] - (40*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 + 
   12*G[1, -w]*G[1, w^2]*G[-w, w^2] + (20*G[1, w]*G[1, w^2]*G[-w, w^2])/3 + 
   20*G[1, w^2]^2*G[-w, w^2] - (2*I)*Pi*G[r1, w]*G[-w, w^2] - 
   (2*I)*Pi*G[r2, w]*G[-w, w^2] - (7*G[0, -w]*G[r61, w^2]*G[-w, w^2])/2 - 
   (27*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/2 - 
   (17*G[1, r7]*G[r61, w^2]*G[-w, w^2])/2 + 7*G[1, -w]*G[r61, w^2]*
    G[-w, w^2] + 27*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
   (7*G[0, -w]*G[r62, w^2]*G[-w, w^2])/2 - 
   (27*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/2 - 
   (17*G[1, r7]*G[r62, w^2]*G[-w, w^2])/2 + 7*G[1, -w]*G[r62, w^2]*
    G[-w, w^2] + 27*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
   I*Pi*G[w^(-2), w^2]*G[-w, w^2] - 3*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
   G[0, w]*G[w^(-2), w^2]*G[-w, w^2] + 3*G[0, w^2]*G[w^(-2), w^2]*
    G[-w, w^2] + 4*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2] + 
   6*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 2*G[1, w]*G[w^(-2), w^2]*
    G[-w, w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
   2*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] + 4*G[1, -w]*G[-w^(-1), -w]*
    G[-w, w^2] - ((2*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 
   10*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
   (2*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 2*G[0, w^2]*G[-w^(-1), w^2]*
    G[-w, w^2] + (8*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
   20*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
   (4*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 4*G[1, w^2]*G[-w^(-1), w^2]*
    G[-w, w^2] - (I/3)*Pi*G[-w, w^2]^2 + G[0, -w]*G[-w, w^2]^2 + 
   (G[0, w]*G[-w, w^2]^2)/3 + G[0, w^2]*G[-w, w^2]^2 + 
   (4*G[1, r7]*G[-w, w^2]^2)/3 - 2*G[1, -w]*G[-w, w^2]^2 - 
   (2*G[1, w]*G[-w, w^2]^2)/3 - 2*G[1, w^2]*G[-w, w^2]^2 + 
   6*G[0, w^2]*G[0, 0, -w] - 10*G[1, w^2]*G[0, 0, -w] - 
   3*G[r61, w^2]*G[0, 0, -w] - 3*G[r62, w^2]*G[0, 0, -w] + 
   2*G[-w^(-1), w^2]*G[0, 0, -w] + 2*G[-w, w^2]*G[0, 0, -w] - 
   2*G[0, w^2]*G[0, 0, w] + (8*G[1, w^2]*G[0, 0, w])/3 + 
   (20*G[-w^(-1), w^2]*G[0, 0, w])/3 - (16*G[-w, w^2]*G[0, 0, w])/3 + 
   6*G[0, -w]*G[0, 0, w^2] - (83*G[0, w^2]*G[0, 0, w^2])/3 - 
   (37*G[1, r7]*G[0, 0, w^2])/3 - 12*G[1, -w]*G[0, 0, w^2] + 
   (190*G[1, w^2]*G[0, 0, w^2])/3 + (103*G[r61, w^2]*G[0, 0, w^2])/6 + 
   (103*G[r62, w^2]*G[0, 0, w^2])/6 - (67*G[w^(-2), w^2]*G[0, 0, w^2])/6 - 
   10*G[-w^(-1), w^2]*G[0, 0, w^2] - 10*G[-w, w^2]*G[0, 0, w^2] - 
   7*G[0, w^2]*G[0, 1, r7] + 8*G[1, w^2]*G[0, 1, r7] + 
   7*G[r61, w^2]*G[0, 1, r7] + 7*G[r62, w^2]*G[0, 1, r7] - 
   4*G[-w^(-1), w^2]*G[0, 1, r7] - 4*G[-w, w^2]*G[0, 1, r7] - 
   12*G[0, w^2]*G[0, 1, -w] + 20*G[1, w^2]*G[0, 1, -w] + 
   6*G[r61, w^2]*G[0, 1, -w] + 6*G[r62, w^2]*G[0, 1, -w] - 
   4*G[-w^(-1), w^2]*G[0, 1, -w] - 4*G[-w, w^2]*G[0, 1, -w] - 
   (16*G[1, w^2]*G[0, 1, w])/3 - (4*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
   (20*G[-w, w^2]*G[0, 1, w])/3 + (190*G[0, w^2]*G[0, 1, w^2])/3 + 
   (56*G[1, r7]*G[0, 1, w^2])/3 - (224*G[1, w^2]*G[0, 1, w^2])/3 - 
   (130*G[r61, w^2]*G[0, 1, w^2])/3 - (130*G[r62, w^2]*G[0, 1, w^2])/3 + 
   (22*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 10*G[-w^(-1), w^2]*G[0, 1, w^2] + 
   10*G[-w, w^2]*G[0, 1, w^2] + (19*G[0, w^2]*G[0, r61, w^2])/2 + 
   10*G[1, r7]*G[0, r61, w^2] - 40*G[1, w^2]*G[0, r61, w^2] - 
   2*G[r61, w^2]*G[0, r61, w^2] - 2*G[r62, w^2]*G[0, r61, w^2] + 
   (15*G[w^(-2), w^2]*G[0, r61, w^2])/2 + 5*G[-w^(-1), w^2]*G[0, r61, w^2] + 
   5*G[-w, w^2]*G[0, r61, w^2] + (19*G[0, w^2]*G[0, r62, w^2])/2 + 
   10*G[1, r7]*G[0, r62, w^2] - 40*G[1, w^2]*G[0, r62, w^2] - 
   2*G[r61, w^2]*G[0, r62, w^2] - 2*G[r62, w^2]*G[0, r62, w^2] + 
   (15*G[w^(-2), w^2]*G[0, r62, w^2])/2 + 5*G[-w^(-1), w^2]*G[0, r62, w^2] + 
   5*G[-w, w^2]*G[0, r62, w^2] + (7*G[0, -w]*G[0, w^(-2), w^2])/2 - 
   10*G[0, w^2]*G[0, w^(-2), w^2] - (7*G[1, r7]*G[0, w^(-2), w^2])/2 - 
   7*G[1, -w]*G[0, w^(-2), w^2] + 7*G[1, w^2]*G[0, w^(-2), w^2] + 
   (13*G[r61, w^2]*G[0, w^(-2), w^2])/2 + (13*G[r62, w^2]*G[0, w^(-2), w^2])/
    2 - (19*G[0, -w]*G[0, -w^(-1), w^2])/2 - (7*G[0, w^2]*G[0, -w^(-1), w^2])/
    2 - (7*G[1, r7]*G[0, -w^(-1), w^2])/2 + 19*G[1, -w]*G[0, -w^(-1), w^2] + 
   7*G[1, w^2]*G[0, -w^(-1), w^2] + 6*G[0, w^2]*G[0, -w, -w] - 
   2*G[1, w^2]*G[0, -w, -w] - 3*G[r61, w^2]*G[0, -w, -w] - 
   3*G[r62, w^2]*G[0, -w, -w] - 2*G[-w^(-1), w^2]*G[0, -w, -w] - 
   2*G[-w, w^2]*G[0, -w, -w] - (19*G[0, -w]*G[0, -w, w^2])/2 - 
   (7*G[0, w^2]*G[0, -w, w^2])/2 - (7*G[1, r7]*G[0, -w, w^2])/2 + 
   19*G[1, -w]*G[0, -w, w^2] + 7*G[1, w^2]*G[0, -w, w^2] + 
   (7*G[0, -w]*G[0, w^2, w^2])/2 + (23*G[0, w^2]*G[0, w^2, w^2])/3 + 
   (G[1, r7]*G[0, w^2, w^2])/6 - 7*G[1, -w]*G[0, w^2, w^2] - 
   (53*G[1, w^2]*G[0, w^2, w^2])/3 - (11*G[r61, w^2]*G[0, w^2, w^2])/3 - 
   (11*G[r62, w^2]*G[0, w^2, w^2])/3 + (29*G[w^(-2), w^2]*G[0, w^2, w^2])/6 + 
   16*G[1, w^2]*G[1, 0, -w] - 8*G[-w^(-1), w^2]*G[1, 0, -w] - 
   8*G[-w, w^2]*G[1, 0, -w] - (16*G[1, w^2]*G[1, 0, w])/3 + 
   (8*G[-w^(-1), w^2]*G[1, 0, w])/3 + (8*G[-w, w^2]*G[1, 0, w])/3 - 
   10*G[0, -w]*G[1, 0, w^2] + (232*G[0, w^2]*G[1, 0, w^2])/3 + 
   (56*G[1, r7]*G[1, 0, w^2])/3 + 20*G[1, -w]*G[1, 0, w^2] - 
   (272*G[1, w^2]*G[1, 0, w^2])/3 - (172*G[r61, w^2]*G[1, 0, w^2])/3 - 
   (172*G[r62, w^2]*G[1, 0, w^2])/3 + (22*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 
   18*G[-w^(-1), w^2]*G[1, 0, w^2] + 18*G[-w, w^2]*G[1, 0, w^2] + 
   (28*G[0, w^2]*G[1, 1, r7])/3 - (32*G[1, w^2]*G[1, 1, r7])/3 - 
   (28*G[r61, w^2]*G[1, 1, r7])/3 - (28*G[r62, w^2]*G[1, 1, r7])/3 + 
   (16*G[-w^(-1), w^2]*G[1, 1, r7])/3 + (16*G[-w, w^2]*G[1, 1, r7])/3 - 
   32*G[1, w^2]*G[1, 1, -w] + 16*G[-w^(-1), w^2]*G[1, 1, -w] + 
   16*G[-w, w^2]*G[1, 1, -w] + (32*G[1, w^2]*G[1, 1, w])/3 - 
   (16*G[-w^(-1), w^2]*G[1, 1, w])/3 - (16*G[-w, w^2]*G[1, 1, w])/3 + 
   ((16*I)/3)*Pi*G[1, 1, w^2] + 16*G[0, -w]*G[1, 1, w^2] - 
   (16*G[0, w]*G[1, 1, w^2])/3 - (272*G[0, w^2]*G[1, 1, w^2])/3 - 
   (64*G[1, r7]*G[1, 1, w^2])/3 - 32*G[1, -w]*G[1, 1, w^2] + 
   (32*G[1, w]*G[1, 1, w^2])/3 + 64*G[1, w^2]*G[1, 1, w^2] + 
   (224*G[r61, w^2]*G[1, 1, w^2])/3 + (224*G[r62, w^2]*G[1, 1, w^2])/3 - 
   16*G[-w^(-1), w^2]*G[1, 1, w^2] - 16*G[-w, w^2]*G[1, 1, w^2] - 
   (172*G[0, w^2]*G[1, r61, w^2])/3 - (56*G[1, r7]*G[1, r61, w^2])/3 + 
   (224*G[1, w^2]*G[1, r61, w^2])/3 + (112*G[r61, w^2]*G[1, r61, w^2])/3 + 
   (112*G[r62, w^2]*G[1, r61, w^2])/3 - (22*G[w^(-2), w^2]*G[1, r61, w^2])/
    3 - 10*G[-w^(-1), w^2]*G[1, r61, w^2] - 10*G[-w, w^2]*G[1, r61, w^2] - 
   (172*G[0, w^2]*G[1, r62, w^2])/3 - (56*G[1, r7]*G[1, r62, w^2])/3 + 
   (224*G[1, w^2]*G[1, r62, w^2])/3 + (112*G[r61, w^2]*G[1, r62, w^2])/3 + 
   (112*G[r62, w^2]*G[1, r62, w^2])/3 - (22*G[w^(-2), w^2]*G[1, r62, w^2])/
    3 - 10*G[-w^(-1), w^2]*G[1, r62, w^2] - 10*G[-w, w^2]*G[1, r62, w^2] - 
   ((2*I)/3)*Pi*G[1, w^(-2), w^2] - 2*G[0, -w]*G[1, w^(-2), w^2] + 
   (2*G[0, w]*G[1, w^(-2), w^2])/3 + (58*G[0, w^2]*G[1, w^(-2), w^2])/3 + 
   (8*G[1, r7]*G[1, w^(-2), w^2])/3 + 4*G[1, -w]*G[1, w^(-2), w^2] - 
   (4*G[1, w]*G[1, w^(-2), w^2])/3 - 4*G[1, w^2]*G[1, w^(-2), w^2] - 
   (52*G[r61, w^2]*G[1, w^(-2), w^2])/3 - (52*G[r62, w^2]*G[1, w^(-2), w^2])/
    3 - (2*I)*Pi*G[1, -w^(-1), w^2] + 4*G[0, -w]*G[1, -w^(-1), w^2] + 
   2*G[0, w]*G[1, -w^(-1), w^2] + 6*G[0, w^2]*G[1, -w^(-1), w^2] + 
   8*G[1, r7]*G[1, -w^(-1), w^2] - 8*G[1, -w]*G[1, -w^(-1), w^2] - 
   4*G[1, w]*G[1, -w^(-1), w^2] - 12*G[1, w^2]*G[1, -w^(-1), w^2] - 
   12*G[0, w^2]*G[1, -w, -w] + 4*G[1, w^2]*G[1, -w, -w] + 
   6*G[r61, w^2]*G[1, -w, -w] + 6*G[r62, w^2]*G[1, -w, -w] + 
   4*G[-w^(-1), w^2]*G[1, -w, -w] + 4*G[-w, w^2]*G[1, -w, -w] - 
   (2*I)*Pi*G[1, -w, w^2] + 4*G[0, -w]*G[1, -w, w^2] + 
   2*G[0, w]*G[1, -w, w^2] + 6*G[0, w^2]*G[1, -w, w^2] + 
   8*G[1, r7]*G[1, -w, w^2] - 8*G[1, -w]*G[1, -w, w^2] - 
   4*G[1, w]*G[1, -w, w^2] - 12*G[1, w^2]*G[1, -w, w^2] + 
   ((2*I)/3)*Pi*G[1, w^2, w^2] + 2*G[0, -w]*G[1, w^2, w^2] - 
   (2*G[0, w]*G[1, w^2, w^2])/3 + 8*G[0, w^2]*G[1, w^2, w^2] - 
   (8*G[1, r7]*G[1, w^2, w^2])/3 - 4*G[1, -w]*G[1, w^2, w^2] + 
   (4*G[1, w]*G[1, w^2, w^2])/3 + 4*G[1, w^2]*G[1, w^2, w^2] - 
   10*G[r61, w^2]*G[1, w^2, w^2] - 10*G[r62, w^2]*G[1, w^2, w^2] - 
   2*G[-w^(-1), w^2]*G[r1, 0, w] + 2*G[-w, w^2]*G[r1, 0, w] + 
   4*G[-w^(-1), w^2]*G[r1, 1, w] - 4*G[-w, w^2]*G[r1, 1, w] - 
   2*G[-w^(-1), w^2]*G[r2, 0, w] + 2*G[-w, w^2]*G[r2, 0, w] + 
   4*G[-w^(-1), w^2]*G[r2, 1, w] - 4*G[-w, w^2]*G[r2, 1, w] - 
   3*G[0, -w]*G[r61, 0, w^2] + (71*G[0, w^2]*G[r61, 0, w^2])/3 + 
   (35*G[1, r7]*G[r61, 0, w^2])/3 + 6*G[1, -w]*G[r61, 0, w^2] - 
   (182*G[1, w^2]*G[r61, 0, w^2])/3 - (32*G[r61, w^2]*G[r61, 0, w^2])/3 - 
   (32*G[r62, w^2]*G[r61, 0, w^2])/3 + (37*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 
   5*G[-w^(-1), w^2]*G[r61, 0, w^2] + 5*G[-w, w^2]*G[r61, 0, w^2] - 
   (172*G[0, w^2]*G[r61, 1, w^2])/3 - (56*G[1, r7]*G[r61, 1, w^2])/3 + 
   (224*G[1, w^2]*G[r61, 1, w^2])/3 + (112*G[r61, w^2]*G[r61, 1, w^2])/3 + 
   (112*G[r62, w^2]*G[r61, 1, w^2])/3 - (22*G[w^(-2), w^2]*G[r61, 1, w^2])/
    3 - 10*G[-w^(-1), w^2]*G[r61, 1, w^2] - 10*G[-w, w^2]*G[r61, 1, w^2] - 
   (14*G[0, w^2]*G[r61, r61, w^2])/3 - (28*G[1, r7]*G[r61, r61, w^2])/3 + 
   (112*G[1, w^2]*G[r61, r61, w^2])/3 - (16*G[r61, w^2]*G[r61, r61, w^2])/3 - 
   (16*G[r62, w^2]*G[r61, r61, w^2])/3 - (26*G[w^(-2), w^2]*G[r61, r61, w^2])/
    3 - (14*G[0, w^2]*G[r61, r62, w^2])/3 - (28*G[1, r7]*G[r61, r62, w^2])/
    3 + (112*G[1, w^2]*G[r61, r62, w^2])/3 - 
   (16*G[r61, w^2]*G[r61, r62, w^2])/3 - (16*G[r62, w^2]*G[r61, r62, w^2])/
    3 - (26*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 
   (7*G[0, -w]*G[r61, w^(-2), w^2])/2 + (37*G[0, w^2]*G[r61, w^(-2), w^2])/
    6 + (7*G[1, r7]*G[r61, w^(-2), w^2])/2 + 7*G[1, -w]*G[r61, w^(-2), w^2] - 
   7*G[1, w^2]*G[r61, w^(-2), w^2] - (8*G[r61, w^2]*G[r61, w^(-2), w^2])/3 - 
   (8*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + (13*G[0, -w]*G[r61, -w^(-1), w^2])/
    2 + (7*G[0, w^2]*G[r61, -w^(-1), w^2])/2 + 
   (7*G[1, r7]*G[r61, -w^(-1), w^2])/2 - 13*G[1, -w]*G[r61, -w^(-1), w^2] - 
   7*G[1, w^2]*G[r61, -w^(-1), w^2] + (13*G[0, -w]*G[r61, -w, w^2])/2 + 
   (7*G[0, w^2]*G[r61, -w, w^2])/2 + (7*G[1, r7]*G[r61, -w, w^2])/2 - 
   13*G[1, -w]*G[r61, -w, w^2] - 7*G[1, w^2]*G[r61, -w, w^2] - 
   (7*G[0, -w]*G[r61, w^2, w^2])/2 - (38*G[0, w^2]*G[r61, w^2, w^2])/3 - 
   (G[1, r7]*G[r61, w^2, w^2])/6 + 7*G[1, -w]*G[r61, w^2, w^2] + 
   (53*G[1, w^2]*G[r61, w^2, w^2])/3 + (26*G[r61, w^2]*G[r61, w^2, w^2])/3 + 
   (26*G[r62, w^2]*G[r61, w^2, w^2])/3 - (29*G[w^(-2), w^2]*G[r61, w^2, w^2])/
    6 - 3*G[0, -w]*G[r62, 0, w^2] + (71*G[0, w^2]*G[r62, 0, w^2])/3 + 
   (35*G[1, r7]*G[r62, 0, w^2])/3 + 6*G[1, -w]*G[r62, 0, w^2] - 
   (182*G[1, w^2]*G[r62, 0, w^2])/3 - (32*G[r61, w^2]*G[r62, 0, w^2])/3 - 
   (32*G[r62, w^2]*G[r62, 0, w^2])/3 + (37*G[w^(-2), w^2]*G[r62, 0, w^2])/3 + 
   5*G[-w^(-1), w^2]*G[r62, 0, w^2] + 5*G[-w, w^2]*G[r62, 0, w^2] - 
   (172*G[0, w^2]*G[r62, 1, w^2])/3 - (56*G[1, r7]*G[r62, 1, w^2])/3 + 
   (224*G[1, w^2]*G[r62, 1, w^2])/3 + (112*G[r61, w^2]*G[r62, 1, w^2])/3 + 
   (112*G[r62, w^2]*G[r62, 1, w^2])/3 - (22*G[w^(-2), w^2]*G[r62, 1, w^2])/
    3 - 10*G[-w^(-1), w^2]*G[r62, 1, w^2] - 10*G[-w, w^2]*G[r62, 1, w^2] - 
   (14*G[0, w^2]*G[r62, r61, w^2])/3 - (28*G[1, r7]*G[r62, r61, w^2])/3 + 
   (112*G[1, w^2]*G[r62, r61, w^2])/3 - (16*G[r61, w^2]*G[r62, r61, w^2])/3 - 
   (16*G[r62, w^2]*G[r62, r61, w^2])/3 - (26*G[w^(-2), w^2]*G[r62, r61, w^2])/
    3 - (14*G[0, w^2]*G[r62, r62, w^2])/3 - (28*G[1, r7]*G[r62, r62, w^2])/
    3 + (112*G[1, w^2]*G[r62, r62, w^2])/3 - 
   (16*G[r61, w^2]*G[r62, r62, w^2])/3 - (16*G[r62, w^2]*G[r62, r62, w^2])/
    3 - (26*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 
   (7*G[0, -w]*G[r62, w^(-2), w^2])/2 + (37*G[0, w^2]*G[r62, w^(-2), w^2])/
    6 + (7*G[1, r7]*G[r62, w^(-2), w^2])/2 + 7*G[1, -w]*G[r62, w^(-2), w^2] - 
   7*G[1, w^2]*G[r62, w^(-2), w^2] - (8*G[r61, w^2]*G[r62, w^(-2), w^2])/3 - 
   (8*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + (13*G[0, -w]*G[r62, -w^(-1), w^2])/
    2 + (7*G[0, w^2]*G[r62, -w^(-1), w^2])/2 + 
   (7*G[1, r7]*G[r62, -w^(-1), w^2])/2 - 13*G[1, -w]*G[r62, -w^(-1), w^2] - 
   7*G[1, w^2]*G[r62, -w^(-1), w^2] + (13*G[0, -w]*G[r62, -w, w^2])/2 + 
   (7*G[0, w^2]*G[r62, -w, w^2])/2 + (7*G[1, r7]*G[r62, -w, w^2])/2 - 
   13*G[1, -w]*G[r62, -w, w^2] - 7*G[1, w^2]*G[r62, -w, w^2] - 
   (7*G[0, -w]*G[r62, w^2, w^2])/2 - (38*G[0, w^2]*G[r62, w^2, w^2])/3 - 
   (G[1, r7]*G[r62, w^2, w^2])/6 + 7*G[1, -w]*G[r62, w^2, w^2] + 
   (53*G[1, w^2]*G[r62, w^2, w^2])/3 + (26*G[r61, w^2]*G[r62, w^2, w^2])/3 + 
   (26*G[r62, w^2]*G[r62, w^2, w^2])/3 - (29*G[w^(-2), w^2]*G[r62, w^2, w^2])/
    6 - (53*G[0, w^2]*G[w^(-2), 0, w^2])/3 - (11*G[1, r7]*G[w^(-2), 0, w^2])/
    3 + (74*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
   (61*G[r61, w^2]*G[w^(-2), 0, w^2])/6 + (61*G[r62, w^2]*G[w^(-2), 0, w^2])/
    6 - (29*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/6 - 
   ((4*I)/3)*Pi*G[w^(-2), 1, w^2] - 4*G[0, -w]*G[w^(-2), 1, w^2] + 
   (4*G[0, w]*G[w^(-2), 1, w^2])/3 + (34*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
   (16*G[1, r7]*G[w^(-2), 1, w^2])/3 + 8*G[1, -w]*G[w^(-2), 1, w^2] - 
   (8*G[1, w]*G[w^(-2), 1, w^2])/3 - 8*G[1, w^2]*G[w^(-2), 1, w^2] - 
   (22*G[r61, w^2]*G[w^(-2), 1, w^2])/3 - (22*G[r62, w^2]*G[w^(-2), 1, w^2])/
    3 + (113*G[0, w^2]*G[w^(-2), r61, w^2])/6 + 
   (11*G[1, r7]*G[w^(-2), r61, w^2])/3 - (74*G[1, w^2]*G[w^(-2), r61, w^2])/
    3 - (34*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
   (34*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
   (29*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/6 + 
   (113*G[0, w^2]*G[w^(-2), r62, w^2])/6 + (11*G[1, r7]*G[w^(-2), r62, w^2])/
    3 - (74*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
   (34*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
   (34*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
   (29*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/6 - 
   (29*G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
   (29*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
   (29*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
   ((2*I)/3)*Pi*G[w^(-2), -w^(-1), w^2] + 
   2*G[0, -w]*G[w^(-2), -w^(-1), w^2] - (2*G[0, w]*G[w^(-2), -w^(-1), w^2])/
    3 - 2*G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 
   (8*G[1, r7]*G[w^(-2), -w^(-1), w^2])/3 - 
   4*G[1, -w]*G[w^(-2), -w^(-1), w^2] + (4*G[1, w]*G[w^(-2), -w^(-1), w^2])/
    3 + 4*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + 
   ((2*I)/3)*Pi*G[w^(-2), -w, w^2] + 2*G[0, -w]*G[w^(-2), -w, w^2] - 
   (2*G[0, w]*G[w^(-2), -w, w^2])/3 - 2*G[0, w^2]*G[w^(-2), -w, w^2] - 
   (8*G[1, r7]*G[w^(-2), -w, w^2])/3 - 4*G[1, -w]*G[w^(-2), -w, w^2] + 
   (4*G[1, w]*G[w^(-2), -w, w^2])/3 + 4*G[1, w^2]*G[w^(-2), -w, w^2] - 
   6*G[0, w^2]*G[-w^(-1), 0, -w] + 2*G[1, w^2]*G[-w^(-1), 0, -w] + 
   3*G[r61, w^2]*G[-w^(-1), 0, -w] + 3*G[r62, w^2]*G[-w^(-1), 0, -w] + 
   2*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 2*G[-w, w^2]*G[-w^(-1), 0, -w] + 
   2*G[0, -w]*G[-w^(-1), 0, w^2] + 2*G[0, w]*G[-w^(-1), 0, w^2] - 
   17*G[0, w^2]*G[-w^(-1), 0, w^2] - 5*G[1, r7]*G[-w^(-1), 0, w^2] - 
   4*G[1, -w]*G[-w^(-1), 0, w^2] + 18*G[1, w^2]*G[-w^(-1), 0, w^2] + 
   12*G[r61, w^2]*G[-w^(-1), 0, w^2] + 12*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
   2*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 6*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
   12*G[0, w^2]*G[-w^(-1), 1, -w] - 4*G[1, w^2]*G[-w^(-1), 1, -w] - 
   6*G[r61, w^2]*G[-w^(-1), 1, -w] - 6*G[r62, w^2]*G[-w^(-1), 1, -w] - 
   4*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 4*G[-w, w^2]*G[-w^(-1), 1, -w] - 
   ((4*I)/3)*Pi*G[-w^(-1), 1, w^2] - 4*G[0, -w]*G[-w^(-1), 1, w^2] + 
   (4*G[0, w]*G[-w^(-1), 1, w^2])/3 + 28*G[0, w^2]*G[-w^(-1), 1, w^2] + 
   (16*G[1, r7]*G[-w^(-1), 1, w^2])/3 + 8*G[1, -w]*G[-w^(-1), 1, w^2] - 
   (8*G[1, w]*G[-w^(-1), 1, w^2])/3 - 24*G[1, w^2]*G[-w^(-1), 1, w^2] - 
   24*G[r61, w^2]*G[-w^(-1), 1, w^2] - 24*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
   4*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 12*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
   5*G[0, w^2]*G[-w^(-1), r61, w^2] + 5*G[1, r7]*G[-w^(-1), r61, w^2] - 
   10*G[1, w^2]*G[-w^(-1), r61, w^2] + 5*G[0, w^2]*G[-w^(-1), r62, w^2] + 
   5*G[1, r7]*G[-w^(-1), r62, w^2] - 10*G[1, w^2]*G[-w^(-1), r62, w^2] + 
   (I/3)*Pi*G[-w^(-1), w^(-2), w^2] + G[0, -w]*G[-w^(-1), w^(-2), w^2] - 
   (G[0, w]*G[-w^(-1), w^(-2), w^2])/3 - G[0, w^2]*G[-w^(-1), w^(-2), w^2] - 
   (4*G[1, r7]*G[-w^(-1), w^(-2), w^2])/3 - 
   2*G[1, -w]*G[-w^(-1), w^(-2), w^2] + (2*G[1, w]*G[-w^(-1), w^(-2), w^2])/
    3 + 2*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
   (I/3)*Pi*G[-w^(-1), -w^(-1), w^2] + G[0, -w]*G[-w^(-1), -w^(-1), w^2] - 
   (G[0, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
   G[0, w^2]*G[-w^(-1), -w^(-1), w^2] - (4*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/
    3 - 2*G[1, -w]*G[-w^(-1), -w^(-1), w^2] + 
   (2*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
   2*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + (I/3)*Pi*G[-w^(-1), -w, w^2] - 
   3*G[0, -w]*G[-w^(-1), -w, w^2] - (G[0, w]*G[-w^(-1), -w, w^2])/3 - 
   G[0, w^2]*G[-w^(-1), -w, w^2] - (4*G[1, r7]*G[-w^(-1), -w, w^2])/3 + 
   6*G[1, -w]*G[-w^(-1), -w, w^2] + (2*G[1, w]*G[-w^(-1), -w, w^2])/3 + 
   2*G[1, w^2]*G[-w^(-1), -w, w^2] - (I/3)*Pi*G[-w^(-1), w^2, w^2] - 
   G[0, -w]*G[-w^(-1), w^2, w^2] + (G[0, w]*G[-w^(-1), w^2, w^2])/3 + 
   G[0, w^2]*G[-w^(-1), w^2, w^2] + (4*G[1, r7]*G[-w^(-1), w^2, w^2])/3 + 
   2*G[1, -w]*G[-w^(-1), w^2, w^2] - (2*G[1, w]*G[-w^(-1), w^2, w^2])/3 - 
   2*G[1, w^2]*G[-w^(-1), w^2, w^2] + 2*G[0, -w]*G[-w, 0, w^2] - 
   2*G[0, w]*G[-w, 0, w^2] - 17*G[0, w^2]*G[-w, 0, w^2] - 
   5*G[1, r7]*G[-w, 0, w^2] - 4*G[1, -w]*G[-w, 0, w^2] + 
   18*G[1, w^2]*G[-w, 0, w^2] + 12*G[r61, w^2]*G[-w, 0, w^2] + 
   12*G[r62, w^2]*G[-w, 0, w^2] - 6*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
   2*G[-w, w^2]*G[-w, 0, w^2] - ((4*I)/3)*Pi*G[-w, 1, w^2] - 
   4*G[0, -w]*G[-w, 1, w^2] + (4*G[0, w]*G[-w, 1, w^2])/3 + 
   28*G[0, w^2]*G[-w, 1, w^2] + (16*G[1, r7]*G[-w, 1, w^2])/3 + 
   8*G[1, -w]*G[-w, 1, w^2] - (8*G[1, w]*G[-w, 1, w^2])/3 - 
   24*G[1, w^2]*G[-w, 1, w^2] - 24*G[r61, w^2]*G[-w, 1, w^2] - 
   24*G[r62, w^2]*G[-w, 1, w^2] + 12*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
   4*G[-w, w^2]*G[-w, 1, w^2] + 5*G[0, w^2]*G[-w, r61, w^2] + 
   5*G[1, r7]*G[-w, r61, w^2] - 10*G[1, w^2]*G[-w, r61, w^2] + 
   5*G[0, w^2]*G[-w, r62, w^2] + 5*G[1, r7]*G[-w, r62, w^2] - 
   10*G[1, w^2]*G[-w, r62, w^2] + (I/3)*Pi*G[-w, w^(-2), w^2] + 
   G[0, -w]*G[-w, w^(-2), w^2] - (G[0, w]*G[-w, w^(-2), w^2])/3 - 
   G[0, w^2]*G[-w, w^(-2), w^2] - (4*G[1, r7]*G[-w, w^(-2), w^2])/3 - 
   2*G[1, -w]*G[-w, w^(-2), w^2] + (2*G[1, w]*G[-w, w^(-2), w^2])/3 + 
   2*G[1, w^2]*G[-w, w^(-2), w^2] + (I/3)*Pi*G[-w, -w^(-1), w^2] - 
   3*G[0, -w]*G[-w, -w^(-1), w^2] - (G[0, w]*G[-w, -w^(-1), w^2])/3 - 
   G[0, w^2]*G[-w, -w^(-1), w^2] - (4*G[1, r7]*G[-w, -w^(-1), w^2])/3 + 
   6*G[1, -w]*G[-w, -w^(-1), w^2] + (2*G[1, w]*G[-w, -w^(-1), w^2])/3 + 
   2*G[1, w^2]*G[-w, -w^(-1), w^2] + (I/3)*Pi*G[-w, -w, w^2] + 
   G[0, -w]*G[-w, -w, w^2] - (G[0, w]*G[-w, -w, w^2])/3 - 
   G[0, w^2]*G[-w, -w, w^2] - (4*G[1, r7]*G[-w, -w, w^2])/3 - 
   2*G[1, -w]*G[-w, -w, w^2] + (2*G[1, w]*G[-w, -w, w^2])/3 + 
   2*G[1, w^2]*G[-w, -w, w^2] - (I/3)*Pi*G[-w, w^2, w^2] - 
   G[0, -w]*G[-w, w^2, w^2] + (G[0, w]*G[-w, w^2, w^2])/3 + 
   G[0, w^2]*G[-w, w^2, w^2] + (4*G[1, r7]*G[-w, w^2, w^2])/3 + 
   2*G[1, -w]*G[-w, w^2, w^2] - (2*G[1, w]*G[-w, w^2, w^2])/3 - 
   2*G[1, w^2]*G[-w, w^2, w^2] - 12*G[0, -1, 0, w] + 8*G[0, 0, 0, w] + 
   (47*G[0, 0, 0, w^2])/6 - (38*G[0, 0, 1, w^2])/3 - 
   (3*G[0, 0, r61, w^2])/2 - (3*G[0, 0, r62, w^2])/2 - 
   (67*G[0, 0, w^2, w^2])/6 - 4*G[0, 1, 0, w] - (116*G[0, 1, 0, w^2])/3 + 
   (112*G[0, 1, 1, w^2])/3 + 20*G[0, 1, r61, w^2] + 20*G[0, 1, r62, w^2] + 
   (22*G[0, 1, w^2, w^2])/3 - 8*G[0, r61, 0, w^2] + 20*G[0, r61, 1, w^2] - 
   2*G[0, r61, r61, w^2] - 2*G[0, r61, r62, w^2] + 
   (15*G[0, r61, w^2, w^2])/2 - 8*G[0, r62, 0, w^2] + 20*G[0, r62, 1, w^2] - 
   2*G[0, r62, r61, w^2] - 2*G[0, r62, r62, w^2] + 
   (15*G[0, r62, w^2, w^2])/2 + (13*G[0, w^(-2), 0, w^2])/2 - 
   (13*G[0, w^(-2), r61, w^2])/2 - (13*G[0, w^(-2), r62, w^2])/2 + 
   13*G[0, -w^(-1), 0, w^2] - 26*G[0, -w^(-1), 1, w^2] + 
   13*G[0, -w, 0, w^2] - 26*G[0, -w, 1, w^2] - (14*G[0, w^2, 0, w^2])/3 + 
   (22*G[0, w^2, 1, w^2])/3 + G[0, w^2, r61, w^2] + G[0, w^2, r62, w^2] + 
   (29*G[0, w^2, w^2, w^2])/6 - (86*G[1, 0, 0, w^2])/3 + 
   (52*G[1, 0, 1, w^2])/3 + 20*G[1, 0, r61, w^2] + 20*G[1, 0, r62, w^2] + 
   (22*G[1, 0, w^2, w^2])/3 + (112*G[1, 1, 0, w^2])/3 - 
   (112*G[1, 1, r61, w^2])/3 - (112*G[1, 1, r62, w^2])/3 + 
   (112*G[1, r61, 0, w^2])/3 - (112*G[1, r61, 1, w^2])/3 - 
   (56*G[1, r61, r61, w^2])/3 - (56*G[1, r61, r62, w^2])/3 - 
   (22*G[1, r61, w^2, w^2])/3 + (112*G[1, r62, 0, w^2])/3 - 
   (112*G[1, r62, 1, w^2])/3 - (56*G[1, r62, r61, w^2])/3 - 
   (56*G[1, r62, r62, w^2])/3 - (22*G[1, r62, w^2, w^2])/3 - 
   (52*G[1, w^(-2), 0, w^2])/3 + (52*G[1, w^(-2), r61, w^2])/3 + 
   (52*G[1, w^(-2), r62, w^2])/3 - 10*G[1, -w^(-1), 0, w^2] + 
   20*G[1, -w^(-1), 1, w^2] - 10*G[1, -w, 0, w^2] + 20*G[1, -w, 1, w^2] - 
   10*G[1, w^2, 0, w^2] + 10*G[1, w^2, r61, w^2] + 10*G[1, w^2, r62, w^2] - 
   (38*G[r61, 0, 0, w^2])/3 + (52*G[r61, 0, 1, w^2])/3 + 
   4*G[r61, 0, r61, w^2] + 4*G[r61, 0, r62, w^2] + 
   (37*G[r61, 0, w^2, w^2])/3 + (112*G[r61, 1, 0, w^2])/3 - 
   (112*G[r61, 1, 1, w^2])/3 - (56*G[r61, 1, r61, w^2])/3 - 
   (56*G[r61, 1, r62, w^2])/3 - (22*G[r61, 1, w^2, w^2])/3 + 
   (20*G[r61, r61, 0, w^2])/3 - (56*G[r61, r61, 1, w^2])/3 + 
   (8*G[r61, r61, r61, w^2])/3 + (8*G[r61, r61, r62, w^2])/3 - 
   (26*G[r61, r61, w^2, w^2])/3 + (20*G[r61, r62, 0, w^2])/3 - 
   (56*G[r61, r62, 1, w^2])/3 + (8*G[r61, r62, r61, w^2])/3 + 
   (8*G[r61, r62, r62, w^2])/3 - (26*G[r61, r62, w^2, w^2])/3 - 
   (8*G[r61, w^(-2), 0, w^2])/3 + (8*G[r61, w^(-2), r61, w^2])/3 + 
   (8*G[r61, w^(-2), r62, w^2])/3 - 10*G[r61, -w^(-1), 0, w^2] + 
   20*G[r61, -w^(-1), 1, w^2] - 10*G[r61, -w, 0, w^2] + 
   20*G[r61, -w, 1, w^2] + (29*G[r61, w^2, 0, w^2])/3 - 
   (22*G[r61, w^2, 1, w^2])/3 - 6*G[r61, w^2, r61, w^2] - 
   6*G[r61, w^2, r62, w^2] - (29*G[r61, w^2, w^2, w^2])/6 - 
   (38*G[r62, 0, 0, w^2])/3 + (52*G[r62, 0, 1, w^2])/3 + 
   4*G[r62, 0, r61, w^2] + 4*G[r62, 0, r62, w^2] + 
   (37*G[r62, 0, w^2, w^2])/3 + (112*G[r62, 1, 0, w^2])/3 - 
   (112*G[r62, 1, 1, w^2])/3 - (56*G[r62, 1, r61, w^2])/3 - 
   (56*G[r62, 1, r62, w^2])/3 - (22*G[r62, 1, w^2, w^2])/3 + 
   (20*G[r62, r61, 0, w^2])/3 - (56*G[r62, r61, 1, w^2])/3 + 
   (8*G[r62, r61, r61, w^2])/3 + (8*G[r62, r61, r62, w^2])/3 - 
   (26*G[r62, r61, w^2, w^2])/3 + (20*G[r62, r62, 0, w^2])/3 - 
   (56*G[r62, r62, 1, w^2])/3 + (8*G[r62, r62, r61, w^2])/3 + 
   (8*G[r62, r62, r62, w^2])/3 - (26*G[r62, r62, w^2, w^2])/3 - 
   (8*G[r62, w^(-2), 0, w^2])/3 + (8*G[r62, w^(-2), r61, w^2])/3 + 
   (8*G[r62, w^(-2), r62, w^2])/3 - 10*G[r62, -w^(-1), 0, w^2] + 
   20*G[r62, -w^(-1), 1, w^2] - 10*G[r62, -w, 0, w^2] + 
   20*G[r62, -w, 1, w^2] + (29*G[r62, w^2, 0, w^2])/3 - 
   (22*G[r62, w^2, 1, w^2])/3 - 6*G[r62, w^2, r61, w^2] - 
   6*G[r62, w^2, r62, w^2] - (29*G[r62, w^2, w^2, w^2])/6 + 
   (67*G[w^(-2), 0, 0, w^2])/6 - (22*G[w^(-2), 0, 1, w^2])/3 - 
   (15*G[w^(-2), 0, r61, w^2])/2 - (15*G[w^(-2), 0, r62, w^2])/2 - 
   (29*G[w^(-2), 0, w^2, w^2])/6 - (22*G[w^(-2), 1, 0, w^2])/3 + 
   (22*G[w^(-2), 1, r61, w^2])/3 + (22*G[w^(-2), 1, r62, w^2])/3 - 
   (37*G[w^(-2), r61, 0, w^2])/3 + (22*G[w^(-2), r61, 1, w^2])/3 + 
   (26*G[w^(-2), r61, r61, w^2])/3 + (26*G[w^(-2), r61, r62, w^2])/3 + 
   (29*G[w^(-2), r61, w^2, w^2])/6 - (37*G[w^(-2), r62, 0, w^2])/3 + 
   (22*G[w^(-2), r62, 1, w^2])/3 + (26*G[w^(-2), r62, r61, w^2])/3 + 
   (26*G[w^(-2), r62, r62, w^2])/3 + (29*G[w^(-2), r62, w^2, w^2])/6 + 
   (29*G[w^(-2), w^(-2), 0, w^2])/6 - (29*G[w^(-2), w^(-2), r61, w^2])/6 - 
   (29*G[w^(-2), w^(-2), r62, w^2])/6 + 8*G[-w^(-1), 0, 0, w^2] - 
   6*G[-w^(-1), 0, 1, w^2] - 5*G[-w^(-1), 0, r61, w^2] - 
   5*G[-w^(-1), 0, r62, w^2] - 10*G[-w^(-1), 1, 0, w^2] + 
   10*G[-w^(-1), 1, r61, w^2] + 10*G[-w^(-1), 1, r62, w^2] - 
   5*G[-w^(-1), r61, 0, w^2] + 10*G[-w^(-1), r61, 1, w^2] - 
   5*G[-w^(-1), r62, 0, w^2] + 10*G[-w^(-1), r62, 1, w^2] + 
   4*G[-w^(-1), -w, 0, w^2] - 8*G[-w^(-1), -w, 1, w^2] + 8*G[-w, 0, 0, w^2] - 
   6*G[-w, 0, 1, w^2] - 5*G[-w, 0, r61, w^2] - 5*G[-w, 0, r62, w^2] - 
   10*G[-w, 1, 0, w^2] + 10*G[-w, 1, r61, w^2] + 10*G[-w, 1, r62, w^2] - 
   5*G[-w, r61, 0, w^2] + 10*G[-w, r61, 1, w^2] - 5*G[-w, r62, 0, w^2] + 
   10*G[-w, r62, 1, w^2] + 4*G[-w, -w^(-1), 0, w^2] - 
   8*G[-w, -w^(-1), 1, w^2] - 10*Zeta[3]) + 
 G[r61, z3]*((8*Pi^2*G[0, w^2])/9 + 6*G[0, -w]^2*G[0, w^2] - 
   (73*G[0, w^2]^3)/3 - (2*Pi^2*G[1, r7])/9 - (46*G[0, w^2]^2*G[1, r7])/3 - 
   12*G[0, -w]*G[0, w^2]*G[1, -w] - (8*Pi^2*G[1, w^2])/9 + 
   132*G[0, w^2]^2*G[1, w^2] + (160*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 
   192*G[0, w^2]*G[1, w^2]^2 - (128*G[1, r7]*G[1, w^2]^2)/3 + 
   (256*G[1, w^2]^3)/3 - (4*Pi^2*G[r61, w^2])/9 + 
   (175*G[0, w^2]^2*G[r61, w^2])/3 + (76*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 
   184*G[0, w^2]*G[1, w^2]*G[r61, w^2] - (128*G[1, r7]*G[1, w^2]*G[r61, w^2])/
    3 + 128*G[1, w^2]^2*G[r61, w^2] - (136*G[0, w^2]*G[r61, w^2]^2)/3 - 
   (32*G[1, r7]*G[r61, w^2]^2)/3 + 64*G[1, w^2]*G[r61, w^2]^2 + 
   (32*G[r61, w^2]^3)/3 - (4*Pi^2*G[r62, w^2])/9 + 
   (175*G[0, w^2]^2*G[r62, w^2])/3 + (76*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
   184*G[0, w^2]*G[1, w^2]*G[r62, w^2] - (128*G[1, r7]*G[1, w^2]*G[r62, w^2])/
    3 + 128*G[1, w^2]^2*G[r62, w^2] - (272*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/
    3 - (64*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 + 
   128*G[1, w^2]*G[r61, w^2]*G[r62, w^2] + 32*G[r61, w^2]^2*G[r62, w^2] - 
   (136*G[0, w^2]*G[r62, w^2]^2)/3 - (32*G[1, r7]*G[r62, w^2]^2)/3 + 
   64*G[1, w^2]*G[r62, w^2]^2 + 32*G[r61, w^2]*G[r62, w^2]^2 + 
   (32*G[r62, w^2]^3)/3 + G[0, -w]^2*G[w^(-2), w^2] + 
   5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - (112*G[0, w^2]^2*G[w^(-2), w^2])/3 - 
   (34*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 - 10*G[0, -w]*G[1, -w]*
    G[w^(-2), w^2] - 10*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
   16*G[1, -w]^2*G[w^(-2), w^2] - 8*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] + 
   68*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 16*G[1, r7]*G[1, w^2]*
    G[w^(-2), w^2] + 16*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] - 
   32*G[1, w^2]^2*G[w^(-2), w^2] - 4*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
   54*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
   (28*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 + 8*G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] - 48*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
   (56*G[r61, w^2]^2*G[w^(-2), w^2])/3 - 4*G[0, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + 54*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   (28*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 + 8*G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] - 48*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
   (112*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   (56*G[r62, w^2]^2*G[w^(-2), w^2])/3 + (3*G[0, -w]*G[w^(-2), w^2]^2)/2 - 
   (31*G[0, w^2]*G[w^(-2), w^2]^2)/6 - (3*G[1, r7]*G[w^(-2), w^2]^2)/2 - 
   3*G[1, -w]*G[w^(-2), w^2]^2 + 3*G[1, w^2]*G[w^(-2), w^2]^2 + 
   (11*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + (11*G[r62, w^2]*G[w^(-2), w^2]^2)/
    3 - 6*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 12*G[0, w^2]*G[1, -w]*
    G[-w^(-1), -w] + 3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
   6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 7*G[0, -w]^2*G[-w^(-1), w^2] - 
   5*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - 14*G[0, w^2]^2*G[-w^(-1), w^2] - 
   10*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] + 22*G[0, -w]*G[1, -w]*
    G[-w^(-1), w^2] + 10*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
   16*G[1, -w]^2*G[-w^(-1), w^2] + 8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
   44*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 16*G[1, r7]*G[1, w^2]*
    G[-w^(-1), w^2] - 16*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
   32*G[1, w^2]^2*G[-w^(-1), w^2] + 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
   12*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 8*G[1, r7]*G[r61, w^2]*
    G[-w^(-1), w^2] - 8*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
   24*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 4*G[0, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] + 12*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
   8*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] - 8*G[1, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] - 24*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
   3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 3*G[1, r7]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + 6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 6*G[1, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] - (3*G[0, -w]*G[-w^(-1), w^2]^2)/2 - 
   (3*G[0, w^2]*G[-w^(-1), w^2]^2)/2 - (3*G[1, r7]*G[-w^(-1), w^2]^2)/2 + 
   3*G[1, -w]*G[-w^(-1), w^2]^2 + 3*G[1, w^2]*G[-w^(-1), w^2]^2 - 
   7*G[0, -w]^2*G[-w, w^2] - 5*G[0, -w]*G[0, w^2]*G[-w, w^2] - 
   14*G[0, w^2]^2*G[-w, w^2] - 10*G[0, w^2]*G[1, r7]*G[-w, w^2] + 
   22*G[0, -w]*G[1, -w]*G[-w, w^2] + 10*G[0, w^2]*G[1, -w]*G[-w, w^2] - 
   16*G[1, -w]^2*G[-w, w^2] + 8*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
   44*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 16*G[1, r7]*G[1, w^2]*G[-w, w^2] - 
   16*G[1, -w]*G[1, w^2]*G[-w, w^2] - 32*G[1, w^2]^2*G[-w, w^2] + 
   4*G[0, -w]*G[r61, w^2]*G[-w, w^2] + 12*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
   8*G[1, r7]*G[r61, w^2]*G[-w, w^2] - 8*G[1, -w]*G[r61, w^2]*G[-w, w^2] - 
   24*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 4*G[0, -w]*G[r62, w^2]*G[-w, w^2] + 
   12*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 8*G[1, r7]*G[r62, w^2]*G[-w, w^2] - 
   8*G[1, -w]*G[r62, w^2]*G[-w, w^2] - 24*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
   3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 3*G[1, r7]*G[w^(-2), w^2]*
    G[-w, w^2] + 6*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
   3*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] - 6*G[1, -w]*G[-w^(-1), -w]*
    G[-w, w^2] - 3*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
   3*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 3*G[1, r7]*G[-w^(-1), w^2]*
    G[-w, w^2] + 6*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
   6*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - (3*G[0, -w]*G[-w, w^2]^2)/2 - 
   (3*G[0, w^2]*G[-w, w^2]^2)/2 - (3*G[1, r7]*G[-w, w^2]^2)/2 + 
   3*G[1, -w]*G[-w, w^2]^2 + 3*G[1, w^2]*G[-w, w^2]^2 - 
   6*G[0, w^2]*G[0, 0, -w] - G[w^(-2), w^2]*G[0, 0, -w] + 
   7*G[-w^(-1), w^2]*G[0, 0, -w] + 7*G[-w, w^2]*G[0, 0, -w] - 
   6*G[0, -w]*G[0, 0, w^2] + (146*G[0, w^2]*G[0, 0, w^2])/3 + 
   (46*G[1, r7]*G[0, 0, w^2])/3 + 12*G[1, -w]*G[0, 0, w^2] - 
   (244*G[1, w^2]*G[0, 0, w^2])/3 - (103*G[r61, w^2]*G[0, 0, w^2])/3 - 
   (103*G[r62, w^2]*G[0, 0, w^2])/3 + (52*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 
   9*G[-w^(-1), w^2]*G[0, 0, w^2] + 9*G[-w, w^2]*G[0, 0, w^2] + 
   10*G[0, w^2]*G[0, 1, r7] - 16*G[1, w^2]*G[0, 1, r7] - 
   8*G[r61, w^2]*G[0, 1, r7] - 8*G[r62, w^2]*G[0, 1, r7] + 
   3*G[w^(-2), w^2]*G[0, 1, r7] + 3*G[-w^(-1), w^2]*G[0, 1, r7] + 
   3*G[-w, w^2]*G[0, 1, r7] + 12*G[0, w^2]*G[0, 1, -w] + 
   2*G[w^(-2), w^2]*G[0, 1, -w] - 14*G[-w^(-1), w^2]*G[0, 1, -w] - 
   14*G[-w, w^2]*G[0, 1, -w] - (244*G[0, w^2]*G[0, 1, w^2])/3 - 
   (80*G[1, r7]*G[0, 1, w^2])/3 + (320*G[1, w^2]*G[0, 1, w^2])/3 + 
   (152*G[r61, w^2]*G[0, 1, w^2])/3 + (152*G[r62, w^2]*G[0, 1, w^2])/3 - 
   (38*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 10*G[-w^(-1), w^2]*G[0, 1, w^2] - 
   10*G[-w, w^2]*G[0, 1, w^2] - 33*G[0, w^2]*G[0, r61, w^2] - 
   12*G[1, r7]*G[0, r61, w^2] + 48*G[1, w^2]*G[0, r61, w^2] + 
   24*G[r61, w^2]*G[0, r61, w^2] + 24*G[r62, w^2]*G[0, r61, w^2] - 
   11*G[w^(-2), w^2]*G[0, r61, w^2] - 4*G[-w^(-1), w^2]*G[0, r61, w^2] - 
   4*G[-w, w^2]*G[0, r61, w^2] - 33*G[0, w^2]*G[0, r62, w^2] - 
   12*G[1, r7]*G[0, r62, w^2] + 48*G[1, w^2]*G[0, r62, w^2] + 
   24*G[r61, w^2]*G[0, r62, w^2] + 24*G[r62, w^2]*G[0, r62, w^2] - 
   11*G[w^(-2), w^2]*G[0, r62, w^2] - 4*G[-w^(-1), w^2]*G[0, r62, w^2] - 
   4*G[-w, w^2]*G[0, r62, w^2] - 5*G[0, -w]*G[0, w^(-2), w^2] + 
   20*G[0, w^2]*G[0, w^(-2), w^2] + 5*G[1, r7]*G[0, w^(-2), w^2] + 
   10*G[1, -w]*G[0, w^(-2), w^2] - 10*G[1, w^2]*G[0, w^(-2), w^2] - 
   15*G[r61, w^2]*G[0, w^(-2), w^2] - 15*G[r62, w^2]*G[0, w^(-2), w^2] + 
   11*G[0, -w]*G[0, -w^(-1), w^2] + 5*G[0, w^2]*G[0, -w^(-1), w^2] + 
   5*G[1, r7]*G[0, -w^(-1), w^2] - 22*G[1, -w]*G[0, -w^(-1), w^2] - 
   10*G[1, w^2]*G[0, -w^(-1), w^2] - 6*G[0, w^2]*G[0, -w, -w] + 
   3*G[w^(-2), w^2]*G[0, -w, -w] + 3*G[-w^(-1), w^2]*G[0, -w, -w] + 
   3*G[-w, w^2]*G[0, -w, -w] + 11*G[0, -w]*G[0, -w, w^2] + 
   5*G[0, w^2]*G[0, -w, w^2] + 5*G[1, r7]*G[0, -w, w^2] - 
   22*G[1, -w]*G[0, -w, w^2] - 10*G[1, w^2]*G[0, -w, w^2] - 
   4*G[0, -w]*G[0, w^2, w^2] - (37*G[0, w^2]*G[0, w^2, w^2])/3 - 
   (4*G[1, r7]*G[0, w^2, w^2])/3 + 8*G[1, -w]*G[0, w^2, w^2] + 
   (64*G[1, w^2]*G[0, w^2, w^2])/3 + (16*G[r61, w^2]*G[0, w^2, w^2])/3 + 
   (16*G[r62, w^2]*G[0, w^2, w^2])/3 - (11*G[w^(-2), w^2]*G[0, w^2, w^2])/3 + 
   8*G[w^(-2), w^2]*G[1, 0, -w] - 8*G[-w^(-1), w^2]*G[1, 0, -w] - 
   8*G[-w, w^2]*G[1, 0, -w] - (304*G[0, w^2]*G[1, 0, w^2])/3 - 
   (80*G[1, r7]*G[1, 0, w^2])/3 + (416*G[1, w^2]*G[1, 0, w^2])/3 + 
   (200*G[r61, w^2]*G[1, 0, w^2])/3 + (200*G[r62, w^2]*G[1, 0, w^2])/3 - 
   (56*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 16*G[-w^(-1), w^2]*G[1, 0, w^2] - 
   16*G[-w, w^2]*G[1, 0, w^2] - (40*G[0, w^2]*G[1, 1, r7])/3 + 
   (64*G[1, w^2]*G[1, 1, r7])/3 + (32*G[r61, w^2]*G[1, 1, r7])/3 + 
   (32*G[r62, w^2]*G[1, 1, r7])/3 - 4*G[w^(-2), w^2]*G[1, 1, r7] - 
   4*G[-w^(-1), w^2]*G[1, 1, r7] - 4*G[-w, w^2]*G[1, 1, r7] - 
   16*G[w^(-2), w^2]*G[1, 1, -w] + 16*G[-w^(-1), w^2]*G[1, 1, -w] + 
   16*G[-w, w^2]*G[1, 1, -w] + (416*G[0, w^2]*G[1, 1, w^2])/3 + 
   (128*G[1, r7]*G[1, 1, w^2])/3 - (512*G[1, w^2]*G[1, 1, w^2])/3 - 
   (256*G[r61, w^2]*G[1, 1, w^2])/3 - (256*G[r62, w^2]*G[1, 1, w^2])/3 + 
   16*G[w^(-2), w^2]*G[1, 1, w^2] + 16*G[-w^(-1), w^2]*G[1, 1, w^2] + 
   16*G[-w, w^2]*G[1, 1, w^2] + (200*G[0, w^2]*G[1, r61, w^2])/3 + 
   (64*G[1, r7]*G[1, r61, w^2])/3 - (256*G[1, w^2]*G[1, r61, w^2])/3 - 
   (128*G[r61, w^2]*G[1, r61, w^2])/3 - (128*G[r62, w^2]*G[1, r61, w^2])/3 + 
   (32*G[w^(-2), w^2]*G[1, r61, w^2])/3 + 8*G[-w^(-1), w^2]*G[1, r61, w^2] + 
   8*G[-w, w^2]*G[1, r61, w^2] + (200*G[0, w^2]*G[1, r62, w^2])/3 + 
   (64*G[1, r7]*G[1, r62, w^2])/3 - (256*G[1, w^2]*G[1, r62, w^2])/3 - 
   (128*G[r61, w^2]*G[1, r62, w^2])/3 - (128*G[r62, w^2]*G[1, r62, w^2])/3 + 
   (32*G[w^(-2), w^2]*G[1, r62, w^2])/3 + 8*G[-w^(-1), w^2]*G[1, r62, w^2] + 
   8*G[-w, w^2]*G[1, r62, w^2] + 8*G[0, -w]*G[1, w^(-2), w^2] - 
   (80*G[0, w^2]*G[1, w^(-2), w^2])/3 - 8*G[1, r7]*G[1, w^(-2), w^2] - 
   16*G[1, -w]*G[1, w^(-2), w^2] + 16*G[1, w^2]*G[1, w^(-2), w^2] + 
   (56*G[r61, w^2]*G[1, w^(-2), w^2])/3 + (56*G[r62, w^2]*G[1, w^(-2), w^2])/
    3 - 8*G[0, -w]*G[1, -w^(-1), w^2] - 8*G[0, w^2]*G[1, -w^(-1), w^2] - 
   8*G[1, r7]*G[1, -w^(-1), w^2] + 16*G[1, -w]*G[1, -w^(-1), w^2] + 
   16*G[1, w^2]*G[1, -w^(-1), w^2] + 12*G[0, w^2]*G[1, -w, -w] - 
   6*G[w^(-2), w^2]*G[1, -w, -w] - 6*G[-w^(-1), w^2]*G[1, -w, -w] - 
   6*G[-w, w^2]*G[1, -w, -w] - 8*G[0, -w]*G[1, -w, w^2] - 
   8*G[0, w^2]*G[1, -w, w^2] - 8*G[1, r7]*G[1, -w, w^2] + 
   16*G[1, -w]*G[1, -w, w^2] + 16*G[1, w^2]*G[1, -w, w^2] - 
   8*G[0, w^2]*G[1, w^2, w^2] + 8*G[r61, w^2]*G[1, w^2, w^2] + 
   8*G[r62, w^2]*G[1, w^2, w^2] - (148*G[0, w^2]*G[r61, 0, w^2])/3 - 
   (40*G[1, r7]*G[r61, 0, w^2])/3 + (208*G[1, w^2]*G[r61, 0, w^2])/3 + 
   (100*G[r61, w^2]*G[r61, 0, w^2])/3 + (100*G[r62, w^2]*G[r61, 0, w^2])/3 - 
   (44*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 4*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
   4*G[-w, w^2]*G[r61, 0, w^2] + (200*G[0, w^2]*G[r61, 1, w^2])/3 + 
   (64*G[1, r7]*G[r61, 1, w^2])/3 - (256*G[1, w^2]*G[r61, 1, w^2])/3 - 
   (128*G[r61, w^2]*G[r61, 1, w^2])/3 - (128*G[r62, w^2]*G[r61, 1, w^2])/3 + 
   (32*G[w^(-2), w^2]*G[r61, 1, w^2])/3 + 8*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
   8*G[-w, w^2]*G[r61, 1, w^2] + (100*G[0, w^2]*G[r61, r61, w^2])/3 + 
   (32*G[1, r7]*G[r61, r61, w^2])/3 - (128*G[1, w^2]*G[r61, r61, w^2])/3 - 
   (64*G[r61, w^2]*G[r61, r61, w^2])/3 - (64*G[r62, w^2]*G[r61, r61, w^2])/
    3 + (28*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
   (100*G[0, w^2]*G[r61, r62, w^2])/3 + (32*G[1, r7]*G[r61, r62, w^2])/3 - 
   (128*G[1, w^2]*G[r61, r62, w^2])/3 - (64*G[r61, w^2]*G[r61, r62, w^2])/3 - 
   (64*G[r62, w^2]*G[r61, r62, w^2])/3 + (28*G[w^(-2), w^2]*G[r61, r62, w^2])/
    3 + 4*G[0, -w]*G[r61, w^(-2), w^2] - (40*G[0, w^2]*G[r61, w^(-2), w^2])/
    3 - 4*G[1, r7]*G[r61, w^(-2), w^2] - 8*G[1, -w]*G[r61, w^(-2), w^2] + 
   8*G[1, w^2]*G[r61, w^(-2), w^2] + (28*G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
   (28*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 4*G[0, -w]*G[r61, -w^(-1), w^2] - 
   4*G[0, w^2]*G[r61, -w^(-1), w^2] - 4*G[1, r7]*G[r61, -w^(-1), w^2] + 
   8*G[1, -w]*G[r61, -w^(-1), w^2] + 8*G[1, w^2]*G[r61, -w^(-1), w^2] - 
   4*G[0, -w]*G[r61, -w, w^2] - 4*G[0, w^2]*G[r61, -w, w^2] - 
   4*G[1, r7]*G[r61, -w, w^2] + 8*G[1, -w]*G[r61, -w, w^2] + 
   8*G[1, w^2]*G[r61, -w, w^2] + 4*G[0, -w]*G[r61, w^2, w^2] + 
   (49*G[0, w^2]*G[r61, w^2, w^2])/3 + (4*G[1, r7]*G[r61, w^2, w^2])/3 - 
   8*G[1, -w]*G[r61, w^2, w^2] - (64*G[1, w^2]*G[r61, w^2, w^2])/3 - 
   (28*G[r61, w^2]*G[r61, w^2, w^2])/3 - (28*G[r62, w^2]*G[r61, w^2, w^2])/
    3 + (11*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - 
   (148*G[0, w^2]*G[r62, 0, w^2])/3 - (40*G[1, r7]*G[r62, 0, w^2])/3 + 
   (208*G[1, w^2]*G[r62, 0, w^2])/3 + (100*G[r61, w^2]*G[r62, 0, w^2])/3 + 
   (100*G[r62, w^2]*G[r62, 0, w^2])/3 - (44*G[w^(-2), w^2]*G[r62, 0, w^2])/
    3 - 4*G[-w^(-1), w^2]*G[r62, 0, w^2] - 4*G[-w, w^2]*G[r62, 0, w^2] + 
   (200*G[0, w^2]*G[r62, 1, w^2])/3 + (64*G[1, r7]*G[r62, 1, w^2])/3 - 
   (256*G[1, w^2]*G[r62, 1, w^2])/3 - (128*G[r61, w^2]*G[r62, 1, w^2])/3 - 
   (128*G[r62, w^2]*G[r62, 1, w^2])/3 + (32*G[w^(-2), w^2]*G[r62, 1, w^2])/
    3 + 8*G[-w^(-1), w^2]*G[r62, 1, w^2] + 8*G[-w, w^2]*G[r62, 1, w^2] + 
   (100*G[0, w^2]*G[r62, r61, w^2])/3 + (32*G[1, r7]*G[r62, r61, w^2])/3 - 
   (128*G[1, w^2]*G[r62, r61, w^2])/3 - (64*G[r61, w^2]*G[r62, r61, w^2])/3 - 
   (64*G[r62, w^2]*G[r62, r61, w^2])/3 + (28*G[w^(-2), w^2]*G[r62, r61, w^2])/
    3 + (100*G[0, w^2]*G[r62, r62, w^2])/3 + (32*G[1, r7]*G[r62, r62, w^2])/
    3 - (128*G[1, w^2]*G[r62, r62, w^2])/3 - 
   (64*G[r61, w^2]*G[r62, r62, w^2])/3 - (64*G[r62, w^2]*G[r62, r62, w^2])/
    3 + (28*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 
   4*G[0, -w]*G[r62, w^(-2), w^2] - (40*G[0, w^2]*G[r62, w^(-2), w^2])/3 - 
   4*G[1, r7]*G[r62, w^(-2), w^2] - 8*G[1, -w]*G[r62, w^(-2), w^2] + 
   8*G[1, w^2]*G[r62, w^(-2), w^2] + (28*G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
   (28*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 4*G[0, -w]*G[r62, -w^(-1), w^2] - 
   4*G[0, w^2]*G[r62, -w^(-1), w^2] - 4*G[1, r7]*G[r62, -w^(-1), w^2] + 
   8*G[1, -w]*G[r62, -w^(-1), w^2] + 8*G[1, w^2]*G[r62, -w^(-1), w^2] - 
   4*G[0, -w]*G[r62, -w, w^2] - 4*G[0, w^2]*G[r62, -w, w^2] - 
   4*G[1, r7]*G[r62, -w, w^2] + 8*G[1, -w]*G[r62, -w, w^2] + 
   8*G[1, w^2]*G[r62, -w, w^2] + 4*G[0, -w]*G[r62, w^2, w^2] + 
   (49*G[0, w^2]*G[r62, w^2, w^2])/3 + (4*G[1, r7]*G[r62, w^2, w^2])/3 - 
   8*G[1, -w]*G[r62, w^2, w^2] - (64*G[1, w^2]*G[r62, w^2, w^2])/3 - 
   (28*G[r61, w^2]*G[r62, w^2, w^2])/3 - (28*G[r62, w^2]*G[r62, w^2, w^2])/
    3 + (11*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - G[0, -w]*G[w^(-2), 0, w^2] + 
   (97*G[0, w^2]*G[w^(-2), 0, w^2])/3 + (19*G[1, r7]*G[w^(-2), 0, w^2])/3 + 
   2*G[1, -w]*G[w^(-2), 0, w^2] - (94*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
   (61*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - (61*G[r62, w^2]*G[w^(-2), 0, w^2])/
    3 + (11*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 + 
   8*G[0, -w]*G[w^(-2), 1, w^2] - (56*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
   8*G[1, r7]*G[w^(-2), 1, w^2] - 16*G[1, -w]*G[w^(-2), 1, w^2] + 
   16*G[1, w^2]*G[w^(-2), 1, w^2] + (32*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
   (32*G[r62, w^2]*G[w^(-2), 1, w^2])/3 - (89*G[0, w^2]*G[w^(-2), r61, w^2])/
    3 - (16*G[1, r7]*G[w^(-2), r61, w^2])/3 + 
   (88*G[1, w^2]*G[w^(-2), r61, w^2])/3 + 
   (56*G[r61, w^2]*G[w^(-2), r61, w^2])/3 + 
   (56*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
   (11*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
   (89*G[0, w^2]*G[w^(-2), r62, w^2])/3 - (16*G[1, r7]*G[w^(-2), r62, w^2])/
    3 + (88*G[1, w^2]*G[w^(-2), r62, w^2])/3 + 
   (56*G[r61, w^2]*G[w^(-2), r62, w^2])/3 + 
   (56*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
   (11*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
   (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/2 + 
   (31*G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
   (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
   (11*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
   (11*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
   (3*G[0, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 3*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
   (3*G[0, -w]*G[w^(-2), -w, w^2])/2 + (3*G[0, w^2]*G[w^(-2), -w, w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), -w, w^2])/2 + 3*G[1, -w]*G[w^(-2), -w, w^2] - 
   3*G[1, w^2]*G[w^(-2), -w, w^2] + 6*G[0, w^2]*G[-w^(-1), 0, -w] - 
   3*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
   3*G[-w, w^2]*G[-w^(-1), 0, -w] + 7*G[0, -w]*G[-w^(-1), 0, w^2] + 
   19*G[0, w^2]*G[-w^(-1), 0, w^2] + 5*G[1, r7]*G[-w^(-1), 0, w^2] - 
   14*G[1, -w]*G[-w^(-1), 0, w^2] - 26*G[1, w^2]*G[-w^(-1), 0, w^2] - 
   12*G[r61, w^2]*G[-w^(-1), 0, w^2] - 12*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
   3*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 3*G[-w^(-1), w^2]*
    G[-w^(-1), 0, w^2] + 3*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
   12*G[0, w^2]*G[-w^(-1), 1, -w] + 6*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
   6*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 6*G[-w, w^2]*G[-w^(-1), 1, -w] - 
   8*G[0, -w]*G[-w^(-1), 1, w^2] - 36*G[0, w^2]*G[-w^(-1), 1, w^2] - 
   8*G[1, r7]*G[-w^(-1), 1, w^2] + 16*G[1, -w]*G[-w^(-1), 1, w^2] + 
   48*G[1, w^2]*G[-w^(-1), 1, w^2] + 24*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
   24*G[r62, w^2]*G[-w^(-1), 1, w^2] - 6*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
   6*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 6*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
   4*G[0, w^2]*G[-w^(-1), r61, w^2] - 4*G[1, r7]*G[-w^(-1), r61, w^2] + 
   8*G[1, w^2]*G[-w^(-1), r61, w^2] - 4*G[0, w^2]*G[-w^(-1), r62, w^2] - 
   4*G[1, r7]*G[-w^(-1), r62, w^2] + 8*G[1, w^2]*G[-w^(-1), r62, w^2] - 
   (3*G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + 
   3*G[1, -w]*G[-w^(-1), w^(-2), w^2] - 3*G[1, w^2]*G[-w^(-1), w^(-2), w^2] - 
   (3*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 + 
   3*G[1, -w]*G[-w^(-1), -w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] - (3*G[0, -w]*G[-w^(-1), -w, w^2])/
    2 + (3*G[0, w^2]*G[-w^(-1), -w, w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), -w, w^2])/2 + 3*G[1, -w]*G[-w^(-1), -w, w^2] - 
   3*G[1, w^2]*G[-w^(-1), -w, w^2] + 7*G[0, -w]*G[-w, 0, w^2] + 
   19*G[0, w^2]*G[-w, 0, w^2] + 5*G[1, r7]*G[-w, 0, w^2] - 
   14*G[1, -w]*G[-w, 0, w^2] - 26*G[1, w^2]*G[-w, 0, w^2] - 
   12*G[r61, w^2]*G[-w, 0, w^2] - 12*G[r62, w^2]*G[-w, 0, w^2] + 
   3*G[w^(-2), w^2]*G[-w, 0, w^2] + 3*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
   3*G[-w, w^2]*G[-w, 0, w^2] - 8*G[0, -w]*G[-w, 1, w^2] - 
   36*G[0, w^2]*G[-w, 1, w^2] - 8*G[1, r7]*G[-w, 1, w^2] + 
   16*G[1, -w]*G[-w, 1, w^2] + 48*G[1, w^2]*G[-w, 1, w^2] + 
   24*G[r61, w^2]*G[-w, 1, w^2] + 24*G[r62, w^2]*G[-w, 1, w^2] - 
   6*G[w^(-2), w^2]*G[-w, 1, w^2] - 6*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
   6*G[-w, w^2]*G[-w, 1, w^2] - 4*G[0, w^2]*G[-w, r61, w^2] - 
   4*G[1, r7]*G[-w, r61, w^2] + 8*G[1, w^2]*G[-w, r61, w^2] - 
   4*G[0, w^2]*G[-w, r62, w^2] - 4*G[1, r7]*G[-w, r62, w^2] + 
   8*G[1, w^2]*G[-w, r62, w^2] - (3*G[0, -w]*G[-w, w^(-2), w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^(-2), w^2])/2 + (3*G[1, r7]*G[-w, w^(-2), w^2])/2 + 
   3*G[1, -w]*G[-w, w^(-2), w^2] - 3*G[1, w^2]*G[-w, w^(-2), w^2] - 
   (3*G[0, -w]*G[-w, -w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w, -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w, -w^(-1), w^2])/2 + 3*G[1, -w]*G[-w, -w^(-1), w^2] - 
   3*G[1, w^2]*G[-w, -w^(-1), w^2] - (3*G[0, -w]*G[-w, -w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, -w, w^2])/2 + (3*G[1, r7]*G[-w, -w, w^2])/2 + 
   3*G[1, -w]*G[-w, -w, w^2] - 3*G[1, w^2]*G[-w, -w, w^2] - 
   (55*G[0, 0, 0, w^2])/3 + (56*G[0, 0, 1, w^2])/3 + 9*G[0, 0, r61, w^2] + 
   9*G[0, 0, r62, w^2] + (49*G[0, 0, w^2, w^2])/3 + (152*G[0, 1, 0, w^2])/3 + 
   8*G[0, 1, 1, r7] - (160*G[0, 1, 1, w^2])/3 - 24*G[0, 1, r61, w^2] - 
   24*G[0, 1, r62, w^2] - (32*G[0, 1, w^2, w^2])/3 + 24*G[0, r61, 0, w^2] - 
   24*G[0, r61, 1, w^2] - 12*G[0, r61, r61, w^2] - 12*G[0, r61, r62, w^2] - 
   11*G[0, r61, w^2, w^2] + 24*G[0, r62, 0, w^2] - 24*G[0, r62, 1, w^2] - 
   12*G[0, r62, r61, w^2] - 12*G[0, r62, r62, w^2] - 11*G[0, r62, w^2, w^2] - 
   15*G[0, w^(-2), 0, w^2] + 15*G[0, w^(-2), r61, w^2] + 
   15*G[0, w^(-2), r62, w^2] - 16*G[0, -w^(-1), 0, w^2] + 
   32*G[0, -w^(-1), 1, w^2] - 16*G[0, -w, 0, w^2] + 32*G[0, -w, 1, w^2] + 
   (4*G[0, w^2, 0, w^2])/3 - (32*G[0, w^2, 1, w^2])/3 + 
   4*G[0, w^2, r61, w^2] + 4*G[0, w^2, r62, w^2] - 
   (11*G[0, w^2, w^2, w^2])/3 + (152*G[1, 0, 0, w^2])/3 + 4*G[1, 0, 1, r7] - 
   (160*G[1, 0, 1, w^2])/3 - 24*G[1, 0, r61, w^2] - 24*G[1, 0, r62, w^2] - 
   (32*G[1, 0, w^2, w^2])/3 - (256*G[1, 1, 0, w^2])/3 - 
   (32*G[1, 1, 1, r7])/3 + (256*G[1, 1, 1, w^2])/3 + 
   (128*G[1, 1, r61, w^2])/3 + (128*G[1, 1, r62, w^2])/3 - 
   (128*G[1, r61, 0, w^2])/3 + (128*G[1, r61, 1, w^2])/3 + 
   (64*G[1, r61, r61, w^2])/3 + (64*G[1, r61, r62, w^2])/3 + 
   (32*G[1, r61, w^2, w^2])/3 - (128*G[1, r62, 0, w^2])/3 + 
   (128*G[1, r62, 1, w^2])/3 + (64*G[1, r62, r61, w^2])/3 + 
   (64*G[1, r62, r62, w^2])/3 + (32*G[1, r62, w^2, w^2])/3 + 
   (56*G[1, w^(-2), 0, w^2])/3 - (56*G[1, w^(-2), r61, w^2])/3 - 
   (56*G[1, w^(-2), r62, w^2])/3 + 16*G[1, -w^(-1), 0, w^2] - 
   32*G[1, -w^(-1), 1, w^2] + 16*G[1, -w, 0, w^2] - 32*G[1, -w, 1, w^2] + 
   8*G[1, w^2, 0, w^2] - 8*G[1, w^2, r61, w^2] - 8*G[1, w^2, r62, w^2] + 
   (76*G[r61, 0, 0, w^2])/3 - (80*G[r61, 0, 1, w^2])/3 - 
   12*G[r61, 0, r61, w^2] - 12*G[r61, 0, r62, w^2] - 
   (44*G[r61, 0, w^2, w^2])/3 - (128*G[r61, 1, 0, w^2])/3 + 
   (128*G[r61, 1, 1, w^2])/3 + (64*G[r61, 1, r61, w^2])/3 + 
   (64*G[r61, 1, r62, w^2])/3 + (32*G[r61, 1, w^2, w^2])/3 - 
   (64*G[r61, r61, 0, w^2])/3 + (64*G[r61, r61, 1, w^2])/3 + 
   (32*G[r61, r61, r61, w^2])/3 + (32*G[r61, r61, r62, w^2])/3 + 
   (28*G[r61, r61, w^2, w^2])/3 - (64*G[r61, r62, 0, w^2])/3 + 
   (64*G[r61, r62, 1, w^2])/3 + (32*G[r61, r62, r61, w^2])/3 + 
   (32*G[r61, r62, r62, w^2])/3 + (28*G[r61, r62, w^2, w^2])/3 + 
   (28*G[r61, w^(-2), 0, w^2])/3 - (28*G[r61, w^(-2), r61, w^2])/3 - 
   (28*G[r61, w^(-2), r62, w^2])/3 + 8*G[r61, -w^(-1), 0, w^2] - 
   16*G[r61, -w^(-1), 1, w^2] + 8*G[r61, -w, 0, w^2] - 
   16*G[r61, -w, 1, w^2] - (16*G[r61, w^2, 0, w^2])/3 + 
   (32*G[r61, w^2, 1, w^2])/3 + (11*G[r61, w^2, w^2, w^2])/3 + 
   (76*G[r62, 0, 0, w^2])/3 - (80*G[r62, 0, 1, w^2])/3 - 
   12*G[r62, 0, r61, w^2] - 12*G[r62, 0, r62, w^2] - 
   (44*G[r62, 0, w^2, w^2])/3 - (128*G[r62, 1, 0, w^2])/3 + 
   (128*G[r62, 1, 1, w^2])/3 + (64*G[r62, 1, r61, w^2])/3 + 
   (64*G[r62, 1, r62, w^2])/3 + (32*G[r62, 1, w^2, w^2])/3 - 
   (64*G[r62, r61, 0, w^2])/3 + (64*G[r62, r61, 1, w^2])/3 + 
   (32*G[r62, r61, r61, w^2])/3 + (32*G[r62, r61, r62, w^2])/3 + 
   (28*G[r62, r61, w^2, w^2])/3 - (64*G[r62, r62, 0, w^2])/3 + 
   (64*G[r62, r62, 1, w^2])/3 + (32*G[r62, r62, r61, w^2])/3 + 
   (32*G[r62, r62, r62, w^2])/3 + (28*G[r62, r62, w^2, w^2])/3 + 
   (28*G[r62, w^(-2), 0, w^2])/3 - (28*G[r62, w^(-2), r61, w^2])/3 - 
   (28*G[r62, w^(-2), r62, w^2])/3 + 8*G[r62, -w^(-1), 0, w^2] - 
   16*G[r62, -w^(-1), 1, w^2] + 8*G[r62, -w, 0, w^2] - 
   16*G[r62, -w, 1, w^2] - (16*G[r62, w^2, 0, w^2])/3 + 
   (32*G[r62, w^2, 1, w^2])/3 + (11*G[r62, w^2, w^2, w^2])/3 - 
   (49*G[w^(-2), 0, 0, w^2])/3 + (32*G[w^(-2), 0, 1, w^2])/3 + 
   11*G[w^(-2), 0, r61, w^2] + 11*G[w^(-2), 0, r62, w^2] + 
   (11*G[w^(-2), 0, w^2, w^2])/3 + (32*G[w^(-2), 1, 0, w^2])/3 - 
   (32*G[w^(-2), 1, r61, w^2])/3 - (32*G[w^(-2), 1, r62, w^2])/3 + 
   (44*G[w^(-2), r61, 0, w^2])/3 - (32*G[w^(-2), r61, 1, w^2])/3 - 
   (28*G[w^(-2), r61, r61, w^2])/3 - (28*G[w^(-2), r61, r62, w^2])/3 - 
   (11*G[w^(-2), r61, w^2, w^2])/3 + (44*G[w^(-2), r62, 0, w^2])/3 - 
   (32*G[w^(-2), r62, 1, w^2])/3 - (28*G[w^(-2), r62, r61, w^2])/3 - 
   (28*G[w^(-2), r62, r62, w^2])/3 - (11*G[w^(-2), r62, w^2, w^2])/3 - 
   (11*G[w^(-2), w^(-2), 0, w^2])/3 + (11*G[w^(-2), w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), w^(-2), r62, w^2])/3 - 16*G[-w^(-1), 0, 0, w^2] + 
   24*G[-w^(-1), 0, 1, w^2] + 4*G[-w^(-1), 0, r61, w^2] + 
   4*G[-w^(-1), 0, r62, w^2] + 24*G[-w^(-1), 1, 0, w^2] - 
   32*G[-w^(-1), 1, 1, w^2] - 8*G[-w^(-1), 1, r61, w^2] - 
   8*G[-w^(-1), 1, r62, w^2] + 4*G[-w^(-1), r61, 0, w^2] - 
   8*G[-w^(-1), r61, 1, w^2] + 4*G[-w^(-1), r62, 0, w^2] - 
   8*G[-w^(-1), r62, 1, w^2] - 16*G[-w, 0, 0, w^2] + 24*G[-w, 0, 1, w^2] + 
   4*G[-w, 0, r61, w^2] + 4*G[-w, 0, r62, w^2] + 24*G[-w, 1, 0, w^2] - 
   32*G[-w, 1, 1, w^2] - 8*G[-w, 1, r61, w^2] - 8*G[-w, 1, r62, w^2] + 
   4*G[-w, r61, 0, w^2] - 8*G[-w, r61, 1, w^2] + 4*G[-w, r62, 0, w^2] - 
   8*G[-w, r62, 1, w^2] - (10*Zeta[3])/3) + 
 G[r62, z3]*((8*Pi^2*G[0, w^2])/9 + 6*G[0, -w]^2*G[0, w^2] - 
   (73*G[0, w^2]^3)/3 - (2*Pi^2*G[1, r7])/9 - (46*G[0, w^2]^2*G[1, r7])/3 - 
   12*G[0, -w]*G[0, w^2]*G[1, -w] - (8*Pi^2*G[1, w^2])/9 + 
   132*G[0, w^2]^2*G[1, w^2] + (160*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 
   192*G[0, w^2]*G[1, w^2]^2 - (128*G[1, r7]*G[1, w^2]^2)/3 + 
   (256*G[1, w^2]^3)/3 - (4*Pi^2*G[r61, w^2])/9 + 
   (175*G[0, w^2]^2*G[r61, w^2])/3 + (76*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 
   184*G[0, w^2]*G[1, w^2]*G[r61, w^2] - (128*G[1, r7]*G[1, w^2]*G[r61, w^2])/
    3 + 128*G[1, w^2]^2*G[r61, w^2] - (136*G[0, w^2]*G[r61, w^2]^2)/3 - 
   (32*G[1, r7]*G[r61, w^2]^2)/3 + 64*G[1, w^2]*G[r61, w^2]^2 + 
   (32*G[r61, w^2]^3)/3 - (4*Pi^2*G[r62, w^2])/9 + 
   (175*G[0, w^2]^2*G[r62, w^2])/3 + (76*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
   184*G[0, w^2]*G[1, w^2]*G[r62, w^2] - (128*G[1, r7]*G[1, w^2]*G[r62, w^2])/
    3 + 128*G[1, w^2]^2*G[r62, w^2] - (272*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/
    3 - (64*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 + 
   128*G[1, w^2]*G[r61, w^2]*G[r62, w^2] + 32*G[r61, w^2]^2*G[r62, w^2] - 
   (136*G[0, w^2]*G[r62, w^2]^2)/3 - (32*G[1, r7]*G[r62, w^2]^2)/3 + 
   64*G[1, w^2]*G[r62, w^2]^2 + 32*G[r61, w^2]*G[r62, w^2]^2 + 
   (32*G[r62, w^2]^3)/3 + G[0, -w]^2*G[w^(-2), w^2] + 
   5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - (112*G[0, w^2]^2*G[w^(-2), w^2])/3 - 
   (34*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 - 10*G[0, -w]*G[1, -w]*
    G[w^(-2), w^2] - 10*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
   16*G[1, -w]^2*G[w^(-2), w^2] - 8*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] + 
   68*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 16*G[1, r7]*G[1, w^2]*
    G[w^(-2), w^2] + 16*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] - 
   32*G[1, w^2]^2*G[w^(-2), w^2] - 4*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
   54*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
   (28*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 + 8*G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] - 48*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
   (56*G[r61, w^2]^2*G[w^(-2), w^2])/3 - 4*G[0, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + 54*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   (28*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 + 8*G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] - 48*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
   (112*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   (56*G[r62, w^2]^2*G[w^(-2), w^2])/3 + (3*G[0, -w]*G[w^(-2), w^2]^2)/2 - 
   (31*G[0, w^2]*G[w^(-2), w^2]^2)/6 - (3*G[1, r7]*G[w^(-2), w^2]^2)/2 - 
   3*G[1, -w]*G[w^(-2), w^2]^2 + 3*G[1, w^2]*G[w^(-2), w^2]^2 + 
   (11*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + (11*G[r62, w^2]*G[w^(-2), w^2]^2)/
    3 - 6*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 12*G[0, w^2]*G[1, -w]*
    G[-w^(-1), -w] + 3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
   6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 7*G[0, -w]^2*G[-w^(-1), w^2] - 
   5*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - 14*G[0, w^2]^2*G[-w^(-1), w^2] - 
   10*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] + 22*G[0, -w]*G[1, -w]*
    G[-w^(-1), w^2] + 10*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
   16*G[1, -w]^2*G[-w^(-1), w^2] + 8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
   44*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 16*G[1, r7]*G[1, w^2]*
    G[-w^(-1), w^2] - 16*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
   32*G[1, w^2]^2*G[-w^(-1), w^2] + 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
   12*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 8*G[1, r7]*G[r61, w^2]*
    G[-w^(-1), w^2] - 8*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
   24*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 4*G[0, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] + 12*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
   8*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] - 8*G[1, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] - 24*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
   3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 3*G[1, r7]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + 6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 6*G[1, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] - (3*G[0, -w]*G[-w^(-1), w^2]^2)/2 - 
   (3*G[0, w^2]*G[-w^(-1), w^2]^2)/2 - (3*G[1, r7]*G[-w^(-1), w^2]^2)/2 + 
   3*G[1, -w]*G[-w^(-1), w^2]^2 + 3*G[1, w^2]*G[-w^(-1), w^2]^2 - 
   7*G[0, -w]^2*G[-w, w^2] - 5*G[0, -w]*G[0, w^2]*G[-w, w^2] - 
   14*G[0, w^2]^2*G[-w, w^2] - 10*G[0, w^2]*G[1, r7]*G[-w, w^2] + 
   22*G[0, -w]*G[1, -w]*G[-w, w^2] + 10*G[0, w^2]*G[1, -w]*G[-w, w^2] - 
   16*G[1, -w]^2*G[-w, w^2] + 8*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
   44*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 16*G[1, r7]*G[1, w^2]*G[-w, w^2] - 
   16*G[1, -w]*G[1, w^2]*G[-w, w^2] - 32*G[1, w^2]^2*G[-w, w^2] + 
   4*G[0, -w]*G[r61, w^2]*G[-w, w^2] + 12*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
   8*G[1, r7]*G[r61, w^2]*G[-w, w^2] - 8*G[1, -w]*G[r61, w^2]*G[-w, w^2] - 
   24*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 4*G[0, -w]*G[r62, w^2]*G[-w, w^2] + 
   12*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 8*G[1, r7]*G[r62, w^2]*G[-w, w^2] - 
   8*G[1, -w]*G[r62, w^2]*G[-w, w^2] - 24*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
   3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 3*G[1, r7]*G[w^(-2), w^2]*
    G[-w, w^2] + 6*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
   3*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] - 6*G[1, -w]*G[-w^(-1), -w]*
    G[-w, w^2] - 3*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
   3*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 3*G[1, r7]*G[-w^(-1), w^2]*
    G[-w, w^2] + 6*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
   6*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - (3*G[0, -w]*G[-w, w^2]^2)/2 - 
   (3*G[0, w^2]*G[-w, w^2]^2)/2 - (3*G[1, r7]*G[-w, w^2]^2)/2 + 
   3*G[1, -w]*G[-w, w^2]^2 + 3*G[1, w^2]*G[-w, w^2]^2 - 
   6*G[0, w^2]*G[0, 0, -w] - G[w^(-2), w^2]*G[0, 0, -w] + 
   7*G[-w^(-1), w^2]*G[0, 0, -w] + 7*G[-w, w^2]*G[0, 0, -w] - 
   6*G[0, -w]*G[0, 0, w^2] + (146*G[0, w^2]*G[0, 0, w^2])/3 + 
   (46*G[1, r7]*G[0, 0, w^2])/3 + 12*G[1, -w]*G[0, 0, w^2] - 
   (244*G[1, w^2]*G[0, 0, w^2])/3 - (103*G[r61, w^2]*G[0, 0, w^2])/3 - 
   (103*G[r62, w^2]*G[0, 0, w^2])/3 + (52*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 
   9*G[-w^(-1), w^2]*G[0, 0, w^2] + 9*G[-w, w^2]*G[0, 0, w^2] + 
   10*G[0, w^2]*G[0, 1, r7] - 16*G[1, w^2]*G[0, 1, r7] - 
   8*G[r61, w^2]*G[0, 1, r7] - 8*G[r62, w^2]*G[0, 1, r7] + 
   3*G[w^(-2), w^2]*G[0, 1, r7] + 3*G[-w^(-1), w^2]*G[0, 1, r7] + 
   3*G[-w, w^2]*G[0, 1, r7] + 12*G[0, w^2]*G[0, 1, -w] + 
   2*G[w^(-2), w^2]*G[0, 1, -w] - 14*G[-w^(-1), w^2]*G[0, 1, -w] - 
   14*G[-w, w^2]*G[0, 1, -w] - (244*G[0, w^2]*G[0, 1, w^2])/3 - 
   (80*G[1, r7]*G[0, 1, w^2])/3 + (320*G[1, w^2]*G[0, 1, w^2])/3 + 
   (152*G[r61, w^2]*G[0, 1, w^2])/3 + (152*G[r62, w^2]*G[0, 1, w^2])/3 - 
   (38*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 10*G[-w^(-1), w^2]*G[0, 1, w^2] - 
   10*G[-w, w^2]*G[0, 1, w^2] - 33*G[0, w^2]*G[0, r61, w^2] - 
   12*G[1, r7]*G[0, r61, w^2] + 48*G[1, w^2]*G[0, r61, w^2] + 
   24*G[r61, w^2]*G[0, r61, w^2] + 24*G[r62, w^2]*G[0, r61, w^2] - 
   11*G[w^(-2), w^2]*G[0, r61, w^2] - 4*G[-w^(-1), w^2]*G[0, r61, w^2] - 
   4*G[-w, w^2]*G[0, r61, w^2] - 33*G[0, w^2]*G[0, r62, w^2] - 
   12*G[1, r7]*G[0, r62, w^2] + 48*G[1, w^2]*G[0, r62, w^2] + 
   24*G[r61, w^2]*G[0, r62, w^2] + 24*G[r62, w^2]*G[0, r62, w^2] - 
   11*G[w^(-2), w^2]*G[0, r62, w^2] - 4*G[-w^(-1), w^2]*G[0, r62, w^2] - 
   4*G[-w, w^2]*G[0, r62, w^2] - 5*G[0, -w]*G[0, w^(-2), w^2] + 
   20*G[0, w^2]*G[0, w^(-2), w^2] + 5*G[1, r7]*G[0, w^(-2), w^2] + 
   10*G[1, -w]*G[0, w^(-2), w^2] - 10*G[1, w^2]*G[0, w^(-2), w^2] - 
   15*G[r61, w^2]*G[0, w^(-2), w^2] - 15*G[r62, w^2]*G[0, w^(-2), w^2] + 
   11*G[0, -w]*G[0, -w^(-1), w^2] + 5*G[0, w^2]*G[0, -w^(-1), w^2] + 
   5*G[1, r7]*G[0, -w^(-1), w^2] - 22*G[1, -w]*G[0, -w^(-1), w^2] - 
   10*G[1, w^2]*G[0, -w^(-1), w^2] - 6*G[0, w^2]*G[0, -w, -w] + 
   3*G[w^(-2), w^2]*G[0, -w, -w] + 3*G[-w^(-1), w^2]*G[0, -w, -w] + 
   3*G[-w, w^2]*G[0, -w, -w] + 11*G[0, -w]*G[0, -w, w^2] + 
   5*G[0, w^2]*G[0, -w, w^2] + 5*G[1, r7]*G[0, -w, w^2] - 
   22*G[1, -w]*G[0, -w, w^2] - 10*G[1, w^2]*G[0, -w, w^2] - 
   4*G[0, -w]*G[0, w^2, w^2] - (37*G[0, w^2]*G[0, w^2, w^2])/3 - 
   (4*G[1, r7]*G[0, w^2, w^2])/3 + 8*G[1, -w]*G[0, w^2, w^2] + 
   (64*G[1, w^2]*G[0, w^2, w^2])/3 + (16*G[r61, w^2]*G[0, w^2, w^2])/3 + 
   (16*G[r62, w^2]*G[0, w^2, w^2])/3 - (11*G[w^(-2), w^2]*G[0, w^2, w^2])/3 + 
   8*G[w^(-2), w^2]*G[1, 0, -w] - 8*G[-w^(-1), w^2]*G[1, 0, -w] - 
   8*G[-w, w^2]*G[1, 0, -w] - (304*G[0, w^2]*G[1, 0, w^2])/3 - 
   (80*G[1, r7]*G[1, 0, w^2])/3 + (416*G[1, w^2]*G[1, 0, w^2])/3 + 
   (200*G[r61, w^2]*G[1, 0, w^2])/3 + (200*G[r62, w^2]*G[1, 0, w^2])/3 - 
   (56*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 16*G[-w^(-1), w^2]*G[1, 0, w^2] - 
   16*G[-w, w^2]*G[1, 0, w^2] - (40*G[0, w^2]*G[1, 1, r7])/3 + 
   (64*G[1, w^2]*G[1, 1, r7])/3 + (32*G[r61, w^2]*G[1, 1, r7])/3 + 
   (32*G[r62, w^2]*G[1, 1, r7])/3 - 4*G[w^(-2), w^2]*G[1, 1, r7] - 
   4*G[-w^(-1), w^2]*G[1, 1, r7] - 4*G[-w, w^2]*G[1, 1, r7] - 
   16*G[w^(-2), w^2]*G[1, 1, -w] + 16*G[-w^(-1), w^2]*G[1, 1, -w] + 
   16*G[-w, w^2]*G[1, 1, -w] + (416*G[0, w^2]*G[1, 1, w^2])/3 + 
   (128*G[1, r7]*G[1, 1, w^2])/3 - (512*G[1, w^2]*G[1, 1, w^2])/3 - 
   (256*G[r61, w^2]*G[1, 1, w^2])/3 - (256*G[r62, w^2]*G[1, 1, w^2])/3 + 
   16*G[w^(-2), w^2]*G[1, 1, w^2] + 16*G[-w^(-1), w^2]*G[1, 1, w^2] + 
   16*G[-w, w^2]*G[1, 1, w^2] + (200*G[0, w^2]*G[1, r61, w^2])/3 + 
   (64*G[1, r7]*G[1, r61, w^2])/3 - (256*G[1, w^2]*G[1, r61, w^2])/3 - 
   (128*G[r61, w^2]*G[1, r61, w^2])/3 - (128*G[r62, w^2]*G[1, r61, w^2])/3 + 
   (32*G[w^(-2), w^2]*G[1, r61, w^2])/3 + 8*G[-w^(-1), w^2]*G[1, r61, w^2] + 
   8*G[-w, w^2]*G[1, r61, w^2] + (200*G[0, w^2]*G[1, r62, w^2])/3 + 
   (64*G[1, r7]*G[1, r62, w^2])/3 - (256*G[1, w^2]*G[1, r62, w^2])/3 - 
   (128*G[r61, w^2]*G[1, r62, w^2])/3 - (128*G[r62, w^2]*G[1, r62, w^2])/3 + 
   (32*G[w^(-2), w^2]*G[1, r62, w^2])/3 + 8*G[-w^(-1), w^2]*G[1, r62, w^2] + 
   8*G[-w, w^2]*G[1, r62, w^2] + 8*G[0, -w]*G[1, w^(-2), w^2] - 
   (80*G[0, w^2]*G[1, w^(-2), w^2])/3 - 8*G[1, r7]*G[1, w^(-2), w^2] - 
   16*G[1, -w]*G[1, w^(-2), w^2] + 16*G[1, w^2]*G[1, w^(-2), w^2] + 
   (56*G[r61, w^2]*G[1, w^(-2), w^2])/3 + (56*G[r62, w^2]*G[1, w^(-2), w^2])/
    3 - 8*G[0, -w]*G[1, -w^(-1), w^2] - 8*G[0, w^2]*G[1, -w^(-1), w^2] - 
   8*G[1, r7]*G[1, -w^(-1), w^2] + 16*G[1, -w]*G[1, -w^(-1), w^2] + 
   16*G[1, w^2]*G[1, -w^(-1), w^2] + 12*G[0, w^2]*G[1, -w, -w] - 
   6*G[w^(-2), w^2]*G[1, -w, -w] - 6*G[-w^(-1), w^2]*G[1, -w, -w] - 
   6*G[-w, w^2]*G[1, -w, -w] - 8*G[0, -w]*G[1, -w, w^2] - 
   8*G[0, w^2]*G[1, -w, w^2] - 8*G[1, r7]*G[1, -w, w^2] + 
   16*G[1, -w]*G[1, -w, w^2] + 16*G[1, w^2]*G[1, -w, w^2] - 
   8*G[0, w^2]*G[1, w^2, w^2] + 8*G[r61, w^2]*G[1, w^2, w^2] + 
   8*G[r62, w^2]*G[1, w^2, w^2] - (148*G[0, w^2]*G[r61, 0, w^2])/3 - 
   (40*G[1, r7]*G[r61, 0, w^2])/3 + (208*G[1, w^2]*G[r61, 0, w^2])/3 + 
   (100*G[r61, w^2]*G[r61, 0, w^2])/3 + (100*G[r62, w^2]*G[r61, 0, w^2])/3 - 
   (44*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 4*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
   4*G[-w, w^2]*G[r61, 0, w^2] + (200*G[0, w^2]*G[r61, 1, w^2])/3 + 
   (64*G[1, r7]*G[r61, 1, w^2])/3 - (256*G[1, w^2]*G[r61, 1, w^2])/3 - 
   (128*G[r61, w^2]*G[r61, 1, w^2])/3 - (128*G[r62, w^2]*G[r61, 1, w^2])/3 + 
   (32*G[w^(-2), w^2]*G[r61, 1, w^2])/3 + 8*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
   8*G[-w, w^2]*G[r61, 1, w^2] + (100*G[0, w^2]*G[r61, r61, w^2])/3 + 
   (32*G[1, r7]*G[r61, r61, w^2])/3 - (128*G[1, w^2]*G[r61, r61, w^2])/3 - 
   (64*G[r61, w^2]*G[r61, r61, w^2])/3 - (64*G[r62, w^2]*G[r61, r61, w^2])/
    3 + (28*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
   (100*G[0, w^2]*G[r61, r62, w^2])/3 + (32*G[1, r7]*G[r61, r62, w^2])/3 - 
   (128*G[1, w^2]*G[r61, r62, w^2])/3 - (64*G[r61, w^2]*G[r61, r62, w^2])/3 - 
   (64*G[r62, w^2]*G[r61, r62, w^2])/3 + (28*G[w^(-2), w^2]*G[r61, r62, w^2])/
    3 + 4*G[0, -w]*G[r61, w^(-2), w^2] - (40*G[0, w^2]*G[r61, w^(-2), w^2])/
    3 - 4*G[1, r7]*G[r61, w^(-2), w^2] - 8*G[1, -w]*G[r61, w^(-2), w^2] + 
   8*G[1, w^2]*G[r61, w^(-2), w^2] + (28*G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
   (28*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 4*G[0, -w]*G[r61, -w^(-1), w^2] - 
   4*G[0, w^2]*G[r61, -w^(-1), w^2] - 4*G[1, r7]*G[r61, -w^(-1), w^2] + 
   8*G[1, -w]*G[r61, -w^(-1), w^2] + 8*G[1, w^2]*G[r61, -w^(-1), w^2] - 
   4*G[0, -w]*G[r61, -w, w^2] - 4*G[0, w^2]*G[r61, -w, w^2] - 
   4*G[1, r7]*G[r61, -w, w^2] + 8*G[1, -w]*G[r61, -w, w^2] + 
   8*G[1, w^2]*G[r61, -w, w^2] + 4*G[0, -w]*G[r61, w^2, w^2] + 
   (49*G[0, w^2]*G[r61, w^2, w^2])/3 + (4*G[1, r7]*G[r61, w^2, w^2])/3 - 
   8*G[1, -w]*G[r61, w^2, w^2] - (64*G[1, w^2]*G[r61, w^2, w^2])/3 - 
   (28*G[r61, w^2]*G[r61, w^2, w^2])/3 - (28*G[r62, w^2]*G[r61, w^2, w^2])/
    3 + (11*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - 
   (148*G[0, w^2]*G[r62, 0, w^2])/3 - (40*G[1, r7]*G[r62, 0, w^2])/3 + 
   (208*G[1, w^2]*G[r62, 0, w^2])/3 + (100*G[r61, w^2]*G[r62, 0, w^2])/3 + 
   (100*G[r62, w^2]*G[r62, 0, w^2])/3 - (44*G[w^(-2), w^2]*G[r62, 0, w^2])/
    3 - 4*G[-w^(-1), w^2]*G[r62, 0, w^2] - 4*G[-w, w^2]*G[r62, 0, w^2] + 
   (200*G[0, w^2]*G[r62, 1, w^2])/3 + (64*G[1, r7]*G[r62, 1, w^2])/3 - 
   (256*G[1, w^2]*G[r62, 1, w^2])/3 - (128*G[r61, w^2]*G[r62, 1, w^2])/3 - 
   (128*G[r62, w^2]*G[r62, 1, w^2])/3 + (32*G[w^(-2), w^2]*G[r62, 1, w^2])/
    3 + 8*G[-w^(-1), w^2]*G[r62, 1, w^2] + 8*G[-w, w^2]*G[r62, 1, w^2] + 
   (100*G[0, w^2]*G[r62, r61, w^2])/3 + (32*G[1, r7]*G[r62, r61, w^2])/3 - 
   (128*G[1, w^2]*G[r62, r61, w^2])/3 - (64*G[r61, w^2]*G[r62, r61, w^2])/3 - 
   (64*G[r62, w^2]*G[r62, r61, w^2])/3 + (28*G[w^(-2), w^2]*G[r62, r61, w^2])/
    3 + (100*G[0, w^2]*G[r62, r62, w^2])/3 + (32*G[1, r7]*G[r62, r62, w^2])/
    3 - (128*G[1, w^2]*G[r62, r62, w^2])/3 - 
   (64*G[r61, w^2]*G[r62, r62, w^2])/3 - (64*G[r62, w^2]*G[r62, r62, w^2])/
    3 + (28*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 
   4*G[0, -w]*G[r62, w^(-2), w^2] - (40*G[0, w^2]*G[r62, w^(-2), w^2])/3 - 
   4*G[1, r7]*G[r62, w^(-2), w^2] - 8*G[1, -w]*G[r62, w^(-2), w^2] + 
   8*G[1, w^2]*G[r62, w^(-2), w^2] + (28*G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
   (28*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 4*G[0, -w]*G[r62, -w^(-1), w^2] - 
   4*G[0, w^2]*G[r62, -w^(-1), w^2] - 4*G[1, r7]*G[r62, -w^(-1), w^2] + 
   8*G[1, -w]*G[r62, -w^(-1), w^2] + 8*G[1, w^2]*G[r62, -w^(-1), w^2] - 
   4*G[0, -w]*G[r62, -w, w^2] - 4*G[0, w^2]*G[r62, -w, w^2] - 
   4*G[1, r7]*G[r62, -w, w^2] + 8*G[1, -w]*G[r62, -w, w^2] + 
   8*G[1, w^2]*G[r62, -w, w^2] + 4*G[0, -w]*G[r62, w^2, w^2] + 
   (49*G[0, w^2]*G[r62, w^2, w^2])/3 + (4*G[1, r7]*G[r62, w^2, w^2])/3 - 
   8*G[1, -w]*G[r62, w^2, w^2] - (64*G[1, w^2]*G[r62, w^2, w^2])/3 - 
   (28*G[r61, w^2]*G[r62, w^2, w^2])/3 - (28*G[r62, w^2]*G[r62, w^2, w^2])/
    3 + (11*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - G[0, -w]*G[w^(-2), 0, w^2] + 
   (97*G[0, w^2]*G[w^(-2), 0, w^2])/3 + (19*G[1, r7]*G[w^(-2), 0, w^2])/3 + 
   2*G[1, -w]*G[w^(-2), 0, w^2] - (94*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
   (61*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - (61*G[r62, w^2]*G[w^(-2), 0, w^2])/
    3 + (11*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 + 
   8*G[0, -w]*G[w^(-2), 1, w^2] - (56*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
   8*G[1, r7]*G[w^(-2), 1, w^2] - 16*G[1, -w]*G[w^(-2), 1, w^2] + 
   16*G[1, w^2]*G[w^(-2), 1, w^2] + (32*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
   (32*G[r62, w^2]*G[w^(-2), 1, w^2])/3 - (89*G[0, w^2]*G[w^(-2), r61, w^2])/
    3 - (16*G[1, r7]*G[w^(-2), r61, w^2])/3 + 
   (88*G[1, w^2]*G[w^(-2), r61, w^2])/3 + 
   (56*G[r61, w^2]*G[w^(-2), r61, w^2])/3 + 
   (56*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
   (11*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
   (89*G[0, w^2]*G[w^(-2), r62, w^2])/3 - (16*G[1, r7]*G[w^(-2), r62, w^2])/
    3 + (88*G[1, w^2]*G[w^(-2), r62, w^2])/3 + 
   (56*G[r61, w^2]*G[w^(-2), r62, w^2])/3 + 
   (56*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
   (11*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
   (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/2 + 
   (31*G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
   (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), w^(-2), w^2] - 3*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
   (11*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
   (11*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
   (3*G[0, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 + 
   3*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 3*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
   (3*G[0, -w]*G[w^(-2), -w, w^2])/2 + (3*G[0, w^2]*G[w^(-2), -w, w^2])/2 + 
   (3*G[1, r7]*G[w^(-2), -w, w^2])/2 + 3*G[1, -w]*G[w^(-2), -w, w^2] - 
   3*G[1, w^2]*G[w^(-2), -w, w^2] + 6*G[0, w^2]*G[-w^(-1), 0, -w] - 
   3*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
   3*G[-w, w^2]*G[-w^(-1), 0, -w] + 7*G[0, -w]*G[-w^(-1), 0, w^2] + 
   19*G[0, w^2]*G[-w^(-1), 0, w^2] + 5*G[1, r7]*G[-w^(-1), 0, w^2] - 
   14*G[1, -w]*G[-w^(-1), 0, w^2] - 26*G[1, w^2]*G[-w^(-1), 0, w^2] - 
   12*G[r61, w^2]*G[-w^(-1), 0, w^2] - 12*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
   3*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 3*G[-w^(-1), w^2]*
    G[-w^(-1), 0, w^2] + 3*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
   12*G[0, w^2]*G[-w^(-1), 1, -w] + 6*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
   6*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 6*G[-w, w^2]*G[-w^(-1), 1, -w] - 
   8*G[0, -w]*G[-w^(-1), 1, w^2] - 36*G[0, w^2]*G[-w^(-1), 1, w^2] - 
   8*G[1, r7]*G[-w^(-1), 1, w^2] + 16*G[1, -w]*G[-w^(-1), 1, w^2] + 
   48*G[1, w^2]*G[-w^(-1), 1, w^2] + 24*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
   24*G[r62, w^2]*G[-w^(-1), 1, w^2] - 6*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
   6*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 6*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
   4*G[0, w^2]*G[-w^(-1), r61, w^2] - 4*G[1, r7]*G[-w^(-1), r61, w^2] + 
   8*G[1, w^2]*G[-w^(-1), r61, w^2] - 4*G[0, w^2]*G[-w^(-1), r62, w^2] - 
   4*G[1, r7]*G[-w^(-1), r62, w^2] + 8*G[1, w^2]*G[-w^(-1), r62, w^2] - 
   (3*G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + 
   3*G[1, -w]*G[-w^(-1), w^(-2), w^2] - 3*G[1, w^2]*G[-w^(-1), w^(-2), w^2] - 
   (3*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 + 
   3*G[1, -w]*G[-w^(-1), -w^(-1), w^2] - 
   3*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] - (3*G[0, -w]*G[-w^(-1), -w, w^2])/
    2 + (3*G[0, w^2]*G[-w^(-1), -w, w^2])/2 + 
   (3*G[1, r7]*G[-w^(-1), -w, w^2])/2 + 3*G[1, -w]*G[-w^(-1), -w, w^2] - 
   3*G[1, w^2]*G[-w^(-1), -w, w^2] + 7*G[0, -w]*G[-w, 0, w^2] + 
   19*G[0, w^2]*G[-w, 0, w^2] + 5*G[1, r7]*G[-w, 0, w^2] - 
   14*G[1, -w]*G[-w, 0, w^2] - 26*G[1, w^2]*G[-w, 0, w^2] - 
   12*G[r61, w^2]*G[-w, 0, w^2] - 12*G[r62, w^2]*G[-w, 0, w^2] + 
   3*G[w^(-2), w^2]*G[-w, 0, w^2] + 3*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
   3*G[-w, w^2]*G[-w, 0, w^2] - 8*G[0, -w]*G[-w, 1, w^2] - 
   36*G[0, w^2]*G[-w, 1, w^2] - 8*G[1, r7]*G[-w, 1, w^2] + 
   16*G[1, -w]*G[-w, 1, w^2] + 48*G[1, w^2]*G[-w, 1, w^2] + 
   24*G[r61, w^2]*G[-w, 1, w^2] + 24*G[r62, w^2]*G[-w, 1, w^2] - 
   6*G[w^(-2), w^2]*G[-w, 1, w^2] - 6*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
   6*G[-w, w^2]*G[-w, 1, w^2] - 4*G[0, w^2]*G[-w, r61, w^2] - 
   4*G[1, r7]*G[-w, r61, w^2] + 8*G[1, w^2]*G[-w, r61, w^2] - 
   4*G[0, w^2]*G[-w, r62, w^2] - 4*G[1, r7]*G[-w, r62, w^2] + 
   8*G[1, w^2]*G[-w, r62, w^2] - (3*G[0, -w]*G[-w, w^(-2), w^2])/2 + 
   (3*G[0, w^2]*G[-w, w^(-2), w^2])/2 + (3*G[1, r7]*G[-w, w^(-2), w^2])/2 + 
   3*G[1, -w]*G[-w, w^(-2), w^2] - 3*G[1, w^2]*G[-w, w^(-2), w^2] - 
   (3*G[0, -w]*G[-w, -w^(-1), w^2])/2 + (3*G[0, w^2]*G[-w, -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[-w, -w^(-1), w^2])/2 + 3*G[1, -w]*G[-w, -w^(-1), w^2] - 
   3*G[1, w^2]*G[-w, -w^(-1), w^2] - (3*G[0, -w]*G[-w, -w, w^2])/2 + 
   (3*G[0, w^2]*G[-w, -w, w^2])/2 + (3*G[1, r7]*G[-w, -w, w^2])/2 + 
   3*G[1, -w]*G[-w, -w, w^2] - 3*G[1, w^2]*G[-w, -w, w^2] - 
   (55*G[0, 0, 0, w^2])/3 + (56*G[0, 0, 1, w^2])/3 + 9*G[0, 0, r61, w^2] + 
   9*G[0, 0, r62, w^2] + (49*G[0, 0, w^2, w^2])/3 + (152*G[0, 1, 0, w^2])/3 + 
   8*G[0, 1, 1, r7] - (160*G[0, 1, 1, w^2])/3 - 24*G[0, 1, r61, w^2] - 
   24*G[0, 1, r62, w^2] - (32*G[0, 1, w^2, w^2])/3 + 24*G[0, r61, 0, w^2] - 
   24*G[0, r61, 1, w^2] - 12*G[0, r61, r61, w^2] - 12*G[0, r61, r62, w^2] - 
   11*G[0, r61, w^2, w^2] + 24*G[0, r62, 0, w^2] - 24*G[0, r62, 1, w^2] - 
   12*G[0, r62, r61, w^2] - 12*G[0, r62, r62, w^2] - 11*G[0, r62, w^2, w^2] - 
   15*G[0, w^(-2), 0, w^2] + 15*G[0, w^(-2), r61, w^2] + 
   15*G[0, w^(-2), r62, w^2] - 16*G[0, -w^(-1), 0, w^2] + 
   32*G[0, -w^(-1), 1, w^2] - 16*G[0, -w, 0, w^2] + 32*G[0, -w, 1, w^2] + 
   (4*G[0, w^2, 0, w^2])/3 - (32*G[0, w^2, 1, w^2])/3 + 
   4*G[0, w^2, r61, w^2] + 4*G[0, w^2, r62, w^2] - 
   (11*G[0, w^2, w^2, w^2])/3 + (152*G[1, 0, 0, w^2])/3 + 4*G[1, 0, 1, r7] - 
   (160*G[1, 0, 1, w^2])/3 - 24*G[1, 0, r61, w^2] - 24*G[1, 0, r62, w^2] - 
   (32*G[1, 0, w^2, w^2])/3 - (256*G[1, 1, 0, w^2])/3 - 
   (32*G[1, 1, 1, r7])/3 + (256*G[1, 1, 1, w^2])/3 + 
   (128*G[1, 1, r61, w^2])/3 + (128*G[1, 1, r62, w^2])/3 - 
   (128*G[1, r61, 0, w^2])/3 + (128*G[1, r61, 1, w^2])/3 + 
   (64*G[1, r61, r61, w^2])/3 + (64*G[1, r61, r62, w^2])/3 + 
   (32*G[1, r61, w^2, w^2])/3 - (128*G[1, r62, 0, w^2])/3 + 
   (128*G[1, r62, 1, w^2])/3 + (64*G[1, r62, r61, w^2])/3 + 
   (64*G[1, r62, r62, w^2])/3 + (32*G[1, r62, w^2, w^2])/3 + 
   (56*G[1, w^(-2), 0, w^2])/3 - (56*G[1, w^(-2), r61, w^2])/3 - 
   (56*G[1, w^(-2), r62, w^2])/3 + 16*G[1, -w^(-1), 0, w^2] - 
   32*G[1, -w^(-1), 1, w^2] + 16*G[1, -w, 0, w^2] - 32*G[1, -w, 1, w^2] + 
   8*G[1, w^2, 0, w^2] - 8*G[1, w^2, r61, w^2] - 8*G[1, w^2, r62, w^2] + 
   (76*G[r61, 0, 0, w^2])/3 - (80*G[r61, 0, 1, w^2])/3 - 
   12*G[r61, 0, r61, w^2] - 12*G[r61, 0, r62, w^2] - 
   (44*G[r61, 0, w^2, w^2])/3 - (128*G[r61, 1, 0, w^2])/3 + 
   (128*G[r61, 1, 1, w^2])/3 + (64*G[r61, 1, r61, w^2])/3 + 
   (64*G[r61, 1, r62, w^2])/3 + (32*G[r61, 1, w^2, w^2])/3 - 
   (64*G[r61, r61, 0, w^2])/3 + (64*G[r61, r61, 1, w^2])/3 + 
   (32*G[r61, r61, r61, w^2])/3 + (32*G[r61, r61, r62, w^2])/3 + 
   (28*G[r61, r61, w^2, w^2])/3 - (64*G[r61, r62, 0, w^2])/3 + 
   (64*G[r61, r62, 1, w^2])/3 + (32*G[r61, r62, r61, w^2])/3 + 
   (32*G[r61, r62, r62, w^2])/3 + (28*G[r61, r62, w^2, w^2])/3 + 
   (28*G[r61, w^(-2), 0, w^2])/3 - (28*G[r61, w^(-2), r61, w^2])/3 - 
   (28*G[r61, w^(-2), r62, w^2])/3 + 8*G[r61, -w^(-1), 0, w^2] - 
   16*G[r61, -w^(-1), 1, w^2] + 8*G[r61, -w, 0, w^2] - 
   16*G[r61, -w, 1, w^2] - (16*G[r61, w^2, 0, w^2])/3 + 
   (32*G[r61, w^2, 1, w^2])/3 + (11*G[r61, w^2, w^2, w^2])/3 + 
   (76*G[r62, 0, 0, w^2])/3 - (80*G[r62, 0, 1, w^2])/3 - 
   12*G[r62, 0, r61, w^2] - 12*G[r62, 0, r62, w^2] - 
   (44*G[r62, 0, w^2, w^2])/3 - (128*G[r62, 1, 0, w^2])/3 + 
   (128*G[r62, 1, 1, w^2])/3 + (64*G[r62, 1, r61, w^2])/3 + 
   (64*G[r62, 1, r62, w^2])/3 + (32*G[r62, 1, w^2, w^2])/3 - 
   (64*G[r62, r61, 0, w^2])/3 + (64*G[r62, r61, 1, w^2])/3 + 
   (32*G[r62, r61, r61, w^2])/3 + (32*G[r62, r61, r62, w^2])/3 + 
   (28*G[r62, r61, w^2, w^2])/3 - (64*G[r62, r62, 0, w^2])/3 + 
   (64*G[r62, r62, 1, w^2])/3 + (32*G[r62, r62, r61, w^2])/3 + 
   (32*G[r62, r62, r62, w^2])/3 + (28*G[r62, r62, w^2, w^2])/3 + 
   (28*G[r62, w^(-2), 0, w^2])/3 - (28*G[r62, w^(-2), r61, w^2])/3 - 
   (28*G[r62, w^(-2), r62, w^2])/3 + 8*G[r62, -w^(-1), 0, w^2] - 
   16*G[r62, -w^(-1), 1, w^2] + 8*G[r62, -w, 0, w^2] - 
   16*G[r62, -w, 1, w^2] - (16*G[r62, w^2, 0, w^2])/3 + 
   (32*G[r62, w^2, 1, w^2])/3 + (11*G[r62, w^2, w^2, w^2])/3 - 
   (49*G[w^(-2), 0, 0, w^2])/3 + (32*G[w^(-2), 0, 1, w^2])/3 + 
   11*G[w^(-2), 0, r61, w^2] + 11*G[w^(-2), 0, r62, w^2] + 
   (11*G[w^(-2), 0, w^2, w^2])/3 + (32*G[w^(-2), 1, 0, w^2])/3 - 
   (32*G[w^(-2), 1, r61, w^2])/3 - (32*G[w^(-2), 1, r62, w^2])/3 + 
   (44*G[w^(-2), r61, 0, w^2])/3 - (32*G[w^(-2), r61, 1, w^2])/3 - 
   (28*G[w^(-2), r61, r61, w^2])/3 - (28*G[w^(-2), r61, r62, w^2])/3 - 
   (11*G[w^(-2), r61, w^2, w^2])/3 + (44*G[w^(-2), r62, 0, w^2])/3 - 
   (32*G[w^(-2), r62, 1, w^2])/3 - (28*G[w^(-2), r62, r61, w^2])/3 - 
   (28*G[w^(-2), r62, r62, w^2])/3 - (11*G[w^(-2), r62, w^2, w^2])/3 - 
   (11*G[w^(-2), w^(-2), 0, w^2])/3 + (11*G[w^(-2), w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), w^(-2), r62, w^2])/3 - 16*G[-w^(-1), 0, 0, w^2] + 
   24*G[-w^(-1), 0, 1, w^2] + 4*G[-w^(-1), 0, r61, w^2] + 
   4*G[-w^(-1), 0, r62, w^2] + 24*G[-w^(-1), 1, 0, w^2] - 
   32*G[-w^(-1), 1, 1, w^2] - 8*G[-w^(-1), 1, r61, w^2] - 
   8*G[-w^(-1), 1, r62, w^2] + 4*G[-w^(-1), r61, 0, w^2] - 
   8*G[-w^(-1), r61, 1, w^2] + 4*G[-w^(-1), r62, 0, w^2] - 
   8*G[-w^(-1), r62, 1, w^2] - 16*G[-w, 0, 0, w^2] + 24*G[-w, 0, 1, w^2] + 
   4*G[-w, 0, r61, w^2] + 4*G[-w, 0, r62, w^2] + 24*G[-w, 1, 0, w^2] - 
   32*G[-w, 1, 1, w^2] - 8*G[-w, 1, r61, w^2] - 8*G[-w, 1, r62, w^2] + 
   4*G[-w, r61, 0, w^2] - 8*G[-w, r61, 1, w^2] + 4*G[-w, r62, 0, w^2] - 
   8*G[-w, r62, 1, w^2] - (10*Zeta[3])/3) + 
 G[1, z3]*(((-76*I)/81)*Pi^3 + (Pi^2*G[-1, r7])/3 + 6*G[0, -w]^3 + 
   (5*Pi^2*G[0, w])/9 + (14*Pi^2*G[0, w^2])/9 + 4*G[0, -w]^2*G[0, w^2] - 
   (88*G[0, w^2]^3)/3 - (2*Pi^2*G[-I, r1])/3 + (2*Pi^2*G[-I, w])/3 - 
   (2*Pi^2*G[I, r1])/3 + (2*Pi^2*G[I, w])/3 - (7*Pi^2*G[1, r7])/9 - 
   (64*G[0, w^2]^2*G[1, r7])/3 - (2*Pi^2*G[1, -w])/3 - 
   48*G[0, -w]^2*G[1, -w] - 8*G[0, -w]*G[0, w^2]*G[1, -w] + 
   136*G[0, -w]*G[1, -w]^2 - 128*G[1, -w]^3 - (28*Pi^2*G[1, w])/9 + 
   4*Pi^2*G[1, w^2] + 8*G[0, -w]^2*G[1, w^2] + ((32*I)/3)*Pi*G[0, w]*
    G[1, w^2] + 192*G[0, w^2]^2*G[1, w^2] + 
   (256*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 16*G[0, -w]*G[1, -w]*G[1, w^2] - 
   ((64*I)/3)*Pi*G[1, w]*G[1, w^2] + ((64*I)/3)*Pi*G[1, w^2]^2 - 
   (64*G[0, w]*G[1, w^2]^2)/3 - 320*G[0, w^2]*G[1, w^2]^2 - 
   (256*G[1, r7]*G[1, w^2]^2)/3 + (128*G[1, w]*G[1, w^2]^2)/3 + 
   128*G[1, w^2]^3 + (Pi^2*G[r1, w])/3 + (Pi^2*G[r2, w])/3 + 
   (Pi^2*G[r51, -w])/3 - 4*G[0, -w]^2*G[r51, -w] + 
   8*G[0, -w]*G[1, -w]*G[r51, -w] - (Pi^2*G[r51, w^2])/3 + 
   4*G[0, -w]^2*G[r51, w^2] - 8*G[0, -w]*G[1, -w]*G[r51, w^2] + 
   (Pi^2*G[r52, -w])/3 - 4*G[0, -w]^2*G[r52, -w] + 
   8*G[0, -w]*G[1, -w]*G[r52, -w] - (Pi^2*G[r52, w^2])/3 + 
   4*G[0, -w]^2*G[r52, w^2] - 8*G[0, -w]*G[1, -w]*G[r52, w^2] - 
   (8*Pi^2*G[r61, w^2])/9 + (272*G[0, w^2]^2*G[r61, w^2])/3 + 
   (128*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 320*G[0, w^2]*G[1, w^2]*
    G[r61, w^2] - (256*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 + 
   256*G[1, w^2]^2*G[r61, w^2] - (248*G[0, w^2]*G[r61, w^2]^2)/3 - 
   (64*G[1, r7]*G[r61, w^2]^2)/3 + 128*G[1, w^2]*G[r61, w^2]^2 + 
   (64*G[r61, w^2]^3)/3 - (8*Pi^2*G[r62, w^2])/9 + 
   (272*G[0, w^2]^2*G[r62, w^2])/3 + (128*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
   320*G[0, w^2]*G[1, w^2]*G[r62, w^2] - (256*G[1, r7]*G[1, w^2]*G[r62, w^2])/
    3 + 256*G[1, w^2]^2*G[r62, w^2] - (496*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/
    3 - (128*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 + 
   256*G[1, w^2]*G[r61, w^2]*G[r62, w^2] + 64*G[r61, w^2]^2*G[r62, w^2] - 
   (248*G[0, w^2]*G[r62, w^2]^2)/3 - (64*G[1, r7]*G[r62, w^2]^2)/3 + 
   128*G[1, w^2]*G[r62, w^2]^2 + 64*G[r61, w^2]*G[r62, w^2]^2 + 
   (64*G[r62, w^2]^3)/3 - (4*Pi^2*G[w^(-2), w^2])/3 - 
   G[0, -w]^2*G[w^(-2), w^2] - ((16*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] + 
   10*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - 2*G[0, w]*G[0, w^2]*
    G[w^(-2), w^2] - (221*G[0, w^2]^2*G[w^(-2), w^2])/3 - 
   (77*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 2*G[0, -w]*G[1, -w]*
    G[w^(-2), w^2] - 20*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
   ((8*I)/3)*Pi*G[1, w]*G[w^(-2), w^2] - ((28*I)/3)*Pi*G[1, w^2]*
    G[w^(-2), w^2] - 20*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] + 
   (28*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 162*G[0, w^2]*G[1, w^2]*
    G[w^(-2), w^2] + (88*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   40*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] - 
   (56*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 40*G[1, w^2]^2*G[w^(-2), w^2] + 
   (4*I)*Pi*G[r1, w]*G[w^(-2), w^2] + (4*I)*Pi*G[r2, w]*G[w^(-2), w^2] - 
   8*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] + 120*G[0, w^2]*G[r61, w^2]*
    G[w^(-2), w^2] + (80*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
   16*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] - 144*G[1, w^2]*G[r61, w^2]*
    G[w^(-2), w^2] - (136*G[r61, w^2]^2*G[w^(-2), w^2])/3 - 
   8*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] + 120*G[0, w^2]*G[r62, w^2]*
    G[w^(-2), w^2] + (80*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   16*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] - 144*G[1, w^2]*G[r62, w^2]*
    G[w^(-2), w^2] - (272*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   (136*G[r62, w^2]^2*G[w^(-2), w^2])/3 + (I/3)*Pi*G[w^(-2), w^2]^2 - 
   (G[0, -w]*G[w^(-2), w^2]^2)/2 - (G[0, w]*G[w^(-2), w^2]^2)/3 - 
   (125*G[0, w^2]*G[w^(-2), w^2]^2)/6 + (G[1, r7]*G[w^(-2), w^2]^2)/6 + 
   G[1, -w]*G[w^(-2), w^2]^2 + (2*G[1, w]*G[w^(-2), w^2]^2)/3 - 
   G[1, w^2]*G[w^(-2), w^2]^2 + (64*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + 
   (64*G[r62, w^2]*G[w^(-2), w^2]^2)/3 + 10*G[0, -w]^2*G[-w^(-1), -w] - 
   4*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 48*G[0, -w]*G[1, -w]*
    G[-w^(-1), -w] + 8*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] + 
   56*G[1, -w]^2*G[-w^(-1), -w] - 8*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] + 
   16*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] + 4*G[0, -w]*G[r51, -w]*
    G[-w^(-1), -w] - 8*G[1, -w]*G[r51, -w]*G[-w^(-1), -w] - 
   4*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w] + 8*G[1, -w]*G[r51, w^2]*
    G[-w^(-1), -w] + 4*G[0, -w]*G[r52, -w]*G[-w^(-1), -w] - 
   8*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] - 4*G[0, -w]*G[r52, w^2]*
    G[-w^(-1), -w] + 8*G[1, -w]*G[r52, w^2]*G[-w^(-1), -w] + 
   G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 2*G[1, -w]*G[w^(-2), w^2]*
    G[-w^(-1), -w] - Pi^2*G[-w^(-1), w^2] - 11*G[0, -w]^2*G[-w^(-1), w^2] - 
   10*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 2*G[0, w]*G[0, w^2]*
    G[-w^(-1), w^2] - 25*G[0, w^2]^2*G[-w^(-1), w^2] - 
   17*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] + 22*G[0, -w]*G[1, -w]*
    G[-w^(-1), w^2] + 20*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] + 
   (8*I)*Pi*G[1, w]*G[-w^(-1), w^2] - (12*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] + 
   20*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] + 12*G[0, w]*G[1, w^2]*
    G[-w^(-1), w^2] + 94*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 
   56*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] - 40*G[1, -w]*G[1, w^2]*
    G[-w^(-1), w^2] - 24*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] - 
   88*G[1, w^2]^2*G[-w^(-1), w^2] - (4*I)*Pi*G[r1, w]*G[-w^(-1), w^2] - 
   (4*I)*Pi*G[r2, w]*G[-w^(-1), w^2] + 8*G[0, -w]*G[r61, w^2]*
    G[-w^(-1), w^2] + 24*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
   16*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2] - 16*G[1, -w]*G[r61, w^2]*
    G[-w^(-1), w^2] - 48*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
   8*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 24*G[0, w^2]*G[r62, w^2]*
    G[-w^(-1), w^2] + 16*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] - 
   16*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 48*G[1, w^2]*G[r62, w^2]*
    G[-w^(-1), w^2] + (4*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   7*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 4*G[0, w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - 12*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   16*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 14*G[1, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + 8*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   24*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 11*G[0, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] - 22*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
   I*Pi*G[-w^(-1), w^2]^2 - (13*G[0, -w]*G[-w^(-1), w^2]^2)/2 - 
   G[0, w]*G[-w^(-1), w^2]^2 - (9*G[0, w^2]*G[-w^(-1), w^2]^2)/2 - 
   (11*G[1, r7]*G[-w^(-1), w^2]^2)/2 + 13*G[1, -w]*G[-w^(-1), w^2]^2 + 
   2*G[1, w]*G[-w^(-1), w^2]^2 + 9*G[1, w^2]*G[-w^(-1), w^2]^2 - 
   (5*Pi^2*G[-w, w^2])/3 - 11*G[0, -w]^2*G[-w, w^2] - 
   (4*I)*Pi*G[0, w]*G[-w, w^2] - 10*G[0, -w]*G[0, w^2]*G[-w, w^2] - 
   2*G[0, w]*G[0, w^2]*G[-w, w^2] - 25*G[0, w^2]^2*G[-w, w^2] - 
   17*G[0, w^2]*G[1, r7]*G[-w, w^2] + 22*G[0, -w]*G[1, -w]*G[-w, w^2] + 
   20*G[0, w^2]*G[1, -w]*G[-w, w^2] + (8*I)*Pi*G[1, w]*G[-w, w^2] - 
   (12*I)*Pi*G[1, w^2]*G[-w, w^2] + 20*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
   12*G[0, w]*G[1, w^2]*G[-w, w^2] + 94*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 
   56*G[1, r7]*G[1, w^2]*G[-w, w^2] - 40*G[1, -w]*G[1, w^2]*G[-w, w^2] - 
   24*G[1, w]*G[1, w^2]*G[-w, w^2] - 88*G[1, w^2]^2*G[-w, w^2] + 
   8*G[0, -w]*G[r61, w^2]*G[-w, w^2] + 24*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
   16*G[1, r7]*G[r61, w^2]*G[-w, w^2] - 16*G[1, -w]*G[r61, w^2]*G[-w, w^2] - 
   48*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 8*G[0, -w]*G[r62, w^2]*G[-w, w^2] + 
   24*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 16*G[1, r7]*G[r62, w^2]*G[-w, w^2] - 
   16*G[1, -w]*G[r62, w^2]*G[-w, w^2] - 48*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
   (4*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 11*G[0, -w]*G[w^(-2), w^2]*
    G[-w, w^2] - 4*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] - 
   12*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 16*G[1, r7]*G[w^(-2), w^2]*
    G[-w, w^2] - 22*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
   8*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] + 24*G[1, w^2]*G[w^(-2), w^2]*
    G[-w, w^2] + 11*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
   22*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] + (2*I)*Pi*G[-w^(-1), w^2]*
    G[-w, w^2] - 21*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
   2*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] - 9*G[0, w^2]*G[-w^(-1), w^2]*
    G[-w, w^2] - 11*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] + 
   42*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 4*G[1, w]*G[-w^(-1), w^2]*
    G[-w, w^2] + 18*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
   I*Pi*G[-w, w^2]^2 - (13*G[0, -w]*G[-w, w^2]^2)/2 - G[0, w]*G[-w, w^2]^2 - 
   (9*G[0, w^2]*G[-w, w^2]^2)/2 - (11*G[1, r7]*G[-w, w^2]^2)/2 + 
   13*G[1, -w]*G[-w, w^2]^2 + 2*G[1, w]*G[-w, w^2]^2 + 
   9*G[1, w^2]*G[-w, w^2]^2 - 12*G[0, -w]*G[0, 0, -w] - 
   4*G[0, w^2]*G[0, 0, -w] + 32*G[1, -w]*G[0, 0, -w] - 
   8*G[1, w^2]*G[0, 0, -w] + 4*G[r51, -w]*G[0, 0, -w] - 
   4*G[r51, w^2]*G[0, 0, -w] + 4*G[r52, -w]*G[0, 0, -w] - 
   4*G[r52, w^2]*G[0, 0, -w] + G[w^(-2), w^2]*G[0, 0, -w] - 
   8*G[-w^(-1), -w]*G[0, 0, -w] + 11*G[-w^(-1), w^2]*G[0, 0, -w] + 
   11*G[-w, w^2]*G[0, 0, -w] - ((8*I)/3)*Pi*G[0, 0, w] - 
   2*G[0, w^2]*G[0, 0, w] - (32*G[1, w^2]*G[0, 0, w])/3 + 
   (40*G[w^(-2), w^2]*G[0, 0, w])/3 - 6*G[-w^(-1), w^2]*G[0, 0, w] + 
   6*G[-w, w^2]*G[0, 0, w] - 4*G[0, -w]*G[0, 0, w^2] + 
   (176*G[0, w^2]*G[0, 0, w^2])/3 + (64*G[1, r7]*G[0, 0, w^2])/3 + 
   8*G[1, -w]*G[0, 0, w^2] - (352*G[1, w^2]*G[0, 0, w^2])/3 - 
   (176*G[r61, w^2]*G[0, 0, w^2])/3 - (176*G[r62, w^2]*G[0, 0, w^2])/3 + 
   (119*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 19*G[-w^(-1), w^2]*G[0, 0, w^2] + 
   19*G[-w, w^2]*G[0, 0, w^2] + 16*G[0, w^2]*G[0, 1, r7] - 
   32*G[1, w^2]*G[0, 1, r7] - 16*G[r61, w^2]*G[0, 1, r7] - 
   16*G[r62, w^2]*G[0, 1, r7] + G[w^(-2), w^2]*G[0, 1, r7] + 
   15*G[-w^(-1), w^2]*G[0, 1, r7] + 15*G[-w, w^2]*G[0, 1, r7] + 
   28*G[0, -w]*G[0, 1, -w] + 8*G[0, w^2]*G[0, 1, -w] - 
   72*G[1, -w]*G[0, 1, -w] + 16*G[1, w^2]*G[0, 1, -w] - 
   8*G[r51, -w]*G[0, 1, -w] + 8*G[r51, w^2]*G[0, 1, -w] - 
   8*G[r52, -w]*G[0, 1, -w] + 8*G[r52, w^2]*G[0, 1, -w] - 
   2*G[w^(-2), w^2]*G[0, 1, -w] + 16*G[-w^(-1), -w]*G[0, 1, -w] - 
   22*G[-w^(-1), w^2]*G[0, 1, -w] - 22*G[-w, w^2]*G[0, 1, -w] - 
   ((32*I)/3)*Pi*G[0, 1, w] + (64*G[1, w^2]*G[0, 1, w])/3 - 
   (32*G[w^(-2), w^2]*G[0, 1, w])/3 - 8*G[-w, w^2]*G[0, 1, w] - 
   (352*G[0, w^2]*G[0, 1, w^2])/3 - (128*G[1, r7]*G[0, 1, w^2])/3 + 
   (512*G[1, w^2]*G[0, 1, w^2])/3 + (256*G[r61, w^2]*G[0, 1, w^2])/3 + 
   (256*G[r62, w^2]*G[0, 1, w^2])/3 - (94*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 
   22*G[-w^(-1), w^2]*G[0, 1, w^2] - 22*G[-w, w^2]*G[0, 1, w^2] + 
   (8*I)*Pi*G[0, r1, w] + (8*I)*Pi*G[0, r2, w] - 
   40*G[0, w^2]*G[0, r61, w^2] - 16*G[1, r7]*G[0, r61, w^2] + 
   64*G[1, w^2]*G[0, r61, w^2] + 40*G[r61, w^2]*G[0, r61, w^2] + 
   40*G[r62, w^2]*G[0, r61, w^2] - 24*G[w^(-2), w^2]*G[0, r61, w^2] - 
   8*G[-w^(-1), w^2]*G[0, r61, w^2] - 8*G[-w, w^2]*G[0, r61, w^2] - 
   40*G[0, w^2]*G[0, r62, w^2] - 16*G[1, r7]*G[0, r62, w^2] + 
   64*G[1, w^2]*G[0, r62, w^2] + 40*G[r61, w^2]*G[0, r62, w^2] + 
   40*G[r62, w^2]*G[0, r62, w^2] - 24*G[w^(-2), w^2]*G[0, r62, w^2] - 
   8*G[-w^(-1), w^2]*G[0, r62, w^2] - 8*G[-w, w^2]*G[0, r62, w^2] - 
   8*G[0, -w]*G[0, w^(-2), w^2] + 32*G[0, w^2]*G[0, w^(-2), w^2] + 
   8*G[1, r7]*G[0, w^(-2), w^2] + 16*G[1, -w]*G[0, w^(-2), w^2] - 
   16*G[1, w^2]*G[0, w^(-2), w^2] - 24*G[r61, w^2]*G[0, w^(-2), w^2] - 
   24*G[r62, w^2]*G[0, w^(-2), w^2] - 2*G[0, -w]*G[0, -w^(-1), -w] + 
   4*G[1, -w]*G[0, -w^(-1), -w] + 12*G[0, -w]*G[0, -w^(-1), w^2] + 
   8*G[0, w^2]*G[0, -w^(-1), w^2] + 8*G[1, r7]*G[0, -w^(-1), w^2] - 
   24*G[1, -w]*G[0, -w^(-1), w^2] - 16*G[1, w^2]*G[0, -w^(-1), w^2] + 
   8*G[0, -w]*G[0, -w, -w] - 4*G[0, w^2]*G[0, -w, -w] - 
   24*G[1, -w]*G[0, -w, -w] - 8*G[1, w^2]*G[0, -w, -w] + 
   4*G[r51, -w]*G[0, -w, -w] - 4*G[r51, w^2]*G[0, -w, -w] + 
   4*G[r52, -w]*G[0, -w, -w] - 4*G[r52, w^2]*G[0, -w, -w] + 
   G[w^(-2), w^2]*G[0, -w, -w] + 11*G[-w^(-1), w^2]*G[0, -w, -w] + 
   11*G[-w, w^2]*G[0, -w, -w] + 12*G[0, -w]*G[0, -w, w^2] + 
   8*G[0, w^2]*G[0, -w, w^2] + 8*G[1, r7]*G[0, -w, w^2] - 
   24*G[1, -w]*G[0, -w, w^2] - 16*G[1, w^2]*G[0, -w, w^2] - 
   7*G[0, -w]*G[0, w^2, w^2] + 2*G[0, w]*G[0, w^2, w^2] - 
   (101*G[0, w^2]*G[0, w^2, w^2])/3 - (29*G[1, r7]*G[0, w^2, w^2])/3 + 
   14*G[1, -w]*G[0, w^2, w^2] + (218*G[1, w^2]*G[0, w^2, w^2])/3 + 
   (56*G[r61, w^2]*G[0, w^2, w^2])/3 + (56*G[r62, w^2]*G[0, w^2, w^2])/3 - 
   (64*G[w^(-2), w^2]*G[0, w^2, w^2])/3 - (4*I)*Pi*G[-I, 0, r1] + 
   (4*I)*Pi*G[-I, 0, w] + (4*I)*Pi*G[-I, r1, r1] - (4*I)*Pi*G[-I, r1, w] + 
   (4*I)*Pi*G[-I, r2, r1] - (4*I)*Pi*G[-I, r2, w] - (4*I)*Pi*G[I, 0, r1] + 
   (4*I)*Pi*G[I, 0, w] + (4*I)*Pi*G[I, r1, r1] - (4*I)*Pi*G[I, r1, w] + 
   (4*I)*Pi*G[I, r2, r1] - (4*I)*Pi*G[I, r2, w] + 36*G[0, -w]*G[1, 0, -w] - 
   104*G[1, -w]*G[1, 0, -w] + 16*G[-w^(-1), -w]*G[1, 0, -w] - 
   ((8*I)/3)*Pi*G[1, 0, w] + (64*G[1, w^2]*G[1, 0, w])/3 - 
   (8*G[w^(-2), w^2]*G[1, 0, w])/3 - 8*G[-w^(-1), w^2]*G[1, 0, w] - 
   8*G[-w, w^2]*G[1, 0, w] - 8*G[0, -w]*G[1, 0, w^2] - 
   (448*G[0, w^2]*G[1, 0, w^2])/3 - (128*G[1, r7]*G[1, 0, w^2])/3 + 
   16*G[1, -w]*G[1, 0, w^2] + (704*G[1, w^2]*G[1, 0, w^2])/3 + 
   (352*G[r61, w^2]*G[1, 0, w^2])/3 + (352*G[r62, w^2]*G[1, 0, w^2])/3 - 
   (112*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 48*G[-w^(-1), w^2]*G[1, 0, w^2] - 
   48*G[-w, w^2]*G[1, 0, w^2] - (64*G[0, w^2]*G[1, 1, r7])/3 + 
   (128*G[1, w^2]*G[1, 1, r7])/3 + (64*G[r61, w^2]*G[1, 1, r7])/3 + 
   (64*G[r62, w^2]*G[1, 1, r7])/3 - (4*G[w^(-2), w^2]*G[1, 1, r7])/3 - 
   20*G[-w^(-1), w^2]*G[1, 1, r7] - 20*G[-w, w^2]*G[1, 1, r7] - 
   96*G[0, -w]*G[1, 1, -w] + 256*G[1, -w]*G[1, 1, -w] - 
   32*G[-w^(-1), -w]*G[1, 1, -w] + ((64*I)/3)*Pi*G[1, 1, w] - 
   (128*G[1, w^2]*G[1, 1, w])/3 + (16*G[w^(-2), w^2]*G[1, 1, w])/3 + 
   16*G[-w^(-1), w^2]*G[1, 1, w] + 16*G[-w, w^2]*G[1, 1, w] - 
   ((64*I)/3)*Pi*G[1, 1, w^2] + (64*G[0, w]*G[1, 1, w^2])/3 + 
   (704*G[0, w^2]*G[1, 1, w^2])/3 + (256*G[1, r7]*G[1, 1, w^2])/3 - 
   (128*G[1, w]*G[1, 1, w^2])/3 - 256*G[1, w^2]*G[1, 1, w^2] - 
   (512*G[r61, w^2]*G[1, 1, w^2])/3 - (512*G[r62, w^2]*G[1, 1, w^2])/3 + 
   64*G[-w^(-1), w^2]*G[1, 1, w^2] + 64*G[-w, w^2]*G[1, 1, w^2] - 
   (8*I)*Pi*G[1, r1, w] - (8*I)*Pi*G[1, r2, w] + 
   (352*G[0, w^2]*G[1, r61, w^2])/3 + (128*G[1, r7]*G[1, r61, w^2])/3 - 
   (512*G[1, w^2]*G[1, r61, w^2])/3 - (256*G[r61, w^2]*G[1, r61, w^2])/3 - 
   (256*G[r62, w^2]*G[1, r61, w^2])/3 + (112*G[w^(-2), w^2]*G[1, r61, w^2])/
    3 + 16*G[-w^(-1), w^2]*G[1, r61, w^2] + 16*G[-w, w^2]*G[1, r61, w^2] + 
   (352*G[0, w^2]*G[1, r62, w^2])/3 + (128*G[1, r7]*G[1, r62, w^2])/3 - 
   (512*G[1, w^2]*G[1, r62, w^2])/3 - (256*G[r61, w^2]*G[1, r62, w^2])/3 - 
   (256*G[r62, w^2]*G[1, r62, w^2])/3 + (112*G[w^(-2), w^2]*G[1, r62, w^2])/
    3 + 16*G[-w^(-1), w^2]*G[1, r62, w^2] + 16*G[-w, w^2]*G[1, r62, w^2] + 
   ((8*I)/3)*Pi*G[1, w^(-2), w^2] + 8*G[0, -w]*G[1, w^(-2), w^2] - 
   (8*G[0, w]*G[1, w^(-2), w^2])/3 - (184*G[0, w^2]*G[1, w^(-2), w^2])/3 - 
   (32*G[1, r7]*G[1, w^(-2), w^2])/3 - 16*G[1, -w]*G[1, w^(-2), w^2] + 
   (16*G[1, w]*G[1, w^(-2), w^2])/3 + 16*G[1, w^2]*G[1, w^(-2), w^2] + 
   (160*G[r61, w^2]*G[1, w^(-2), w^2])/3 + 
   (160*G[r62, w^2]*G[1, w^(-2), w^2])/3 + 12*G[0, -w]*G[1, -w^(-1), -w] - 
   24*G[1, -w]*G[1, -w^(-1), -w] + (8*I)*Pi*G[1, -w^(-1), w^2] - 
   8*G[0, w]*G[1, -w^(-1), w^2] - 24*G[0, w^2]*G[1, -w^(-1), w^2] - 
   32*G[1, r7]*G[1, -w^(-1), w^2] + 16*G[1, w]*G[1, -w^(-1), w^2] + 
   48*G[1, w^2]*G[1, -w^(-1), w^2] - 8*G[0, -w]*G[1, -w, -w] + 
   8*G[0, w^2]*G[1, -w, -w] + 32*G[1, -w]*G[1, -w, -w] + 
   16*G[1, w^2]*G[1, -w, -w] - 8*G[r51, -w]*G[1, -w, -w] + 
   8*G[r51, w^2]*G[1, -w, -w] - 8*G[r52, -w]*G[1, -w, -w] + 
   8*G[r52, w^2]*G[1, -w, -w] - 2*G[w^(-2), w^2]*G[1, -w, -w] - 
   22*G[-w^(-1), w^2]*G[1, -w, -w] - 22*G[-w, w^2]*G[1, -w, -w] + 
   (8*I)*Pi*G[1, -w, w^2] - 8*G[0, w]*G[1, -w, w^2] - 
   24*G[0, w^2]*G[1, -w, w^2] - 32*G[1, r7]*G[1, -w, w^2] + 
   16*G[1, w]*G[1, -w, w^2] + 48*G[1, w^2]*G[1, -w, w^2] - 
   (4*I)*Pi*G[1, w^2, w^2] - 4*G[0, -w]*G[1, w^2, w^2] + 
   4*G[0, w]*G[1, w^2, w^2] - 12*G[0, w^2]*G[1, w^2, w^2] + 
   8*G[1, r7]*G[1, w^2, w^2] + 8*G[1, -w]*G[1, w^2, w^2] - 
   8*G[1, w]*G[1, w^2, w^2] - 8*G[1, w^2]*G[1, w^2, w^2] + 
   16*G[r61, w^2]*G[1, w^2, w^2] + 16*G[r62, w^2]*G[1, w^2, w^2] - 
   4*G[w^(-2), w^2]*G[r1, 0, w] + 4*G[-w^(-1), w^2]*G[r1, 0, w] + 
   8*G[w^(-2), w^2]*G[r1, 1, w] - 8*G[-w^(-1), w^2]*G[r1, 1, w] - 
   4*G[w^(-2), w^2]*G[r2, 0, w] + 4*G[-w^(-1), w^2]*G[r2, 0, w] + 
   8*G[w^(-2), w^2]*G[r2, 1, w] - 8*G[-w^(-1), w^2]*G[r2, 1, w] + 
   4*G[0, -w]*G[r51, 0, -w] - 8*G[1, -w]*G[r51, 0, -w] - 
   4*G[0, -w]*G[r51, 0, w^2] + 8*G[1, -w]*G[r51, 0, w^2] - 
   4*G[0, -w]*G[r51, -w^(-1), -w] + 8*G[1, -w]*G[r51, -w^(-1), -w] + 
   4*G[0, -w]*G[r51, -w^(-1), w^2] - 8*G[1, -w]*G[r51, -w^(-1), w^2] - 
   4*G[0, -w]*G[r51, -w, -w] + 8*G[1, -w]*G[r51, -w, -w] + 
   4*G[0, -w]*G[r51, -w, w^2] - 8*G[1, -w]*G[r51, -w, w^2] + 
   4*G[0, -w]*G[r52, 0, -w] - 8*G[1, -w]*G[r52, 0, -w] - 
   4*G[0, -w]*G[r52, 0, w^2] + 8*G[1, -w]*G[r52, 0, w^2] - 
   4*G[0, -w]*G[r52, -w^(-1), -w] + 8*G[1, -w]*G[r52, -w^(-1), -w] + 
   4*G[0, -w]*G[r52, -w^(-1), w^2] - 8*G[1, -w]*G[r52, -w^(-1), w^2] - 
   4*G[0, -w]*G[r52, -w, -w] + 8*G[1, -w]*G[r52, -w, -w] + 
   4*G[0, -w]*G[r52, -w, w^2] - 8*G[1, -w]*G[r52, -w, w^2] - 
   (248*G[0, w^2]*G[r61, 0, w^2])/3 - (80*G[1, r7]*G[r61, 0, w^2])/3 + 
   (416*G[1, w^2]*G[r61, 0, w^2])/3 + (200*G[r61, w^2]*G[r61, 0, w^2])/3 + 
   (200*G[r62, w^2]*G[r61, 0, w^2])/3 - (136*G[w^(-2), w^2]*G[r61, 0, w^2])/
    3 - 8*G[-w^(-1), w^2]*G[r61, 0, w^2] - 8*G[-w, w^2]*G[r61, 0, w^2] + 
   (352*G[0, w^2]*G[r61, 1, w^2])/3 + (128*G[1, r7]*G[r61, 1, w^2])/3 - 
   (512*G[1, w^2]*G[r61, 1, w^2])/3 - (256*G[r61, w^2]*G[r61, 1, w^2])/3 - 
   (256*G[r62, w^2]*G[r61, 1, w^2])/3 + (112*G[w^(-2), w^2]*G[r61, 1, w^2])/
    3 + 16*G[-w^(-1), w^2]*G[r61, 1, w^2] + 16*G[-w, w^2]*G[r61, 1, w^2] + 
   (176*G[0, w^2]*G[r61, r61, w^2])/3 + (64*G[1, r7]*G[r61, r61, w^2])/3 - 
   (256*G[1, w^2]*G[r61, r61, w^2])/3 - (128*G[r61, w^2]*G[r61, r61, w^2])/
    3 - (128*G[r62, w^2]*G[r61, r61, w^2])/3 + 
   (80*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + (176*G[0, w^2]*G[r61, r62, w^2])/
    3 + (64*G[1, r7]*G[r61, r62, w^2])/3 - (256*G[1, w^2]*G[r61, r62, w^2])/
    3 - (128*G[r61, w^2]*G[r61, r62, w^2])/3 - 
   (128*G[r62, w^2]*G[r61, r62, w^2])/3 + 
   (80*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + 8*G[0, -w]*G[r61, w^(-2), w^2] - 
   (80*G[0, w^2]*G[r61, w^(-2), w^2])/3 - 8*G[1, r7]*G[r61, w^(-2), w^2] - 
   16*G[1, -w]*G[r61, w^(-2), w^2] + 16*G[1, w^2]*G[r61, w^(-2), w^2] + 
   (56*G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
   (56*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 8*G[0, -w]*G[r61, -w^(-1), w^2] - 
   8*G[0, w^2]*G[r61, -w^(-1), w^2] - 8*G[1, r7]*G[r61, -w^(-1), w^2] + 
   16*G[1, -w]*G[r61, -w^(-1), w^2] + 16*G[1, w^2]*G[r61, -w^(-1), w^2] - 
   8*G[0, -w]*G[r61, -w, w^2] - 8*G[0, w^2]*G[r61, -w, w^2] - 
   8*G[1, r7]*G[r61, -w, w^2] + 16*G[1, -w]*G[r61, -w, w^2] + 
   16*G[1, w^2]*G[r61, -w, w^2] + 8*G[0, -w]*G[r61, w^2, w^2] + 
   (128*G[0, w^2]*G[r61, w^2, w^2])/3 + (32*G[1, r7]*G[r61, w^2, w^2])/3 - 
   16*G[1, -w]*G[r61, w^2, w^2] - (224*G[1, w^2]*G[r61, w^2, w^2])/3 - 
   (80*G[r61, w^2]*G[r61, w^2, w^2])/3 - (80*G[r62, w^2]*G[r61, w^2, w^2])/
    3 + (64*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - 
   (248*G[0, w^2]*G[r62, 0, w^2])/3 - (80*G[1, r7]*G[r62, 0, w^2])/3 + 
   (416*G[1, w^2]*G[r62, 0, w^2])/3 + (200*G[r61, w^2]*G[r62, 0, w^2])/3 + 
   (200*G[r62, w^2]*G[r62, 0, w^2])/3 - (136*G[w^(-2), w^2]*G[r62, 0, w^2])/
    3 - 8*G[-w^(-1), w^2]*G[r62, 0, w^2] - 8*G[-w, w^2]*G[r62, 0, w^2] + 
   (352*G[0, w^2]*G[r62, 1, w^2])/3 + (128*G[1, r7]*G[r62, 1, w^2])/3 - 
   (512*G[1, w^2]*G[r62, 1, w^2])/3 - (256*G[r61, w^2]*G[r62, 1, w^2])/3 - 
   (256*G[r62, w^2]*G[r62, 1, w^2])/3 + (112*G[w^(-2), w^2]*G[r62, 1, w^2])/
    3 + 16*G[-w^(-1), w^2]*G[r62, 1, w^2] + 16*G[-w, w^2]*G[r62, 1, w^2] + 
   (176*G[0, w^2]*G[r62, r61, w^2])/3 + (64*G[1, r7]*G[r62, r61, w^2])/3 - 
   (256*G[1, w^2]*G[r62, r61, w^2])/3 - (128*G[r61, w^2]*G[r62, r61, w^2])/
    3 - (128*G[r62, w^2]*G[r62, r61, w^2])/3 + 
   (80*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + (176*G[0, w^2]*G[r62, r62, w^2])/
    3 + (64*G[1, r7]*G[r62, r62, w^2])/3 - (256*G[1, w^2]*G[r62, r62, w^2])/
    3 - (128*G[r61, w^2]*G[r62, r62, w^2])/3 - 
   (128*G[r62, w^2]*G[r62, r62, w^2])/3 + 
   (80*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 8*G[0, -w]*G[r62, w^(-2), w^2] - 
   (80*G[0, w^2]*G[r62, w^(-2), w^2])/3 - 8*G[1, r7]*G[r62, w^(-2), w^2] - 
   16*G[1, -w]*G[r62, w^(-2), w^2] + 16*G[1, w^2]*G[r62, w^(-2), w^2] + 
   (56*G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
   (56*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 8*G[0, -w]*G[r62, -w^(-1), w^2] - 
   8*G[0, w^2]*G[r62, -w^(-1), w^2] - 8*G[1, r7]*G[r62, -w^(-1), w^2] + 
   16*G[1, -w]*G[r62, -w^(-1), w^2] + 16*G[1, w^2]*G[r62, -w^(-1), w^2] - 
   8*G[0, -w]*G[r62, -w, w^2] - 8*G[0, w^2]*G[r62, -w, w^2] - 
   8*G[1, r7]*G[r62, -w, w^2] + 16*G[1, -w]*G[r62, -w, w^2] + 
   16*G[1, w^2]*G[r62, -w, w^2] + 8*G[0, -w]*G[r62, w^2, w^2] + 
   (128*G[0, w^2]*G[r62, w^2, w^2])/3 + (32*G[1, r7]*G[r62, w^2, w^2])/3 - 
   16*G[1, -w]*G[r62, w^2, w^2] - (224*G[1, w^2]*G[r62, w^2, w^2])/3 - 
   (80*G[r61, w^2]*G[r62, w^2, w^2])/3 - (80*G[r62, w^2]*G[r62, w^2, w^2])/
    3 + (64*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - G[0, -w]*G[w^(-2), 0, w^2] + 
   2*G[0, w]*G[w^(-2), 0, w^2] + (197*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 
   (53*G[1, r7]*G[w^(-2), 0, w^2])/3 + 2*G[1, -w]*G[w^(-2), 0, w^2] - 
   (266*G[1, w^2]*G[w^(-2), 0, w^2])/3 - (128*G[r61, w^2]*G[w^(-2), 0, w^2])/
    3 - (128*G[r62, w^2]*G[w^(-2), 0, w^2])/3 + 
   (64*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 + 
   ((20*I)/3)*Pi*G[w^(-2), 1, w^2] + 12*G[0, -w]*G[w^(-2), 1, w^2] - 
   (20*G[0, w]*G[w^(-2), 1, w^2])/3 - (148*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
   (56*G[1, r7]*G[w^(-2), 1, w^2])/3 - 24*G[1, -w]*G[w^(-2), 1, w^2] + 
   (40*G[1, w]*G[w^(-2), 1, w^2])/3 + 24*G[1, w^2]*G[w^(-2), 1, w^2] + 
   (112*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
   (112*G[r62, w^2]*G[w^(-2), 1, w^2])/3 - 
   (208*G[0, w^2]*G[w^(-2), r61, w^2])/3 - (56*G[1, r7]*G[w^(-2), r61, w^2])/
    3 + (272*G[1, w^2]*G[w^(-2), r61, w^2])/3 + 
   (136*G[r61, w^2]*G[w^(-2), r61, w^2])/3 + 
   (136*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
   (64*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
   (208*G[0, w^2]*G[w^(-2), r62, w^2])/3 - (56*G[1, r7]*G[w^(-2), r62, w^2])/
    3 + (272*G[1, w^2]*G[w^(-2), r62, w^2])/3 + 
   (136*G[r61, w^2]*G[w^(-2), r62, w^2])/3 + 
   (136*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
   (64*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
   (I/3)*Pi*G[w^(-2), w^(-2), w^2] + (G[0, -w]*G[w^(-2), w^(-2), w^2])/2 + 
   (G[0, w]*G[w^(-2), w^(-2), w^2])/3 + 
   (125*G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
   (G[1, r7]*G[w^(-2), w^(-2), w^2])/6 - G[1, -w]*G[w^(-2), w^(-2), w^2] - 
   (2*G[1, w]*G[w^(-2), w^(-2), w^2])/3 + G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
   (64*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
   (64*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
   (3*I)*Pi*G[w^(-2), -w^(-1), w^2] - (7*G[0, -w]*G[w^(-2), -w^(-1), w^2])/
    2 + 3*G[0, w]*G[w^(-2), -w^(-1), w^2] + 
   (15*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
   (21*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 + 
   7*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 6*G[1, w]*G[w^(-2), -w^(-1), w^2] - 
   15*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - (3*I)*Pi*G[w^(-2), -w, w^2] - 
   (15*G[0, -w]*G[w^(-2), -w, w^2])/2 + 3*G[0, w]*G[w^(-2), -w, w^2] + 
   (15*G[0, w^2]*G[w^(-2), -w, w^2])/2 + (21*G[1, r7]*G[w^(-2), -w, w^2])/2 + 
   15*G[1, -w]*G[w^(-2), -w, w^2] - 6*G[1, w]*G[w^(-2), -w, w^2] - 
   15*G[1, w^2]*G[w^(-2), -w, w^2] - 10*G[0, -w]*G[-w^(-1), 0, -w] + 
   4*G[0, w^2]*G[-w^(-1), 0, -w] + 28*G[1, -w]*G[-w^(-1), 0, -w] + 
   8*G[1, w^2]*G[-w^(-1), 0, -w] - 4*G[r51, -w]*G[-w^(-1), 0, -w] + 
   4*G[r51, w^2]*G[-w^(-1), 0, -w] - 4*G[r52, -w]*G[-w^(-1), 0, -w] + 
   4*G[r52, w^2]*G[-w^(-1), 0, -w] - G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
   11*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 11*G[-w, w^2]*G[-w^(-1), 0, -w] + 
   13*G[0, -w]*G[-w^(-1), 0, w^2] - 2*G[0, w]*G[-w^(-1), 0, w^2] + 
   33*G[0, w^2]*G[-w^(-1), 0, w^2] + 9*G[1, r7]*G[-w^(-1), 0, w^2] - 
   26*G[1, -w]*G[-w^(-1), 0, w^2] - 50*G[1, w^2]*G[-w^(-1), 0, w^2] - 
   24*G[r61, w^2]*G[-w^(-1), 0, w^2] - 24*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
   5*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 11*G[-w^(-1), w^2]*
    G[-w^(-1), 0, w^2] + 15*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
   20*G[0, -w]*G[-w^(-1), 1, -w] - 8*G[0, w^2]*G[-w^(-1), 1, -w] - 
   56*G[1, -w]*G[-w^(-1), 1, -w] - 16*G[1, w^2]*G[-w^(-1), 1, -w] + 
   8*G[r51, -w]*G[-w^(-1), 1, -w] - 8*G[r51, w^2]*G[-w^(-1), 1, -w] + 
   8*G[r52, -w]*G[-w^(-1), 1, -w] - 8*G[r52, w^2]*G[-w^(-1), 1, -w] + 
   2*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 22*G[-w^(-1), w^2]*
    G[-w^(-1), 1, -w] + 22*G[-w, w^2]*G[-w^(-1), 1, -w] + 
   (4*I)*Pi*G[-w^(-1), 1, w^2] - 12*G[0, -w]*G[-w^(-1), 1, w^2] - 
   4*G[0, w]*G[-w^(-1), 1, w^2] - 68*G[0, w^2]*G[-w^(-1), 1, w^2] - 
   24*G[1, r7]*G[-w^(-1), 1, w^2] + 24*G[1, -w]*G[-w^(-1), 1, w^2] + 
   8*G[1, w]*G[-w^(-1), 1, w^2] + 104*G[1, w^2]*G[-w^(-1), 1, w^2] + 
   48*G[r61, w^2]*G[-w^(-1), 1, w^2] + 48*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
   10*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 22*G[-w^(-1), w^2]*
    G[-w^(-1), 1, w^2] - 30*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
   8*G[0, w^2]*G[-w^(-1), r61, w^2] - 8*G[1, r7]*G[-w^(-1), r61, w^2] + 
   16*G[1, w^2]*G[-w^(-1), r61, w^2] - 8*G[0, w^2]*G[-w^(-1), r62, w^2] - 
   8*G[1, r7]*G[-w^(-1), r62, w^2] + 16*G[1, w^2]*G[-w^(-1), r62, w^2] - 
   I*Pi*G[-w^(-1), w^(-2), w^2] - (9*G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 + 
   G[0, w]*G[-w^(-1), w^(-2), w^2] + (9*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/
    2 + (11*G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + 
   9*G[1, -w]*G[-w^(-1), w^(-2), w^2] - 2*G[1, w]*G[-w^(-1), w^(-2), w^2] - 
   9*G[1, w^2]*G[-w^(-1), w^(-2), w^2] - I*Pi*G[-w^(-1), -w^(-1), w^2] - 
   (9*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 + 
   G[0, w]*G[-w^(-1), -w^(-1), w^2] + (9*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/
    2 + (11*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 + 
   9*G[1, -w]*G[-w^(-1), -w^(-1), w^2] - 2*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
   9*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] - I*Pi*G[-w^(-1), -w, w^2] - 
   (G[0, -w]*G[-w^(-1), -w, w^2])/2 + G[0, w]*G[-w^(-1), -w, w^2] + 
   (9*G[0, w^2]*G[-w^(-1), -w, w^2])/2 + (11*G[1, r7]*G[-w^(-1), -w, w^2])/
    2 + G[1, -w]*G[-w^(-1), -w, w^2] - 2*G[1, w]*G[-w^(-1), -w, w^2] - 
   9*G[1, w^2]*G[-w^(-1), -w, w^2] + (2*I)*Pi*G[-w^(-1), w^2, w^2] + 
   3*G[0, -w]*G[-w^(-1), w^2, w^2] - 2*G[0, w]*G[-w^(-1), w^2, w^2] - 
   3*G[0, w^2]*G[-w^(-1), w^2, w^2] - 5*G[1, r7]*G[-w^(-1), w^2, w^2] - 
   6*G[1, -w]*G[-w^(-1), w^2, w^2] + 4*G[1, w]*G[-w^(-1), w^2, w^2] + 
   6*G[1, w^2]*G[-w^(-1), w^2, w^2] + 13*G[0, -w]*G[-w, 0, w^2] + 
   2*G[0, w]*G[-w, 0, w^2] + 33*G[0, w^2]*G[-w, 0, w^2] + 
   9*G[1, r7]*G[-w, 0, w^2] - 26*G[1, -w]*G[-w, 0, w^2] - 
   50*G[1, w^2]*G[-w, 0, w^2] - 24*G[r61, w^2]*G[-w, 0, w^2] - 
   24*G[r62, w^2]*G[-w, 0, w^2] + G[w^(-2), w^2]*G[-w, 0, w^2] + 
   15*G[-w^(-1), w^2]*G[-w, 0, w^2] + 11*G[-w, w^2]*G[-w, 0, w^2] + 
   (4*I)*Pi*G[-w, 1, w^2] - 12*G[0, -w]*G[-w, 1, w^2] - 
   4*G[0, w]*G[-w, 1, w^2] - 68*G[0, w^2]*G[-w, 1, w^2] - 
   24*G[1, r7]*G[-w, 1, w^2] + 24*G[1, -w]*G[-w, 1, w^2] + 
   8*G[1, w]*G[-w, 1, w^2] + 104*G[1, w^2]*G[-w, 1, w^2] + 
   48*G[r61, w^2]*G[-w, 1, w^2] + 48*G[r62, w^2]*G[-w, 1, w^2] - 
   2*G[w^(-2), w^2]*G[-w, 1, w^2] - 30*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
   22*G[-w, w^2]*G[-w, 1, w^2] - 8*G[0, w^2]*G[-w, r61, w^2] - 
   8*G[1, r7]*G[-w, r61, w^2] + 16*G[1, w^2]*G[-w, r61, w^2] - 
   8*G[0, w^2]*G[-w, r62, w^2] - 8*G[1, r7]*G[-w, r62, w^2] + 
   16*G[1, w^2]*G[-w, r62, w^2] - I*Pi*G[-w, w^(-2), w^2] - 
   (9*G[0, -w]*G[-w, w^(-2), w^2])/2 + G[0, w]*G[-w, w^(-2), w^2] + 
   (9*G[0, w^2]*G[-w, w^(-2), w^2])/2 + (11*G[1, r7]*G[-w, w^(-2), w^2])/2 + 
   9*G[1, -w]*G[-w, w^(-2), w^2] - 2*G[1, w]*G[-w, w^(-2), w^2] - 
   9*G[1, w^2]*G[-w, w^(-2), w^2] - I*Pi*G[-w, -w^(-1), w^2] - 
   (G[0, -w]*G[-w, -w^(-1), w^2])/2 + G[0, w]*G[-w, -w^(-1), w^2] + 
   (9*G[0, w^2]*G[-w, -w^(-1), w^2])/2 + (11*G[1, r7]*G[-w, -w^(-1), w^2])/
    2 + G[1, -w]*G[-w, -w^(-1), w^2] - 2*G[1, w]*G[-w, -w^(-1), w^2] - 
   9*G[1, w^2]*G[-w, -w^(-1), w^2] - I*Pi*G[-w, -w, w^2] - 
   (9*G[0, -w]*G[-w, -w, w^2])/2 + G[0, w]*G[-w, -w, w^2] + 
   (9*G[0, w^2]*G[-w, -w, w^2])/2 + (11*G[1, r7]*G[-w, -w, w^2])/2 + 
   9*G[1, -w]*G[-w, -w, w^2] - 2*G[1, w]*G[-w, -w, w^2] - 
   9*G[1, w^2]*G[-w, -w, w^2] + (2*I)*Pi*G[-w, w^2, w^2] - 
   G[0, -w]*G[-w, w^2, w^2] - 2*G[0, w]*G[-w, w^2, w^2] - 
   3*G[0, w^2]*G[-w, w^2, w^2] - 5*G[1, r7]*G[-w, w^2, w^2] + 
   2*G[1, -w]*G[-w, w^2, w^2] + 4*G[1, w]*G[-w, w^2, w^2] + 
   6*G[1, w^2]*G[-w, w^2, w^2] - 4*G[-1, 0, 1, r7] + 6*G[0, 0, 0, -w] + 
   (14*G[0, 0, 0, w])/3 - (76*G[0, 0, 0, w^2])/3 - 12*G[0, 0, 1, -w] - 
   (16*G[0, 0, 1, w])/3 + (104*G[0, 0, 1, w^2])/3 + 8*G[0, 0, r61, w^2] + 
   8*G[0, 0, r62, w^2] - 8*G[0, 0, -w, -w] + (122*G[0, 0, w^2, w^2])/3 - 
   16*G[0, 1, 0, -w] + (32*G[0, 1, 0, w])/3 + (224*G[0, 1, 0, w^2])/3 + 
   16*G[0, 1, 1, r7] + 32*G[0, 1, 1, -w] - (64*G[0, 1, 1, w])/3 - 
   (256*G[0, 1, 1, w^2])/3 - 32*G[0, 1, r61, w^2] - 32*G[0, 1, r62, w^2] + 
   16*G[0, 1, -w, -w] - (100*G[0, 1, w^2, w^2])/3 - 8*G[0, r1, 0, w] + 
   16*G[0, r1, 1, w] - 8*G[0, r2, 0, w] + 16*G[0, r2, 1, w] + 
   32*G[0, r61, 0, w^2] - 32*G[0, r61, 1, w^2] - 16*G[0, r61, r61, w^2] - 
   16*G[0, r61, r62, w^2] - 24*G[0, r61, w^2, w^2] + 32*G[0, r62, 0, w^2] - 
   32*G[0, r62, 1, w^2] - 16*G[0, r62, r61, w^2] - 16*G[0, r62, r62, w^2] - 
   24*G[0, r62, w^2, w^2] - 24*G[0, w^(-2), 0, w^2] + 
   24*G[0, w^(-2), r61, w^2] + 24*G[0, w^(-2), r62, w^2] + 
   2*G[0, -w^(-1), 0, -w] - 20*G[0, -w^(-1), 0, w^2] - 
   4*G[0, -w^(-1), 1, -w] + 40*G[0, -w^(-1), 1, w^2] - 6*G[0, -w, 0, -w] - 
   20*G[0, -w, 0, w^2] + 12*G[0, -w, 1, -w] + 40*G[0, -w, 1, w^2] + 
   (50*G[0, w^2, 0, w^2])/3 - (100*G[0, w^2, 1, w^2])/3 - 
   (64*G[0, w^2, w^2, w^2])/3 + 12*G[-I, 0, 0, r1] - 12*G[-I, 0, 0, w] - 
   8*G[-I, 0, 1, r1] + 8*G[-I, 0, 1, w] - 4*G[-I, r1, 0, r1] + 
   4*G[-I, r1, 0, w] + 8*G[-I, r1, 1, r1] - 8*G[-I, r1, 1, w] - 
   4*G[-I, r2, 0, r1] + 4*G[-I, r2, 0, w] + 8*G[-I, r2, 1, r1] - 
   8*G[-I, r2, 1, w] + 12*G[I, 0, 0, r1] - 12*G[I, 0, 0, w] - 
   8*G[I, 0, 1, r1] + 8*G[I, 0, 1, w] - 4*G[I, r1, 0, r1] + 
   4*G[I, r1, 0, w] + 8*G[I, r1, 1, r1] - 8*G[I, r1, 1, w] - 
   4*G[I, r2, 0, r1] + 4*G[I, r2, 0, w] + 8*G[I, r2, 1, r1] - 
   8*G[I, r2, 1, w] - 20*G[1, 0, 0, -w] + (8*G[1, 0, 0, w])/3 + 
   (248*G[1, 0, 0, w^2])/3 + 6*G[1, 0, 1, r7] + 40*G[1, 0, 1, -w] - 
   (16*G[1, 0, 1, w])/3 - (304*G[1, 0, 1, w^2])/3 - 32*G[1, 0, r61, w^2] - 
   32*G[1, 0, r62, w^2] + 16*G[1, 0, -w, -w] - (112*G[1, 0, w^2, w^2])/3 + 
   64*G[1, 1, 0, -w] - (64*G[1, 1, 0, w])/3 - (448*G[1, 1, 0, w^2])/3 - 
   (64*G[1, 1, 1, r7])/3 - 128*G[1, 1, 1, -w] + (128*G[1, 1, 1, w])/3 + 
   128*G[1, 1, 1, w^2] + (256*G[1, 1, r61, w^2])/3 + 
   (256*G[1, 1, r62, w^2])/3 - 32*G[1, 1, -w, -w] + 8*G[1, r1, 0, w] - 
   16*G[1, r1, 1, w] + 8*G[1, r2, 0, w] - 16*G[1, r2, 1, w] - 
   (256*G[1, r61, 0, w^2])/3 + (256*G[1, r61, 1, w^2])/3 + 
   (128*G[1, r61, r61, w^2])/3 + (128*G[1, r61, r62, w^2])/3 + 
   (112*G[1, r61, w^2, w^2])/3 - (256*G[1, r62, 0, w^2])/3 + 
   (256*G[1, r62, 1, w^2])/3 + (128*G[1, r62, r61, w^2])/3 + 
   (128*G[1, r62, r62, w^2])/3 + (112*G[1, r62, w^2, w^2])/3 + 
   (160*G[1, w^(-2), 0, w^2])/3 - (160*G[1, w^(-2), r61, w^2])/3 - 
   (160*G[1, w^(-2), r62, w^2])/3 - 12*G[1, -w^(-1), 0, -w] + 
   24*G[1, -w^(-1), 0, w^2] + 24*G[1, -w^(-1), 1, -w] - 
   48*G[1, -w^(-1), 1, w^2] + 4*G[1, -w, 0, -w] + 24*G[1, -w, 0, w^2] - 
   8*G[1, -w, 1, -w] - 48*G[1, -w, 1, w^2] + 16*G[1, w^2, 0, w^2] - 
   16*G[1, w^2, r61, w^2] - 16*G[1, w^2, r62, w^2] + 6*G[r1, 0, 0, w] + 
   6*G[r2, 0, 0, w] - 4*G[r51, 0, 0, -w] + 4*G[r51, 0, 0, w^2] + 
   8*G[r51, 0, 1, -w] - 8*G[r51, 0, 1, w^2] + 4*G[r51, -w^(-1), 0, -w] - 
   4*G[r51, -w^(-1), 0, w^2] - 8*G[r51, -w^(-1), 1, -w] + 
   8*G[r51, -w^(-1), 1, w^2] + 4*G[r51, -w, 0, -w] - 4*G[r51, -w, 0, w^2] - 
   8*G[r51, -w, 1, -w] + 8*G[r51, -w, 1, w^2] - 4*G[r52, 0, 0, -w] + 
   4*G[r52, 0, 0, w^2] + 8*G[r52, 0, 1, -w] - 8*G[r52, 0, 1, w^2] + 
   4*G[r52, -w^(-1), 0, -w] - 4*G[r52, -w^(-1), 0, w^2] - 
   8*G[r52, -w^(-1), 1, -w] + 8*G[r52, -w^(-1), 1, w^2] + 
   4*G[r52, -w, 0, -w] - 4*G[r52, -w, 0, w^2] - 8*G[r52, -w, 1, -w] + 
   8*G[r52, -w, 1, w^2] + (152*G[r61, 0, 0, w^2])/3 - 
   (160*G[r61, 0, 1, w^2])/3 - 24*G[r61, 0, r61, w^2] - 
   24*G[r61, 0, r62, w^2] - (136*G[r61, 0, w^2, w^2])/3 - 
   (256*G[r61, 1, 0, w^2])/3 + (256*G[r61, 1, 1, w^2])/3 + 
   (128*G[r61, 1, r61, w^2])/3 + (128*G[r61, 1, r62, w^2])/3 + 
   (112*G[r61, 1, w^2, w^2])/3 - (128*G[r61, r61, 0, w^2])/3 + 
   (128*G[r61, r61, 1, w^2])/3 + (64*G[r61, r61, r61, w^2])/3 + 
   (64*G[r61, r61, r62, w^2])/3 + (80*G[r61, r61, w^2, w^2])/3 - 
   (128*G[r61, r62, 0, w^2])/3 + (128*G[r61, r62, 1, w^2])/3 + 
   (64*G[r61, r62, r61, w^2])/3 + (64*G[r61, r62, r62, w^2])/3 + 
   (80*G[r61, r62, w^2, w^2])/3 + (56*G[r61, w^(-2), 0, w^2])/3 - 
   (56*G[r61, w^(-2), r61, w^2])/3 - (56*G[r61, w^(-2), r62, w^2])/3 + 
   16*G[r61, -w^(-1), 0, w^2] - 32*G[r61, -w^(-1), 1, w^2] + 
   16*G[r61, -w, 0, w^2] - 32*G[r61, -w, 1, w^2] - 
   (80*G[r61, w^2, 0, w^2])/3 + (112*G[r61, w^2, 1, w^2])/3 + 
   8*G[r61, w^2, r61, w^2] + 8*G[r61, w^2, r62, w^2] + 
   (64*G[r61, w^2, w^2, w^2])/3 + (152*G[r62, 0, 0, w^2])/3 - 
   (160*G[r62, 0, 1, w^2])/3 - 24*G[r62, 0, r61, w^2] - 
   24*G[r62, 0, r62, w^2] - (136*G[r62, 0, w^2, w^2])/3 - 
   (256*G[r62, 1, 0, w^2])/3 + (256*G[r62, 1, 1, w^2])/3 + 
   (128*G[r62, 1, r61, w^2])/3 + (128*G[r62, 1, r62, w^2])/3 + 
   (112*G[r62, 1, w^2, w^2])/3 - (128*G[r62, r61, 0, w^2])/3 + 
   (128*G[r62, r61, 1, w^2])/3 + (64*G[r62, r61, r61, w^2])/3 + 
   (64*G[r62, r61, r62, w^2])/3 + (80*G[r62, r61, w^2, w^2])/3 - 
   (128*G[r62, r62, 0, w^2])/3 + (128*G[r62, r62, 1, w^2])/3 + 
   (64*G[r62, r62, r61, w^2])/3 + (64*G[r62, r62, r62, w^2])/3 + 
   (80*G[r62, r62, w^2, w^2])/3 + (56*G[r62, w^(-2), 0, w^2])/3 - 
   (56*G[r62, w^(-2), r61, w^2])/3 - (56*G[r62, w^(-2), r62, w^2])/3 + 
   16*G[r62, -w^(-1), 0, w^2] - 32*G[r62, -w^(-1), 1, w^2] + 
   16*G[r62, -w, 0, w^2] - 32*G[r62, -w, 1, w^2] - 
   (80*G[r62, w^2, 0, w^2])/3 + (112*G[r62, w^2, 1, w^2])/3 + 
   8*G[r62, w^2, r61, w^2] + 8*G[r62, w^2, r62, w^2] + 
   (64*G[r62, w^2, w^2, w^2])/3 - (122*G[w^(-2), 0, 0, w^2])/3 + 
   (100*G[w^(-2), 0, 1, w^2])/3 + 24*G[w^(-2), 0, r61, w^2] + 
   24*G[w^(-2), 0, r62, w^2] + (64*G[w^(-2), 0, w^2, w^2])/3 + 
   (112*G[w^(-2), 1, 0, w^2])/3 - (112*G[w^(-2), 1, r61, w^2])/3 - 
   (112*G[w^(-2), 1, r62, w^2])/3 + (136*G[w^(-2), r61, 0, w^2])/3 - 
   (112*G[w^(-2), r61, 1, w^2])/3 - (80*G[w^(-2), r61, r61, w^2])/3 - 
   (80*G[w^(-2), r61, r62, w^2])/3 - (64*G[w^(-2), r61, w^2, w^2])/3 + 
   (136*G[w^(-2), r62, 0, w^2])/3 - (112*G[w^(-2), r62, 1, w^2])/3 - 
   (80*G[w^(-2), r62, r61, w^2])/3 - (80*G[w^(-2), r62, r62, w^2])/3 - 
   (64*G[w^(-2), r62, w^2, w^2])/3 - (64*G[w^(-2), w^(-2), 0, w^2])/3 + 
   (64*G[w^(-2), w^(-2), r61, w^2])/3 + (64*G[w^(-2), w^(-2), r62, w^2])/3 - 
   4*G[w^(-2), -w^(-1), 0, w^2] + 8*G[w^(-2), -w^(-1), 1, w^2] + 
   8*G[-w^(-1), 0, 0, -w] - 30*G[-w^(-1), 0, 0, w^2] - 
   16*G[-w^(-1), 0, 1, -w] + 44*G[-w^(-1), 0, 1, w^2] + 
   8*G[-w^(-1), 0, r61, w^2] + 8*G[-w^(-1), 0, r62, w^2] - 
   16*G[-w^(-1), 1, 0, -w] + 48*G[-w^(-1), 1, 0, w^2] + 
   32*G[-w^(-1), 1, 1, -w] - 64*G[-w^(-1), 1, 1, w^2] - 
   16*G[-w^(-1), 1, r61, w^2] - 16*G[-w^(-1), 1, r62, w^2] + 
   8*G[-w^(-1), r61, 0, w^2] - 16*G[-w^(-1), r61, 1, w^2] + 
   8*G[-w^(-1), r62, 0, w^2] - 16*G[-w^(-1), r62, 1, w^2] - 
   4*G[-w^(-1), -w, 0, w^2] + 8*G[-w^(-1), -w, 1, w^2] - 
   30*G[-w, 0, 0, w^2] + 44*G[-w, 0, 1, w^2] + 8*G[-w, 0, r61, w^2] + 
   8*G[-w, 0, r62, w^2] + 4*G[-w, 0, w^2, w^2] + 48*G[-w, 1, 0, w^2] - 
   64*G[-w, 1, 1, w^2] - 16*G[-w, 1, r61, w^2] - 16*G[-w, 1, r62, w^2] - 
   8*G[-w, 1, w^2, w^2] + 8*G[-w, r61, 0, w^2] - 16*G[-w, r61, 1, w^2] + 
   8*G[-w, r62, 0, w^2] - 16*G[-w, r62, 1, w^2] - 4*G[-w, -w^(-1), 0, w^2] + 
   8*G[-w, -w^(-1), 1, w^2] + 4*G[-w, w^2, 0, w^2] - 8*G[-w, w^2, 1, w^2] + 
   (4*Pi*GI[0, r2])/3 - 2*Zeta[3]) - 6*G[0, w]*Zeta[3] - 
 (10*G[0, w^2]*Zeta[3])/3 + 2*G[1, w^2]*Zeta[3] + 6*G[r1, w]*Zeta[3] + 
 6*G[r2, w]*Zeta[3] + (10*G[r61, w^2]*Zeta[3])/3 + 
 (10*G[r62, w^2]*Zeta[3])/3 + 10*G[w^(-2), w^2]*Zeta[3] - 
 17*G[-w^(-1), w^2]*Zeta[3] - 5*G[-w, w^2]*Zeta[3] + 
 G[0, z3]*((Pi^2*G[0, -w])/6 - 2*G[0, -w]^3 - (Pi^2*G[0, w])/6 - 
   (17*Pi^2*G[0, w^2])/18 - 2*G[0, -w]^2*G[0, w^2] + (85*G[0, w^2]^3)/6 + 
   (2*Pi^2*G[1, r7])/9 + (32*G[0, w^2]^2*G[1, r7])/3 + 
   4*G[0, -w]^2*G[1, -w] + 4*G[0, -w]*G[0, w^2]*G[1, -w] + 
   (2*Pi^2*G[1, w^2])/9 - 4*G[0, -w]^2*G[1, w^2] - 96*G[0, w^2]^2*G[1, w^2] - 
   (128*G[0, w^2]*G[1, r7]*G[1, w^2])/3 + 8*G[0, -w]*G[1, -w]*G[1, w^2] + 
   160*G[0, w^2]*G[1, w^2]^2 + (128*G[1, r7]*G[1, w^2]^2)/3 - 
   (256*G[1, w^2]^3)/3 - (Pi^2*G[r51, -w])/6 + 2*G[0, -w]^2*G[r51, -w] - 
   4*G[0, -w]*G[1, -w]*G[r51, -w] - (Pi^2*G[r52, -w])/6 + 
   2*G[0, -w]^2*G[r52, -w] - 4*G[0, -w]*G[1, -w]*G[r52, -w] + 
   (5*Pi^2*G[r61, w^2])/6 - 2*G[0, -w]^2*G[r61, w^2] - 
   (69*G[0, w^2]^2*G[r61, w^2])/2 - 18*G[0, w^2]*G[1, r7]*G[r61, w^2] + 
   4*G[0, -w]*G[1, -w]*G[r61, w^2] + 132*G[0, w^2]*G[1, w^2]*G[r61, w^2] + 
   32*G[1, r7]*G[1, w^2]*G[r61, w^2] - 96*G[1, w^2]^2*G[r61, w^2] + 
   29*G[0, w^2]*G[r61, w^2]^2 + 8*G[1, r7]*G[r61, w^2]^2 - 
   48*G[1, w^2]*G[r61, w^2]^2 - 8*G[r61, w^2]^3 + (5*Pi^2*G[r62, w^2])/6 - 
   2*G[0, -w]^2*G[r62, w^2] - (69*G[0, w^2]^2*G[r62, w^2])/2 - 
   18*G[0, w^2]*G[1, r7]*G[r62, w^2] + 4*G[0, -w]*G[1, -w]*G[r62, w^2] + 
   132*G[0, w^2]*G[1, w^2]*G[r62, w^2] + 32*G[1, r7]*G[1, w^2]*G[r62, w^2] - 
   96*G[1, w^2]^2*G[r62, w^2] + 58*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
   16*G[1, r7]*G[r61, w^2]*G[r62, w^2] - 96*G[1, w^2]*G[r61, w^2]*
    G[r62, w^2] - 24*G[r61, w^2]^2*G[r62, w^2] + 29*G[0, w^2]*G[r62, w^2]^2 + 
   8*G[1, r7]*G[r62, w^2]^2 - 48*G[1, w^2]*G[r62, w^2]^2 - 
   24*G[r61, w^2]*G[r62, w^2]^2 - 8*G[r62, w^2]^3 - 
   G[0, -w]^2*G[w^(-2), w^2] - 4*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + 
   31*G[0, w^2]^2*G[w^(-2), w^2] + 11*G[0, w^2]*G[1, r7]*G[w^(-2), w^2] + 
   10*G[0, -w]*G[1, -w]*G[w^(-2), w^2] + 8*G[0, w^2]*G[1, -w]*
    G[w^(-2), w^2] - 16*G[1, -w]^2*G[w^(-2), w^2] + 
   8*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - 66*G[0, w^2]*G[1, w^2]*
    G[w^(-2), w^2] - 16*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] - 
   16*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 32*G[1, w^2]^2*G[w^(-2), w^2] + 
   3*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 48*G[0, w^2]*G[r61, w^2]*
    G[w^(-2), w^2] - 9*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2] - 
   6*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 46*G[1, w^2]*G[r61, w^2]*
    G[w^(-2), w^2] + 19*G[r61, w^2]^2*G[w^(-2), w^2] + 
   3*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 48*G[0, w^2]*G[r62, w^2]*
    G[w^(-2), w^2] - 9*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2] - 
   6*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 46*G[1, w^2]*G[r62, w^2]*
    G[w^(-2), w^2] + 38*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   19*G[r62, w^2]^2*G[w^(-2), w^2] - (3*G[0, -w]*G[w^(-2), w^2]^2)/2 + 
   8*G[0, w^2]*G[w^(-2), w^2]^2 + (3*G[1, r7]*G[w^(-2), w^2]^2)/2 + 
   3*G[1, -w]*G[w^(-2), w^2]^2 - 3*G[1, w^2]*G[w^(-2), w^2]^2 - 
   (13*G[r61, w^2]*G[w^(-2), w^2]^2)/2 - (13*G[r62, w^2]*G[w^(-2), w^2]^2)/
    2 + 2*G[0, -w]^2*G[-w^(-1), -w] + 2*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 
   4*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 4*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] + 
   4*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] - 8*G[1, -w]*G[1, w^2]*
    G[-w^(-1), -w] - 2*G[0, -w]*G[r51, -w]*G[-w^(-1), -w] + 
   4*G[1, -w]*G[r51, -w]*G[-w^(-1), -w] - 2*G[0, -w]*G[r52, -w]*
    G[-w^(-1), -w] + 4*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] + 
   2*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w] - 4*G[1, -w]*G[r61, w^2]*
    G[-w^(-1), -w] + 2*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w] - 
   4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] - 3*G[0, -w]*G[w^(-2), w^2]*
    G[-w^(-1), -w] + 6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
   7*G[0, -w]^2*G[-w^(-1), w^2] + 4*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 
   9*G[0, w^2]^2*G[-w^(-1), w^2] + 7*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] - 
   22*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] - 8*G[0, w^2]*G[1, -w]*
    G[-w^(-1), w^2] + 16*G[1, -w]^2*G[-w^(-1), w^2] - 
   8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 34*G[0, w^2]*G[1, w^2]*
    G[-w^(-1), w^2] - 16*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] + 
   16*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 32*G[1, w^2]^2*G[-w^(-1), w^2] - 
   3*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 7*G[0, w^2]*G[r61, w^2]*
    G[-w^(-1), w^2] - 5*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2] + 
   6*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 14*G[1, w^2]*G[r61, w^2]*
    G[-w^(-1), w^2] - 3*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 
   7*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 5*G[1, r7]*G[r62, w^2]*
    G[-w^(-1), w^2] + 6*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
   14*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 3*G[0, w^2]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + 3*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 3*G[0, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] + 6*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w^(-1), w^2]^2)/2 + (3*G[0, w^2]*G[-w^(-1), w^2]^2)/2 + 
   (3*G[1, r7]*G[-w^(-1), w^2]^2)/2 - 3*G[1, -w]*G[-w^(-1), w^2]^2 - 
   3*G[1, w^2]*G[-w^(-1), w^2]^2 + 7*G[0, -w]^2*G[-w, w^2] + 
   4*G[0, -w]*G[0, w^2]*G[-w, w^2] + 9*G[0, w^2]^2*G[-w, w^2] + 
   7*G[0, w^2]*G[1, r7]*G[-w, w^2] - 22*G[0, -w]*G[1, -w]*G[-w, w^2] - 
   8*G[0, w^2]*G[1, -w]*G[-w, w^2] + 16*G[1, -w]^2*G[-w, w^2] - 
   8*G[0, -w]*G[1, w^2]*G[-w, w^2] - 34*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 
   16*G[1, r7]*G[1, w^2]*G[-w, w^2] + 16*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
   32*G[1, w^2]^2*G[-w, w^2] - 3*G[0, -w]*G[r61, w^2]*G[-w, w^2] - 
   7*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 5*G[1, r7]*G[r61, w^2]*G[-w, w^2] + 
   6*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 14*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
   3*G[0, -w]*G[r62, w^2]*G[-w, w^2] - 7*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 
   5*G[1, r7]*G[r62, w^2]*G[-w, w^2] + 6*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 
   14*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 3*G[0, w^2]*G[w^(-2), w^2]*
    G[-w, w^2] + 3*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2] - 
   6*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 3*G[0, -w]*G[-w^(-1), -w]*
    G[-w, w^2] + 6*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
   3*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 3*G[0, w^2]*G[-w^(-1), w^2]*
    G[-w, w^2] + 3*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 
   6*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 6*G[1, w^2]*G[-w^(-1), w^2]*
    G[-w, w^2] + (3*G[0, -w]*G[-w, w^2]^2)/2 + (3*G[0, w^2]*G[-w, w^2]^2)/2 + 
   (3*G[1, r7]*G[-w, w^2]^2)/2 - 3*G[1, -w]*G[-w, w^2]^2 - 
   3*G[1, w^2]*G[-w, w^2]^2 + 4*G[0, -w]*G[0, 0, -w] + 
   2*G[0, w^2]*G[0, 0, -w] - 4*G[1, -w]*G[0, 0, -w] + 
   4*G[1, w^2]*G[0, 0, -w] - 2*G[r51, -w]*G[0, 0, -w] - 
   2*G[r52, -w]*G[0, 0, -w] + 2*G[r61, w^2]*G[0, 0, -w] + 
   2*G[r62, w^2]*G[0, 0, -w] + G[w^(-2), w^2]*G[0, 0, -w] - 
   7*G[-w^(-1), w^2]*G[0, 0, -w] - 7*G[-w, w^2]*G[0, 0, -w] + 
   2*G[0, -w]*G[0, 0, w^2] - (85*G[0, w^2]*G[0, 0, w^2])/3 - 
   (32*G[1, r7]*G[0, 0, w^2])/3 - 4*G[1, -w]*G[0, 0, w^2] + 
   (176*G[1, w^2]*G[0, 0, w^2])/3 + (41*G[r61, w^2]*G[0, 0, w^2])/2 + 
   (41*G[r62, w^2]*G[0, 0, w^2])/2 - (33*G[w^(-2), w^2]*G[0, 0, w^2])/2 - 
   5*G[-w^(-1), w^2]*G[0, 0, w^2] - 5*G[-w, w^2]*G[0, 0, w^2] - 
   8*G[0, w^2]*G[0, 1, r7] + 16*G[1, w^2]*G[0, 1, r7] + 
   6*G[r61, w^2]*G[0, 1, r7] + 6*G[r62, w^2]*G[0, 1, r7] - 
   3*G[w^(-2), w^2]*G[0, 1, r7] - 3*G[-w^(-1), w^2]*G[0, 1, r7] - 
   3*G[-w, w^2]*G[0, 1, r7] - 4*G[0, -w]*G[0, 1, -w] - 
   4*G[0, w^2]*G[0, 1, -w] - 8*G[1, w^2]*G[0, 1, -w] + 
   4*G[r51, -w]*G[0, 1, -w] + 4*G[r52, -w]*G[0, 1, -w] - 
   4*G[r61, w^2]*G[0, 1, -w] - 4*G[r62, w^2]*G[0, 1, -w] - 
   2*G[w^(-2), w^2]*G[0, 1, -w] + 14*G[-w^(-1), w^2]*G[0, 1, -w] + 
   14*G[-w, w^2]*G[0, 1, -w] + (176*G[0, w^2]*G[0, 1, w^2])/3 + 
   (64*G[1, r7]*G[0, 1, w^2])/3 - (256*G[1, w^2]*G[0, 1, w^2])/3 - 
   36*G[r61, w^2]*G[0, 1, w^2] - 36*G[r62, w^2]*G[0, 1, w^2] + 
   14*G[w^(-2), w^2]*G[0, 1, w^2] + 6*G[-w^(-1), w^2]*G[0, 1, w^2] + 
   6*G[-w, w^2]*G[0, 1, w^2] + (35*G[0, w^2]*G[0, r61, w^2])/2 + 
   8*G[1, r7]*G[0, r61, w^2] - 32*G[1, w^2]*G[0, r61, w^2] - 
   13*G[r61, w^2]*G[0, r61, w^2] - 13*G[r62, w^2]*G[0, r61, w^2] + 
   (19*G[w^(-2), w^2]*G[0, r61, w^2])/2 + 2*G[-w^(-1), w^2]*G[0, r61, w^2] + 
   2*G[-w, w^2]*G[0, r61, w^2] + (35*G[0, w^2]*G[0, r62, w^2])/2 + 
   8*G[1, r7]*G[0, r62, w^2] - 32*G[1, w^2]*G[0, r62, w^2] - 
   13*G[r61, w^2]*G[0, r62, w^2] - 13*G[r62, w^2]*G[0, r62, w^2] + 
   (19*G[w^(-2), w^2]*G[0, r62, w^2])/2 + 2*G[-w^(-1), w^2]*G[0, r62, w^2] + 
   2*G[-w, w^2]*G[0, r62, w^2] + 4*G[0, -w]*G[0, w^(-2), w^2] - 
   (29*G[0, w^2]*G[0, w^(-2), w^2])/2 - 4*G[1, r7]*G[0, w^(-2), w^2] - 
   8*G[1, -w]*G[0, w^(-2), w^2] + 8*G[1, w^2]*G[0, w^(-2), w^2] + 
   (21*G[r61, w^2]*G[0, w^(-2), w^2])/2 + (21*G[r62, w^2]*G[0, w^(-2), w^2])/
    2 - 2*G[0, -w]*G[0, -w^(-1), -w] + 4*G[1, -w]*G[0, -w^(-1), -w] - 
   6*G[0, -w]*G[0, -w^(-1), w^2] - 4*G[0, w^2]*G[0, -w^(-1), w^2] - 
   4*G[1, r7]*G[0, -w^(-1), w^2] + 12*G[1, -w]*G[0, -w^(-1), w^2] + 
   8*G[1, w^2]*G[0, -w^(-1), w^2] + 2*G[0, w^2]*G[0, -w, -w] + 
   4*G[1, -w]*G[0, -w, -w] + 4*G[1, w^2]*G[0, -w, -w] - 
   2*G[r51, -w]*G[0, -w, -w] - 2*G[r52, -w]*G[0, -w, -w] + 
   2*G[r61, w^2]*G[0, -w, -w] + 2*G[r62, w^2]*G[0, -w, -w] - 
   3*G[w^(-2), w^2]*G[0, -w, -w] - 3*G[-w^(-1), w^2]*G[0, -w, -w] - 
   3*G[-w, w^2]*G[0, -w, -w] - 6*G[0, -w]*G[0, -w, w^2] - 
   4*G[0, w^2]*G[0, -w, w^2] - 4*G[1, r7]*G[0, -w, w^2] + 
   12*G[1, -w]*G[0, -w, w^2] + 8*G[1, w^2]*G[0, -w, w^2] + 
   3*G[0, -w]*G[0, w^2, w^2] + (25*G[0, w^2]*G[0, w^2, w^2])/2 + 
   3*G[1, r7]*G[0, w^2, w^2] - 6*G[1, -w]*G[0, w^2, w^2] - 
   22*G[1, w^2]*G[0, w^2, w^2] - 8*G[r61, w^2]*G[0, w^2, w^2] - 
   8*G[r62, w^2]*G[0, w^2, w^2] + (13*G[w^(-2), w^2]*G[0, w^2, w^2])/2 - 
   8*G[w^(-2), w^2]*G[1, 0, -w] + 8*G[-w^(-1), w^2]*G[1, 0, -w] + 
   8*G[-w, w^2]*G[1, 0, -w] + 4*G[0, -w]*G[1, 0, w^2] + 
   (224*G[0, w^2]*G[1, 0, w^2])/3 + (64*G[1, r7]*G[1, 0, w^2])/3 - 
   8*G[1, -w]*G[1, 0, w^2] - (352*G[1, w^2]*G[1, 0, w^2])/3 - 
   48*G[r61, w^2]*G[1, 0, w^2] - 48*G[r62, w^2]*G[1, 0, w^2] + 
   20*G[w^(-2), w^2]*G[1, 0, w^2] + 12*G[-w^(-1), w^2]*G[1, 0, w^2] + 
   12*G[-w, w^2]*G[1, 0, w^2] + (32*G[0, w^2]*G[1, 1, r7])/3 - 
   (64*G[1, w^2]*G[1, 1, r7])/3 - 8*G[r61, w^2]*G[1, 1, r7] - 
   8*G[r62, w^2]*G[1, 1, r7] + 4*G[w^(-2), w^2]*G[1, 1, r7] + 
   4*G[-w^(-1), w^2]*G[1, 1, r7] + 4*G[-w, w^2]*G[1, 1, r7] + 
   16*G[w^(-2), w^2]*G[1, 1, -w] - 16*G[-w^(-1), w^2]*G[1, 1, -w] - 
   16*G[-w, w^2]*G[1, 1, -w] - (352*G[0, w^2]*G[1, 1, w^2])/3 - 
   (128*G[1, r7]*G[1, 1, w^2])/3 + (512*G[1, w^2]*G[1, 1, w^2])/3 + 
   64*G[r61, w^2]*G[1, 1, w^2] + 64*G[r62, w^2]*G[1, 1, w^2] - 
   16*G[w^(-2), w^2]*G[1, 1, w^2] - 16*G[-w^(-1), w^2]*G[1, 1, w^2] - 
   16*G[-w, w^2]*G[1, 1, w^2] - 48*G[0, w^2]*G[1, r61, w^2] - 
   16*G[1, r7]*G[1, r61, w^2] + 64*G[1, w^2]*G[1, r61, w^2] + 
   32*G[r61, w^2]*G[1, r61, w^2] + 32*G[r62, w^2]*G[1, r61, w^2] - 
   12*G[w^(-2), w^2]*G[1, r61, w^2] - 4*G[-w^(-1), w^2]*G[1, r61, w^2] - 
   4*G[-w, w^2]*G[1, r61, w^2] - 48*G[0, w^2]*G[1, r62, w^2] - 
   16*G[1, r7]*G[1, r62, w^2] + 64*G[1, w^2]*G[1, r62, w^2] + 
   32*G[r61, w^2]*G[1, r62, w^2] + 32*G[r62, w^2]*G[1, r62, w^2] - 
   12*G[w^(-2), w^2]*G[1, r62, w^2] - 4*G[-w^(-1), w^2]*G[1, r62, w^2] - 
   4*G[-w, w^2]*G[1, r62, w^2] - 8*G[0, -w]*G[1, w^(-2), w^2] + 
   24*G[0, w^2]*G[1, w^(-2), w^2] + 8*G[1, r7]*G[1, w^(-2), w^2] + 
   16*G[1, -w]*G[1, w^(-2), w^2] - 16*G[1, w^2]*G[1, w^(-2), w^2] - 
   16*G[r61, w^2]*G[1, w^(-2), w^2] - 16*G[r62, w^2]*G[1, w^(-2), w^2] + 
   4*G[0, -w]*G[1, -w^(-1), w^2] + 8*G[0, w^2]*G[1, -w^(-1), w^2] + 
   8*G[1, r7]*G[1, -w^(-1), w^2] - 8*G[1, -w]*G[1, -w^(-1), w^2] - 
   16*G[1, w^2]*G[1, -w^(-1), w^2] - 4*G[0, -w]*G[1, -w, -w] - 
   4*G[0, w^2]*G[1, -w, -w] - 8*G[1, w^2]*G[1, -w, -w] + 
   4*G[r51, -w]*G[1, -w, -w] + 4*G[r52, -w]*G[1, -w, -w] - 
   4*G[r61, w^2]*G[1, -w, -w] - 4*G[r62, w^2]*G[1, -w, -w] + 
   6*G[w^(-2), w^2]*G[1, -w, -w] + 6*G[-w^(-1), w^2]*G[1, -w, -w] + 
   6*G[-w, w^2]*G[1, -w, -w] + 4*G[0, -w]*G[1, -w, w^2] + 
   8*G[0, w^2]*G[1, -w, w^2] + 8*G[1, r7]*G[1, -w, w^2] - 
   8*G[1, -w]*G[1, -w, w^2] - 16*G[1, w^2]*G[1, -w, w^2] + 
   4*G[0, w^2]*G[1, w^2, w^2] - 4*G[r61, w^2]*G[1, w^2, w^2] - 
   4*G[r62, w^2]*G[1, w^2, w^2] - 2*G[0, -w]*G[r51, 0, -w] + 
   4*G[1, -w]*G[r51, 0, -w] + 2*G[0, -w]*G[r51, -w^(-1), -w] - 
   4*G[1, -w]*G[r51, -w^(-1), -w] + 2*G[0, -w]*G[r51, -w, -w] - 
   4*G[1, -w]*G[r51, -w, -w] - 2*G[0, -w]*G[r52, 0, -w] + 
   4*G[1, -w]*G[r52, 0, -w] + 2*G[0, -w]*G[r52, -w^(-1), -w] - 
   4*G[1, -w]*G[r52, -w^(-1), -w] + 2*G[0, -w]*G[r52, -w, -w] - 
   4*G[1, -w]*G[r52, -w, -w] + 2*G[0, -w]*G[r61, 0, w^2] + 
   31*G[0, w^2]*G[r61, 0, w^2] + 10*G[1, r7]*G[r61, 0, w^2] - 
   4*G[1, -w]*G[r61, 0, w^2] - 52*G[1, w^2]*G[r61, 0, w^2] - 
   23*G[r61, w^2]*G[r61, 0, w^2] - 23*G[r62, w^2]*G[r61, 0, w^2] + 
   16*G[w^(-2), w^2]*G[r61, 0, w^2] + 2*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
   2*G[-w, w^2]*G[r61, 0, w^2] - 48*G[0, w^2]*G[r61, 1, w^2] - 
   16*G[1, r7]*G[r61, 1, w^2] + 64*G[1, w^2]*G[r61, 1, w^2] + 
   32*G[r61, w^2]*G[r61, 1, w^2] + 32*G[r62, w^2]*G[r61, 1, w^2] - 
   12*G[w^(-2), w^2]*G[r61, 1, w^2] - 4*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
   4*G[-w, w^2]*G[r61, 1, w^2] - 22*G[0, w^2]*G[r61, r61, w^2] - 
   8*G[1, r7]*G[r61, r61, w^2] + 32*G[1, w^2]*G[r61, r61, w^2] + 
   16*G[r61, w^2]*G[r61, r61, w^2] + 16*G[r62, w^2]*G[r61, r61, w^2] - 
   10*G[w^(-2), w^2]*G[r61, r61, w^2] - 22*G[0, w^2]*G[r61, r62, w^2] - 
   8*G[1, r7]*G[r61, r62, w^2] + 32*G[1, w^2]*G[r61, r62, w^2] + 
   16*G[r61, w^2]*G[r61, r62, w^2] + 16*G[r62, w^2]*G[r61, r62, w^2] - 
   10*G[w^(-2), w^2]*G[r61, r62, w^2] - 3*G[0, -w]*G[r61, w^(-2), w^2] + 
   12*G[0, w^2]*G[r61, w^(-2), w^2] + 3*G[1, r7]*G[r61, w^(-2), w^2] + 
   6*G[1, -w]*G[r61, w^(-2), w^2] - 6*G[1, w^2]*G[r61, w^(-2), w^2] - 
   9*G[r61, w^2]*G[r61, w^(-2), w^2] - 9*G[r62, w^2]*G[r61, w^(-2), w^2] + 
   G[0, -w]*G[r61, -w^(-1), w^2] + 3*G[0, w^2]*G[r61, -w^(-1), w^2] + 
   3*G[1, r7]*G[r61, -w^(-1), w^2] - 2*G[1, -w]*G[r61, -w^(-1), w^2] - 
   6*G[1, w^2]*G[r61, -w^(-1), w^2] + G[0, -w]*G[r61, -w, w^2] + 
   3*G[0, w^2]*G[r61, -w, w^2] + 3*G[1, r7]*G[r61, -w, w^2] - 
   2*G[1, -w]*G[r61, -w, w^2] - 6*G[1, w^2]*G[r61, -w, w^2] - 
   3*G[0, -w]*G[r61, w^2, w^2] - (29*G[0, w^2]*G[r61, w^2, w^2])/2 - 
   3*G[1, r7]*G[r61, w^2, w^2] + 6*G[1, -w]*G[r61, w^2, w^2] + 
   22*G[1, w^2]*G[r61, w^2, w^2] + 10*G[r61, w^2]*G[r61, w^2, w^2] + 
   10*G[r62, w^2]*G[r61, w^2, w^2] - (13*G[w^(-2), w^2]*G[r61, w^2, w^2])/2 + 
   2*G[0, -w]*G[r62, 0, w^2] + 31*G[0, w^2]*G[r62, 0, w^2] + 
   10*G[1, r7]*G[r62, 0, w^2] - 4*G[1, -w]*G[r62, 0, w^2] - 
   52*G[1, w^2]*G[r62, 0, w^2] - 23*G[r61, w^2]*G[r62, 0, w^2] - 
   23*G[r62, w^2]*G[r62, 0, w^2] + 16*G[w^(-2), w^2]*G[r62, 0, w^2] + 
   2*G[-w^(-1), w^2]*G[r62, 0, w^2] + 2*G[-w, w^2]*G[r62, 0, w^2] - 
   48*G[0, w^2]*G[r62, 1, w^2] - 16*G[1, r7]*G[r62, 1, w^2] + 
   64*G[1, w^2]*G[r62, 1, w^2] + 32*G[r61, w^2]*G[r62, 1, w^2] + 
   32*G[r62, w^2]*G[r62, 1, w^2] - 12*G[w^(-2), w^2]*G[r62, 1, w^2] - 
   4*G[-w^(-1), w^2]*G[r62, 1, w^2] - 4*G[-w, w^2]*G[r62, 1, w^2] - 
   22*G[0, w^2]*G[r62, r61, w^2] - 8*G[1, r7]*G[r62, r61, w^2] + 
   32*G[1, w^2]*G[r62, r61, w^2] + 16*G[r61, w^2]*G[r62, r61, w^2] + 
   16*G[r62, w^2]*G[r62, r61, w^2] - 10*G[w^(-2), w^2]*G[r62, r61, w^2] - 
   22*G[0, w^2]*G[r62, r62, w^2] - 8*G[1, r7]*G[r62, r62, w^2] + 
   32*G[1, w^2]*G[r62, r62, w^2] + 16*G[r61, w^2]*G[r62, r62, w^2] + 
   16*G[r62, w^2]*G[r62, r62, w^2] - 10*G[w^(-2), w^2]*G[r62, r62, w^2] - 
   3*G[0, -w]*G[r62, w^(-2), w^2] + 12*G[0, w^2]*G[r62, w^(-2), w^2] + 
   3*G[1, r7]*G[r62, w^(-2), w^2] + 6*G[1, -w]*G[r62, w^(-2), w^2] - 
   6*G[1, w^2]*G[r62, w^(-2), w^2] - 9*G[r61, w^2]*G[r62, w^(-2), w^2] - 
   9*G[r62, w^2]*G[r62, w^(-2), w^2] + G[0, -w]*G[r62, -w^(-1), w^2] + 
   3*G[0, w^2]*G[r62, -w^(-1), w^2] + 3*G[1, r7]*G[r62, -w^(-1), w^2] - 
   2*G[1, -w]*G[r62, -w^(-1), w^2] - 6*G[1, w^2]*G[r62, -w^(-1), w^2] + 
   G[0, -w]*G[r62, -w, w^2] + 3*G[0, w^2]*G[r62, -w, w^2] + 
   3*G[1, r7]*G[r62, -w, w^2] - 2*G[1, -w]*G[r62, -w, w^2] - 
   6*G[1, w^2]*G[r62, -w, w^2] - 3*G[0, -w]*G[r62, w^2, w^2] - 
   (29*G[0, w^2]*G[r62, w^2, w^2])/2 - 3*G[1, r7]*G[r62, w^2, w^2] + 
   6*G[1, -w]*G[r62, w^2, w^2] + 22*G[1, w^2]*G[r62, w^2, w^2] + 
   10*G[r61, w^2]*G[r62, w^2, w^2] + 10*G[r62, w^2]*G[r62, w^2, w^2] - 
   (13*G[w^(-2), w^2]*G[r62, w^2, w^2])/2 + G[0, -w]*G[w^(-2), 0, w^2] - 
   27*G[0, w^2]*G[w^(-2), 0, w^2] - 7*G[1, r7]*G[w^(-2), 0, w^2] - 
   2*G[1, -w]*G[w^(-2), 0, w^2] + 30*G[1, w^2]*G[w^(-2), 0, w^2] + 
   (37*G[r61, w^2]*G[w^(-2), 0, w^2])/2 + (37*G[r62, w^2]*G[w^(-2), 0, w^2])/
    2 - (13*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/2 - 
   8*G[0, -w]*G[w^(-2), 1, w^2] + 20*G[0, w^2]*G[w^(-2), 1, w^2] + 
   8*G[1, r7]*G[w^(-2), 1, w^2] + 16*G[1, -w]*G[w^(-2), 1, w^2] - 
   16*G[1, w^2]*G[w^(-2), 1, w^2] - 12*G[r61, w^2]*G[w^(-2), 1, w^2] - 
   12*G[r62, w^2]*G[w^(-2), 1, w^2] + (53*G[0, w^2]*G[w^(-2), r61, w^2])/2 + 
   6*G[1, r7]*G[w^(-2), r61, w^2] - 28*G[1, w^2]*G[w^(-2), r61, w^2] - 
   19*G[r61, w^2]*G[w^(-2), r61, w^2] - 19*G[r62, w^2]*G[w^(-2), r61, w^2] + 
   (13*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 + 
   (53*G[0, w^2]*G[w^(-2), r62, w^2])/2 + 6*G[1, r7]*G[w^(-2), r62, w^2] - 
   28*G[1, w^2]*G[w^(-2), r62, w^2] - 19*G[r61, w^2]*G[w^(-2), r62, w^2] - 
   19*G[r62, w^2]*G[w^(-2), r62, w^2] + 
   (13*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 + 
   (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/2 - 
   8*G[0, w^2]*G[w^(-2), w^(-2), w^2] - (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/
    2 - 3*G[1, -w]*G[w^(-2), w^(-2), w^2] + 
   3*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
   (13*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   (3*G[0, -w]*G[w^(-2), -w^(-1), w^2])/2 - 
   (3*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
   (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 - 
   3*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 3*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + 
   (3*G[0, -w]*G[w^(-2), -w, w^2])/2 - (3*G[0, w^2]*G[w^(-2), -w, w^2])/2 - 
   (3*G[1, r7]*G[w^(-2), -w, w^2])/2 - 3*G[1, -w]*G[w^(-2), -w, w^2] + 
   3*G[1, w^2]*G[w^(-2), -w, w^2] - 2*G[0, -w]*G[-w^(-1), 0, -w] - 
   2*G[0, w^2]*G[-w^(-1), 0, -w] - 4*G[1, w^2]*G[-w^(-1), 0, -w] + 
   2*G[r51, -w]*G[-w^(-1), 0, -w] + 2*G[r52, -w]*G[-w^(-1), 0, -w] - 
   2*G[r61, w^2]*G[-w^(-1), 0, -w] - 2*G[r62, w^2]*G[-w^(-1), 0, -w] + 
   3*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
   3*G[-w, w^2]*G[-w^(-1), 0, -w] - 7*G[0, -w]*G[-w^(-1), 0, w^2] - 
   13*G[0, w^2]*G[-w^(-1), 0, w^2] - 3*G[1, r7]*G[-w^(-1), 0, w^2] + 
   14*G[1, -w]*G[-w^(-1), 0, w^2] + 22*G[1, w^2]*G[-w^(-1), 0, w^2] + 
   8*G[r61, w^2]*G[-w^(-1), 0, w^2] + 8*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
   3*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 3*G[-w^(-1), w^2]*
    G[-w^(-1), 0, w^2] - 3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
   4*G[0, -w]*G[-w^(-1), 1, -w] + 4*G[0, w^2]*G[-w^(-1), 1, -w] + 
   8*G[1, w^2]*G[-w^(-1), 1, -w] - 4*G[r51, -w]*G[-w^(-1), 1, -w] - 
   4*G[r52, -w]*G[-w^(-1), 1, -w] + 4*G[r61, w^2]*G[-w^(-1), 1, -w] + 
   4*G[r62, w^2]*G[-w^(-1), 1, -w] - 6*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
   6*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 6*G[-w, w^2]*G[-w^(-1), 1, -w] + 
   8*G[0, -w]*G[-w^(-1), 1, w^2] + 28*G[0, w^2]*G[-w^(-1), 1, w^2] + 
   8*G[1, r7]*G[-w^(-1), 1, w^2] - 16*G[1, -w]*G[-w^(-1), 1, w^2] - 
   48*G[1, w^2]*G[-w^(-1), 1, w^2] - 16*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
   16*G[r62, w^2]*G[-w^(-1), 1, w^2] + 6*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
   6*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
   2*G[0, w^2]*G[-w^(-1), r61, w^2] + 2*G[1, r7]*G[-w^(-1), r61, w^2] - 
   4*G[1, w^2]*G[-w^(-1), r61, w^2] + 2*G[0, w^2]*G[-w^(-1), r62, w^2] + 
   2*G[1, r7]*G[-w^(-1), r62, w^2] - 4*G[1, w^2]*G[-w^(-1), r62, w^2] + 
   (3*G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 - 
   (3*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
   (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 3*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
   (3*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
   (3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
   (3*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), -w^(-1), w^2] + 
   3*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + (3*G[0, -w]*G[-w^(-1), -w, w^2])/
    2 - (3*G[0, w^2]*G[-w^(-1), -w, w^2])/2 - 
   (3*G[1, r7]*G[-w^(-1), -w, w^2])/2 - 3*G[1, -w]*G[-w^(-1), -w, w^2] + 
   3*G[1, w^2]*G[-w^(-1), -w, w^2] - 7*G[0, -w]*G[-w, 0, w^2] - 
   13*G[0, w^2]*G[-w, 0, w^2] - 3*G[1, r7]*G[-w, 0, w^2] + 
   14*G[1, -w]*G[-w, 0, w^2] + 22*G[1, w^2]*G[-w, 0, w^2] + 
   8*G[r61, w^2]*G[-w, 0, w^2] + 8*G[r62, w^2]*G[-w, 0, w^2] - 
   3*G[w^(-2), w^2]*G[-w, 0, w^2] - 3*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
   3*G[-w, w^2]*G[-w, 0, w^2] + 8*G[0, -w]*G[-w, 1, w^2] + 
   28*G[0, w^2]*G[-w, 1, w^2] + 8*G[1, r7]*G[-w, 1, w^2] - 
   16*G[1, -w]*G[-w, 1, w^2] - 48*G[1, w^2]*G[-w, 1, w^2] - 
   16*G[r61, w^2]*G[-w, 1, w^2] - 16*G[r62, w^2]*G[-w, 1, w^2] + 
   6*G[w^(-2), w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
   6*G[-w, w^2]*G[-w, 1, w^2] + 2*G[0, w^2]*G[-w, r61, w^2] + 
   2*G[1, r7]*G[-w, r61, w^2] - 4*G[1, w^2]*G[-w, r61, w^2] + 
   2*G[0, w^2]*G[-w, r62, w^2] + 2*G[1, r7]*G[-w, r62, w^2] - 
   4*G[1, w^2]*G[-w, r62, w^2] + (3*G[0, -w]*G[-w, w^(-2), w^2])/2 - 
   (3*G[0, w^2]*G[-w, w^(-2), w^2])/2 - (3*G[1, r7]*G[-w, w^(-2), w^2])/2 - 
   3*G[1, -w]*G[-w, w^(-2), w^2] + 3*G[1, w^2]*G[-w, w^(-2), w^2] + 
   (3*G[0, -w]*G[-w, -w^(-1), w^2])/2 - (3*G[0, w^2]*G[-w, -w^(-1), w^2])/2 - 
   (3*G[1, r7]*G[-w, -w^(-1), w^2])/2 - 3*G[1, -w]*G[-w, -w^(-1), w^2] + 
   3*G[1, w^2]*G[-w, -w^(-1), w^2] + (3*G[0, -w]*G[-w, -w, w^2])/2 - 
   (3*G[0, w^2]*G[-w, -w, w^2])/2 - (3*G[1, r7]*G[-w, -w, w^2])/2 - 
   3*G[1, -w]*G[-w, -w, w^2] + 3*G[1, w^2]*G[-w, -w, w^2] - 
   6*G[0, -1, 0, w] - 2*G[0, 0, 0, -w] + 3*G[0, 0, 0, w] + 
   (73*G[0, 0, 0, w^2])/6 + 4*G[0, 0, 1, -w] - (52*G[0, 0, 1, w^2])/3 - 
   (7*G[0, 0, r61, w^2])/2 - (7*G[0, 0, r62, w^2])/2 - 
   (31*G[0, 0, w^2, w^2])/2 - 2*G[0, 1, 0, w] - (112*G[0, 1, 0, w^2])/3 - 
   8*G[0, 1, 1, r7] + (128*G[0, 1, 1, w^2])/3 + 16*G[0, 1, r61, w^2] + 
   16*G[0, 1, r62, w^2] + 12*G[0, 1, w^2, w^2] - 14*G[0, r61, 0, w^2] + 
   16*G[0, r61, 1, w^2] + 6*G[0, r61, r61, w^2] + 6*G[0, r61, r62, w^2] + 
   (19*G[0, r61, w^2, w^2])/2 - 14*G[0, r62, 0, w^2] + 16*G[0, r62, 1, w^2] + 
   6*G[0, r62, r61, w^2] + 6*G[0, r62, r62, w^2] + 
   (19*G[0, r62, w^2, w^2])/2 + (21*G[0, w^(-2), 0, w^2])/2 - 
   (21*G[0, w^(-2), r61, w^2])/2 - (21*G[0, w^(-2), r62, w^2])/2 + 
   2*G[0, -w^(-1), 0, -w] + 10*G[0, -w^(-1), 0, w^2] - 
   4*G[0, -w^(-1), 1, -w] - 20*G[0, -w^(-1), 1, w^2] + 2*G[0, -w, 0, -w] + 
   10*G[0, -w, 0, w^2] - 4*G[0, -w, 1, -w] - 20*G[0, -w, 1, w^2] - 
   5*G[0, w^2, 0, w^2] + 12*G[0, w^2, 1, w^2] - G[0, w^2, r61, w^2] - 
   G[0, w^2, r62, w^2] + (13*G[0, w^2, w^2, w^2])/2 + 2*G[1, 0, 0, w] - 
   (124*G[1, 0, 0, w^2])/3 - 4*G[1, 0, 1, r7] + (152*G[1, 0, 1, w^2])/3 + 
   16*G[1, 0, r61, w^2] + 16*G[1, 0, r62, w^2] + 12*G[1, 0, w^2, w^2] + 
   (224*G[1, 1, 0, w^2])/3 + (32*G[1, 1, 1, r7])/3 - 
   (256*G[1, 1, 1, w^2])/3 - 32*G[1, 1, r61, w^2] - 32*G[1, 1, r62, w^2] + 
   32*G[1, r61, 0, w^2] - 32*G[1, r61, 1, w^2] - 16*G[1, r61, r61, w^2] - 
   16*G[1, r61, r62, w^2] - 12*G[1, r61, w^2, w^2] + 32*G[1, r62, 0, w^2] - 
   32*G[1, r62, 1, w^2] - 16*G[1, r62, r61, w^2] - 16*G[1, r62, r62, w^2] - 
   12*G[1, r62, w^2, w^2] - 16*G[1, w^(-2), 0, w^2] + 
   16*G[1, w^(-2), r61, w^2] + 16*G[1, w^(-2), r62, w^2] - 
   12*G[1, -w^(-1), 0, w^2] + 24*G[1, -w^(-1), 1, w^2] - 
   12*G[1, -w, 0, w^2] + 24*G[1, -w, 1, w^2] - 4*G[1, w^2, 0, w^2] + 
   4*G[1, w^2, r61, w^2] + 4*G[1, w^2, r62, w^2] + 2*G[r51, 0, 0, -w] - 
   4*G[r51, 0, 1, -w] - 2*G[r51, -w^(-1), 0, -w] + 4*G[r51, -w^(-1), 1, -w] - 
   2*G[r51, -w, 0, -w] + 4*G[r51, -w, 1, -w] + 2*G[r52, 0, 0, -w] - 
   4*G[r52, 0, 1, -w] - 2*G[r52, -w^(-1), 0, -w] + 4*G[r52, -w^(-1), 1, -w] - 
   2*G[r52, -w, 0, -w] + 4*G[r52, -w, 1, -w] - 19*G[r61, 0, 0, w^2] + 
   24*G[r61, 0, 1, w^2] + 7*G[r61, 0, r61, w^2] + 7*G[r61, 0, r62, w^2] + 
   16*G[r61, 0, w^2, w^2] + 32*G[r61, 1, 0, w^2] - 32*G[r61, 1, 1, w^2] - 
   16*G[r61, 1, r61, w^2] - 16*G[r61, 1, r62, w^2] - 12*G[r61, 1, w^2, w^2] + 
   16*G[r61, r61, 0, w^2] - 16*G[r61, r61, 1, w^2] - 
   8*G[r61, r61, r61, w^2] - 8*G[r61, r61, r62, w^2] - 
   10*G[r61, r61, w^2, w^2] + 16*G[r61, r62, 0, w^2] - 
   16*G[r61, r62, 1, w^2] - 8*G[r61, r62, r61, w^2] - 
   8*G[r61, r62, r62, w^2] - 10*G[r61, r62, w^2, w^2] - 
   9*G[r61, w^(-2), 0, w^2] + 9*G[r61, w^(-2), r61, w^2] + 
   9*G[r61, w^(-2), r62, w^2] - 4*G[r61, -w^(-1), 0, w^2] + 
   8*G[r61, -w^(-1), 1, w^2] - 4*G[r61, -w, 0, w^2] + 8*G[r61, -w, 1, w^2] + 
   7*G[r61, w^2, 0, w^2] - 12*G[r61, w^2, 1, w^2] - G[r61, w^2, r61, w^2] - 
   G[r61, w^2, r62, w^2] - (13*G[r61, w^2, w^2, w^2])/2 - 
   19*G[r62, 0, 0, w^2] + 24*G[r62, 0, 1, w^2] + 7*G[r62, 0, r61, w^2] + 
   7*G[r62, 0, r62, w^2] + 16*G[r62, 0, w^2, w^2] + 32*G[r62, 1, 0, w^2] - 
   32*G[r62, 1, 1, w^2] - 16*G[r62, 1, r61, w^2] - 16*G[r62, 1, r62, w^2] - 
   12*G[r62, 1, w^2, w^2] + 16*G[r62, r61, 0, w^2] - 16*G[r62, r61, 1, w^2] - 
   8*G[r62, r61, r61, w^2] - 8*G[r62, r61, r62, w^2] - 
   10*G[r62, r61, w^2, w^2] + 16*G[r62, r62, 0, w^2] - 
   16*G[r62, r62, 1, w^2] - 8*G[r62, r62, r61, w^2] - 
   8*G[r62, r62, r62, w^2] - 10*G[r62, r62, w^2, w^2] - 
   9*G[r62, w^(-2), 0, w^2] + 9*G[r62, w^(-2), r61, w^2] + 
   9*G[r62, w^(-2), r62, w^2] - 4*G[r62, -w^(-1), 0, w^2] + 
   8*G[r62, -w^(-1), 1, w^2] - 4*G[r62, -w, 0, w^2] + 8*G[r62, -w, 1, w^2] + 
   7*G[r62, w^2, 0, w^2] - 12*G[r62, w^2, 1, w^2] - G[r62, w^2, r61, w^2] - 
   G[r62, w^2, r62, w^2] - (13*G[r62, w^2, w^2, w^2])/2 + 
   (31*G[w^(-2), 0, 0, w^2])/2 - 12*G[w^(-2), 0, 1, w^2] - 
   (19*G[w^(-2), 0, r61, w^2])/2 - (19*G[w^(-2), 0, r62, w^2])/2 - 
   (13*G[w^(-2), 0, w^2, w^2])/2 - 12*G[w^(-2), 1, 0, w^2] + 
   12*G[w^(-2), 1, r61, w^2] + 12*G[w^(-2), 1, r62, w^2] - 
   16*G[w^(-2), r61, 0, w^2] + 12*G[w^(-2), r61, 1, w^2] + 
   10*G[w^(-2), r61, r61, w^2] + 10*G[w^(-2), r61, r62, w^2] + 
   (13*G[w^(-2), r61, w^2, w^2])/2 - 16*G[w^(-2), r62, 0, w^2] + 
   12*G[w^(-2), r62, 1, w^2] + 10*G[w^(-2), r62, r61, w^2] + 
   10*G[w^(-2), r62, r62, w^2] + (13*G[w^(-2), r62, w^2, w^2])/2 + 
   (13*G[w^(-2), w^(-2), 0, w^2])/2 - (13*G[w^(-2), w^(-2), r61, w^2])/2 - 
   (13*G[w^(-2), w^(-2), r62, w^2])/2 + 12*G[-w^(-1), 0, 0, w^2] - 
   20*G[-w^(-1), 0, 1, w^2] - 2*G[-w^(-1), 0, r61, w^2] - 
   2*G[-w^(-1), 0, r62, w^2] - 20*G[-w^(-1), 1, 0, w^2] + 
   32*G[-w^(-1), 1, 1, w^2] + 4*G[-w^(-1), 1, r61, w^2] + 
   4*G[-w^(-1), 1, r62, w^2] - 2*G[-w^(-1), r61, 0, w^2] + 
   4*G[-w^(-1), r61, 1, w^2] - 2*G[-w^(-1), r62, 0, w^2] + 
   4*G[-w^(-1), r62, 1, w^2] + 12*G[-w, 0, 0, w^2] - 20*G[-w, 0, 1, w^2] - 
   2*G[-w, 0, r61, w^2] - 2*G[-w, 0, r62, w^2] - 20*G[-w, 1, 0, w^2] + 
   32*G[-w, 1, 1, w^2] + 4*G[-w, 1, r61, w^2] + 4*G[-w, 1, r62, w^2] - 
   2*G[-w, r61, 0, w^2] + 4*G[-w, r61, 1, w^2] - 2*G[-w, r62, 0, w^2] + 
   4*G[-w, r62, 1, w^2] + (10*Zeta[3])/3) + 
 G[-w, z3]*(((92*I)/81)*Pi^3 - (Pi^2*G[-1, r7])/6 - Pi^2*G[-1, w^2] - 
   (Pi^2*G[0, -w])/6 - G[0, -w]^3 - (22*Pi^2*G[0, w])/9 - 
   (6*I)*Pi*G[-1, w^2]*G[0, w] + (Pi^2*G[0, w^2])/2 - 
   6*G[-1, w^2]*G[0, w]*G[0, w^2] + 11*G[0, w^2]^3 + (Pi^2*G[-I, r1])/3 - 
   (Pi^2*G[-I, w])/3 + (Pi^2*G[I, r1])/3 - (Pi^2*G[I, w])/3 + 
   (7*Pi^2*G[1, r7])/18 + 3*G[0, w^2]^2*G[1, r7] + (Pi^2*G[1, -w])/3 + 
   20*G[0, -w]^2*G[1, -w] - 68*G[0, -w]*G[1, -w]^2 + 64*G[1, -w]^3 + 
   (14*Pi^2*G[1, w])/9 - (7*Pi^2*G[1, w^2])/3 - 10*G[0, -w]^2*G[1, w^2] - 
   ((20*I)/3)*Pi*G[0, w]*G[1, w^2] - 4*G[0, w]*G[0, w^2]*G[1, w^2] - 
   30*G[0, w^2]^2*G[1, w^2] - 16*G[0, w^2]*G[1, r7]*G[1, w^2] + 
   36*G[0, -w]*G[1, -w]*G[1, w^2] - 32*G[1, -w]^2*G[1, w^2] + 
   ((16*I)/3)*Pi*G[1, w]*G[1, w^2] - ((16*I)/3)*Pi*G[1, w^2]^2 + 
   (16*G[0, w]*G[1, w^2]^2)/3 + 64*G[0, w^2]*G[1, w^2]^2 + 
   (64*G[1, r7]*G[1, w^2]^2)/3 - (32*G[1, w]*G[1, w^2]^2)/3 - 
   32*G[1, w^2]^3 + (13*Pi^2*G[r1, w])/6 + (6*I)*Pi*G[-1, w^2]*G[r1, w] + 
   (4*I)*Pi*G[1, w^2]*G[r1, w] + (13*Pi^2*G[r2, w])/6 + 
   (6*I)*Pi*G[-1, w^2]*G[r2, w] + (4*I)*Pi*G[1, w^2]*G[r2, w] + 
   (Pi^2*G[r51, w^2])/6 - 2*G[0, -w]^2*G[r51, w^2] + 
   4*G[0, -w]*G[1, -w]*G[r51, w^2] + (Pi^2*G[r52, w^2])/6 - 
   2*G[0, -w]^2*G[r52, w^2] + 4*G[0, -w]*G[1, -w]*G[r52, w^2] - 
   (Pi^2*G[r61, w^2])/6 - G[0, -w]^2*G[r61, w^2] - 
   44*G[0, w^2]^2*G[r61, w^2] - 7*G[0, w^2]*G[1, r7]*G[r61, w^2] + 
   2*G[0, -w]*G[1, -w]*G[r61, w^2] + 54*G[0, w^2]*G[1, w^2]*G[r61, w^2] + 
   16*G[1, r7]*G[1, w^2]*G[r61, w^2] - 48*G[1, w^2]^2*G[r61, w^2] + 
   49*G[0, w^2]*G[r61, w^2]^2 + 4*G[1, r7]*G[r61, w^2]^2 - 
   24*G[1, w^2]*G[r61, w^2]^2 - 16*G[r61, w^2]^3 - (Pi^2*G[r62, w^2])/6 - 
   G[0, -w]^2*G[r62, w^2] - 44*G[0, w^2]^2*G[r62, w^2] - 
   7*G[0, w^2]*G[1, r7]*G[r62, w^2] + 2*G[0, -w]*G[1, -w]*G[r62, w^2] + 
   54*G[0, w^2]*G[1, w^2]*G[r62, w^2] + 16*G[1, r7]*G[1, w^2]*G[r62, w^2] - 
   48*G[1, w^2]^2*G[r62, w^2] + 98*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
   8*G[1, r7]*G[r61, w^2]*G[r62, w^2] - 48*G[1, w^2]*G[r61, w^2]*
    G[r62, w^2] - 48*G[r61, w^2]^2*G[r62, w^2] + 49*G[0, w^2]*G[r62, w^2]^2 + 
   4*G[1, r7]*G[r62, w^2]^2 - 24*G[1, w^2]*G[r62, w^2]^2 - 
   48*G[r61, w^2]*G[r62, w^2]^2 - 16*G[r62, w^2]^3 + 
   (4*Pi^2*G[w^(-2), w^2])/3 - (G[0, -w]^2*G[w^(-2), w^2])/2 + 
   ((23*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] - 
   (9*G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/2 + 4*G[0, w]*G[0, w^2]*
    G[w^(-2), w^2] + 22*G[0, w^2]^2*G[w^(-2), w^2] + 
   6*G[0, w^2]*G[1, r7]*G[w^(-2), w^2] + G[0, -w]*G[1, -w]*G[w^(-2), w^2] + 
   9*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] - ((4*I)/3)*Pi*G[1, w]*
    G[w^(-2), w^2] + ((8*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] + 
   4*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - (8*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/
    3 - 38*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 
   (20*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 - 8*G[1, -w]*G[1, w^2]*
    G[w^(-2), w^2] + (16*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   8*G[1, w^2]^2*G[w^(-2), w^2] - (7*I)*Pi*G[r1, w]*G[w^(-2), w^2] - 
   (7*I)*Pi*G[r2, w]*G[w^(-2), w^2] + (3*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2])/
    2 - (67*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (13*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/2 - 3*G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] + 35*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
   11*G[r61, w^2]^2*G[w^(-2), w^2] + (3*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2])/
    2 - (67*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/2 - 
   (13*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/2 - 3*G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + 35*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   22*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   11*G[r62, w^2]^2*G[w^(-2), w^2] - (I/6)*Pi*G[w^(-2), w^2]^2 + 
   (G[0, -w]*G[w^(-2), w^2]^2)/4 + (G[0, w]*G[w^(-2), w^2]^2)/6 + 
   (11*G[0, w^2]*G[w^(-2), w^2]^2)/4 - (G[1, r7]*G[w^(-2), w^2]^2)/12 - 
   (G[1, -w]*G[w^(-2), w^2]^2)/2 - (G[1, w]*G[w^(-2), w^2]^2)/3 + 
   (G[1, w^2]*G[w^(-2), w^2]^2)/2 - 3*G[r61, w^2]*G[w^(-2), w^2]^2 - 
   3*G[r62, w^2]*G[w^(-2), w^2]^2 - 7*G[0, -w]^2*G[-w^(-1), -w] + 
   28*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 28*G[1, -w]^2*G[-w^(-1), -w] + 
   2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] - 4*G[1, -w]*G[1, w^2]*
    G[-w^(-1), -w] + 2*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w] - 
   4*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w] + 2*G[0, -w]*G[r52, w^2]*
    G[-w^(-1), -w] - 4*G[1, -w]*G[r52, w^2]*G[-w^(-1), -w] + 
   G[0, -w]*G[r61, w^2]*G[-w^(-1), -w] - 2*G[1, -w]*G[r61, w^2]*
    G[-w^(-1), -w] + G[0, -w]*G[r62, w^2]*G[-w^(-1), -w] - 
   2*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] + 
   (G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/2 - G[1, -w]*G[w^(-2), w^2]*
    G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/6 - 6*G[-1, w^2]*G[0, -w]*
    G[-w^(-1), w^2] + (25*G[0, -w]^2*G[-w^(-1), w^2])/2 + 
   ((5*I)/3)*Pi*G[0, w]*G[-w^(-1), w^2] + 
   (7*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/2 + 3*G[0, w]*G[0, w^2]*
    G[-w^(-1), w^2] + 4*G[0, w^2]^2*G[-w^(-1), w^2] + 
   3*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] + 12*G[-1, w^2]*G[1, -w]*
    G[-w^(-1), w^2] - 41*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] - 
   7*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] + 32*G[1, -w]^2*G[-w^(-1), w^2] - 
   ((4*I)/3)*Pi*G[1, w]*G[-w^(-1), w^2] + ((8*I)/3)*Pi*G[1, w^2]*
    G[-w^(-1), w^2] - 8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
   (8*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 20*G[0, w^2]*G[1, w^2]*
    G[-w^(-1), w^2] - (44*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   16*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
   (16*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   24*G[1, w^2]^2*G[-w^(-1), w^2] - I*Pi*G[r1, w]*G[-w^(-1), w^2] - 
   I*Pi*G[r2, w]*G[-w^(-1), w^2] - (3*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/
    2 - (7*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
   (5*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/2 + 3*G[1, -w]*G[r61, w^2]*
    G[-w^(-1), w^2] + 7*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
   (3*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
   (7*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
   (5*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/2 + 3*G[1, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] + 7*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
   I*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   (9*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
   G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 3*G[0, w^2]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + 4*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   9*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 2*G[1, w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   (9*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/2 + 
   9*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - (I/6)*Pi*G[-w^(-1), w^2]^2 + 
   (13*G[0, -w]*G[-w^(-1), w^2]^2)/4 + (G[0, w]*G[-w^(-1), w^2]^2)/6 + 
   (5*G[0, w^2]*G[-w^(-1), w^2]^2)/4 + (17*G[1, r7]*G[-w^(-1), w^2]^2)/12 - 
   (13*G[1, -w]*G[-w^(-1), w^2]^2)/2 - (G[1, w]*G[-w^(-1), w^2]^2)/3 - 
   (5*G[1, w^2]*G[-w^(-1), w^2]^2)/2 + (Pi^2*G[-w, w^2])/2 + 
   6*G[-1, w^2]*G[0, -w]*G[-w, w^2] + (5*G[0, -w]^2*G[-w, w^2])/2 + 
   ((5*I)/3)*Pi*G[0, w]*G[-w, w^2] + (3*G[0, -w]*G[0, w^2]*G[-w, w^2])/2 + 
   G[0, w]*G[0, w^2]*G[-w, w^2] + 4*G[0, w^2]^2*G[-w, w^2] + 
   3*G[0, w^2]*G[1, r7]*G[-w, w^2] - 12*G[-1, w^2]*G[1, -w]*G[-w, w^2] - 
   5*G[0, -w]*G[1, -w]*G[-w, w^2] - 3*G[0, w^2]*G[1, -w]*G[-w, w^2] - 
   ((4*I)/3)*Pi*G[1, w]*G[-w, w^2] + ((8*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - 
   (8*G[0, w]*G[1, w^2]*G[-w, w^2])/3 - 20*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 
   (44*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 + (16*G[1, w]*G[1, w^2]*G[-w, w^2])/
    3 + 24*G[1, w^2]^2*G[-w, w^2] - I*Pi*G[r1, w]*G[-w, w^2] - 
   I*Pi*G[r2, w]*G[-w, w^2] - (3*G[0, -w]*G[r61, w^2]*G[-w, w^2])/2 - 
   (7*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/2 - 
   (5*G[1, r7]*G[r61, w^2]*G[-w, w^2])/2 + 3*G[1, -w]*G[r61, w^2]*
    G[-w, w^2] + 7*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
   (3*G[0, -w]*G[r62, w^2]*G[-w, w^2])/2 - 
   (7*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/2 - 
   (5*G[1, r7]*G[r62, w^2]*G[-w, w^2])/2 + 3*G[1, -w]*G[r62, w^2]*
    G[-w, w^2] + 7*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
   I*Pi*G[w^(-2), w^2]*G[-w, w^2] - (7*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/
    2 + G[0, w]*G[w^(-2), w^2]*G[-w, w^2] + 3*G[0, w^2]*G[w^(-2), w^2]*
    G[-w, w^2] + 4*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2] + 
   7*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 2*G[1, w]*G[w^(-2), w^2]*
    G[-w, w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
   (5*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2])/2 + 5*G[1, -w]*G[-w^(-1), -w]*
    G[-w, w^2] - (I/3)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 
   (G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/2 + 
   (G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
   (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/2 + 
   (17*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/6 - G[1, -w]*G[-w^(-1), w^2]*
    G[-w, w^2] - (2*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
   5*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - (I/6)*Pi*G[-w, w^2]^2 + 
   (5*G[0, -w]*G[-w, w^2]^2)/4 + (G[0, w]*G[-w, w^2]^2)/6 + 
   (5*G[0, w^2]*G[-w, w^2]^2)/4 + (17*G[1, r7]*G[-w, w^2]^2)/12 - 
   (5*G[1, -w]*G[-w, w^2]^2)/2 - (G[1, w]*G[-w, w^2]^2)/3 - 
   (5*G[1, w^2]*G[-w, w^2]^2)/2 + 6*G[0, w^2]*G[-1, 0, w] + 
   6*G[0, w]*G[-1, 0, w^2] + 6*G[0, -w]*G[-1, -w^(-1), w^2] - 
   12*G[1, -w]*G[-1, -w^(-1), w^2] - 6*G[0, -w]*G[-1, -w, w^2] + 
   12*G[1, -w]*G[-1, -w, w^2] + 2*G[0, -w]*G[0, 0, -w] - 
   12*G[1, -w]*G[0, 0, -w] + 10*G[1, w^2]*G[0, 0, -w] + 
   2*G[r51, w^2]*G[0, 0, -w] + 2*G[r52, w^2]*G[0, 0, -w] + 
   G[r61, w^2]*G[0, 0, -w] + G[r62, w^2]*G[0, 0, -w] + 
   (G[w^(-2), w^2]*G[0, 0, -w])/2 + 4*G[-w^(-1), -w]*G[0, 0, -w] - 
   (25*G[-w^(-1), w^2]*G[0, 0, -w])/2 - (5*G[-w, w^2]*G[0, 0, -w])/2 - 
   ((8*I)/3)*Pi*G[0, 0, w] + 18*G[-1, w^2]*G[0, 0, w] - 
   G[0, w^2]*G[0, 0, w] + (44*G[1, w^2]*G[0, 0, w])/3 - 
   (71*G[w^(-2), w^2]*G[0, 0, w])/3 - (32*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
   (8*G[-w, w^2]*G[0, 0, w])/3 - 22*G[0, w^2]*G[0, 0, w^2] - 
   3*G[1, r7]*G[0, 0, w^2] + 18*G[1, w^2]*G[0, 0, w^2] + 
   26*G[r61, w^2]*G[0, 0, w^2] + 26*G[r62, w^2]*G[0, 0, w^2] - 
   (15*G[w^(-2), w^2]*G[0, 0, w^2])/2 - (9*G[-w^(-1), w^2]*G[0, 0, w^2])/2 - 
   (5*G[-w, w^2]*G[0, 0, w^2])/2 - 3*G[0, w^2]*G[0, 1, r7] + 
   8*G[1, w^2]*G[0, 1, r7] + 3*G[r61, w^2]*G[0, 1, r7] + 
   3*G[r62, w^2]*G[0, 1, r7] - (G[w^(-2), w^2]*G[0, 1, r7])/2 - 
   (7*G[-w^(-1), w^2]*G[0, 1, r7])/2 - (7*G[-w, w^2]*G[0, 1, r7])/2 - 
   10*G[0, -w]*G[0, 1, -w] + 36*G[1, -w]*G[0, 1, -w] - 
   20*G[1, w^2]*G[0, 1, -w] - 4*G[r51, w^2]*G[0, 1, -w] - 
   4*G[r52, w^2]*G[0, 1, -w] - 2*G[r61, w^2]*G[0, 1, -w] - 
   2*G[r62, w^2]*G[0, 1, -w] - G[w^(-2), w^2]*G[0, 1, -w] - 
   8*G[-w^(-1), -w]*G[0, 1, -w] + 25*G[-w^(-1), w^2]*G[0, 1, -w] + 
   5*G[-w, w^2]*G[0, 1, -w] + ((40*I)/3)*Pi*G[0, 1, w] - 
   12*G[-1, w^2]*G[0, 1, w] - (40*G[1, w^2]*G[0, 1, w])/3 + 
   (46*G[w^(-2), w^2]*G[0, 1, w])/3 + (10*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
   (10*G[-w, w^2]*G[0, 1, w])/3 + 18*G[0, w^2]*G[0, 1, w^2] + 
   8*G[1, r7]*G[0, 1, w^2] - 32*G[1, w^2]*G[0, 1, w^2] - 
   14*G[r61, w^2]*G[0, 1, w^2] - 14*G[r62, w^2]*G[0, 1, w^2] + 
   3*G[w^(-2), w^2]*G[0, 1, w^2] + 7*G[-w^(-1), w^2]*G[0, 1, w^2] + 
   3*G[-w, w^2]*G[0, 1, w^2] - (4*I)*Pi*G[0, r1, w] - (4*I)*Pi*G[0, r2, w] + 
   26*G[0, w^2]*G[0, r61, w^2] + 2*G[1, r7]*G[0, r61, w^2] - 
   8*G[1, w^2]*G[0, r61, w^2] - 29*G[r61, w^2]*G[0, r61, w^2] - 
   29*G[r62, w^2]*G[0, r61, w^2] + 6*G[w^(-2), w^2]*G[0, r61, w^2] + 
   G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] + 
   26*G[0, w^2]*G[0, r62, w^2] + 2*G[1, r7]*G[0, r62, w^2] - 
   8*G[1, w^2]*G[0, r62, w^2] - 29*G[r61, w^2]*G[0, r62, w^2] - 
   29*G[r62, w^2]*G[0, r62, w^2] + 6*G[w^(-2), w^2]*G[0, r62, w^2] + 
   G[-w^(-1), w^2]*G[0, r62, w^2] + G[-w, w^2]*G[0, r62, w^2] + 
   (3*G[0, -w]*G[0, w^(-2), w^2])/2 - (23*G[0, w^2]*G[0, w^(-2), w^2])/2 - 
   (3*G[1, r7]*G[0, w^(-2), w^2])/2 - 3*G[1, -w]*G[0, w^(-2), w^2] + 
   3*G[1, w^2]*G[0, w^(-2), w^2] + 10*G[r61, w^2]*G[0, w^(-2), w^2] + 
   10*G[r62, w^2]*G[0, w^(-2), w^2] + 3*G[0, -w]*G[0, -w^(-1), -w] - 
   6*G[1, -w]*G[0, -w^(-1), -w] - (3*G[0, -w]*G[0, -w^(-1), w^2])/2 - 
   (3*G[0, w^2]*G[0, -w^(-1), w^2])/2 - (3*G[1, r7]*G[0, -w^(-1), w^2])/2 + 
   3*G[1, -w]*G[0, -w^(-1), w^2] + 3*G[1, w^2]*G[0, -w^(-1), w^2] - 
   4*G[0, -w]*G[0, -w, -w] + 8*G[1, -w]*G[0, -w, -w] + 
   2*G[1, w^2]*G[0, -w, -w] + 2*G[r51, w^2]*G[0, -w, -w] + 
   2*G[r52, w^2]*G[0, -w, -w] + G[r61, w^2]*G[0, -w, -w] + 
   G[r62, w^2]*G[0, -w, -w] + (G[w^(-2), w^2]*G[0, -w, -w])/2 - 
   (9*G[-w^(-1), w^2]*G[0, -w, -w])/2 - (5*G[-w, w^2]*G[0, -w, -w])/2 - 
   (3*G[0, -w]*G[0, -w, w^2])/2 - (3*G[0, w^2]*G[0, -w, w^2])/2 - 
   (3*G[1, r7]*G[0, -w, w^2])/2 + 3*G[1, -w]*G[0, -w, w^2] + 
   3*G[1, w^2]*G[0, -w, w^2] + 4*G[0, -w]*G[0, w^2, w^2] + 
   2*G[0, w]*G[0, w^2, w^2] + 9*G[0, w^2]*G[0, w^2, w^2] + 
   3*G[1, r7]*G[0, w^2, w^2] - 8*G[1, -w]*G[0, w^2, w^2] - 
   18*G[1, w^2]*G[0, w^2, w^2] - 3*G[r61, w^2]*G[0, w^2, w^2] - 
   3*G[r62, w^2]*G[0, w^2, w^2] + 3*G[w^(-2), w^2]*G[0, w^2, w^2] + 
   (2*I)*Pi*G[-I, 0, r1] - (2*I)*Pi*G[-I, 0, w] - (2*I)*Pi*G[-I, r1, r1] + 
   (2*I)*Pi*G[-I, r1, w] - (2*I)*Pi*G[-I, r2, r1] + (2*I)*Pi*G[-I, r2, w] + 
   (2*I)*Pi*G[I, 0, r1] - (2*I)*Pi*G[I, 0, w] - (2*I)*Pi*G[I, r1, r1] + 
   (2*I)*Pi*G[I, r1, w] - (2*I)*Pi*G[I, r2, r1] + (2*I)*Pi*G[I, r2, w] - 
   18*G[0, -w]*G[1, 0, -w] + 52*G[1, -w]*G[1, 0, -w] - 
   16*G[1, w^2]*G[1, 0, -w] - 8*G[-w^(-1), -w]*G[1, 0, -w] + 
   16*G[-w^(-1), w^2]*G[1, 0, -w] + ((4*I)/3)*Pi*G[1, 0, w] + 
   2*G[0, w^2]*G[1, 0, w] - (16*G[1, w^2]*G[1, 0, w])/3 + 
   (4*G[w^(-2), w^2]*G[1, 0, w])/3 + (4*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
   (4*G[-w, w^2]*G[1, 0, w])/3 + 10*G[0, -w]*G[1, 0, w^2] + 
   4*G[0, w]*G[1, 0, w^2] + 24*G[0, w^2]*G[1, 0, w^2] + 
   8*G[1, r7]*G[1, 0, w^2] - 20*G[1, -w]*G[1, 0, w^2] - 
   48*G[1, w^2]*G[1, 0, w^2] - 20*G[r61, w^2]*G[1, 0, w^2] - 
   20*G[r62, w^2]*G[1, 0, w^2] + 10*G[w^(-2), w^2]*G[1, 0, w^2] + 
   10*G[-w^(-1), w^2]*G[1, 0, w^2] + 10*G[-w, w^2]*G[1, 0, w^2] + 
   4*G[0, w^2]*G[1, 1, r7] - (32*G[1, w^2]*G[1, 1, r7])/3 - 
   4*G[r61, w^2]*G[1, 1, r7] - 4*G[r62, w^2]*G[1, 1, r7] + 
   (2*G[w^(-2), w^2]*G[1, 1, r7])/3 + (14*G[-w^(-1), w^2]*G[1, 1, r7])/3 + 
   (14*G[-w, w^2]*G[1, 1, r7])/3 + 48*G[0, -w]*G[1, 1, -w] - 
   128*G[1, -w]*G[1, 1, -w] + 32*G[1, w^2]*G[1, 1, -w] + 
   16*G[-w^(-1), -w]*G[1, 1, -w] - 32*G[-w^(-1), w^2]*G[1, 1, -w] - 
   ((32*I)/3)*Pi*G[1, 1, w] + (32*G[1, w^2]*G[1, 1, w])/3 - 
   (8*G[w^(-2), w^2]*G[1, 1, w])/3 - (8*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
   (8*G[-w, w^2]*G[1, 1, w])/3 + ((16*I)/3)*Pi*G[1, 1, w^2] - 
   16*G[0, -w]*G[1, 1, w^2] - (16*G[0, w]*G[1, 1, w^2])/3 - 
   48*G[0, w^2]*G[1, 1, w^2] - (64*G[1, r7]*G[1, 1, w^2])/3 + 
   32*G[1, -w]*G[1, 1, w^2] + (32*G[1, w]*G[1, 1, w^2])/3 + 
   64*G[1, w^2]*G[1, 1, w^2] + 32*G[r61, w^2]*G[1, 1, w^2] + 
   32*G[r62, w^2]*G[1, 1, w^2] - 16*G[-w^(-1), w^2]*G[1, 1, w^2] - 
   16*G[-w, w^2]*G[1, 1, w^2] + (4*I)*Pi*G[1, r1, w] + (4*I)*Pi*G[1, r2, w] - 
   20*G[0, w^2]*G[1, r61, w^2] - 8*G[1, r7]*G[1, r61, w^2] + 
   32*G[1, w^2]*G[1, r61, w^2] + 16*G[r61, w^2]*G[1, r61, w^2] + 
   16*G[r62, w^2]*G[1, r61, w^2] - 10*G[w^(-2), w^2]*G[1, r61, w^2] - 
   2*G[-w^(-1), w^2]*G[1, r61, w^2] - 2*G[-w, w^2]*G[1, r61, w^2] - 
   20*G[0, w^2]*G[1, r62, w^2] - 8*G[1, r7]*G[1, r62, w^2] + 
   32*G[1, w^2]*G[1, r62, w^2] + 16*G[r61, w^2]*G[1, r62, w^2] + 
   16*G[r62, w^2]*G[1, r62, w^2] - 10*G[w^(-2), w^2]*G[1, r62, w^2] - 
   2*G[-w^(-1), w^2]*G[1, r62, w^2] - 2*G[-w, w^2]*G[1, r62, w^2] - 
   ((2*I)/3)*Pi*G[1, w^(-2), w^2] - 2*G[0, -w]*G[1, w^(-2), w^2] + 
   (2*G[0, w]*G[1, w^(-2), w^2])/3 + 14*G[0, w^2]*G[1, w^(-2), w^2] + 
   (8*G[1, r7]*G[1, w^(-2), w^2])/3 + 4*G[1, -w]*G[1, w^(-2), w^2] - 
   (4*G[1, w]*G[1, w^(-2), w^2])/3 - 4*G[1, w^2]*G[1, w^(-2), w^2] - 
   12*G[r61, w^2]*G[1, w^(-2), w^2] - 12*G[r62, w^2]*G[1, w^(-2), w^2] - 
   6*G[0, -w]*G[1, -w^(-1), -w] + 12*G[1, -w]*G[1, -w^(-1), -w] - 
   (2*I)*Pi*G[1, -w^(-1), w^2] + 4*G[0, -w]*G[1, -w^(-1), w^2] + 
   2*G[0, w]*G[1, -w^(-1), w^2] + 6*G[0, w^2]*G[1, -w^(-1), w^2] + 
   8*G[1, r7]*G[1, -w^(-1), w^2] - 8*G[1, -w]*G[1, -w^(-1), w^2] - 
   4*G[1, w]*G[1, -w^(-1), w^2] - 12*G[1, w^2]*G[1, -w^(-1), w^2] + 
   8*G[0, -w]*G[1, -w, -w] - 16*G[1, -w]*G[1, -w, -w] - 
   4*G[1, w^2]*G[1, -w, -w] - 4*G[r51, w^2]*G[1, -w, -w] - 
   4*G[r52, w^2]*G[1, -w, -w] - 2*G[r61, w^2]*G[1, -w, -w] - 
   2*G[r62, w^2]*G[1, -w, -w] - G[w^(-2), w^2]*G[1, -w, -w] + 
   9*G[-w^(-1), w^2]*G[1, -w, -w] + 5*G[-w, w^2]*G[1, -w, -w] - 
   (2*I)*Pi*G[1, -w, w^2] - 4*G[0, -w]*G[1, -w, w^2] + 
   2*G[0, w]*G[1, -w, w^2] + 6*G[0, w^2]*G[1, -w, w^2] + 
   8*G[1, r7]*G[1, -w, w^2] + 8*G[1, -w]*G[1, -w, w^2] - 
   4*G[1, w]*G[1, -w, w^2] - 12*G[1, w^2]*G[1, -w, w^2] + 
   ((4*I)/3)*Pi*G[1, w^2, w^2] - (4*G[0, w]*G[1, w^2, w^2])/3 + 
   2*G[0, w^2]*G[1, w^2, w^2] - (4*G[1, r7]*G[1, w^2, w^2])/3 + 
   (8*G[1, w]*G[1, w^2, w^2])/3 - 2*G[r61, w^2]*G[1, w^2, w^2] - 
   2*G[r62, w^2]*G[1, w^2, w^2] + (4*I)*Pi*G[r1, 0, w] - 
   6*G[-1, w^2]*G[r1, 0, w] - 4*G[1, w^2]*G[r1, 0, w] + 
   7*G[w^(-2), w^2]*G[r1, 0, w] + G[-w^(-1), w^2]*G[r1, 0, w] + 
   G[-w, w^2]*G[r1, 0, w] - (8*I)*Pi*G[r1, 1, w] + 
   12*G[-1, w^2]*G[r1, 1, w] + 8*G[1, w^2]*G[r1, 1, w] - 
   14*G[w^(-2), w^2]*G[r1, 1, w] - 2*G[-w^(-1), w^2]*G[r1, 1, w] - 
   2*G[-w, w^2]*G[r1, 1, w] + (4*I)*Pi*G[r2, 0, w] - 
   6*G[-1, w^2]*G[r2, 0, w] - 4*G[1, w^2]*G[r2, 0, w] + 
   7*G[w^(-2), w^2]*G[r2, 0, w] + G[-w^(-1), w^2]*G[r2, 0, w] + 
   G[-w, w^2]*G[r2, 0, w] - (8*I)*Pi*G[r2, 1, w] + 
   12*G[-1, w^2]*G[r2, 1, w] + 8*G[1, w^2]*G[r2, 1, w] - 
   14*G[w^(-2), w^2]*G[r2, 1, w] - 2*G[-w^(-1), w^2]*G[r2, 1, w] - 
   2*G[-w, w^2]*G[r2, 1, w] + 2*G[0, -w]*G[r51, 0, w^2] - 
   4*G[1, -w]*G[r51, 0, w^2] - 2*G[0, -w]*G[r51, -w^(-1), w^2] + 
   4*G[1, -w]*G[r51, -w^(-1), w^2] - 2*G[0, -w]*G[r51, -w, w^2] + 
   4*G[1, -w]*G[r51, -w, w^2] + 2*G[0, -w]*G[r52, 0, w^2] - 
   4*G[1, -w]*G[r52, 0, w^2] - 2*G[0, -w]*G[r52, -w^(-1), w^2] + 
   4*G[1, -w]*G[r52, -w^(-1), w^2] - 2*G[0, -w]*G[r52, -w, w^2] + 
   4*G[1, -w]*G[r52, -w, w^2] + G[0, -w]*G[r61, 0, w^2] + 
   36*G[0, w^2]*G[r61, 0, w^2] + 5*G[1, r7]*G[r61, 0, w^2] - 
   2*G[1, -w]*G[r61, 0, w^2] - 26*G[1, w^2]*G[r61, 0, w^2] - 
   33*G[r61, w^2]*G[r61, 0, w^2] - 33*G[r62, w^2]*G[r61, 0, w^2] + 
   9*G[w^(-2), w^2]*G[r61, 0, w^2] + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
   G[-w, w^2]*G[r61, 0, w^2] - 20*G[0, w^2]*G[r61, 1, w^2] - 
   8*G[1, r7]*G[r61, 1, w^2] + 32*G[1, w^2]*G[r61, 1, w^2] + 
   16*G[r61, w^2]*G[r61, 1, w^2] + 16*G[r62, w^2]*G[r61, 1, w^2] - 
   10*G[w^(-2), w^2]*G[r61, 1, w^2] - 2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
   2*G[-w, w^2]*G[r61, 1, w^2] - 36*G[0, w^2]*G[r61, r61, w^2] - 
   4*G[1, r7]*G[r61, r61, w^2] + 16*G[1, w^2]*G[r61, r61, w^2] + 
   32*G[r61, w^2]*G[r61, r61, w^2] + 32*G[r62, w^2]*G[r61, r61, w^2] - 
   4*G[w^(-2), w^2]*G[r61, r61, w^2] - 36*G[0, w^2]*G[r61, r62, w^2] - 
   4*G[1, r7]*G[r61, r62, w^2] + 16*G[1, w^2]*G[r61, r62, w^2] + 
   32*G[r61, w^2]*G[r61, r62, w^2] + 32*G[r62, w^2]*G[r61, r62, w^2] - 
   4*G[w^(-2), w^2]*G[r61, r62, w^2] - (3*G[0, -w]*G[r61, w^(-2), w^2])/2 + 
   (17*G[0, w^2]*G[r61, w^(-2), w^2])/2 + (3*G[1, r7]*G[r61, w^(-2), w^2])/
    2 + 3*G[1, -w]*G[r61, w^(-2), w^2] - 3*G[1, w^2]*G[r61, w^(-2), w^2] - 
   7*G[r61, w^2]*G[r61, w^(-2), w^2] - 7*G[r62, w^2]*G[r61, w^(-2), w^2] + 
   (G[0, -w]*G[r61, -w^(-1), w^2])/2 + (3*G[0, w^2]*G[r61, -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[r61, -w^(-1), w^2])/2 - G[1, -w]*G[r61, -w^(-1), w^2] - 
   3*G[1, w^2]*G[r61, -w^(-1), w^2] + (G[0, -w]*G[r61, -w, w^2])/2 + 
   (3*G[0, w^2]*G[r61, -w, w^2])/2 + (3*G[1, r7]*G[r61, -w, w^2])/2 - 
   G[1, -w]*G[r61, -w, w^2] - 3*G[1, w^2]*G[r61, -w, w^2] - 
   (3*G[0, -w]*G[r61, w^2, w^2])/2 - (21*G[0, w^2]*G[r61, w^2, w^2])/2 - 
   (7*G[1, r7]*G[r61, w^2, w^2])/2 + 3*G[1, -w]*G[r61, w^2, w^2] + 
   19*G[1, w^2]*G[r61, w^2, w^2] + 4*G[r61, w^2]*G[r61, w^2, w^2] + 
   4*G[r62, w^2]*G[r61, w^2, w^2] - 3*G[w^(-2), w^2]*G[r61, w^2, w^2] + 
   G[0, -w]*G[r62, 0, w^2] + 36*G[0, w^2]*G[r62, 0, w^2] + 
   5*G[1, r7]*G[r62, 0, w^2] - 2*G[1, -w]*G[r62, 0, w^2] - 
   26*G[1, w^2]*G[r62, 0, w^2] - 33*G[r61, w^2]*G[r62, 0, w^2] - 
   33*G[r62, w^2]*G[r62, 0, w^2] + 9*G[w^(-2), w^2]*G[r62, 0, w^2] + 
   G[-w^(-1), w^2]*G[r62, 0, w^2] + G[-w, w^2]*G[r62, 0, w^2] - 
   20*G[0, w^2]*G[r62, 1, w^2] - 8*G[1, r7]*G[r62, 1, w^2] + 
   32*G[1, w^2]*G[r62, 1, w^2] + 16*G[r61, w^2]*G[r62, 1, w^2] + 
   16*G[r62, w^2]*G[r62, 1, w^2] - 10*G[w^(-2), w^2]*G[r62, 1, w^2] - 
   2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 2*G[-w, w^2]*G[r62, 1, w^2] - 
   36*G[0, w^2]*G[r62, r61, w^2] - 4*G[1, r7]*G[r62, r61, w^2] + 
   16*G[1, w^2]*G[r62, r61, w^2] + 32*G[r61, w^2]*G[r62, r61, w^2] + 
   32*G[r62, w^2]*G[r62, r61, w^2] - 4*G[w^(-2), w^2]*G[r62, r61, w^2] - 
   36*G[0, w^2]*G[r62, r62, w^2] - 4*G[1, r7]*G[r62, r62, w^2] + 
   16*G[1, w^2]*G[r62, r62, w^2] + 32*G[r61, w^2]*G[r62, r62, w^2] + 
   32*G[r62, w^2]*G[r62, r62, w^2] - 4*G[w^(-2), w^2]*G[r62, r62, w^2] - 
   (3*G[0, -w]*G[r62, w^(-2), w^2])/2 + (17*G[0, w^2]*G[r62, w^(-2), w^2])/
    2 + (3*G[1, r7]*G[r62, w^(-2), w^2])/2 + 3*G[1, -w]*G[r62, w^(-2), w^2] - 
   3*G[1, w^2]*G[r62, w^(-2), w^2] - 7*G[r61, w^2]*G[r62, w^(-2), w^2] - 
   7*G[r62, w^2]*G[r62, w^(-2), w^2] + (G[0, -w]*G[r62, -w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[r62, -w^(-1), w^2])/2 + (3*G[1, r7]*G[r62, -w^(-1), w^2])/
    2 - G[1, -w]*G[r62, -w^(-1), w^2] - 3*G[1, w^2]*G[r62, -w^(-1), w^2] + 
   (G[0, -w]*G[r62, -w, w^2])/2 + (3*G[0, w^2]*G[r62, -w, w^2])/2 + 
   (3*G[1, r7]*G[r62, -w, w^2])/2 - G[1, -w]*G[r62, -w, w^2] - 
   3*G[1, w^2]*G[r62, -w, w^2] - (3*G[0, -w]*G[r62, w^2, w^2])/2 - 
   (21*G[0, w^2]*G[r62, w^2, w^2])/2 - (7*G[1, r7]*G[r62, w^2, w^2])/2 + 
   3*G[1, -w]*G[r62, w^2, w^2] + 19*G[1, w^2]*G[r62, w^2, w^2] + 
   4*G[r61, w^2]*G[r62, w^2, w^2] + 4*G[r62, w^2]*G[r62, w^2, w^2] - 
   3*G[w^(-2), w^2]*G[r62, w^2, w^2] + (7*G[0, -w]*G[w^(-2), 0, w^2])/2 - 
   4*G[0, w]*G[w^(-2), 0, w^2] - (41*G[0, w^2]*G[w^(-2), 0, w^2])/2 - 
   (9*G[1, r7]*G[w^(-2), 0, w^2])/2 - 7*G[1, -w]*G[w^(-2), 0, w^2] + 
   21*G[1, w^2]*G[w^(-2), 0, w^2] + 13*G[r61, w^2]*G[w^(-2), 0, w^2] + 
   13*G[r62, w^2]*G[w^(-2), 0, w^2] - 3*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 
   (2*I)*Pi*G[w^(-2), 1, w^2] - 2*G[0, -w]*G[w^(-2), 1, w^2] + 
   2*G[0, w]*G[w^(-2), 1, w^2] + 12*G[0, w^2]*G[w^(-2), 1, w^2] + 
   4*G[1, r7]*G[w^(-2), 1, w^2] + 4*G[1, -w]*G[w^(-2), 1, w^2] - 
   4*G[1, w]*G[w^(-2), 1, w^2] - 4*G[1, w^2]*G[w^(-2), 1, w^2] - 
   10*G[r61, w^2]*G[w^(-2), 1, w^2] - 10*G[r62, w^2]*G[w^(-2), 1, w^2] + 
   19*G[0, w^2]*G[w^(-2), r61, w^2] + 5*G[1, r7]*G[w^(-2), r61, w^2] - 
   22*G[1, w^2]*G[w^(-2), r61, w^2] - 11*G[r61, w^2]*G[w^(-2), r61, w^2] - 
   11*G[r62, w^2]*G[w^(-2), r61, w^2] + 3*G[w^(-2), w^2]*
    G[w^(-2), r61, w^2] + 19*G[0, w^2]*G[w^(-2), r62, w^2] + 
   5*G[1, r7]*G[w^(-2), r62, w^2] - 22*G[1, w^2]*G[w^(-2), r62, w^2] - 
   11*G[r61, w^2]*G[w^(-2), r62, w^2] - 11*G[r62, w^2]*G[w^(-2), r62, w^2] + 
   3*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + (I/6)*Pi*G[w^(-2), w^(-2), w^2] - 
   (G[0, -w]*G[w^(-2), w^(-2), w^2])/4 - (G[0, w]*G[w^(-2), w^(-2), w^2])/6 - 
   (11*G[0, w^2]*G[w^(-2), w^(-2), w^2])/4 + 
   (G[1, r7]*G[w^(-2), w^(-2), w^2])/12 + (G[1, -w]*G[w^(-2), w^(-2), w^2])/
    2 + (G[1, w]*G[w^(-2), w^(-2), w^2])/3 - 
   (G[1, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   3*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
   3*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
   ((5*I)/6)*Pi*G[w^(-2), -w^(-1), w^2] - 
   (25*G[0, -w]*G[w^(-2), -w^(-1), w^2])/4 - 
   (5*G[0, w]*G[w^(-2), -w^(-1), w^2])/6 - 
   (7*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/4 - 
   (31*G[1, r7]*G[w^(-2), -w^(-1), w^2])/12 + 
   (25*G[1, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
   (5*G[1, w]*G[w^(-2), -w^(-1), w^2])/3 + 
   (7*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
   ((5*I)/6)*Pi*G[w^(-2), -w, w^2] + (7*G[0, -w]*G[w^(-2), -w, w^2])/4 - 
   (5*G[0, w]*G[w^(-2), -w, w^2])/6 - (7*G[0, w^2]*G[w^(-2), -w, w^2])/4 - 
   (31*G[1, r7]*G[w^(-2), -w, w^2])/12 - (7*G[1, -w]*G[w^(-2), -w, w^2])/2 + 
   (5*G[1, w]*G[w^(-2), -w, w^2])/3 + (7*G[1, w^2]*G[w^(-2), -w, w^2])/2 + 
   7*G[0, -w]*G[-w^(-1), 0, -w] - 14*G[1, -w]*G[-w^(-1), 0, -w] - 
   2*G[1, w^2]*G[-w^(-1), 0, -w] - 2*G[r51, w^2]*G[-w^(-1), 0, -w] - 
   2*G[r52, w^2]*G[-w^(-1), 0, -w] - G[r61, w^2]*G[-w^(-1), 0, -w] - 
   G[r62, w^2]*G[-w^(-1), 0, -w] - (G[w^(-2), w^2]*G[-w^(-1), 0, -w])/2 + 
   (9*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/2 + (5*G[-w, w^2]*G[-w^(-1), 0, -w])/
    2 + 6*G[-1, w^2]*G[-w^(-1), 0, w^2] - (29*G[0, -w]*G[-w^(-1), 0, w^2])/
    2 - 3*G[0, w]*G[-w^(-1), 0, w^2] - (11*G[0, w^2]*G[-w^(-1), 0, w^2])/2 - 
   (3*G[1, r7]*G[-w^(-1), 0, w^2])/2 + 29*G[1, -w]*G[-w^(-1), 0, w^2] + 
   15*G[1, w^2]*G[-w^(-1), 0, w^2] + 4*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
   4*G[r62, w^2]*G[-w^(-1), 0, w^2] - (15*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/
    2 - (9*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/2 - 
   (9*G[-w, w^2]*G[-w^(-1), 0, w^2])/2 - 14*G[0, -w]*G[-w^(-1), 1, -w] + 
   28*G[1, -w]*G[-w^(-1), 1, -w] + 4*G[1, w^2]*G[-w^(-1), 1, -w] + 
   4*G[r51, w^2]*G[-w^(-1), 1, -w] + 4*G[r52, w^2]*G[-w^(-1), 1, -w] + 
   2*G[r61, w^2]*G[-w^(-1), 1, -w] + 2*G[r62, w^2]*G[-w^(-1), 1, -w] + 
   G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 9*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
   5*G[-w, w^2]*G[-w^(-1), 1, -w] - ((2*I)/3)*Pi*G[-w^(-1), 1, w^2] - 
   12*G[-1, w^2]*G[-w^(-1), 1, w^2] + 18*G[0, -w]*G[-w^(-1), 1, w^2] + 
   (2*G[0, w]*G[-w^(-1), 1, w^2])/3 + 14*G[0, w^2]*G[-w^(-1), 1, w^2] + 
   (20*G[1, r7]*G[-w^(-1), 1, w^2])/3 - 36*G[1, -w]*G[-w^(-1), 1, w^2] - 
   (4*G[1, w]*G[-w^(-1), 1, w^2])/3 - 36*G[1, w^2]*G[-w^(-1), 1, w^2] - 
   8*G[r61, w^2]*G[-w^(-1), 1, w^2] - 8*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
   15*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 9*G[-w^(-1), w^2]*
    G[-w^(-1), 1, w^2] + 9*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
   G[0, w^2]*G[-w^(-1), r61, w^2] + G[1, r7]*G[-w^(-1), r61, w^2] - 
   2*G[1, w^2]*G[-w^(-1), r61, w^2] + G[0, w^2]*G[-w^(-1), r62, w^2] + 
   G[1, r7]*G[-w^(-1), r62, w^2] - 2*G[1, w^2]*G[-w^(-1), r62, w^2] + 
   (I/6)*Pi*G[-w^(-1), w^(-2), w^2] + (5*G[0, -w]*G[-w^(-1), w^(-2), w^2])/
    4 - (G[0, w]*G[-w^(-1), w^(-2), w^2])/6 - 
   (5*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/4 - 
   (17*G[1, r7]*G[-w^(-1), w^(-2), w^2])/12 - 
   (5*G[1, -w]*G[-w^(-1), w^(-2), w^2])/2 + (G[1, w]*G[-w^(-1), w^(-2), w^2])/
    3 + (5*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
   (I/6)*Pi*G[-w^(-1), -w^(-1), w^2] + (5*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/
    4 - (G[0, w]*G[-w^(-1), -w^(-1), w^2])/6 - 
   (5*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/4 - 
   (17*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/12 - 
   (5*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/2 + 
   (G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
   (5*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/2 + (I/6)*Pi*G[-w^(-1), -w, w^2] + 
   (29*G[0, -w]*G[-w^(-1), -w, w^2])/4 - (G[0, w]*G[-w^(-1), -w, w^2])/6 - 
   (5*G[0, w^2]*G[-w^(-1), -w, w^2])/4 - (17*G[1, r7]*G[-w^(-1), -w, w^2])/
    12 - (29*G[1, -w]*G[-w^(-1), -w, w^2])/2 + (G[1, w]*G[-w^(-1), -w, w^2])/
    3 + (5*G[1, w^2]*G[-w^(-1), -w, w^2])/2 - 
   ((2*I)/3)*Pi*G[-w^(-1), w^2, w^2] - (G[0, -w]*G[-w^(-1), w^2, w^2])/2 + 
   (2*G[0, w]*G[-w^(-1), w^2, w^2])/3 + (G[0, w^2]*G[-w^(-1), w^2, w^2])/2 + 
   (7*G[1, r7]*G[-w^(-1), w^2, w^2])/6 + G[1, -w]*G[-w^(-1), w^2, w^2] - 
   (4*G[1, w]*G[-w^(-1), w^2, w^2])/3 - G[1, w^2]*G[-w^(-1), w^2, w^2] - 
   6*G[-1, w^2]*G[-w, 0, w^2] - (5*G[0, -w]*G[-w, 0, w^2])/2 - 
   G[0, w]*G[-w, 0, w^2] - (11*G[0, w^2]*G[-w, 0, w^2])/2 - 
   (3*G[1, r7]*G[-w, 0, w^2])/2 + 5*G[1, -w]*G[-w, 0, w^2] + 
   7*G[1, w^2]*G[-w, 0, w^2] + 4*G[r61, w^2]*G[-w, 0, w^2] + 
   4*G[r62, w^2]*G[-w, 0, w^2] + (G[w^(-2), w^2]*G[-w, 0, w^2])/2 + 
   (3*G[-w^(-1), w^2]*G[-w, 0, w^2])/2 - (5*G[-w, w^2]*G[-w, 0, w^2])/2 - 
   ((2*I)/3)*Pi*G[-w, 1, w^2] + 12*G[-1, w^2]*G[-w, 1, w^2] + 
   2*G[0, -w]*G[-w, 1, w^2] + (2*G[0, w]*G[-w, 1, w^2])/3 + 
   14*G[0, w^2]*G[-w, 1, w^2] + (20*G[1, r7]*G[-w, 1, w^2])/3 - 
   4*G[1, -w]*G[-w, 1, w^2] - (4*G[1, w]*G[-w, 1, w^2])/3 - 
   20*G[1, w^2]*G[-w, 1, w^2] - 8*G[r61, w^2]*G[-w, 1, w^2] - 
   8*G[r62, w^2]*G[-w, 1, w^2] - G[w^(-2), w^2]*G[-w, 1, w^2] - 
   3*G[-w^(-1), w^2]*G[-w, 1, w^2] + 5*G[-w, w^2]*G[-w, 1, w^2] + 
   G[0, w^2]*G[-w, r61, w^2] + G[1, r7]*G[-w, r61, w^2] - 
   2*G[1, w^2]*G[-w, r61, w^2] + G[0, w^2]*G[-w, r62, w^2] + 
   G[1, r7]*G[-w, r62, w^2] - 2*G[1, w^2]*G[-w, r62, w^2] + 
   (I/6)*Pi*G[-w, w^(-2), w^2] + (5*G[0, -w]*G[-w, w^(-2), w^2])/4 - 
   (G[0, w]*G[-w, w^(-2), w^2])/6 - (5*G[0, w^2]*G[-w, w^(-2), w^2])/4 - 
   (17*G[1, r7]*G[-w, w^(-2), w^2])/12 - (5*G[1, -w]*G[-w, w^(-2), w^2])/2 + 
   (G[1, w]*G[-w, w^(-2), w^2])/3 + (5*G[1, w^2]*G[-w, w^(-2), w^2])/2 + 
   (I/6)*Pi*G[-w, -w^(-1), w^2] - (3*G[0, -w]*G[-w, -w^(-1), w^2])/4 - 
   (G[0, w]*G[-w, -w^(-1), w^2])/6 - (5*G[0, w^2]*G[-w, -w^(-1), w^2])/4 - 
   (17*G[1, r7]*G[-w, -w^(-1), w^2])/12 + (3*G[1, -w]*G[-w, -w^(-1), w^2])/
    2 + (G[1, w]*G[-w, -w^(-1), w^2])/3 + (5*G[1, w^2]*G[-w, -w^(-1), w^2])/
    2 + (I/6)*Pi*G[-w, -w, w^2] + (5*G[0, -w]*G[-w, -w, w^2])/4 - 
   (G[0, w]*G[-w, -w, w^2])/6 - (5*G[0, w^2]*G[-w, -w, w^2])/4 - 
   (17*G[1, r7]*G[-w, -w, w^2])/12 - (5*G[1, -w]*G[-w, -w, w^2])/2 + 
   (G[1, w]*G[-w, -w, w^2])/3 + (5*G[1, w^2]*G[-w, -w, w^2])/2 - 
   ((2*I)/3)*Pi*G[-w, w^2, w^2] - (9*G[0, -w]*G[-w, w^2, w^2])/2 + 
   (2*G[0, w]*G[-w, w^2, w^2])/3 + (G[0, w^2]*G[-w, w^2, w^2])/2 + 
   (7*G[1, r7]*G[-w, w^2, w^2])/6 + 9*G[1, -w]*G[-w, w^2, w^2] - 
   (4*G[1, w]*G[-w, w^2, w^2])/3 - G[1, w^2]*G[-w, w^2, w^2] + 
   2*G[-1, 0, 1, r7] - 6*G[-1, -w^(-1), 0, w^2] + 12*G[-1, -w^(-1), 1, w^2] + 
   6*G[-1, -w, 0, w^2] - 12*G[-1, -w, 1, w^2] + 6*G[0, -1, 0, w] - 
   G[0, 0, 0, -w] - (22*G[0, 0, 0, w])/3 + 11*G[0, 0, 0, w^2] + 
   2*G[0, 0, 1, -w] - (16*G[0, 0, 1, w])/3 - 6*G[0, 0, 1, w^2] - 
   8*G[0, 0, r61, w^2] - 8*G[0, 0, r62, w^2] + 4*G[0, 0, -w, -w] - 
   13*G[0, 0, w^2, w^2] + 8*G[0, 1, 0, -w] - (34*G[0, 1, 0, w])/3 - 
   12*G[0, 1, 0, w^2] - 8*G[0, 1, 1, r7] - 16*G[0, 1, 1, -w] + 
   (80*G[0, 1, 1, w])/3 + 16*G[0, 1, 1, w^2] + 4*G[0, 1, r61, w^2] + 
   4*G[0, 1, r62, w^2] - 8*G[0, 1, -w, -w] + 14*G[0, 1, w^2, w^2] + 
   4*G[0, r1, 0, w] - 8*G[0, r1, 1, w] + 4*G[0, r2, 0, w] - 
   8*G[0, r2, 1, w] - 18*G[0, r61, 0, w^2] + 4*G[0, r61, 1, w^2] + 
   16*G[0, r61, r61, w^2] + 16*G[0, r61, r62, w^2] + 6*G[0, r61, w^2, w^2] - 
   18*G[0, r62, 0, w^2] + 4*G[0, r62, 1, w^2] + 16*G[0, r62, r61, w^2] + 
   16*G[0, r62, r62, w^2] + 6*G[0, r62, w^2, w^2] + 10*G[0, w^(-2), 0, w^2] - 
   10*G[0, w^(-2), r61, w^2] - 10*G[0, w^(-2), r62, w^2] - 
   3*G[0, -w^(-1), 0, -w] + 3*G[0, -w^(-1), 0, w^2] + 
   6*G[0, -w^(-1), 1, -w] - 6*G[0, -w^(-1), 1, w^2] + G[0, -w, 0, -w] + 
   3*G[0, -w, 0, w^2] - 2*G[0, -w, 1, -w] - 6*G[0, -w, 1, w^2] - 
   3*G[0, w^2, 0, w^2] + 14*G[0, w^2, 1, w^2] - 4*G[0, w^2, r61, w^2] - 
   4*G[0, w^2, r62, w^2] + 3*G[0, w^2, w^2, w^2] - 6*G[-I, 0, 0, r1] + 
   6*G[-I, 0, 0, w] + 4*G[-I, 0, 1, r1] - 4*G[-I, 0, 1, w] + 
   2*G[-I, r1, 0, r1] - 2*G[-I, r1, 0, w] - 4*G[-I, r1, 1, r1] + 
   4*G[-I, r1, 1, w] + 2*G[-I, r2, 0, r1] - 2*G[-I, r2, 0, w] - 
   4*G[-I, r2, 1, r1] + 4*G[-I, r2, 1, w] - 6*G[I, 0, 0, r1] + 
   6*G[I, 0, 0, w] + 4*G[I, 0, 1, r1] - 4*G[I, 0, 1, w] + 2*G[I, r1, 0, r1] - 
   2*G[I, r1, 0, w] - 4*G[I, r1, 1, r1] + 4*G[I, r1, 1, w] + 
   2*G[I, r2, 0, r1] - 2*G[I, r2, 0, w] - 4*G[I, r2, 1, r1] + 
   4*G[I, r2, 1, w] + 10*G[1, 0, 0, -w] - (10*G[1, 0, 0, w])/3 - 
   22*G[1, 0, 0, w^2] - 3*G[1, 0, 1, r7] - 20*G[1, 0, 1, -w] + 
   (8*G[1, 0, 1, w])/3 + 36*G[1, 0, 1, w^2] + 4*G[1, 0, r61, w^2] + 
   4*G[1, 0, r62, w^2] - 8*G[1, 0, -w, -w] + 10*G[1, 0, w^2, w^2] - 
   32*G[1, 1, 0, -w] + (32*G[1, 1, 0, w])/3 + 48*G[1, 1, 0, w^2] + 
   (32*G[1, 1, 1, r7])/3 + 64*G[1, 1, 1, -w] - (64*G[1, 1, 1, w])/3 - 
   64*G[1, 1, 1, w^2] - 16*G[1, 1, r61, w^2] - 16*G[1, 1, r62, w^2] + 
   16*G[1, 1, -w, -w] - 4*G[1, r1, 0, w] + 8*G[1, r1, 1, w] - 
   4*G[1, r2, 0, w] + 8*G[1, r2, 1, w] + 16*G[1, r61, 0, w^2] - 
   16*G[1, r61, 1, w^2] - 8*G[1, r61, r61, w^2] - 8*G[1, r61, r62, w^2] - 
   10*G[1, r61, w^2, w^2] + 16*G[1, r62, 0, w^2] - 16*G[1, r62, 1, w^2] - 
   8*G[1, r62, r61, w^2] - 8*G[1, r62, r62, w^2] - 10*G[1, r62, w^2, w^2] - 
   12*G[1, w^(-2), 0, w^2] + 12*G[1, w^(-2), r61, w^2] + 
   12*G[1, w^(-2), r62, w^2] + 6*G[1, -w^(-1), 0, -w] - 
   10*G[1, -w^(-1), 0, w^2] - 12*G[1, -w^(-1), 1, -w] + 
   20*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, -w] - 2*G[1, -w, 0, w^2] + 
   4*G[1, -w, 1, -w] + 4*G[1, -w, 1, w^2] - 2*G[1, w^2, 0, w^2] + 
   2*G[1, w^2, r61, w^2] + 2*G[1, w^2, r62, w^2] - G[r1, 0, 0, w] + 
   8*G[r1, 0, 1, w] + 8*G[r1, 1, 0, w] - 16*G[r1, 1, 1, w] - G[r2, 0, 0, w] + 
   8*G[r2, 0, 1, w] + 8*G[r2, 1, 0, w] - 16*G[r2, 1, 1, w] - 
   2*G[r51, 0, 0, w^2] + 4*G[r51, 0, 1, w^2] + 2*G[r51, -w^(-1), 0, w^2] - 
   4*G[r51, -w^(-1), 1, w^2] + 2*G[r51, -w, 0, w^2] - 4*G[r51, -w, 1, w^2] - 
   2*G[r52, 0, 0, w^2] + 4*G[r52, 0, 1, w^2] + 2*G[r52, -w^(-1), 0, w^2] - 
   4*G[r52, -w^(-1), 1, w^2] + 2*G[r52, -w, 0, w^2] - 4*G[r52, -w, 1, w^2] - 
   19*G[r61, 0, 0, w^2] + 12*G[r61, 0, 1, w^2] + 13*G[r61, 0, r61, w^2] + 
   13*G[r61, 0, r62, w^2] + 9*G[r61, 0, w^2, w^2] + 16*G[r61, 1, 0, w^2] - 
   16*G[r61, 1, 1, w^2] - 8*G[r61, 1, r61, w^2] - 8*G[r61, 1, r62, w^2] - 
   10*G[r61, 1, w^2, w^2] + 20*G[r61, r61, 0, w^2] - 8*G[r61, r61, 1, w^2] - 
   16*G[r61, r61, r61, w^2] - 16*G[r61, r61, r62, w^2] - 
   4*G[r61, r61, w^2, w^2] + 20*G[r61, r62, 0, w^2] - 8*G[r61, r62, 1, w^2] - 
   16*G[r61, r62, r61, w^2] - 16*G[r61, r62, r62, w^2] - 
   4*G[r61, r62, w^2, w^2] - 7*G[r61, w^(-2), 0, w^2] + 
   7*G[r61, w^(-2), r61, w^2] + 7*G[r61, w^(-2), r62, w^2] - 
   2*G[r61, -w^(-1), 0, w^2] + 4*G[r61, -w^(-1), 1, w^2] - 
   2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + 2*G[r61, w^2, 0, w^2] - 
   10*G[r61, w^2, 1, w^2] + 3*G[r61, w^2, r61, w^2] + 
   3*G[r61, w^2, r62, w^2] - 3*G[r61, w^2, w^2, w^2] - 19*G[r62, 0, 0, w^2] + 
   12*G[r62, 0, 1, w^2] + 13*G[r62, 0, r61, w^2] + 13*G[r62, 0, r62, w^2] + 
   9*G[r62, 0, w^2, w^2] + 16*G[r62, 1, 0, w^2] - 16*G[r62, 1, 1, w^2] - 
   8*G[r62, 1, r61, w^2] - 8*G[r62, 1, r62, w^2] - 10*G[r62, 1, w^2, w^2] + 
   20*G[r62, r61, 0, w^2] - 8*G[r62, r61, 1, w^2] - 
   16*G[r62, r61, r61, w^2] - 16*G[r62, r61, r62, w^2] - 
   4*G[r62, r61, w^2, w^2] + 20*G[r62, r62, 0, w^2] - 8*G[r62, r62, 1, w^2] - 
   16*G[r62, r62, r61, w^2] - 16*G[r62, r62, r62, w^2] - 
   4*G[r62, r62, w^2, w^2] - 7*G[r62, w^(-2), 0, w^2] + 
   7*G[r62, w^(-2), r61, w^2] + 7*G[r62, w^(-2), r62, w^2] - 
   2*G[r62, -w^(-1), 0, w^2] + 4*G[r62, -w^(-1), 1, w^2] - 
   2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + 2*G[r62, w^2, 0, w^2] - 
   10*G[r62, w^2, 1, w^2] + 3*G[r62, w^2, r61, w^2] + 
   3*G[r62, w^2, r62, w^2] - 3*G[r62, w^2, w^2, w^2] + 
   7*G[w^(-2), 0, 0, w^2] - 2*G[w^(-2), 0, 1, w^2] - 
   6*G[w^(-2), 0, r61, w^2] - 6*G[w^(-2), 0, r62, w^2] - 
   3*G[w^(-2), 0, w^2, w^2] - 10*G[w^(-2), 1, 0, w^2] + 
   10*G[w^(-2), 1, r61, w^2] + 10*G[w^(-2), 1, r62, w^2] - 
   9*G[w^(-2), r61, 0, w^2] + 10*G[w^(-2), r61, 1, w^2] + 
   4*G[w^(-2), r61, r61, w^2] + 4*G[w^(-2), r61, r62, w^2] + 
   3*G[w^(-2), r61, w^2, w^2] - 9*G[w^(-2), r62, 0, w^2] + 
   10*G[w^(-2), r62, 1, w^2] + 4*G[w^(-2), r62, r61, w^2] + 
   4*G[w^(-2), r62, r62, w^2] + 3*G[w^(-2), r62, w^2, w^2] + 
   3*G[w^(-2), w^(-2), 0, w^2] - 3*G[w^(-2), w^(-2), r61, w^2] - 
   3*G[w^(-2), w^(-2), r62, w^2] + 8*G[w^(-2), -w^(-1), 0, w^2] - 
   16*G[w^(-2), -w^(-1), 1, w^2] - 4*G[-w^(-1), 0, 0, -w] + 
   17*G[-w^(-1), 0, 0, w^2] + 8*G[-w^(-1), 0, 1, -w] - 
   32*G[-w^(-1), 0, 1, w^2] - G[-w^(-1), 0, r61, w^2] - 
   G[-w^(-1), 0, r62, w^2] + 8*G[-w^(-1), 1, 0, -w] - 
   26*G[-w^(-1), 1, 0, w^2] - 16*G[-w^(-1), 1, 1, -w] + 
   48*G[-w^(-1), 1, 1, w^2] + 2*G[-w^(-1), 1, r61, w^2] + 
   2*G[-w^(-1), 1, r62, w^2] - G[-w^(-1), r61, 0, w^2] + 
   2*G[-w^(-1), r61, 1, w^2] - G[-w^(-1), r62, 0, w^2] + 
   2*G[-w^(-1), r62, 1, w^2] - 6*G[-w^(-1), -w, 0, w^2] + 
   12*G[-w^(-1), -w, 1, w^2] + 5*G[-w, 0, 0, w^2] - 8*G[-w, 0, 1, w^2] - 
   G[-w, 0, r61, w^2] - G[-w, 0, r62, w^2] + 4*G[-w, 0, w^2, w^2] - 
   10*G[-w, 1, 0, w^2] + 16*G[-w, 1, 1, w^2] + 2*G[-w, 1, r61, w^2] + 
   2*G[-w, 1, r62, w^2] - 8*G[-w, 1, w^2, w^2] - G[-w, r61, 0, w^2] + 
   2*G[-w, r61, 1, w^2] - G[-w, r62, 0, w^2] + 2*G[-w, r62, 1, w^2] + 
   2*G[-w, -w^(-1), 0, w^2] - 4*G[-w, -w^(-1), 1, w^2] + 
   4*G[-w, w^2, 0, w^2] - 8*G[-w, w^2, 1, w^2] - (2*Pi*GI[0, r2])/3 + 
   5*Zeta[3]) + G[-w^(-1), z3]*(((-16*I)/81)*Pi^3 - (Pi^2*G[-1, r7])/6 + 
   Pi^2*G[-1, w^2] - (Pi^2*G[0, -w])/6 - G[0, -w]^3 + (26*Pi^2*G[0, w])/9 + 
   (6*I)*Pi*G[-1, w^2]*G[0, w] + (Pi^2*G[0, w^2])/6 + 
   6*G[-1, w^2]*G[0, w]*G[0, w^2] + 11*G[0, w^2]^3 + (Pi^2*G[-I, r1])/3 - 
   (Pi^2*G[-I, w])/3 + (Pi^2*G[I, r1])/3 - (Pi^2*G[I, w])/3 + 
   (7*Pi^2*G[1, r7])/18 + 3*G[0, w^2]^2*G[1, r7] + (Pi^2*G[1, -w])/3 + 
   20*G[0, -w]^2*G[1, -w] - 68*G[0, -w]*G[1, -w]^2 + 64*G[1, -w]^3 + 
   (14*Pi^2*G[1, w])/9 - Pi^2*G[1, w^2] - 10*G[0, -w]^2*G[1, w^2] + 
   ((4*I)/3)*Pi*G[0, w]*G[1, w^2] + 4*G[0, w]*G[0, w^2]*G[1, w^2] - 
   30*G[0, w^2]^2*G[1, w^2] - 16*G[0, w^2]*G[1, r7]*G[1, w^2] + 
   36*G[0, -w]*G[1, -w]*G[1, w^2] - 32*G[1, -w]^2*G[1, w^2] + 
   ((16*I)/3)*Pi*G[1, w]*G[1, w^2] - ((16*I)/3)*Pi*G[1, w^2]^2 + 
   (16*G[0, w]*G[1, w^2]^2)/3 + 64*G[0, w^2]*G[1, w^2]^2 + 
   (64*G[1, r7]*G[1, w^2]^2)/3 - (32*G[1, w]*G[1, w^2]^2)/3 - 
   32*G[1, w^2]^3 - (5*Pi^2*G[r1, w])/2 - (6*I)*Pi*G[-1, w^2]*G[r1, w] - 
   (4*I)*Pi*G[1, w^2]*G[r1, w] - (5*Pi^2*G[r2, w])/2 - 
   (6*I)*Pi*G[-1, w^2]*G[r2, w] - (4*I)*Pi*G[1, w^2]*G[r2, w] + 
   (Pi^2*G[r51, w^2])/6 - 2*G[0, -w]^2*G[r51, w^2] + 
   4*G[0, -w]*G[1, -w]*G[r51, w^2] + (Pi^2*G[r52, w^2])/6 - 
   2*G[0, -w]^2*G[r52, w^2] + 4*G[0, -w]*G[1, -w]*G[r52, w^2] - 
   (Pi^2*G[r61, w^2])/6 - G[0, -w]^2*G[r61, w^2] - 
   44*G[0, w^2]^2*G[r61, w^2] - 7*G[0, w^2]*G[1, r7]*G[r61, w^2] + 
   2*G[0, -w]*G[1, -w]*G[r61, w^2] + 54*G[0, w^2]*G[1, w^2]*G[r61, w^2] + 
   16*G[1, r7]*G[1, w^2]*G[r61, w^2] - 48*G[1, w^2]^2*G[r61, w^2] + 
   49*G[0, w^2]*G[r61, w^2]^2 + 4*G[1, r7]*G[r61, w^2]^2 - 
   24*G[1, w^2]*G[r61, w^2]^2 - 16*G[r61, w^2]^3 - (Pi^2*G[r62, w^2])/6 - 
   G[0, -w]^2*G[r62, w^2] - 44*G[0, w^2]^2*G[r62, w^2] - 
   7*G[0, w^2]*G[1, r7]*G[r62, w^2] + 2*G[0, -w]*G[1, -w]*G[r62, w^2] + 
   54*G[0, w^2]*G[1, w^2]*G[r62, w^2] + 16*G[1, r7]*G[1, w^2]*G[r62, w^2] - 
   48*G[1, w^2]^2*G[r62, w^2] + 98*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
   8*G[1, r7]*G[r61, w^2]*G[r62, w^2] - 48*G[1, w^2]*G[r61, w^2]*
    G[r62, w^2] - 48*G[r61, w^2]^2*G[r62, w^2] + 49*G[0, w^2]*G[r62, w^2]^2 + 
   4*G[1, r7]*G[r62, w^2]^2 - 24*G[1, w^2]*G[r62, w^2]^2 - 
   48*G[r61, w^2]*G[r62, w^2]^2 - 16*G[r62, w^2]^3 + 
   (3*G[0, -w]^2*G[w^(-2), w^2])/2 - ((7*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] - 
   (G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/2 - 2*G[0, w]*G[0, w^2]*
    G[w^(-2), w^2] + 22*G[0, w^2]^2*G[w^(-2), w^2] + 
   6*G[0, w^2]*G[1, r7]*G[w^(-2), w^2] - 3*G[0, -w]*G[1, -w]*G[w^(-2), w^2] + 
   G[0, w^2]*G[1, -w]*G[w^(-2), w^2] - ((4*I)/3)*Pi*G[1, w]*G[w^(-2), w^2] + 
   ((8*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] + 4*G[0, -w]*G[1, w^2]*
    G[w^(-2), w^2] - (8*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   38*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 
   (20*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 - 8*G[1, -w]*G[1, w^2]*
    G[w^(-2), w^2] + (16*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   8*G[1, w^2]^2*G[w^(-2), w^2] + (3*I)*Pi*G[r1, w]*G[w^(-2), w^2] + 
   (3*I)*Pi*G[r2, w]*G[w^(-2), w^2] + (3*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2])/
    2 - (67*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (13*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/2 - 3*G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] + 35*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
   11*G[r61, w^2]^2*G[w^(-2), w^2] + (3*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2])/
    2 - (67*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/2 - 
   (13*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/2 - 3*G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + 35*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   22*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   11*G[r62, w^2]^2*G[w^(-2), w^2] - (I/6)*Pi*G[w^(-2), w^2]^2 + 
   (G[0, -w]*G[w^(-2), w^2]^2)/4 + (G[0, w]*G[w^(-2), w^2]^2)/6 + 
   (11*G[0, w^2]*G[w^(-2), w^2]^2)/4 - (G[1, r7]*G[w^(-2), w^2]^2)/12 - 
   (G[1, -w]*G[w^(-2), w^2]^2)/2 - (G[1, w]*G[w^(-2), w^2]^2)/3 + 
   (G[1, w^2]*G[w^(-2), w^2]^2)/2 - 3*G[r61, w^2]*G[w^(-2), w^2]^2 - 
   3*G[r62, w^2]*G[w^(-2), w^2]^2 - 7*G[0, -w]^2*G[-w^(-1), -w] + 
   28*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 28*G[1, -w]^2*G[-w^(-1), -w] + 
   2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] - 4*G[1, -w]*G[1, w^2]*
    G[-w^(-1), -w] + 2*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w] - 
   4*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w] + 2*G[0, -w]*G[r52, w^2]*
    G[-w^(-1), -w] - 4*G[1, -w]*G[r52, w^2]*G[-w^(-1), -w] + 
   G[0, -w]*G[r61, w^2]*G[-w^(-1), -w] - 2*G[1, -w]*G[r61, w^2]*
    G[-w^(-1), -w] + G[0, -w]*G[r62, w^2]*G[-w^(-1), -w] - 
   2*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] - 
   (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/2 + 
   3*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/6 + 
   6*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2] + (5*G[0, -w]^2*G[-w^(-1), w^2])/2 - 
   (I/3)*Pi*G[0, w]*G[-w^(-1), w^2] + (3*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/
    2 - G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 4*G[0, w^2]^2*G[-w^(-1), w^2] + 
   3*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] - 12*G[-1, w^2]*G[1, -w]*
    G[-w^(-1), w^2] - 5*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] - 
   3*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - ((4*I)/3)*Pi*G[1, w]*
    G[-w^(-1), w^2] + ((8*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 
   (8*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 20*G[0, w^2]*G[1, w^2]*
    G[-w^(-1), w^2] - (44*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   (16*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   24*G[1, w^2]^2*G[-w^(-1), w^2] + I*Pi*G[r1, w]*G[-w^(-1), w^2] + 
   I*Pi*G[r2, w]*G[-w^(-1), w^2] - (3*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/
    2 - (7*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
   (5*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/2 + 3*G[1, -w]*G[r61, w^2]*
    G[-w^(-1), w^2] + 7*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
   (3*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
   (7*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
   (5*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/2 + 3*G[1, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] + 7*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
   I*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   (11*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
   G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 3*G[0, w^2]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + 4*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   11*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 2*G[1, w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   (5*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/2 + 
   5*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - (I/6)*Pi*G[-w^(-1), w^2]^2 + 
   (5*G[0, -w]*G[-w^(-1), w^2]^2)/4 + (G[0, w]*G[-w^(-1), w^2]^2)/6 + 
   (5*G[0, w^2]*G[-w^(-1), w^2]^2)/4 + (17*G[1, r7]*G[-w^(-1), w^2]^2)/12 - 
   (5*G[1, -w]*G[-w^(-1), w^2]^2)/2 - (G[1, w]*G[-w^(-1), w^2]^2)/3 - 
   (5*G[1, w^2]*G[-w^(-1), w^2]^2)/2 - (5*Pi^2*G[-w, w^2])/6 - 
   6*G[-1, w^2]*G[0, -w]*G[-w, w^2] + (25*G[0, -w]^2*G[-w, w^2])/2 - 
   ((13*I)/3)*Pi*G[0, w]*G[-w, w^2] + (7*G[0, -w]*G[0, w^2]*G[-w, w^2])/2 - 
   3*G[0, w]*G[0, w^2]*G[-w, w^2] + 4*G[0, w^2]^2*G[-w, w^2] + 
   3*G[0, w^2]*G[1, r7]*G[-w, w^2] + 12*G[-1, w^2]*G[1, -w]*G[-w, w^2] - 
   41*G[0, -w]*G[1, -w]*G[-w, w^2] - 7*G[0, w^2]*G[1, -w]*G[-w, w^2] + 
   32*G[1, -w]^2*G[-w, w^2] - ((4*I)/3)*Pi*G[1, w]*G[-w, w^2] + 
   ((8*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - 8*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
   (8*G[0, w]*G[1, w^2]*G[-w, w^2])/3 - 20*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 
   (44*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 + 16*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
   (16*G[1, w]*G[1, w^2]*G[-w, w^2])/3 + 24*G[1, w^2]^2*G[-w, w^2] + 
   (5*I)*Pi*G[r1, w]*G[-w, w^2] + (5*I)*Pi*G[r2, w]*G[-w, w^2] - 
   (3*G[0, -w]*G[r61, w^2]*G[-w, w^2])/2 - 
   (7*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/2 - 
   (5*G[1, r7]*G[r61, w^2]*G[-w, w^2])/2 + 3*G[1, -w]*G[r61, w^2]*
    G[-w, w^2] + 7*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
   (3*G[0, -w]*G[r62, w^2]*G[-w, w^2])/2 - 
   (7*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/2 - 
   (5*G[1, r7]*G[r62, w^2]*G[-w, w^2])/2 + 3*G[1, -w]*G[r62, w^2]*
    G[-w, w^2] + 7*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
   I*Pi*G[w^(-2), w^2]*G[-w, w^2] - (3*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/
    2 + G[0, w]*G[w^(-2), w^2]*G[-w, w^2] + 3*G[0, w^2]*G[w^(-2), w^2]*
    G[-w, w^2] + 4*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2] + 
   3*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 2*G[1, w]*G[w^(-2), w^2]*
    G[-w, w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
   (9*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2])/2 + 9*G[1, -w]*G[-w^(-1), -w]*
    G[-w, w^2] - (I/3)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 
   (G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/2 + 
   (G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
   (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/2 + 
   (17*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/6 - G[1, -w]*G[-w^(-1), w^2]*
    G[-w, w^2] - (2*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
   5*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - (I/6)*Pi*G[-w, w^2]^2 + 
   (13*G[0, -w]*G[-w, w^2]^2)/4 + (G[0, w]*G[-w, w^2]^2)/6 + 
   (5*G[0, w^2]*G[-w, w^2]^2)/4 + (17*G[1, r7]*G[-w, w^2]^2)/12 - 
   (13*G[1, -w]*G[-w, w^2]^2)/2 - (G[1, w]*G[-w, w^2]^2)/3 - 
   (5*G[1, w^2]*G[-w, w^2]^2)/2 - 6*G[0, w^2]*G[-1, 0, w] - 
   6*G[0, w]*G[-1, 0, w^2] - 6*G[0, -w]*G[-1, -w^(-1), w^2] + 
   12*G[1, -w]*G[-1, -w^(-1), w^2] + 6*G[0, -w]*G[-1, -w, w^2] - 
   12*G[1, -w]*G[-1, -w, w^2] + 2*G[0, -w]*G[0, 0, -w] - 
   12*G[1, -w]*G[0, 0, -w] + 10*G[1, w^2]*G[0, 0, -w] + 
   2*G[r51, w^2]*G[0, 0, -w] + 2*G[r52, w^2]*G[0, 0, -w] + 
   G[r61, w^2]*G[0, 0, -w] + G[r62, w^2]*G[0, 0, -w] - 
   (3*G[w^(-2), w^2]*G[0, 0, -w])/2 + 4*G[-w^(-1), -w]*G[0, 0, -w] - 
   (5*G[-w^(-1), w^2]*G[0, 0, -w])/2 - (25*G[-w, w^2]*G[0, 0, -w])/2 + 
   ((16*I)/3)*Pi*G[0, 0, w] - 18*G[-1, w^2]*G[0, 0, w] + 
   7*G[0, w^2]*G[0, 0, w] - (28*G[1, w^2]*G[0, 0, w])/3 + 
   (31*G[w^(-2), w^2]*G[0, 0, w])/3 + (10*G[-w^(-1), w^2]*G[0, 0, w])/3 + 
   (22*G[-w, w^2]*G[0, 0, w])/3 - 22*G[0, w^2]*G[0, 0, w^2] - 
   3*G[1, r7]*G[0, 0, w^2] + 18*G[1, w^2]*G[0, 0, w^2] + 
   26*G[r61, w^2]*G[0, 0, w^2] + 26*G[r62, w^2]*G[0, 0, w^2] - 
   (23*G[w^(-2), w^2]*G[0, 0, w^2])/2 - (5*G[-w^(-1), w^2]*G[0, 0, w^2])/2 - 
   (9*G[-w, w^2]*G[0, 0, w^2])/2 - 3*G[0, w^2]*G[0, 1, r7] + 
   8*G[1, w^2]*G[0, 1, r7] + 3*G[r61, w^2]*G[0, 1, r7] + 
   3*G[r62, w^2]*G[0, 1, r7] - (G[w^(-2), w^2]*G[0, 1, r7])/2 - 
   (7*G[-w^(-1), w^2]*G[0, 1, r7])/2 - (7*G[-w, w^2]*G[0, 1, r7])/2 - 
   10*G[0, -w]*G[0, 1, -w] + 36*G[1, -w]*G[0, 1, -w] - 
   20*G[1, w^2]*G[0, 1, -w] - 4*G[r51, w^2]*G[0, 1, -w] - 
   4*G[r52, w^2]*G[0, 1, -w] - 2*G[r61, w^2]*G[0, 1, -w] - 
   2*G[r62, w^2]*G[0, 1, -w] + 3*G[w^(-2), w^2]*G[0, 1, -w] - 
   8*G[-w^(-1), -w]*G[0, 1, -w] + 5*G[-w^(-1), w^2]*G[0, 1, -w] + 
   25*G[-w, w^2]*G[0, 1, -w] - ((8*I)/3)*Pi*G[0, 1, w] + 
   12*G[-1, w^2]*G[0, 1, w] + (8*G[1, w^2]*G[0, 1, w])/3 - 
   (14*G[w^(-2), w^2]*G[0, 1, w])/3 - (2*G[-w^(-1), w^2]*G[0, 1, w])/3 - 
   (26*G[-w, w^2]*G[0, 1, w])/3 + 18*G[0, w^2]*G[0, 1, w^2] + 
   8*G[1, r7]*G[0, 1, w^2] - 32*G[1, w^2]*G[0, 1, w^2] - 
   14*G[r61, w^2]*G[0, 1, w^2] - 14*G[r62, w^2]*G[0, 1, w^2] + 
   11*G[w^(-2), w^2]*G[0, 1, w^2] + 3*G[-w^(-1), w^2]*G[0, 1, w^2] + 
   7*G[-w, w^2]*G[0, 1, w^2] - (4*I)*Pi*G[0, r1, w] - (4*I)*Pi*G[0, r2, w] + 
   26*G[0, w^2]*G[0, r61, w^2] + 2*G[1, r7]*G[0, r61, w^2] - 
   8*G[1, w^2]*G[0, r61, w^2] - 29*G[r61, w^2]*G[0, r61, w^2] - 
   29*G[r62, w^2]*G[0, r61, w^2] + 6*G[w^(-2), w^2]*G[0, r61, w^2] + 
   G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] + 
   26*G[0, w^2]*G[0, r62, w^2] + 2*G[1, r7]*G[0, r62, w^2] - 
   8*G[1, w^2]*G[0, r62, w^2] - 29*G[r61, w^2]*G[0, r62, w^2] - 
   29*G[r62, w^2]*G[0, r62, w^2] + 6*G[w^(-2), w^2]*G[0, r62, w^2] + 
   G[-w^(-1), w^2]*G[0, r62, w^2] + G[-w, w^2]*G[0, r62, w^2] + 
   (3*G[0, -w]*G[0, w^(-2), w^2])/2 - (23*G[0, w^2]*G[0, w^(-2), w^2])/2 - 
   (3*G[1, r7]*G[0, w^(-2), w^2])/2 - 3*G[1, -w]*G[0, w^(-2), w^2] + 
   3*G[1, w^2]*G[0, w^(-2), w^2] + 10*G[r61, w^2]*G[0, w^(-2), w^2] + 
   10*G[r62, w^2]*G[0, w^(-2), w^2] + 3*G[0, -w]*G[0, -w^(-1), -w] - 
   6*G[1, -w]*G[0, -w^(-1), -w] - (3*G[0, -w]*G[0, -w^(-1), w^2])/2 - 
   (3*G[0, w^2]*G[0, -w^(-1), w^2])/2 - (3*G[1, r7]*G[0, -w^(-1), w^2])/2 + 
   3*G[1, -w]*G[0, -w^(-1), w^2] + 3*G[1, w^2]*G[0, -w^(-1), w^2] - 
   4*G[0, -w]*G[0, -w, -w] + 8*G[1, -w]*G[0, -w, -w] + 
   2*G[1, w^2]*G[0, -w, -w] + 2*G[r51, w^2]*G[0, -w, -w] + 
   2*G[r52, w^2]*G[0, -w, -w] + G[r61, w^2]*G[0, -w, -w] + 
   G[r62, w^2]*G[0, -w, -w] - (3*G[w^(-2), w^2]*G[0, -w, -w])/2 - 
   (5*G[-w^(-1), w^2]*G[0, -w, -w])/2 - (9*G[-w, w^2]*G[0, -w, -w])/2 - 
   (3*G[0, -w]*G[0, -w, w^2])/2 - (3*G[0, w^2]*G[0, -w, w^2])/2 - 
   (3*G[1, r7]*G[0, -w, w^2])/2 + 3*G[1, -w]*G[0, -w, w^2] + 
   3*G[1, w^2]*G[0, -w, w^2] - 2*G[0, -w]*G[0, w^2, w^2] - 
   4*G[0, w]*G[0, w^2, w^2] + 9*G[0, w^2]*G[0, w^2, w^2] + 
   3*G[1, r7]*G[0, w^2, w^2] + 4*G[1, -w]*G[0, w^2, w^2] - 
   18*G[1, w^2]*G[0, w^2, w^2] - 3*G[r61, w^2]*G[0, w^2, w^2] - 
   3*G[r62, w^2]*G[0, w^2, w^2] + 3*G[w^(-2), w^2]*G[0, w^2, w^2] + 
   (2*I)*Pi*G[-I, 0, r1] - (2*I)*Pi*G[-I, 0, w] - (2*I)*Pi*G[-I, r1, r1] + 
   (2*I)*Pi*G[-I, r1, w] - (2*I)*Pi*G[-I, r2, r1] + (2*I)*Pi*G[-I, r2, w] + 
   (2*I)*Pi*G[I, 0, r1] - (2*I)*Pi*G[I, 0, w] - (2*I)*Pi*G[I, r1, r1] + 
   (2*I)*Pi*G[I, r1, w] - (2*I)*Pi*G[I, r2, r1] + (2*I)*Pi*G[I, r2, w] - 
   18*G[0, -w]*G[1, 0, -w] + 52*G[1, -w]*G[1, 0, -w] - 
   16*G[1, w^2]*G[1, 0, -w] - 8*G[-w^(-1), -w]*G[1, 0, -w] + 
   16*G[-w, w^2]*G[1, 0, -w] + ((4*I)/3)*Pi*G[1, 0, w] - 
   2*G[0, w^2]*G[1, 0, w] - (16*G[1, w^2]*G[1, 0, w])/3 + 
   (4*G[w^(-2), w^2]*G[1, 0, w])/3 + (4*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
   (4*G[-w, w^2]*G[1, 0, w])/3 + 10*G[0, -w]*G[1, 0, w^2] - 
   4*G[0, w]*G[1, 0, w^2] + 24*G[0, w^2]*G[1, 0, w^2] + 
   8*G[1, r7]*G[1, 0, w^2] - 20*G[1, -w]*G[1, 0, w^2] - 
   48*G[1, w^2]*G[1, 0, w^2] - 20*G[r61, w^2]*G[1, 0, w^2] - 
   20*G[r62, w^2]*G[1, 0, w^2] + 10*G[w^(-2), w^2]*G[1, 0, w^2] + 
   10*G[-w^(-1), w^2]*G[1, 0, w^2] + 10*G[-w, w^2]*G[1, 0, w^2] + 
   4*G[0, w^2]*G[1, 1, r7] - (32*G[1, w^2]*G[1, 1, r7])/3 - 
   4*G[r61, w^2]*G[1, 1, r7] - 4*G[r62, w^2]*G[1, 1, r7] + 
   (2*G[w^(-2), w^2]*G[1, 1, r7])/3 + (14*G[-w^(-1), w^2]*G[1, 1, r7])/3 + 
   (14*G[-w, w^2]*G[1, 1, r7])/3 + 48*G[0, -w]*G[1, 1, -w] - 
   128*G[1, -w]*G[1, 1, -w] + 32*G[1, w^2]*G[1, 1, -w] + 
   16*G[-w^(-1), -w]*G[1, 1, -w] - 32*G[-w, w^2]*G[1, 1, -w] - 
   ((32*I)/3)*Pi*G[1, 1, w] + (32*G[1, w^2]*G[1, 1, w])/3 - 
   (8*G[w^(-2), w^2]*G[1, 1, w])/3 - (8*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
   (8*G[-w, w^2]*G[1, 1, w])/3 + ((16*I)/3)*Pi*G[1, 1, w^2] - 
   16*G[0, -w]*G[1, 1, w^2] - (16*G[0, w]*G[1, 1, w^2])/3 - 
   48*G[0, w^2]*G[1, 1, w^2] - (64*G[1, r7]*G[1, 1, w^2])/3 + 
   32*G[1, -w]*G[1, 1, w^2] + (32*G[1, w]*G[1, 1, w^2])/3 + 
   64*G[1, w^2]*G[1, 1, w^2] + 32*G[r61, w^2]*G[1, 1, w^2] + 
   32*G[r62, w^2]*G[1, 1, w^2] - 16*G[-w^(-1), w^2]*G[1, 1, w^2] - 
   16*G[-w, w^2]*G[1, 1, w^2] + (4*I)*Pi*G[1, r1, w] + (4*I)*Pi*G[1, r2, w] - 
   20*G[0, w^2]*G[1, r61, w^2] - 8*G[1, r7]*G[1, r61, w^2] + 
   32*G[1, w^2]*G[1, r61, w^2] + 16*G[r61, w^2]*G[1, r61, w^2] + 
   16*G[r62, w^2]*G[1, r61, w^2] - 10*G[w^(-2), w^2]*G[1, r61, w^2] - 
   2*G[-w^(-1), w^2]*G[1, r61, w^2] - 2*G[-w, w^2]*G[1, r61, w^2] - 
   20*G[0, w^2]*G[1, r62, w^2] - 8*G[1, r7]*G[1, r62, w^2] + 
   32*G[1, w^2]*G[1, r62, w^2] + 16*G[r61, w^2]*G[1, r62, w^2] + 
   16*G[r62, w^2]*G[1, r62, w^2] - 10*G[w^(-2), w^2]*G[1, r62, w^2] - 
   2*G[-w^(-1), w^2]*G[1, r62, w^2] - 2*G[-w, w^2]*G[1, r62, w^2] - 
   ((2*I)/3)*Pi*G[1, w^(-2), w^2] - 2*G[0, -w]*G[1, w^(-2), w^2] + 
   (2*G[0, w]*G[1, w^(-2), w^2])/3 + 14*G[0, w^2]*G[1, w^(-2), w^2] + 
   (8*G[1, r7]*G[1, w^(-2), w^2])/3 + 4*G[1, -w]*G[1, w^(-2), w^2] - 
   (4*G[1, w]*G[1, w^(-2), w^2])/3 - 4*G[1, w^2]*G[1, w^(-2), w^2] - 
   12*G[r61, w^2]*G[1, w^(-2), w^2] - 12*G[r62, w^2]*G[1, w^(-2), w^2] - 
   6*G[0, -w]*G[1, -w^(-1), -w] + 12*G[1, -w]*G[1, -w^(-1), -w] - 
   (2*I)*Pi*G[1, -w^(-1), w^2] - 4*G[0, -w]*G[1, -w^(-1), w^2] + 
   2*G[0, w]*G[1, -w^(-1), w^2] + 6*G[0, w^2]*G[1, -w^(-1), w^2] + 
   8*G[1, r7]*G[1, -w^(-1), w^2] + 8*G[1, -w]*G[1, -w^(-1), w^2] - 
   4*G[1, w]*G[1, -w^(-1), w^2] - 12*G[1, w^2]*G[1, -w^(-1), w^2] + 
   8*G[0, -w]*G[1, -w, -w] - 16*G[1, -w]*G[1, -w, -w] - 
   4*G[1, w^2]*G[1, -w, -w] - 4*G[r51, w^2]*G[1, -w, -w] - 
   4*G[r52, w^2]*G[1, -w, -w] - 2*G[r61, w^2]*G[1, -w, -w] - 
   2*G[r62, w^2]*G[1, -w, -w] + 3*G[w^(-2), w^2]*G[1, -w, -w] + 
   5*G[-w^(-1), w^2]*G[1, -w, -w] + 9*G[-w, w^2]*G[1, -w, -w] - 
   (2*I)*Pi*G[1, -w, w^2] + 4*G[0, -w]*G[1, -w, w^2] + 
   2*G[0, w]*G[1, -w, w^2] + 6*G[0, w^2]*G[1, -w, w^2] + 
   8*G[1, r7]*G[1, -w, w^2] - 8*G[1, -w]*G[1, -w, w^2] - 
   4*G[1, w]*G[1, -w, w^2] - 12*G[1, w^2]*G[1, -w, w^2] + 
   ((4*I)/3)*Pi*G[1, w^2, w^2] - (4*G[0, w]*G[1, w^2, w^2])/3 + 
   2*G[0, w^2]*G[1, w^2, w^2] - (4*G[1, r7]*G[1, w^2, w^2])/3 + 
   (8*G[1, w]*G[1, w^2, w^2])/3 - 2*G[r61, w^2]*G[1, w^2, w^2] - 
   2*G[r62, w^2]*G[1, w^2, w^2] - (4*I)*Pi*G[r1, 0, w] + 
   6*G[-1, w^2]*G[r1, 0, w] + 4*G[1, w^2]*G[r1, 0, w] - 
   3*G[w^(-2), w^2]*G[r1, 0, w] - G[-w^(-1), w^2]*G[r1, 0, w] - 
   5*G[-w, w^2]*G[r1, 0, w] + (8*I)*Pi*G[r1, 1, w] - 
   12*G[-1, w^2]*G[r1, 1, w] - 8*G[1, w^2]*G[r1, 1, w] + 
   6*G[w^(-2), w^2]*G[r1, 1, w] + 2*G[-w^(-1), w^2]*G[r1, 1, w] + 
   10*G[-w, w^2]*G[r1, 1, w] - (4*I)*Pi*G[r2, 0, w] + 
   6*G[-1, w^2]*G[r2, 0, w] + 4*G[1, w^2]*G[r2, 0, w] - 
   3*G[w^(-2), w^2]*G[r2, 0, w] - G[-w^(-1), w^2]*G[r2, 0, w] - 
   5*G[-w, w^2]*G[r2, 0, w] + (8*I)*Pi*G[r2, 1, w] - 
   12*G[-1, w^2]*G[r2, 1, w] - 8*G[1, w^2]*G[r2, 1, w] + 
   6*G[w^(-2), w^2]*G[r2, 1, w] + 2*G[-w^(-1), w^2]*G[r2, 1, w] + 
   10*G[-w, w^2]*G[r2, 1, w] + 2*G[0, -w]*G[r51, 0, w^2] - 
   4*G[1, -w]*G[r51, 0, w^2] - 2*G[0, -w]*G[r51, -w^(-1), w^2] + 
   4*G[1, -w]*G[r51, -w^(-1), w^2] - 2*G[0, -w]*G[r51, -w, w^2] + 
   4*G[1, -w]*G[r51, -w, w^2] + 2*G[0, -w]*G[r52, 0, w^2] - 
   4*G[1, -w]*G[r52, 0, w^2] - 2*G[0, -w]*G[r52, -w^(-1), w^2] + 
   4*G[1, -w]*G[r52, -w^(-1), w^2] - 2*G[0, -w]*G[r52, -w, w^2] + 
   4*G[1, -w]*G[r52, -w, w^2] + G[0, -w]*G[r61, 0, w^2] + 
   36*G[0, w^2]*G[r61, 0, w^2] + 5*G[1, r7]*G[r61, 0, w^2] - 
   2*G[1, -w]*G[r61, 0, w^2] - 26*G[1, w^2]*G[r61, 0, w^2] - 
   33*G[r61, w^2]*G[r61, 0, w^2] - 33*G[r62, w^2]*G[r61, 0, w^2] + 
   9*G[w^(-2), w^2]*G[r61, 0, w^2] + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
   G[-w, w^2]*G[r61, 0, w^2] - 20*G[0, w^2]*G[r61, 1, w^2] - 
   8*G[1, r7]*G[r61, 1, w^2] + 32*G[1, w^2]*G[r61, 1, w^2] + 
   16*G[r61, w^2]*G[r61, 1, w^2] + 16*G[r62, w^2]*G[r61, 1, w^2] - 
   10*G[w^(-2), w^2]*G[r61, 1, w^2] - 2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
   2*G[-w, w^2]*G[r61, 1, w^2] - 36*G[0, w^2]*G[r61, r61, w^2] - 
   4*G[1, r7]*G[r61, r61, w^2] + 16*G[1, w^2]*G[r61, r61, w^2] + 
   32*G[r61, w^2]*G[r61, r61, w^2] + 32*G[r62, w^2]*G[r61, r61, w^2] - 
   4*G[w^(-2), w^2]*G[r61, r61, w^2] - 36*G[0, w^2]*G[r61, r62, w^2] - 
   4*G[1, r7]*G[r61, r62, w^2] + 16*G[1, w^2]*G[r61, r62, w^2] + 
   32*G[r61, w^2]*G[r61, r62, w^2] + 32*G[r62, w^2]*G[r61, r62, w^2] - 
   4*G[w^(-2), w^2]*G[r61, r62, w^2] - (3*G[0, -w]*G[r61, w^(-2), w^2])/2 + 
   (17*G[0, w^2]*G[r61, w^(-2), w^2])/2 + (3*G[1, r7]*G[r61, w^(-2), w^2])/
    2 + 3*G[1, -w]*G[r61, w^(-2), w^2] - 3*G[1, w^2]*G[r61, w^(-2), w^2] - 
   7*G[r61, w^2]*G[r61, w^(-2), w^2] - 7*G[r62, w^2]*G[r61, w^(-2), w^2] + 
   (G[0, -w]*G[r61, -w^(-1), w^2])/2 + (3*G[0, w^2]*G[r61, -w^(-1), w^2])/2 + 
   (3*G[1, r7]*G[r61, -w^(-1), w^2])/2 - G[1, -w]*G[r61, -w^(-1), w^2] - 
   3*G[1, w^2]*G[r61, -w^(-1), w^2] + (G[0, -w]*G[r61, -w, w^2])/2 + 
   (3*G[0, w^2]*G[r61, -w, w^2])/2 + (3*G[1, r7]*G[r61, -w, w^2])/2 - 
   G[1, -w]*G[r61, -w, w^2] - 3*G[1, w^2]*G[r61, -w, w^2] - 
   (3*G[0, -w]*G[r61, w^2, w^2])/2 - (21*G[0, w^2]*G[r61, w^2, w^2])/2 - 
   (7*G[1, r7]*G[r61, w^2, w^2])/2 + 3*G[1, -w]*G[r61, w^2, w^2] + 
   19*G[1, w^2]*G[r61, w^2, w^2] + 4*G[r61, w^2]*G[r61, w^2, w^2] + 
   4*G[r62, w^2]*G[r61, w^2, w^2] - 3*G[w^(-2), w^2]*G[r61, w^2, w^2] + 
   G[0, -w]*G[r62, 0, w^2] + 36*G[0, w^2]*G[r62, 0, w^2] + 
   5*G[1, r7]*G[r62, 0, w^2] - 2*G[1, -w]*G[r62, 0, w^2] - 
   26*G[1, w^2]*G[r62, 0, w^2] - 33*G[r61, w^2]*G[r62, 0, w^2] - 
   33*G[r62, w^2]*G[r62, 0, w^2] + 9*G[w^(-2), w^2]*G[r62, 0, w^2] + 
   G[-w^(-1), w^2]*G[r62, 0, w^2] + G[-w, w^2]*G[r62, 0, w^2] - 
   20*G[0, w^2]*G[r62, 1, w^2] - 8*G[1, r7]*G[r62, 1, w^2] + 
   32*G[1, w^2]*G[r62, 1, w^2] + 16*G[r61, w^2]*G[r62, 1, w^2] + 
   16*G[r62, w^2]*G[r62, 1, w^2] - 10*G[w^(-2), w^2]*G[r62, 1, w^2] - 
   2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 2*G[-w, w^2]*G[r62, 1, w^2] - 
   36*G[0, w^2]*G[r62, r61, w^2] - 4*G[1, r7]*G[r62, r61, w^2] + 
   16*G[1, w^2]*G[r62, r61, w^2] + 32*G[r61, w^2]*G[r62, r61, w^2] + 
   32*G[r62, w^2]*G[r62, r61, w^2] - 4*G[w^(-2), w^2]*G[r62, r61, w^2] - 
   36*G[0, w^2]*G[r62, r62, w^2] - 4*G[1, r7]*G[r62, r62, w^2] + 
   16*G[1, w^2]*G[r62, r62, w^2] + 32*G[r61, w^2]*G[r62, r62, w^2] + 
   32*G[r62, w^2]*G[r62, r62, w^2] - 4*G[w^(-2), w^2]*G[r62, r62, w^2] - 
   (3*G[0, -w]*G[r62, w^(-2), w^2])/2 + (17*G[0, w^2]*G[r62, w^(-2), w^2])/
    2 + (3*G[1, r7]*G[r62, w^(-2), w^2])/2 + 3*G[1, -w]*G[r62, w^(-2), w^2] - 
   3*G[1, w^2]*G[r62, w^(-2), w^2] - 7*G[r61, w^2]*G[r62, w^(-2), w^2] - 
   7*G[r62, w^2]*G[r62, w^(-2), w^2] + (G[0, -w]*G[r62, -w^(-1), w^2])/2 + 
   (3*G[0, w^2]*G[r62, -w^(-1), w^2])/2 + (3*G[1, r7]*G[r62, -w^(-1), w^2])/
    2 - G[1, -w]*G[r62, -w^(-1), w^2] - 3*G[1, w^2]*G[r62, -w^(-1), w^2] + 
   (G[0, -w]*G[r62, -w, w^2])/2 + (3*G[0, w^2]*G[r62, -w, w^2])/2 + 
   (3*G[1, r7]*G[r62, -w, w^2])/2 - G[1, -w]*G[r62, -w, w^2] - 
   3*G[1, w^2]*G[r62, -w, w^2] - (3*G[0, -w]*G[r62, w^2, w^2])/2 - 
   (21*G[0, w^2]*G[r62, w^2, w^2])/2 - (7*G[1, r7]*G[r62, w^2, w^2])/2 + 
   3*G[1, -w]*G[r62, w^2, w^2] + 19*G[1, w^2]*G[r62, w^2, w^2] + 
   4*G[r61, w^2]*G[r62, w^2, w^2] + 4*G[r62, w^2]*G[r62, w^2, w^2] - 
   3*G[w^(-2), w^2]*G[r62, w^2, w^2] - (5*G[0, -w]*G[w^(-2), 0, w^2])/2 + 
   2*G[0, w]*G[w^(-2), 0, w^2] - (41*G[0, w^2]*G[w^(-2), 0, w^2])/2 - 
   (9*G[1, r7]*G[w^(-2), 0, w^2])/2 + 5*G[1, -w]*G[w^(-2), 0, w^2] + 
   21*G[1, w^2]*G[w^(-2), 0, w^2] + 13*G[r61, w^2]*G[w^(-2), 0, w^2] + 
   13*G[r62, w^2]*G[w^(-2), 0, w^2] - 3*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 
   (2*I)*Pi*G[w^(-2), 1, w^2] - 2*G[0, -w]*G[w^(-2), 1, w^2] + 
   2*G[0, w]*G[w^(-2), 1, w^2] + 12*G[0, w^2]*G[w^(-2), 1, w^2] + 
   4*G[1, r7]*G[w^(-2), 1, w^2] + 4*G[1, -w]*G[w^(-2), 1, w^2] - 
   4*G[1, w]*G[w^(-2), 1, w^2] - 4*G[1, w^2]*G[w^(-2), 1, w^2] - 
   10*G[r61, w^2]*G[w^(-2), 1, w^2] - 10*G[r62, w^2]*G[w^(-2), 1, w^2] + 
   19*G[0, w^2]*G[w^(-2), r61, w^2] + 5*G[1, r7]*G[w^(-2), r61, w^2] - 
   22*G[1, w^2]*G[w^(-2), r61, w^2] - 11*G[r61, w^2]*G[w^(-2), r61, w^2] - 
   11*G[r62, w^2]*G[w^(-2), r61, w^2] + 3*G[w^(-2), w^2]*
    G[w^(-2), r61, w^2] + 19*G[0, w^2]*G[w^(-2), r62, w^2] + 
   5*G[1, r7]*G[w^(-2), r62, w^2] - 22*G[1, w^2]*G[w^(-2), r62, w^2] - 
   11*G[r61, w^2]*G[w^(-2), r62, w^2] - 11*G[r62, w^2]*G[w^(-2), r62, w^2] + 
   3*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + (I/6)*Pi*G[w^(-2), w^(-2), w^2] - 
   (G[0, -w]*G[w^(-2), w^(-2), w^2])/4 - (G[0, w]*G[w^(-2), w^(-2), w^2])/6 - 
   (11*G[0, w^2]*G[w^(-2), w^(-2), w^2])/4 + 
   (G[1, r7]*G[w^(-2), w^(-2), w^2])/12 + (G[1, -w]*G[w^(-2), w^(-2), w^2])/
    2 + (G[1, w]*G[w^(-2), w^(-2), w^2])/3 - 
   (G[1, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   3*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
   3*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
   ((5*I)/6)*Pi*G[w^(-2), -w^(-1), w^2] + 
   (23*G[0, -w]*G[w^(-2), -w^(-1), w^2])/4 - 
   (5*G[0, w]*G[w^(-2), -w^(-1), w^2])/6 - 
   (7*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/4 - 
   (31*G[1, r7]*G[w^(-2), -w^(-1), w^2])/12 - 
   (23*G[1, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
   (5*G[1, w]*G[w^(-2), -w^(-1), w^2])/3 + 
   (7*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
   ((5*I)/6)*Pi*G[w^(-2), -w, w^2] + (7*G[0, -w]*G[w^(-2), -w, w^2])/4 - 
   (5*G[0, w]*G[w^(-2), -w, w^2])/6 - (7*G[0, w^2]*G[w^(-2), -w, w^2])/4 - 
   (31*G[1, r7]*G[w^(-2), -w, w^2])/12 - (7*G[1, -w]*G[w^(-2), -w, w^2])/2 + 
   (5*G[1, w]*G[w^(-2), -w, w^2])/3 + (7*G[1, w^2]*G[w^(-2), -w, w^2])/2 + 
   7*G[0, -w]*G[-w^(-1), 0, -w] - 14*G[1, -w]*G[-w^(-1), 0, -w] - 
   2*G[1, w^2]*G[-w^(-1), 0, -w] - 2*G[r51, w^2]*G[-w^(-1), 0, -w] - 
   2*G[r52, w^2]*G[-w^(-1), 0, -w] - G[r61, w^2]*G[-w^(-1), 0, -w] - 
   G[r62, w^2]*G[-w^(-1), 0, -w] + (3*G[w^(-2), w^2]*G[-w^(-1), 0, -w])/2 + 
   (5*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/2 + (9*G[-w, w^2]*G[-w^(-1), 0, -w])/
    2 - 6*G[-1, w^2]*G[-w^(-1), 0, w^2] - (5*G[0, -w]*G[-w^(-1), 0, w^2])/2 + 
   G[0, w]*G[-w^(-1), 0, w^2] - (11*G[0, w^2]*G[-w^(-1), 0, w^2])/2 - 
   (3*G[1, r7]*G[-w^(-1), 0, w^2])/2 + 5*G[1, -w]*G[-w^(-1), 0, w^2] + 
   7*G[1, w^2]*G[-w^(-1), 0, w^2] + 4*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
   4*G[r62, w^2]*G[-w^(-1), 0, w^2] + (5*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/
    2 - (5*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/2 + 
   (3*G[-w, w^2]*G[-w^(-1), 0, w^2])/2 - 14*G[0, -w]*G[-w^(-1), 1, -w] + 
   28*G[1, -w]*G[-w^(-1), 1, -w] + 4*G[1, w^2]*G[-w^(-1), 1, -w] + 
   4*G[r51, w^2]*G[-w^(-1), 1, -w] + 4*G[r52, w^2]*G[-w^(-1), 1, -w] + 
   2*G[r61, w^2]*G[-w^(-1), 1, -w] + 2*G[r62, w^2]*G[-w^(-1), 1, -w] - 
   3*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 5*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
   9*G[-w, w^2]*G[-w^(-1), 1, -w] - ((2*I)/3)*Pi*G[-w^(-1), 1, w^2] + 
   12*G[-1, w^2]*G[-w^(-1), 1, w^2] + 2*G[0, -w]*G[-w^(-1), 1, w^2] + 
   (2*G[0, w]*G[-w^(-1), 1, w^2])/3 + 14*G[0, w^2]*G[-w^(-1), 1, w^2] + 
   (20*G[1, r7]*G[-w^(-1), 1, w^2])/3 - 4*G[1, -w]*G[-w^(-1), 1, w^2] - 
   (4*G[1, w]*G[-w^(-1), 1, w^2])/3 - 20*G[1, w^2]*G[-w^(-1), 1, w^2] - 
   8*G[r61, w^2]*G[-w^(-1), 1, w^2] - 8*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
   5*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 5*G[-w^(-1), w^2]*
    G[-w^(-1), 1, w^2] - 3*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
   G[0, w^2]*G[-w^(-1), r61, w^2] + G[1, r7]*G[-w^(-1), r61, w^2] - 
   2*G[1, w^2]*G[-w^(-1), r61, w^2] + G[0, w^2]*G[-w^(-1), r62, w^2] + 
   G[1, r7]*G[-w^(-1), r62, w^2] - 2*G[1, w^2]*G[-w^(-1), r62, w^2] + 
   (I/6)*Pi*G[-w^(-1), w^(-2), w^2] + (5*G[0, -w]*G[-w^(-1), w^(-2), w^2])/
    4 - (G[0, w]*G[-w^(-1), w^(-2), w^2])/6 - 
   (5*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/4 - 
   (17*G[1, r7]*G[-w^(-1), w^(-2), w^2])/12 - 
   (5*G[1, -w]*G[-w^(-1), w^(-2), w^2])/2 + (G[1, w]*G[-w^(-1), w^(-2), w^2])/
    3 + (5*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
   (I/6)*Pi*G[-w^(-1), -w^(-1), w^2] + (5*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/
    4 - (G[0, w]*G[-w^(-1), -w^(-1), w^2])/6 - 
   (5*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/4 - 
   (17*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/12 - 
   (5*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/2 + 
   (G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
   (5*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/2 + (I/6)*Pi*G[-w^(-1), -w, w^2] - 
   (3*G[0, -w]*G[-w^(-1), -w, w^2])/4 - (G[0, w]*G[-w^(-1), -w, w^2])/6 - 
   (5*G[0, w^2]*G[-w^(-1), -w, w^2])/4 - (17*G[1, r7]*G[-w^(-1), -w, w^2])/
    12 + (3*G[1, -w]*G[-w^(-1), -w, w^2])/2 + (G[1, w]*G[-w^(-1), -w, w^2])/
    3 + (5*G[1, w^2]*G[-w^(-1), -w, w^2])/2 - 
   ((2*I)/3)*Pi*G[-w^(-1), w^2, w^2] - (G[0, -w]*G[-w^(-1), w^2, w^2])/2 + 
   (2*G[0, w]*G[-w^(-1), w^2, w^2])/3 + (G[0, w^2]*G[-w^(-1), w^2, w^2])/2 + 
   (7*G[1, r7]*G[-w^(-1), w^2, w^2])/6 + G[1, -w]*G[-w^(-1), w^2, w^2] - 
   (4*G[1, w]*G[-w^(-1), w^2, w^2])/3 - G[1, w^2]*G[-w^(-1), w^2, w^2] + 
   6*G[-1, w^2]*G[-w, 0, w^2] - (29*G[0, -w]*G[-w, 0, w^2])/2 + 
   3*G[0, w]*G[-w, 0, w^2] - (11*G[0, w^2]*G[-w, 0, w^2])/2 - 
   (3*G[1, r7]*G[-w, 0, w^2])/2 + 29*G[1, -w]*G[-w, 0, w^2] + 
   15*G[1, w^2]*G[-w, 0, w^2] + 4*G[r61, w^2]*G[-w, 0, w^2] + 
   4*G[r62, w^2]*G[-w, 0, w^2] - (3*G[w^(-2), w^2]*G[-w, 0, w^2])/2 - 
   (9*G[-w^(-1), w^2]*G[-w, 0, w^2])/2 - (9*G[-w, w^2]*G[-w, 0, w^2])/2 - 
   ((2*I)/3)*Pi*G[-w, 1, w^2] - 12*G[-1, w^2]*G[-w, 1, w^2] + 
   18*G[0, -w]*G[-w, 1, w^2] + (2*G[0, w]*G[-w, 1, w^2])/3 + 
   14*G[0, w^2]*G[-w, 1, w^2] + (20*G[1, r7]*G[-w, 1, w^2])/3 - 
   36*G[1, -w]*G[-w, 1, w^2] - (4*G[1, w]*G[-w, 1, w^2])/3 - 
   36*G[1, w^2]*G[-w, 1, w^2] - 8*G[r61, w^2]*G[-w, 1, w^2] - 
   8*G[r62, w^2]*G[-w, 1, w^2] + 3*G[w^(-2), w^2]*G[-w, 1, w^2] + 
   9*G[-w^(-1), w^2]*G[-w, 1, w^2] + 9*G[-w, w^2]*G[-w, 1, w^2] + 
   G[0, w^2]*G[-w, r61, w^2] + G[1, r7]*G[-w, r61, w^2] - 
   2*G[1, w^2]*G[-w, r61, w^2] + G[0, w^2]*G[-w, r62, w^2] + 
   G[1, r7]*G[-w, r62, w^2] - 2*G[1, w^2]*G[-w, r62, w^2] + 
   (I/6)*Pi*G[-w, w^(-2), w^2] + (5*G[0, -w]*G[-w, w^(-2), w^2])/4 - 
   (G[0, w]*G[-w, w^(-2), w^2])/6 - (5*G[0, w^2]*G[-w, w^(-2), w^2])/4 - 
   (17*G[1, r7]*G[-w, w^(-2), w^2])/12 - (5*G[1, -w]*G[-w, w^(-2), w^2])/2 + 
   (G[1, w]*G[-w, w^(-2), w^2])/3 + (5*G[1, w^2]*G[-w, w^(-2), w^2])/2 + 
   (I/6)*Pi*G[-w, -w^(-1), w^2] + (29*G[0, -w]*G[-w, -w^(-1), w^2])/4 - 
   (G[0, w]*G[-w, -w^(-1), w^2])/6 - (5*G[0, w^2]*G[-w, -w^(-1), w^2])/4 - 
   (17*G[1, r7]*G[-w, -w^(-1), w^2])/12 - (29*G[1, -w]*G[-w, -w^(-1), w^2])/
    2 + (G[1, w]*G[-w, -w^(-1), w^2])/3 + (5*G[1, w^2]*G[-w, -w^(-1), w^2])/
    2 + (I/6)*Pi*G[-w, -w, w^2] + (5*G[0, -w]*G[-w, -w, w^2])/4 - 
   (G[0, w]*G[-w, -w, w^2])/6 - (5*G[0, w^2]*G[-w, -w, w^2])/4 - 
   (17*G[1, r7]*G[-w, -w, w^2])/12 - (5*G[1, -w]*G[-w, -w, w^2])/2 + 
   (G[1, w]*G[-w, -w, w^2])/3 + (5*G[1, w^2]*G[-w, -w, w^2])/2 - 
   ((2*I)/3)*Pi*G[-w, w^2, w^2] + (15*G[0, -w]*G[-w, w^2, w^2])/2 + 
   (2*G[0, w]*G[-w, w^2, w^2])/3 + (G[0, w^2]*G[-w, w^2, w^2])/2 + 
   (7*G[1, r7]*G[-w, w^2, w^2])/6 - 15*G[1, -w]*G[-w, w^2, w^2] - 
   (4*G[1, w]*G[-w, w^2, w^2])/3 - G[1, w^2]*G[-w, w^2, w^2] + 
   2*G[-1, 0, 1, r7] + 6*G[-1, -w^(-1), 0, w^2] - 12*G[-1, -w^(-1), 1, w^2] - 
   6*G[-1, -w, 0, w^2] + 12*G[-1, -w, 1, w^2] + 30*G[0, -1, 0, w] - 
   G[0, 0, 0, -w] - (58*G[0, 0, 0, w])/3 + 11*G[0, 0, 0, w^2] + 
   2*G[0, 0, 1, -w] + (32*G[0, 0, 1, w])/3 - 6*G[0, 0, 1, w^2] - 
   8*G[0, 0, r61, w^2] - 8*G[0, 0, r62, w^2] + 4*G[0, 0, -w, -w] - 
   7*G[0, 0, w^2, w^2] + 8*G[0, 1, 0, -w] + (38*G[0, 1, 0, w])/3 - 
   12*G[0, 1, 0, w^2] - 8*G[0, 1, 1, r7] - 16*G[0, 1, 1, -w] - 
   (16*G[0, 1, 1, w])/3 + 16*G[0, 1, 1, w^2] + 4*G[0, 1, r61, w^2] + 
   4*G[0, 1, r62, w^2] - 8*G[0, 1, -w, -w] + 2*G[0, 1, w^2, w^2] + 
   4*G[0, r1, 0, w] - 8*G[0, r1, 1, w] + 4*G[0, r2, 0, w] - 
   8*G[0, r2, 1, w] - 18*G[0, r61, 0, w^2] + 4*G[0, r61, 1, w^2] + 
   16*G[0, r61, r61, w^2] + 16*G[0, r61, r62, w^2] + 6*G[0, r61, w^2, w^2] - 
   18*G[0, r62, 0, w^2] + 4*G[0, r62, 1, w^2] + 16*G[0, r62, r61, w^2] + 
   16*G[0, r62, r62, w^2] + 6*G[0, r62, w^2, w^2] + 10*G[0, w^(-2), 0, w^2] - 
   10*G[0, w^(-2), r61, w^2] - 10*G[0, w^(-2), r62, w^2] - 
   3*G[0, -w^(-1), 0, -w] + 3*G[0, -w^(-1), 0, w^2] + 
   6*G[0, -w^(-1), 1, -w] - 6*G[0, -w^(-1), 1, w^2] + G[0, -w, 0, -w] + 
   3*G[0, -w, 0, w^2] - 2*G[0, -w, 1, -w] - 6*G[0, -w, 1, w^2] + 
   3*G[0, w^2, 0, w^2] + 2*G[0, w^2, 1, w^2] - 4*G[0, w^2, r61, w^2] - 
   4*G[0, w^2, r62, w^2] + 3*G[0, w^2, w^2, w^2] - 6*G[-I, 0, 0, r1] + 
   6*G[-I, 0, 0, w] + 4*G[-I, 0, 1, r1] - 4*G[-I, 0, 1, w] + 
   2*G[-I, r1, 0, r1] - 2*G[-I, r1, 0, w] - 4*G[-I, r1, 1, r1] + 
   4*G[-I, r1, 1, w] + 2*G[-I, r2, 0, r1] - 2*G[-I, r2, 0, w] - 
   4*G[-I, r2, 1, r1] + 4*G[-I, r2, 1, w] - 6*G[I, 0, 0, r1] + 
   6*G[I, 0, 0, w] + 4*G[I, 0, 1, r1] - 4*G[I, 0, 1, w] + 2*G[I, r1, 0, r1] - 
   2*G[I, r1, 0, w] - 4*G[I, r1, 1, r1] + 4*G[I, r1, 1, w] + 
   2*G[I, r2, 0, r1] - 2*G[I, r2, 0, w] - 4*G[I, r2, 1, r1] + 
   4*G[I, r2, 1, w] + 10*G[1, 0, 0, -w] - (10*G[1, 0, 0, w])/3 - 
   22*G[1, 0, 0, w^2] - 3*G[1, 0, 1, r7] - 20*G[1, 0, 1, -w] + 
   (8*G[1, 0, 1, w])/3 + 36*G[1, 0, 1, w^2] + 4*G[1, 0, r61, w^2] + 
   4*G[1, 0, r62, w^2] - 8*G[1, 0, -w, -w] + 10*G[1, 0, w^2, w^2] - 
   32*G[1, 1, 0, -w] + (32*G[1, 1, 0, w])/3 + 48*G[1, 1, 0, w^2] + 
   (32*G[1, 1, 1, r7])/3 + 64*G[1, 1, 1, -w] - (64*G[1, 1, 1, w])/3 - 
   64*G[1, 1, 1, w^2] - 16*G[1, 1, r61, w^2] - 16*G[1, 1, r62, w^2] + 
   16*G[1, 1, -w, -w] - 4*G[1, r1, 0, w] + 8*G[1, r1, 1, w] - 
   4*G[1, r2, 0, w] + 8*G[1, r2, 1, w] + 16*G[1, r61, 0, w^2] - 
   16*G[1, r61, 1, w^2] - 8*G[1, r61, r61, w^2] - 8*G[1, r61, r62, w^2] - 
   10*G[1, r61, w^2, w^2] + 16*G[1, r62, 0, w^2] - 16*G[1, r62, 1, w^2] - 
   8*G[1, r62, r61, w^2] - 8*G[1, r62, r62, w^2] - 10*G[1, r62, w^2, w^2] - 
   12*G[1, w^(-2), 0, w^2] + 12*G[1, w^(-2), r61, w^2] + 
   12*G[1, w^(-2), r62, w^2] + 6*G[1, -w^(-1), 0, -w] - 
   2*G[1, -w^(-1), 0, w^2] - 12*G[1, -w^(-1), 1, -w] + 
   4*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, -w] - 10*G[1, -w, 0, w^2] + 
   4*G[1, -w, 1, -w] + 20*G[1, -w, 1, w^2] - 2*G[1, w^2, 0, w^2] + 
   2*G[1, w^2, r61, w^2] + 2*G[1, w^2, r62, w^2] - 5*G[r1, 0, 0, w] - 
   8*G[r1, 0, 1, w] - 8*G[r1, 1, 0, w] + 16*G[r1, 1, 1, w] - 
   5*G[r2, 0, 0, w] - 8*G[r2, 0, 1, w] - 8*G[r2, 1, 0, w] + 
   16*G[r2, 1, 1, w] - 2*G[r51, 0, 0, w^2] + 4*G[r51, 0, 1, w^2] + 
   2*G[r51, -w^(-1), 0, w^2] - 4*G[r51, -w^(-1), 1, w^2] + 
   2*G[r51, -w, 0, w^2] - 4*G[r51, -w, 1, w^2] - 2*G[r52, 0, 0, w^2] + 
   4*G[r52, 0, 1, w^2] + 2*G[r52, -w^(-1), 0, w^2] - 
   4*G[r52, -w^(-1), 1, w^2] + 2*G[r52, -w, 0, w^2] - 4*G[r52, -w, 1, w^2] - 
   19*G[r61, 0, 0, w^2] + 12*G[r61, 0, 1, w^2] + 13*G[r61, 0, r61, w^2] + 
   13*G[r61, 0, r62, w^2] + 9*G[r61, 0, w^2, w^2] + 16*G[r61, 1, 0, w^2] - 
   16*G[r61, 1, 1, w^2] - 8*G[r61, 1, r61, w^2] - 8*G[r61, 1, r62, w^2] - 
   10*G[r61, 1, w^2, w^2] + 20*G[r61, r61, 0, w^2] - 8*G[r61, r61, 1, w^2] - 
   16*G[r61, r61, r61, w^2] - 16*G[r61, r61, r62, w^2] - 
   4*G[r61, r61, w^2, w^2] + 20*G[r61, r62, 0, w^2] - 8*G[r61, r62, 1, w^2] - 
   16*G[r61, r62, r61, w^2] - 16*G[r61, r62, r62, w^2] - 
   4*G[r61, r62, w^2, w^2] - 7*G[r61, w^(-2), 0, w^2] + 
   7*G[r61, w^(-2), r61, w^2] + 7*G[r61, w^(-2), r62, w^2] - 
   2*G[r61, -w^(-1), 0, w^2] + 4*G[r61, -w^(-1), 1, w^2] - 
   2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + 2*G[r61, w^2, 0, w^2] - 
   10*G[r61, w^2, 1, w^2] + 3*G[r61, w^2, r61, w^2] + 
   3*G[r61, w^2, r62, w^2] - 3*G[r61, w^2, w^2, w^2] - 19*G[r62, 0, 0, w^2] + 
   12*G[r62, 0, 1, w^2] + 13*G[r62, 0, r61, w^2] + 13*G[r62, 0, r62, w^2] + 
   9*G[r62, 0, w^2, w^2] + 16*G[r62, 1, 0, w^2] - 16*G[r62, 1, 1, w^2] - 
   8*G[r62, 1, r61, w^2] - 8*G[r62, 1, r62, w^2] - 10*G[r62, 1, w^2, w^2] + 
   20*G[r62, r61, 0, w^2] - 8*G[r62, r61, 1, w^2] - 
   16*G[r62, r61, r61, w^2] - 16*G[r62, r61, r62, w^2] - 
   4*G[r62, r61, w^2, w^2] + 20*G[r62, r62, 0, w^2] - 8*G[r62, r62, 1, w^2] - 
   16*G[r62, r62, r61, w^2] - 16*G[r62, r62, r62, w^2] - 
   4*G[r62, r62, w^2, w^2] - 7*G[r62, w^(-2), 0, w^2] + 
   7*G[r62, w^(-2), r61, w^2] + 7*G[r62, w^(-2), r62, w^2] - 
   2*G[r62, -w^(-1), 0, w^2] + 4*G[r62, -w^(-1), 1, w^2] - 
   2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + 2*G[r62, w^2, 0, w^2] - 
   10*G[r62, w^2, 1, w^2] + 3*G[r62, w^2, r61, w^2] + 
   3*G[r62, w^2, r62, w^2] - 3*G[r62, w^2, w^2, w^2] + 
   13*G[w^(-2), 0, 0, w^2] - 14*G[w^(-2), 0, 1, w^2] - 
   6*G[w^(-2), 0, r61, w^2] - 6*G[w^(-2), 0, r62, w^2] - 
   3*G[w^(-2), 0, w^2, w^2] - 10*G[w^(-2), 1, 0, w^2] + 
   10*G[w^(-2), 1, r61, w^2] + 10*G[w^(-2), 1, r62, w^2] - 
   9*G[w^(-2), r61, 0, w^2] + 10*G[w^(-2), r61, 1, w^2] + 
   4*G[w^(-2), r61, r61, w^2] + 4*G[w^(-2), r61, r62, w^2] + 
   3*G[w^(-2), r61, w^2, w^2] - 9*G[w^(-2), r62, 0, w^2] + 
   10*G[w^(-2), r62, 1, w^2] + 4*G[w^(-2), r62, r61, w^2] + 
   4*G[w^(-2), r62, r62, w^2] + 3*G[w^(-2), r62, w^2, w^2] + 
   3*G[w^(-2), w^(-2), 0, w^2] - 3*G[w^(-2), w^(-2), r61, w^2] - 
   3*G[w^(-2), w^(-2), r62, w^2] - 4*G[w^(-2), -w^(-1), 0, w^2] + 
   8*G[w^(-2), -w^(-1), 1, w^2] - 4*G[-w^(-1), 0, 0, -w] + 
   5*G[-w^(-1), 0, 0, w^2] + 8*G[-w^(-1), 0, 1, -w] - 
   8*G[-w^(-1), 0, 1, w^2] - G[-w^(-1), 0, r61, w^2] - 
   G[-w^(-1), 0, r62, w^2] + 8*G[-w^(-1), 1, 0, -w] - 
   10*G[-w^(-1), 1, 0, w^2] - 16*G[-w^(-1), 1, 1, -w] + 
   16*G[-w^(-1), 1, 1, w^2] + 2*G[-w^(-1), 1, r61, w^2] + 
   2*G[-w^(-1), 1, r62, w^2] - G[-w^(-1), r61, 0, w^2] + 
   2*G[-w^(-1), r61, 1, w^2] - G[-w^(-1), r62, 0, w^2] + 
   2*G[-w^(-1), r62, 1, w^2] + 2*G[-w^(-1), -w, 0, w^2] - 
   4*G[-w^(-1), -w, 1, w^2] + 17*G[-w, 0, 0, w^2] - 32*G[-w, 0, 1, w^2] - 
   G[-w, 0, r61, w^2] - G[-w, 0, r62, w^2] - 8*G[-w, 0, w^2, w^2] - 
   26*G[-w, 1, 0, w^2] + 48*G[-w, 1, 1, w^2] + 2*G[-w, 1, r61, w^2] + 
   2*G[-w, 1, r62, w^2] + 16*G[-w, 1, w^2, w^2] - G[-w, r61, 0, w^2] + 
   2*G[-w, r61, 1, w^2] - G[-w, r62, 0, w^2] + 2*G[-w, r62, 1, w^2] - 
   6*G[-w, -w^(-1), 0, w^2] + 12*G[-w, -w^(-1), 1, w^2] - 
   8*G[-w, w^2, 0, w^2] + 16*G[-w, w^2, 1, w^2] - (2*Pi*GI[0, r2])/3 + 
   17*Zeta[3])


==> Analytical_expressions/Cal_NP3_g51_weight4/g51bpre_4.m <==
(-6/(w^2 - z3) - 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[0, -w]^3 - (83*G[0, w^2]^3)/(6*(w^2 - z3)) + 
 64*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, -w]^3 + (32*G[1, w^2]^3)/(w^2 - z3) - 
 (8*G[r61, w^2]^3)/(3*(w^2 - z3)) - (8*G[r62, w^2]^3)/(3*(w^2 - z3)) + 
 ((I/3)*Pi*G[-w^(-1), w^2]^2)/(w^2 - z3) + ((I/3)*Pi*G[-w, w^2]^2)/
  (w^2 - z3) + G[1, -w]^2*((-32*G[1, w^2])/(w^2 - z3) + 
   (-128/(w^2 - z3) - 64*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, z2] + (32*G[1, z3])/(w^2 - z3) + 
   (-40/(w^2 - z3) - 20*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w^(-1), -w] + (16*G[-w^(-1), w^2])/
    (w^2 - z3) + 8*(2/(w^2 - z3) + 
     Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])*
    G[-w^(-1), z2] - (16*G[-w^(-1), z3])/(w^2 - z3) + 
   (16*G[-w, w^2])/(w^2 - z3) + 
   8*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[-w, z2] - (16*G[-w, z3])/(w^2 - z3)) + 
 G[r1, w]*
  ((Pi^2*(2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
      Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]))/6 - ((2*I)*Pi*G[-w^(-1), w^2])/(w^2 - z3) + 
   ((2*I)*Pi*G[-w^(-1), z3])/(w^2 - z3) + ((2*I)*Pi*G[-w, w^2])/(w^2 - z3) - 
   ((2*I)*Pi*G[-w, z3])/(w^2 - z3)) + 
 G[r2, w]*
  ((Pi^2*(2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
      Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]))/6 - ((2*I)*Pi*G[-w^(-1), w^2])/(w^2 - z3) + 
   ((2*I)*Pi*G[-w^(-1), z3])/(w^2 - z3) + ((2*I)*Pi*G[-w, w^2])/(w^2 - z3) - 
   ((2*I)*Pi*G[-w, z3])/(w^2 - z3)) + 
 G[0, -w]^2*((6*G[0, w^2])/(w^2 - z3) + 
   (6/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[0, z2] - (6*G[0, z3])/(w^2 - z3) + 
   28*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, -w] - (10*G[1, w^2])/(w^2 - z3) + 
   (-20/(w^2 - z3) - 10*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, z2] + (10*G[1, z3])/(w^2 - z3) - 
   (3*G[r61, w^2])/(w^2 - z3) + (3*G[r61, z3])/(w^2 - z3) - 
   (3*G[r62, w^2])/(w^2 - z3) + (3*G[r62, z3])/(w^2 - z3) + 
   ((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))]/2 + 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[w^(-2), -w] + 
   ((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^(-2), z2])/2 + 
   ((w^2 - z3)^(-1) - (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1] + 
   (-11/(w^2 - z3) - (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), -w] + 
   (2*G[-w^(-1), w^2])/(w^2 - z3) + 
   ((10/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), z2])/2 - 
   (2*G[-w^(-1), z3])/(w^2 - z3) + 
   ((w^2 - z3)^(-1) - (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, 1] + 
   (2*G[-w, w^2])/(w^2 - z3) + 
   ((10/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, z2])/2 - 
   (2*G[-w, z3])/(w^2 - z3) + 
   ((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))]/2 + 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[w^2, -w] + 
   ((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, z2])/2) + 
 G[1, w^2]^2*((((16*I)/3)*Pi)/(w^2 - z3) + (32*G[1, w])/(3*(w^2 - z3)) - 
   (32*G[1, z3])/(w^2 - z3) + (112*G[r61, w^2])/(w^2 - z3) - 
   (112*G[r61, z3])/(3*(w^2 - z3)) + (112*G[r62, w^2])/(w^2 - z3) - 
   (112*G[r62, z3])/(3*(w^2 - z3)) - (12*G[w^(-2), w^2])/(w^2 - z3) + 
   (8*G[w^(-2), z3])/(w^2 - z3) - (20*G[-w^(-1), w^2])/(w^2 - z3) + 
   (8*G[-w^(-1), z3])/(w^2 - z3) - (20*G[-w, w^2])/(w^2 - z3) + 
   (8*G[-w, z3])/(w^2 - z3) + (8*G[w^2, z3])/(w^2 - z3)) + 
 G[r62, w^2]^2*((8*G[r62, z3])/(3*(w^2 - z3)) - 
   (34*G[w^(-2), w^2])/(3*(w^2 - z3)) + (26*G[w^(-2), z3])/(3*(w^2 - z3)) + 
   (26*G[w^2, z3])/(3*(w^2 - z3))) + 
 G[r61, w^2]^2*((8*G[r61, z3])/(3*(w^2 - z3)) - (8*G[r62, w^2])/(w^2 - z3) + 
   (8*G[r62, z3])/(3*(w^2 - z3)) - (34*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
   (26*G[w^(-2), z3])/(3*(w^2 - z3)) + (26*G[w^2, z3])/(3*(w^2 - z3))) + 
 G[0, w^2]^2*((83*G[0, z3])/(6*(w^2 - z3)) - (37*G[1, r7])/(3*(w^2 - z3)) + 
   (102*G[1, w^2])/(w^2 - z3) - (116*G[1, z3])/(3*(w^2 - z3)) + 
   (151*G[r61, w^2])/(6*(w^2 - z3)) - (47*G[r61, z3])/(3*(w^2 - z3)) + 
   (151*G[r62, w^2])/(6*(w^2 - z3)) - (47*G[r62, z3])/(3*(w^2 - z3)) - 
   (127*G[w^(-2), w^2])/(6*(w^2 - z3)) + (67*G[w^(-2), z3])/(6*(w^2 - z3)) - 
   (27*G[-w^(-1), w^2])/(2*(w^2 - z3)) + (10*G[-w^(-1), z3])/(w^2 - z3) - 
   (27*G[-w, w^2])/(2*(w^2 - z3)) + (10*G[-w, z3])/(w^2 - z3) + 
   (67*G[w^2, z3])/(6*(w^2 - z3))) - (((16*I)/3)*Pi*G[1, 1, w^2])/
  (w^2 - z3) + (((16*I)/3)*Pi*G[1, 1, z3])/(w^2 - z3) + 
 (((2*I)/3)*Pi*G[1, w^(-2), w^2])/(w^2 - z3) - 
 (((2*I)/3)*Pi*G[1, w^(-2), z3])/(w^2 - z3) + ((2*I)*Pi*G[1, -w^(-1), w^2])/
  (w^2 - z3) - ((2*I)*Pi*G[1, -w^(-1), z3])/(w^2 - z3) + 
 ((2*I)*Pi*G[1, -w, w^2])/(w^2 - z3) - ((2*I)*Pi*G[1, -w, z3])/(w^2 - z3) - 
 (((2*I)/3)*Pi*G[1, w^2, w^2])/(w^2 - z3) - (((2*I)/3)*Pi*G[1, w^2, z3])/
  (w^2 - z3) + (((4*I)/3)*Pi*G[w^(-2), 1, w^2])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[w^(-2), 1, z3])/(w^2 - z3) + 
 G[w^(-2), w^2]*((I*Pi*G[-w^(-1), w^2])/(w^2 - z3) - 
   ((I/3)*Pi*G[-w^(-1), z3])/(w^2 - z3) + (I*Pi*G[-w, w^2])/(w^2 - z3) - 
   ((I/3)*Pi*G[-w, z3])/(w^2 - z3) + (67*G[0, 0, w^2])/(6*(w^2 - z3)) - 
   (22*G[0, 1, w^2])/(3*(w^2 - z3)) - (15*G[0, r61, w^2])/(2*(w^2 - z3)) - 
   (15*G[0, r62, w^2])/(2*(w^2 - z3)) - (29*G[0, w^2, w^2])/(6*(w^2 - z3)) - 
   (22*G[1, 0, w^2])/(3*(w^2 - z3)) + (22*G[1, r61, w^2])/(3*(w^2 - z3)) + 
   (22*G[1, r62, w^2])/(3*(w^2 - z3)) - (37*G[r61, 0, w^2])/(3*(w^2 - z3)) + 
   (22*G[r61, 1, w^2])/(3*(w^2 - z3)) + (26*G[r61, r61, w^2])/
    (3*(w^2 - z3)) + (26*G[r61, r62, w^2])/(3*(w^2 - z3)) + 
   (29*G[r61, w^2, w^2])/(6*(w^2 - z3)) - (37*G[r62, 0, w^2])/
    (3*(w^2 - z3)) + (22*G[r62, 1, w^2])/(3*(w^2 - z3)) + 
   (26*G[r62, r61, w^2])/(3*(w^2 - z3)) + (26*G[r62, r62, w^2])/
    (3*(w^2 - z3)) + (29*G[r62, w^2, w^2])/(6*(w^2 - z3)) + 
   (29*G[w^(-2), 0, w^2])/(6*(w^2 - z3)) - (29*G[w^(-2), r61, w^2])/
    (6*(w^2 - z3)) - (29*G[w^(-2), r62, w^2])/(6*(w^2 - z3))) + 
 G[w^2, z3]*((-67*G[0, 0, w^2])/(6*(w^2 - z3)) + 
   (22*G[0, 1, w^2])/(3*(w^2 - z3)) + (15*G[0, r61, w^2])/(2*(w^2 - z3)) + 
   (15*G[0, r62, w^2])/(2*(w^2 - z3)) + (29*G[0, w^2, w^2])/(6*(w^2 - z3)) + 
   (22*G[1, 0, w^2])/(3*(w^2 - z3)) - (22*G[1, r61, w^2])/(3*(w^2 - z3)) - 
   (22*G[1, r62, w^2])/(3*(w^2 - z3)) + (37*G[r61, 0, w^2])/(3*(w^2 - z3)) - 
   (22*G[r61, 1, w^2])/(3*(w^2 - z3)) - (26*G[r61, r61, w^2])/
    (3*(w^2 - z3)) - (26*G[r61, r62, w^2])/(3*(w^2 - z3)) - 
   (29*G[r61, w^2, w^2])/(6*(w^2 - z3)) + (37*G[r62, 0, w^2])/
    (3*(w^2 - z3)) - (22*G[r62, 1, w^2])/(3*(w^2 - z3)) - 
   (26*G[r62, r61, w^2])/(3*(w^2 - z3)) - (26*G[r62, r62, w^2])/
    (3*(w^2 - z3)) - (29*G[r62, w^2, w^2])/(6*(w^2 - z3)) - 
   (29*G[w^(-2), 0, w^2])/(6*(w^2 - z3)) + (29*G[w^(-2), r61, w^2])/
    (6*(w^2 - z3)) + (29*G[w^(-2), r62, w^2])/(6*(w^2 - z3))) + 
 G[w^(-2), z3]*((((-2*I)/3)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - 
   (((2*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) - (67*G[0, 0, w^2])/(6*(w^2 - z3)) + 
   (22*G[0, 1, w^2])/(3*(w^2 - z3)) + (15*G[0, r61, w^2])/(2*(w^2 - z3)) + 
   (15*G[0, r62, w^2])/(2*(w^2 - z3)) + (29*G[0, w^2, w^2])/(6*(w^2 - z3)) + 
   (22*G[1, 0, w^2])/(3*(w^2 - z3)) - (22*G[1, r61, w^2])/(3*(w^2 - z3)) - 
   (22*G[1, r62, w^2])/(3*(w^2 - z3)) + (37*G[r61, 0, w^2])/(3*(w^2 - z3)) - 
   (22*G[r61, 1, w^2])/(3*(w^2 - z3)) - (26*G[r61, r61, w^2])/
    (3*(w^2 - z3)) - (26*G[r61, r62, w^2])/(3*(w^2 - z3)) - 
   (29*G[r61, w^2, w^2])/(6*(w^2 - z3)) + (37*G[r62, 0, w^2])/
    (3*(w^2 - z3)) - (22*G[r62, 1, w^2])/(3*(w^2 - z3)) - 
   (26*G[r62, r61, w^2])/(3*(w^2 - z3)) - (26*G[r62, r62, w^2])/
    (3*(w^2 - z3)) - (29*G[r62, w^2, w^2])/(6*(w^2 - z3)) - 
   (29*G[w^(-2), 0, w^2])/(6*(w^2 - z3)) + (29*G[w^(-2), r61, w^2])/
    (6*(w^2 - z3)) + (29*G[w^(-2), r62, w^2])/(6*(w^2 - z3))) - 
 (((2*I)/3)*Pi*G[w^(-2), -w^(-1), w^2])/(w^2 - z3) + 
 (((2*I)/3)*Pi*G[w^(-2), -w^(-1), z3])/(w^2 - z3) - 
 (((2*I)/3)*Pi*G[w^(-2), -w, w^2])/(w^2 - z3) + 
 (((2*I)/3)*Pi*G[w^(-2), -w, z3])/(w^2 - z3) + 
 G[1, z2]*
  ((Pi^2*(-2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))]))/3 + 
   10*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[0, 0, -w] + 
   (-40/(w^2 - z3) - 20*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[0, 1, -w] + 
   (-12/(w^2 - z3) - 6*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[0, -w, -w] + 
   (-64/(w^2 - z3) - 32*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 0, -w] + 
   64*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 1, -w] + 
   12*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, -w, -w] + 
   6*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[-w^(-1), 0, -w] + 
   (-24/(w^2 - z3) - 12*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w^(-1), 1, -w]) + 
 (((4*I)/3)*Pi*G[-w^(-1), 1, w^2])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[-w^(-1), 1, z3])/(w^2 - z3) - 
 ((I/3)*Pi*G[-w^(-1), w^(-2), w^2])/(w^2 - z3) + 
 ((I/3)*Pi*G[-w^(-1), w^(-2), z3])/(w^2 - z3) - 
 ((I/3)*Pi*G[-w^(-1), -w^(-1), w^2])/(w^2 - z3) + 
 ((I/3)*Pi*G[-w^(-1), -w^(-1), z3])/(w^2 - z3) - 
 ((I/3)*Pi*G[-w^(-1), -w, w^2])/(w^2 - z3) + ((I/3)*Pi*G[-w^(-1), -w, z3])/
  (w^2 - z3) + ((I/3)*Pi*G[-w^(-1), w^2, w^2])/(w^2 - z3) + 
 ((I/3)*Pi*G[-w^(-1), w^2, z3])/(w^2 - z3) + 
 G[0, z2]*
  ((Pi^2*(2/(w^2 - z3) + 9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - 4*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))/12 + 
   24*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, -w]^2 + 
   G[1, -w]*
    ((-3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
       2*((w^2 - z3)^(-1) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
            w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))*G[-w^(-1), 1] + 
     (-12/(w^2 - z3) - 6*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))])*G[-w^(-1), -w] + 
     (-3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
       2*((w^2 - z3)^(-1) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
            w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))*G[-w, 1]) + 
   (-6/(w^2 - z3) - 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[0, 0, -w] + 
   (2/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 0, w] + 
   6*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[0, 1, -w] + 
   (6/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[0, -w, -w] + 
   12*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 0, -w] + 
   (-48/(w^2 - z3) - 24*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 1, -w] + 
   (-12/(w^2 - z3) - 6*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, -w, -w] + 
   ((w^2 - z3)^(-1) - (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, 1] + 
   (-6/(w^2 - z3) - 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w^(-1), 0, -w] + 
   (-2/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   6*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   ((w^2 - z3)^(-1) - (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, 0, 1] + 
   (-2/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 G[w^(-2), -w]*
  ((Pi^2*(-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))/12 + 
   ((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 0, -w])/2 + 
   (6/(w^2 - z3) - 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[0, 0, w] + 
   (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 1, -w] + 
   ((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))]/2 + 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[0, -w, -w] + 
   (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[1, -w, -w] + 
   ((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))]/2 + 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), 0, 1] + 
   (3*(2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, -w])/2 + 
   (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   (-6/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   ((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))]/2 + 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[-w, 0, 1] + 
   (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 G[w^2, -w]*
  ((Pi^2*(-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))/12 + 
   ((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 0, -w])/2 + 
   (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 0, w] + 
   (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 1, -w] + 
   (3*(-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, -w, -w])/2 + 
   (6/(w^2 - z3) - 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[1, -w, -w] + 
   ((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))]/2 + 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), 0, 1] + 
   ((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, -w])/2 + 
   (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   ((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))]/2 + 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[-w, 0, 1] + 
   (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 G[-w^(-1), -w]*
  ((Pi^2*(2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
      Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]))/4 + 
   ((10/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 0, -w])/2 + 
   (-4/(w^2 - z3) + 10*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     6*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[0, 0, w] + 
   (-10/(w^2 - z3) - 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 1, -w] + 
   ((-w^2 + z3)^(-1) + (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     (5*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (2*w^2)/(1 - w^2*z3))])/2)*G[0, -w, -w] + 
   (-8/(w^2 - z3) - 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 0, -w] + 
   8*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 1, -w] + 
   (2/(w^2 - z3) - 9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     5*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[1, -w, -w] + 
   ((-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
      Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, 1])/2 + 
   (-3/(w^2 - z3) + (11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     (7*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (2*w^2)/(1 - w^2*z3))])/2)*G[-w^(-1), 0, -w] + 
   (2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   (6/(w^2 - z3) - 11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     7*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   ((-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
      Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w, 0, 1])/2 + 
   (2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (2*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 G[-w^(-1), z2]*
  ((Pi^2*(-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
      Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]))/4 + 
   (-5/(w^2 - z3) - (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[0, 0, -w] + 
   (4/(w^2 - z3) - 10*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     6*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[0, 0, w] + 
   (10/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 1, -w] + 
   ((w^2 - z3)^(-1) - (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + 
     (5*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (2*w^2)/(1 - w^2*z3))])/2)*G[0, -w, -w] + 
   (8/(w^2 - z3) + 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 0, -w] + 
   (-16/(w^2 - z3) - 8*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 1, -w] + 
   (-2/(w^2 - z3) + 9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     5*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[1, -w, -w] + 
   (Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), 0, 1] + 
   (3/(w^2 - z3) - (11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + 
     (7*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (2*w^2)/(1 - w^2*z3))])/2)*G[-w^(-1), 0, -w] + 
   (-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   (-6/(w^2 - z3) + 11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     7*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   (Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[-w, 0, 1] + 
   (-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (2*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 G[-w, z2]*
  ((Pi^2*(-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
      Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]))/4 + 
   (-5/(w^2 - z3) - (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[0, 0, -w] + 
   (10/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 1, -w] + 
   (-3/(w^2 - z3) + (11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     (7*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (2*w^2)/(1 - w^2*z3))])/2)*G[0, -w, -w] + 
   (8/(w^2 - z3) + 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 0, -w] + 
   (-16/(w^2 - z3) - 8*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 1, -w] + 
   (6/(w^2 - z3) - 11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     7*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[1, -w, -w] + 
   (Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), 0, 1] + 
   ((-w^2 + z3)^(-1) + (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     (5*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (2*w^2)/(1 - w^2*z3))])/2)*G[-w^(-1), 0, -w] + 
   (-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   (2/(w^2 - z3) - 9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     5*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   (Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[-w, 0, 1] + 
   (-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (2*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 G[w^2, z2]*
  ((Pi^2*(2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))/12 + 
   ((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))]/2 + 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[0, 0, -w] + 
   (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 0, w] + 
   (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 1, -w] + 
   (3*(2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, -w, -w])/2 + 
   (-6/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[1, -w, -w] + 
   ((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, 1])/2 + 
   ((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))]/2 + 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), 0, -w] + 
   (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   ((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, 0, 1])/2 + 
   (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 G[w^(-2), z2]*
  ((Pi^2*(2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))/12 + 
   ((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))]/2 + 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]/2)*G[0, 0, -w] + 
   (-6/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[0, 0, w] + 
   (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 1, -w] + 
   ((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, -w, -w])/2 + 
   (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[1, -w, -w] + 
   ((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, 1])/2 + 
   (3*(-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, -w])/2 + 
   (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, 1] + 
   (6/(w^2 - z3) - 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   ((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
         w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, 0, 1])/2 + 
   (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, 1, 1]) + 
 (((4*I)/3)*Pi*G[-w, 1, w^2])/(w^2 - z3) + 
 G[1, z3]*(Pi^2/(3*w^2 - 3*z3) - (56*G[r61, w^2]^2)/(3*(w^2 - z3)) - 
   (56*G[r62, w^2]^2)/(3*(w^2 - z3)) + (((2*I)/3)*Pi*G[w^(-2), w^2])/
    (w^2 - z3) + (52*G[r62, w^2]*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
   G[r61, w^2]*((-112*G[r62, w^2])/(3*(w^2 - z3)) + 
     (52*G[w^(-2), w^2])/(3*(w^2 - z3))) + ((2*I)*Pi*G[-w^(-1), w^2])/
    (w^2 - z3) + ((2*I)*Pi*G[-w, w^2])/(w^2 - z3) - 
   (10*G[0, 0, -w])/(w^2 - z3) + (8*G[0, 0, w])/(3*(w^2 - z3)) + 
   (116*G[0, 0, w^2])/(3*(w^2 - z3)) + (8*G[0, 1, r7])/(w^2 - z3) + 
   (20*G[0, 1, -w])/(w^2 - z3) - (16*G[0, 1, w])/(3*(w^2 - z3)) - 
   (112*G[0, 1, w^2])/(3*(w^2 - z3)) - (20*G[0, r61, w^2])/(w^2 - z3) - 
   (20*G[0, r62, w^2])/(w^2 - z3) - (2*G[0, -w, -w])/(w^2 - z3) - 
   (52*G[0, w^2, w^2])/(3*(w^2 - z3)) + (16*G[1, 0, -w])/(w^2 - z3) - 
   (16*G[1, 0, w])/(3*(w^2 - z3)) - (160*G[1, 0, w^2])/(3*(w^2 - z3)) - 
   (32*G[1, 1, r7])/(3*(w^2 - z3)) - (32*G[1, 1, -w])/(w^2 - z3) + 
   (32*G[1, 1, w])/(3*(w^2 - z3)) + (32*G[1, 1, w^2])/(w^2 - z3) + 
   (112*G[1, r61, w^2])/(3*(w^2 - z3)) + (112*G[1, r62, w^2])/
    (3*(w^2 - z3)) + (4*G[1, -w, -w])/(w^2 - z3) - 
   (112*G[r61, 0, w^2])/(3*(w^2 - z3)) + (112*G[r61, 1, w^2])/
    (3*(w^2 - z3)) + (56*G[r61, r61, w^2])/(3*(w^2 - z3)) + 
   (56*G[r61, r62, w^2])/(3*(w^2 - z3)) + (52*G[r61, w^2, w^2])/
    (3*(w^2 - z3)) - (112*G[r62, 0, w^2])/(3*(w^2 - z3)) + 
   (112*G[r62, 1, w^2])/(3*(w^2 - z3)) + (56*G[r62, r61, w^2])/
    (3*(w^2 - z3)) + (56*G[r62, r62, w^2])/(3*(w^2 - z3)) + 
   (52*G[r62, w^2, w^2])/(3*(w^2 - z3)) + (52*G[w^(-2), 0, w^2])/
    (3*(w^2 - z3)) - (52*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) - 
   (52*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + (2*G[-w^(-1), 0, -w])/
    (w^2 - z3) + (8*G[-w^(-1), 0, w^2])/(w^2 - z3) - 
   (4*G[-w^(-1), 1, -w])/(w^2 - z3) - (16*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (8*G[-w, 0, w^2])/(w^2 - z3) - (16*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[r62, z3]*((2*Pi^2)/(9*(w^2 - z3)) - (3*G[0, 0, -w])/(w^2 - z3) + 
   (47*G[0, 0, w^2])/(3*(w^2 - z3)) + (7*G[0, 1, r7])/(w^2 - z3) + 
   (6*G[0, 1, -w])/(w^2 - z3) - (70*G[0, 1, w^2])/(3*(w^2 - z3)) - 
   (4*G[0, r61, w^2])/(w^2 - z3) - (4*G[0, r62, w^2])/(w^2 - z3) - 
   (3*G[0, -w, -w])/(w^2 - z3) - (8*G[0, w^2, w^2])/(3*(w^2 - z3)) - 
   (112*G[1, 0, w^2])/(3*(w^2 - z3)) - (28*G[1, 1, r7])/(3*(w^2 - z3)) + 
   (112*G[1, 1, w^2])/(3*(w^2 - z3)) + (56*G[1, r61, w^2])/(3*(w^2 - z3)) + 
   (56*G[1, r62, w^2])/(3*(w^2 - z3)) + (6*G[1, -w, -w])/(w^2 - z3) - 
   (20*G[r61, 0, w^2])/(3*(w^2 - z3)) + (56*G[r61, 1, w^2])/(3*(w^2 - z3)) - 
   (8*G[r61, r61, w^2])/(3*(w^2 - z3)) - (8*G[r61, r62, w^2])/
    (3*(w^2 - z3)) + (8*G[r61, w^2, w^2])/(3*(w^2 - z3)) - 
   (20*G[r62, 0, w^2])/(3*(w^2 - z3)) + (56*G[r62, 1, w^2])/(3*(w^2 - z3)) - 
   (8*G[r62, r61, w^2])/(3*(w^2 - z3)) - (8*G[r62, r62, w^2])/
    (3*(w^2 - z3)) + (8*G[r62, w^2, w^2])/(3*(w^2 - z3)) + 
   (8*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) - (8*G[w^(-2), r61, w^2])/
    (3*(w^2 - z3)) - (8*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + 
   (3*G[-w^(-1), 0, -w])/(w^2 - z3) + (7*G[-w^(-1), 0, w^2])/(w^2 - z3) - 
   (6*G[-w^(-1), 1, -w])/(w^2 - z3) - (14*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (7*G[-w, 0, w^2])/(w^2 - z3) - (14*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[r61, z3]*((2*Pi^2)/(9*(w^2 - z3)) + (8*G[r62, w^2]^2)/(3*(w^2 - z3)) + 
   (8*G[r62, w^2]*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
   (3*G[0, 0, -w])/(w^2 - z3) + (47*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   (7*G[0, 1, r7])/(w^2 - z3) + (6*G[0, 1, -w])/(w^2 - z3) - 
   (70*G[0, 1, w^2])/(3*(w^2 - z3)) - (4*G[0, r61, w^2])/(w^2 - z3) - 
   (4*G[0, r62, w^2])/(w^2 - z3) - (3*G[0, -w, -w])/(w^2 - z3) - 
   (8*G[0, w^2, w^2])/(3*(w^2 - z3)) - (112*G[1, 0, w^2])/(3*(w^2 - z3)) - 
   (28*G[1, 1, r7])/(3*(w^2 - z3)) + (112*G[1, 1, w^2])/(3*(w^2 - z3)) + 
   (56*G[1, r61, w^2])/(3*(w^2 - z3)) + (56*G[1, r62, w^2])/(3*(w^2 - z3)) + 
   (6*G[1, -w, -w])/(w^2 - z3) - (20*G[r61, 0, w^2])/(3*(w^2 - z3)) + 
   (56*G[r61, 1, w^2])/(3*(w^2 - z3)) - (8*G[r61, r61, w^2])/(3*(w^2 - z3)) - 
   (8*G[r61, r62, w^2])/(3*(w^2 - z3)) + (8*G[r61, w^2, w^2])/
    (3*(w^2 - z3)) - (20*G[r62, 0, w^2])/(3*(w^2 - z3)) + 
   (56*G[r62, 1, w^2])/(3*(w^2 - z3)) - (8*G[r62, r61, w^2])/(3*(w^2 - z3)) - 
   (8*G[r62, r62, w^2])/(3*(w^2 - z3)) + (8*G[r62, w^2, w^2])/
    (3*(w^2 - z3)) + (8*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) - 
   (8*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) - (8*G[w^(-2), r62, w^2])/
    (3*(w^2 - z3)) + (3*G[-w^(-1), 0, -w])/(w^2 - z3) + 
   (7*G[-w^(-1), 0, w^2])/(w^2 - z3) - (6*G[-w^(-1), 1, -w])/(w^2 - z3) - 
   (14*G[-w^(-1), 1, w^2])/(w^2 - z3) + (7*G[-w, 0, w^2])/(w^2 - z3) - 
   (14*G[-w, 1, w^2])/(w^2 - z3)) + G[-w^(-1), w^2]*
  (-1/3*Pi^2/(w^2 - z3) - ((I/3)*Pi*G[-w^(-1), z3])/(w^2 - z3) + 
   (((2*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) - ((I/3)*Pi*G[-w, z3])/(w^2 - z3) - 
   (((2*I)/3)*Pi*G[w^2, z3])/(w^2 - z3) - (2*G[0, 0, -w])/(w^2 - z3) - 
   (20*G[0, 0, w])/(3*(w^2 - z3)) + (10*G[0, 0, w^2])/(w^2 - z3) + 
   (4*G[0, 1, r7])/(w^2 - z3) + (4*G[0, 1, -w])/(w^2 - z3) + 
   (4*G[0, 1, w])/(3*(w^2 - z3)) - (10*G[0, 1, w^2])/(w^2 - z3) - 
   (5*G[0, r61, w^2])/(w^2 - z3) - (5*G[0, r62, w^2])/(w^2 - z3) + 
   (2*G[0, -w, -w])/(w^2 - z3) + (8*G[1, 0, -w])/(w^2 - z3) - 
   (8*G[1, 0, w])/(3*(w^2 - z3)) - (18*G[1, 0, w^2])/(w^2 - z3) - 
   (16*G[1, 1, r7])/(3*(w^2 - z3)) - (16*G[1, 1, -w])/(w^2 - z3) + 
   (16*G[1, 1, w])/(3*(w^2 - z3)) + (16*G[1, 1, w^2])/(w^2 - z3) + 
   (10*G[1, r61, w^2])/(w^2 - z3) + (10*G[1, r62, w^2])/(w^2 - z3) - 
   (4*G[1, -w, -w])/(w^2 - z3) + (2*G[r1, 0, w])/(w^2 - z3) - 
   (4*G[r1, 1, w])/(w^2 - z3) + (2*G[r2, 0, w])/(w^2 - z3) - 
   (4*G[r2, 1, w])/(w^2 - z3) - (5*G[r61, 0, w^2])/(w^2 - z3) + 
   (10*G[r61, 1, w^2])/(w^2 - z3) - (5*G[r62, 0, w^2])/(w^2 - z3) + 
   (10*G[r62, 1, w^2])/(w^2 - z3) - (2*G[-w^(-1), 0, -w])/(w^2 - z3) + 
   (2*G[-w^(-1), 0, w^2])/(w^2 - z3) + (4*G[-w^(-1), 1, -w])/(w^2 - z3) - 
   (4*G[-w^(-1), 1, w^2])/(w^2 - z3) + (6*G[-w, 0, w^2])/(w^2 - z3) - 
   (12*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[-w, w^2]*(-(Pi^2/(w^2 - z3)) - ((I/3)*Pi*G[-w, z3])/(w^2 - z3) - 
   (((2*I)/3)*Pi*G[w^2, z3])/(w^2 - z3) - (2*G[0, 0, -w])/(w^2 - z3) + 
   (16*G[0, 0, w])/(3*(w^2 - z3)) + (10*G[0, 0, w^2])/(w^2 - z3) + 
   (4*G[0, 1, r7])/(w^2 - z3) + (4*G[0, 1, -w])/(w^2 - z3) - 
   (20*G[0, 1, w])/(3*(w^2 - z3)) - (10*G[0, 1, w^2])/(w^2 - z3) - 
   (5*G[0, r61, w^2])/(w^2 - z3) - (5*G[0, r62, w^2])/(w^2 - z3) + 
   (2*G[0, -w, -w])/(w^2 - z3) + (8*G[1, 0, -w])/(w^2 - z3) - 
   (8*G[1, 0, w])/(3*(w^2 - z3)) - (18*G[1, 0, w^2])/(w^2 - z3) - 
   (16*G[1, 1, r7])/(3*(w^2 - z3)) - (16*G[1, 1, -w])/(w^2 - z3) + 
   (16*G[1, 1, w])/(3*(w^2 - z3)) + (16*G[1, 1, w^2])/(w^2 - z3) + 
   (10*G[1, r61, w^2])/(w^2 - z3) + (10*G[1, r62, w^2])/(w^2 - z3) - 
   (4*G[1, -w, -w])/(w^2 - z3) - (2*G[r1, 0, w])/(w^2 - z3) + 
   (4*G[r1, 1, w])/(w^2 - z3) - (2*G[r2, 0, w])/(w^2 - z3) + 
   (4*G[r2, 1, w])/(w^2 - z3) - (5*G[r61, 0, w^2])/(w^2 - z3) + 
   (10*G[r61, 1, w^2])/(w^2 - z3) - (5*G[r62, 0, w^2])/(w^2 - z3) + 
   (10*G[r62, 1, w^2])/(w^2 - z3) - (2*G[-w^(-1), 0, -w])/(w^2 - z3) + 
   (6*G[-w^(-1), 0, w^2])/(w^2 - z3) + (4*G[-w^(-1), 1, -w])/(w^2 - z3) - 
   (12*G[-w^(-1), 1, w^2])/(w^2 - z3) + (2*G[-w, 0, w^2])/(w^2 - z3) - 
   (4*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[-w, z3]*(Pi^2/(w^2 - z3) + (2*G[0, 0, -w])/(w^2 - z3) - 
   (16*G[0, 0, w])/(3*(w^2 - z3)) - (10*G[0, 0, w^2])/(w^2 - z3) - 
   (4*G[0, 1, r7])/(w^2 - z3) - (4*G[0, 1, -w])/(w^2 - z3) + 
   (20*G[0, 1, w])/(3*(w^2 - z3)) + (10*G[0, 1, w^2])/(w^2 - z3) + 
   (5*G[0, r61, w^2])/(w^2 - z3) + (5*G[0, r62, w^2])/(w^2 - z3) - 
   (2*G[0, -w, -w])/(w^2 - z3) - (8*G[1, 0, -w])/(w^2 - z3) + 
   (8*G[1, 0, w])/(3*(w^2 - z3)) + (18*G[1, 0, w^2])/(w^2 - z3) + 
   (16*G[1, 1, r7])/(3*(w^2 - z3)) + (16*G[1, 1, -w])/(w^2 - z3) - 
   (16*G[1, 1, w])/(3*(w^2 - z3)) - (16*G[1, 1, w^2])/(w^2 - z3) - 
   (10*G[1, r61, w^2])/(w^2 - z3) - (10*G[1, r62, w^2])/(w^2 - z3) + 
   (4*G[1, -w, -w])/(w^2 - z3) + (2*G[r1, 0, w])/(w^2 - z3) - 
   (4*G[r1, 1, w])/(w^2 - z3) + (2*G[r2, 0, w])/(w^2 - z3) - 
   (4*G[r2, 1, w])/(w^2 - z3) + (5*G[r61, 0, w^2])/(w^2 - z3) - 
   (10*G[r61, 1, w^2])/(w^2 - z3) + (5*G[r62, 0, w^2])/(w^2 - z3) - 
   (10*G[r62, 1, w^2])/(w^2 - z3) + (2*G[-w^(-1), 0, -w])/(w^2 - z3) - 
   (6*G[-w^(-1), 0, w^2])/(w^2 - z3) - (4*G[-w^(-1), 1, -w])/(w^2 - z3) + 
   (12*G[-w^(-1), 1, w^2])/(w^2 - z3) - (2*G[-w, 0, w^2])/(w^2 - z3) + 
   (4*G[-w, 1, w^2])/(w^2 - z3)) + G[-w^(-1), z3]*
  (Pi^2/(3*w^2 - 3*z3) - ((I/3)*Pi*G[-w, w^2])/(w^2 - z3) + 
   (2*G[0, 0, -w])/(w^2 - z3) + (20*G[0, 0, w])/(3*(w^2 - z3)) - 
   (10*G[0, 0, w^2])/(w^2 - z3) - (4*G[0, 1, r7])/(w^2 - z3) - 
   (4*G[0, 1, -w])/(w^2 - z3) - (4*G[0, 1, w])/(3*(w^2 - z3)) + 
   (10*G[0, 1, w^2])/(w^2 - z3) + (5*G[0, r61, w^2])/(w^2 - z3) + 
   (5*G[0, r62, w^2])/(w^2 - z3) - (2*G[0, -w, -w])/(w^2 - z3) - 
   (8*G[1, 0, -w])/(w^2 - z3) + (8*G[1, 0, w])/(3*(w^2 - z3)) + 
   (18*G[1, 0, w^2])/(w^2 - z3) + (16*G[1, 1, r7])/(3*(w^2 - z3)) + 
   (16*G[1, 1, -w])/(w^2 - z3) - (16*G[1, 1, w])/(3*(w^2 - z3)) - 
   (16*G[1, 1, w^2])/(w^2 - z3) - (10*G[1, r61, w^2])/(w^2 - z3) - 
   (10*G[1, r62, w^2])/(w^2 - z3) + (4*G[1, -w, -w])/(w^2 - z3) - 
   (2*G[r1, 0, w])/(w^2 - z3) + (4*G[r1, 1, w])/(w^2 - z3) - 
   (2*G[r2, 0, w])/(w^2 - z3) + (4*G[r2, 1, w])/(w^2 - z3) + 
   (5*G[r61, 0, w^2])/(w^2 - z3) - (10*G[r61, 1, w^2])/(w^2 - z3) + 
   (5*G[r62, 0, w^2])/(w^2 - z3) - (10*G[r62, 1, w^2])/(w^2 - z3) + 
   (2*G[-w^(-1), 0, -w])/(w^2 - z3) - (2*G[-w^(-1), 0, w^2])/(w^2 - z3) - 
   (4*G[-w^(-1), 1, -w])/(w^2 - z3) + (4*G[-w^(-1), 1, w^2])/(w^2 - z3) - 
   (6*G[-w, 0, w^2])/(w^2 - z3) + (12*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[0, z3]*((-19*Pi^2)/(18*(w^2 - z3)) + (112*G[1, w^2]^2)/(3*(w^2 - z3)) - 
   (2*G[r61, w^2]^2)/(w^2 - z3) - (2*G[r62, w^2]^2)/(w^2 - z3) - 
   (13*G[r62, w^2]*G[w^(-2), w^2])/(2*(w^2 - z3)) + 
   G[r61, w^2]*((-4*G[r62, w^2])/(w^2 - z3) - (13*G[w^(-2), w^2])/
      (2*(w^2 - z3))) + G[1, w^2]*((40*G[r61, w^2])/(w^2 - z3) + 
     (40*G[r62, w^2])/(w^2 - z3) - (7*G[w^(-2), w^2])/(w^2 - z3) - 
     (7*G[-w^(-1), w^2])/(w^2 - z3) - (7*G[-w, w^2])/(w^2 - z3)) + 
   G[1, -w]*((7*G[w^(-2), w^2])/(w^2 - z3) - (12*G[-w^(-1), -w])/(w^2 - z3) - 
     (7*G[-w^(-1), w^2])/(w^2 - z3) - (7*G[-w, w^2])/(w^2 - z3)) + 
   G[1, r7]*((-56*G[1, w^2])/(3*(w^2 - z3)) - (10*G[r61, w^2])/(w^2 - z3) - 
     (10*G[r62, w^2])/(w^2 - z3) + (7*G[w^(-2), w^2])/(2*(w^2 - z3)) + 
     (7*G[-w^(-1), w^2])/(2*(w^2 - z3)) + (7*G[-w, w^2])/(2*(w^2 - z3))) + 
   (6*G[0, 0, -w])/(w^2 - z3) - (2*G[0, 0, w])/(w^2 - z3) - 
   (83*G[0, 0, w^2])/(6*(w^2 - z3)) - (7*G[0, 1, r7])/(w^2 - z3) - 
   (12*G[0, 1, -w])/(w^2 - z3) + (74*G[0, 1, w^2])/(3*(w^2 - z3)) + 
   (3*G[0, r61, w^2])/(2*(w^2 - z3)) + (3*G[0, r62, w^2])/(2*(w^2 - z3)) + 
   (6*G[0, -w, -w])/(w^2 - z3) + (13*G[0, w^2, w^2])/(2*(w^2 - z3)) + 
   (116*G[1, 0, w^2])/(3*(w^2 - z3)) + (28*G[1, 1, r7])/(3*(w^2 - z3)) - 
   (112*G[1, 1, w^2])/(3*(w^2 - z3)) - (20*G[1, r61, w^2])/(w^2 - z3) - 
   (20*G[1, r62, w^2])/(w^2 - z3) - (12*G[1, -w, -w])/(w^2 - z3) + 
   (8*G[r61, 0, w^2])/(w^2 - z3) - (20*G[r61, 1, w^2])/(w^2 - z3) + 
   (2*G[r61, r61, w^2])/(w^2 - z3) + (2*G[r61, r62, w^2])/(w^2 - z3) - 
   (13*G[r61, w^2, w^2])/(2*(w^2 - z3)) + (8*G[r62, 0, w^2])/(w^2 - z3) - 
   (20*G[r62, 1, w^2])/(w^2 - z3) + (2*G[r62, r61, w^2])/(w^2 - z3) + 
   (2*G[r62, r62, w^2])/(w^2 - z3) - (13*G[r62, w^2, w^2])/(2*(w^2 - z3)) - 
   (13*G[w^(-2), 0, w^2])/(2*(w^2 - z3)) + (13*G[w^(-2), r61, w^2])/
    (2*(w^2 - z3)) + (13*G[w^(-2), r62, w^2])/(2*(w^2 - z3)) - 
   (6*G[-w^(-1), 0, -w])/(w^2 - z3) - (7*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (12*G[-w^(-1), 1, -w])/(w^2 - z3) + (14*G[-w^(-1), 1, w^2])/(w^2 - z3) - 
   (7*G[-w, 0, w^2])/(w^2 - z3) + (14*G[-w, 1, w^2])/(w^2 - z3)) - 
 (((4*I)/3)*Pi*G[-w, 1, z3])/(w^2 - z3) - ((I/3)*Pi*G[-w, w^(-2), w^2])/
  (w^2 - z3) + ((I/3)*Pi*G[-w, w^(-2), z3])/(w^2 - z3) - 
 ((I/3)*Pi*G[-w, -w^(-1), w^2])/(w^2 - z3) + ((I/3)*Pi*G[-w, -w^(-1), z3])/
  (w^2 - z3) - ((I/3)*Pi*G[-w, -w, w^2])/(w^2 - z3) + 
 ((I/3)*Pi*G[-w, -w, z3])/(w^2 - z3) + ((I/3)*Pi*G[-w, w^2, w^2])/
  (w^2 - z3) + ((I/3)*Pi*G[-w, w^2, z3])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[w^2, 1, z3])/(w^2 - z3) + (((2*I)/3)*Pi*G[w^2, -w^(-1), z3])/
  (w^2 - z3) + (((2*I)/3)*Pi*G[w^2, -w, z3])/(w^2 - z3) + 
 G[1, -w]*
  ((Pi^2*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))]))/3 + 
   12*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, z2]*G[-w^(-1), -w] + 
   (-6/(w^2 - z3) + 11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     7*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w]^2 + 
   (2*G[-w^(-1), w^2]^2)/(w^2 - z3) + 
   (2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
     Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), z2]*G[-w, 1] + 
   G[w^(-2), z2]*((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1] + 
     (-6/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - 3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w] + 
     (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, 1]) + 
   G[w^(-2), -w]*((2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1] + 
     (6/(w^2 - z3) - 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + 3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w] + 
     (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, 1]) - 
   (10*G[-w^(-1), z3]*G[-w, w^2])/(w^2 - z3) + (2*G[-w, w^2]^2)/(w^2 - z3) + 
   G[r61, w^2]*((7*G[w^(-2), w^2])/(w^2 - z3) - (6*G[-w^(-1), -w])/
      (w^2 - z3) - (7*G[-w^(-1), w^2])/(w^2 - z3) - 
     (7*G[-w, w^2])/(w^2 - z3)) + G[r62, w^2]*
    ((7*G[w^(-2), w^2])/(w^2 - z3) - (6*G[-w^(-1), -w])/(w^2 - z3) - 
     (7*G[-w^(-1), w^2])/(w^2 - z3) - (7*G[-w, w^2])/(w^2 - z3)) + 
   G[w^(-2), z3]*((4*G[-w^(-1), w^2])/(w^2 - z3) + 
     (4*G[-w, w^2])/(w^2 - z3)) + G[1, z3]*((-4*G[w^(-2), w^2])/(w^2 - z3) + 
     (4*G[-w^(-1), -w])/(w^2 - z3) + (4*G[-w^(-1), w^2])/(w^2 - z3) + 
     (4*G[-w, w^2])/(w^2 - z3)) + G[r61, z3]*
    ((-7*G[w^(-2), w^2])/(w^2 - z3) + (6*G[-w^(-1), -w])/(w^2 - z3) + 
     (7*G[-w^(-1), w^2])/(w^2 - z3) + (7*G[-w, w^2])/(w^2 - z3)) + 
   G[r62, z3]*((-7*G[w^(-2), w^2])/(w^2 - z3) + (6*G[-w^(-1), -w])/
      (w^2 - z3) + (7*G[-w^(-1), w^2])/(w^2 - z3) + 
     (7*G[-w, w^2])/(w^2 - z3)) + G[w^(-2), w^2]*
    ((-6*G[-w^(-1), w^2])/(w^2 - z3) + (2*G[-w^(-1), z3])/(w^2 - z3) - 
     (6*G[-w, w^2])/(w^2 - z3) + (2*G[-w, z3])/(w^2 - z3)) + 
   G[-w, 1]*
    ((2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
       Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (2*w^2)/(1 - w^2*z3))])*G[-w, z2] + 
     (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, -w] + 
     (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, z2]) + 
   G[-w^(-1), 1]*
    ((-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
       Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w] + 
     (2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
       Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), z2] + 
     (2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
       Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (2*w^2)/(1 - w^2*z3))])*G[-w, z2] + 
     (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, -w] + 
     (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, z2]) + 
   G[-w^(-1), -w]*((-4*G[-w^(-1), w^2])/(w^2 - z3) + 
     (6/(w^2 - z3) - 11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + 7*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), z2] + 
     (4*G[-w^(-1), z3])/(w^2 - z3) + 
     (-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
       Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (2*w^2)/(1 - w^2*z3))])*G[-w, 1] - (4*G[-w, w^2])/(w^2 - z3) + 
     (-2/(w^2 - z3) + 9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - 5*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, z2] + 
     (4*G[-w, z3])/(w^2 - z3) + 
     (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, -w] + 
     (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, z2]) + 
   G[1, w^2]*((12*G[w^(-2), w^2])/(w^2 - z3) - (8*G[w^(-2), z3])/(w^2 - z3) - 
     (4*G[-w^(-1), -w])/(w^2 - z3) - (12*G[-w^(-1), w^2])/(w^2 - z3) + 
     (8*G[-w^(-1), z3])/(w^2 - z3) - (12*G[-w, w^2])/(w^2 - z3) + 
     (8*G[-w, z3])/(w^2 - z3) - (8*G[w^2, z3])/(w^2 - z3)) + 
   G[-w^(-1), w^2]*((-2*G[-w^(-1), z3])/(w^2 - z3) + 
     (20*G[-w, w^2])/(w^2 - z3) - (10*G[-w, z3])/(w^2 - z3) + 
     (4*G[w^2, z3])/(w^2 - z3)) + G[-w, w^2]*((-2*G[-w, z3])/(w^2 - z3) + 
     (4*G[w^2, z3])/(w^2 - z3)) + 
   (-34/(w^2 - z3) - 13*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[0, 0, -w] + (12*G[0, 0, w^2])/(w^2 - z3) + 
   (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     2*(7/(w^2 - z3) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))*G[0, 0, z2] - 
   (12*G[0, 0, z3])/(w^2 - z3) + 
   44*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[0, 1, -w] + 
   (-48/(w^2 - z3) - 24*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[0, 1, z2] + (7*G[0, w^(-2), w^2])/(w^2 - z3) - 
   (7*G[0, w^(-2), z3])/(w^2 - z3) + 
   (-9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     2*(-5/(w^2 - z3) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))*G[0, -w^(-1), -w] - 
   (19*G[0, -w^(-1), w^2])/(w^2 - z3) + 
   (10/(w^2 - z3) + 9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[0, -w^(-1), z2] + 
   (19*G[0, -w^(-1), z3])/(w^2 - z3) + 
   2*(6/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, -w, -w] - 
   (19*G[0, -w, w^2])/(w^2 - z3) + 
   (10/(w^2 - z3) + 9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[0, -w, z2] + 
   (19*G[0, -w, z3])/(w^2 - z3) + (7*G[0, w^2, w^2])/(w^2 - z3) - 
   (7*G[0, w^2, z3])/(w^2 - z3) + 
   52*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 0, -w] - (20*G[1, 0, w^2])/(w^2 - z3) + 
   (-40/(w^2 - z3) - 20*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 0, z2] + (20*G[1, 0, z3])/(w^2 - z3) + 
   (-256/(w^2 - z3) - 128*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 1, -w] + (32*G[1, 1, w^2])/(w^2 - z3) + 
   64*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 1, z2] - (32*G[1, 1, z3])/(w^2 - z3) - 
   (4*G[1, w^(-2), w^2])/(w^2 - z3) + (4*G[1, w^(-2), z3])/(w^2 - z3) + 
   12*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, -w^(-1), -w] + (8*G[1, -w^(-1), w^2])/
    (w^2 - z3) + (-24/(w^2 - z3) - 
     12*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])*
    G[1, -w^(-1), z2] - (8*G[1, -w^(-1), z3])/(w^2 - z3) + 
   (-16/(w^2 - z3) - 8*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, -w, -w] + (8*G[1, -w, w^2])/(w^2 - z3) + 
   (-24/(w^2 - z3) - 12*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, -w, z2] - (8*G[1, -w, z3])/(w^2 - z3) + 
   (4*G[1, w^2, w^2])/(w^2 - z3) + (4*G[1, w^2, z3])/(w^2 - z3) - 
   (6*G[r61, 0, w^2])/(w^2 - z3) + (6*G[r61, 0, z3])/(w^2 - z3) - 
   (7*G[r61, w^(-2), w^2])/(w^2 - z3) + (7*G[r61, w^(-2), z3])/(w^2 - z3) + 
   (13*G[r61, -w^(-1), w^2])/(w^2 - z3) - (13*G[r61, -w^(-1), z3])/
    (w^2 - z3) + (13*G[r61, -w, w^2])/(w^2 - z3) - 
   (13*G[r61, -w, z3])/(w^2 - z3) - (7*G[r61, w^2, w^2])/(w^2 - z3) + 
   (7*G[r61, w^2, z3])/(w^2 - z3) - (6*G[r62, 0, w^2])/(w^2 - z3) + 
   (6*G[r62, 0, z3])/(w^2 - z3) - (7*G[r62, w^(-2), w^2])/(w^2 - z3) + 
   (7*G[r62, w^(-2), z3])/(w^2 - z3) + (13*G[r62, -w^(-1), w^2])/(w^2 - z3) - 
   (13*G[r62, -w^(-1), z3])/(w^2 - z3) + (13*G[r62, -w, w^2])/(w^2 - z3) - 
   (13*G[r62, -w, z3])/(w^2 - z3) - (7*G[r62, w^2, w^2])/(w^2 - z3) + 
   (7*G[r62, w^2, z3])/(w^2 - z3) + 
   (4/(w^2 - z3) - 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, -w] + 
   (-4/(w^2 - z3) + 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, z2] - 
   (8*G[w^(-2), 1, w^2])/(w^2 - z3) + (8*G[w^(-2), 1, z3])/(w^2 - z3) + 
   (-8/(w^2 - z3) + 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     4*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), -w] + 
   (4*G[w^(-2), -w^(-1), w^2])/(w^2 - z3) + 
   (8/(w^2 - z3) - 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     4*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), z2] - 
   (4*G[w^(-2), -w^(-1), z3])/(w^2 - z3) + (4*G[w^(-2), -w, w^2])/
    (w^2 - z3) - (4*G[w^(-2), -w, z3])/(w^2 - z3) + 
   (-22/(w^2 - z3) - 11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w^(-1), 0, -w] + 
   (4*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   5*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[-w^(-1), 0, z2] - (4*G[-w^(-1), 0, z3])/
    (w^2 - z3) + 20*(2/(w^2 - z3) + 
     Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])*
    G[-w^(-1), 1, -w] - (8*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (-16/(w^2 - z3) - 8*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w^(-1), 1, z2] + 
   (8*G[-w^(-1), 1, z3])/(w^2 - z3) + (2*G[-w^(-1), w^(-2), w^2])/
    (w^2 - z3) - (2*G[-w^(-1), w^(-2), z3])/(w^2 - z3) + 
   (-9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     6*((w^2 - z3)^(-1) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))*G[-w^(-1), -w^(-1), -w] + 
   (2*G[-w^(-1), -w^(-1), w^2])/(w^2 - z3) + 
   (-6/(w^2 - z3) + 9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     6*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w^(-1), z2] - 
   (2*G[-w^(-1), -w^(-1), z3])/(w^2 - z3) - (6*G[-w^(-1), -w, w^2])/
    (w^2 - z3) + (2/(w^2 - z3) - 
     11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     6*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w, z2] + 
   (6*G[-w^(-1), -w, z3])/(w^2 - z3) - (2*G[-w^(-1), w^2, w^2])/(w^2 - z3) - 
   (2*G[-w^(-1), w^2, z3])/(w^2 - z3) + (4*G[-w, 0, w^2])/(w^2 - z3) + 
   5*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[-w, 0, z2] - (4*G[-w, 0, z3])/(w^2 - z3) - 
   (8*G[-w, 1, w^2])/(w^2 - z3) + 
   (-16/(w^2 - z3) - 8*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w, 1, z2] + (8*G[-w, 1, z3])/(w^2 - z3) + 
   (2*G[-w, w^(-2), w^2])/(w^2 - z3) - (2*G[-w, w^(-2), z3])/(w^2 - z3) - 
   (6*G[-w, -w^(-1), w^2])/(w^2 - z3) + 
   (2/(w^2 - z3) - 11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     6*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w, -w^(-1), z2] + 
   (6*G[-w, -w^(-1), z3])/(w^2 - z3) + (2*G[-w, -w, w^2])/(w^2 - z3) + 
   (-6/(w^2 - z3) + 9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     6*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w, -w, z2] - 
   (2*G[-w, -w, z3])/(w^2 - z3) - (2*G[-w, w^2, w^2])/(w^2 - z3) - 
   (2*G[-w, w^2, z3])/(w^2 - z3) + 
   (4/(w^2 - z3) - 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[w^2, 0, -w] + 
   (-4/(w^2 - z3) + 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[w^2, 0, z2] + 
   (8*G[w^2, 1, z3])/(w^2 - z3) - (4*G[w^2, -w^(-1), z3])/(w^2 - z3) + 
   (-8/(w^2 - z3) + 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     4*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[w^2, -w, -w] + 
   (8/(w^2 - z3) - 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     4*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[w^2, -w, z2] - 
   (4*G[w^2, -w, z3])/(w^2 - z3)) + 
 G[1, r7]*((-64*G[1, w^2]^2)/(3*(w^2 - z3)) - (28*G[r61, w^2]^2)/
    (3*(w^2 - z3)) - (28*G[r62, w^2]^2)/(3*(w^2 - z3)) - 
   (4*G[-w^(-1), w^2]^2)/(3*(w^2 - z3)) + (4*G[-w^(-1), z3]*G[-w, w^2])/
    (3*(w^2 - z3)) - (4*G[-w, w^2]^2)/(3*(w^2 - z3)) + 
   G[1, z3]*((56*G[r61, w^2])/(3*(w^2 - z3)) + (56*G[r62, w^2])/
      (3*(w^2 - z3)) - (8*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (8*G[-w^(-1), w^2])/(w^2 - z3) - (8*G[-w, w^2])/(w^2 - z3)) + 
   G[r62, z3]*((-7*G[w^(-2), w^2])/(2*(w^2 - z3)) - 
     (7*G[-w^(-1), w^2])/(2*(w^2 - z3)) - (7*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[r61, z3]*((28*G[r62, w^2])/(3*(w^2 - z3)) - (7*G[w^(-2), w^2])/
      (2*(w^2 - z3)) - (7*G[-w^(-1), w^2])/(2*(w^2 - z3)) - 
     (7*G[-w, w^2])/(2*(w^2 - z3))) + G[w^(-2), z3]*
    ((8*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (8*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[w^(-2), w^2]*((-4*G[-w^(-1), w^2])/(w^2 - z3) + 
     (4*G[-w^(-1), z3])/(3*(w^2 - z3)) - (4*G[-w, w^2])/(w^2 - z3) + 
     (4*G[-w, z3])/(3*(w^2 - z3))) + 
   G[1, w^2]*((64*G[1, z3])/(3*(w^2 - z3)) - (112*G[r61, w^2])/
      (3*(w^2 - z3)) + (56*G[r61, z3])/(3*(w^2 - z3)) - 
     (112*G[r62, w^2])/(3*(w^2 - z3)) + (56*G[r62, z3])/(3*(w^2 - z3)) + 
     (8*G[w^(-2), w^2])/(w^2 - z3) - (16*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     (40*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (16*G[-w^(-1), z3])/
      (3*(w^2 - z3)) + (40*G[-w, w^2])/(3*(w^2 - z3)) - 
     (16*G[-w, z3])/(3*(w^2 - z3)) - (16*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r62, w^2]*((28*G[r62, z3])/(3*(w^2 - z3)) + (43*G[w^(-2), w^2])/
      (6*(w^2 - z3)) - (11*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     (17*G[-w^(-1), w^2])/(2*(w^2 - z3)) - (5*G[-w^(-1), z3])/(w^2 - z3) + 
     (17*G[-w, w^2])/(2*(w^2 - z3)) - (5*G[-w, z3])/(w^2 - z3) - 
     (11*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r61, w^2]*((28*G[r61, z3])/(3*(w^2 - z3)) - (56*G[r62, w^2])/
      (3*(w^2 - z3)) + (28*G[r62, z3])/(3*(w^2 - z3)) + 
     (43*G[w^(-2), w^2])/(6*(w^2 - z3)) - (11*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     (17*G[-w^(-1), w^2])/(2*(w^2 - z3)) - (5*G[-w^(-1), z3])/(w^2 - z3) + 
     (17*G[-w, w^2])/(2*(w^2 - z3)) - (5*G[-w, z3])/(w^2 - z3) - 
     (11*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[-w, w^2]*((4*G[-w, z3])/(3*(w^2 - z3)) + (8*G[w^2, z3])/
      (3*(w^2 - z3))) + G[-w^(-1), w^2]*((4*G[-w^(-1), z3])/(3*(w^2 - z3)) - 
     (8*G[-w, w^2])/(3*(w^2 - z3)) + (4*G[-w, z3])/(3*(w^2 - z3)) + 
     (8*G[w^2, z3])/(3*(w^2 - z3))) + (37*G[0, 0, w^2])/(3*(w^2 - z3)) - 
   (37*G[0, 0, z3])/(3*(w^2 - z3)) - (56*G[0, 1, w^2])/(3*(w^2 - z3)) + 
   (56*G[0, 1, z3])/(3*(w^2 - z3)) - (10*G[0, r61, w^2])/(w^2 - z3) + 
   (10*G[0, r61, z3])/(w^2 - z3) - (10*G[0, r62, w^2])/(w^2 - z3) + 
   (10*G[0, r62, z3])/(w^2 - z3) + (7*G[0, w^(-2), w^2])/(2*(w^2 - z3)) - 
   (7*G[0, w^(-2), z3])/(2*(w^2 - z3)) + (7*G[0, -w^(-1), w^2])/
    (2*(w^2 - z3)) - (7*G[0, -w^(-1), z3])/(2*(w^2 - z3)) + 
   (7*G[0, -w, w^2])/(2*(w^2 - z3)) - (7*G[0, -w, z3])/(2*(w^2 - z3)) - 
   G[0, w^2, w^2]/(6*(w^2 - z3)) - (7*G[0, w^2, z3])/(2*(w^2 - z3)) - 
   (56*G[1, 0, w^2])/(3*(w^2 - z3)) + (56*G[1, 0, z3])/(3*(w^2 - z3)) + 
   (64*G[1, 1, w^2])/(3*(w^2 - z3)) - (64*G[1, 1, z3])/(3*(w^2 - z3)) + 
   (56*G[1, r61, w^2])/(3*(w^2 - z3)) - (56*G[1, r61, z3])/(3*(w^2 - z3)) + 
   (56*G[1, r62, w^2])/(3*(w^2 - z3)) - (56*G[1, r62, z3])/(3*(w^2 - z3)) - 
   (8*G[1, w^(-2), w^2])/(3*(w^2 - z3)) + (8*G[1, w^(-2), z3])/
    (3*(w^2 - z3)) - (8*G[1, -w^(-1), w^2])/(w^2 - z3) + 
   (8*G[1, -w^(-1), z3])/(w^2 - z3) - (8*G[1, -w, w^2])/(w^2 - z3) + 
   (8*G[1, -w, z3])/(w^2 - z3) + (8*G[1, w^2, w^2])/(3*(w^2 - z3)) + 
   (8*G[1, w^2, z3])/(3*(w^2 - z3)) - (35*G[r61, 0, w^2])/(3*(w^2 - z3)) + 
   (35*G[r61, 0, z3])/(3*(w^2 - z3)) + (56*G[r61, 1, w^2])/(3*(w^2 - z3)) - 
   (56*G[r61, 1, z3])/(3*(w^2 - z3)) + (28*G[r61, r61, w^2])/(3*(w^2 - z3)) - 
   (28*G[r61, r61, z3])/(3*(w^2 - z3)) + (28*G[r61, r62, w^2])/
    (3*(w^2 - z3)) - (28*G[r61, r62, z3])/(3*(w^2 - z3)) - 
   (7*G[r61, w^(-2), w^2])/(2*(w^2 - z3)) + (7*G[r61, w^(-2), z3])/
    (2*(w^2 - z3)) - (7*G[r61, -w^(-1), w^2])/(2*(w^2 - z3)) + 
   (7*G[r61, -w^(-1), z3])/(2*(w^2 - z3)) - (7*G[r61, -w, w^2])/
    (2*(w^2 - z3)) + (7*G[r61, -w, z3])/(2*(w^2 - z3)) + 
   G[r61, w^2, w^2]/(6*w^2 - 6*z3) + (7*G[r61, w^2, z3])/(2*(w^2 - z3)) - 
   (35*G[r62, 0, w^2])/(3*(w^2 - z3)) + (35*G[r62, 0, z3])/(3*(w^2 - z3)) + 
   (56*G[r62, 1, w^2])/(3*(w^2 - z3)) - (56*G[r62, 1, z3])/(3*(w^2 - z3)) + 
   (28*G[r62, r61, w^2])/(3*(w^2 - z3)) - (28*G[r62, r61, z3])/
    (3*(w^2 - z3)) + (28*G[r62, r62, w^2])/(3*(w^2 - z3)) - 
   (28*G[r62, r62, z3])/(3*(w^2 - z3)) - (7*G[r62, w^(-2), w^2])/
    (2*(w^2 - z3)) + (7*G[r62, w^(-2), z3])/(2*(w^2 - z3)) - 
   (7*G[r62, -w^(-1), w^2])/(2*(w^2 - z3)) + (7*G[r62, -w^(-1), z3])/
    (2*(w^2 - z3)) - (7*G[r62, -w, w^2])/(2*(w^2 - z3)) + 
   (7*G[r62, -w, z3])/(2*(w^2 - z3)) + G[r62, w^2, w^2]/(6*w^2 - 6*z3) + 
   (7*G[r62, w^2, z3])/(2*(w^2 - z3)) + (11*G[w^(-2), 0, w^2])/
    (3*(w^2 - z3)) - (11*G[w^(-2), 0, z3])/(3*(w^2 - z3)) - 
   (16*G[w^(-2), 1, w^2])/(3*(w^2 - z3)) + (16*G[w^(-2), 1, z3])/
    (3*(w^2 - z3)) - (11*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) + 
   (11*G[w^(-2), r61, z3])/(3*(w^2 - z3)) - (11*G[w^(-2), r62, w^2])/
    (3*(w^2 - z3)) + (11*G[w^(-2), r62, z3])/(3*(w^2 - z3)) + 
   (8*G[w^(-2), -w^(-1), w^2])/(3*(w^2 - z3)) - (8*G[w^(-2), -w^(-1), z3])/
    (3*(w^2 - z3)) + (8*G[w^(-2), -w, w^2])/(3*(w^2 - z3)) - 
   (8*G[w^(-2), -w, z3])/(3*(w^2 - z3)) + (5*G[-w^(-1), 0, w^2])/(w^2 - z3) - 
   (5*G[-w^(-1), 0, z3])/(w^2 - z3) - (16*G[-w^(-1), 1, w^2])/
    (3*(w^2 - z3)) + (16*G[-w^(-1), 1, z3])/(3*(w^2 - z3)) - 
   (5*G[-w^(-1), r61, w^2])/(w^2 - z3) + (5*G[-w^(-1), r61, z3])/(w^2 - z3) - 
   (5*G[-w^(-1), r62, w^2])/(w^2 - z3) + (5*G[-w^(-1), r62, z3])/(w^2 - z3) + 
   (4*G[-w^(-1), w^(-2), w^2])/(3*(w^2 - z3)) - (4*G[-w^(-1), w^(-2), z3])/
    (3*(w^2 - z3)) + (4*G[-w^(-1), -w^(-1), w^2])/(3*(w^2 - z3)) - 
   (4*G[-w^(-1), -w^(-1), z3])/(3*(w^2 - z3)) + (4*G[-w^(-1), -w, w^2])/
    (3*(w^2 - z3)) - (4*G[-w^(-1), -w, z3])/(3*(w^2 - z3)) - 
   (4*G[-w^(-1), w^2, w^2])/(3*(w^2 - z3)) - (4*G[-w^(-1), w^2, z3])/
    (3*(w^2 - z3)) + (5*G[-w, 0, w^2])/(w^2 - z3) - 
   (5*G[-w, 0, z3])/(w^2 - z3) - (16*G[-w, 1, w^2])/(3*(w^2 - z3)) + 
   (16*G[-w, 1, z3])/(3*(w^2 - z3)) - (5*G[-w, r61, w^2])/(w^2 - z3) + 
   (5*G[-w, r61, z3])/(w^2 - z3) - (5*G[-w, r62, w^2])/(w^2 - z3) + 
   (5*G[-w, r62, z3])/(w^2 - z3) + (4*G[-w, w^(-2), w^2])/(3*(w^2 - z3)) - 
   (4*G[-w, w^(-2), z3])/(3*(w^2 - z3)) + (4*G[-w, -w^(-1), w^2])/
    (3*(w^2 - z3)) - (4*G[-w, -w^(-1), z3])/(3*(w^2 - z3)) + 
   (4*G[-w, -w, w^2])/(3*(w^2 - z3)) - (4*G[-w, -w, z3])/(3*(w^2 - z3)) - 
   (4*G[-w, w^2, w^2])/(3*(w^2 - z3)) - (4*G[-w, w^2, z3])/(3*(w^2 - z3)) - 
   (11*G[w^2, 0, z3])/(3*(w^2 - z3)) + (16*G[w^2, 1, z3])/(3*(w^2 - z3)) + 
   (11*G[w^2, r61, z3])/(3*(w^2 - z3)) + (11*G[w^2, r62, z3])/
    (3*(w^2 - z3)) - (8*G[w^2, -w^(-1), z3])/(3*(w^2 - z3)) - 
   (8*G[w^2, -w, z3])/(3*(w^2 - z3))) + 
 G[0, w]*
  ((Pi^2*(-3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
      Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))]))/6 - (16*G[1, w^2]^2)/(3*(w^2 - z3)) - 
   G[-w^(-1), w^2]^2/(3*(w^2 - z3)) - G[-w, w^2]^2/(3*(w^2 - z3)) + 
   G[-w^(-1), z3]*((((-2*I)/3)*Pi)/(w^2 - z3) + G[-w, w^2]/(3*w^2 - 3*z3)) + 
   G[1, z3]*((((-8*I)/3)*Pi)/(w^2 - z3) - (2*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (2*G[-w^(-1), w^2])/(w^2 - z3) - (2*G[-w, w^2])/(w^2 - z3)) + 
   G[w^(-2), z3]*((2*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (2*G[-w, w^2])/(3*(w^2 - z3))) + (((10*I)/3)*Pi*G[-w, z3])/(w^2 - z3) + 
   G[w^(-2), w^2]*(G[-w^(-1), w^2]/(-w^2 + z3) + 
     G[-w^(-1), z3]/(3*w^2 - 3*z3) + G[-w, w^2]/(-w^2 + z3) + 
     G[-w, z3]/(3*w^2 - 3*z3)) + G[0, w^2]*((2*G[-w^(-1), w^2])/(w^2 - z3) - 
     (2*G[-w^(-1), z3])/(w^2 - z3) - (2*G[-w, w^2])/(w^2 - z3) + 
     (2*G[-w, z3])/(w^2 - z3)) + G[1, w^2]*((((8*I)/3)*Pi)/(w^2 - z3) + 
     (16*G[1, z3])/(3*(w^2 - z3)) + (2*G[w^(-2), w^2])/(w^2 - z3) - 
     (4*G[w^(-2), z3])/(3*(w^2 - z3)) + (10*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (4*G[-w^(-1), z3])/(3*(w^2 - z3)) + (10*G[-w, w^2])/(3*(w^2 - z3)) - 
     (4*G[-w, z3])/(3*(w^2 - z3)) - (4*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[-w, w^2]*((((-10*I)/3)*Pi)/(w^2 - z3) + G[-w, z3]/(3*w^2 - 3*z3) + 
     (2*G[w^2, z3])/(3*(w^2 - z3))) + G[-w^(-1), w^2]*
    ((((2*I)/3)*Pi)/(w^2 - z3) + G[-w^(-1), z3]/(3*w^2 - 3*z3) - 
     (2*G[-w, w^2])/(3*(w^2 - z3)) + G[-w, z3]/(3*w^2 - 3*z3) + 
     (2*G[w^2, z3])/(3*(w^2 - z3))) + 
   (-2/(w^2 - z3) + 5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[0, -w, -w] + 
   (16*G[1, 1, w^2])/(3*(w^2 - z3)) - (16*G[1, 1, z3])/(3*(w^2 - z3)) - 
   (2*G[1, w^(-2), w^2])/(3*(w^2 - z3)) + (2*G[1, w^(-2), z3])/
    (3*(w^2 - z3)) - (2*G[1, -w^(-1), w^2])/(w^2 - z3) + 
   (2*G[1, -w^(-1), z3])/(w^2 - z3) - (2*G[1, -w, w^2])/(w^2 - z3) + 
   (2*G[1, -w, z3])/(w^2 - z3) + (2*G[1, w^2, w^2])/(3*(w^2 - z3)) + 
   (2*G[1, w^2, z3])/(3*(w^2 - z3)) + 
   (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, -w] + 
   (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, z2] - 
   (4*G[w^(-2), 1, w^2])/(3*(w^2 - z3)) + (4*G[w^(-2), 1, z3])/
    (3*(w^2 - z3)) + (2*G[w^(-2), -w^(-1), w^2])/(3*(w^2 - z3)) - 
   (2*G[w^(-2), -w^(-1), z3])/(3*(w^2 - z3)) + (2*G[w^(-2), -w, w^2])/
    (3*(w^2 - z3)) - (2*G[w^(-2), -w, z3])/(3*(w^2 - z3)) + 
   (-2/(w^2 - z3) + 5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, -w] - 
   (2*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (2/(w^2 - z3) - 5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, z2] + 
   (2*G[-w^(-1), 0, z3])/(w^2 - z3) - (4*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) + 
   (4*G[-w^(-1), 1, z3])/(3*(w^2 - z3)) + G[-w^(-1), w^(-2), w^2]/
    (3*w^2 - 3*z3) - G[-w^(-1), w^(-2), z3]/(3*(w^2 - z3)) + 
   G[-w^(-1), -w^(-1), w^2]/(3*w^2 - 3*z3) - G[-w^(-1), -w^(-1), z3]/
    (3*(w^2 - z3)) + G[-w^(-1), -w, w^2]/(3*w^2 - 3*z3) - 
   G[-w^(-1), -w, z3]/(3*(w^2 - z3)) - G[-w^(-1), w^2, w^2]/(3*(w^2 - z3)) - 
   G[-w^(-1), w^2, z3]/(3*(w^2 - z3)) + (2*G[-w, 0, w^2])/(w^2 - z3) + 
   (-2/(w^2 - z3) + 5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w, 0, z2] - (2*G[-w, 0, z3])/(w^2 - z3) - 
   (4*G[-w, 1, w^2])/(3*(w^2 - z3)) + (4*G[-w, 1, z3])/(3*(w^2 - z3)) + 
   G[-w, w^(-2), w^2]/(3*w^2 - 3*z3) - G[-w, w^(-2), z3]/(3*(w^2 - z3)) + 
   G[-w, -w^(-1), w^2]/(3*w^2 - 3*z3) - G[-w, -w^(-1), z3]/(3*(w^2 - z3)) + 
   G[-w, -w, w^2]/(3*w^2 - 3*z3) - G[-w, -w, z3]/(3*(w^2 - z3)) - 
   G[-w, w^2, w^2]/(3*(w^2 - z3)) - G[-w, w^2, z3]/(3*(w^2 - z3)) + 
   (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, 0, -w] + 
   (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, 0, z2] + 
   (4*G[w^2, 1, z3])/(3*(w^2 - z3)) - (2*G[w^2, -w^(-1), z3])/
    (3*(w^2 - z3)) - (2*G[w^2, -w, z3])/(3*(w^2 - z3))) + 
 G[1, w]*((2*G[-w^(-1), w^2]^2)/(3*(w^2 - z3)) + 
   (2*G[-w, w^2]^2)/(3*(w^2 - z3)) + G[w^(-2), z3]*
    ((-4*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (4*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[-w^(-1), z3]*((((-8*I)/3)*Pi)/(w^2 - z3) - 
     (2*G[-w, w^2])/(3*(w^2 - z3))) + G[1, z3]*((((16*I)/3)*Pi)/(w^2 - z3) + 
     (4*G[w^(-2), w^2])/(3*(w^2 - z3)) + (4*G[-w^(-1), w^2])/(w^2 - z3) + 
     (4*G[-w, w^2])/(w^2 - z3)) - (((8*I)/3)*Pi*G[-w, z3])/(w^2 - z3) + 
   G[w^(-2), w^2]*((2*G[-w^(-1), w^2])/(w^2 - z3) - 
     (2*G[-w^(-1), z3])/(3*(w^2 - z3)) + (2*G[-w, w^2])/(w^2 - z3) - 
     (2*G[-w, z3])/(3*(w^2 - z3))) + G[-w, w^2]*((((8*I)/3)*Pi)/(w^2 - z3) - 
     (2*G[-w, z3])/(3*(w^2 - z3)) - (4*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[-w^(-1), w^2]*((((8*I)/3)*Pi)/(w^2 - z3) - (2*G[-w^(-1), z3])/
      (3*(w^2 - z3)) + (4*G[-w, w^2])/(3*(w^2 - z3)) - 
     (2*G[-w, z3])/(3*(w^2 - z3)) - (4*G[w^2, z3])/(3*(w^2 - z3))) - 
   (32*G[1, 1, w^2])/(3*(w^2 - z3)) + (32*G[1, 1, z3])/(3*(w^2 - z3)) + 
   (4*G[1, w^(-2), w^2])/(3*(w^2 - z3)) - (4*G[1, w^(-2), z3])/
    (3*(w^2 - z3)) + (4*G[1, -w^(-1), w^2])/(w^2 - z3) - 
   (4*G[1, -w^(-1), z3])/(w^2 - z3) + (4*G[1, -w, w^2])/(w^2 - z3) - 
   (4*G[1, -w, z3])/(w^2 - z3) - (4*G[1, w^2, w^2])/(3*(w^2 - z3)) - 
   (4*G[1, w^2, z3])/(3*(w^2 - z3)) + (8*G[w^(-2), 1, w^2])/(3*(w^2 - z3)) - 
   (8*G[w^(-2), 1, z3])/(3*(w^2 - z3)) - (4*G[w^(-2), -w^(-1), w^2])/
    (3*(w^2 - z3)) + (4*G[w^(-2), -w^(-1), z3])/(3*(w^2 - z3)) - 
   (4*G[w^(-2), -w, w^2])/(3*(w^2 - z3)) + (4*G[w^(-2), -w, z3])/
    (3*(w^2 - z3)) + (8*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) - 
   (8*G[-w^(-1), 1, z3])/(3*(w^2 - z3)) - (2*G[-w^(-1), w^(-2), w^2])/
    (3*(w^2 - z3)) + (2*G[-w^(-1), w^(-2), z3])/(3*(w^2 - z3)) - 
   (2*G[-w^(-1), -w^(-1), w^2])/(3*(w^2 - z3)) + (2*G[-w^(-1), -w^(-1), z3])/
    (3*(w^2 - z3)) - (2*G[-w^(-1), -w, w^2])/(3*(w^2 - z3)) + 
   (2*G[-w^(-1), -w, z3])/(3*(w^2 - z3)) + (2*G[-w^(-1), w^2, w^2])/
    (3*(w^2 - z3)) + (2*G[-w^(-1), w^2, z3])/(3*(w^2 - z3)) + 
   (8*G[-w, 1, w^2])/(3*(w^2 - z3)) - (8*G[-w, 1, z3])/(3*(w^2 - z3)) - 
   (2*G[-w, w^(-2), w^2])/(3*(w^2 - z3)) + (2*G[-w, w^(-2), z3])/
    (3*(w^2 - z3)) - (2*G[-w, -w^(-1), w^2])/(3*(w^2 - z3)) + 
   (2*G[-w, -w^(-1), z3])/(3*(w^2 - z3)) - (2*G[-w, -w, w^2])/
    (3*(w^2 - z3)) + (2*G[-w, -w, z3])/(3*(w^2 - z3)) + 
   (2*G[-w, w^2, w^2])/(3*(w^2 - z3)) + (2*G[-w, w^2, z3])/(3*(w^2 - z3)) - 
   (8*G[w^2, 1, z3])/(3*(w^2 - z3)) + (4*G[w^2, -w^(-1), z3])/
    (3*(w^2 - z3)) + (4*G[w^2, -w, z3])/(3*(w^2 - z3))) + 
 G[0, -w]*
  ((Pi^2*(-2/(w^2 - z3) - 9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + 4*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))/12 + 
   (-152/(w^2 - z3) - 76*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, -w]^2 + 
   (-12/(w^2 - z3) - 6*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, z2]*G[-w^(-1), -w] + 
   (3/(w^2 - z3) - (11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + 
     (7*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
          (2*w^2)/(1 - w^2*z3))])/2)*G[-w^(-1), -w]^2 + 
   G[-w^(-1), w^2]^2/(-w^2 + z3) + 
   ((-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
      Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), z2]*G[-w, 1])/2 + 
   G[w^(-2), -w]*
    (((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1])/2 + 
     (3*(-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w])/2 + 
     ((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, 1])/2) + 
   G[0, z2]*((-36/(w^2 - z3) - 18*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))])*G[1, -w] + 
     ((-w^2 + z3)^(-1) + (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(1 - w^2*z3))])/2 - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1] + 
     (6/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))])*G[-w^(-1), -w] + 
     ((-w^2 + z3)^(-1) + (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(1 - w^2*z3))])/2 - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, 1]) + 
   G[w^(-2), z2]*
    (((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))]/2 + 
       Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
           (2*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), 1] + 
     (3*(2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w])/2 + 
     ((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))]/2 + 
       Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
           (2*w^2)/(1 - w^2*z3))]/2)*G[-w, 1]) + 
   (5*G[-w^(-1), z3]*G[-w, w^2])/(w^2 - z3) + G[-w, w^2]^2/(-w^2 + z3) + 
   G[0, w^2]*((-12*G[1, -w])/(w^2 - z3) + (7*G[w^(-2), w^2])/(2*(w^2 - z3)) - 
     (6*G[-w^(-1), -w])/(w^2 - z3) - (7*G[-w^(-1), w^2])/(2*(w^2 - z3)) - 
     (7*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[r61, z3]*((7*G[w^(-2), w^2])/(2*(w^2 - z3)) - 
     (3*G[-w^(-1), -w])/(w^2 - z3) - (7*G[-w^(-1), w^2])/(2*(w^2 - z3)) - 
     (7*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[r62, z3]*((7*G[w^(-2), w^2])/(2*(w^2 - z3)) - 
     (3*G[-w^(-1), -w])/(w^2 - z3) - (7*G[-w^(-1), w^2])/(2*(w^2 - z3)) - 
     (7*G[-w, w^2])/(2*(w^2 - z3))) + G[w^(-2), z3]*
    ((-2*G[-w^(-1), w^2])/(w^2 - z3) - (2*G[-w, w^2])/(w^2 - z3)) + 
   G[1, z3]*((2*G[w^(-2), w^2])/(w^2 - z3) - (2*G[-w^(-1), -w])/(w^2 - z3) - 
     (2*G[-w^(-1), w^2])/(w^2 - z3) - (2*G[-w, w^2])/(w^2 - z3)) + 
   G[r61, w^2]*((-7*G[w^(-2), w^2])/(2*(w^2 - z3)) + 
     (3*G[-w^(-1), -w])/(w^2 - z3) + (7*G[-w^(-1), w^2])/(2*(w^2 - z3)) + 
     (7*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[r62, w^2]*((-7*G[w^(-2), w^2])/(2*(w^2 - z3)) + 
     (3*G[-w^(-1), -w])/(w^2 - z3) + (7*G[-w^(-1), w^2])/(2*(w^2 - z3)) + 
     (7*G[-w, w^2])/(2*(w^2 - z3))) + G[0, z3]*((12*G[1, -w])/(w^2 - z3) - 
     (7*G[w^(-2), w^2])/(2*(w^2 - z3)) + (6*G[-w^(-1), -w])/(w^2 - z3) + 
     (7*G[-w^(-1), w^2])/(2*(w^2 - z3)) + (7*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[w^(-2), w^2]*((3*G[-w^(-1), w^2])/(w^2 - z3) + 
     G[-w^(-1), z3]/(-w^2 + z3) + (3*G[-w, w^2])/(w^2 - z3) + 
     G[-w, z3]/(-w^2 + z3)) + G[-w^(-1), -w]*
    ((2*G[-w^(-1), w^2])/(w^2 - z3) + 
     (-3/(w^2 - z3) + (11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(1 - w^2*z3))])/2 - 
       (7*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
            (2*w^2)/(1 - w^2*z3))])/2)*G[-w^(-1), z2] - 
     (2*G[-w^(-1), z3])/(w^2 - z3) + 
     (Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
       Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
           (2*w^2)/(1 - w^2*z3))]/2)*G[-w, 1] + (2*G[-w, w^2])/(w^2 - z3) + 
     ((w^2 - z3)^(-1) - (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(1 - w^2*z3))])/2 + 
       (5*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
            (2*w^2)/(1 - w^2*z3))])/2)*G[-w, z2] - (2*G[-w, z3])/(w^2 - z3) + 
     ((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))]/2 + 
       Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
           (2*w^2)/(1 - w^2*z3))]/2)*G[w^2, -w] + 
     ((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, z2])/2) + 
   G[0, w]*((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^(-2), -w] + 
     (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^(-2), z2] + 
     (2/(w^2 - z3) - 5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + 3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w] + 
     (-2/(w^2 - z3) + 5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - 3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), z2] + 
     (2/(w^2 - z3) - 5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + 3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, z2] + 
     (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, -w] + 
     (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, z2]) + 
   G[-w, 1]*
    (((-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
        Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
           (2*w^2)/(1 - w^2*z3))])*G[-w, z2])/2 + 
     ((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, -w])/2 + 
     ((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))]/2 + 
       Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
           (2*w^2)/(1 - w^2*z3))]/2)*G[w^2, z2]) + 
   G[-w^(-1), 1]*
    ((Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
       Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
           (2*w^2)/(1 - w^2*z3))]/2)*G[-w^(-1), -w] + 
     ((-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
        Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
           (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), z2])/2 + 
     ((-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
        Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
           (2*w^2)/(1 - w^2*z3))])*G[-w, z2])/2 + 
     ((-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, -w])/2 + 
     ((w^2 - z3)^(-1) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))]/2 + 
       Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
           (2*w^2)/(1 - w^2*z3))]/2)*G[w^2, z2]) + 
   G[1, -w]*((36*G[1, w^2])/(w^2 - z3) + 
     52*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])*G[1, z2] - (36*G[1, z3])/(w^2 - z3) + 
     (6*G[r61, w^2])/(w^2 - z3) - (6*G[r61, z3])/(w^2 - z3) + 
     (6*G[r62, w^2])/(w^2 - z3) - (6*G[r62, z3])/(w^2 - z3) + 
     (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^(-2), -w] + 
     (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^(-2), z2] + 
     (-2/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - 2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1] + 
     (42/(w^2 - z3) + 19*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w] - 
     (12*G[-w^(-1), w^2])/(w^2 - z3) + 
     (-18/(w^2 - z3) - 7*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), z2] + 
     (12*G[-w^(-1), z3])/(w^2 - z3) + 
     (-2/(w^2 - z3) + 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - 2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
           w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, 1] - 
     (12*G[-w, w^2])/(w^2 - z3) + 
     (-18/(w^2 - z3) - 7*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, z2] + 
     (12*G[-w, z3])/(w^2 - z3) + 
     (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, -w] + 
     (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, z2]) + 
   G[-w, w^2]*(G[-w, z3]/(w^2 - z3) - (2*G[w^2, z3])/(w^2 - z3)) + 
   G[-w^(-1), w^2]*(G[-w^(-1), z3]/(w^2 - z3) - (10*G[-w, w^2])/(w^2 - z3) + 
     (5*G[-w, z3])/(w^2 - z3) - (2*G[w^2, z3])/(w^2 - z3)) + 
   G[1, w^2]*((-6*G[w^(-2), w^2])/(w^2 - z3) + (4*G[w^(-2), z3])/(w^2 - z3) + 
     (2*G[-w^(-1), -w])/(w^2 - z3) + (6*G[-w^(-1), w^2])/(w^2 - z3) - 
     (4*G[-w^(-1), z3])/(w^2 - z3) + (6*G[-w, w^2])/(w^2 - z3) - 
     (4*G[-w, z3])/(w^2 - z3) + (4*G[w^2, z3])/(w^2 - z3)) + 
   (13/(w^2 - z3) + (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 0, -w] + 
   (-2/(w^2 - z3) - 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 0, w] - 
   (6*G[0, 0, w^2])/(w^2 - z3) + 
   (-7/(w^2 - z3) - (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, 0, z2] + 
   (6*G[0, 0, z3])/(w^2 - z3) + 
   (-36/(w^2 - z3) - 18*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[0, 1, -w] + 
   12*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[0, 1, z2] - (7*G[0, w^(-2), w^2])/
    (2*(w^2 - z3)) + (7*G[0, w^(-2), z3])/(2*(w^2 - z3)) + 
   (5/(w^2 - z3) + (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, -w^(-1), -w] + 
   (19*G[0, -w^(-1), w^2])/(2*(w^2 - z3)) + 
   (-5/(w^2 - z3) - (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, -w^(-1), z2] - 
   (19*G[0, -w^(-1), z3])/(2*(w^2 - z3)) + 
   (-6/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, -w, -w] + 
   (19*G[0, -w, w^2])/(2*(w^2 - z3)) + 
   (-5/(w^2 - z3) - (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[0, -w, z2] - 
   (19*G[0, -w, z3])/(2*(w^2 - z3)) - (7*G[0, w^2, w^2])/(2*(w^2 - z3)) + 
   (7*G[0, w^2, z3])/(2*(w^2 - z3)) + 
   (-44/(w^2 - z3) - 22*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 0, -w] + (10*G[1, 0, w^2])/(w^2 - z3) + 
   10*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 0, z2] - (10*G[1, 0, z3])/(w^2 - z3) + 
   56*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, 1, -w] - (16*G[1, 1, w^2])/(w^2 - z3) + 
   (-64/(w^2 - z3) - 32*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, 1, z2] + (16*G[1, 1, z3])/(w^2 - z3) + 
   (2*G[1, w^(-2), w^2])/(w^2 - z3) - (2*G[1, w^(-2), z3])/(w^2 - z3) + 
   (-12/(w^2 - z3) - 6*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[1, -w^(-1), -w] - 
   (4*G[1, -w^(-1), w^2])/(w^2 - z3) + 
   6*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, -w^(-1), z2] + (4*G[1, -w^(-1), z3])/
    (w^2 - z3) + (8/(w^2 - z3) + 
     4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])*
    G[1, -w, -w] - (4*G[1, -w, w^2])/(w^2 - z3) + 
   6*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))])*G[1, -w, z2] + (4*G[1, -w, z3])/(w^2 - z3) - 
   (2*G[1, w^2, w^2])/(w^2 - z3) - (2*G[1, w^2, z3])/(w^2 - z3) + 
   (3*G[r61, 0, w^2])/(w^2 - z3) - (3*G[r61, 0, z3])/(w^2 - z3) + 
   (7*G[r61, w^(-2), w^2])/(2*(w^2 - z3)) - (7*G[r61, w^(-2), z3])/
    (2*(w^2 - z3)) - (13*G[r61, -w^(-1), w^2])/(2*(w^2 - z3)) + 
   (13*G[r61, -w^(-1), z3])/(2*(w^2 - z3)) - (13*G[r61, -w, w^2])/
    (2*(w^2 - z3)) + (13*G[r61, -w, z3])/(2*(w^2 - z3)) + 
   (7*G[r61, w^2, w^2])/(2*(w^2 - z3)) - (7*G[r61, w^2, z3])/(2*(w^2 - z3)) + 
   (3*G[r62, 0, w^2])/(w^2 - z3) - (3*G[r62, 0, z3])/(w^2 - z3) + 
   (7*G[r62, w^(-2), w^2])/(2*(w^2 - z3)) - (7*G[r62, w^(-2), z3])/
    (2*(w^2 - z3)) - (13*G[r62, -w^(-1), w^2])/(2*(w^2 - z3)) + 
   (13*G[r62, -w^(-1), z3])/(2*(w^2 - z3)) - (13*G[r62, -w, w^2])/
    (2*(w^2 - z3)) + (13*G[r62, -w, z3])/(2*(w^2 - z3)) + 
   (7*G[r62, w^2, w^2])/(2*(w^2 - z3)) - (7*G[r62, w^2, z3])/(2*(w^2 - z3)) + 
   (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, -w] + 
   (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, z2] + 
   (4*G[w^(-2), 1, w^2])/(w^2 - z3) - (4*G[w^(-2), 1, z3])/(w^2 - z3) + 
   (4/(w^2 - z3) - 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), -w] - 
   (2*G[w^(-2), -w^(-1), w^2])/(w^2 - z3) + 
   (-4/(w^2 - z3) + 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), z2] + 
   (2*G[w^(-2), -w^(-1), z3])/(w^2 - z3) - (2*G[w^(-2), -w, w^2])/
    (w^2 - z3) + (2*G[w^(-2), -w, z3])/(w^2 - z3) + 
   ((-w^2 + z3)^(-1) + (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, 1] + 
   (11*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w^(-1), 0, -w])/2 - 
   (2*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (-5/(w^2 - z3) - (5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2)*G[-w^(-1), 0, z2] + 
   (2*G[-w^(-1), 0, z3])/(w^2 - z3) + 
   (-3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     2*((w^2 - z3)^(-1) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))*G[-w^(-1), 1, 1] + 
   (-20/(w^2 - z3) - 10*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w^(-1), 1, -w] + 
   (4*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (8/(w^2 - z3) + 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w^(-1), 1, z2] - 
   (4*G[-w^(-1), 1, z3])/(w^2 - z3) + G[-w^(-1), w^(-2), w^2]/(-w^2 + z3) + 
   G[-w^(-1), w^(-2), z3]/(w^2 - z3) + 
   (-3/(w^2 - z3) + (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w^(-1), -w] + 
   G[-w^(-1), -w^(-1), w^2]/(-w^2 + z3) + 
   ((-9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
     3*((w^2 - z3)^(-1) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))*G[-w^(-1), -w^(-1), z2] + 
   G[-w^(-1), -w^(-1), z3]/(w^2 - z3) + (3*G[-w^(-1), -w, w^2])/(w^2 - z3) + 
   ((-w^2 + z3)^(-1) + (11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w, z2] - 
   (3*G[-w^(-1), -w, z3])/(w^2 - z3) + G[-w^(-1), w^2, w^2]/(w^2 - z3) + 
   G[-w^(-1), w^2, z3]/(w^2 - z3) + 
   ((-w^2 + z3)^(-1) + (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[-w, 0, 1] - 
   (2*G[-w, 0, w^2])/(w^2 - z3) + 
   (-5/(w^2 - z3) - (5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2)*G[-w, 0, z2] + (2*G[-w, 0, z3])/(w^2 - z3) + 
   (-3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
     2*((w^2 - z3)^(-1) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))*G[-w, 1, 1] + 
   (4*G[-w, 1, w^2])/(w^2 - z3) + 
   (8/(w^2 - z3) + 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))])*G[-w, 1, z2] - (4*G[-w, 1, z3])/(w^2 - z3) + 
   G[-w, w^(-2), w^2]/(-w^2 + z3) + G[-w, w^(-2), z3]/(w^2 - z3) + 
   (3*G[-w, -w^(-1), w^2])/(w^2 - z3) + 
   ((-w^2 + z3)^(-1) + (11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(1 - w^2*z3))])/2 - 
     3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[-w, -w^(-1), z2] - 
   (3*G[-w, -w^(-1), z3])/(w^2 - z3) + G[-w, -w, w^2]/(-w^2 + z3) + 
   ((-9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
     3*((w^2 - z3)^(-1) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
          w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))*G[-w, -w, z2] + 
   G[-w, -w, z3]/(w^2 - z3) + G[-w, w^2, w^2]/(w^2 - z3) + 
   G[-w, w^2, z3]/(w^2 - z3) + 
   (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, 0, -w] + 
   (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, 0, z2] - 
   (4*G[w^2, 1, z3])/(w^2 - z3) + (2*G[w^2, -w^(-1), z3])/(w^2 - z3) + 
   (4/(w^2 - z3) - 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] + 
     2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[w^2, -w, -w] + 
   (-4/(w^2 - z3) + 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(1 - w^2*z3))] - 
     2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
         (2*w^2)/(1 - w^2*z3))])*G[w^2, -w, z2] + 
   (2*G[w^2, -w, z3])/(w^2 - z3)) + 
 G[1, w^2]*(-1/3*Pi^2/(w^2 - z3) + (56*G[r61, w^2]^2)/(w^2 - z3) + 
   (56*G[r62, w^2]^2)/(w^2 - z3) + (2*G[-w^(-1), w^2]^2)/(w^2 - z3) + 
   (2*G[-w, w^2]^2)/(w^2 - z3) + G[w^(-2), z3]*((((4*I)/3)*Pi)/(w^2 - z3) - 
     (4*G[-w^(-1), w^2])/(w^2 - z3) - (4*G[-w, w^2])/(w^2 - z3)) + 
   G[-w^(-1), z3]*((((4*I)/3)*Pi)/(w^2 - z3) - (2*G[-w, w^2])/(w^2 - z3)) + 
   G[r62, z3]*((7*G[w^(-2), w^2])/(w^2 - z3) + (7*G[-w^(-1), w^2])/
      (w^2 - z3) + (7*G[-w, w^2])/(w^2 - z3)) + 
   G[r61, z3]*((-112*G[r62, w^2])/(3*(w^2 - z3)) + 
     (7*G[w^(-2), w^2])/(w^2 - z3) + (7*G[-w^(-1), w^2])/(w^2 - z3) + 
     (7*G[-w, w^2])/(w^2 - z3)) + G[1, z3]*((((-16*I)/3)*Pi)/(w^2 - z3) - 
     (224*G[r61, w^2])/(3*(w^2 - z3)) - (224*G[r62, w^2])/(3*(w^2 - z3)) + 
     (4*G[w^(-2), w^2])/(w^2 - z3) + (12*G[-w^(-1), w^2])/(w^2 - z3) + 
     (12*G[-w, w^2])/(w^2 - z3)) + (((4*I)/3)*Pi*G[-w, z3])/(w^2 - z3) + 
   G[w^(-2), w^2]*(((-2*I)*Pi)/(w^2 - z3) + (6*G[-w^(-1), w^2])/(w^2 - z3) - 
     (2*G[-w^(-1), z3])/(w^2 - z3) + (6*G[-w, w^2])/(w^2 - z3) - 
     (2*G[-w, z3])/(w^2 - z3)) + (((4*I)/3)*Pi*G[w^2, z3])/(w^2 - z3) + 
   G[-w, w^2]*((((-10*I)/3)*Pi)/(w^2 - z3) - (2*G[-w, z3])/(w^2 - z3) - 
     (4*G[w^2, z3])/(w^2 - z3)) + G[-w^(-1), w^2]*
    ((((-10*I)/3)*Pi)/(w^2 - z3) - (2*G[-w^(-1), z3])/(w^2 - z3) + 
     (4*G[-w, w^2])/(w^2 - z3) - (2*G[-w, z3])/(w^2 - z3) - 
     (4*G[w^2, z3])/(w^2 - z3)) + G[1, w]*((((-16*I)/3)*Pi)/(w^2 - z3) - 
     (32*G[1, z3])/(3*(w^2 - z3)) - (4*G[w^(-2), w^2])/(w^2 - z3) + 
     (8*G[w^(-2), z3])/(3*(w^2 - z3)) - (20*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (8*G[-w^(-1), z3])/(3*(w^2 - z3)) - (20*G[-w, w^2])/(3*(w^2 - z3)) + 
     (8*G[-w, z3])/(3*(w^2 - z3)) + (8*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r62, w^2]*((-112*G[r62, z3])/(3*(w^2 - z3)) - 
     (39*G[w^(-2), w^2])/(w^2 - z3) + (44*G[w^(-2), z3])/(3*(w^2 - z3)) - 
     (27*G[-w^(-1), w^2])/(w^2 - z3) + (20*G[-w^(-1), z3])/(w^2 - z3) - 
     (27*G[-w, w^2])/(w^2 - z3) + (20*G[-w, z3])/(w^2 - z3) + 
     (44*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r61, w^2]*((-112*G[r61, z3])/(3*(w^2 - z3)) + 
     (112*G[r62, w^2])/(w^2 - z3) - (112*G[r62, z3])/(3*(w^2 - z3)) - 
     (39*G[w^(-2), w^2])/(w^2 - z3) + (44*G[w^(-2), z3])/(3*(w^2 - z3)) - 
     (27*G[-w^(-1), w^2])/(w^2 - z3) + (20*G[-w^(-1), z3])/(w^2 - z3) - 
     (27*G[-w, w^2])/(w^2 - z3) + (20*G[-w, z3])/(w^2 - z3) + 
     (44*G[w^2, z3])/(3*(w^2 - z3))) + (10*G[0, 0, -w])/(w^2 - z3) - 
   (8*G[0, 0, w])/(3*(w^2 - z3)) - (190*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   (74*G[0, 0, z3])/(3*(w^2 - z3)) - (8*G[0, 1, r7])/(w^2 - z3) - 
   (20*G[0, 1, -w])/(w^2 - z3) + (16*G[0, 1, w])/(3*(w^2 - z3)) + 
   (224*G[0, 1, w^2])/(3*(w^2 - z3)) - (112*G[0, 1, z3])/(3*(w^2 - z3)) + 
   (40*G[0, r61, w^2])/(w^2 - z3) - (20*G[0, r61, z3])/(w^2 - z3) + 
   (40*G[0, r62, w^2])/(w^2 - z3) - (20*G[0, r62, z3])/(w^2 - z3) - 
   (7*G[0, w^(-2), w^2])/(w^2 - z3) + (7*G[0, w^(-2), z3])/(w^2 - z3) - 
   (7*G[0, -w^(-1), w^2])/(w^2 - z3) + (7*G[0, -w^(-1), z3])/(w^2 - z3) + 
   (2*G[0, -w, -w])/(w^2 - z3) - (7*G[0, -w, w^2])/(w^2 - z3) + 
   (7*G[0, -w, z3])/(w^2 - z3) + (53*G[0, w^2, w^2])/(3*(w^2 - z3)) + 
   (7*G[0, w^2, z3])/(w^2 - z3) - (16*G[1, 0, -w])/(w^2 - z3) + 
   (16*G[1, 0, w])/(3*(w^2 - z3)) + (272*G[1, 0, w^2])/(3*(w^2 - z3)) - 
   (112*G[1, 0, z3])/(3*(w^2 - z3)) + (32*G[1, 1, r7])/(3*(w^2 - z3)) + 
   (32*G[1, 1, -w])/(w^2 - z3) - (32*G[1, 1, w])/(3*(w^2 - z3)) - 
   (64*G[1, 1, w^2])/(w^2 - z3) + (32*G[1, 1, z3])/(w^2 - z3) - 
   (224*G[1, r61, w^2])/(3*(w^2 - z3)) + (112*G[1, r61, z3])/(3*(w^2 - z3)) - 
   (224*G[1, r62, w^2])/(3*(w^2 - z3)) + (112*G[1, r62, z3])/(3*(w^2 - z3)) + 
   (4*G[1, w^(-2), w^2])/(w^2 - z3) - (4*G[1, w^(-2), z3])/(w^2 - z3) + 
   (12*G[1, -w^(-1), w^2])/(w^2 - z3) - (12*G[1, -w^(-1), z3])/(w^2 - z3) - 
   (4*G[1, -w, -w])/(w^2 - z3) + (12*G[1, -w, w^2])/(w^2 - z3) - 
   (12*G[1, -w, z3])/(w^2 - z3) - (4*G[1, w^2, w^2])/(w^2 - z3) - 
   (4*G[1, w^2, z3])/(w^2 - z3) + (182*G[r61, 0, w^2])/(3*(w^2 - z3)) - 
   (70*G[r61, 0, z3])/(3*(w^2 - z3)) - (224*G[r61, 1, w^2])/(3*(w^2 - z3)) + 
   (112*G[r61, 1, z3])/(3*(w^2 - z3)) - (112*G[r61, r61, w^2])/
    (3*(w^2 - z3)) + (56*G[r61, r61, z3])/(3*(w^2 - z3)) - 
   (112*G[r61, r62, w^2])/(3*(w^2 - z3)) + (56*G[r61, r62, z3])/
    (3*(w^2 - z3)) + (7*G[r61, w^(-2), w^2])/(w^2 - z3) - 
   (7*G[r61, w^(-2), z3])/(w^2 - z3) + (7*G[r61, -w^(-1), w^2])/(w^2 - z3) - 
   (7*G[r61, -w^(-1), z3])/(w^2 - z3) + (7*G[r61, -w, w^2])/(w^2 - z3) - 
   (7*G[r61, -w, z3])/(w^2 - z3) - (53*G[r61, w^2, w^2])/(3*(w^2 - z3)) - 
   (7*G[r61, w^2, z3])/(w^2 - z3) + (182*G[r62, 0, w^2])/(3*(w^2 - z3)) - 
   (70*G[r62, 0, z3])/(3*(w^2 - z3)) - (224*G[r62, 1, w^2])/(3*(w^2 - z3)) + 
   (112*G[r62, 1, z3])/(3*(w^2 - z3)) - (112*G[r62, r61, w^2])/
    (3*(w^2 - z3)) + (56*G[r62, r61, z3])/(3*(w^2 - z3)) - 
   (112*G[r62, r62, w^2])/(3*(w^2 - z3)) + (56*G[r62, r62, z3])/
    (3*(w^2 - z3)) + (7*G[r62, w^(-2), w^2])/(w^2 - z3) - 
   (7*G[r62, w^(-2), z3])/(w^2 - z3) + (7*G[r62, -w^(-1), w^2])/(w^2 - z3) - 
   (7*G[r62, -w^(-1), z3])/(w^2 - z3) + (7*G[r62, -w, w^2])/(w^2 - z3) - 
   (7*G[r62, -w, z3])/(w^2 - z3) - (53*G[r62, w^2, w^2])/(3*(w^2 - z3)) - 
   (7*G[r62, w^2, z3])/(w^2 - z3) - (74*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) + 
   (22*G[w^(-2), 0, z3])/(3*(w^2 - z3)) + (8*G[w^(-2), 1, w^2])/(w^2 - z3) - 
   (8*G[w^(-2), 1, z3])/(w^2 - z3) + (74*G[w^(-2), r61, w^2])/
    (3*(w^2 - z3)) - (22*G[w^(-2), r61, z3])/(3*(w^2 - z3)) + 
   (74*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) - (22*G[w^(-2), r62, z3])/
    (3*(w^2 - z3)) - (4*G[w^(-2), -w^(-1), w^2])/(w^2 - z3) + 
   (4*G[w^(-2), -w^(-1), z3])/(w^2 - z3) - (4*G[w^(-2), -w, w^2])/
    (w^2 - z3) + (4*G[w^(-2), -w, z3])/(w^2 - z3) - 
   (2*G[-w^(-1), 0, -w])/(w^2 - z3) - (18*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (10*G[-w^(-1), 0, z3])/(w^2 - z3) + (4*G[-w^(-1), 1, -w])/(w^2 - z3) + 
   (24*G[-w^(-1), 1, w^2])/(w^2 - z3) - (8*G[-w^(-1), 1, z3])/(w^2 - z3) + 
   (10*G[-w^(-1), r61, w^2])/(w^2 - z3) - (10*G[-w^(-1), r61, z3])/
    (w^2 - z3) + (10*G[-w^(-1), r62, w^2])/(w^2 - z3) - 
   (10*G[-w^(-1), r62, z3])/(w^2 - z3) - (2*G[-w^(-1), w^(-2), w^2])/
    (w^2 - z3) + (2*G[-w^(-1), w^(-2), z3])/(w^2 - z3) - 
   (2*G[-w^(-1), -w^(-1), w^2])/(w^2 - z3) + (2*G[-w^(-1), -w^(-1), z3])/
    (w^2 - z3) - (2*G[-w^(-1), -w, w^2])/(w^2 - z3) + 
   (2*G[-w^(-1), -w, z3])/(w^2 - z3) + (2*G[-w^(-1), w^2, w^2])/(w^2 - z3) + 
   (2*G[-w^(-1), w^2, z3])/(w^2 - z3) - (18*G[-w, 0, w^2])/(w^2 - z3) + 
   (10*G[-w, 0, z3])/(w^2 - z3) + (24*G[-w, 1, w^2])/(w^2 - z3) - 
   (8*G[-w, 1, z3])/(w^2 - z3) + (10*G[-w, r61, w^2])/(w^2 - z3) - 
   (10*G[-w, r61, z3])/(w^2 - z3) + (10*G[-w, r62, w^2])/(w^2 - z3) - 
   (10*G[-w, r62, z3])/(w^2 - z3) - (2*G[-w, w^(-2), w^2])/(w^2 - z3) + 
   (2*G[-w, w^(-2), z3])/(w^2 - z3) - (2*G[-w, -w^(-1), w^2])/(w^2 - z3) + 
   (2*G[-w, -w^(-1), z3])/(w^2 - z3) - (2*G[-w, -w, w^2])/(w^2 - z3) + 
   (2*G[-w, -w, z3])/(w^2 - z3) + (2*G[-w, w^2, w^2])/(w^2 - z3) + 
   (2*G[-w, w^2, z3])/(w^2 - z3) + (22*G[w^2, 0, z3])/(3*(w^2 - z3)) - 
   (8*G[w^2, 1, z3])/(w^2 - z3) - (22*G[w^2, r61, z3])/(3*(w^2 - z3)) - 
   (22*G[w^2, r62, z3])/(3*(w^2 - z3)) + (4*G[w^2, -w^(-1), z3])/(w^2 - z3) + 
   (4*G[w^2, -w, z3])/(w^2 - z3)) + 
 G[0, w^2]*((19*Pi^2)/(18*(w^2 - z3)) - (128*G[1, w^2]^2)/(w^2 - z3) - 
   (26*G[r61, w^2]^2)/(3*(w^2 - z3)) - (26*G[r62, w^2]^2)/(3*(w^2 - z3)) - 
   (29*G[w^(-2), w^2]^2)/(6*(w^2 - z3)) + G[-w^(-1), w^2]^2/(-w^2 + z3) + 
   (G[-w^(-1), z3]*G[-w, w^2])/(w^2 - z3) + G[-w, w^2]^2/(-w^2 + z3) + 
   G[1, z3]*((172*G[r61, w^2])/(3*(w^2 - z3)) + (172*G[r62, w^2])/
      (3*(w^2 - z3)) - (58*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (6*G[-w^(-1), w^2])/(w^2 - z3) - (6*G[-w, w^2])/(w^2 - z3)) + 
   G[r62, z3]*((-37*G[w^(-2), w^2])/(6*(w^2 - z3)) - 
     (7*G[-w^(-1), w^2])/(2*(w^2 - z3)) - (7*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[r61, z3]*((32*G[r62, w^2])/(3*(w^2 - z3)) - (37*G[w^(-2), w^2])/
      (6*(w^2 - z3)) - (7*G[-w^(-1), w^2])/(2*(w^2 - z3)) - 
     (7*G[-w, w^2])/(2*(w^2 - z3))) + G[w^(-2), z3]*
    ((2*G[-w^(-1), w^2])/(w^2 - z3) + (2*G[-w, w^2])/(w^2 - z3)) + 
   G[0, z3]*((37*G[1, r7])/(3*(w^2 - z3)) - (190*G[1, w^2])/(3*(w^2 - z3)) - 
     (19*G[r61, w^2])/(2*(w^2 - z3)) - (19*G[r62, w^2])/(2*(w^2 - z3)) + 
     (10*G[w^(-2), w^2])/(w^2 - z3) + (7*G[-w^(-1), w^2])/(2*(w^2 - z3)) + 
     (7*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[1, -w]*((-7*G[w^(-2), w^2])/(w^2 - z3) + (12*G[-w^(-1), -w])/
      (w^2 - z3) + (7*G[-w^(-1), w^2])/(w^2 - z3) + 
     (7*G[-w, w^2])/(w^2 - z3)) + G[r62, w^2]*
    ((32*G[r62, z3])/(3*(w^2 - z3)) + (65*G[w^(-2), w^2])/(2*(w^2 - z3)) - 
     (119*G[w^(-2), z3])/(6*(w^2 - z3)) + (27*G[-w^(-1), w^2])/
      (2*(w^2 - z3)) - (10*G[-w^(-1), z3])/(w^2 - z3) + 
     (27*G[-w, w^2])/(2*(w^2 - z3)) - (10*G[-w, z3])/(w^2 - z3) - 
     (119*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[r61, w^2]*((32*G[r61, z3])/(3*(w^2 - z3)) - (52*G[r62, w^2])/
      (3*(w^2 - z3)) + (32*G[r62, z3])/(3*(w^2 - z3)) + 
     (65*G[w^(-2), w^2])/(2*(w^2 - z3)) - (119*G[w^(-2), z3])/
      (6*(w^2 - z3)) + (27*G[-w^(-1), w^2])/(2*(w^2 - z3)) - 
     (10*G[-w^(-1), z3])/(w^2 - z3) + (27*G[-w, w^2])/(2*(w^2 - z3)) - 
     (10*G[-w, z3])/(w^2 - z3) - (119*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[1, w^2]*((272*G[1, z3])/(3*(w^2 - z3)) - (158*G[r61, w^2])/(w^2 - z3) + 
     (182*G[r61, z3])/(3*(w^2 - z3)) - (158*G[r62, w^2])/(w^2 - z3) + 
     (182*G[r62, z3])/(3*(w^2 - z3)) + (45*G[w^(-2), w^2])/(w^2 - z3) - 
     (56*G[w^(-2), z3])/(3*(w^2 - z3)) + (37*G[-w^(-1), w^2])/(w^2 - z3) - 
     (24*G[-w^(-1), z3])/(w^2 - z3) + (37*G[-w, w^2])/(w^2 - z3) - 
     (24*G[-w, z3])/(w^2 - z3) - (56*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[-w, w^2]*(G[-w, z3]/(w^2 - z3) + (2*G[w^2, z3])/(w^2 - z3)) + 
   G[-w^(-1), w^2]*(G[-w^(-1), z3]/(w^2 - z3) - (2*G[-w, w^2])/(w^2 - z3) + 
     G[-w, z3]/(w^2 - z3) + (2*G[w^2, z3])/(w^2 - z3)) + 
   G[1, r7]*((112*G[1, w^2])/(3*(w^2 - z3)) - (56*G[1, z3])/(3*(w^2 - z3)) + 
     (65*G[r61, w^2])/(3*(w^2 - z3)) - (35*G[r61, z3])/(3*(w^2 - z3)) + 
     (65*G[r62, w^2])/(3*(w^2 - z3)) - (35*G[r62, z3])/(3*(w^2 - z3)) - 
     (43*G[w^(-2), w^2])/(6*(w^2 - z3)) + (11*G[w^(-2), z3])/(3*(w^2 - z3)) - 
     (17*G[-w^(-1), w^2])/(2*(w^2 - z3)) + (5*G[-w^(-1), z3])/(w^2 - z3) - 
     (17*G[-w, w^2])/(2*(w^2 - z3)) + (5*G[-w, z3])/(w^2 - z3) + 
     (11*G[w^2, z3])/(3*(w^2 - z3))) + G[w^(-2), w^2]*
    ((29*G[w^(-2), z3])/(6*(w^2 - z3)) - (3*G[-w^(-1), w^2])/(w^2 - z3) + 
     G[-w^(-1), z3]/(w^2 - z3) - (3*G[-w, w^2])/(w^2 - z3) + 
     G[-w, z3]/(w^2 - z3) + (29*G[w^2, z3])/(6*(w^2 - z3))) - 
   (6*G[0, 0, -w])/(w^2 - z3) + (2*G[0, 0, w])/(w^2 - z3) + 
   (83*G[0, 0, w^2])/(3*(w^2 - z3)) - (83*G[0, 0, z3])/(6*(w^2 - z3)) + 
   (7*G[0, 1, r7])/(w^2 - z3) + (12*G[0, 1, -w])/(w^2 - z3) - 
   (190*G[0, 1, w^2])/(3*(w^2 - z3)) + (116*G[0, 1, z3])/(3*(w^2 - z3)) - 
   (19*G[0, r61, w^2])/(2*(w^2 - z3)) + (8*G[0, r61, z3])/(w^2 - z3) - 
   (19*G[0, r62, w^2])/(2*(w^2 - z3)) + (8*G[0, r62, z3])/(w^2 - z3) + 
   (10*G[0, w^(-2), w^2])/(w^2 - z3) - (10*G[0, w^(-2), z3])/(w^2 - z3) + 
   (7*G[0, -w^(-1), w^2])/(2*(w^2 - z3)) - (7*G[0, -w^(-1), z3])/
    (2*(w^2 - z3)) - (6*G[0, -w, -w])/(w^2 - z3) + 
   (7*G[0, -w, w^2])/(2*(w^2 - z3)) - (7*G[0, -w, z3])/(2*(w^2 - z3)) - 
   (23*G[0, w^2, w^2])/(3*(w^2 - z3)) - (10*G[0, w^2, z3])/(w^2 - z3) - 
   (232*G[1, 0, w^2])/(3*(w^2 - z3)) + (116*G[1, 0, z3])/(3*(w^2 - z3)) - 
   (28*G[1, 1, r7])/(3*(w^2 - z3)) + (272*G[1, 1, w^2])/(3*(w^2 - z3)) - 
   (160*G[1, 1, z3])/(3*(w^2 - z3)) + (172*G[1, r61, w^2])/(3*(w^2 - z3)) - 
   (112*G[1, r61, z3])/(3*(w^2 - z3)) + (172*G[1, r62, w^2])/(3*(w^2 - z3)) - 
   (112*G[1, r62, z3])/(3*(w^2 - z3)) - (58*G[1, w^(-2), w^2])/
    (3*(w^2 - z3)) + (58*G[1, w^(-2), z3])/(3*(w^2 - z3)) - 
   (6*G[1, -w^(-1), w^2])/(w^2 - z3) + (6*G[1, -w^(-1), z3])/(w^2 - z3) + 
   (12*G[1, -w, -w])/(w^2 - z3) - (6*G[1, -w, w^2])/(w^2 - z3) + 
   (6*G[1, -w, z3])/(w^2 - z3) - (8*G[1, w^2, w^2])/(w^2 - z3) + 
   (58*G[1, w^2, z3])/(3*(w^2 - z3)) - (71*G[r61, 0, w^2])/(3*(w^2 - z3)) + 
   (47*G[r61, 0, z3])/(3*(w^2 - z3)) + (172*G[r61, 1, w^2])/(3*(w^2 - z3)) - 
   (112*G[r61, 1, z3])/(3*(w^2 - z3)) + (14*G[r61, r61, w^2])/
    (3*(w^2 - z3)) - (20*G[r61, r61, z3])/(3*(w^2 - z3)) + 
   (14*G[r61, r62, w^2])/(3*(w^2 - z3)) - (20*G[r61, r62, z3])/
    (3*(w^2 - z3)) - (37*G[r61, w^(-2), w^2])/(6*(w^2 - z3)) + 
   (37*G[r61, w^(-2), z3])/(6*(w^2 - z3)) - (7*G[r61, -w^(-1), w^2])/
    (2*(w^2 - z3)) + (7*G[r61, -w^(-1), z3])/(2*(w^2 - z3)) - 
   (7*G[r61, -w, w^2])/(2*(w^2 - z3)) + (7*G[r61, -w, z3])/(2*(w^2 - z3)) + 
   (38*G[r61, w^2, w^2])/(3*(w^2 - z3)) + (37*G[r61, w^2, z3])/
    (6*(w^2 - z3)) - (71*G[r62, 0, w^2])/(3*(w^2 - z3)) + 
   (47*G[r62, 0, z3])/(3*(w^2 - z3)) + (172*G[r62, 1, w^2])/(3*(w^2 - z3)) - 
   (112*G[r62, 1, z3])/(3*(w^2 - z3)) + (14*G[r62, r61, w^2])/
    (3*(w^2 - z3)) - (20*G[r62, r61, z3])/(3*(w^2 - z3)) + 
   (14*G[r62, r62, w^2])/(3*(w^2 - z3)) - (20*G[r62, r62, z3])/
    (3*(w^2 - z3)) - (37*G[r62, w^(-2), w^2])/(6*(w^2 - z3)) + 
   (37*G[r62, w^(-2), z3])/(6*(w^2 - z3)) - (7*G[r62, -w^(-1), w^2])/
    (2*(w^2 - z3)) + (7*G[r62, -w^(-1), z3])/(2*(w^2 - z3)) - 
   (7*G[r62, -w, w^2])/(2*(w^2 - z3)) + (7*G[r62, -w, z3])/(2*(w^2 - z3)) + 
   (38*G[r62, w^2, w^2])/(3*(w^2 - z3)) + (37*G[r62, w^2, z3])/
    (6*(w^2 - z3)) + (53*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) - 
   (67*G[w^(-2), 0, z3])/(6*(w^2 - z3)) - (34*G[w^(-2), 1, w^2])/
    (3*(w^2 - z3)) + (34*G[w^(-2), 1, z3])/(3*(w^2 - z3)) - 
   (113*G[w^(-2), r61, w^2])/(6*(w^2 - z3)) + (37*G[w^(-2), r61, z3])/
    (3*(w^2 - z3)) - (113*G[w^(-2), r62, w^2])/(6*(w^2 - z3)) + 
   (37*G[w^(-2), r62, z3])/(3*(w^2 - z3)) + (29*G[w^(-2), w^(-2), w^2])/
    (6*(w^2 - z3)) - (29*G[w^(-2), w^(-2), z3])/(6*(w^2 - z3)) + 
   (2*G[w^(-2), -w^(-1), w^2])/(w^2 - z3) - (2*G[w^(-2), -w^(-1), z3])/
    (w^2 - z3) + (2*G[w^(-2), -w, w^2])/(w^2 - z3) - 
   (2*G[w^(-2), -w, z3])/(w^2 - z3) - (29*G[w^(-2), w^2, z3])/
    (6*(w^2 - z3)) + (6*G[-w^(-1), 0, -w])/(w^2 - z3) + 
   (17*G[-w^(-1), 0, w^2])/(w^2 - z3) - (10*G[-w^(-1), 0, z3])/(w^2 - z3) - 
   (12*G[-w^(-1), 1, -w])/(w^2 - z3) - (28*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (14*G[-w^(-1), 1, z3])/(w^2 - z3) - (5*G[-w^(-1), r61, w^2])/(w^2 - z3) + 
   (5*G[-w^(-1), r61, z3])/(w^2 - z3) - (5*G[-w^(-1), r62, w^2])/(w^2 - z3) + 
   (5*G[-w^(-1), r62, z3])/(w^2 - z3) + G[-w^(-1), w^(-2), w^2]/(w^2 - z3) + 
   G[-w^(-1), w^(-2), z3]/(-w^2 + z3) + G[-w^(-1), -w^(-1), w^2]/(w^2 - z3) + 
   G[-w^(-1), -w^(-1), z3]/(-w^2 + z3) + G[-w^(-1), -w, w^2]/(w^2 - z3) + 
   G[-w^(-1), -w, z3]/(-w^2 + z3) + G[-w^(-1), w^2, w^2]/(-w^2 + z3) + 
   G[-w^(-1), w^2, z3]/(-w^2 + z3) + (17*G[-w, 0, w^2])/(w^2 - z3) - 
   (10*G[-w, 0, z3])/(w^2 - z3) - (28*G[-w, 1, w^2])/(w^2 - z3) + 
   (14*G[-w, 1, z3])/(w^2 - z3) - (5*G[-w, r61, w^2])/(w^2 - z3) + 
   (5*G[-w, r61, z3])/(w^2 - z3) - (5*G[-w, r62, w^2])/(w^2 - z3) + 
   (5*G[-w, r62, z3])/(w^2 - z3) + G[-w, w^(-2), w^2]/(w^2 - z3) + 
   G[-w, w^(-2), z3]/(-w^2 + z3) + G[-w, -w^(-1), w^2]/(w^2 - z3) + 
   G[-w, -w^(-1), z3]/(-w^2 + z3) + G[-w, -w, w^2]/(w^2 - z3) + 
   G[-w, -w, z3]/(-w^2 + z3) + G[-w, w^2, w^2]/(-w^2 + z3) + 
   G[-w, w^2, z3]/(-w^2 + z3) - (67*G[w^2, 0, z3])/(6*(w^2 - z3)) + 
   (34*G[w^2, 1, z3])/(3*(w^2 - z3)) + (37*G[w^2, r61, z3])/(3*(w^2 - z3)) + 
   (37*G[w^2, r62, z3])/(3*(w^2 - z3)) - (29*G[w^2, w^(-2), z3])/
    (6*(w^2 - z3)) - (2*G[w^2, -w^(-1), z3])/(w^2 - z3) - 
   (2*G[w^2, -w, z3])/(w^2 - z3) - (29*G[w^2, w^2, z3])/(6*(w^2 - z3))) + 
 G[r62, w^2]*((-2*Pi^2)/(9*(w^2 - z3)) + (8*G[r62, z3]*G[w^(-2), w^2])/
    (3*(w^2 - z3)) + (29*G[w^(-2), w^2]^2)/(6*(w^2 - z3)) + 
   G[w^(-2), w^2]*((-29*G[w^(-2), z3])/(6*(w^2 - z3)) - 
     (29*G[w^2, z3])/(6*(w^2 - z3))) + (3*G[0, 0, -w])/(w^2 - z3) - 
   (103*G[0, 0, w^2])/(6*(w^2 - z3)) + (3*G[0, 0, z3])/(2*(w^2 - z3)) - 
   (7*G[0, 1, r7])/(w^2 - z3) - (6*G[0, 1, -w])/(w^2 - z3) + 
   (130*G[0, 1, w^2])/(3*(w^2 - z3)) - (20*G[0, 1, z3])/(w^2 - z3) + 
   (2*G[0, r61, w^2])/(w^2 - z3) + (2*G[0, r61, z3])/(w^2 - z3) + 
   (2*G[0, r62, w^2])/(w^2 - z3) + (2*G[0, r62, z3])/(w^2 - z3) - 
   (13*G[0, w^(-2), w^2])/(2*(w^2 - z3)) + (13*G[0, w^(-2), z3])/
    (2*(w^2 - z3)) + (3*G[0, -w, -w])/(w^2 - z3) + 
   (11*G[0, w^2, w^2])/(3*(w^2 - z3)) + (13*G[0, w^2, z3])/(2*(w^2 - z3)) + 
   (172*G[1, 0, w^2])/(3*(w^2 - z3)) - (20*G[1, 0, z3])/(w^2 - z3) + 
   (28*G[1, 1, r7])/(3*(w^2 - z3)) - (224*G[1, 1, w^2])/(3*(w^2 - z3)) + 
   (112*G[1, 1, z3])/(3*(w^2 - z3)) - (112*G[1, r61, w^2])/(3*(w^2 - z3)) + 
   (56*G[1, r61, z3])/(3*(w^2 - z3)) - (112*G[1, r62, w^2])/(3*(w^2 - z3)) + 
   (56*G[1, r62, z3])/(3*(w^2 - z3)) + (52*G[1, w^(-2), w^2])/
    (3*(w^2 - z3)) - (52*G[1, w^(-2), z3])/(3*(w^2 - z3)) - 
   (6*G[1, -w, -w])/(w^2 - z3) + (10*G[1, w^2, w^2])/(w^2 - z3) - 
   (52*G[1, w^2, z3])/(3*(w^2 - z3)) + (32*G[r61, 0, w^2])/(3*(w^2 - z3)) - 
   (4*G[r61, 0, z3])/(w^2 - z3) - (112*G[r61, 1, w^2])/(3*(w^2 - z3)) + 
   (56*G[r61, 1, z3])/(3*(w^2 - z3)) + (16*G[r61, r61, w^2])/(3*(w^2 - z3)) - 
   (8*G[r61, r61, z3])/(3*(w^2 - z3)) + (16*G[r61, r62, w^2])/
    (3*(w^2 - z3)) - (8*G[r61, r62, z3])/(3*(w^2 - z3)) + 
   (8*G[r61, w^(-2), w^2])/(3*(w^2 - z3)) - (8*G[r61, w^(-2), z3])/
    (3*(w^2 - z3)) - (26*G[r61, w^2, w^2])/(3*(w^2 - z3)) - 
   (8*G[r61, w^2, z3])/(3*(w^2 - z3)) + (32*G[r62, 0, w^2])/(3*(w^2 - z3)) - 
   (4*G[r62, 0, z3])/(w^2 - z3) - (112*G[r62, 1, w^2])/(3*(w^2 - z3)) + 
   (56*G[r62, 1, z3])/(3*(w^2 - z3)) + (16*G[r62, r61, w^2])/(3*(w^2 - z3)) - 
   (8*G[r62, r61, z3])/(3*(w^2 - z3)) + (16*G[r62, r62, w^2])/
    (3*(w^2 - z3)) - (8*G[r62, r62, z3])/(3*(w^2 - z3)) + 
   (8*G[r62, w^(-2), w^2])/(3*(w^2 - z3)) - (8*G[r62, w^(-2), z3])/
    (3*(w^2 - z3)) - (26*G[r62, w^2, w^2])/(3*(w^2 - z3)) - 
   (8*G[r62, w^2, z3])/(3*(w^2 - z3)) - (61*G[w^(-2), 0, w^2])/
    (6*(w^2 - z3)) + (15*G[w^(-2), 0, z3])/(2*(w^2 - z3)) + 
   (22*G[w^(-2), 1, w^2])/(3*(w^2 - z3)) - (22*G[w^(-2), 1, z3])/
    (3*(w^2 - z3)) + (34*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) - 
   (26*G[w^(-2), r61, z3])/(3*(w^2 - z3)) + (34*G[w^(-2), r62, w^2])/
    (3*(w^2 - z3)) - (26*G[w^(-2), r62, z3])/(3*(w^2 - z3)) - 
   (29*G[w^(-2), w^(-2), w^2])/(6*(w^2 - z3)) + (29*G[w^(-2), w^(-2), z3])/
    (6*(w^2 - z3)) + (29*G[w^(-2), w^2, z3])/(6*(w^2 - z3)) - 
   (3*G[-w^(-1), 0, -w])/(w^2 - z3) - (12*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (5*G[-w^(-1), 0, z3])/(w^2 - z3) + (6*G[-w^(-1), 1, -w])/(w^2 - z3) + 
   (24*G[-w^(-1), 1, w^2])/(w^2 - z3) - (10*G[-w^(-1), 1, z3])/(w^2 - z3) - 
   (12*G[-w, 0, w^2])/(w^2 - z3) + (5*G[-w, 0, z3])/(w^2 - z3) + 
   (24*G[-w, 1, w^2])/(w^2 - z3) - (10*G[-w, 1, z3])/(w^2 - z3) + 
   (15*G[w^2, 0, z3])/(2*(w^2 - z3)) - (22*G[w^2, 1, z3])/(3*(w^2 - z3)) - 
   (26*G[w^2, r61, z3])/(3*(w^2 - z3)) - (26*G[w^2, r62, z3])/
    (3*(w^2 - z3)) + (29*G[w^2, w^(-2), z3])/(6*(w^2 - z3)) + 
   (29*G[w^2, w^2, z3])/(6*(w^2 - z3))) + 
 G[r61, w^2]*((-2*Pi^2)/(9*(w^2 - z3)) - (8*G[r62, w^2]^2)/(w^2 - z3) + 
   (8*G[r62, z3]*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
   (29*G[w^(-2), w^2]^2)/(6*(w^2 - z3)) + 
   G[r61, z3]*((16*G[r62, w^2])/(3*(w^2 - z3)) + (8*G[w^(-2), w^2])/
      (3*(w^2 - z3))) + G[w^(-2), w^2]*((-29*G[w^(-2), z3])/(6*(w^2 - z3)) - 
     (29*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[r62, w^2]*((16*G[r62, z3])/(3*(w^2 - z3)) - (68*G[w^(-2), w^2])/
      (3*(w^2 - z3)) + (52*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     (52*G[w^2, z3])/(3*(w^2 - z3))) + (3*G[0, 0, -w])/(w^2 - z3) - 
   (103*G[0, 0, w^2])/(6*(w^2 - z3)) + (3*G[0, 0, z3])/(2*(w^2 - z3)) - 
   (7*G[0, 1, r7])/(w^2 - z3) - (6*G[0, 1, -w])/(w^2 - z3) + 
   (130*G[0, 1, w^2])/(3*(w^2 - z3)) - (20*G[0, 1, z3])/(w^2 - z3) + 
   (2*G[0, r61, w^2])/(w^2 - z3) + (2*G[0, r61, z3])/(w^2 - z3) + 
   (2*G[0, r62, w^2])/(w^2 - z3) + (2*G[0, r62, z3])/(w^2 - z3) - 
   (13*G[0, w^(-2), w^2])/(2*(w^2 - z3)) + (13*G[0, w^(-2), z3])/
    (2*(w^2 - z3)) + (3*G[0, -w, -w])/(w^2 - z3) + 
   (11*G[0, w^2, w^2])/(3*(w^2 - z3)) + (13*G[0, w^2, z3])/(2*(w^2 - z3)) + 
   (172*G[1, 0, w^2])/(3*(w^2 - z3)) - (20*G[1, 0, z3])/(w^2 - z3) + 
   (28*G[1, 1, r7])/(3*(w^2 - z3)) - (224*G[1, 1, w^2])/(3*(w^2 - z3)) + 
   (112*G[1, 1, z3])/(3*(w^2 - z3)) - (112*G[1, r61, w^2])/(3*(w^2 - z3)) + 
   (56*G[1, r61, z3])/(3*(w^2 - z3)) - (112*G[1, r62, w^2])/(3*(w^2 - z3)) + 
   (56*G[1, r62, z3])/(3*(w^2 - z3)) + (52*G[1, w^(-2), w^2])/
    (3*(w^2 - z3)) - (52*G[1, w^(-2), z3])/(3*(w^2 - z3)) - 
   (6*G[1, -w, -w])/(w^2 - z3) + (10*G[1, w^2, w^2])/(w^2 - z3) - 
   (52*G[1, w^2, z3])/(3*(w^2 - z3)) + (32*G[r61, 0, w^2])/(3*(w^2 - z3)) - 
   (4*G[r61, 0, z3])/(w^2 - z3) - (112*G[r61, 1, w^2])/(3*(w^2 - z3)) + 
   (56*G[r61, 1, z3])/(3*(w^2 - z3)) + (16*G[r61, r61, w^2])/(3*(w^2 - z3)) - 
   (8*G[r61, r61, z3])/(3*(w^2 - z3)) + (16*G[r61, r62, w^2])/
    (3*(w^2 - z3)) - (8*G[r61, r62, z3])/(3*(w^2 - z3)) + 
   (8*G[r61, w^(-2), w^2])/(3*(w^2 - z3)) - (8*G[r61, w^(-2), z3])/
    (3*(w^2 - z3)) - (26*G[r61, w^2, w^2])/(3*(w^2 - z3)) - 
   (8*G[r61, w^2, z3])/(3*(w^2 - z3)) + (32*G[r62, 0, w^2])/(3*(w^2 - z3)) - 
   (4*G[r62, 0, z3])/(w^2 - z3) - (112*G[r62, 1, w^2])/(3*(w^2 - z3)) + 
   (56*G[r62, 1, z3])/(3*(w^2 - z3)) + (16*G[r62, r61, w^2])/(3*(w^2 - z3)) - 
   (8*G[r62, r61, z3])/(3*(w^2 - z3)) + (16*G[r62, r62, w^2])/
    (3*(w^2 - z3)) - (8*G[r62, r62, z3])/(3*(w^2 - z3)) + 
   (8*G[r62, w^(-2), w^2])/(3*(w^2 - z3)) - (8*G[r62, w^(-2), z3])/
    (3*(w^2 - z3)) - (26*G[r62, w^2, w^2])/(3*(w^2 - z3)) - 
   (8*G[r62, w^2, z3])/(3*(w^2 - z3)) - (61*G[w^(-2), 0, w^2])/
    (6*(w^2 - z3)) + (15*G[w^(-2), 0, z3])/(2*(w^2 - z3)) + 
   (22*G[w^(-2), 1, w^2])/(3*(w^2 - z3)) - (22*G[w^(-2), 1, z3])/
    (3*(w^2 - z3)) + (34*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) - 
   (26*G[w^(-2), r61, z3])/(3*(w^2 - z3)) + (34*G[w^(-2), r62, w^2])/
    (3*(w^2 - z3)) - (26*G[w^(-2), r62, z3])/(3*(w^2 - z3)) - 
   (29*G[w^(-2), w^(-2), w^2])/(6*(w^2 - z3)) + (29*G[w^(-2), w^(-2), z3])/
    (6*(w^2 - z3)) + (29*G[w^(-2), w^2, z3])/(6*(w^2 - z3)) - 
   (3*G[-w^(-1), 0, -w])/(w^2 - z3) - (12*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (5*G[-w^(-1), 0, z3])/(w^2 - z3) + (6*G[-w^(-1), 1, -w])/(w^2 - z3) + 
   (24*G[-w^(-1), 1, w^2])/(w^2 - z3) - (10*G[-w^(-1), 1, z3])/(w^2 - z3) - 
   (12*G[-w, 0, w^2])/(w^2 - z3) + (5*G[-w, 0, z3])/(w^2 - z3) + 
   (24*G[-w, 1, w^2])/(w^2 - z3) - (10*G[-w, 1, z3])/(w^2 - z3) + 
   (15*G[w^2, 0, z3])/(2*(w^2 - z3)) - (22*G[w^2, 1, z3])/(3*(w^2 - z3)) - 
   (26*G[w^2, r61, z3])/(3*(w^2 - z3)) - (26*G[w^2, r62, z3])/
    (3*(w^2 - z3)) + (29*G[w^2, w^(-2), z3])/(6*(w^2 - z3)) + 
   (29*G[w^2, w^2, z3])/(6*(w^2 - z3))) - 
 6*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))]*
  G[0, -1, 0, w] + 
 (-7/(w^2 - z3) - 
   (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 - 
   Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
      (2*w^2)/(1 - w^2*z3))])*G[0, 0, 0, -w] + 
 (-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
   3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[0, 0, 0, w] - 
 (47*G[0, 0, 0, w^2])/(6*(w^2 - z3)) + 
 (7/(w^2 - z3) + 
   (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
   Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
      (2*w^2)/(1 - w^2*z3))])*G[0, 0, 0, z2] + 
 (47*G[0, 0, 0, z3])/(6*(w^2 - z3)) + 
 (3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
   2*(7/(w^2 - z3) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (2*w^2)/(1 - w^2*z3))]))*G[0, 0, 1, -w] + 
 (38*G[0, 0, 1, w^2])/(3*(w^2 - z3)) + 
 (-14/(w^2 - z3) - 3*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[0, 0, 1, z2] - 
 (38*G[0, 0, 1, z3])/(3*(w^2 - z3)) + (3*G[0, 0, r61, w^2])/(2*(w^2 - z3)) - 
 (3*G[0, 0, r61, z3])/(2*(w^2 - z3)) + (3*G[0, 0, r62, w^2])/(2*(w^2 - z3)) - 
 (3*G[0, 0, r62, z3])/(2*(w^2 - z3)) + 
 (5/(w^2 - z3) + 
   (5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2)*
  G[0, 0, -w, -w] + (67*G[0, 0, w^2, w^2])/(6*(w^2 - z3)) + 
 12*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[0, 1, 0, -w] - 
 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))]*
  G[0, 1, 0, w] + (116*G[0, 1, 0, w^2])/(3*(w^2 - z3)) + 
 (-24/(w^2 - z3) - 12*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[0, 1, 0, z2] - 
 (116*G[0, 1, 0, z3])/(3*(w^2 - z3)) + 
 (-48/(w^2 - z3) - 24*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[0, 1, 1, -w] - (112*G[0, 1, 1, w^2])/
  (3*(w^2 - z3)) + 
 24*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[0, 1, 1, z2] + (112*G[0, 1, 1, z3])/
  (3*(w^2 - z3)) - (20*G[0, 1, r61, w^2])/(w^2 - z3) + 
 (20*G[0, 1, r61, z3])/(w^2 - z3) - (20*G[0, 1, r62, w^2])/(w^2 - z3) + 
 (20*G[0, 1, r62, z3])/(w^2 - z3) + 
 (-10/(w^2 - z3) - 5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[0, 1, -w, -w] - 
 (22*G[0, 1, w^2, w^2])/(3*(w^2 - z3)) + (8*G[0, r61, 0, w^2])/(w^2 - z3) - 
 (8*G[0, r61, 0, z3])/(w^2 - z3) - (20*G[0, r61, 1, w^2])/(w^2 - z3) + 
 (20*G[0, r61, 1, z3])/(w^2 - z3) + (2*G[0, r61, r61, w^2])/(w^2 - z3) - 
 (2*G[0, r61, r61, z3])/(w^2 - z3) + (2*G[0, r61, r62, w^2])/(w^2 - z3) - 
 (2*G[0, r61, r62, z3])/(w^2 - z3) - (15*G[0, r61, w^2, w^2])/
  (2*(w^2 - z3)) + (8*G[0, r62, 0, w^2])/(w^2 - z3) - 
 (8*G[0, r62, 0, z3])/(w^2 - z3) - (20*G[0, r62, 1, w^2])/(w^2 - z3) + 
 (20*G[0, r62, 1, z3])/(w^2 - z3) + (2*G[0, r62, r61, w^2])/(w^2 - z3) - 
 (2*G[0, r62, r61, z3])/(w^2 - z3) + (2*G[0, r62, r62, w^2])/(w^2 - z3) - 
 (2*G[0, r62, r62, z3])/(w^2 - z3) - (15*G[0, r62, w^2, w^2])/
  (2*(w^2 - z3)) - (13*G[0, w^(-2), 0, w^2])/(2*(w^2 - z3)) + 
 (13*G[0, w^(-2), 0, z3])/(2*(w^2 - z3)) + (13*G[0, w^(-2), r61, w^2])/
  (2*(w^2 - z3)) - (13*G[0, w^(-2), r61, z3])/(2*(w^2 - z3)) + 
 (13*G[0, w^(-2), r62, w^2])/(2*(w^2 - z3)) - 
 (13*G[0, w^(-2), r62, z3])/(2*(w^2 - z3)) + 
 (-5/(w^2 - z3) - 
   (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
   Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
      (2*w^2)/(1 - w^2*z3))])*G[0, -w^(-1), 0, -w] - 
 (13*G[0, -w^(-1), 0, w^2])/(w^2 - z3) + 
 (5/(w^2 - z3) + 
   (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 - 
   Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
      (2*w^2)/(1 - w^2*z3))])*G[0, -w^(-1), 0, z2] + 
 (13*G[0, -w^(-1), 0, z3])/(w^2 - z3) + 
 (10/(w^2 - z3) + 9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[0, -w^(-1), 1, -w] + 
 (26*G[0, -w^(-1), 1, w^2])/(w^2 - z3) + 
 (-9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
   2*(-5/(w^2 - z3) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (2*w^2)/(1 - w^2*z3))]))*G[0, -w^(-1), 1, z2] - 
 (26*G[0, -w^(-1), 1, z3])/(w^2 - z3) + 
 (-2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
   Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
      (2*w^2)/(1 - w^2*z3))])*G[0, -w, 0, -w] - 
 (13*G[0, -w, 0, w^2])/(w^2 - z3) + 
 (5/(w^2 - z3) + 
   (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 - 
   Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
      (2*w^2)/(1 - w^2*z3))])*G[0, -w, 0, z2] + 
 (13*G[0, -w, 0, z3])/(w^2 - z3) + 
 (4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
   2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[0, -w, 1, -w] + 
 (26*G[0, -w, 1, w^2])/(w^2 - z3) + 
 (-9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
   2*(-5/(w^2 - z3) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
        (2*w^2)/(1 - w^2*z3))]))*G[0, -w, 1, z2] - 
 (26*G[0, -w, 1, z3])/(w^2 - z3) + 
 ((-9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
   3*((w^2 - z3)^(-1) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))*G[0, -w, -w, -w] + 
 (14*G[0, w^2, 0, w^2])/(3*(w^2 - z3)) + (13*G[0, w^2, 0, z3])/
  (2*(w^2 - z3)) - (22*G[0, w^2, 1, w^2])/(3*(w^2 - z3)) + 
 G[0, w^2, r61, w^2]/(-w^2 + z3) - (13*G[0, w^2, r61, z3])/(2*(w^2 - z3)) + 
 G[0, w^2, r62, w^2]/(-w^2 + z3) - (13*G[0, w^2, r62, z3])/(2*(w^2 - z3)) - 
 (29*G[0, w^2, w^2, w^2])/(6*(w^2 - z3)) + 
 10*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, 0, 0, -w] + (86*G[1, 0, 0, w^2])/
  (3*(w^2 - z3)) + 
 (-20/(w^2 - z3) - 10*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, 0, 0, z2] - 
 (86*G[1, 0, 0, z3])/(3*(w^2 - z3)) + 
 (-40/(w^2 - z3) - 20*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, 0, 1, -w] - 
 (52*G[1, 0, 1, w^2])/(3*(w^2 - z3)) + 
 20*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, 0, 1, z2] + 
 (52*G[1, 0, 1, z3])/(3*(w^2 - z3)) - (20*G[1, 0, r61, w^2])/(w^2 - z3) + 
 (20*G[1, 0, r61, z3])/(w^2 - z3) - (20*G[1, 0, r62, w^2])/(w^2 - z3) + 
 (20*G[1, 0, r62, z3])/(w^2 - z3) + 
 (-8/(w^2 - z3) - 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, 0, -w, -w] - 
 (22*G[1, 0, w^2, w^2])/(3*(w^2 - z3)) + 
 (-64/(w^2 - z3) - 32*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, 1, 0, -w] - (112*G[1, 1, 0, w^2])/
  (3*(w^2 - z3)) + 
 32*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, 1, 0, z2] + (112*G[1, 1, 0, z3])/
  (3*(w^2 - z3)) + 
 64*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, 1, 1, -w] + 
 (-128/(w^2 - z3) - 64*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, 1, 1, z2] + (112*G[1, 1, r61, w^2])/
  (3*(w^2 - z3)) - (112*G[1, 1, r61, z3])/(3*(w^2 - z3)) + 
 (112*G[1, 1, r62, w^2])/(3*(w^2 - z3)) - (112*G[1, 1, r62, z3])/
  (3*(w^2 - z3)) + 
 8*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, 1, -w, -w] - (112*G[1, r61, 0, w^2])/
  (3*(w^2 - z3)) + (112*G[1, r61, 0, z3])/(3*(w^2 - z3)) + 
 (112*G[1, r61, 1, w^2])/(3*(w^2 - z3)) - (112*G[1, r61, 1, z3])/
  (3*(w^2 - z3)) + (56*G[1, r61, r61, w^2])/(3*(w^2 - z3)) - 
 (56*G[1, r61, r61, z3])/(3*(w^2 - z3)) + (56*G[1, r61, r62, w^2])/
  (3*(w^2 - z3)) - (56*G[1, r61, r62, z3])/(3*(w^2 - z3)) + 
 (22*G[1, r61, w^2, w^2])/(3*(w^2 - z3)) - (112*G[1, r62, 0, w^2])/
  (3*(w^2 - z3)) + (112*G[1, r62, 0, z3])/(3*(w^2 - z3)) + 
 (112*G[1, r62, 1, w^2])/(3*(w^2 - z3)) - (112*G[1, r62, 1, z3])/
  (3*(w^2 - z3)) + (56*G[1, r62, r61, w^2])/(3*(w^2 - z3)) - 
 (56*G[1, r62, r61, z3])/(3*(w^2 - z3)) + (56*G[1, r62, r62, w^2])/
  (3*(w^2 - z3)) - (56*G[1, r62, r62, z3])/(3*(w^2 - z3)) + 
 (22*G[1, r62, w^2, w^2])/(3*(w^2 - z3)) + (52*G[1, w^(-2), 0, w^2])/
  (3*(w^2 - z3)) - (52*G[1, w^(-2), 0, z3])/(3*(w^2 - z3)) - 
 (52*G[1, w^(-2), r61, w^2])/(3*(w^2 - z3)) + 
 (52*G[1, w^(-2), r61, z3])/(3*(w^2 - z3)) - (52*G[1, w^(-2), r62, w^2])/
  (3*(w^2 - z3)) + (52*G[1, w^(-2), r62, z3])/(3*(w^2 - z3)) + 
 6*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, -w^(-1), 0, -w] + 
 (10*G[1, -w^(-1), 0, w^2])/(w^2 - z3) + 
 (-12/(w^2 - z3) - 6*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, -w^(-1), 0, z2] - 
 (10*G[1, -w^(-1), 0, z3])/(w^2 - z3) + 
 (-24/(w^2 - z3) - 12*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, -w^(-1), 1, -w] - 
 (20*G[1, -w^(-1), 1, w^2])/(w^2 - z3) + 
 12*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, -w^(-1), 1, z2] + 
 (20*G[1, -w^(-1), 1, z3])/(w^2 - z3) + 
 (4/(w^2 - z3) + 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, -w, 0, -w] + 
 (10*G[1, -w, 0, w^2])/(w^2 - z3) + 
 (-12/(w^2 - z3) - 6*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, -w, 0, z2] - 
 (10*G[1, -w, 0, z3])/(w^2 - z3) + 
 (-8/(w^2 - z3) - 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[1, -w, 1, -w] - 
 (20*G[1, -w, 1, w^2])/(w^2 - z3) + 
 12*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[1, -w, 1, z2] + (20*G[1, -w, 1, z3])/(w^2 - z3) + 
 (-6/(w^2 - z3) + 9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   6*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[1, -w, -w, -w] + 
 (10*G[1, w^2, 0, w^2])/(w^2 - z3) - (52*G[1, w^2, 0, z3])/(3*(w^2 - z3)) - 
 (10*G[1, w^2, r61, w^2])/(w^2 - z3) + (52*G[1, w^2, r61, z3])/
  (3*(w^2 - z3)) - (10*G[1, w^2, r62, w^2])/(w^2 - z3) + 
 (52*G[1, w^2, r62, z3])/(3*(w^2 - z3)) + 
 (6*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
   3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[r1, 0, 0, w] + 
 (6*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] - 
   3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[r2, 0, 0, w] + 
 (38*G[r61, 0, 0, w^2])/(3*(w^2 - z3)) - (38*G[r61, 0, 0, z3])/
  (3*(w^2 - z3)) - (52*G[r61, 0, 1, w^2])/(3*(w^2 - z3)) + 
 (52*G[r61, 0, 1, z3])/(3*(w^2 - z3)) - (4*G[r61, 0, r61, w^2])/(w^2 - z3) + 
 (4*G[r61, 0, r61, z3])/(w^2 - z3) - (4*G[r61, 0, r62, w^2])/(w^2 - z3) + 
 (4*G[r61, 0, r62, z3])/(w^2 - z3) - (37*G[r61, 0, w^2, w^2])/
  (3*(w^2 - z3)) - (112*G[r61, 1, 0, w^2])/(3*(w^2 - z3)) + 
 (112*G[r61, 1, 0, z3])/(3*(w^2 - z3)) + (112*G[r61, 1, 1, w^2])/
  (3*(w^2 - z3)) - (112*G[r61, 1, 1, z3])/(3*(w^2 - z3)) + 
 (56*G[r61, 1, r61, w^2])/(3*(w^2 - z3)) - (56*G[r61, 1, r61, z3])/
  (3*(w^2 - z3)) + (56*G[r61, 1, r62, w^2])/(3*(w^2 - z3)) - 
 (56*G[r61, 1, r62, z3])/(3*(w^2 - z3)) + (22*G[r61, 1, w^2, w^2])/
  (3*(w^2 - z3)) - (20*G[r61, r61, 0, w^2])/(3*(w^2 - z3)) + 
 (20*G[r61, r61, 0, z3])/(3*(w^2 - z3)) + (56*G[r61, r61, 1, w^2])/
  (3*(w^2 - z3)) - (56*G[r61, r61, 1, z3])/(3*(w^2 - z3)) - 
 (8*G[r61, r61, r61, w^2])/(3*(w^2 - z3)) + (8*G[r61, r61, r61, z3])/
  (3*(w^2 - z3)) - (8*G[r61, r61, r62, w^2])/(3*(w^2 - z3)) + 
 (8*G[r61, r61, r62, z3])/(3*(w^2 - z3)) + (26*G[r61, r61, w^2, w^2])/
  (3*(w^2 - z3)) - (20*G[r61, r62, 0, w^2])/(3*(w^2 - z3)) + 
 (20*G[r61, r62, 0, z3])/(3*(w^2 - z3)) + (56*G[r61, r62, 1, w^2])/
  (3*(w^2 - z3)) - (56*G[r61, r62, 1, z3])/(3*(w^2 - z3)) - 
 (8*G[r61, r62, r61, w^2])/(3*(w^2 - z3)) + (8*G[r61, r62, r61, z3])/
  (3*(w^2 - z3)) - (8*G[r61, r62, r62, w^2])/(3*(w^2 - z3)) + 
 (8*G[r61, r62, r62, z3])/(3*(w^2 - z3)) + (26*G[r61, r62, w^2, w^2])/
  (3*(w^2 - z3)) + (8*G[r61, w^(-2), 0, w^2])/(3*(w^2 - z3)) - 
 (8*G[r61, w^(-2), 0, z3])/(3*(w^2 - z3)) - (8*G[r61, w^(-2), r61, w^2])/
  (3*(w^2 - z3)) + (8*G[r61, w^(-2), r61, z3])/(3*(w^2 - z3)) - 
 (8*G[r61, w^(-2), r62, w^2])/(3*(w^2 - z3)) + 
 (8*G[r61, w^(-2), r62, z3])/(3*(w^2 - z3)) + (10*G[r61, -w^(-1), 0, w^2])/
  (w^2 - z3) - (10*G[r61, -w^(-1), 0, z3])/(w^2 - z3) - 
 (20*G[r61, -w^(-1), 1, w^2])/(w^2 - z3) + (20*G[r61, -w^(-1), 1, z3])/
  (w^2 - z3) + (10*G[r61, -w, 0, w^2])/(w^2 - z3) - 
 (10*G[r61, -w, 0, z3])/(w^2 - z3) - (20*G[r61, -w, 1, w^2])/(w^2 - z3) + 
 (20*G[r61, -w, 1, z3])/(w^2 - z3) - (29*G[r61, w^2, 0, w^2])/
  (3*(w^2 - z3)) - (8*G[r61, w^2, 0, z3])/(3*(w^2 - z3)) + 
 (22*G[r61, w^2, 1, w^2])/(3*(w^2 - z3)) + (6*G[r61, w^2, r61, w^2])/
  (w^2 - z3) + (8*G[r61, w^2, r61, z3])/(3*(w^2 - z3)) + 
 (6*G[r61, w^2, r62, w^2])/(w^2 - z3) + (8*G[r61, w^2, r62, z3])/
  (3*(w^2 - z3)) + (29*G[r61, w^2, w^2, w^2])/(6*(w^2 - z3)) + 
 (38*G[r62, 0, 0, w^2])/(3*(w^2 - z3)) - (38*G[r62, 0, 0, z3])/
  (3*(w^2 - z3)) - (52*G[r62, 0, 1, w^2])/(3*(w^2 - z3)) + 
 (52*G[r62, 0, 1, z3])/(3*(w^2 - z3)) - (4*G[r62, 0, r61, w^2])/(w^2 - z3) + 
 (4*G[r62, 0, r61, z3])/(w^2 - z3) - (4*G[r62, 0, r62, w^2])/(w^2 - z3) + 
 (4*G[r62, 0, r62, z3])/(w^2 - z3) - (37*G[r62, 0, w^2, w^2])/
  (3*(w^2 - z3)) - (112*G[r62, 1, 0, w^2])/(3*(w^2 - z3)) + 
 (112*G[r62, 1, 0, z3])/(3*(w^2 - z3)) + (112*G[r62, 1, 1, w^2])/
  (3*(w^2 - z3)) - (112*G[r62, 1, 1, z3])/(3*(w^2 - z3)) + 
 (56*G[r62, 1, r61, w^2])/(3*(w^2 - z3)) - (56*G[r62, 1, r61, z3])/
  (3*(w^2 - z3)) + (56*G[r62, 1, r62, w^2])/(3*(w^2 - z3)) - 
 (56*G[r62, 1, r62, z3])/(3*(w^2 - z3)) + (22*G[r62, 1, w^2, w^2])/
  (3*(w^2 - z3)) - (20*G[r62, r61, 0, w^2])/(3*(w^2 - z3)) + 
 (20*G[r62, r61, 0, z3])/(3*(w^2 - z3)) + (56*G[r62, r61, 1, w^2])/
  (3*(w^2 - z3)) - (56*G[r62, r61, 1, z3])/(3*(w^2 - z3)) - 
 (8*G[r62, r61, r61, w^2])/(3*(w^2 - z3)) + (8*G[r62, r61, r61, z3])/
  (3*(w^2 - z3)) - (8*G[r62, r61, r62, w^2])/(3*(w^2 - z3)) + 
 (8*G[r62, r61, r62, z3])/(3*(w^2 - z3)) + (26*G[r62, r61, w^2, w^2])/
  (3*(w^2 - z3)) - (20*G[r62, r62, 0, w^2])/(3*(w^2 - z3)) + 
 (20*G[r62, r62, 0, z3])/(3*(w^2 - z3)) + (56*G[r62, r62, 1, w^2])/
  (3*(w^2 - z3)) - (56*G[r62, r62, 1, z3])/(3*(w^2 - z3)) - 
 (8*G[r62, r62, r61, w^2])/(3*(w^2 - z3)) + (8*G[r62, r62, r61, z3])/
  (3*(w^2 - z3)) - (8*G[r62, r62, r62, w^2])/(3*(w^2 - z3)) + 
 (8*G[r62, r62, r62, z3])/(3*(w^2 - z3)) + (26*G[r62, r62, w^2, w^2])/
  (3*(w^2 - z3)) + (8*G[r62, w^(-2), 0, w^2])/(3*(w^2 - z3)) - 
 (8*G[r62, w^(-2), 0, z3])/(3*(w^2 - z3)) - (8*G[r62, w^(-2), r61, w^2])/
  (3*(w^2 - z3)) + (8*G[r62, w^(-2), r61, z3])/(3*(w^2 - z3)) - 
 (8*G[r62, w^(-2), r62, w^2])/(3*(w^2 - z3)) + 
 (8*G[r62, w^(-2), r62, z3])/(3*(w^2 - z3)) + (10*G[r62, -w^(-1), 0, w^2])/
  (w^2 - z3) - (10*G[r62, -w^(-1), 0, z3])/(w^2 - z3) - 
 (20*G[r62, -w^(-1), 1, w^2])/(w^2 - z3) + (20*G[r62, -w^(-1), 1, z3])/
  (w^2 - z3) + (10*G[r62, -w, 0, w^2])/(w^2 - z3) - 
 (10*G[r62, -w, 0, z3])/(w^2 - z3) - (20*G[r62, -w, 1, w^2])/(w^2 - z3) + 
 (20*G[r62, -w, 1, z3])/(w^2 - z3) - (29*G[r62, w^2, 0, w^2])/
  (3*(w^2 - z3)) - (8*G[r62, w^2, 0, z3])/(3*(w^2 - z3)) + 
 (22*G[r62, w^2, 1, w^2])/(3*(w^2 - z3)) + (6*G[r62, w^2, r61, w^2])/
  (w^2 - z3) + (8*G[r62, w^2, r61, z3])/(3*(w^2 - z3)) + 
 (6*G[r62, w^2, r62, w^2])/(w^2 - z3) + (8*G[r62, w^2, r62, z3])/
  (3*(w^2 - z3)) + (29*G[r62, w^2, w^2, w^2])/(6*(w^2 - z3)) + 
 (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, 0, -w] - 
 (67*G[w^(-2), 0, 0, w^2])/(6*(w^2 - z3)) + 
 (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, 0, z2] + 
 (67*G[w^(-2), 0, 0, z3])/(6*(w^2 - z3)) + 
 (-4/(w^2 - z3) + 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, 1, -w] + 
 (22*G[w^(-2), 0, 1, w^2])/(3*(w^2 - z3)) + 
 (4/(w^2 - z3) - 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] + 
   2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[w^(-2), 0, 1, z2] - 
 (22*G[w^(-2), 0, 1, z3])/(3*(w^2 - z3)) + (15*G[w^(-2), 0, r61, w^2])/
  (2*(w^2 - z3)) - (15*G[w^(-2), 0, r61, z3])/(2*(w^2 - z3)) + 
 (15*G[w^(-2), 0, r62, w^2])/(2*(w^2 - z3)) - 
 (15*G[w^(-2), 0, r62, z3])/(2*(w^2 - z3)) + (29*G[w^(-2), 0, w^2, w^2])/
  (6*(w^2 - z3)) + (22*G[w^(-2), 1, 0, w^2])/(3*(w^2 - z3)) - 
 (22*G[w^(-2), 1, 0, z3])/(3*(w^2 - z3)) - (22*G[w^(-2), 1, r61, w^2])/
  (3*(w^2 - z3)) + (22*G[w^(-2), 1, r61, z3])/(3*(w^2 - z3)) - 
 (22*G[w^(-2), 1, r62, w^2])/(3*(w^2 - z3)) + 
 (22*G[w^(-2), 1, r62, z3])/(3*(w^2 - z3)) + (37*G[w^(-2), r61, 0, w^2])/
  (3*(w^2 - z3)) - (37*G[w^(-2), r61, 0, z3])/(3*(w^2 - z3)) - 
 (22*G[w^(-2), r61, 1, w^2])/(3*(w^2 - z3)) + 
 (22*G[w^(-2), r61, 1, z3])/(3*(w^2 - z3)) - (26*G[w^(-2), r61, r61, w^2])/
  (3*(w^2 - z3)) + (26*G[w^(-2), r61, r61, z3])/(3*(w^2 - z3)) - 
 (26*G[w^(-2), r61, r62, w^2])/(3*(w^2 - z3)) + 
 (26*G[w^(-2), r61, r62, z3])/(3*(w^2 - z3)) - 
 (29*G[w^(-2), r61, w^2, w^2])/(6*(w^2 - z3)) + 
 (37*G[w^(-2), r62, 0, w^2])/(3*(w^2 - z3)) - 
 (37*G[w^(-2), r62, 0, z3])/(3*(w^2 - z3)) - (22*G[w^(-2), r62, 1, w^2])/
  (3*(w^2 - z3)) + (22*G[w^(-2), r62, 1, z3])/(3*(w^2 - z3)) - 
 (26*G[w^(-2), r62, r61, w^2])/(3*(w^2 - z3)) + 
 (26*G[w^(-2), r62, r61, z3])/(3*(w^2 - z3)) - 
 (26*G[w^(-2), r62, r62, w^2])/(3*(w^2 - z3)) + 
 (26*G[w^(-2), r62, r62, z3])/(3*(w^2 - z3)) - 
 (29*G[w^(-2), r62, w^2, w^2])/(6*(w^2 - z3)) - 
 (29*G[w^(-2), w^(-2), 0, w^2])/(6*(w^2 - z3)) + 
 (29*G[w^(-2), w^(-2), 0, z3])/(6*(w^2 - z3)) + 
 (29*G[w^(-2), w^(-2), r61, w^2])/(6*(w^2 - z3)) - 
 (29*G[w^(-2), w^(-2), r61, z3])/(6*(w^2 - z3)) + 
 (29*G[w^(-2), w^(-2), r62, w^2])/(6*(w^2 - z3)) - 
 (29*G[w^(-2), w^(-2), r62, z3])/(6*(w^2 - z3)) + 
 (-4/(w^2 - z3) + 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), 0, -w] + 
 (4/(w^2 - z3) - 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] + 
   2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), 0, z2] + 
 (8/(w^2 - z3) - 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] + 
   4*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), 1, -w] + 
 (-8/(w^2 - z3) + 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   4*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[w^(-2), -w^(-1), 1, z2] + 
 (29*G[w^(-2), w^2, 0, z3])/(6*(w^2 - z3)) - (29*G[w^(-2), w^2, r61, z3])/
  (6*(w^2 - z3)) - (29*G[w^(-2), w^2, r62, z3])/(6*(w^2 - z3)) + 
 (-5/(w^2 - z3) - 
   (5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2)*
  G[-w^(-1), 0, 0, -w] - (8*G[-w^(-1), 0, 0, w^2])/(w^2 - z3) + 
 (5/(w^2 - z3) + 
   (5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2)*
  G[-w^(-1), 0, 0, z2] + (8*G[-w^(-1), 0, 0, z3])/(w^2 - z3) + 
 5*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[-w^(-1), 0, 1, -w] + 
 (6*G[-w^(-1), 0, 1, w^2])/(w^2 - z3) + 
 (-10/(w^2 - z3) - 5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[-w^(-1), 0, 1, z2] - 
 (6*G[-w^(-1), 0, 1, z3])/(w^2 - z3) + (5*G[-w^(-1), 0, r61, w^2])/
  (w^2 - z3) - (5*G[-w^(-1), 0, r61, z3])/(w^2 - z3) + 
 (5*G[-w^(-1), 0, r62, w^2])/(w^2 - z3) - (5*G[-w^(-1), 0, r62, z3])/
  (w^2 - z3) + ((w^2 - z3)^(-1) - 
   (11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
   3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 0, -w, -w] + 
 (8/(w^2 - z3) + 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[-w^(-1), 1, 0, -w] + 
 (10*G[-w^(-1), 1, 0, w^2])/(w^2 - z3) + 
 (-8/(w^2 - z3) - 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[-w^(-1), 1, 0, z2] - 
 (10*G[-w^(-1), 1, 0, z3])/(w^2 - z3) + 
 (-16/(w^2 - z3) - 8*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[-w^(-1), 1, 1, -w] + 
 8*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[-w^(-1), 1, 1, z2] - 
 (10*G[-w^(-1), 1, r61, w^2])/(w^2 - z3) + (10*G[-w^(-1), 1, r61, z3])/
  (w^2 - z3) - (10*G[-w^(-1), 1, r62, w^2])/(w^2 - z3) + 
 (10*G[-w^(-1), 1, r62, z3])/(w^2 - z3) + 
 (-2/(w^2 - z3) + 11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   6*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), 1, -w, -w] + 
 (5*G[-w^(-1), r61, 0, w^2])/(w^2 - z3) - (5*G[-w^(-1), r61, 0, z3])/
  (w^2 - z3) - (10*G[-w^(-1), r61, 1, w^2])/(w^2 - z3) + 
 (10*G[-w^(-1), r61, 1, z3])/(w^2 - z3) + (5*G[-w^(-1), r62, 0, w^2])/
  (w^2 - z3) - (5*G[-w^(-1), r62, 0, z3])/(w^2 - z3) - 
 (10*G[-w^(-1), r62, 1, w^2])/(w^2 - z3) + (10*G[-w^(-1), r62, 1, z3])/
  (w^2 - z3) + 
 ((-9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
   3*((w^2 - z3)^(-1) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))*G[-w^(-1), -w^(-1), 0, -w] + 
 (-3/(w^2 - z3) + 
   (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 - 
   3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w^(-1), 0, z2] + 
 (-6/(w^2 - z3) + 9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   6*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w^(-1), 1, -w] + 
 (-9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
   6*((w^2 - z3)^(-1) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))*G[-w^(-1), -w^(-1), 1, z2] - 
 (4*G[-w^(-1), -w, 0, w^2])/(w^2 - z3) + 
 ((w^2 - z3)^(-1) - 
   (11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
   3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w, 0, z2] + 
 (4*G[-w^(-1), -w, 0, z3])/(w^2 - z3) + (8*G[-w^(-1), -w, 1, w^2])/
  (w^2 - z3) + 
 (-2/(w^2 - z3) + 11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   6*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[-w^(-1), -w, 1, z2] - 
 (8*G[-w^(-1), -w, 1, z3])/(w^2 - z3) - (8*G[-w, 0, 0, w^2])/(w^2 - z3) + 
 (5/(w^2 - z3) + 
   (5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2)*
  G[-w, 0, 0, z2] + (8*G[-w, 0, 0, z3])/(w^2 - z3) + 
 (6*G[-w, 0, 1, w^2])/(w^2 - z3) + 
 (-10/(w^2 - z3) - 5*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[-w, 0, 1, z2] - (6*G[-w, 0, 1, z3])/(w^2 - z3) + 
 (5*G[-w, 0, r61, w^2])/(w^2 - z3) - (5*G[-w, 0, r61, z3])/(w^2 - z3) + 
 (5*G[-w, 0, r62, w^2])/(w^2 - z3) - (5*G[-w, 0, r62, z3])/(w^2 - z3) + 
 (10*G[-w, 1, 0, w^2])/(w^2 - z3) + 
 (-8/(w^2 - z3) - 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))])*G[-w, 1, 0, z2] - 
 (10*G[-w, 1, 0, z3])/(w^2 - z3) + 
 8*(2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))])*G[-w, 1, 1, z2] - (10*G[-w, 1, r61, w^2])/
  (w^2 - z3) + (10*G[-w, 1, r61, z3])/(w^2 - z3) - 
 (10*G[-w, 1, r62, w^2])/(w^2 - z3) + (10*G[-w, 1, r62, z3])/(w^2 - z3) + 
 (5*G[-w, r61, 0, w^2])/(w^2 - z3) - (5*G[-w, r61, 0, z3])/(w^2 - z3) - 
 (10*G[-w, r61, 1, w^2])/(w^2 - z3) + (10*G[-w, r61, 1, z3])/(w^2 - z3) + 
 (5*G[-w, r62, 0, w^2])/(w^2 - z3) - (5*G[-w, r62, 0, z3])/(w^2 - z3) - 
 (10*G[-w, r62, 1, w^2])/(w^2 - z3) + (10*G[-w, r62, 1, z3])/(w^2 - z3) - 
 (4*G[-w, -w^(-1), 0, w^2])/(w^2 - z3) + 
 ((w^2 - z3)^(-1) - 
   (11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 + 
   3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[-w, -w^(-1), 0, z2] + 
 (4*G[-w, -w^(-1), 0, z3])/(w^2 - z3) + (8*G[-w, -w^(-1), 1, w^2])/
  (w^2 - z3) + 
 (-2/(w^2 - z3) + 11*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   6*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[-w, -w^(-1), 1, z2] - 
 (8*G[-w, -w^(-1), 1, z3])/(w^2 - z3) + 
 (-3/(w^2 - z3) + 
   (9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))])/2 - 
   3*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[-w, -w, 0, z2] + 
 (-9*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
   6*((w^2 - z3)^(-1) + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
        w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))]))*G[-w, -w, 1, z2] + 
 (2/(w^2 - z3) - Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] + Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, 0, 0, -w] + 
 (-2/(w^2 - z3) + Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
      w^2/(1 - w^2*z3))] - Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + 
      w/(1 + w*z3) + (2*w^2)/(1 - w^2*z3))])*G[w^2, 0, 0, z2] + 
 (67*G[w^2, 0, 0, z3])/(6*(w^2 - z3)) + 
 (-4/(w^2 - z3) + 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[w^2, 0, 1, -w] + 
 (4/(w^2 - z3) - 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] + 
   2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[w^2, 0, 1, z2] - 
 (22*G[w^2, 0, 1, z3])/(3*(w^2 - z3)) - (15*G[w^2, 0, r61, z3])/
  (2*(w^2 - z3)) - (15*G[w^2, 0, r62, z3])/(2*(w^2 - z3)) - 
 (22*G[w^2, 1, 0, z3])/(3*(w^2 - z3)) + (22*G[w^2, 1, r61, z3])/
  (3*(w^2 - z3)) + (22*G[w^2, 1, r62, z3])/(3*(w^2 - z3)) - 
 (37*G[w^2, r61, 0, z3])/(3*(w^2 - z3)) + (22*G[w^2, r61, 1, z3])/
  (3*(w^2 - z3)) + (26*G[w^2, r61, r61, z3])/(3*(w^2 - z3)) + 
 (26*G[w^2, r61, r62, z3])/(3*(w^2 - z3)) - (37*G[w^2, r62, 0, z3])/
  (3*(w^2 - z3)) + (22*G[w^2, r62, 1, z3])/(3*(w^2 - z3)) + 
 (26*G[w^2, r62, r61, z3])/(3*(w^2 - z3)) + (26*G[w^2, r62, r62, z3])/
  (3*(w^2 - z3)) + (29*G[w^2, w^(-2), 0, z3])/(6*(w^2 - z3)) - 
 (29*G[w^2, w^(-2), r61, z3])/(6*(w^2 - z3)) - 
 (29*G[w^2, w^(-2), r62, z3])/(6*(w^2 - z3)) + 
 (-4/(w^2 - z3) + 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[w^2, -w, 0, -w] + 
 (4/(w^2 - z3) - 2*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] + 
   2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[w^2, -w, 0, z2] + 
 (8/(w^2 - z3) - 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] + 
   4*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[w^2, -w, 1, -w] + 
 (-8/(w^2 - z3) + 4*Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(1 - w^2*z3))] - 
   4*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*G[w^2, -w, 1, z2] + 
 (29*G[w^2, w^2, 0, z3])/(6*(w^2 - z3)) - (29*G[w^2, w^2, r61, z3])/
  (6*(w^2 - z3)) - (29*G[w^2, w^2, r62, z3])/(6*(w^2 - z3)) - 
 (Bracket[2*((w + z3)^(-1) + w/(1 + w*z3) + w^2/(1 - w^2*z3))] + 
   2*Bracket[2*(2/(-1 + z3) + (w + z3)^(-1) + w/(1 + w*z3) + 
       (2*w^2)/(1 - w^2*z3))])*Zeta[3]


==> Analytical_expressions/Cal_NP3_g51_weight4/g51bprep1_4.m <==
(Pi^2*G[0, -w])/3 + (Pi^2*G[0, w])/6 - (Pi^2*G[r1, w])/6 - 
 (Pi^2*G[r2, w])/6 - (Pi^2*G[w^(-2), -w])/12 + (G[0, -w]^2*G[w^(-2), -w])/2 - 
 G[0, -w]*G[0, w]*G[w^(-2), -w] - G[0, -w]*G[1, -w]*G[w^(-2), -w] + 
 G[0, -w]^2*G[-w^(-1), 1] - 2*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 
 (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/2 + G[1, -w]*G[w^(-2), -w]*
  G[-w^(-1), 1] - (Pi^2*G[-w^(-1), -w])/4 - (G[0, -w]^2*G[-w^(-1), -w])/2 + 
 3*G[0, -w]*G[0, w]*G[-w^(-1), -w] + G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 
 (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 + 
 3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] - 
 (G[0, -w]*G[-w^(-1), 1]*G[-w^(-1), -w])/2 + 
 G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] + (7*G[0, -w]*G[-w^(-1), -w]^2)/2 - 
 7*G[1, -w]*G[-w^(-1), -w]^2 + G[0, -w]^2*G[-w, 1] - 
 2*G[0, -w]*G[1, -w]*G[-w, 1] - (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 + 
 G[1, -w]*G[w^(-2), -w]*G[-w, 1] - (G[0, -w]*G[-w^(-1), -w]*G[-w, 1])/2 + 
 G[1, -w]*G[-w^(-1), -w]*G[-w, 1] - (Pi^2*G[w^2, -w])/12 + 
 (G[0, -w]^2*G[w^2, -w])/2 + G[0, -w]*G[0, w]*G[w^2, -w] - 
 G[0, -w]*G[1, -w]*G[w^2, -w] - (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 + 
 G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] + (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/2 - 
 G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] - (G[0, -w]*G[-w, 1]*G[w^2, -w])/2 + 
 G[1, -w]*G[-w, 1]*G[w^2, -w] + G[0, -w]*G[0, 0, -w] - 
 2*G[1, -w]*G[0, 0, -w] - (G[w^(-2), -w]*G[0, 0, -w])/2 + 
 (G[-w^(-1), -w]*G[0, 0, -w])/2 - (G[w^2, -w]*G[0, 0, -w])/2 + 
 G[0, -w]*G[0, 0, w] + 3*G[w^(-2), -w]*G[0, 0, w] - 
 6*G[-w^(-1), -w]*G[0, 0, w] + G[w^2, -w]*G[0, 0, w] + 
 G[w^(-2), -w]*G[0, 1, -w] - G[-w^(-1), -w]*G[0, 1, -w] + 
 G[w^2, -w]*G[0, 1, -w] - G[0, -w]*G[0, -w^(-1), -w] + 
 2*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] - 
 3*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] + 
 (G[w^(-2), -w]*G[0, -w, -w])/2 - (5*G[-w^(-1), -w]*G[0, -w, -w])/2 - 
 (3*G[w^2, -w]*G[0, -w, -w])/2 - G[w^(-2), -w]*G[1, -w, -w] + 
 5*G[-w^(-1), -w]*G[1, -w, -w] + 3*G[w^2, -w]*G[1, -w, -w] - 
 G[0, -w]*G[w^(-2), 0, -w] + G[0, w]*G[w^(-2), 0, -w] + 
 2*G[1, -w]*G[w^(-2), 0, -w] + 2*G[0, -w]*G[w^(-2), -w^(-1), -w] - 
 4*G[1, -w]*G[w^(-2), -w^(-1), -w] - G[0, -w]*G[-w^(-1), 0, 1] + 
 (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 + (G[-w^(-1), -w]*G[-w^(-1), 0, 1])/2 + 
 (G[w^2, -w]*G[-w^(-1), 0, 1])/2 - 3*G[0, w]*G[-w^(-1), 0, -w] + 
 (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 - (7*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/
  2 - (G[w^2, -w]*G[-w^(-1), 0, -w])/2 + 2*G[0, -w]*G[-w^(-1), 1, 1] - 
 G[w^(-2), -w]*G[-w^(-1), 1, 1] - G[-w^(-1), -w]*G[-w^(-1), 1, 1] - 
 G[w^2, -w]*G[-w^(-1), 1, 1] - 3*G[w^(-2), -w]*G[-w^(-1), 1, -w] + 
 7*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + G[w^2, -w]*G[-w^(-1), 1, -w] - 
 3*G[0, -w]*G[-w^(-1), -w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 
 G[0, -w]*G[-w, 0, 1] + (G[w^(-2), -w]*G[-w, 0, 1])/2 + 
 (G[-w^(-1), -w]*G[-w, 0, 1])/2 + (G[w^2, -w]*G[-w, 0, 1])/2 + 
 2*G[0, -w]*G[-w, 1, 1] - G[w^(-2), -w]*G[-w, 1, 1] - 
 G[-w^(-1), -w]*G[-w, 1, 1] - G[w^2, -w]*G[-w, 1, 1] - 
 G[0, -w]*G[w^2, 0, -w] - G[0, w]*G[w^2, 0, -w] + 2*G[1, -w]*G[w^2, 0, -w] + 
 2*G[0, -w]*G[w^2, -w, -w] - 4*G[1, -w]*G[w^2, -w, -w] - G[0, 0, 0, -w] + 
 3*G[0, 0, 0, w] + 2*G[0, 0, 1, -w] + G[0, -w^(-1), 0, -w] - 
 2*G[0, -w^(-1), 1, -w] + G[0, -w, 0, -w] - 2*G[0, -w, 1, -w] + 
 3*G[0, -w, -w, -w] - 6*G[1, -w, -w, -w] - 3*G[r1, 0, 0, w] - 
 3*G[r2, 0, 0, w] + G[w^(-2), 0, 0, -w] - 2*G[w^(-2), 0, 1, -w] - 
 2*G[w^(-2), -w^(-1), 0, -w] + 4*G[w^(-2), -w^(-1), 1, -w] + 
 3*G[-w^(-1), 0, -w, -w] - 6*G[-w^(-1), 1, -w, -w] + 
 3*G[-w^(-1), -w^(-1), 0, -w] - 6*G[-w^(-1), -w^(-1), 1, -w] + 
 G[w^2, 0, 0, -w] - 2*G[w^2, 0, 1, -w] - 2*G[w^2, -w, 0, -w] + 
 4*G[w^2, -w, 1, -w] - 2*Zeta[3]


==> Analytical_expressions/Cal_NP3_g51_weight4/g51bprep2_4.m <==
(-3*Pi^2*G[0, -w])/4 - 3*G[0, -w]^3 - (Pi^2*G[0, w])/2 + (Pi^2*G[1, -w])/3 + 
 28*G[0, -w]^2*G[1, -w] - 76*G[0, -w]*G[1, -w]^2 + 64*G[1, -w]^3 + 
 (Pi^2*G[r1, w])/3 + (Pi^2*G[r2, w])/3 + (Pi^2*G[w^(-2), -w])/12 - 
 (G[0, -w]^2*G[w^(-2), -w])/2 + G[0, -w]*G[0, w]*G[w^(-2), -w] + 
 G[0, -w]*G[1, -w]*G[w^(-2), -w] - (3*G[0, -w]^2*G[-w^(-1), 1])/2 + 
 3*G[0, -w]*G[1, -w]*G[-w^(-1), 1] + (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/
  2 - G[1, -w]*G[w^(-2), -w]*G[-w^(-1), 1] + (Pi^2*G[-w^(-1), -w])/2 - 
 (9*G[0, -w]^2*G[-w^(-1), -w])/2 - 5*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 
 19*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 20*G[1, -w]^2*G[-w^(-1), -w] + 
 (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 - 
 3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] + G[0, -w]*G[-w^(-1), 1]*
  G[-w^(-1), -w] - 2*G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] - 
 (11*G[0, -w]*G[-w^(-1), -w]^2)/2 + 11*G[1, -w]*G[-w^(-1), -w]^2 - 
 (3*G[0, -w]^2*G[-w, 1])/2 + 3*G[0, -w]*G[1, -w]*G[-w, 1] + 
 (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 - G[1, -w]*G[w^(-2), -w]*G[-w, 1] + 
 G[0, -w]*G[-w^(-1), -w]*G[-w, 1] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + 
 (Pi^2*G[w^2, -w])/12 - (G[0, -w]^2*G[w^2, -w])/2 - 
 G[0, -w]*G[0, w]*G[w^2, -w] + G[0, -w]*G[1, -w]*G[w^2, -w] + 
 (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 - G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] - 
 (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/2 + G[1, -w]*G[-w^(-1), -w]*
  G[w^2, -w] + (G[0, -w]*G[-w, 1]*G[w^2, -w])/2 - 
 G[1, -w]*G[-w, 1]*G[w^2, -w] + (9*G[0, -w]*G[0, 0, -w])/2 - 
 13*G[1, -w]*G[0, 0, -w] + (G[w^(-2), -w]*G[0, 0, -w])/2 + 
 (3*G[-w^(-1), -w]*G[0, 0, -w])/2 + (G[w^2, -w]*G[0, 0, -w])/2 - 
 3*G[0, -w]*G[0, 0, w] - 3*G[w^(-2), -w]*G[0, 0, w] + 
 10*G[-w^(-1), -w]*G[0, 0, w] - G[w^2, -w]*G[0, 0, w] - 
 18*G[0, -w]*G[0, 1, -w] + 44*G[1, -w]*G[0, 1, -w] - 
 G[w^(-2), -w]*G[0, 1, -w] - 3*G[-w^(-1), -w]*G[0, 1, -w] - 
 G[w^2, -w]*G[0, 1, -w] + (9*G[0, -w]*G[0, -w^(-1), -w])/2 - 
 9*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] + 
 5*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] - 
 (G[w^(-2), -w]*G[0, -w, -w])/2 + (9*G[-w^(-1), -w]*G[0, -w, -w])/2 + 
 (3*G[w^2, -w]*G[0, -w, -w])/2 - 22*G[0, -w]*G[1, 0, -w] + 
 52*G[1, -w]*G[1, 0, -w] - 4*G[-w^(-1), -w]*G[1, 0, -w] + 
 56*G[0, -w]*G[1, 1, -w] - 128*G[1, -w]*G[1, 1, -w] + 
 8*G[-w^(-1), -w]*G[1, 1, -w] - 6*G[0, -w]*G[1, -w^(-1), -w] + 
 12*G[1, -w]*G[1, -w^(-1), -w] + 4*G[0, -w]*G[1, -w, -w] - 
 8*G[1, -w]*G[1, -w, -w] + G[w^(-2), -w]*G[1, -w, -w] - 
 9*G[-w^(-1), -w]*G[1, -w, -w] - 3*G[w^2, -w]*G[1, -w, -w] + 
 G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] - 
 2*G[1, -w]*G[w^(-2), 0, -w] - 2*G[0, -w]*G[w^(-2), -w^(-1), -w] + 
 4*G[1, -w]*G[w^(-2), -w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), 0, 1])/2 - 
 (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 - G[-w^(-1), -w]*G[-w^(-1), 0, 1] - 
 (G[w^2, -w]*G[-w^(-1), 0, 1])/2 + (11*G[0, -w]*G[-w^(-1), 0, -w])/2 + 
 5*G[0, w]*G[-w^(-1), 0, -w] - 11*G[1, -w]*G[-w^(-1), 0, -w] - 
 (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 + 
 (11*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 + (G[w^2, -w]*G[-w^(-1), 0, -w])/2 - 
 3*G[0, -w]*G[-w^(-1), 1, 1] + G[w^(-2), -w]*G[-w^(-1), 1, 1] + 
 2*G[-w^(-1), -w]*G[-w^(-1), 1, 1] + G[w^2, -w]*G[-w^(-1), 1, 1] - 
 10*G[0, -w]*G[-w^(-1), 1, -w] + 20*G[1, -w]*G[-w^(-1), 1, -w] + 
 3*G[w^(-2), -w]*G[-w^(-1), 1, -w] - 11*G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 
 G[w^2, -w]*G[-w^(-1), 1, -w] + (9*G[0, -w]*G[-w^(-1), -w^(-1), -w])/2 - 
 9*G[1, -w]*G[-w^(-1), -w^(-1), -w] + (3*G[0, -w]*G[-w, 0, 1])/2 - 
 (G[w^(-2), -w]*G[-w, 0, 1])/2 - G[-w^(-1), -w]*G[-w, 0, 1] - 
 (G[w^2, -w]*G[-w, 0, 1])/2 - 3*G[0, -w]*G[-w, 1, 1] + 
 G[w^(-2), -w]*G[-w, 1, 1] + 2*G[-w^(-1), -w]*G[-w, 1, 1] + 
 G[w^2, -w]*G[-w, 1, 1] + G[0, -w]*G[w^2, 0, -w] + G[0, w]*G[w^2, 0, -w] - 
 2*G[1, -w]*G[w^2, 0, -w] - 2*G[0, -w]*G[w^2, -w, -w] + 
 4*G[1, -w]*G[w^2, -w, -w] - 6*G[0, -1, 0, w] - (3*G[0, 0, 0, -w])/2 - 
 2*G[0, 0, 0, w] + 3*G[0, 0, 1, -w] + (5*G[0, 0, -w, -w])/2 + 
 12*G[0, 1, 0, -w] - 2*G[0, 1, 0, w] - 24*G[0, 1, 1, -w] - 
 5*G[0, 1, -w, -w] - (9*G[0, -w^(-1), 0, -w])/2 + 9*G[0, -w^(-1), 1, -w] - 
 2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - (9*G[0, -w, -w, -w])/2 + 
 10*G[1, 0, 0, -w] - 20*G[1, 0, 1, -w] - 4*G[1, 0, -w, -w] - 
 32*G[1, 1, 0, -w] + 64*G[1, 1, 1, -w] + 8*G[1, 1, -w, -w] + 
 6*G[1, -w^(-1), 0, -w] - 12*G[1, -w^(-1), 1, -w] + 2*G[1, -w, 0, -w] - 
 4*G[1, -w, 1, -w] + 9*G[1, -w, -w, -w] + 6*G[r1, 0, 0, w] + 
 6*G[r2, 0, 0, w] - G[w^(-2), 0, 0, -w] + 2*G[w^(-2), 0, 1, -w] + 
 2*G[w^(-2), -w^(-1), 0, -w] - 4*G[w^(-2), -w^(-1), 1, -w] - 
 (5*G[-w^(-1), 0, 0, -w])/2 + 5*G[-w^(-1), 0, 1, -w] - 
 (11*G[-w^(-1), 0, -w, -w])/2 + 4*G[-w^(-1), 1, 0, -w] - 
 8*G[-w^(-1), 1, 1, -w] + 11*G[-w^(-1), 1, -w, -w] - 
 (9*G[-w^(-1), -w^(-1), 0, -w])/2 + 9*G[-w^(-1), -w^(-1), 1, -w] - 
 G[w^2, 0, 0, -w] + 2*G[w^2, 0, 1, -w] + 2*G[w^2, -w, 0, -w] - 
 4*G[w^2, -w, 1, -w] - Zeta[3]


==> Analytical_expressions/Cal_NP3_g51_weight4/g51bprep3_4.m <==
-1/3*(Pi^2*G[0, -w]) + (Pi^2*G[0, w])/3 + (2*Pi^2*G[1, -w])/3 - 
 (2*Pi^2*G[1, w])/3 + (Pi^2*G[w^(-2), 1])/6 + G[0, -w]^2*G[w^(-2), 1] - 
 G[0, -w]*G[0, w]*G[w^(-2), 1] - 2*G[0, -w]*G[1, -w]*G[w^(-2), 1] - 
 2*G[0, -w]^2*G[-w^(-1), 1] + 2*G[0, -w]*G[0, w]*G[-w^(-1), 1] + 
 10*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 2*G[0, w]*G[1, -w]*G[-w^(-1), 1] - 
 12*G[1, -w]^2*G[-w^(-1), 1] - 2*G[0, -w]*G[1, w]*G[-w^(-1), 1] + 
 4*G[1, -w]*G[1, w]*G[-w^(-1), 1] - 2*G[0, -w]*G[w^(-2), 1]*G[-w^(-1), -w] + 
 4*G[1, -w]*G[w^(-2), 1]*G[-w^(-1), -w] - 2*G[0, -w]^2*G[-w, 1] + 
 10*G[0, -w]*G[1, -w]*G[-w, 1] - 2*G[0, w]*G[1, -w]*G[-w, 1] - 
 12*G[1, -w]^2*G[-w, 1] - 2*G[0, -w]*G[1, w]*G[-w, 1] + 
 4*G[1, -w]*G[1, w]*G[-w, 1] - 2*G[0, -w]*G[-w^(-1), -w]*G[-w, 1] + 
 4*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + (Pi^2*G[w^2, 1])/6 + 
 G[0, -w]^2*G[w^2, 1] + G[0, -w]*G[0, w]*G[w^2, 1] - 
 2*G[0, -w]*G[1, -w]*G[w^2, 1] - G[w^(-2), 1]*G[0, 0, -w] + 
 2*G[-w^(-1), 1]*G[0, 0, -w] + 2*G[-w, 1]*G[0, 0, -w] - 
 G[w^2, 1]*G[0, 0, -w] + 3*G[w^(-2), 1]*G[0, 0, w] - 
 2*G[-w^(-1), 1]*G[0, 0, w] + G[w^2, 1]*G[0, 0, w] + 
 2*G[w^(-2), 1]*G[0, 1, -w] - 4*G[-w^(-1), 1]*G[0, 1, -w] - 
 4*G[-w, 1]*G[0, 1, -w] + 2*G[w^2, 1]*G[0, 1, -w] - 
 2*G[-w^(-1), 1]*G[0, -w, -w] - 2*G[w^2, 1]*G[0, -w, -w] - 
 6*G[-w^(-1), 1]*G[1, 0, -w] - 6*G[-w, 1]*G[1, 0, -w] + 
 12*G[-w^(-1), 1]*G[1, 1, -w] + 12*G[-w, 1]*G[1, 1, -w] + 
 4*G[-w^(-1), 1]*G[1, -w, -w] + 4*G[w^2, 1]*G[1, -w, -w] - 
 G[0, -w]*G[w^(-2), 0, 1] + G[0, w]*G[w^(-2), 0, 1] + 
 2*G[1, -w]*G[w^(-2), 0, 1] + 2*G[0, -w]*G[w^(-2), -w^(-1), 1] - 
 4*G[1, -w]*G[w^(-2), -w^(-1), 1] + 2*G[0, -w]*G[-w^(-1), 0, 1] - 
 2*G[0, w]*G[-w^(-1), 0, 1] - 4*G[1, -w]*G[-w^(-1), 0, 1] + 
 2*G[1, w]*G[-w^(-1), 0, 1] + 2*G[w^(-2), 1]*G[-w^(-1), 0, -w] + 
 2*G[-w, 1]*G[-w^(-1), 0, -w] - 2*G[0, -w]*G[-w^(-1), 1, 1] + 
 2*G[0, w]*G[-w^(-1), 1, 1] + 4*G[1, -w]*G[-w^(-1), 1, 1] - 
 4*G[1, w]*G[-w^(-1), 1, 1] - 4*G[w^(-2), 1]*G[-w^(-1), 1, -w] - 
 4*G[-w, 1]*G[-w^(-1), 1, -w] + 2*G[0, -w]*G[-w^(-1), -w, 1] - 
 4*G[1, -w]*G[-w^(-1), -w, 1] + 2*G[0, -w]*G[-w, 0, 1] - 
 4*G[1, -w]*G[-w, 0, 1] + 2*G[1, w]*G[-w, 0, 1] - 2*G[0, -w]*G[-w, 1, 1] + 
 2*G[0, w]*G[-w, 1, 1] + 4*G[1, -w]*G[-w, 1, 1] - 4*G[1, w]*G[-w, 1, 1] + 
 2*G[0, -w]*G[-w, -w^(-1), 1] - 4*G[1, -w]*G[-w, -w^(-1), 1] - 
 G[0, -w]*G[w^2, 0, 1] - G[0, w]*G[w^2, 0, 1] + 2*G[1, -w]*G[w^2, 0, 1] + 
 2*G[0, -w]*G[w^2, -w, 1] - 4*G[1, -w]*G[w^2, -w, 1] + 3*G[0, 0, 0, 1] - 
 2*G[0, 0, 1, 1] - 2*G[0, 1, 0, 1] - 4*G[0, 1, 1, 1] + G[w^(-2), 0, 0, 1] - 
 2*G[w^(-2), 0, 1, 1] - 2*G[w^(-2), -w^(-1), 0, 1] + 
 4*G[w^(-2), -w^(-1), 1, 1] - 2*G[-w^(-1), 0, 0, 1] + 2*G[-w^(-1), 1, 0, 1] + 
 4*G[-w^(-1), 1, 1, 1] - 2*G[-w^(-1), -w, 0, 1] + 4*G[-w^(-1), -w, 1, 1] - 
 2*G[-w, 0, 0, 1] + 2*G[-w, 1, 0, 1] + 4*G[-w, 1, 1, 1] - 
 2*G[-w, -w^(-1), 0, 1] + 4*G[-w, -w^(-1), 1, 1] + G[w^2, 0, 0, 1] - 
 2*G[w^2, 0, 1, 1] - 2*G[w^2, -w, 0, 1] + 4*G[w^2, -w, 1, 1]


==> Analytical_expressions/Cal_NP3_g51_weight4/g51bprep4_4.m <==
((2*Pi^2*G[0, w^2])/3 + 8*G[0, w^2]^3 - (2*Pi^2*G[r61, w^2])/3 - 
  44*G[0, w^2]^2*G[r61, w^2] + 68*G[0, w^2]*G[r61, w^2]^2 - 
  32*G[r61, w^2]^3 - (2*Pi^2*G[r62, w^2])/3 - 44*G[0, w^2]^2*G[r62, w^2] + 
  136*G[0, w^2]*G[r61, w^2]*G[r62, w^2] - 96*G[r61, w^2]^2*G[r62, w^2] + 
  68*G[0, w^2]*G[r62, w^2]^2 - 96*G[r61, w^2]*G[r62, w^2]^2 - 
  32*G[r62, w^2]^3 + 20*G[0, w^2]^2*G[w^(-2), w^2] - 
  48*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 28*G[r61, w^2]^2*G[w^(-2), w^2] - 
  48*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 56*G[r61, w^2]*G[r62, w^2]*
   G[w^(-2), w^2] + 28*G[r62, w^2]^2*G[w^(-2), w^2] + 
  4*G[0, w^2]*G[w^(-2), w^2]^2 - 4*G[r61, w^2]*G[w^(-2), w^2]^2 - 
  4*G[r62, w^2]*G[w^(-2), w^2]^2 - 16*G[0, w^2]*G[0, 0, w^2] + 
  28*G[r61, w^2]*G[0, 0, w^2] + 28*G[r62, w^2]*G[0, 0, w^2] - 
  12*G[w^(-2), w^2]*G[0, 0, w^2] + 24*G[0, w^2]*G[0, r61, w^2] - 
  36*G[r61, w^2]*G[0, r61, w^2] - 36*G[r62, w^2]*G[0, r61, w^2] + 
  12*G[w^(-2), w^2]*G[0, r61, w^2] + 24*G[0, w^2]*G[0, r62, w^2] - 
  36*G[r61, w^2]*G[0, r62, w^2] - 36*G[r62, w^2]*G[0, r62, w^2] + 
  12*G[w^(-2), w^2]*G[0, r62, w^2] - 8*G[0, w^2]*G[0, w^(-2), w^2] + 
  8*G[r61, w^2]*G[0, w^(-2), w^2] + 8*G[r62, w^2]*G[0, w^(-2), w^2] + 
  12*G[0, w^2]*G[0, w^2, w^2] - 16*G[r61, w^2]*G[0, w^2, w^2] - 
  16*G[r62, w^2]*G[0, w^2, w^2] + 4*G[w^(-2), w^2]*G[0, w^2, w^2] + 
  36*G[0, w^2]*G[r61, 0, w^2] - 52*G[r61, w^2]*G[r61, 0, w^2] - 
  52*G[r62, w^2]*G[r61, 0, w^2] + 16*G[w^(-2), w^2]*G[r61, 0, w^2] - 
  48*G[0, w^2]*G[r61, r61, w^2] + 64*G[r61, w^2]*G[r61, r61, w^2] + 
  64*G[r62, w^2]*G[r61, r61, w^2] - 16*G[w^(-2), w^2]*G[r61, r61, w^2] - 
  48*G[0, w^2]*G[r61, r62, w^2] + 64*G[r61, w^2]*G[r61, r62, w^2] + 
  64*G[r62, w^2]*G[r61, r62, w^2] - 16*G[w^(-2), w^2]*G[r61, r62, w^2] + 
  12*G[0, w^2]*G[r61, w^(-2), w^2] - 12*G[r61, w^2]*G[r61, w^(-2), w^2] - 
  12*G[r62, w^2]*G[r61, w^(-2), w^2] - 12*G[0, w^2]*G[r61, w^2, w^2] + 
  16*G[r61, w^2]*G[r61, w^2, w^2] + 16*G[r62, w^2]*G[r61, w^2, w^2] - 
  4*G[w^(-2), w^2]*G[r61, w^2, w^2] + 36*G[0, w^2]*G[r62, 0, w^2] - 
  52*G[r61, w^2]*G[r62, 0, w^2] - 52*G[r62, w^2]*G[r62, 0, w^2] + 
  16*G[w^(-2), w^2]*G[r62, 0, w^2] - 48*G[0, w^2]*G[r62, r61, w^2] + 
  64*G[r61, w^2]*G[r62, r61, w^2] + 64*G[r62, w^2]*G[r62, r61, w^2] - 
  16*G[w^(-2), w^2]*G[r62, r61, w^2] - 48*G[0, w^2]*G[r62, r62, w^2] + 
  64*G[r61, w^2]*G[r62, r62, w^2] + 64*G[r62, w^2]*G[r62, r62, w^2] - 
  16*G[w^(-2), w^2]*G[r62, r62, w^2] + 12*G[0, w^2]*G[r62, w^(-2), w^2] - 
  12*G[r61, w^2]*G[r62, w^(-2), w^2] - 12*G[r62, w^2]*G[r62, w^(-2), w^2] - 
  12*G[0, w^2]*G[r62, w^2, w^2] + 16*G[r61, w^2]*G[r62, w^2, w^2] + 
  16*G[r62, w^2]*G[r62, w^2, w^2] - 4*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
  20*G[0, w^2]*G[w^(-2), 0, w^2] + 24*G[r61, w^2]*G[w^(-2), 0, w^2] + 
  24*G[r62, w^2]*G[w^(-2), 0, w^2] - 4*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 
  24*G[0, w^2]*G[w^(-2), r61, w^2] - 28*G[r61, w^2]*G[w^(-2), r61, w^2] - 
  28*G[r62, w^2]*G[w^(-2), r61, w^2] + 4*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 
  24*G[0, w^2]*G[w^(-2), r62, w^2] - 28*G[r61, w^2]*G[w^(-2), r62, w^2] - 
  28*G[r62, w^2]*G[w^(-2), r62, w^2] + 4*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
  4*G[0, w^2]*G[w^(-2), w^(-2), w^2] + 4*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
  4*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 8*G[0, 0, 0, w^2] - 
  8*G[0, 0, r61, w^2] - 8*G[0, 0, r62, w^2] - 12*G[0, 0, w^2, w^2] - 
  16*G[0, r61, 0, w^2] + 16*G[0, r61, r61, w^2] + 16*G[0, r61, r62, w^2] + 
  12*G[0, r61, w^2, w^2] - 16*G[0, r62, 0, w^2] + 16*G[0, r62, r61, w^2] + 
  16*G[0, r62, r62, w^2] + 12*G[0, r62, w^2, w^2] + 8*G[0, w^(-2), 0, w^2] - 
  8*G[0, w^(-2), r61, w^2] - 8*G[0, w^(-2), r62, w^2] - 4*G[0, w^2, 0, w^2] + 
  4*G[0, w^2, r61, w^2] + 4*G[0, w^2, r62, w^2] + 4*G[0, w^2, w^2, w^2] - 
  20*G[r61, 0, 0, w^2] + 20*G[r61, 0, r61, w^2] + 20*G[r61, 0, r62, w^2] + 
  16*G[r61, 0, w^2, w^2] + 32*G[r61, r61, 0, w^2] - 
  32*G[r61, r61, r61, w^2] - 32*G[r61, r61, r62, w^2] - 
  16*G[r61, r61, w^2, w^2] + 32*G[r61, r62, 0, w^2] - 
  32*G[r61, r62, r61, w^2] - 32*G[r61, r62, r62, w^2] - 
  16*G[r61, r62, w^2, w^2] - 12*G[r61, w^(-2), 0, w^2] + 
  12*G[r61, w^(-2), r61, w^2] + 12*G[r61, w^(-2), r62, w^2] + 
  4*G[r61, w^2, 0, w^2] - 4*G[r61, w^2, r61, w^2] - 4*G[r61, w^2, r62, w^2] - 
  4*G[r61, w^2, w^2, w^2] - 20*G[r62, 0, 0, w^2] + 20*G[r62, 0, r61, w^2] + 
  20*G[r62, 0, r62, w^2] + 16*G[r62, 0, w^2, w^2] + 32*G[r62, r61, 0, w^2] - 
  32*G[r62, r61, r61, w^2] - 32*G[r62, r61, r62, w^2] - 
  16*G[r62, r61, w^2, w^2] + 32*G[r62, r62, 0, w^2] - 
  32*G[r62, r62, r61, w^2] - 32*G[r62, r62, r62, w^2] - 
  16*G[r62, r62, w^2, w^2] - 12*G[r62, w^(-2), 0, w^2] + 
  12*G[r62, w^(-2), r61, w^2] + 12*G[r62, w^(-2), r62, w^2] + 
  4*G[r62, w^2, 0, w^2] - 4*G[r62, w^2, r61, w^2] - 4*G[r62, w^2, r62, w^2] - 
  4*G[r62, w^2, w^2, w^2] + 12*G[w^(-2), 0, 0, w^2] - 
  12*G[w^(-2), 0, r61, w^2] - 12*G[w^(-2), 0, r62, w^2] - 
  4*G[w^(-2), 0, w^2, w^2] - 16*G[w^(-2), r61, 0, w^2] + 
  16*G[w^(-2), r61, r61, w^2] + 16*G[w^(-2), r61, r62, w^2] + 
  4*G[w^(-2), r61, w^2, w^2] - 16*G[w^(-2), r62, 0, w^2] + 
  16*G[w^(-2), r62, r61, w^2] + 16*G[w^(-2), r62, r62, w^2] + 
  4*G[w^(-2), r62, w^2, w^2] + 4*G[w^(-2), w^(-2), 0, w^2] - 
  4*G[w^(-2), w^(-2), r61, w^2] - 4*G[w^(-2), w^(-2), r62, w^2] + 
  2*(-1/3*(Pi^2*G[0, w^2]) - 7*G[0, w^2]^3 + (Pi^2*G[r61, w^2])/3 + 
    29*G[0, w^2]^2*G[r61, w^2] - 38*G[0, w^2]*G[r61, w^2]^2 + 
    16*G[r61, w^2]^3 + (Pi^2*G[r62, w^2])/3 + 29*G[0, w^2]^2*G[r62, w^2] - 
    76*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 48*G[r61, w^2]^2*G[r62, w^2] - 
    38*G[0, w^2]*G[r62, w^2]^2 + 48*G[r61, w^2]*G[r62, w^2]^2 + 
    16*G[r62, w^2]^3 - 8*G[0, w^2]^2*G[w^(-2), w^2] + 
    18*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 10*G[r61, w^2]^2*
     G[w^(-2), w^2] + 18*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    20*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    10*G[r62, w^2]^2*G[w^(-2), w^2] - G[0, w^2]*G[w^(-2), w^2]^2 + 
    G[r61, w^2]*G[w^(-2), w^2]^2 + G[r62, w^2]*G[w^(-2), w^2]^2 + 
    14*G[0, w^2]*G[0, 0, w^2] - 17*G[r61, w^2]*G[0, 0, w^2] - 
    17*G[r62, w^2]*G[0, 0, w^2] + 3*G[w^(-2), w^2]*G[0, 0, w^2] - 
    19*G[0, w^2]*G[0, r61, w^2] + 22*G[r61, w^2]*G[0, r61, w^2] + 
    22*G[r62, w^2]*G[0, r61, w^2] - 3*G[w^(-2), w^2]*G[0, r61, w^2] - 
    19*G[0, w^2]*G[0, r62, w^2] + 22*G[r61, w^2]*G[0, r62, w^2] + 
    22*G[r62, w^2]*G[0, r62, w^2] - 3*G[w^(-2), w^2]*G[0, r62, w^2] + 
    5*G[0, w^2]*G[0, w^(-2), w^2] - 5*G[r61, w^2]*G[0, w^(-2), w^2] - 
    5*G[r62, w^2]*G[0, w^(-2), w^2] - 3*G[0, w^2]*G[0, w^2, w^2] + 
    4*G[r61, w^2]*G[0, w^2, w^2] + 4*G[r62, w^2]*G[0, w^2, w^2] - 
    G[w^(-2), w^2]*G[0, w^2, w^2] - 22*G[0, w^2]*G[r61, 0, w^2] + 
    26*G[r61, w^2]*G[r61, 0, w^2] + 26*G[r62, w^2]*G[r61, 0, w^2] - 
    4*G[w^(-2), w^2]*G[r61, 0, w^2] + 28*G[0, w^2]*G[r61, r61, w^2] - 
    32*G[r61, w^2]*G[r61, r61, w^2] - 32*G[r62, w^2]*G[r61, r61, w^2] + 
    4*G[w^(-2), w^2]*G[r61, r61, w^2] + 28*G[0, w^2]*G[r61, r62, w^2] - 
    32*G[r61, w^2]*G[r61, r62, w^2] - 32*G[r62, w^2]*G[r61, r62, w^2] + 
    4*G[w^(-2), w^2]*G[r61, r62, w^2] - 6*G[0, w^2]*G[r61, w^(-2), w^2] + 
    6*G[r61, w^2]*G[r61, w^(-2), w^2] + 6*G[r62, w^2]*G[r61, w^(-2), w^2] + 
    3*G[0, w^2]*G[r61, w^2, w^2] - 4*G[r61, w^2]*G[r61, w^2, w^2] - 
    4*G[r62, w^2]*G[r61, w^2, w^2] + G[w^(-2), w^2]*G[r61, w^2, w^2] - 
    22*G[0, w^2]*G[r62, 0, w^2] + 26*G[r61, w^2]*G[r62, 0, w^2] + 
    26*G[r62, w^2]*G[r62, 0, w^2] - 4*G[w^(-2), w^2]*G[r62, 0, w^2] + 
    28*G[0, w^2]*G[r62, r61, w^2] - 32*G[r61, w^2]*G[r62, r61, w^2] - 
    32*G[r62, w^2]*G[r62, r61, w^2] + 4*G[w^(-2), w^2]*G[r62, r61, w^2] + 
    28*G[0, w^2]*G[r62, r62, w^2] - 32*G[r61, w^2]*G[r62, r62, w^2] - 
    32*G[r62, w^2]*G[r62, r62, w^2] + 4*G[w^(-2), w^2]*G[r62, r62, w^2] - 
    6*G[0, w^2]*G[r62, w^(-2), w^2] + 6*G[r61, w^2]*G[r62, w^(-2), w^2] + 
    6*G[r62, w^2]*G[r62, w^(-2), w^2] + 3*G[0, w^2]*G[r62, w^2, w^2] - 
    4*G[r61, w^2]*G[r62, w^2, w^2] - 4*G[r62, w^2]*G[r62, w^2, w^2] + 
    G[w^(-2), w^2]*G[r62, w^2, w^2] + 8*G[0, w^2]*G[w^(-2), 0, w^2] - 
    9*G[r61, w^2]*G[w^(-2), 0, w^2] - 9*G[r62, w^2]*G[w^(-2), 0, w^2] + 
    G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 9*G[0, w^2]*G[w^(-2), r61, w^2] + 
    10*G[r61, w^2]*G[w^(-2), r61, w^2] + 10*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 9*G[0, w^2]*G[w^(-2), r62, w^2] + 
    10*G[r61, w^2]*G[w^(-2), r62, w^2] + 10*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    G[w^(-2), w^2]*G[w^(-2), r62, w^2] + G[0, w^2]*G[w^(-2), w^(-2), w^2] - 
    G[r61, w^2]*G[w^(-2), w^(-2), w^2] - G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
    7*G[0, 0, 0, w^2] + 7*G[0, 0, r61, w^2] + 7*G[0, 0, r62, w^2] + 
    3*G[0, 0, w^2, w^2] + 12*G[0, r61, 0, w^2] - 12*G[0, r61, r61, w^2] - 
    12*G[0, r61, r62, w^2] - 3*G[0, r61, w^2, w^2] + 12*G[0, r62, 0, w^2] - 
    12*G[0, r62, r61, w^2] - 12*G[0, r62, r62, w^2] - 3*G[0, r62, w^2, w^2] - 
    5*G[0, w^(-2), 0, w^2] + 5*G[0, w^(-2), r61, w^2] + 
    5*G[0, w^(-2), r62, w^2] - 2*G[0, w^2, 0, w^2] + 2*G[0, w^2, r61, w^2] + 
    2*G[0, w^2, r62, w^2] - G[0, w^2, w^2, w^2] + 10*G[r61, 0, 0, w^2] - 
    10*G[r61, 0, r61, w^2] - 10*G[r61, 0, r62, w^2] - 4*G[r61, 0, w^2, w^2] - 
    16*G[r61, r61, 0, w^2] + 16*G[r61, r61, r61, w^2] + 
    16*G[r61, r61, r62, w^2] + 4*G[r61, r61, w^2, w^2] - 
    16*G[r61, r62, 0, w^2] + 16*G[r61, r62, r61, w^2] + 
    16*G[r61, r62, r62, w^2] + 4*G[r61, r62, w^2, w^2] + 
    6*G[r61, w^(-2), 0, w^2] - 6*G[r61, w^(-2), r61, w^2] - 
    6*G[r61, w^(-2), r62, w^2] + 2*G[r61, w^2, 0, w^2] - 
    2*G[r61, w^2, r61, w^2] - 2*G[r61, w^2, r62, w^2] + 
    G[r61, w^2, w^2, w^2] + 10*G[r62, 0, 0, w^2] - 10*G[r62, 0, r61, w^2] - 
    10*G[r62, 0, r62, w^2] - 4*G[r62, 0, w^2, w^2] - 16*G[r62, r61, 0, w^2] + 
    16*G[r62, r61, r61, w^2] + 16*G[r62, r61, r62, w^2] + 
    4*G[r62, r61, w^2, w^2] - 16*G[r62, r62, 0, w^2] + 
    16*G[r62, r62, r61, w^2] + 16*G[r62, r62, r62, w^2] + 
    4*G[r62, r62, w^2, w^2] + 6*G[r62, w^(-2), 0, w^2] - 
    6*G[r62, w^(-2), r61, w^2] - 6*G[r62, w^(-2), r62, w^2] + 
    2*G[r62, w^2, 0, w^2] - 2*G[r62, w^2, r61, w^2] - 
    2*G[r62, w^2, r62, w^2] + G[r62, w^2, w^2, w^2] - 
    3*G[w^(-2), 0, 0, w^2] + 3*G[w^(-2), 0, r61, w^2] + 
    3*G[w^(-2), 0, r62, w^2] + G[w^(-2), 0, w^2, w^2] + 
    4*G[w^(-2), r61, 0, w^2] - 4*G[w^(-2), r61, r61, w^2] - 
    4*G[w^(-2), r61, r62, w^2] - G[w^(-2), r61, w^2, w^2] + 
    4*G[w^(-2), r62, 0, w^2] - 4*G[w^(-2), r62, r61, w^2] - 
    4*G[w^(-2), r62, r62, w^2] - G[w^(-2), r62, w^2, w^2] - 
    G[w^(-2), w^(-2), 0, w^2] + G[w^(-2), w^(-2), r61, w^2] + 
    G[w^(-2), w^(-2), r62, w^2]) + 
  12*((-2*Pi^2*G[0, w^2])/9 - 2*G[0, -w]^2*G[0, w^2] + (11*G[0, w^2]^3)/6 + 
    (7*G[0, w^2]^2*G[1, r7])/3 + 4*G[0, -w]*G[0, w^2]*G[1, -w] + 
    (Pi^2*G[1, w^2])/3 + 2*G[0, -w]^2*G[1, w^2] - 18*G[0, w^2]^2*G[1, w^2] - 
    (16*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 4*G[0, -w]*G[1, -w]*G[1, w^2] + 
    16*G[0, w^2]*G[1, w^2]^2 + (Pi^2*G[r61, w^2])/18 + 
    G[0, -w]^2*G[r61, w^2] - (G[0, w^2]^2*G[r61, w^2])/6 - 
    (11*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 2*G[0, -w]*G[1, -w]*G[r61, w^2] + 
    26*G[0, w^2]*G[1, w^2]*G[r61, w^2] + (16*G[1, r7]*G[1, w^2]*G[r61, w^2])/
     3 - 16*G[1, w^2]^2*G[r61, w^2] - (13*G[0, w^2]*G[r61, w^2]^2)/3 + 
    (4*G[1, r7]*G[r61, w^2]^2)/3 - 8*G[1, w^2]*G[r61, w^2]^2 + 
    (8*G[r61, w^2]^3)/3 + (Pi^2*G[r62, w^2])/18 + G[0, -w]^2*G[r62, w^2] - 
    (G[0, w^2]^2*G[r62, w^2])/6 - (11*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
    2*G[0, -w]*G[1, -w]*G[r62, w^2] + 26*G[0, w^2]*G[1, w^2]*G[r62, w^2] + 
    (16*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 16*G[1, w^2]^2*G[r62, w^2] - 
    (26*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
    (8*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 16*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] + 8*G[r61, w^2]^2*G[r62, w^2] - (13*G[0, w^2]*G[r62, w^2]^2)/
     3 + (4*G[1, r7]*G[r62, w^2]^2)/3 - 8*G[1, w^2]*G[r62, w^2]^2 + 
    8*G[r61, w^2]*G[r62, w^2]^2 + (8*G[r62, w^2]^3)/3 - 
    (G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/2 + (7*G[0, w^2]^2*G[w^(-2), w^2])/
     6 + (G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/6 + 
    G[0, w^2]*G[1, -w]*G[w^(-2), w^2] - G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 
    (G[0, -w]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
    (3*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
    (G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/6 - G[1, -w]*G[r61, w^2]*
     G[w^(-2), w^2] + G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    (G[r61, w^2]^2*G[w^(-2), w^2])/3 + (G[0, -w]*G[r62, w^2]*G[w^(-2), w^2])/
     2 - (3*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/2 - 
    (G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/6 - G[1, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
    (2*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (G[r62, w^2]^2*G[w^(-2), w^2])/3 - (G[0, w^2]*G[w^(-2), w^2]^2)/6 + 
    (G[r61, w^2]*G[w^(-2), w^2]^2)/6 + (G[r62, w^2]*G[w^(-2), w^2]^2)/6 + 
    2*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 4*G[0, w^2]*G[1, -w]*
     G[-w^(-1), -w] - 2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] + 
    4*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - G[0, -w]*G[r61, w^2]*
     G[-w^(-1), -w] + 2*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] - 
    G[0, -w]*G[r62, w^2]*G[-w^(-1), -w] + 2*G[1, -w]*G[r62, w^2]*
     G[-w^(-1), -w] + (G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/2 + 
    (5*G[0, w^2]^2*G[-w^(-1), w^2])/2 + 
    (3*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/2 - G[0, w^2]*G[1, -w]*
     G[-w^(-1), w^2] - 5*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
    (G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
    (5*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
    (3*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/2 + G[1, -w]*G[r61, w^2]*
     G[-w^(-1), w^2] + 5*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
    (G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
    (5*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
    (3*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/2 + G[1, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] + 5*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    (G[0, -w]*G[0, w^2]*G[-w, w^2])/2 + (5*G[0, w^2]^2*G[-w, w^2])/2 + 
    (3*G[0, w^2]*G[1, r7]*G[-w, w^2])/2 - G[0, w^2]*G[1, -w]*G[-w, w^2] - 
    5*G[0, w^2]*G[1, w^2]*G[-w, w^2] - (G[0, -w]*G[r61, w^2]*G[-w, w^2])/2 - 
    (5*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/2 - 
    (3*G[1, r7]*G[r61, w^2]*G[-w, w^2])/2 + G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
    5*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - (G[0, -w]*G[r62, w^2]*G[-w, w^2])/
     2 - (5*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/2 - 
    (3*G[1, r7]*G[r62, w^2]*G[-w, w^2])/2 + G[1, -w]*G[r62, w^2]*G[-w, w^2] + 
    5*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 2*G[0, w^2]*G[0, 0, -w] - 
    2*G[1, w^2]*G[0, 0, -w] - G[r61, w^2]*G[0, 0, -w] - 
    G[r62, w^2]*G[0, 0, -w] + 2*G[0, -w]*G[0, 0, w^2] - 
    (11*G[0, w^2]*G[0, 0, w^2])/3 - (7*G[1, r7]*G[0, 0, w^2])/3 - 
    4*G[1, -w]*G[0, 0, w^2] + (34*G[1, w^2]*G[0, 0, w^2])/3 + 
    (G[r61, w^2]*G[0, 0, w^2])/6 + (G[r62, w^2]*G[0, 0, w^2])/6 - 
    (G[w^(-2), w^2]*G[0, 0, w^2])/6 - 2*G[-w^(-1), w^2]*G[0, 0, w^2] - 
    2*G[-w, w^2]*G[0, 0, w^2] - G[0, w^2]*G[0, 1, r7] + 
    G[r61, w^2]*G[0, 1, r7] + G[r62, w^2]*G[0, 1, r7] - 
    4*G[0, w^2]*G[0, 1, -w] + 4*G[1, w^2]*G[0, 1, -w] + 
    2*G[r61, w^2]*G[0, 1, -w] + 2*G[r62, w^2]*G[0, 1, -w] + 
    (34*G[0, w^2]*G[0, 1, w^2])/3 + (8*G[1, r7]*G[0, 1, w^2])/3 - 
    (32*G[1, w^2]*G[0, 1, w^2])/3 - (22*G[r61, w^2]*G[0, 1, w^2])/3 - 
    (22*G[r62, w^2]*G[0, 1, w^2])/3 - (2*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 
    2*G[-w^(-1), w^2]*G[0, 1, w^2] + 2*G[-w, w^2]*G[0, 1, w^2] - 
    (G[0, w^2]*G[0, r61, w^2])/2 + 2*G[1, r7]*G[0, r61, w^2] - 
    8*G[1, w^2]*G[0, r61, w^2] + 3*G[r61, w^2]*G[0, r61, w^2] + 
    3*G[r62, w^2]*G[0, r61, w^2] + (G[w^(-2), w^2]*G[0, r61, w^2])/2 + 
    G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] - 
    (G[0, w^2]*G[0, r62, w^2])/2 + 2*G[1, r7]*G[0, r62, w^2] - 
    8*G[1, w^2]*G[0, r62, w^2] + 3*G[r61, w^2]*G[0, r62, w^2] + 
    3*G[r62, w^2]*G[0, r62, w^2] + (G[w^(-2), w^2]*G[0, r62, w^2])/2 + 
    G[-w^(-1), w^2]*G[0, r62, w^2] + G[-w, w^2]*G[0, r62, w^2] + 
    (G[0, -w]*G[0, w^(-2), w^2])/2 - G[0, w^2]*G[0, w^(-2), w^2] - 
    (G[1, r7]*G[0, w^(-2), w^2])/2 - G[1, -w]*G[0, w^(-2), w^2] + 
    G[1, w^2]*G[0, w^(-2), w^2] + (G[r61, w^2]*G[0, w^(-2), w^2])/2 + 
    (G[r62, w^2]*G[0, w^(-2), w^2])/2 - (5*G[0, -w]*G[0, -w^(-1), w^2])/2 - 
    (G[0, w^2]*G[0, -w^(-1), w^2])/2 - (G[1, r7]*G[0, -w^(-1), w^2])/2 + 
    5*G[1, -w]*G[0, -w^(-1), w^2] + G[1, w^2]*G[0, -w^(-1), w^2] + 
    2*G[0, w^2]*G[0, -w, -w] - 2*G[1, w^2]*G[0, -w, -w] - 
    G[r61, w^2]*G[0, -w, -w] - G[r62, w^2]*G[0, -w, -w] - 
    (5*G[0, -w]*G[0, -w, w^2])/2 - (G[0, w^2]*G[0, -w, w^2])/2 - 
    (G[1, r7]*G[0, -w, w^2])/2 + 5*G[1, -w]*G[0, -w, w^2] + 
    G[1, w^2]*G[0, -w, w^2] + (G[0, -w]*G[0, w^2, w^2])/2 - 
    (G[0, w^2]*G[0, w^2, w^2])/3 - (5*G[1, r7]*G[0, w^2, w^2])/6 - 
    G[1, -w]*G[0, w^2, w^2] + (G[1, w^2]*G[0, w^2, w^2])/3 + 
    (G[r61, w^2]*G[0, w^2, w^2])/3 + (G[r62, w^2]*G[0, w^2, w^2])/3 - 
    (G[w^(-2), w^2]*G[0, w^2, w^2])/6 - 2*G[0, -w]*G[1, 0, w^2] + 
    (40*G[0, w^2]*G[1, 0, w^2])/3 + (8*G[1, r7]*G[1, 0, w^2])/3 + 
    4*G[1, -w]*G[1, 0, w^2] - (32*G[1, w^2]*G[1, 0, w^2])/3 - 
    (28*G[r61, w^2]*G[1, 0, w^2])/3 - (28*G[r62, w^2]*G[1, 0, w^2])/3 - 
    (2*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 2*G[-w^(-1), w^2]*G[1, 0, w^2] + 
    2*G[-w, w^2]*G[1, 0, w^2] + (4*G[0, w^2]*G[1, 1, r7])/3 - 
    (4*G[r61, w^2]*G[1, 1, r7])/3 - (4*G[r62, w^2]*G[1, 1, r7])/3 - 
    (32*G[0, w^2]*G[1, 1, w^2])/3 + (32*G[r61, w^2]*G[1, 1, w^2])/3 + 
    (32*G[r62, w^2]*G[1, 1, w^2])/3 - (28*G[0, w^2]*G[1, r61, w^2])/3 - 
    (8*G[1, r7]*G[1, r61, w^2])/3 + (32*G[1, w^2]*G[1, r61, w^2])/3 + 
    (16*G[r61, w^2]*G[1, r61, w^2])/3 + (16*G[r62, w^2]*G[1, r61, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r61, w^2] - 
    2*G[-w, w^2]*G[1, r61, w^2] - (28*G[0, w^2]*G[1, r62, w^2])/3 - 
    (8*G[1, r7]*G[1, r62, w^2])/3 + (32*G[1, w^2]*G[1, r62, w^2])/3 + 
    (16*G[r61, w^2]*G[1, r62, w^2])/3 + (16*G[r62, w^2]*G[1, r62, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r62, w^2] - 
    2*G[-w, w^2]*G[1, r62, w^2] + (4*G[0, w^2]*G[1, w^(-2), w^2])/3 - 
    (4*G[r61, w^2]*G[1, w^(-2), w^2])/3 - (4*G[r62, w^2]*G[1, w^(-2), w^2])/
     3 + 2*G[0, -w]*G[1, -w^(-1), w^2] - 4*G[1, -w]*G[1, -w^(-1), w^2] - 
    4*G[0, w^2]*G[1, -w, -w] + 4*G[1, w^2]*G[1, -w, -w] + 
    2*G[r61, w^2]*G[1, -w, -w] + 2*G[r62, w^2]*G[1, -w, -w] + 
    2*G[0, -w]*G[1, -w, w^2] - 4*G[1, -w]*G[1, -w, w^2] + 
    2*G[0, w^2]*G[1, w^2, w^2] - 2*G[r61, w^2]*G[1, w^2, w^2] - 
    2*G[r62, w^2]*G[1, w^2, w^2] - G[0, -w]*G[r61, 0, w^2] + 
    (2*G[0, w^2]*G[r61, 0, w^2])/3 + (5*G[1, r7]*G[r61, 0, w^2])/3 + 
    2*G[1, -w]*G[r61, 0, w^2] - (26*G[1, w^2]*G[r61, 0, w^2])/3 + 
    (7*G[r61, w^2]*G[r61, 0, w^2])/3 + (7*G[r62, w^2]*G[r61, 0, w^2])/3 + 
    (G[w^(-2), w^2]*G[r61, 0, w^2])/3 + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - (28*G[0, w^2]*G[r61, 1, w^2])/3 - 
    (8*G[1, r7]*G[r61, 1, w^2])/3 + (32*G[1, w^2]*G[r61, 1, w^2])/3 + 
    (16*G[r61, w^2]*G[r61, 1, w^2])/3 + (16*G[r62, w^2]*G[r61, 1, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    2*G[-w, w^2]*G[r61, 1, w^2] + (10*G[0, w^2]*G[r61, r61, w^2])/3 - 
    (4*G[1, r7]*G[r61, r61, w^2])/3 + (16*G[1, w^2]*G[r61, r61, w^2])/3 - 
    (16*G[r61, w^2]*G[r61, r61, w^2])/3 - (16*G[r62, w^2]*G[r61, r61, w^2])/
     3 - (2*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
    (10*G[0, w^2]*G[r61, r62, w^2])/3 - (4*G[1, r7]*G[r61, r62, w^2])/3 + 
    (16*G[1, w^2]*G[r61, r62, w^2])/3 - (16*G[r61, w^2]*G[r61, r62, w^2])/3 - 
    (16*G[r62, w^2]*G[r61, r62, w^2])/3 - (2*G[w^(-2), w^2]*G[r61, r62, w^2])/
     3 - (G[0, -w]*G[r61, w^(-2), w^2])/2 + (G[0, w^2]*G[r61, w^(-2), w^2])/
     6 + (G[1, r7]*G[r61, w^(-2), w^2])/2 + G[1, -w]*G[r61, w^(-2), w^2] - 
    G[1, w^2]*G[r61, w^(-2), w^2] + (G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
    (G[r62, w^2]*G[r61, w^(-2), w^2])/3 + (3*G[0, -w]*G[r61, -w^(-1), w^2])/
     2 + (G[0, w^2]*G[r61, -w^(-1), w^2])/2 + (G[1, r7]*G[r61, -w^(-1), w^2])/
     2 - 3*G[1, -w]*G[r61, -w^(-1), w^2] - G[1, w^2]*G[r61, -w^(-1), w^2] + 
    (3*G[0, -w]*G[r61, -w, w^2])/2 + (G[0, w^2]*G[r61, -w, w^2])/2 + 
    (G[1, r7]*G[r61, -w, w^2])/2 - 3*G[1, -w]*G[r61, -w, w^2] - 
    G[1, w^2]*G[r61, -w, w^2] - (G[0, -w]*G[r61, w^2, w^2])/2 - 
    (2*G[0, w^2]*G[r61, w^2, w^2])/3 + (5*G[1, r7]*G[r61, w^2, w^2])/6 + 
    G[1, -w]*G[r61, w^2, w^2] - (G[1, w^2]*G[r61, w^2, w^2])/3 + 
    (2*G[r61, w^2]*G[r61, w^2, w^2])/3 + (2*G[r62, w^2]*G[r61, w^2, w^2])/3 + 
    (G[w^(-2), w^2]*G[r61, w^2, w^2])/6 - G[0, -w]*G[r62, 0, w^2] + 
    (2*G[0, w^2]*G[r62, 0, w^2])/3 + (5*G[1, r7]*G[r62, 0, w^2])/3 + 
    2*G[1, -w]*G[r62, 0, w^2] - (26*G[1, w^2]*G[r62, 0, w^2])/3 + 
    (7*G[r61, w^2]*G[r62, 0, w^2])/3 + (7*G[r62, w^2]*G[r62, 0, w^2])/3 + 
    (G[w^(-2), w^2]*G[r62, 0, w^2])/3 + G[-w^(-1), w^2]*G[r62, 0, w^2] + 
    G[-w, w^2]*G[r62, 0, w^2] - (28*G[0, w^2]*G[r62, 1, w^2])/3 - 
    (8*G[1, r7]*G[r62, 1, w^2])/3 + (32*G[1, w^2]*G[r62, 1, w^2])/3 + 
    (16*G[r61, w^2]*G[r62, 1, w^2])/3 + (16*G[r62, w^2]*G[r62, 1, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[r62, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
    2*G[-w, w^2]*G[r62, 1, w^2] + (10*G[0, w^2]*G[r62, r61, w^2])/3 - 
    (4*G[1, r7]*G[r62, r61, w^2])/3 + (16*G[1, w^2]*G[r62, r61, w^2])/3 - 
    (16*G[r61, w^2]*G[r62, r61, w^2])/3 - (16*G[r62, w^2]*G[r62, r61, w^2])/
     3 - (2*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
    (10*G[0, w^2]*G[r62, r62, w^2])/3 - (4*G[1, r7]*G[r62, r62, w^2])/3 + 
    (16*G[1, w^2]*G[r62, r62, w^2])/3 - (16*G[r61, w^2]*G[r62, r62, w^2])/3 - 
    (16*G[r62, w^2]*G[r62, r62, w^2])/3 - (2*G[w^(-2), w^2]*G[r62, r62, w^2])/
     3 - (G[0, -w]*G[r62, w^(-2), w^2])/2 + (G[0, w^2]*G[r62, w^(-2), w^2])/
     6 + (G[1, r7]*G[r62, w^(-2), w^2])/2 + G[1, -w]*G[r62, w^(-2), w^2] - 
    G[1, w^2]*G[r62, w^(-2), w^2] + (G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
    (G[r62, w^2]*G[r62, w^(-2), w^2])/3 + (3*G[0, -w]*G[r62, -w^(-1), w^2])/
     2 + (G[0, w^2]*G[r62, -w^(-1), w^2])/2 + (G[1, r7]*G[r62, -w^(-1), w^2])/
     2 - 3*G[1, -w]*G[r62, -w^(-1), w^2] - G[1, w^2]*G[r62, -w^(-1), w^2] + 
    (3*G[0, -w]*G[r62, -w, w^2])/2 + (G[0, w^2]*G[r62, -w, w^2])/2 + 
    (G[1, r7]*G[r62, -w, w^2])/2 - 3*G[1, -w]*G[r62, -w, w^2] - 
    G[1, w^2]*G[r62, -w, w^2] - (G[0, -w]*G[r62, w^2, w^2])/2 - 
    (2*G[0, w^2]*G[r62, w^2, w^2])/3 + (5*G[1, r7]*G[r62, w^2, w^2])/6 + 
    G[1, -w]*G[r62, w^2, w^2] - (G[1, w^2]*G[r62, w^2, w^2])/3 + 
    (2*G[r61, w^2]*G[r62, w^2, w^2])/3 + (2*G[r62, w^2]*G[r62, w^2, w^2])/3 + 
    (G[w^(-2), w^2]*G[r62, w^2, w^2])/6 - (2*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 
    (G[1, r7]*G[w^(-2), 0, w^2])/3 + (2*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
    (G[r61, w^2]*G[w^(-2), 0, w^2])/6 + (G[r62, w^2]*G[w^(-2), 0, w^2])/6 + 
    (G[w^(-2), w^2]*G[w^(-2), 0, w^2])/6 - (2*G[0, w^2]*G[w^(-2), 1, w^2])/
     3 + (2*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
    (2*G[r62, w^2]*G[w^(-2), 1, w^2])/3 + (5*G[0, w^2]*G[w^(-2), r61, w^2])/
     6 - (G[1, r7]*G[w^(-2), r61, w^2])/3 - (2*G[1, w^2]*G[w^(-2), r61, w^2])/
     3 - (G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
    (G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
    (G[w^(-2), w^2]*G[w^(-2), r61, w^2])/6 + 
    (5*G[0, w^2]*G[w^(-2), r62, w^2])/6 - (G[1, r7]*G[w^(-2), r62, w^2])/3 - 
    (2*G[1, w^2]*G[w^(-2), r62, w^2])/3 - (G[r61, w^2]*G[w^(-2), r62, w^2])/
     3 - (G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
    (G[w^(-2), w^2]*G[w^(-2), r62, w^2])/6 + 
    (G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
    (G[r61, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
    (G[r62, w^2]*G[w^(-2), w^(-2), w^2])/6 - 2*G[0, w^2]*G[-w^(-1), 0, -w] + 
    2*G[1, w^2]*G[-w^(-1), 0, -w] + G[r61, w^2]*G[-w^(-1), 0, -w] + 
    G[r62, w^2]*G[-w^(-1), 0, -w] - 3*G[0, w^2]*G[-w^(-1), 0, w^2] - 
    G[1, r7]*G[-w^(-1), 0, w^2] + 2*G[1, w^2]*G[-w^(-1), 0, w^2] + 
    2*G[r61, w^2]*G[-w^(-1), 0, w^2] + 2*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
    4*G[0, w^2]*G[-w^(-1), 1, -w] - 4*G[1, w^2]*G[-w^(-1), 1, -w] - 
    2*G[r61, w^2]*G[-w^(-1), 1, -w] - 2*G[r62, w^2]*G[-w^(-1), 1, -w] + 
    4*G[0, w^2]*G[-w^(-1), 1, w^2] - 4*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
    4*G[r62, w^2]*G[-w^(-1), 1, w^2] + G[0, w^2]*G[-w^(-1), r61, w^2] + 
    G[1, r7]*G[-w^(-1), r61, w^2] - 2*G[1, w^2]*G[-w^(-1), r61, w^2] + 
    G[0, w^2]*G[-w^(-1), r62, w^2] + G[1, r7]*G[-w^(-1), r62, w^2] - 
    2*G[1, w^2]*G[-w^(-1), r62, w^2] - 3*G[0, w^2]*G[-w, 0, w^2] - 
    G[1, r7]*G[-w, 0, w^2] + 2*G[1, w^2]*G[-w, 0, w^2] + 
    2*G[r61, w^2]*G[-w, 0, w^2] + 2*G[r62, w^2]*G[-w, 0, w^2] + 
    4*G[0, w^2]*G[-w, 1, w^2] - 4*G[r61, w^2]*G[-w, 1, w^2] - 
    4*G[r62, w^2]*G[-w, 1, w^2] + G[0, w^2]*G[-w, r61, w^2] + 
    G[1, r7]*G[-w, r61, w^2] - 2*G[1, w^2]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r62, w^2] + G[1, r7]*G[-w, r62, w^2] - 
    2*G[1, w^2]*G[-w, r62, w^2] - G[0, 0, 0, w^2]/6 - (2*G[0, 0, 1, w^2])/3 + 
    G[0, 0, r61, w^2]/2 + G[0, 0, r62, w^2]/2 - G[0, 0, w^2, w^2]/6 - 
    (20*G[0, 1, 0, w^2])/3 + (16*G[0, 1, 1, w^2])/3 + 4*G[0, 1, r61, w^2] + 
    4*G[0, 1, r62, w^2] - (2*G[0, 1, w^2, w^2])/3 + 4*G[0, r61, 1, w^2] - 
    2*G[0, r61, r61, w^2] - 2*G[0, r61, r62, w^2] + G[0, r61, w^2, w^2]/2 + 
    4*G[0, r62, 1, w^2] - 2*G[0, r62, r61, w^2] - 2*G[0, r62, r62, w^2] + 
    G[0, r62, w^2, w^2]/2 + G[0, w^(-2), 0, w^2]/2 - 
    G[0, w^(-2), r61, w^2]/2 - G[0, w^(-2), r62, w^2]/2 + 
    3*G[0, -w^(-1), 0, w^2] - 6*G[0, -w^(-1), 1, w^2] + 3*G[0, -w, 0, w^2] - 
    6*G[0, -w, 1, w^2] + G[0, w^2, 0, w^2]/3 - (2*G[0, w^2, 1, w^2])/3 - 
    G[0, w^2, w^2, w^2]/6 - (14*G[1, 0, 0, w^2])/3 + (4*G[1, 0, 1, w^2])/3 + 
    4*G[1, 0, r61, w^2] + 4*G[1, 0, r62, w^2] - (2*G[1, 0, w^2, w^2])/3 + 
    (16*G[1, 1, 0, w^2])/3 - (16*G[1, 1, r61, w^2])/3 - 
    (16*G[1, 1, r62, w^2])/3 + (16*G[1, r61, 0, w^2])/3 - 
    (16*G[1, r61, 1, w^2])/3 - (8*G[1, r61, r61, w^2])/3 - 
    (8*G[1, r61, r62, w^2])/3 + (2*G[1, r61, w^2, w^2])/3 + 
    (16*G[1, r62, 0, w^2])/3 - (16*G[1, r62, 1, w^2])/3 - 
    (8*G[1, r62, r61, w^2])/3 - (8*G[1, r62, r62, w^2])/3 + 
    (2*G[1, r62, w^2, w^2])/3 - (4*G[1, w^(-2), 0, w^2])/3 + 
    (4*G[1, w^(-2), r61, w^2])/3 + (4*G[1, w^(-2), r62, w^2])/3 - 
    2*G[1, -w^(-1), 0, w^2] + 4*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, w^2] + 
    4*G[1, -w, 1, w^2] - 2*G[1, w^2, 0, w^2] + 2*G[1, w^2, r61, w^2] + 
    2*G[1, w^2, r62, w^2] + G[r61, 0, 0, w^2]/3 + (4*G[r61, 0, 1, w^2])/3 - 
    G[r61, 0, r61, w^2] - G[r61, 0, r62, w^2] + G[r61, 0, w^2, w^2]/3 + 
    (16*G[r61, 1, 0, w^2])/3 - (16*G[r61, 1, 1, w^2])/3 - 
    (8*G[r61, 1, r61, w^2])/3 - (8*G[r61, 1, r62, w^2])/3 + 
    (2*G[r61, 1, w^2, w^2])/3 - (4*G[r61, r61, 0, w^2])/3 - 
    (8*G[r61, r61, 1, w^2])/3 + (8*G[r61, r61, r61, w^2])/3 + 
    (8*G[r61, r61, r62, w^2])/3 - (2*G[r61, r61, w^2, w^2])/3 - 
    (4*G[r61, r62, 0, w^2])/3 - (8*G[r61, r62, 1, w^2])/3 + 
    (8*G[r61, r62, r61, w^2])/3 + (8*G[r61, r62, r62, w^2])/3 - 
    (2*G[r61, r62, w^2, w^2])/3 + G[r61, w^(-2), 0, w^2]/3 - 
    G[r61, w^(-2), r61, w^2]/3 - G[r61, w^(-2), r62, w^2]/3 - 
    2*G[r61, -w^(-1), 0, w^2] + 4*G[r61, -w^(-1), 1, w^2] - 
    2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + (2*G[r61, w^2, 0, w^2])/3 + 
    (2*G[r61, w^2, 1, w^2])/3 - G[r61, w^2, r61, w^2] - 
    G[r61, w^2, r62, w^2] + G[r61, w^2, w^2, w^2]/6 + G[r62, 0, 0, w^2]/3 + 
    (4*G[r62, 0, 1, w^2])/3 - G[r62, 0, r61, w^2] - G[r62, 0, r62, w^2] + 
    G[r62, 0, w^2, w^2]/3 + (16*G[r62, 1, 0, w^2])/3 - 
    (16*G[r62, 1, 1, w^2])/3 - (8*G[r62, 1, r61, w^2])/3 - 
    (8*G[r62, 1, r62, w^2])/3 + (2*G[r62, 1, w^2, w^2])/3 - 
    (4*G[r62, r61, 0, w^2])/3 - (8*G[r62, r61, 1, w^2])/3 + 
    (8*G[r62, r61, r61, w^2])/3 + (8*G[r62, r61, r62, w^2])/3 - 
    (2*G[r62, r61, w^2, w^2])/3 - (4*G[r62, r62, 0, w^2])/3 - 
    (8*G[r62, r62, 1, w^2])/3 + (8*G[r62, r62, r61, w^2])/3 + 
    (8*G[r62, r62, r62, w^2])/3 - (2*G[r62, r62, w^2, w^2])/3 + 
    G[r62, w^(-2), 0, w^2]/3 - G[r62, w^(-2), r61, w^2]/3 - 
    G[r62, w^(-2), r62, w^2]/3 - 2*G[r62, -w^(-1), 0, w^2] + 
    4*G[r62, -w^(-1), 1, w^2] - 2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + 
    (2*G[r62, w^2, 0, w^2])/3 + (2*G[r62, w^2, 1, w^2])/3 - 
    G[r62, w^2, r61, w^2] - G[r62, w^2, r62, w^2] + G[r62, w^2, w^2, w^2]/6 + 
    G[w^(-2), 0, 0, w^2]/6 + (2*G[w^(-2), 0, 1, w^2])/3 - 
    G[w^(-2), 0, r61, w^2]/2 - G[w^(-2), 0, r62, w^2]/2 + 
    G[w^(-2), 0, w^2, w^2]/6 + (2*G[w^(-2), 1, 0, w^2])/3 - 
    (2*G[w^(-2), 1, r61, w^2])/3 - (2*G[w^(-2), 1, r62, w^2])/3 - 
    G[w^(-2), r61, 0, w^2]/3 - (2*G[w^(-2), r61, 1, w^2])/3 + 
    (2*G[w^(-2), r61, r61, w^2])/3 + (2*G[w^(-2), r61, r62, w^2])/3 - 
    G[w^(-2), r61, w^2, w^2]/6 - G[w^(-2), r62, 0, w^2]/3 - 
    (2*G[w^(-2), r62, 1, w^2])/3 + (2*G[w^(-2), r62, r61, w^2])/3 + 
    (2*G[w^(-2), r62, r62, w^2])/3 - G[w^(-2), r62, w^2, w^2]/6 - 
    G[w^(-2), w^(-2), 0, w^2]/6 + G[w^(-2), w^(-2), r61, w^2]/6 + 
    G[w^(-2), w^(-2), r62, w^2]/6 + 2*G[-w^(-1), 0, 0, w^2] - 
    2*G[-w^(-1), 0, 1, w^2] - G[-w^(-1), 0, r61, w^2] - 
    G[-w^(-1), 0, r62, w^2] - 2*G[-w^(-1), 1, 0, w^2] + 
    2*G[-w^(-1), 1, r61, w^2] + 2*G[-w^(-1), 1, r62, w^2] - 
    G[-w^(-1), r61, 0, w^2] + 2*G[-w^(-1), r61, 1, w^2] - 
    G[-w^(-1), r62, 0, w^2] + 2*G[-w^(-1), r62, 1, w^2] + 
    2*G[-w, 0, 0, w^2] - 2*G[-w, 0, 1, w^2] - G[-w, 0, r61, w^2] - 
    G[-w, 0, r62, w^2] - 2*G[-w, 1, 0, w^2] + 2*G[-w, 1, r61, w^2] + 
    2*G[-w, 1, r62, w^2] - G[-w, r61, 0, w^2] + 2*G[-w, r61, 1, w^2] - 
    G[-w, r62, 0, w^2] + 2*G[-w, r62, 1, w^2]) + 
  4*((Pi^2*G[0, w^2])/6 + G[0, w^2]^3/2 - (Pi^2*G[r61, w^2])/6 - 
    (7*G[0, w^2]^2*G[r61, w^2])/2 + 3*G[0, w^2]*G[r61, w^2]^2 - 
    (Pi^2*G[r62, w^2])/6 - (7*G[0, w^2]^2*G[r62, w^2])/2 + 
    6*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 3*G[0, w^2]*G[r62, w^2]^2 + 
    2*G[0, w^2]^2*G[w^(-2), w^2] + G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
    3*G[r61, w^2]^2*G[w^(-2), w^2] + G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    6*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    3*G[r62, w^2]^2*G[w^(-2), w^2] - (5*G[0, w^2]*G[w^(-2), w^2]^2)/2 + 
    (5*G[r61, w^2]*G[w^(-2), w^2]^2)/2 + (5*G[r62, w^2]*G[w^(-2), w^2]^2)/2 - 
    G[0, w^2]*G[0, 0, w^2] + (3*G[r61, w^2]*G[0, 0, w^2])/2 + 
    (3*G[r62, w^2]*G[0, 0, w^2])/2 - (G[w^(-2), w^2]*G[0, 0, w^2])/2 + 
    (5*G[0, w^2]*G[0, r61, w^2])/2 - 3*G[r61, w^2]*G[0, r61, w^2] - 
    3*G[r62, w^2]*G[0, r61, w^2] + (G[w^(-2), w^2]*G[0, r61, w^2])/2 + 
    (5*G[0, w^2]*G[0, r62, w^2])/2 - 3*G[r61, w^2]*G[0, r62, w^2] - 
    3*G[r62, w^2]*G[0, r62, w^2] + (G[w^(-2), w^2]*G[0, r62, w^2])/2 - 
    (3*G[0, w^2]*G[0, w^(-2), w^2])/2 + (3*G[r61, w^2]*G[0, w^(-2), w^2])/2 + 
    (3*G[r62, w^2]*G[0, w^(-2), w^2])/2 + (G[0, w^2]*G[0, w^2, w^2])/2 + 
    2*G[r61, w^2]*G[0, w^2, w^2] + 2*G[r62, w^2]*G[0, w^2, w^2] - 
    (5*G[w^(-2), w^2]*G[0, w^2, w^2])/2 + 3*G[0, w^2]*G[r61, 0, w^2] - 
    G[r61, w^2]*G[r61, 0, w^2] - G[r62, w^2]*G[r61, 0, w^2] - 
    2*G[w^(-2), w^2]*G[r61, 0, w^2] - 2*G[0, w^2]*G[r61, r61, w^2] + 
    2*G[w^(-2), w^2]*G[r61, r61, w^2] - 2*G[0, w^2]*G[r61, r62, w^2] + 
    2*G[w^(-2), w^2]*G[r61, r62, w^2] - G[0, w^2]*G[r61, w^(-2), w^2] + 
    G[r61, w^2]*G[r61, w^(-2), w^2] + G[r62, w^2]*G[r61, w^(-2), w^2] - 
    (G[0, w^2]*G[r61, w^2, w^2])/2 - 2*G[r61, w^2]*G[r61, w^2, w^2] - 
    2*G[r62, w^2]*G[r61, w^2, w^2] + (5*G[w^(-2), w^2]*G[r61, w^2, w^2])/2 + 
    3*G[0, w^2]*G[r62, 0, w^2] - G[r61, w^2]*G[r62, 0, w^2] - 
    G[r62, w^2]*G[r62, 0, w^2] - 2*G[w^(-2), w^2]*G[r62, 0, w^2] - 
    2*G[0, w^2]*G[r62, r61, w^2] + 2*G[w^(-2), w^2]*G[r62, r61, w^2] - 
    2*G[0, w^2]*G[r62, r62, w^2] + 2*G[w^(-2), w^2]*G[r62, r62, w^2] - 
    G[0, w^2]*G[r62, w^(-2), w^2] + G[r61, w^2]*G[r62, w^(-2), w^2] + 
    G[r62, w^2]*G[r62, w^(-2), w^2] - (G[0, w^2]*G[r62, w^2, w^2])/2 - 
    2*G[r61, w^2]*G[r62, w^2, w^2] - 2*G[r62, w^2]*G[r62, w^2, w^2] + 
    (5*G[w^(-2), w^2]*G[r62, w^2, w^2])/2 - 2*G[0, w^2]*G[w^(-2), 0, w^2] - 
    (G[r61, w^2]*G[w^(-2), 0, w^2])/2 - (G[r62, w^2]*G[w^(-2), 0, w^2])/2 + 
    (5*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/2 - (G[0, w^2]*G[w^(-2), r61, w^2])/
     2 + 3*G[r61, w^2]*G[w^(-2), r61, w^2] + 
    3*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    (5*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 - 
    (G[0, w^2]*G[w^(-2), r62, w^2])/2 + 3*G[r61, w^2]*G[w^(-2), r62, w^2] + 
    3*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    (5*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 + 
    (5*G[0, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
    (5*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
    (5*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 + G[0, 0, 0, w^2]/2 - 
    G[0, 0, r61, w^2]/2 - G[0, 0, r62, w^2]/2 - G[0, 0, w^2, w^2]/2 - 
    2*G[0, r61, 0, w^2] + 2*G[0, r61, r61, w^2] + 2*G[0, r61, r62, w^2] + 
    G[0, r61, w^2, w^2]/2 - 2*G[0, r62, 0, w^2] + 2*G[0, r62, r61, w^2] + 
    2*G[0, r62, r62, w^2] + G[0, r62, w^2, w^2]/2 + 
    (3*G[0, w^(-2), 0, w^2])/2 - (3*G[0, w^(-2), r61, w^2])/2 - 
    (3*G[0, w^(-2), r62, w^2])/2 + G[0, w^2, 0, w^2] - G[0, w^2, r61, w^2] - 
    G[0, w^2, r62, w^2] - (5*G[0, w^2, w^2, w^2])/2 - G[r61, 0, 0, w^2] + 
    G[r61, 0, r61, w^2] + G[r61, 0, r62, w^2] - 2*G[r61, 0, w^2, w^2] + 
    2*G[r61, r61, w^2, w^2] + 2*G[r61, r62, w^2, w^2] + 
    G[r61, w^(-2), 0, w^2] - G[r61, w^(-2), r61, w^2] - 
    G[r61, w^(-2), r62, w^2] - G[r61, w^2, 0, w^2] + G[r61, w^2, r61, w^2] + 
    G[r61, w^2, r62, w^2] + (5*G[r61, w^2, w^2, w^2])/2 - G[r62, 0, 0, w^2] + 
    G[r62, 0, r61, w^2] + G[r62, 0, r62, w^2] - 2*G[r62, 0, w^2, w^2] + 
    2*G[r62, r61, w^2, w^2] + 2*G[r62, r62, w^2, w^2] + 
    G[r62, w^(-2), 0, w^2] - G[r62, w^(-2), r61, w^2] - 
    G[r62, w^(-2), r62, w^2] - G[r62, w^2, 0, w^2] + G[r62, w^2, r61, w^2] + 
    G[r62, w^2, r62, w^2] + (5*G[r62, w^2, w^2, w^2])/2 + 
    G[w^(-2), 0, 0, w^2]/2 - G[w^(-2), 0, r61, w^2]/2 - 
    G[w^(-2), 0, r62, w^2]/2 + (5*G[w^(-2), 0, w^2, w^2])/2 + 
    2*G[w^(-2), r61, 0, w^2] - 2*G[w^(-2), r61, r61, w^2] - 
    2*G[w^(-2), r61, r62, w^2] - (5*G[w^(-2), r61, w^2, w^2])/2 + 
    2*G[w^(-2), r62, 0, w^2] - 2*G[w^(-2), r62, r61, w^2] - 
    2*G[w^(-2), r62, r62, w^2] - (5*G[w^(-2), r62, w^2, w^2])/2 - 
    (5*G[w^(-2), w^(-2), 0, w^2])/2 + (5*G[w^(-2), w^(-2), r61, w^2])/2 + 
    (5*G[w^(-2), w^(-2), r62, w^2])/2 - (5*Zeta[3])/2) - 
  4*((Pi^2*G[0, w])/3 - (Pi^2*G[r1, w])/3 - (Pi^2*G[r2, w])/3 + 
    4*G[0, 0, 0, w] + 4*G[1, 0, 0, w] - 6*G[r1, 0, 0, w] - 6*G[r2, 0, 0, w] - 
    2*Zeta[3]) + 8*((Pi^2*G[0, w])/6 - (5*Pi^2*G[0, w^2])/18 + 
    (25*G[0, w^2]^3)/6 + (8*G[0, w^2]^2*G[1, r7])/3 - (Pi^2*G[1, w^2])/3 + 
    2*G[0, -w]^2*G[1, w^2] - ((4*I)/3)*Pi*G[0, w]*G[1, w^2] - 
    24*G[0, w^2]^2*G[1, w^2] - (32*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 
    12*G[0, -w]*G[1, -w]*G[1, w^2] + 16*G[1, -w]^2*G[1, w^2] + 
    ((8*I)/3)*Pi*G[1, w]*G[1, w^2] - ((8*I)/3)*Pi*G[1, w^2]^2 + 
    (8*G[0, w]*G[1, w^2]^2)/3 + 40*G[0, w^2]*G[1, w^2]^2 + 
    (32*G[1, r7]*G[1, w^2]^2)/3 - (16*G[1, w]*G[1, w^2]^2)/3 - 
    16*G[1, w^2]^3 - (Pi^2*G[r1, w])/6 - (Pi^2*G[r2, w])/6 + 
    (Pi^2*G[r61, w^2])/9 - (71*G[0, w^2]^2*G[r61, w^2])/6 - 
    (16*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 + 40*G[0, w^2]*G[1, w^2]*
     G[r61, w^2] + (32*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - 
    32*G[1, w^2]^2*G[r61, w^2] + (31*G[0, w^2]*G[r61, w^2]^2)/3 + 
    (8*G[1, r7]*G[r61, w^2]^2)/3 - 16*G[1, w^2]*G[r61, w^2]^2 - 
    (8*G[r61, w^2]^3)/3 + (Pi^2*G[r62, w^2])/9 - (71*G[0, w^2]^2*G[r62, w^2])/
     6 - (16*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 40*G[0, w^2]*G[1, w^2]*
     G[r62, w^2] + (32*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 
    32*G[1, w^2]^2*G[r62, w^2] + (62*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
    (16*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 32*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] - 8*G[r61, w^2]^2*G[r62, w^2] + (31*G[0, w^2]*G[r62, w^2]^2)/
     3 + (8*G[1, r7]*G[r62, w^2]^2)/3 - 16*G[1, w^2]*G[r62, w^2]^2 - 
    8*G[r61, w^2]*G[r62, w^2]^2 - (8*G[r62, w^2]^3)/3 - 
    G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + (25*G[0, w^2]^2*G[w^(-2), w^2])/3 + 
    (10*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 2*G[0, w^2]*G[1, -w]*
     G[w^(-2), w^2] + I*Pi*G[1, w^2]*G[w^(-2), w^2] + 
    3*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - G[0, w]*G[1, w^2]*G[w^(-2), w^2] - 
    21*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 4*G[1, r7]*G[1, w^2]*
     G[w^(-2), w^2] - 6*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 
    2*G[1, w]*G[1, w^2]*G[w^(-2), w^2] + 6*G[1, w^2]^2*G[w^(-2), w^2] + 
    G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 14*G[0, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] - (10*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 18*G[1, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] + (17*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
    G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 14*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - (10*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 18*G[1, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + (34*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (17*G[r62, w^2]^2*G[w^(-2), w^2])/3 + (19*G[0, w^2]*G[w^(-2), w^2]^2)/6 - 
    (19*G[r61, w^2]*G[w^(-2), w^2]^2)/6 - (19*G[r62, w^2]*G[w^(-2), w^2]^2)/
     6 + 2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] - 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/6 - G[0, -w]^2*G[-w^(-1), w^2] - 
    (I/3)*Pi*G[0, w]*G[-w^(-1), w^2] + G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - 
    G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 3*G[0, w^2]^2*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] + 6*G[0, -w]*G[1, -w]*
     G[-w^(-1), w^2] - 2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
    8*G[1, -w]^2*G[-w^(-1), w^2] - ((4*I)/3)*Pi*G[1, w]*G[-w^(-1), w^2] + 
    ((5*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 3*G[0, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - (5*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    11*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
    (20*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 6*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] + (10*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
    10*G[1, w^2]^2*G[-w^(-1), w^2] + I*Pi*G[r1, w]*G[-w^(-1), w^2] + 
    I*Pi*G[r2, w]*G[-w^(-1), w^2] - G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
    3*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 2*G[1, r7]*G[r61, w^2]*
     G[-w^(-1), w^2] + 2*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
    6*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - G[0, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] - 3*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
    2*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] + 2*G[1, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] + 6*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
    (I/2)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
    (G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
    (3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
    2*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 3*G[1, -w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    3*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] + 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    (I/6)*Pi*G[-w^(-1), w^2]^2 + (G[0, -w]*G[-w^(-1), w^2]^2)/2 + 
    (G[0, w]*G[-w^(-1), w^2]^2)/6 + (G[0, w^2]*G[-w^(-1), w^2]^2)/2 + 
    (2*G[1, r7]*G[-w^(-1), w^2]^2)/3 - G[1, -w]*G[-w^(-1), w^2]^2 - 
    (G[1, w]*G[-w^(-1), w^2]^2)/3 - G[1, w^2]*G[-w^(-1), w^2]^2 + 
    (Pi^2*G[-w, w^2])/2 - G[0, -w]^2*G[-w, w^2] + 
    ((5*I)/3)*Pi*G[0, w]*G[-w, w^2] + G[0, -w]*G[0, w^2]*G[-w, w^2] + 
    G[0, w]*G[0, w^2]*G[-w, w^2] + 3*G[0, w^2]^2*G[-w, w^2] + 
    2*G[0, w^2]*G[1, r7]*G[-w, w^2] + 6*G[0, -w]*G[1, -w]*G[-w, w^2] - 
    2*G[0, w^2]*G[1, -w]*G[-w, w^2] - 8*G[1, -w]^2*G[-w, w^2] - 
    ((4*I)/3)*Pi*G[1, w]*G[-w, w^2] + ((5*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - 
    3*G[0, -w]*G[1, w^2]*G[-w, w^2] - (5*G[0, w]*G[1, w^2]*G[-w, w^2])/3 - 
    11*G[0, w^2]*G[1, w^2]*G[-w, w^2] - (20*G[1, r7]*G[1, w^2]*G[-w, w^2])/
     3 + 6*G[1, -w]*G[1, w^2]*G[-w, w^2] + (10*G[1, w]*G[1, w^2]*G[-w, w^2])/
     3 + 10*G[1, w^2]^2*G[-w, w^2] - I*Pi*G[r1, w]*G[-w, w^2] - 
    I*Pi*G[r2, w]*G[-w, w^2] - G[0, -w]*G[r61, w^2]*G[-w, w^2] - 
    3*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 2*G[1, r7]*G[r61, w^2]*G[-w, w^2] + 
    2*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 6*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
    G[0, -w]*G[r62, w^2]*G[-w, w^2] - 3*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 
    2*G[1, r7]*G[r62, w^2]*G[-w, w^2] + 2*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 
    6*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - (I/2)*Pi*G[w^(-2), w^2]*G[-w, w^2] - 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
    (G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
    (3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/2 + 2*G[1, r7]*G[w^(-2), w^2]*
     G[-w, w^2] + 3*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 
    G[1, w]*G[w^(-2), w^2]*G[-w, w^2] - 3*G[1, w^2]*G[w^(-2), w^2]*
     G[-w, w^2] - G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
    2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - (I/3)*Pi*G[-w^(-1), w^2]*
     G[-w, w^2] + 5*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
    (G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + G[0, w^2]*G[-w^(-1), w^2]*
     G[-w, w^2] + (4*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    10*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    (2*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 2*G[1, w^2]*G[-w^(-1), w^2]*
     G[-w, w^2] - (I/6)*Pi*G[-w, w^2]^2 + (G[0, -w]*G[-w, w^2]^2)/2 + 
    (G[0, w]*G[-w, w^2]^2)/6 + (G[0, w^2]*G[-w, w^2]^2)/2 + 
    (2*G[1, r7]*G[-w, w^2]^2)/3 - G[1, -w]*G[-w, w^2]^2 - 
    (G[1, w]*G[-w, w^2]^2)/3 - G[1, w^2]*G[-w, w^2]^2 - 
    2*G[1, w^2]*G[0, 0, -w] + G[-w^(-1), w^2]*G[0, 0, -w] + 
    G[-w, w^2]*G[0, 0, -w] - G[0, w^2]*G[0, 0, w] + 
    (4*G[1, w^2]*G[0, 0, w])/3 + (10*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
    (8*G[-w, w^2]*G[0, 0, w])/3 - (25*G[0, w^2]*G[0, 0, w^2])/3 - 
    (8*G[1, r7]*G[0, 0, w^2])/3 + (44*G[1, w^2]*G[0, 0, w^2])/3 + 
    (47*G[r61, w^2]*G[0, 0, w^2])/6 + (47*G[r62, w^2]*G[0, 0, w^2])/6 - 
    (29*G[w^(-2), w^2]*G[0, 0, w^2])/6 - 2*G[-w^(-1), w^2]*G[0, 0, w^2] - 
    2*G[-w, w^2]*G[0, 0, w^2] - 2*G[0, w^2]*G[0, 1, r7] + 
    4*G[1, w^2]*G[0, 1, r7] + 2*G[r61, w^2]*G[0, 1, r7] + 
    2*G[r62, w^2]*G[0, 1, r7] - 2*G[-w^(-1), w^2]*G[0, 1, r7] - 
    2*G[-w, w^2]*G[0, 1, r7] + 4*G[1, w^2]*G[0, 1, -w] - 
    2*G[-w^(-1), w^2]*G[0, 1, -w] - 2*G[-w, w^2]*G[0, 1, -w] - 
    (8*G[1, w^2]*G[0, 1, w])/3 - (2*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
    (10*G[-w, w^2]*G[0, 1, w])/3 + (44*G[0, w^2]*G[0, 1, w^2])/3 + 
    (16*G[1, r7]*G[0, 1, w^2])/3 - (64*G[1, w^2]*G[0, 1, w^2])/3 - 
    (32*G[r61, w^2]*G[0, 1, w^2])/3 - (32*G[r62, w^2]*G[0, 1, w^2])/3 + 
    (14*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 2*G[-w^(-1), w^2]*G[0, 1, w^2] + 
    2*G[-w, w^2]*G[0, 1, w^2] + (11*G[0, w^2]*G[0, r61, w^2])/2 + 
    2*G[1, r7]*G[0, r61, w^2] - 8*G[1, w^2]*G[0, r61, w^2] - 
    5*G[r61, w^2]*G[0, r61, w^2] - 5*G[r62, w^2]*G[0, r61, w^2] + 
    (5*G[w^(-2), w^2]*G[0, r61, w^2])/2 + G[-w^(-1), w^2]*G[0, r61, w^2] + 
    G[-w, w^2]*G[0, r61, w^2] + (11*G[0, w^2]*G[0, r62, w^2])/2 + 
    2*G[1, r7]*G[0, r62, w^2] - 8*G[1, w^2]*G[0, r62, w^2] - 
    5*G[r61, w^2]*G[0, r62, w^2] - 5*G[r62, w^2]*G[0, r62, w^2] + 
    (5*G[w^(-2), w^2]*G[0, r62, w^2])/2 + G[-w^(-1), w^2]*G[0, r62, w^2] + 
    G[-w, w^2]*G[0, r62, w^2] + G[0, -w]*G[0, w^(-2), w^2] - 
    (7*G[0, w^2]*G[0, w^(-2), w^2])/2 - G[1, r7]*G[0, w^(-2), w^2] - 
    2*G[1, -w]*G[0, w^(-2), w^2] + 2*G[1, w^2]*G[0, w^(-2), w^2] + 
    (5*G[r61, w^2]*G[0, w^(-2), w^2])/2 + (5*G[r62, w^2]*G[0, w^(-2), w^2])/
     2 - G[0, -w]*G[0, -w^(-1), w^2] - G[0, w^2]*G[0, -w^(-1), w^2] - 
    G[1, r7]*G[0, -w^(-1), w^2] + 2*G[1, -w]*G[0, -w^(-1), w^2] + 
    2*G[1, w^2]*G[0, -w^(-1), w^2] + 2*G[1, w^2]*G[0, -w, -w] - 
    G[-w^(-1), w^2]*G[0, -w, -w] - G[-w, w^2]*G[0, -w, -w] - 
    G[0, -w]*G[0, -w, w^2] - G[0, w^2]*G[0, -w, w^2] - 
    G[1, r7]*G[0, -w, w^2] + 2*G[1, -w]*G[0, -w, w^2] + 
    2*G[1, w^2]*G[0, -w, w^2] + G[0, -w]*G[0, w^2, w^2] + 
    (23*G[0, w^2]*G[0, w^2, w^2])/6 + (4*G[1, r7]*G[0, w^2, w^2])/3 - 
    2*G[1, -w]*G[0, w^2, w^2] - (28*G[1, w^2]*G[0, w^2, w^2])/3 - 
    (7*G[r61, w^2]*G[0, w^2, w^2])/3 - (7*G[r62, w^2]*G[0, w^2, w^2])/3 + 
    (19*G[w^(-2), w^2]*G[0, w^2, w^2])/6 + 8*G[1, w^2]*G[1, 0, -w] - 
    4*G[-w^(-1), w^2]*G[1, 0, -w] - 4*G[-w, w^2]*G[1, 0, -w] - 
    (8*G[1, w^2]*G[1, 0, w])/3 + (4*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
    (4*G[-w, w^2]*G[1, 0, w])/3 - 2*G[0, -w]*G[1, 0, w^2] + 
    (56*G[0, w^2]*G[1, 0, w^2])/3 + (16*G[1, r7]*G[1, 0, w^2])/3 + 
    4*G[1, -w]*G[1, 0, w^2] - (88*G[1, w^2]*G[1, 0, w^2])/3 - 
    (44*G[r61, w^2]*G[1, 0, w^2])/3 - (44*G[r62, w^2]*G[1, 0, w^2])/3 + 
    (14*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 6*G[-w^(-1), w^2]*G[1, 0, w^2] + 
    6*G[-w, w^2]*G[1, 0, w^2] + (8*G[0, w^2]*G[1, 1, r7])/3 - 
    (16*G[1, w^2]*G[1, 1, r7])/3 - (8*G[r61, w^2]*G[1, 1, r7])/3 - 
    (8*G[r62, w^2]*G[1, 1, r7])/3 + (8*G[-w^(-1), w^2]*G[1, 1, r7])/3 + 
    (8*G[-w, w^2]*G[1, 1, r7])/3 - 16*G[1, w^2]*G[1, 1, -w] + 
    8*G[-w^(-1), w^2]*G[1, 1, -w] + 8*G[-w, w^2]*G[1, 1, -w] + 
    (16*G[1, w^2]*G[1, 1, w])/3 - (8*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
    (8*G[-w, w^2]*G[1, 1, w])/3 + ((8*I)/3)*Pi*G[1, 1, w^2] + 
    8*G[0, -w]*G[1, 1, w^2] - (8*G[0, w]*G[1, 1, w^2])/3 - 
    (88*G[0, w^2]*G[1, 1, w^2])/3 - (32*G[1, r7]*G[1, 1, w^2])/3 - 
    16*G[1, -w]*G[1, 1, w^2] + (16*G[1, w]*G[1, 1, w^2])/3 + 
    32*G[1, w^2]*G[1, 1, w^2] + (64*G[r61, w^2]*G[1, 1, w^2])/3 + 
    (64*G[r62, w^2]*G[1, 1, w^2])/3 - 8*G[-w^(-1), w^2]*G[1, 1, w^2] - 
    8*G[-w, w^2]*G[1, 1, w^2] - (44*G[0, w^2]*G[1, r61, w^2])/3 - 
    (16*G[1, r7]*G[1, r61, w^2])/3 + (64*G[1, w^2]*G[1, r61, w^2])/3 + 
    (32*G[r61, w^2]*G[1, r61, w^2])/3 + (32*G[r62, w^2]*G[1, r61, w^2])/3 - 
    (14*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r61, w^2] - 
    2*G[-w, w^2]*G[1, r61, w^2] - (44*G[0, w^2]*G[1, r62, w^2])/3 - 
    (16*G[1, r7]*G[1, r62, w^2])/3 + (64*G[1, w^2]*G[1, r62, w^2])/3 + 
    (32*G[r61, w^2]*G[1, r62, w^2])/3 + (32*G[r62, w^2]*G[1, r62, w^2])/3 - 
    (14*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r62, w^2] - 
    2*G[-w, w^2]*G[1, r62, w^2] - (I/3)*Pi*G[1, w^(-2), w^2] - 
    G[0, -w]*G[1, w^(-2), w^2] + (G[0, w]*G[1, w^(-2), w^2])/3 + 
    (23*G[0, w^2]*G[1, w^(-2), w^2])/3 + (4*G[1, r7]*G[1, w^(-2), w^2])/3 + 
    2*G[1, -w]*G[1, w^(-2), w^2] - (2*G[1, w]*G[1, w^(-2), w^2])/3 - 
    2*G[1, w^2]*G[1, w^(-2), w^2] - (20*G[r61, w^2]*G[1, w^(-2), w^2])/3 - 
    (20*G[r62, w^2]*G[1, w^(-2), w^2])/3 - I*Pi*G[1, -w^(-1), w^2] - 
    G[0, -w]*G[1, -w^(-1), w^2] + G[0, w]*G[1, -w^(-1), w^2] + 
    3*G[0, w^2]*G[1, -w^(-1), w^2] + 4*G[1, r7]*G[1, -w^(-1), w^2] + 
    2*G[1, -w]*G[1, -w^(-1), w^2] - 2*G[1, w]*G[1, -w^(-1), w^2] - 
    6*G[1, w^2]*G[1, -w^(-1), w^2] - 4*G[1, w^2]*G[1, -w, -w] + 
    2*G[-w^(-1), w^2]*G[1, -w, -w] + 2*G[-w, w^2]*G[1, -w, -w] - 
    I*Pi*G[1, -w, w^2] - G[0, -w]*G[1, -w, w^2] + G[0, w]*G[1, -w, w^2] + 
    3*G[0, w^2]*G[1, -w, w^2] + 4*G[1, r7]*G[1, -w, w^2] + 
    2*G[1, -w]*G[1, -w, w^2] - 2*G[1, w]*G[1, -w, w^2] - 
    6*G[1, w^2]*G[1, -w, w^2] + (I/3)*Pi*G[1, w^2, w^2] + 
    G[0, -w]*G[1, w^2, w^2] - (G[0, w]*G[1, w^2, w^2])/3 + 
    G[0, w^2]*G[1, w^2, w^2] - (4*G[1, r7]*G[1, w^2, w^2])/3 - 
    2*G[1, -w]*G[1, w^2, w^2] + (2*G[1, w]*G[1, w^2, w^2])/3 + 
    2*G[1, w^2]*G[1, w^2, w^2] - 2*G[r61, w^2]*G[1, w^2, w^2] - 
    2*G[r62, w^2]*G[1, w^2, w^2] - G[-w^(-1), w^2]*G[r1, 0, w] + 
    G[-w, w^2]*G[r1, 0, w] + 2*G[-w^(-1), w^2]*G[r1, 1, w] - 
    2*G[-w, w^2]*G[r1, 1, w] - G[-w^(-1), w^2]*G[r2, 0, w] + 
    G[-w, w^2]*G[r2, 0, w] + 2*G[-w^(-1), w^2]*G[r2, 1, w] - 
    2*G[-w, w^2]*G[r2, 1, w] + (31*G[0, w^2]*G[r61, 0, w^2])/3 + 
    (10*G[1, r7]*G[r61, 0, w^2])/3 - (52*G[1, w^2]*G[r61, 0, w^2])/3 - 
    (25*G[r61, w^2]*G[r61, 0, w^2])/3 - (25*G[r62, w^2]*G[r61, 0, w^2])/3 + 
    (17*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - (44*G[0, w^2]*G[r61, 1, w^2])/3 - 
    (16*G[1, r7]*G[r61, 1, w^2])/3 + (64*G[1, w^2]*G[r61, 1, w^2])/3 + 
    (32*G[r61, w^2]*G[r61, 1, w^2])/3 + (32*G[r62, w^2]*G[r61, 1, w^2])/3 - 
    (14*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    2*G[-w, w^2]*G[r61, 1, w^2] - (22*G[0, w^2]*G[r61, r61, w^2])/3 - 
    (8*G[1, r7]*G[r61, r61, w^2])/3 + (32*G[1, w^2]*G[r61, r61, w^2])/3 + 
    (16*G[r61, w^2]*G[r61, r61, w^2])/3 + (16*G[r62, w^2]*G[r61, r61, w^2])/
     3 - (10*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
    (22*G[0, w^2]*G[r61, r62, w^2])/3 - (8*G[1, r7]*G[r61, r62, w^2])/3 + 
    (32*G[1, w^2]*G[r61, r62, w^2])/3 + (16*G[r61, w^2]*G[r61, r62, w^2])/3 + 
    (16*G[r62, w^2]*G[r61, r62, w^2])/3 - 
    (10*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - G[0, -w]*G[r61, w^(-2), w^2] + 
    (10*G[0, w^2]*G[r61, w^(-2), w^2])/3 + G[1, r7]*G[r61, w^(-2), w^2] + 
    2*G[1, -w]*G[r61, w^(-2), w^2] - 2*G[1, w^2]*G[r61, w^(-2), w^2] - 
    (7*G[r61, w^2]*G[r61, w^(-2), w^2])/3 - 
    (7*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + G[0, -w]*G[r61, -w^(-1), w^2] + 
    G[0, w^2]*G[r61, -w^(-1), w^2] + G[1, r7]*G[r61, -w^(-1), w^2] - 
    2*G[1, -w]*G[r61, -w^(-1), w^2] - 2*G[1, w^2]*G[r61, -w^(-1), w^2] + 
    G[0, -w]*G[r61, -w, w^2] + G[0, w^2]*G[r61, -w, w^2] + 
    G[1, r7]*G[r61, -w, w^2] - 2*G[1, -w]*G[r61, -w, w^2] - 
    2*G[1, w^2]*G[r61, -w, w^2] - G[0, -w]*G[r61, w^2, w^2] - 
    (29*G[0, w^2]*G[r61, w^2, w^2])/6 - (4*G[1, r7]*G[r61, w^2, w^2])/3 + 
    2*G[1, -w]*G[r61, w^2, w^2] + (28*G[1, w^2]*G[r61, w^2, w^2])/3 + 
    (10*G[r61, w^2]*G[r61, w^2, w^2])/3 + (10*G[r62, w^2]*G[r61, w^2, w^2])/
     3 - (19*G[w^(-2), w^2]*G[r61, w^2, w^2])/6 + 
    (31*G[0, w^2]*G[r62, 0, w^2])/3 + (10*G[1, r7]*G[r62, 0, w^2])/3 - 
    (52*G[1, w^2]*G[r62, 0, w^2])/3 - (25*G[r61, w^2]*G[r62, 0, w^2])/3 - 
    (25*G[r62, w^2]*G[r62, 0, w^2])/3 + (17*G[w^(-2), w^2]*G[r62, 0, w^2])/
     3 + G[-w^(-1), w^2]*G[r62, 0, w^2] + G[-w, w^2]*G[r62, 0, w^2] - 
    (44*G[0, w^2]*G[r62, 1, w^2])/3 - (16*G[1, r7]*G[r62, 1, w^2])/3 + 
    (64*G[1, w^2]*G[r62, 1, w^2])/3 + (32*G[r61, w^2]*G[r62, 1, w^2])/3 + 
    (32*G[r62, w^2]*G[r62, 1, w^2])/3 - (14*G[w^(-2), w^2]*G[r62, 1, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 2*G[-w, w^2]*G[r62, 1, w^2] - 
    (22*G[0, w^2]*G[r62, r61, w^2])/3 - (8*G[1, r7]*G[r62, r61, w^2])/3 + 
    (32*G[1, w^2]*G[r62, r61, w^2])/3 + (16*G[r61, w^2]*G[r62, r61, w^2])/3 + 
    (16*G[r62, w^2]*G[r62, r61, w^2])/3 - 
    (10*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - (22*G[0, w^2]*G[r62, r62, w^2])/
     3 - (8*G[1, r7]*G[r62, r62, w^2])/3 + (32*G[1, w^2]*G[r62, r62, w^2])/
     3 + (16*G[r61, w^2]*G[r62, r62, w^2])/3 + 
    (16*G[r62, w^2]*G[r62, r62, w^2])/3 - 
    (10*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - G[0, -w]*G[r62, w^(-2), w^2] + 
    (10*G[0, w^2]*G[r62, w^(-2), w^2])/3 + G[1, r7]*G[r62, w^(-2), w^2] + 
    2*G[1, -w]*G[r62, w^(-2), w^2] - 2*G[1, w^2]*G[r62, w^(-2), w^2] - 
    (7*G[r61, w^2]*G[r62, w^(-2), w^2])/3 - 
    (7*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + G[0, -w]*G[r62, -w^(-1), w^2] + 
    G[0, w^2]*G[r62, -w^(-1), w^2] + G[1, r7]*G[r62, -w^(-1), w^2] - 
    2*G[1, -w]*G[r62, -w^(-1), w^2] - 2*G[1, w^2]*G[r62, -w^(-1), w^2] + 
    G[0, -w]*G[r62, -w, w^2] + G[0, w^2]*G[r62, -w, w^2] + 
    G[1, r7]*G[r62, -w, w^2] - 2*G[1, -w]*G[r62, -w, w^2] - 
    2*G[1, w^2]*G[r62, -w, w^2] - G[0, -w]*G[r62, w^2, w^2] - 
    (29*G[0, w^2]*G[r62, w^2, w^2])/6 - (4*G[1, r7]*G[r62, w^2, w^2])/3 + 
    2*G[1, -w]*G[r62, w^2, w^2] + (28*G[1, w^2]*G[r62, w^2, w^2])/3 + 
    (10*G[r61, w^2]*G[r62, w^2, w^2])/3 + (10*G[r62, w^2]*G[r62, w^2, w^2])/
     3 - (19*G[w^(-2), w^2]*G[r62, w^2, w^2])/6 - 
    (22*G[0, w^2]*G[w^(-2), 0, w^2])/3 - (7*G[1, r7]*G[w^(-2), 0, w^2])/3 + 
    (34*G[1, w^2]*G[w^(-2), 0, w^2])/3 + (29*G[r61, w^2]*G[w^(-2), 0, w^2])/
     6 + (29*G[r62, w^2]*G[w^(-2), 0, w^2])/6 - 
    (19*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/6 - 
    ((2*I)/3)*Pi*G[w^(-2), 1, w^2] - 2*G[0, -w]*G[w^(-2), 1, w^2] + 
    (2*G[0, w]*G[w^(-2), 1, w^2])/3 + (20*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
    (8*G[1, r7]*G[w^(-2), 1, w^2])/3 + 4*G[1, -w]*G[w^(-2), 1, w^2] - 
    (4*G[1, w]*G[w^(-2), 1, w^2])/3 - 4*G[1, w^2]*G[w^(-2), 1, w^2] - 
    (14*G[r61, w^2]*G[w^(-2), 1, w^2])/3 - (14*G[r62, w^2]*G[w^(-2), 1, w^2])/
     3 + (49*G[0, w^2]*G[w^(-2), r61, w^2])/6 + 
    (7*G[1, r7]*G[w^(-2), r61, w^2])/3 - (34*G[1, w^2]*G[w^(-2), r61, w^2])/
     3 - (17*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
    (17*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
    (19*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/6 + 
    (49*G[0, w^2]*G[w^(-2), r62, w^2])/6 + (7*G[1, r7]*G[w^(-2), r62, w^2])/
     3 - (34*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
    (17*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
    (17*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
    (19*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/6 - 
    (19*G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
    (19*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
    (19*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
    (I/3)*Pi*G[w^(-2), -w^(-1), w^2] + G[0, -w]*G[w^(-2), -w^(-1), w^2] - 
    (G[0, w]*G[w^(-2), -w^(-1), w^2])/3 - G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 
    (4*G[1, r7]*G[w^(-2), -w^(-1), w^2])/3 - 
    2*G[1, -w]*G[w^(-2), -w^(-1), w^2] + (2*G[1, w]*G[w^(-2), -w^(-1), w^2])/
     3 + 2*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + (I/3)*Pi*G[w^(-2), -w, w^2] + 
    G[0, -w]*G[w^(-2), -w, w^2] - (G[0, w]*G[w^(-2), -w, w^2])/3 - 
    G[0, w^2]*G[w^(-2), -w, w^2] - (4*G[1, r7]*G[w^(-2), -w, w^2])/3 - 
    2*G[1, -w]*G[w^(-2), -w, w^2] + (2*G[1, w]*G[w^(-2), -w, w^2])/3 + 
    2*G[1, w^2]*G[w^(-2), -w, w^2] - 2*G[1, w^2]*G[-w^(-1), 0, -w] + 
    G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + G[-w, w^2]*G[-w^(-1), 0, -w] + 
    G[0, -w]*G[-w^(-1), 0, w^2] + G[0, w]*G[-w^(-1), 0, w^2] - 
    4*G[0, w^2]*G[-w^(-1), 0, w^2] - G[1, r7]*G[-w^(-1), 0, w^2] - 
    2*G[1, -w]*G[-w^(-1), 0, w^2] + 6*G[1, w^2]*G[-w^(-1), 0, w^2] + 
    3*G[r61, w^2]*G[-w^(-1), 0, w^2] + 3*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
    G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
    4*G[1, w^2]*G[-w^(-1), 1, -w] - 2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
    2*G[-w, w^2]*G[-w^(-1), 1, -w] - ((2*I)/3)*Pi*G[-w^(-1), 1, w^2] - 
    2*G[0, -w]*G[-w^(-1), 1, w^2] + (2*G[0, w]*G[-w^(-1), 1, w^2])/3 + 
    8*G[0, w^2]*G[-w^(-1), 1, w^2] + (8*G[1, r7]*G[-w^(-1), 1, w^2])/3 + 
    4*G[1, -w]*G[-w^(-1), 1, w^2] - (4*G[1, w]*G[-w^(-1), 1, w^2])/3 - 
    12*G[1, w^2]*G[-w^(-1), 1, w^2] - 6*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
    6*G[r62, w^2]*G[-w^(-1), 1, w^2] + 2*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
    6*G[-w, w^2]*G[-w^(-1), 1, w^2] + G[0, w^2]*G[-w^(-1), r61, w^2] + 
    G[1, r7]*G[-w^(-1), r61, w^2] - 2*G[1, w^2]*G[-w^(-1), r61, w^2] + 
    G[0, w^2]*G[-w^(-1), r62, w^2] + G[1, r7]*G[-w^(-1), r62, w^2] - 
    2*G[1, w^2]*G[-w^(-1), r62, w^2] + (I/6)*Pi*G[-w^(-1), w^(-2), w^2] + 
    (G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 - (G[0, w]*G[-w^(-1), w^(-2), w^2])/
     6 - (G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
    (2*G[1, r7]*G[-w^(-1), w^(-2), w^2])/3 - 
    G[1, -w]*G[-w^(-1), w^(-2), w^2] + (G[1, w]*G[-w^(-1), w^(-2), w^2])/3 + 
    G[1, w^2]*G[-w^(-1), w^(-2), w^2] + (I/6)*Pi*G[-w^(-1), -w^(-1), w^2] + 
    (G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (G[0, w]*G[-w^(-1), -w^(-1), w^2])/6 - 
    (G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (2*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/3 - 
    G[1, -w]*G[-w^(-1), -w^(-1), w^2] + (G[1, w]*G[-w^(-1), -w^(-1), w^2])/
     3 + G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + (I/6)*Pi*G[-w^(-1), -w, w^2] - 
    (3*G[0, -w]*G[-w^(-1), -w, w^2])/2 - (G[0, w]*G[-w^(-1), -w, w^2])/6 - 
    (G[0, w^2]*G[-w^(-1), -w, w^2])/2 - (2*G[1, r7]*G[-w^(-1), -w, w^2])/3 + 
    3*G[1, -w]*G[-w^(-1), -w, w^2] + (G[1, w]*G[-w^(-1), -w, w^2])/3 + 
    G[1, w^2]*G[-w^(-1), -w, w^2] - (I/6)*Pi*G[-w^(-1), w^2, w^2] - 
    (G[0, -w]*G[-w^(-1), w^2, w^2])/2 + (G[0, w]*G[-w^(-1), w^2, w^2])/6 + 
    (G[0, w^2]*G[-w^(-1), w^2, w^2])/2 + (2*G[1, r7]*G[-w^(-1), w^2, w^2])/
     3 + G[1, -w]*G[-w^(-1), w^2, w^2] - (G[1, w]*G[-w^(-1), w^2, w^2])/3 - 
    G[1, w^2]*G[-w^(-1), w^2, w^2] + G[0, -w]*G[-w, 0, w^2] - 
    G[0, w]*G[-w, 0, w^2] - 4*G[0, w^2]*G[-w, 0, w^2] - 
    G[1, r7]*G[-w, 0, w^2] - 2*G[1, -w]*G[-w, 0, w^2] + 
    6*G[1, w^2]*G[-w, 0, w^2] + 3*G[r61, w^2]*G[-w, 0, w^2] + 
    3*G[r62, w^2]*G[-w, 0, w^2] - 3*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
    G[-w, w^2]*G[-w, 0, w^2] - ((2*I)/3)*Pi*G[-w, 1, w^2] - 
    2*G[0, -w]*G[-w, 1, w^2] + (2*G[0, w]*G[-w, 1, w^2])/3 + 
    8*G[0, w^2]*G[-w, 1, w^2] + (8*G[1, r7]*G[-w, 1, w^2])/3 + 
    4*G[1, -w]*G[-w, 1, w^2] - (4*G[1, w]*G[-w, 1, w^2])/3 - 
    12*G[1, w^2]*G[-w, 1, w^2] - 6*G[r61, w^2]*G[-w, 1, w^2] - 
    6*G[r62, w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
    2*G[-w, w^2]*G[-w, 1, w^2] + G[0, w^2]*G[-w, r61, w^2] + 
    G[1, r7]*G[-w, r61, w^2] - 2*G[1, w^2]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r62, w^2] + G[1, r7]*G[-w, r62, w^2] - 
    2*G[1, w^2]*G[-w, r62, w^2] + (I/6)*Pi*G[-w, w^(-2), w^2] + 
    (G[0, -w]*G[-w, w^(-2), w^2])/2 - (G[0, w]*G[-w, w^(-2), w^2])/6 - 
    (G[0, w^2]*G[-w, w^(-2), w^2])/2 - (2*G[1, r7]*G[-w, w^(-2), w^2])/3 - 
    G[1, -w]*G[-w, w^(-2), w^2] + (G[1, w]*G[-w, w^(-2), w^2])/3 + 
    G[1, w^2]*G[-w, w^(-2), w^2] + (I/6)*Pi*G[-w, -w^(-1), w^2] - 
    (3*G[0, -w]*G[-w, -w^(-1), w^2])/2 - (G[0, w]*G[-w, -w^(-1), w^2])/6 - 
    (G[0, w^2]*G[-w, -w^(-1), w^2])/2 - (2*G[1, r7]*G[-w, -w^(-1), w^2])/3 + 
    3*G[1, -w]*G[-w, -w^(-1), w^2] + (G[1, w]*G[-w, -w^(-1), w^2])/3 + 
    G[1, w^2]*G[-w, -w^(-1), w^2] + (I/6)*Pi*G[-w, -w, w^2] + 
    (G[0, -w]*G[-w, -w, w^2])/2 - (G[0, w]*G[-w, -w, w^2])/6 - 
    (G[0, w^2]*G[-w, -w, w^2])/2 - (2*G[1, r7]*G[-w, -w, w^2])/3 - 
    G[1, -w]*G[-w, -w, w^2] + (G[1, w]*G[-w, -w, w^2])/3 + 
    G[1, w^2]*G[-w, -w, w^2] - (I/6)*Pi*G[-w, w^2, w^2] - 
    (G[0, -w]*G[-w, w^2, w^2])/2 + (G[0, w]*G[-w, w^2, w^2])/6 + 
    (G[0, w^2]*G[-w, w^2, w^2])/2 + (2*G[1, r7]*G[-w, w^2, w^2])/3 + 
    G[1, -w]*G[-w, w^2, w^2] - (G[1, w]*G[-w, w^2, w^2])/3 - 
    G[1, w^2]*G[-w, w^2, w^2] + 3*G[0, 0, 0, w] + (25*G[0, 0, 0, w^2])/6 - 
    (16*G[0, 0, 1, w^2])/3 - (3*G[0, 0, r61, w^2])/2 - 
    (3*G[0, 0, r62, w^2])/2 - (29*G[0, 0, w^2, w^2])/6 - 
    (28*G[0, 1, 0, w^2])/3 + (32*G[0, 1, 1, w^2])/3 + 4*G[0, 1, r61, w^2] + 
    4*G[0, 1, r62, w^2] + (14*G[0, 1, w^2, w^2])/3 - 4*G[0, r61, 0, w^2] + 
    4*G[0, r61, 1, w^2] + 2*G[0, r61, r61, w^2] + 2*G[0, r61, r62, w^2] + 
    (5*G[0, r61, w^2, w^2])/2 - 4*G[0, r62, 0, w^2] + 4*G[0, r62, 1, w^2] + 
    2*G[0, r62, r61, w^2] + 2*G[0, r62, r62, w^2] + 
    (5*G[0, r62, w^2, w^2])/2 + (5*G[0, w^(-2), 0, w^2])/2 - 
    (5*G[0, w^(-2), r61, w^2])/2 - (5*G[0, w^(-2), r62, w^2])/2 + 
    2*G[0, -w^(-1), 0, w^2] - 4*G[0, -w^(-1), 1, w^2] + 2*G[0, -w, 0, w^2] - 
    4*G[0, -w, 1, w^2] - (7*G[0, w^2, 0, w^2])/3 + (14*G[0, w^2, 1, w^2])/3 + 
    (19*G[0, w^2, w^2, w^2])/6 - (22*G[1, 0, 0, w^2])/3 + 
    (20*G[1, 0, 1, w^2])/3 + 4*G[1, 0, r61, w^2] + 4*G[1, 0, r62, w^2] + 
    (14*G[1, 0, w^2, w^2])/3 + (32*G[1, 1, 0, w^2])/3 - 
    (32*G[1, 1, r61, w^2])/3 - (32*G[1, 1, r62, w^2])/3 + 
    (32*G[1, r61, 0, w^2])/3 - (32*G[1, r61, 1, w^2])/3 - 
    (16*G[1, r61, r61, w^2])/3 - (16*G[1, r61, r62, w^2])/3 - 
    (14*G[1, r61, w^2, w^2])/3 + (32*G[1, r62, 0, w^2])/3 - 
    (32*G[1, r62, 1, w^2])/3 - (16*G[1, r62, r61, w^2])/3 - 
    (16*G[1, r62, r62, w^2])/3 - (14*G[1, r62, w^2, w^2])/3 - 
    (20*G[1, w^(-2), 0, w^2])/3 + (20*G[1, w^(-2), r61, w^2])/3 + 
    (20*G[1, w^(-2), r62, w^2])/3 - 2*G[1, -w^(-1), 0, w^2] + 
    4*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, w^2] + 4*G[1, -w, 1, w^2] - 
    2*G[1, w^2, 0, w^2] + 2*G[1, w^2, r61, w^2] + 2*G[1, w^2, r62, w^2] - 
    3*G[r1, 0, 0, w] - 3*G[r2, 0, 0, w] - (19*G[r61, 0, 0, w^2])/3 + 
    (20*G[r61, 0, 1, w^2])/3 + 3*G[r61, 0, r61, w^2] + 
    3*G[r61, 0, r62, w^2] + (17*G[r61, 0, w^2, w^2])/3 + 
    (32*G[r61, 1, 0, w^2])/3 - (32*G[r61, 1, 1, w^2])/3 - 
    (16*G[r61, 1, r61, w^2])/3 - (16*G[r61, 1, r62, w^2])/3 - 
    (14*G[r61, 1, w^2, w^2])/3 + (16*G[r61, r61, 0, w^2])/3 - 
    (16*G[r61, r61, 1, w^2])/3 - (8*G[r61, r61, r61, w^2])/3 - 
    (8*G[r61, r61, r62, w^2])/3 - (10*G[r61, r61, w^2, w^2])/3 + 
    (16*G[r61, r62, 0, w^2])/3 - (16*G[r61, r62, 1, w^2])/3 - 
    (8*G[r61, r62, r61, w^2])/3 - (8*G[r61, r62, r62, w^2])/3 - 
    (10*G[r61, r62, w^2, w^2])/3 - (7*G[r61, w^(-2), 0, w^2])/3 + 
    (7*G[r61, w^(-2), r61, w^2])/3 + (7*G[r61, w^(-2), r62, w^2])/3 - 
    2*G[r61, -w^(-1), 0, w^2] + 4*G[r61, -w^(-1), 1, w^2] - 
    2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + (10*G[r61, w^2, 0, w^2])/
     3 - (14*G[r61, w^2, 1, w^2])/3 - G[r61, w^2, r61, w^2] - 
    G[r61, w^2, r62, w^2] - (19*G[r61, w^2, w^2, w^2])/6 - 
    (19*G[r62, 0, 0, w^2])/3 + (20*G[r62, 0, 1, w^2])/3 + 
    3*G[r62, 0, r61, w^2] + 3*G[r62, 0, r62, w^2] + 
    (17*G[r62, 0, w^2, w^2])/3 + (32*G[r62, 1, 0, w^2])/3 - 
    (32*G[r62, 1, 1, w^2])/3 - (16*G[r62, 1, r61, w^2])/3 - 
    (16*G[r62, 1, r62, w^2])/3 - (14*G[r62, 1, w^2, w^2])/3 + 
    (16*G[r62, r61, 0, w^2])/3 - (16*G[r62, r61, 1, w^2])/3 - 
    (8*G[r62, r61, r61, w^2])/3 - (8*G[r62, r61, r62, w^2])/3 - 
    (10*G[r62, r61, w^2, w^2])/3 + (16*G[r62, r62, 0, w^2])/3 - 
    (16*G[r62, r62, 1, w^2])/3 - (8*G[r62, r62, r61, w^2])/3 - 
    (8*G[r62, r62, r62, w^2])/3 - (10*G[r62, r62, w^2, w^2])/3 - 
    (7*G[r62, w^(-2), 0, w^2])/3 + (7*G[r62, w^(-2), r61, w^2])/3 + 
    (7*G[r62, w^(-2), r62, w^2])/3 - 2*G[r62, -w^(-1), 0, w^2] + 
    4*G[r62, -w^(-1), 1, w^2] - 2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + 
    (10*G[r62, w^2, 0, w^2])/3 - (14*G[r62, w^2, 1, w^2])/3 - 
    G[r62, w^2, r61, w^2] - G[r62, w^2, r62, w^2] - 
    (19*G[r62, w^2, w^2, w^2])/6 + (29*G[w^(-2), 0, 0, w^2])/6 - 
    (14*G[w^(-2), 0, 1, w^2])/3 - (5*G[w^(-2), 0, r61, w^2])/2 - 
    (5*G[w^(-2), 0, r62, w^2])/2 - (19*G[w^(-2), 0, w^2, w^2])/6 - 
    (14*G[w^(-2), 1, 0, w^2])/3 + (14*G[w^(-2), 1, r61, w^2])/3 + 
    (14*G[w^(-2), 1, r62, w^2])/3 - (17*G[w^(-2), r61, 0, w^2])/3 + 
    (14*G[w^(-2), r61, 1, w^2])/3 + (10*G[w^(-2), r61, r61, w^2])/3 + 
    (10*G[w^(-2), r61, r62, w^2])/3 + (19*G[w^(-2), r61, w^2, w^2])/6 - 
    (17*G[w^(-2), r62, 0, w^2])/3 + (14*G[w^(-2), r62, 1, w^2])/3 + 
    (10*G[w^(-2), r62, r61, w^2])/3 + (10*G[w^(-2), r62, r62, w^2])/3 + 
    (19*G[w^(-2), r62, w^2, w^2])/6 + (19*G[w^(-2), w^(-2), 0, w^2])/6 - 
    (19*G[w^(-2), w^(-2), r61, w^2])/6 - (19*G[w^(-2), w^(-2), r62, w^2])/6 + 
    G[-w^(-1), 0, 0, w^2] - G[-w^(-1), 0, r61, w^2] - 
    G[-w^(-1), 0, r62, w^2] - 2*G[-w^(-1), 1, 0, w^2] + 
    2*G[-w^(-1), 1, r61, w^2] + 2*G[-w^(-1), 1, r62, w^2] - 
    G[-w^(-1), r61, 0, w^2] + 2*G[-w^(-1), r61, 1, w^2] - 
    G[-w^(-1), r62, 0, w^2] + 2*G[-w^(-1), r62, 1, w^2] + 
    2*G[-w^(-1), -w, 0, w^2] - 4*G[-w^(-1), -w, 1, w^2] + G[-w, 0, 0, w^2] - 
    G[-w, 0, r61, w^2] - G[-w, 0, r62, w^2] - 2*G[-w, 1, 0, w^2] + 
    2*G[-w, 1, r61, w^2] + 2*G[-w, 1, r62, w^2] - G[-w, r61, 0, w^2] + 
    2*G[-w, r61, 1, w^2] - G[-w, r62, 0, w^2] + 2*G[-w, r62, 1, w^2] + 
    2*G[-w, -w^(-1), 0, w^2] - 4*G[-w, -w^(-1), 1, w^2] - 2*Zeta[3]) - 
  16*((Pi^2*G[0, -w])/3 + (Pi^2*G[0, w])/6 - (Pi^2*G[r1, w])/6 - 
    (Pi^2*G[r2, w])/6 - (Pi^2*G[w^(-2), -w])/12 + (G[0, -w]^2*G[w^(-2), -w])/
     2 - G[0, -w]*G[0, w]*G[w^(-2), -w] - G[0, -w]*G[1, -w]*G[w^(-2), -w] + 
    G[0, -w]^2*G[-w^(-1), 1] - 2*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 
    (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/2 + G[1, -w]*G[w^(-2), -w]*
     G[-w^(-1), 1] - (Pi^2*G[-w^(-1), -w])/4 - (G[0, -w]^2*G[-w^(-1), -w])/
     2 + 3*G[0, -w]*G[0, w]*G[-w^(-1), -w] + G[0, -w]*G[1, -w]*
     G[-w^(-1), -w] - (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 + 
    3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] - 
    (G[0, -w]*G[-w^(-1), 1]*G[-w^(-1), -w])/2 + G[1, -w]*G[-w^(-1), 1]*
     G[-w^(-1), -w] + (7*G[0, -w]*G[-w^(-1), -w]^2)/2 - 
    7*G[1, -w]*G[-w^(-1), -w]^2 + G[0, -w]^2*G[-w, 1] - 
    2*G[0, -w]*G[1, -w]*G[-w, 1] - (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 + 
    G[1, -w]*G[w^(-2), -w]*G[-w, 1] - (G[0, -w]*G[-w^(-1), -w]*G[-w, 1])/2 + 
    G[1, -w]*G[-w^(-1), -w]*G[-w, 1] - (Pi^2*G[w^2, -w])/12 + 
    (G[0, -w]^2*G[w^2, -w])/2 + G[0, -w]*G[0, w]*G[w^2, -w] - 
    G[0, -w]*G[1, -w]*G[w^2, -w] - (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 + 
    G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] + (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/
     2 - G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] - (G[0, -w]*G[-w, 1]*G[w^2, -w])/
     2 + G[1, -w]*G[-w, 1]*G[w^2, -w] + G[0, -w]*G[0, 0, -w] - 
    2*G[1, -w]*G[0, 0, -w] - (G[w^(-2), -w]*G[0, 0, -w])/2 + 
    (G[-w^(-1), -w]*G[0, 0, -w])/2 - (G[w^2, -w]*G[0, 0, -w])/2 + 
    G[0, -w]*G[0, 0, w] + 3*G[w^(-2), -w]*G[0, 0, w] - 
    6*G[-w^(-1), -w]*G[0, 0, w] + G[w^2, -w]*G[0, 0, w] + 
    G[w^(-2), -w]*G[0, 1, -w] - G[-w^(-1), -w]*G[0, 1, -w] + 
    G[w^2, -w]*G[0, 1, -w] - G[0, -w]*G[0, -w^(-1), -w] + 
    2*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] - 
    3*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] + 
    (G[w^(-2), -w]*G[0, -w, -w])/2 - (5*G[-w^(-1), -w]*G[0, -w, -w])/2 - 
    (3*G[w^2, -w]*G[0, -w, -w])/2 - G[w^(-2), -w]*G[1, -w, -w] + 
    5*G[-w^(-1), -w]*G[1, -w, -w] + 3*G[w^2, -w]*G[1, -w, -w] - 
    G[0, -w]*G[w^(-2), 0, -w] + G[0, w]*G[w^(-2), 0, -w] + 
    2*G[1, -w]*G[w^(-2), 0, -w] + 2*G[0, -w]*G[w^(-2), -w^(-1), -w] - 
    4*G[1, -w]*G[w^(-2), -w^(-1), -w] - G[0, -w]*G[-w^(-1), 0, 1] + 
    (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 + (G[-w^(-1), -w]*G[-w^(-1), 0, 1])/
     2 + (G[w^2, -w]*G[-w^(-1), 0, 1])/2 - 3*G[0, w]*G[-w^(-1), 0, -w] + 
    (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 - 
    (7*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 - (G[w^2, -w]*G[-w^(-1), 0, -w])/
     2 + 2*G[0, -w]*G[-w^(-1), 1, 1] - G[w^(-2), -w]*G[-w^(-1), 1, 1] - 
    G[-w^(-1), -w]*G[-w^(-1), 1, 1] - G[w^2, -w]*G[-w^(-1), 1, 1] - 
    3*G[w^(-2), -w]*G[-w^(-1), 1, -w] + 7*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + 
    G[w^2, -w]*G[-w^(-1), 1, -w] - 3*G[0, -w]*G[-w^(-1), -w^(-1), -w] + 
    6*G[1, -w]*G[-w^(-1), -w^(-1), -w] - G[0, -w]*G[-w, 0, 1] + 
    (G[w^(-2), -w]*G[-w, 0, 1])/2 + (G[-w^(-1), -w]*G[-w, 0, 1])/2 + 
    (G[w^2, -w]*G[-w, 0, 1])/2 + 2*G[0, -w]*G[-w, 1, 1] - 
    G[w^(-2), -w]*G[-w, 1, 1] - G[-w^(-1), -w]*G[-w, 1, 1] - 
    G[w^2, -w]*G[-w, 1, 1] - G[0, -w]*G[w^2, 0, -w] - G[0, w]*G[w^2, 0, -w] + 
    2*G[1, -w]*G[w^2, 0, -w] + 2*G[0, -w]*G[w^2, -w, -w] - 
    4*G[1, -w]*G[w^2, -w, -w] - G[0, 0, 0, -w] + 3*G[0, 0, 0, w] + 
    2*G[0, 0, 1, -w] + G[0, -w^(-1), 0, -w] - 2*G[0, -w^(-1), 1, -w] + 
    G[0, -w, 0, -w] - 2*G[0, -w, 1, -w] + 3*G[0, -w, -w, -w] - 
    6*G[1, -w, -w, -w] - 3*G[r1, 0, 0, w] - 3*G[r2, 0, 0, w] + 
    G[w^(-2), 0, 0, -w] - 2*G[w^(-2), 0, 1, -w] - 
    2*G[w^(-2), -w^(-1), 0, -w] + 4*G[w^(-2), -w^(-1), 1, -w] + 
    3*G[-w^(-1), 0, -w, -w] - 6*G[-w^(-1), 1, -w, -w] + 
    3*G[-w^(-1), -w^(-1), 0, -w] - 6*G[-w^(-1), -w^(-1), 1, -w] + 
    G[w^2, 0, 0, -w] - 2*G[w^2, 0, 1, -w] - 2*G[w^2, -w, 0, -w] + 
    4*G[w^2, -w, 1, -w] - 2*Zeta[3]) - 
  8*((-3*Pi^2*G[0, -w])/4 - 3*G[0, -w]^3 - (Pi^2*G[0, w])/2 + 
    (Pi^2*G[1, -w])/3 + 28*G[0, -w]^2*G[1, -w] - 76*G[0, -w]*G[1, -w]^2 + 
    64*G[1, -w]^3 + (Pi^2*G[r1, w])/3 + (Pi^2*G[r2, w])/3 + 
    (Pi^2*G[w^(-2), -w])/12 - (G[0, -w]^2*G[w^(-2), -w])/2 + 
    G[0, -w]*G[0, w]*G[w^(-2), -w] + G[0, -w]*G[1, -w]*G[w^(-2), -w] - 
    (3*G[0, -w]^2*G[-w^(-1), 1])/2 + 3*G[0, -w]*G[1, -w]*G[-w^(-1), 1] + 
    (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/2 - G[1, -w]*G[w^(-2), -w]*
     G[-w^(-1), 1] + (Pi^2*G[-w^(-1), -w])/2 - (9*G[0, -w]^2*G[-w^(-1), -w])/
     2 - 5*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 19*G[0, -w]*G[1, -w]*
     G[-w^(-1), -w] - 20*G[1, -w]^2*G[-w^(-1), -w] + 
    (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 - 3*G[1, -w]*G[w^(-2), -w]*
     G[-w^(-1), -w] + G[0, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] - 
    2*G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] - (11*G[0, -w]*G[-w^(-1), -w]^2)/
     2 + 11*G[1, -w]*G[-w^(-1), -w]^2 - (3*G[0, -w]^2*G[-w, 1])/2 + 
    3*G[0, -w]*G[1, -w]*G[-w, 1] + (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 - 
    G[1, -w]*G[w^(-2), -w]*G[-w, 1] + G[0, -w]*G[-w^(-1), -w]*G[-w, 1] - 
    2*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + (Pi^2*G[w^2, -w])/12 - 
    (G[0, -w]^2*G[w^2, -w])/2 - G[0, -w]*G[0, w]*G[w^2, -w] + 
    G[0, -w]*G[1, -w]*G[w^2, -w] + (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 - 
    G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] - (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/
     2 + G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] + (G[0, -w]*G[-w, 1]*G[w^2, -w])/
     2 - G[1, -w]*G[-w, 1]*G[w^2, -w] + (9*G[0, -w]*G[0, 0, -w])/2 - 
    13*G[1, -w]*G[0, 0, -w] + (G[w^(-2), -w]*G[0, 0, -w])/2 + 
    (3*G[-w^(-1), -w]*G[0, 0, -w])/2 + (G[w^2, -w]*G[0, 0, -w])/2 - 
    3*G[0, -w]*G[0, 0, w] - 3*G[w^(-2), -w]*G[0, 0, w] + 
    10*G[-w^(-1), -w]*G[0, 0, w] - G[w^2, -w]*G[0, 0, w] - 
    18*G[0, -w]*G[0, 1, -w] + 44*G[1, -w]*G[0, 1, -w] - 
    G[w^(-2), -w]*G[0, 1, -w] - 3*G[-w^(-1), -w]*G[0, 1, -w] - 
    G[w^2, -w]*G[0, 1, -w] + (9*G[0, -w]*G[0, -w^(-1), -w])/2 - 
    9*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] + 
    5*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] - 
    (G[w^(-2), -w]*G[0, -w, -w])/2 + (9*G[-w^(-1), -w]*G[0, -w, -w])/2 + 
    (3*G[w^2, -w]*G[0, -w, -w])/2 - 22*G[0, -w]*G[1, 0, -w] + 
    52*G[1, -w]*G[1, 0, -w] - 4*G[-w^(-1), -w]*G[1, 0, -w] + 
    56*G[0, -w]*G[1, 1, -w] - 128*G[1, -w]*G[1, 1, -w] + 
    8*G[-w^(-1), -w]*G[1, 1, -w] - 6*G[0, -w]*G[1, -w^(-1), -w] + 
    12*G[1, -w]*G[1, -w^(-1), -w] + 4*G[0, -w]*G[1, -w, -w] - 
    8*G[1, -w]*G[1, -w, -w] + G[w^(-2), -w]*G[1, -w, -w] - 
    9*G[-w^(-1), -w]*G[1, -w, -w] - 3*G[w^2, -w]*G[1, -w, -w] + 
    G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] - 
    2*G[1, -w]*G[w^(-2), 0, -w] - 2*G[0, -w]*G[w^(-2), -w^(-1), -w] + 
    4*G[1, -w]*G[w^(-2), -w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), 0, 1])/2 - 
    (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 - G[-w^(-1), -w]*G[-w^(-1), 0, 1] - 
    (G[w^2, -w]*G[-w^(-1), 0, 1])/2 + (11*G[0, -w]*G[-w^(-1), 0, -w])/2 + 
    5*G[0, w]*G[-w^(-1), 0, -w] - 11*G[1, -w]*G[-w^(-1), 0, -w] - 
    (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 + 
    (11*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 + (G[w^2, -w]*G[-w^(-1), 0, -w])/
     2 - 3*G[0, -w]*G[-w^(-1), 1, 1] + G[w^(-2), -w]*G[-w^(-1), 1, 1] + 
    2*G[-w^(-1), -w]*G[-w^(-1), 1, 1] + G[w^2, -w]*G[-w^(-1), 1, 1] - 
    10*G[0, -w]*G[-w^(-1), 1, -w] + 20*G[1, -w]*G[-w^(-1), 1, -w] + 
    3*G[w^(-2), -w]*G[-w^(-1), 1, -w] - 11*G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 
    G[w^2, -w]*G[-w^(-1), 1, -w] + (9*G[0, -w]*G[-w^(-1), -w^(-1), -w])/2 - 
    9*G[1, -w]*G[-w^(-1), -w^(-1), -w] + (3*G[0, -w]*G[-w, 0, 1])/2 - 
    (G[w^(-2), -w]*G[-w, 0, 1])/2 - G[-w^(-1), -w]*G[-w, 0, 1] - 
    (G[w^2, -w]*G[-w, 0, 1])/2 - 3*G[0, -w]*G[-w, 1, 1] + 
    G[w^(-2), -w]*G[-w, 1, 1] + 2*G[-w^(-1), -w]*G[-w, 1, 1] + 
    G[w^2, -w]*G[-w, 1, 1] + G[0, -w]*G[w^2, 0, -w] + G[0, w]*G[w^2, 0, -w] - 
    2*G[1, -w]*G[w^2, 0, -w] - 2*G[0, -w]*G[w^2, -w, -w] + 
    4*G[1, -w]*G[w^2, -w, -w] - 6*G[0, -1, 0, w] - (3*G[0, 0, 0, -w])/2 - 
    2*G[0, 0, 0, w] + 3*G[0, 0, 1, -w] + (5*G[0, 0, -w, -w])/2 + 
    12*G[0, 1, 0, -w] - 2*G[0, 1, 0, w] - 24*G[0, 1, 1, -w] - 
    5*G[0, 1, -w, -w] - (9*G[0, -w^(-1), 0, -w])/2 + 9*G[0, -w^(-1), 1, -w] - 
    2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - (9*G[0, -w, -w, -w])/2 + 
    10*G[1, 0, 0, -w] - 20*G[1, 0, 1, -w] - 4*G[1, 0, -w, -w] - 
    32*G[1, 1, 0, -w] + 64*G[1, 1, 1, -w] + 8*G[1, 1, -w, -w] + 
    6*G[1, -w^(-1), 0, -w] - 12*G[1, -w^(-1), 1, -w] + 2*G[1, -w, 0, -w] - 
    4*G[1, -w, 1, -w] + 9*G[1, -w, -w, -w] + 6*G[r1, 0, 0, w] + 
    6*G[r2, 0, 0, w] - G[w^(-2), 0, 0, -w] + 2*G[w^(-2), 0, 1, -w] + 
    2*G[w^(-2), -w^(-1), 0, -w] - 4*G[w^(-2), -w^(-1), 1, -w] - 
    (5*G[-w^(-1), 0, 0, -w])/2 + 5*G[-w^(-1), 0, 1, -w] - 
    (11*G[-w^(-1), 0, -w, -w])/2 + 4*G[-w^(-1), 1, 0, -w] - 
    8*G[-w^(-1), 1, 1, -w] + 11*G[-w^(-1), 1, -w, -w] - 
    (9*G[-w^(-1), -w^(-1), 0, -w])/2 + 9*G[-w^(-1), -w^(-1), 1, -w] - 
    G[w^2, 0, 0, -w] + 2*G[w^2, 0, 1, -w] + 2*G[w^2, -w, 0, -w] - 
    4*G[w^2, -w, 1, -w] - Zeta[3]) - 2*Zeta[3] + 
  2*(2*G[0, w^2]^3 - 2*G[0, w^2]^2*G[r61, w^2] - 2*G[0, w^2]^2*G[r62, w^2] - 
    4*G[0, w^2]^2*G[w^(-2), w^2] + 4*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    4*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 2*G[0, w^2]*G[w^(-2), w^2]^2 - 
    2*G[r61, w^2]*G[w^(-2), w^2]^2 - 2*G[r62, w^2]*G[w^(-2), w^2]^2 - 
    4*G[0, w^2]*G[0, 0, w^2] + 2*G[r61, w^2]*G[0, 0, w^2] + 
    2*G[r62, w^2]*G[0, 0, w^2] + 2*G[w^(-2), w^2]*G[0, 0, w^2] + 
    2*G[0, w^2]*G[0, r61, w^2] - 2*G[w^(-2), w^2]*G[0, r61, w^2] + 
    2*G[0, w^2]*G[0, r62, w^2] - 2*G[w^(-2), w^2]*G[0, r62, w^2] + 
    2*G[0, w^2]*G[0, w^(-2), w^2] - 2*G[r61, w^2]*G[0, w^(-2), w^2] - 
    2*G[r62, w^2]*G[0, w^(-2), w^2] - 2*G[0, w^2]*G[0, w^2, w^2] + 
    2*G[w^(-2), w^2]*G[0, w^2, w^2] + 2*G[0, w^2]*G[r61, w^2, w^2] - 
    2*G[w^(-2), w^2]*G[r61, w^2, w^2] + 2*G[0, w^2]*G[r62, w^2, w^2] - 
    2*G[w^(-2), w^2]*G[r62, w^2, w^2] + 4*G[0, w^2]*G[w^(-2), 0, w^2] - 
    2*G[r61, w^2]*G[w^(-2), 0, w^2] - 2*G[r62, w^2]*G[w^(-2), 0, w^2] - 
    2*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 2*G[0, w^2]*G[w^(-2), r61, w^2] + 
    2*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 2*G[0, w^2]*G[w^(-2), r62, w^2] + 
    2*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
    2*G[0, w^2]*G[w^(-2), w^(-2), w^2] + 2*G[r61, w^2]*
     G[w^(-2), w^(-2), w^2] + 2*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
    2*G[0, 0, 0, w^2] - 2*G[0, 0, r61, w^2] - 2*G[0, 0, r62, w^2] + 
    2*G[0, 0, w^2, w^2] - 2*G[0, r61, w^2, w^2] - 2*G[0, r62, w^2, w^2] - 
    2*G[0, w^(-2), 0, w^2] + 2*G[0, w^(-2), r61, w^2] + 
    2*G[0, w^(-2), r62, w^2] + 2*G[0, w^2, w^2, w^2] - 
    2*G[r61, w^2, w^2, w^2] - 2*G[r62, w^2, w^2, w^2] - 
    2*G[w^(-2), 0, 0, w^2] + 2*G[w^(-2), 0, r61, w^2] + 
    2*G[w^(-2), 0, r62, w^2] - 2*G[w^(-2), 0, w^2, w^2] + 
    2*G[w^(-2), r61, w^2, w^2] + 2*G[w^(-2), r62, w^2, w^2] + 
    2*G[w^(-2), w^(-2), 0, w^2] - 2*G[w^(-2), w^(-2), r61, w^2] - 
    2*G[w^(-2), w^(-2), r62, w^2] + 2*Zeta[3]) - 
  4*((Pi^2*G[0, w])/3 + 12*G[0, -1, 0, w] - 6*G[0, 0, 0, w] + 
    4*G[0, 1, 0, w] - 4*G[1, 0, 0, w] + 6*Zeta[3]))/4


==> Analytical_expressions/Cal_NP3_g57_weight4/NP3_g57_Cotes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     45163,       1077]
NotebookOptionsPosition[     43088,       1040]
NotebookOutlinePosition[     43544,       1058]
CellTagsIndexPosition[     43501,       1055]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/wangyefan/software/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8517671808264503`*^9, 3.851767184515833*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"14f9679d-4495-4c29-98ea-94ab140200c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"703da5f0-9772-434d-938b-734998773f37"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.8611055922172422`*^9, 3.861327818823351*^9, 
   3.875446387176358*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"fc965547-52df-4639-9b87-\
b136113fc8d2"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.8611055922172422`*^9, 3.861327818823351*^9, 
   3.875446387176981*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"c9f270e4-2414-44f0-af07-\
bcd35a746541"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.8611055922172422`*^9, 3.861327818823351*^9, 
   3.875446387178*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"1cf51f1e-1442-4757-a8bc-\
32ac38dedae2"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.8611055922172422`*^9, 3.861327818823351*^9, 
   3.875446387178561*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"f1ba7afb-ee28-4f2a-a252-\
b74ea6470a8d"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.8611055922172422`*^9, 3.861327818823351*^9, 
   3.875446387179131*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"dbb88031-945f-4cbc-bd9b-\
5edb2efc8283"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.8611055922172422`*^9, 3.861327818823351*^9, 
   3.875446387313161*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"921f2ba2-0fd3-4ece-bcca-\
b3058f9a2a27"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.8611055922172422`*^9, 3.861327818823351*^9, 
   3.875446387550888*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"95a90859-7c34-414f-9506-\
4c86b2d11488"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.8611055922172422`*^9, 3.861327818823351*^9, 
   3.875446387567122*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"f73dfbcc-ef0b-4bb2-aa58-\
57845db0c60e"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.8611055922172422`*^9, 3.861327818823351*^9, 
   3.8754463883404408`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"f625e457-bd25-484a-b891-\
6320c33fab6f"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.8611055922172422`*^9, 3.861327818823351*^9, 
   3.875446388361137*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"0f53faaf-532c-4440-aeda-\
bf540df7d093"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.8611055922172422`*^9, 3.861327818823351*^9, 
   3.875446388364172*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"e80d0688-c2ce-4b24-b02f-\
3ab77873dd2c"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.855029048587594*^9, 3.855029068109993*^9}, {
   3.855058410726265*^9, 3.855058412397024*^9}, {3.85536174741825*^9, 
   3.855361749455186*^9}, 
   3.8781114843153954`*^9},ExpressionUUID->"df3ef6e0-9e28-40c0-be8d-\
2fa6dc0ddf50"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g57a", "[", "4", "]"}], "=", 
   RowBox[{"Get", "[", "\"\<g57a_4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.85519510700385*^9, 3.855195120609766*^9}, 
   3.856085847414382*^9, {3.8782937170235195`*^9, 3.8782937170235195`*^9}, {
   3.878293959595755*^9, 
   3.878293963126857*^9}},ExpressionUUID->"54647d42-fd7c-4086-9585-\
02282a5010ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exp", "=", 
   RowBox[{"Get", "[", "\"\<g57bpre_4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8549591322928658`*^9, 3.854959137767748*^9}, 
   3.855018994791181*^9, 3.8550290291463947`*^9, 3.855057832577569*^9, 
   3.856085850769886*^9, 3.8782937170235195`*^9, {3.8782939596113787`*^9, 
   3.878293965894993*^9}},ExpressionUUID->"3233ba8c-a14e-4b3f-81e6-\
631a4cac06a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g57preCotes", "[", 
   RowBox[{"s_", ",", "t_", ",", "d_", ",", "del_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "p1", ",", "p2", ",", "p3", ",", "p4", ",", "wvalue", ",", "z3value", 
      ",", "e1", ",", "e2", ",", "e3", ",", "z3min", ",", "z3max", ",", "len",
       ",", "num0", ",", "t1", ",", "t2", ",", "t3", ",", "t5", ",", "t6", 
      ",", "final", ",", "z2rep"}], "}"}], ",", 
    RowBox[{
     RowBox[{"e1", "=", 
      RowBox[{"exp", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"x__", ",", "z3"}], "]"}], "\[RuleDelayed]", "0"}], ",", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"x__", ",", "z2"}], "]"}], "\[RuleDelayed]", "0"}]}], 
        "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"e2", "=", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"NormalizeG", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"exp", "-", "e1"}], "]"}], "//.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"x__", ",", "z3"}], "]"}], "\[RuleDelayed]", 
              RowBox[{"GG", "[", 
               RowBox[{"x", ",", "z3"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"x__", ",", "z2"}], "]"}], "\[RuleDelayed]", 
              RowBox[{"GG", "[", 
               RowBox[{"x", ",", "z2"}], "]"}]}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"GG", "[", 
            RowBox[{"x___", ",", "z2"}], "]"}], ",", 
           RowBox[{"GG", "[", 
            RowBox[{"x___", ",", "z3"}], "]"}]}], "}"}], ",", "Simplify"}], 
        "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"GG", "[", 
           RowBox[{"x___", ",", "z2"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"G", "[", 
           RowBox[{"x", ",", "z2"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"GG", "[", 
           RowBox[{"x___", ",", "z3"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"G", "[", 
           RowBox[{"x", ",", "z3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Bracket", "[", "x__", "]"}], "\[RuleDelayed]", "x"}]}], 
        "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"wvalue", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "s"}], "]"}], " ", 
            RowBox[{"Sqrt", "[", "s", "]"}]}], "-", "s"}], ")"}]}], ",", 
        "25"}], "]"}]}], ";", 
     RowBox[{"z3value", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", " ", "s"}], "+", 
           RowBox[{"s", "^", "2"}], "-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"s", "^", "2"}], "+", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "t"}], ")"}]}], "-", 
                RowBox[{"4", " ", "t"}]}], ")"}], "^", "2"}]}], "]"}], "-", 
           RowBox[{"4", " ", "t"}], "+", 
           RowBox[{"s", " ", "t"}]}], ")"}]}], ",", "25"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"z3min", "=", 
      RowBox[{
       RowBox[{"wvalue", "^", "2"}], "+", "del"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"z3max", "=", "z3value"}], ";", "\[IndentingNewLine]", 
     RowBox[{"len", "=", 
      RowBox[{
       RowBox[{"1", "/", "d"}], " ", 
       RowBox[{"(", 
        RowBox[{"z3max", "-", "z3min"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"num0", "=", 
      RowBox[{"Union", "[", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r5", "\[Rule]", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
            RowBox[{"r6", "\[Rule]", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "w", "+", 
                 RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
            RowBox[{"r51", "\[Rule]", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "w"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "+", "w", 
                "+", 
                RowBox[{"w", "^", "2"}]}], ")"}]}]}], ",", 
            RowBox[{"r52", "\[Rule]", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "w"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "+", "w", 
                "+", 
                RowBox[{"w", "^", "2"}]}], ")"}]}]}], ",", 
            RowBox[{"r61", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "w", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"w", "^", "2"}]}], "+", 
                  RowBox[{"w", "^", "3"}], "-", 
                  RowBox[{"w", "^", "4"}], "+", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"w", "^", "2"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ")"}], 
                "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", 
                  RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
            RowBox[{"r62", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "w", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"w", "^", "2"}]}], "+", 
                  RowBox[{"w", "^", "3"}], "-", 
                  RowBox[{"w", "^", "4"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ")"}], 
                "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", 
                  RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
            RowBox[{"r7", "\[Rule]", 
             RowBox[{
              RowBox[{"1", "/", "w"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "w", "+", 
                RowBox[{"w", "^", "2"}]}], ")"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", "wvalue"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"r1", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"r2", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"r3", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"r4", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"w", "\[Rule]", "wvalue"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"p4", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<g57bprep4_4.m\>\"", "]"}], ",", "num0"}], 
       "]"}]}], ";", "\n", 
     RowBox[{"p3", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<g57bprep3_4.m\>\"", "]"}], ",", "num0"}], 
       "]"}]}], ";", "\n", 
     RowBox[{"p2", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<g57bprep2_4.m\>\"", "]"}], ",", "num0"}], 
       "]"}]}], ";", "\n", 
     RowBox[{"p1", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<g57bprep1_4.m\>\"", "]"}], ",", "num0"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"z2rep", "=", 
      RowBox[{"{", 
       RowBox[{"z2", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"w", "^", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "w", "+", 
                RowBox[{"w", "^", "3"}], "-", 
                RowBox[{"w", "^", "4"}]}], ")"}], " ", "z3"}], "+", 
             RowBox[{
              RowBox[{"w", "^", "2"}], " ", 
              RowBox[{"z3", "^", "2"}]}], "+", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"w", "^", "4"}], " ", 
                RowBox[{"z3", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"z3", "-", 
                  RowBox[{"w", " ", 
                   RowBox[{"(", 
                    RowBox[{"w", "+", "z3", "+", 
                    RowBox[{"w", " ", "z3", " ", 
                    RowBox[{"(", 
                    RowBox[{"w", "-", 
                    RowBox[{"w", "^", "2"}], "+", "z3"}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "^", "2"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"w", "^", "2"}], " ", "z3"}], ")"}]}], ")"}]}]}], 
       "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"t1", "=", 
      RowBox[{"p1", "*", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"34", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"34", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "z3"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", "z3"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"r61", ",", 
               RowBox[{"w", "^", "2"}]}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{"r62", ",", 
               RowBox[{"w", "^", "2"}]}], "]"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"r61", ",", "z3"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{"r62", ",", "z3"}], "]"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"11", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"w", "^", "2"}]}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"11", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"w", "^", "2"}]}], ",", "z3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"17", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "/", "w"}], ")"}]}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"17", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "/", "w"}], ")"}]}], ",", "z3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"17", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"17", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "z3"}], "]"}]}]}], ",", 
         RowBox[{"Union", "[", 
          RowBox[{"num0", ",", 
           RowBox[{"{", 
            RowBox[{"z3", "\[Rule]", "z3value"}], "}"}]}], "]"}]}], "]"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"t2", "=", 
      RowBox[{"p2", "*", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"14", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"14", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "z3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"7", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"w", "^", "2"}]}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"7", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"w", "^", "2"}]}], ",", "z3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"7", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "/", "w"}], ")"}]}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"7", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "/", "w"}], ")"}]}], ",", "z3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"7", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"7", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "z3"}], "]"}]}]}], ",", 
         RowBox[{"Union", "[", 
          RowBox[{"num0", ",", 
           RowBox[{"{", 
            RowBox[{"z3", "\[Rule]", "z3value"}], "}"}]}], "]"}]}], "]"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"t3", "=", 
      RowBox[{"p3", "*", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"8", "/", "3"}], ")"}]}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"8", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "z3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"2", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"w", "^", "2"}]}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"2", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"w", "^", "2"}]}], ",", "z3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"10", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "/", "w"}], ")"}]}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"10", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "/", "w"}], ")"}]}], ",", "z3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"10", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"10", "/", "3"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "z3"}], "]"}]}]}], ",", 
         RowBox[{"Union", "[", 
          RowBox[{"num0", ",", 
           RowBox[{"{", 
            RowBox[{"z3", "\[Rule]", "z3value"}], "}"}]}], "]"}]}], "]"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"t5", "=", 
      RowBox[{"Total", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"len", "*", 
          RowBox[{"1", "/", "90"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}]}]}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}]}]}], "}"}], ",", "num0"}], 
                "]"}]}], "]"}]}], "+", 
            RowBox[{"32", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"12", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"2", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"2", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"32", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"4", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"4", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", 
           RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"t6", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"g57a", "[", "4", "]"}], ",", 
        RowBox[{"Union", "[", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"z2rep", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
              RowBox[{"z3", "\[Rule]", "z3value"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z3", "\[Rule]", "z3value"}], "}"}], ",", "num0"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"final", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"t5", "+", "t3", "+", "t2", "+", "t1", "+", "t6"}], ",", 
        "20"}], "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854965698547666*^9, 3.854965741224839*^9}, {
   3.854965804712245*^9, 3.854966060270164*^9}, 3.8550189999192047`*^9, {
   3.855030613539296*^9, 3.855030722414732*^9}, {3.855031291697262*^9, 
   3.855031293970393*^9}, {3.855031344229027*^9, 3.855031423842352*^9}, {
   3.855031458486013*^9, 3.8550314588167133`*^9}, {3.85503150685287*^9, 
   3.855031507859301*^9}, {3.855031702035344*^9, 3.855031705489744*^9}, {
   3.855031898491376*^9, 3.8550319398622932`*^9}, {3.855057894910499*^9, 
   3.855057903617338*^9}, {3.855057994562982*^9, 3.8550580542444553`*^9}, {
   3.855059952830206*^9, 3.855060004798101*^9}, {3.8550600364315453`*^9, 
   3.8550600503579206`*^9}, {3.855060735842853*^9, 3.855060741343392*^9}, {
   3.855061241165481*^9, 3.855061255394341*^9}, {3.8551057191495523`*^9, 
   3.8551057803972*^9}, {3.855105814000216*^9, 3.855105914525519*^9}, {
   3.855106779684537*^9, 3.855106780999648*^9}, {3.855112112021552*^9, 
   3.855112219907282*^9}, {3.855112260433154*^9, 3.855112556484056*^9}, {
   3.855112589063649*^9, 3.85511259162523*^9}, {3.855112885461705*^9, 
   3.8551128894661493`*^9}, {3.85519515263105*^9, 3.855195243373261*^9}, {
   3.855196723965514*^9, 3.855196729268866*^9}, 3.855197490495431*^9, 
   3.8552362948678837`*^9, 3.855239541534494*^9, {3.855240957293366*^9, 
   3.855240963323822*^9}, {3.855242416357656*^9, 3.855242468658526*^9}, {
   3.8553627469619093`*^9, 3.855362758583682*^9}, {3.855364542733162*^9, 
   3.855364670963439*^9}, {3.8553676234105186`*^9, 3.855367674579145*^9}, {
   3.855367721378117*^9, 3.855367764162581*^9}, {3.855368095164442*^9, 
   3.855368099527795*^9}, {3.855370113964706*^9, 3.8553701144604607`*^9}, 
   3.856002415008726*^9, {3.856002468965139*^9, 3.856002469372952*^9}, {
   3.856002621717852*^9, 3.856002645729732*^9}, {3.856002942838546*^9, 
   3.856003079704371*^9}, {3.856007576298356*^9, 3.856007589431901*^9}, {
   3.856008505430437*^9, 3.856008509213524*^9}, {3.856011232160017*^9, 
   3.856011267170973*^9}, {3.856011300947679*^9, 3.8560113046293793`*^9}, {
   3.856011819007794*^9, 3.8560118312018557`*^9}, {3.856016200100192*^9, 
   3.8560162395613422`*^9}, {3.856085861096298*^9, 3.85608589474611*^9}, {
   3.856087569202932*^9, 3.856087569757168*^9}, {3.875446394391163*^9, 
   3.8754463945389767`*^9}, {3.8754473600346727`*^9, 3.87544736020557*^9}, {
   3.8782937170235195`*^9, 3.8782937170548077`*^9}, {3.8782939596113787`*^9, 
   3.8782939759258914`*^9}},ExpressionUUID->"08f34048-202d-456b-b3bb-\
5b032a3290eb"],

Cell[BoxData[
 RowBox[{"g57preCotes", "[", 
  RowBox[{"10", ",", 
   RowBox[{"-", "6.75"}], ",", "50", ",", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "11"}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.875445955113871*^9, 3.8754459866655273`*^9}, {
   3.8754462335654383`*^9, 3.8754462336989*^9}, {3.875446446379141*^9, 
   3.875446448365983*^9}, {3.875447345241811*^9, 3.875447345411215*^9}, {
   3.8754489801926107`*^9, 3.875448981970531*^9}, {3.8781115000632086`*^9, 
   3.8781115012793484`*^9}, 3.878114298926369*^9, 
   3.878130727026784*^9},ExpressionUUID->"8dffe46d-2106-4ff0-bd5f-\
1b30f5d82bc3"]
},
WindowSize->{1027.2, 570.9},
WindowMargins->{{
  Automatic, -4.7999999999999545`}, {-4.7999999999999545`, Automatic}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cacfdb83-9884-4253-b34d-aec407381d1f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 306, 7, 28, "Input",ExpressionUUID->"14f9679d-4495-4c29-98ea-94ab140200c2"],
Cell[CellGroupData[{
Cell[889, 31, 135, 2, 28, "Input",ExpressionUUID->"703da5f0-9772-434d-938b-734998773f37"],
Cell[CellGroupData[{
Cell[1049, 37, 1114, 20, 22, "Print",ExpressionUUID->"fc965547-52df-4639-9b87-b136113fc8d2"],
Cell[2166, 59, 936, 15, 22, "Print",ExpressionUUID->"c9f270e4-2414-44f0-af07-bcd35a746541"],
Cell[3105, 76, 955, 16, 22, "Print",ExpressionUUID->"1cf51f1e-1442-4757-a8bc-32ac38dedae2"],
Cell[4063, 94, 1035, 17, 22, "Print",ExpressionUUID->"f1ba7afb-ee28-4f2a-a252-b74ea6470a8d"],
Cell[5101, 113, 981, 16, 58, "Print",ExpressionUUID->"dbb88031-945f-4cbc-bd9b-5edb2efc8283"],
Cell[6085, 131, 957, 16, 22, "Print",ExpressionUUID->"921f2ba2-0fd3-4ece-bcca-b3058f9a2a27"],
Cell[7045, 149, 973, 16, 22, "Print",ExpressionUUID->"95a90859-7c34-414f-9506-4c86b2d11488"],
Cell[8021, 167, 934, 15, 22, "Print",ExpressionUUID->"f73dfbcc-ef0b-4bb2-aa58-57845db0c60e"],
Cell[8958, 184, 943, 15, 22, "Print",ExpressionUUID->"f625e457-bd25-484a-b891-6320c33fab6f"],
Cell[9904, 201, 1018, 16, 40, "Print",ExpressionUUID->"0f53faaf-532c-4440-aeda-bf540df7d093"],
Cell[10925, 219, 999, 16, 40, "Print",ExpressionUUID->"e80d0688-c2ce-4b24-b02f-3ab77873dd2c"]
}, Open  ]]
}, Open  ]],
Cell[11951, 239, 354, 7, 28, "Input",ExpressionUUID->"df3ef6e0-9e28-40c0-be8d-2fa6dc0ddf50"],
Cell[12308, 248, 397, 9, 28, "Input",ExpressionUUID->"54647d42-fd7c-4086-9585-02282a5010ed"],
Cell[12708, 259, 417, 8, 28, "Input",ExpressionUUID->"3233ba8c-a14e-4b3f-81e6-631a4cac06a2"],
Cell[13128, 269, 29325, 754, 1070, "Input",ExpressionUUID->"08f34048-202d-456b-b3bb-5b032a3290eb"],
Cell[42456, 1025, 628, 13, 28, "Input",ExpressionUUID->"8dffe46d-2106-4ff0-bd5f-1b30f5d82bc3"]
}
]
*)



==> Analytical_expressions/Cal_NP3_g57_weight4/g57bpre_4.m <==
(((1937*I)/486)*Pi^3)/(w^2 - z3) + (5*Pi^2*G[-1, r7])/(18*(w^2 - z3)) + 
 (18/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[0, -w]^3 - 
 (311*G[0, w^2]^3)/(18*(w^2 - z3)) + (2*Pi^2*G[-I, r1])/(3*(w^2 - z3)) - 
 (2*Pi^2*G[-I, w])/(3*(w^2 - z3)) + (2*Pi^2*G[I, r1])/(3*(w^2 - z3)) - 
 (2*Pi^2*G[I, w])/(3*(w^2 - z3)) + 
 (-640/(3*(w^2 - z3)) + 
   64*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[1, -w]^3 + (352*G[1, w^2]^3)/(3*(w^2 - z3)) + 
 (80*G[r61, w^2]^3)/(3*(w^2 - z3)) + (4*G[r62, -w]^2*G[r62, w^2])/
  (w^2 - z3) + (80*G[r62, w^2]^3)/(3*(w^2 - z3)) + 
 G[r61, -w]^2*((4*G[r61, w^2])/(w^2 - z3) + (4*G[r62, w^2])/(w^2 - z3)) - 
 (((13*I)/6)*Pi*G[w^(-2), w^2]^2)/(w^2 - z3) - 
 (((11*I)/6)*Pi*G[-w^(-1), w^2]^2)/(w^2 - z3) - 
 (((11*I)/6)*Pi*G[-w, w^2]^2)/(w^2 - z3) + 
 G[0, w^2]^2*((((22*I)/3)*Pi)/(w^2 - z3) + (389*G[0, z3])/(18*(w^2 - z3)) - 
   (79*G[1, r7])/(9*(w^2 - z3)) + (8*G[1, -w])/(w^2 - z3) + 
   (4*G[1, w])/(w^2 - z3) + (598*G[1, w^2])/(9*(w^2 - z3)) - 
   (28*G[1, z3])/(w^2 - z3) + (2*G[r61, -w])/(w^2 - z3) + 
   (371*G[r61, w^2])/(6*(w^2 - z3)) - (55*G[r61, z3])/(3*(w^2 - z3)) + 
   (2*G[r62, -w])/(w^2 - z3) + (371*G[r62, w^2])/(6*(w^2 - z3)) - 
   (55*G[r62, z3])/(3*(w^2 - z3)) - (139*G[w^(-2), w^2])/(9*(w^2 - z3)) - 
   (38*G[w^(-2), z3])/(9*(w^2 - z3)) - (250*G[-w^(-1), w^2])/(9*(w^2 - z3)) + 
   (269*G[-w^(-1), z3])/(18*(w^2 - z3)) - (250*G[-w, w^2])/(9*(w^2 - z3)) + 
   (269*G[-w, z3])/(18*(w^2 - z3)) - (38*G[w^2, z3])/(9*(w^2 - z3))) + 
 G[1, w^2]^2*((((-272*I)/3)*Pi)/(w^2 - z3) - (352*G[1, z3])/(3*(w^2 - z3)) + 
   (48*G[r61, w^2])/(w^2 - z3) - (16*G[r61, z3])/(w^2 - z3) + 
   (48*G[r62, w^2])/(w^2 - z3) - (16*G[r62, z3])/(w^2 - z3) - 
   (232*G[w^(-2), w^2])/(9*(w^2 - z3)) - (20*G[w^(-2), z3])/(9*(w^2 - z3)) - 
   (616*G[-w^(-1), w^2])/(9*(w^2 - z3)) + (340*G[-w^(-1), z3])/
    (9*(w^2 - z3)) - (616*G[-w, w^2])/(9*(w^2 - z3)) + 
   (340*G[-w, z3])/(9*(w^2 - z3)) - (20*G[w^2, z3])/(9*(w^2 - z3))) + 
 G[0, -w]^2*((-14*G[0, w])/(3*(w^2 - z3)) - (98*G[0, w^2])/(9*(w^2 - z3)) + 
   (-19/(3*(w^2 - z3)) - Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] + 
     3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[0, z2] - (28*G[0, z3])/(9*(w^2 - z3)) + 
   (-338/(3*(w^2 - z3)) + 
     28*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, -w] + (28*G[1, w])/(3*(w^2 - z3)) - 
   (16*G[1, w^2])/(3*(w^2 - z3)) + 
   (70/(3*(w^2 - z3)) - 10*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, z2] + (34*G[1, z3])/(3*(w^2 - z3)) - 
   (2*G[r51, -w])/(w^2 - z3) + (2*G[r51, w^2])/(w^2 - z3) - 
   (2*G[r52, -w])/(w^2 - z3) + (2*G[r52, w^2])/(w^2 - z3) - 
   (8*G[r61, w^2])/(3*(w^2 - z3)) + (5*G[r61, z3])/(w^2 - z3) - 
   (8*G[r62, w^2])/(3*(w^2 - z3)) + (5*G[r62, z3])/(w^2 - z3) + 
   (-2/(3*(w^2 - z3)) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])*G[w^(-2), 1] + 
   ((-10/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^(-2), -w])/
    6 + (53*G[w^(-2), w^2])/(18*(w^2 - z3)) + 
   ((8/(w^2 - z3) - 6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 
      3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^(-2), z2])/
    6 - (35*G[w^(-2), z3])/(18*(w^2 - z3)) + 
   (7/(6*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     (3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1] + 
   (6/(w^2 - z3) - (9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 - 
     Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]/2)*
    G[-w^(-1), -w] + (203*G[-w^(-1), w^2])/(18*(w^2 - z3)) + 
   ((-40/(w^2 - z3) + 12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 
      9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), z2])/
    6 - (101*G[-w^(-1), z3])/(18*(w^2 - z3)) + 
   (7/(6*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     (3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1] + 
   (203*G[-w, w^2])/(18*(w^2 - z3)) + 
   ((-40/(w^2 - z3) + 12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 
      9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, z2])/6 - 
   (101*G[-w, z3])/(18*(w^2 - z3)) + 
   (-2/(3*(w^2 - z3)) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])*G[w^2, 1] + 
   ((-10/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w])/6 + 
   ((8/(w^2 - z3) - 6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 
      3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, z2])/6 - 
   (35*G[w^2, z3])/(18*(w^2 - z3))) + 
 G[1, -w]^2*((32*G[1, w])/(w^2 - z3) - (64*G[1, w^2])/(3*(w^2 - z3)) + 
   (448/(3*(w^2 - z3)) - 
     64*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, z2] + (256*G[1, z3])/(3*(w^2 - z3)) - 
   (4*G[w^(-2), -w])/(w^2 - z3) - (8*G[w^(-2), w^2])/(9*(w^2 - z3)) + 
   (44*G[w^(-2), z3])/(9*(w^2 - z3)) + 
   (8/(w^2 - z3) - 12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1] + 
   (64/(w^2 - z3) - 20*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), -w] + 
   (364*G[-w^(-1), w^2])/(9*(w^2 - z3)) + 
   (-80/(3*(w^2 - z3)) + 
     12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     8*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[-w^(-1), z2] - (340*G[-w^(-1), z3])/(9*(w^2 - z3)) + 
   (8/(w^2 - z3) - 12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w, 1] + (364*G[-w, w^2])/
    (9*(w^2 - z3)) + (-80/(3*(w^2 - z3)) + 
     12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     8*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[-w, z2] - (340*G[-w, z3])/(9*(w^2 - z3)) - 
   (4*G[w^2, -w])/(w^2 - z3) + (44*G[w^2, z3])/(9*(w^2 - z3))) + 
 G[r62, w^2]^2*(((-16*I)*Pi)/(w^2 - z3) - (92*G[r62, z3])/(3*(w^2 - z3)) - 
   (70*G[w^(-2), w^2])/(3*(w^2 - z3)) + (17*G[w^(-2), z3])/(3*(w^2 - z3)) + 
   G[-w^(-1), w^2]/(-w^2 + z3) + G[-w^(-1), z3]/(w^2 - z3) + 
   G[-w, w^2]/(-w^2 + z3) + G[-w, z3]/(w^2 - z3) + 
   (17*G[w^2, z3])/(3*(w^2 - z3))) + 
 G[r61, w^2]^2*(((-16*I)*Pi)/(w^2 - z3) - (92*G[r61, z3])/(3*(w^2 - z3)) + 
   (4*G[r62, -w])/(w^2 - z3) + (80*G[r62, w^2])/(w^2 - z3) - 
   (92*G[r62, z3])/(3*(w^2 - z3)) - (70*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
   (17*G[w^(-2), z3])/(3*(w^2 - z3)) + G[-w^(-1), w^2]/(-w^2 + z3) + 
   G[-w^(-1), z3]/(w^2 - z3) + G[-w, w^2]/(-w^2 + z3) + 
   G[-w, z3]/(w^2 - z3) + (17*G[w^2, z3])/(3*(w^2 - z3))) + 
 G[r1, w]*
  ((Pi^2*(-79/(w^2 - z3) + 
      6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]))/18 - 
   ((12*I)*Pi*G[r61, w^2])/(w^2 - z3) + ((12*I)*Pi*G[r61, z3])/(w^2 - z3) - 
   ((12*I)*Pi*G[r62, w^2])/(w^2 - z3) + ((12*I)*Pi*G[r62, z3])/(w^2 - z3) + 
   (((2*I)/3)*Pi*G[w^(-2), -w])/(w^2 - z3) + ((I/3)*Pi*G[w^(-2), w^2])/
    (w^2 - z3) - (I*Pi*G[w^(-2), z3])/(w^2 - z3) + 
   ((3*I)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - ((3*I)*Pi*G[-w^(-1), z3])/
    (w^2 - z3) + (((19*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) - 
   ((7*I)*Pi*G[-w, z3])/(w^2 - z3) - (I*Pi*G[w^2, z3])/(w^2 - z3)) + 
 G[r2, w]*
  ((Pi^2*(-79/(w^2 - z3) + 
      6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]))/18 - 
   ((12*I)*Pi*G[r61, w^2])/(w^2 - z3) + ((12*I)*Pi*G[r61, z3])/(w^2 - z3) - 
   ((12*I)*Pi*G[r62, w^2])/(w^2 - z3) + ((12*I)*Pi*G[r62, z3])/(w^2 - z3) + 
   (((2*I)/3)*Pi*G[w^(-2), -w])/(w^2 - z3) + ((I/3)*Pi*G[w^(-2), w^2])/
    (w^2 - z3) - (I*Pi*G[w^(-2), z3])/(w^2 - z3) + 
   ((3*I)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - ((3*I)*Pi*G[-w^(-1), z3])/
    (w^2 - z3) + (((19*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) - 
   ((7*I)*Pi*G[-w, z3])/(w^2 - z3) - (I*Pi*G[w^2, z3])/(w^2 - z3)) - 
 ((8*I)*Pi*G[0, 0, w])/(w^2 - z3) - (((22*I)/3)*Pi*G[0, 0, w^2])/(w^2 - z3) + 
 (((22*I)/3)*Pi*G[0, 0, z3])/(w^2 - z3) - (((17*I)/3)*Pi*G[0, 1, r7])/
  (w^2 - z3) + (((104*I)/3)*Pi*G[0, 1, w])/(w^2 - z3) - 
 ((32*I)*Pi*G[0, 1, w^2])/(w^2 - z3) + ((32*I)*Pi*G[0, 1, z3])/(w^2 - z3) - 
 (((28*I)/3)*Pi*G[0, r1, w])/(w^2 - z3) - (((28*I)/3)*Pi*G[0, r2, w])/
  (w^2 - z3) - (((32*I)/3)*Pi*G[0, r61, w^2])/(w^2 - z3) + 
 (((32*I)/3)*Pi*G[0, r61, z3])/(w^2 - z3) - (((32*I)/3)*Pi*G[0, r62, w^2])/
  (w^2 - z3) + (((32*I)/3)*Pi*G[0, r62, z3])/(w^2 - z3) + 
 (((53*I)/3)*Pi*G[0, w^(-2), w^2])/(w^2 - z3) - 
 (((53*I)/3)*Pi*G[0, w^(-2), z3])/(w^2 - z3) + 
 (((49*I)/3)*Pi*G[0, -w^(-1), w^2])/(w^2 - z3) - 
 (((49*I)/3)*Pi*G[0, -w^(-1), z3])/(w^2 - z3) + 
 (((49*I)/3)*Pi*G[0, -w, w^2])/(w^2 - z3) - (((49*I)/3)*Pi*G[0, -w, z3])/
  (w^2 - z3) + (((43*I)/3)*Pi*G[0, w^2, w^2])/(w^2 - z3) - 
 (((53*I)/3)*Pi*G[0, w^2, z3])/(w^2 - z3) + ((2*I)*Pi*G[-I, 0, r1])/
  (w^2 - z3) - ((2*I)*Pi*G[-I, 0, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[-I, r1, r1])/(w^2 - z3) + ((2*I)*Pi*G[-I, r1, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[-I, r2, r1])/(w^2 - z3) + ((2*I)*Pi*G[-I, r2, w])/(w^2 - z3) + 
 ((2*I)*Pi*G[I, 0, r1])/(w^2 - z3) - ((2*I)*Pi*G[I, 0, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[I, r1, r1])/(w^2 - z3) + ((2*I)*Pi*G[I, r1, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[I, r2, r1])/(w^2 - z3) + ((2*I)*Pi*G[I, r2, w])/(w^2 - z3) + 
 ((24*I)*Pi*G[1, 0, w])/(w^2 - z3) + (((37*I)/6)*Pi*G[1, 1, r7])/(w^2 - z3) - 
 (((256*I)/3)*Pi*G[1, 1, w])/(w^2 - z3) + (((272*I)/3)*Pi*G[1, 1, w^2])/
  (w^2 - z3) - (((272*I)/3)*Pi*G[1, 1, z3])/(w^2 - z3) + 
 (((56*I)/3)*Pi*G[1, r1, w])/(w^2 - z3) + (((56*I)/3)*Pi*G[1, r2, w])/
  (w^2 - z3) + (((32*I)/3)*Pi*G[1, r61, w^2])/(w^2 - z3) - 
 (((32*I)/3)*Pi*G[1, r61, z3])/(w^2 - z3) + (((32*I)/3)*Pi*G[1, r62, w^2])/
  (w^2 - z3) - (((32*I)/3)*Pi*G[1, r62, z3])/(w^2 - z3) - 
 (((82*I)/3)*Pi*G[1, w^(-2), w^2])/(w^2 - z3) + 
 (((82*I)/3)*Pi*G[1, w^(-2), z3])/(w^2 - z3) - 
 (((86*I)/3)*Pi*G[1, -w^(-1), w^2])/(w^2 - z3) + 
 (((86*I)/3)*Pi*G[1, -w^(-1), z3])/(w^2 - z3) + 
 G[w^2, 1]*
  ((Pi^2*(-2/(w^2 - z3) + 
      3*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3]))/18 + 
   (2/(3*(w^2 - z3)) - Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])*G[0, 0, -w] + 
   (-2/(3*(w^2 - z3)) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])*G[0, 0, w] + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, 1, -w] + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, -w, -w] + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, -w, -w]) + 
 G[-w^(-1), 1]*
  ((-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, 0, -w] + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, 0, w] + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, 1, -w] + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, -w, -w] + 
   (4/(w^2 - z3) - 6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 0, -w] + 
   (-8/(w^2 - z3) + 12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 1, -w] + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, -w, -w]) - 
 (((86*I)/3)*Pi*G[1, -w, w^2])/(w^2 - z3) + (((86*I)/3)*Pi*G[1, -w, z3])/
  (w^2 - z3) - ((16*I)*Pi*G[1, w^2, w^2])/(w^2 - z3) + 
 (((82*I)/3)*Pi*G[1, w^2, z3])/(w^2 - z3) - ((2*I)*Pi*G[r1, 0, w])/
  (w^2 - z3) + ((8*I)*Pi*G[r1, 1, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[r1, r1, w])/(w^2 - z3) - ((2*I)*Pi*G[r1, r2, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[r2, 0, w])/(w^2 - z3) + ((8*I)*Pi*G[r2, 1, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[r2, r1, w])/(w^2 - z3) - ((2*I)*Pi*G[r2, r2, w])/(w^2 - z3) - 
 ((6*I)*Pi*G[r61, 0, w^2])/(w^2 - z3) + ((6*I)*Pi*G[r61, 0, z3])/(w^2 - z3) + 
 ((16*I)*Pi*G[r61, 1, w^2])/(w^2 - z3) - ((16*I)*Pi*G[r61, 1, z3])/
  (w^2 - z3) + ((16*I)*Pi*G[r61, r61, w^2])/(w^2 - z3) - 
 ((16*I)*Pi*G[r61, r61, z3])/(w^2 - z3) + ((16*I)*Pi*G[r61, r62, w^2])/
  (w^2 - z3) - ((16*I)*Pi*G[r61, r62, z3])/(w^2 - z3) - 
 ((10*I)*Pi*G[r61, w^(-2), w^2])/(w^2 - z3) + ((10*I)*Pi*G[r61, w^(-2), z3])/
  (w^2 - z3) - ((8*I)*Pi*G[r61, -w^(-1), w^2])/(w^2 - z3) + 
 ((8*I)*Pi*G[r61, -w^(-1), z3])/(w^2 - z3) - ((8*I)*Pi*G[r61, -w, w^2])/
  (w^2 - z3) + ((8*I)*Pi*G[r61, -w, z3])/(w^2 - z3) - 
 ((6*I)*Pi*G[r61, w^2, w^2])/(w^2 - z3) + ((10*I)*Pi*G[r61, w^2, z3])/
  (w^2 - z3) - ((6*I)*Pi*G[r62, 0, w^2])/(w^2 - z3) + 
 ((6*I)*Pi*G[r62, 0, z3])/(w^2 - z3) + ((16*I)*Pi*G[r62, 1, w^2])/
  (w^2 - z3) - ((16*I)*Pi*G[r62, 1, z3])/(w^2 - z3) + 
 ((16*I)*Pi*G[r62, r61, w^2])/(w^2 - z3) - ((16*I)*Pi*G[r62, r61, z3])/
  (w^2 - z3) + ((16*I)*Pi*G[r62, r62, w^2])/(w^2 - z3) - 
 ((16*I)*Pi*G[r62, r62, z3])/(w^2 - z3) - ((10*I)*Pi*G[r62, w^(-2), w^2])/
  (w^2 - z3) + ((10*I)*Pi*G[r62, w^(-2), z3])/(w^2 - z3) - 
 ((8*I)*Pi*G[r62, -w^(-1), w^2])/(w^2 - z3) + ((8*I)*Pi*G[r62, -w^(-1), z3])/
  (w^2 - z3) - ((8*I)*Pi*G[r62, -w, w^2])/(w^2 - z3) + 
 ((8*I)*Pi*G[r62, -w, z3])/(w^2 - z3) - ((6*I)*Pi*G[r62, w^2, w^2])/
  (w^2 - z3) + ((10*I)*Pi*G[r62, w^2, z3])/(w^2 - z3) + 
 (((10*I)/3)*Pi*G[w^(-2), 0, w^2])/(w^2 - z3) - 
 (((10*I)/3)*Pi*G[w^(-2), 0, z3])/(w^2 - z3) - 
 (((34*I)/3)*Pi*G[w^(-2), 1, w^2])/(w^2 - z3) + 
 (((34*I)/3)*Pi*G[w^(-2), 1, z3])/(w^2 - z3) - 
 ((4*I)*Pi*G[w^(-2), r61, w^2])/(w^2 - z3) + ((4*I)*Pi*G[w^(-2), r61, z3])/
  (w^2 - z3) - ((4*I)*Pi*G[w^(-2), r62, w^2])/(w^2 - z3) + 
 G[r62, -w]*((-5*Pi^2)/(18*(w^2 - z3)) + (4*G[r62, w^2]^2)/(w^2 - z3) + 
   G[r62, w^2]*((-4*G[r62, z3])/(w^2 - z3) + G[w^(-2), -w]/(3*w^2 - 3*z3) - 
     (3*G[w^(-2), w^2])/(w^2 - z3) + (3*G[w^(-2), z3])/(w^2 - z3) - 
     (2*G[-w^(-1), -w])/(w^2 - z3) + G[-w^(-1), w^2]/(w^2 - z3) + 
     G[-w^(-1), z3]/(w^2 - z3) + G[-w, w^2]/(w^2 - z3) + 
     G[-w, z3]/(w^2 - z3) + G[w^2, -w]/(3*w^2 - 3*z3) + 
     (3*G[w^2, z3])/(w^2 - z3)) - (4*G[0, 0, -w])/(w^2 - z3) - 
   (4*G[0, 0, w])/(w^2 - z3) - (13*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   (8*G[0, 1, w])/(w^2 - z3) + (4*G[0, r61, -w])/(w^2 - z3) + 
   (13*G[0, r61, w^2])/(3*(w^2 - z3)) + (4*G[0, r62, -w])/(w^2 - z3) + 
   (13*G[0, r62, w^2])/(3*(w^2 - z3)) - G[0, w^2, w^2]/(3*(w^2 - z3)) + 
   (8*G[1, 0, w])/(w^2 - z3) - (16*G[1, 1, w])/(w^2 - z3) + 
   (4*G[r61, 0, -w])/(w^2 - z3) + (4*G[r61, 0, w^2])/(w^2 - z3) - 
   (4*G[r61, r61, -w])/(w^2 - z3) - (4*G[r61, r61, w^2])/(w^2 - z3) - 
   (4*G[r61, r62, -w])/(w^2 - z3) - (4*G[r61, r62, w^2])/(w^2 - z3) + 
   G[r61, w^2, w^2]/(3*w^2 - 3*z3) + (4*G[r62, 0, -w])/(w^2 - z3) + 
   (4*G[r62, 0, w^2])/(w^2 - z3) - (4*G[r62, r61, -w])/(w^2 - z3) - 
   (4*G[r62, r61, w^2])/(w^2 - z3) - (4*G[r62, r62, -w])/(w^2 - z3) - 
   (4*G[r62, r62, w^2])/(w^2 - z3) + G[r62, w^2, w^2]/(3*w^2 - 3*z3) + 
   G[w^(-2), 0, w^2]/(3*w^2 - 3*z3) - G[w^(-2), r61, w^2]/(3*(w^2 - z3)) - 
   G[w^(-2), r62, w^2]/(3*(w^2 - z3))) + 
 G[r61, -w]*((-5*Pi^2)/(18*(w^2 - z3)) + (4*G[r61, w^2]^2)/(w^2 - z3) - 
   (4*G[r61, z3]*G[r62, w^2])/(w^2 - z3) + (8*G[r62, -w]*G[r62, w^2])/
    (w^2 - z3) + (4*G[r62, w^2]^2)/(w^2 - z3) + 
   G[r62, w^2]*((-4*G[r62, z3])/(w^2 - z3) + G[w^(-2), -w]/(3*w^2 - 3*z3) - 
     (3*G[w^(-2), w^2])/(w^2 - z3) + (3*G[w^(-2), z3])/(w^2 - z3) - 
     (2*G[-w^(-1), -w])/(w^2 - z3) + G[-w^(-1), w^2]/(w^2 - z3) + 
     G[-w^(-1), z3]/(w^2 - z3) + G[-w, w^2]/(w^2 - z3) + 
     G[-w, z3]/(w^2 - z3) + G[w^2, -w]/(3*w^2 - 3*z3) + 
     (3*G[w^2, z3])/(w^2 - z3)) + G[r61, w^2]*((-4*G[r61, z3])/(w^2 - z3) + 
     (8*G[r62, -w])/(w^2 - z3) + (8*G[r62, w^2])/(w^2 - z3) - 
     (4*G[r62, z3])/(w^2 - z3) + G[w^(-2), -w]/(3*w^2 - 3*z3) - 
     (3*G[w^(-2), w^2])/(w^2 - z3) + (3*G[w^(-2), z3])/(w^2 - z3) - 
     (2*G[-w^(-1), -w])/(w^2 - z3) + G[-w^(-1), w^2]/(w^2 - z3) + 
     G[-w^(-1), z3]/(w^2 - z3) + G[-w, w^2]/(w^2 - z3) + 
     G[-w, z3]/(w^2 - z3) + G[w^2, -w]/(3*w^2 - 3*z3) + 
     (3*G[w^2, z3])/(w^2 - z3)) - (4*G[0, 0, -w])/(w^2 - z3) - 
   (4*G[0, 0, w])/(w^2 - z3) - (13*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   (8*G[0, 1, w])/(w^2 - z3) + (4*G[0, r61, -w])/(w^2 - z3) + 
   (13*G[0, r61, w^2])/(3*(w^2 - z3)) + (4*G[0, r62, -w])/(w^2 - z3) + 
   (13*G[0, r62, w^2])/(3*(w^2 - z3)) - G[0, w^2, w^2]/(3*(w^2 - z3)) + 
   (8*G[1, 0, w])/(w^2 - z3) - (16*G[1, 1, w])/(w^2 - z3) + 
   (4*G[r61, 0, -w])/(w^2 - z3) + (4*G[r61, 0, w^2])/(w^2 - z3) - 
   (4*G[r61, r61, -w])/(w^2 - z3) - (4*G[r61, r61, w^2])/(w^2 - z3) - 
   (4*G[r61, r62, -w])/(w^2 - z3) - (4*G[r61, r62, w^2])/(w^2 - z3) + 
   G[r61, w^2, w^2]/(3*w^2 - 3*z3) + (4*G[r62, 0, -w])/(w^2 - z3) + 
   (4*G[r62, 0, w^2])/(w^2 - z3) - (4*G[r62, r61, -w])/(w^2 - z3) - 
   (4*G[r62, r61, w^2])/(w^2 - z3) - (4*G[r62, r62, -w])/(w^2 - z3) - 
   (4*G[r62, r62, w^2])/(w^2 - z3) + G[r62, w^2, w^2]/(3*w^2 - 3*z3) + 
   G[w^(-2), 0, w^2]/(3*w^2 - 3*z3) - G[w^(-2), r61, w^2]/(3*(w^2 - z3)) - 
   G[w^(-2), r62, w^2]/(3*(w^2 - z3))) + ((4*I)*Pi*G[w^(-2), r62, z3])/
  (w^2 - z3) + (((13*I)/6)*Pi*G[w^(-2), w^(-2), w^2])/(w^2 - z3) - 
 (((13*I)/6)*Pi*G[w^(-2), w^(-2), z3])/(w^2 - z3) + 
 (((25*I)/6)*Pi*G[w^(-2), -w^(-1), w^2])/(w^2 - z3) - 
 (((25*I)/6)*Pi*G[w^(-2), -w^(-1), z3])/(w^2 - z3) + 
 (((25*I)/6)*Pi*G[w^(-2), -w, w^2])/(w^2 - z3) - 
 (((25*I)/6)*Pi*G[w^(-2), -w, z3])/(w^2 - z3) - 
 (((13*I)/6)*Pi*G[w^(-2), w^2, z3])/(w^2 - z3) + 
 ((10*I)*Pi*G[-w^(-1), 0, w^2])/(w^2 - z3) - ((10*I)*Pi*G[-w^(-1), 0, z3])/
  (w^2 - z3) + G[r51, w^2]*(-1/6*Pi^2/(w^2 - z3) - 
   (2*G[0, 0, -w])/(w^2 - z3) + (4*G[0, 1, -w])/(w^2 - z3) - 
   (2*G[0, -w, -w])/(w^2 - z3) + (4*G[1, -w, -w])/(w^2 - z3) + 
   (2*G[-w^(-1), 0, -w])/(w^2 - z3) - (4*G[-w^(-1), 1, -w])/(w^2 - z3)) + 
 G[r52, w^2]*(-1/6*Pi^2/(w^2 - z3) - (2*G[0, 0, -w])/(w^2 - z3) + 
   (4*G[0, 1, -w])/(w^2 - z3) - (2*G[0, -w, -w])/(w^2 - z3) + 
   (4*G[1, -w, -w])/(w^2 - z3) + (2*G[-w^(-1), 0, -w])/(w^2 - z3) - 
   (4*G[-w^(-1), 1, -w])/(w^2 - z3)) + 
 G[r51, -w]*(Pi^2/(6*w^2 - 6*z3) + (2*G[0, 0, -w])/(w^2 - z3) - 
   (4*G[0, 1, -w])/(w^2 - z3) + (2*G[0, -w, -w])/(w^2 - z3) - 
   (4*G[1, -w, -w])/(w^2 - z3) - (2*G[-w^(-1), 0, -w])/(w^2 - z3) + 
   (4*G[-w^(-1), 1, -w])/(w^2 - z3)) + 
 G[r52, -w]*(Pi^2/(6*w^2 - 6*z3) + (2*G[0, 0, -w])/(w^2 - z3) - 
   (4*G[0, 1, -w])/(w^2 - z3) + (2*G[0, -w, -w])/(w^2 - z3) - 
   (4*G[1, -w, -w])/(w^2 - z3) - (2*G[-w^(-1), 0, -w])/(w^2 - z3) + 
   (4*G[-w^(-1), 1, -w])/(w^2 - z3)) + 
 G[w^(-2), 1]*
  ((Pi^2*(-2/(w^2 - z3) + 
      3*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3]))/18 + 
   (2/(3*(w^2 - z3)) - Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])*G[0, 0, -w] + 
   (-2/(w^2 - z3) + 3*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, 0, w] + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, 1, -w] + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 0, -w] + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, -w]) + 
 G[-w, 1]*((-4/(3*(w^2 - z3)) + 
     2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[0, 0, -w] + (8/(3*(w^2 - z3)) - 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[0, 1, -w] + 
   (4/(w^2 - z3) - 6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 0, -w] + 
   (-8/(w^2 - z3) + 12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 1, -w] + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 0, -w] + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, -w]) - 
 ((18*I)*Pi*G[-w^(-1), 1, w^2])/(w^2 - z3) + ((18*I)*Pi*G[-w^(-1), 1, z3])/
  (w^2 - z3) - (((20*I)/3)*Pi*G[-w^(-1), r61, w^2])/(w^2 - z3) + 
 (((20*I)/3)*Pi*G[-w^(-1), r61, z3])/(w^2 - z3) - 
 (((20*I)/3)*Pi*G[-w^(-1), r62, w^2])/(w^2 - z3) + 
 (((20*I)/3)*Pi*G[-w^(-1), r62, z3])/(w^2 - z3) + 
 (((23*I)/6)*Pi*G[-w^(-1), w^(-2), w^2])/(w^2 - z3) - 
 (((23*I)/6)*Pi*G[-w^(-1), w^(-2), z3])/(w^2 - z3) + 
 (((11*I)/6)*Pi*G[-w^(-1), -w^(-1), w^2])/(w^2 - z3) - 
 (((11*I)/6)*Pi*G[-w^(-1), -w^(-1), z3])/(w^2 - z3) + 
 (((11*I)/6)*Pi*G[-w^(-1), -w, w^2])/(w^2 - z3) - 
 (((11*I)/6)*Pi*G[-w^(-1), -w, z3])/(w^2 - z3) - 
 ((I/3)*Pi*G[-w^(-1), w^2, w^2])/(w^2 - z3) - 
 (((23*I)/6)*Pi*G[-w^(-1), w^2, z3])/(w^2 - z3) + 
 ((10*I)*Pi*G[-w, 0, w^2])/(w^2 - z3) - ((10*I)*Pi*G[-w, 0, z3])/(w^2 - z3) + 
 G[1, z2]*
  ((Pi^2*(5 - 4*(w^2 - z3)*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + (-w^2 + z3)*
       Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
         3]))/(3*(w^2 - z3)) + 
   (-70/(3*(w^2 - z3)) + 
     10*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, 0, -w] + 
   (140/(3*(w^2 - z3)) - 
     20*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, 1, -w] + 
   (14/(w^2 - z3) - 6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, -w, -w] + 
   (224/(3*(w^2 - z3)) - 
     32*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 0, -w] + 
   (-448/(3*(w^2 - z3)) + 
     64*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 1, -w] + 
   (-28/(w^2 - z3) + 12*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, -w, -w] + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 0, 1] + 
   (-14/(w^2 - z3) + 6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 0, -w] + 
   (16/(3*(w^2 - z3)) - 8*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, 1] + 
   (28/(w^2 - z3) - 12*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, -w] + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w, 0, 1] + 
   (16/(3*(w^2 - z3)) - 8*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w, 1, 1]) + 
 G[0, z2]*
  ((Pi^2*(-13/(w^2 - z3) + 
      10*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 
      9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 4*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]))/12 + 
   (-12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 24*(-2/(w^2 - z3) + 
       Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
         3]))*G[1, -w]^2 + G[1, -w]*
    ((-8/(3*(w^2 - z3)) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - 
            (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3])*G[1, w] + 
     (7/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] - 
       3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1] + 
     (34/(3*(w^2 - z3)) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - 
            (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] - 
       6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), -w] + 
     (7/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] - 
       3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1]) + 
   (19/(3*(w^2 - z3)) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - 
     3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[0, 0, -w] + 
   (-4/(w^2 - z3) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] + 
     3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, w] + 
   (-38/(3*(w^2 - z3)) - 
     2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, 1, -w] + 
   (-17/(3*(w^2 - z3)) - 
     2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, -w, -w] + 
   (-6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 12*(-2/(w^2 - z3) + Bracket[
        (7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3]))*
    G[1, 0, -w] + 12*(4/(w^2 - z3) + 
     Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 1, -w] + 
   (34/(3*(w^2 - z3)) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[1, -w, -w] + (7/(6*(w^2 - z3)) - 
     2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - (3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 0, 1] + 
   (17/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[-w^(-1), 0, -w] + 
   (-7/(3*(w^2 - z3)) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), 1, 1] + (-34/(3*(w^2 - z3)) - 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, -w] + 
   (7/(6*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     (3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 0, 1] + 
   (-7/(3*(w^2 - z3)) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1, 1]) + 
 G[w^(-2), -w]*
  ((Pi^2*(-8 + (w^2 - z3)*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + (-w^2 + z3)*
       Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
         4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]))/
    (12*(w^2 - z3)) + 
   ((8/(w^2 - z3) + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, -w])/6 + 
   (-10/(3*(w^2 - z3)) - 
     3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, w] - 
   G[0, 0, w^2]/(3*(w^2 - z3)) + 
   (-10/(3*(w^2 - z3)) - Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 1, -w] + 
   (4*G[0, 1, w])/(3*(w^2 - z3)) + (2*G[0, 1, w^2])/(3*(w^2 - z3)) + 
   G[0, r61, -w]/(3*w^2 - 3*z3) + G[0, r62, -w]/(3*w^2 - 3*z3) + 
   ((-4/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, -w, -w])/
    6 - (2*G[1, 0, -w])/(w^2 - z3) + (8*G[1, 0, w])/(3*(w^2 - z3)) + 
   (4*G[1, 1, -w])/(w^2 - z3) - (16*G[1, 1, w])/(3*(w^2 - z3)) + 
   (4/(3*(w^2 - z3)) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[1, -w, -w] - 
   (2*G[r1, 0, w])/(3*(w^2 - z3)) + (4*G[r1, 1, w])/(3*(w^2 - z3)) - 
   (2*G[r2, 0, w])/(3*(w^2 - z3)) + (4*G[r2, 1, w])/(3*(w^2 - z3)) + 
   G[r61, 0, -w]/(3*w^2 - 3*z3) - G[r61, r61, -w]/(3*(w^2 - z3)) - 
   G[r61, r62, -w]/(3*(w^2 - z3)) + G[r62, 0, -w]/(3*w^2 - 3*z3) - 
   G[r62, r61, -w]/(3*(w^2 - z3)) - G[r62, r62, -w]/(3*(w^2 - z3)) + 
   ((-4/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
     G[-w^(-1), 0, 1])/6 + 
   (-2/(w^2 - z3) - (3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 + 
     (3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
         4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])/2)*
    G[-w^(-1), 0, -w] + (2*G[-w^(-1), 0, w^2])/(3*(w^2 - z3)) + 
   (4/(3*(w^2 - z3)) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1, 1] + 
   (4/(w^2 - z3) + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), 1, -w] - (4*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) + 
   ((-4/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 0, 1])/6 + 
   (4/(3*(w^2 - z3)) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1, 1]) + 
 G[-w^(-1), z2]*
  ((Pi^2*((w^2 - z3)^(-1) - 
      2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
        17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]))/4 + 
   ((40/(w^2 - z3) - 12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 
      9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, -w])/6 + 
   2*(Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] - 5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, w] + 
   (-40/(3*(w^2 - z3)) + 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 1, -w] + 
   ((4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
         3] - 9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 5*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, -w, -w])/
    2 + (-40/(3*(w^2 - z3)) + 
     6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 0, -w] + 
   (80/(3*(w^2 - z3)) - 12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     8*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[1, 1, -w] + 
   (-4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     5*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[1, -w, -w] + 
   (-1/2*1/(w^2 - z3) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - 
     Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]/2)*
    G[-w^(-1), 0, 1] + 
   ((-11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 7*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) + (17*w)/(3 + 3*w*z3) + (11*w^2)/(-3 + 3*w^2*z3) - 
         4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))])*
     G[-w^(-1), 0, -w])/2 + 
   ((w^2 - z3)^(-1) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1, 1] + 
   (11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 7*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) + 
        (17*w)/(3 + 3*w*z3) + (11*w^2)/(-3 + 3*w^2*z3) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))])*
    G[-w^(-1), 1, -w] + (-1/2*1/(w^2 - z3) + 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]/2)*G[-w, 0, 1] + 
   ((w^2 - z3)^(-1) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1, 1]) + 
 G[-w, z2]*
  ((Pi^2*((w^2 - z3)^(-1) - 
      2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
        17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]))/4 + 
   ((40/(w^2 - z3) - 12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 
      9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, -w])/6 + 
   (-40/(3*(w^2 - z3)) + 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 1, -w] + 
   ((11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 7*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) + (17*w)/(3 + 3*w*z3) + (11*w^2)/(-3 + 3*w^2*z3) - 
         4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))])*
     G[0, -w, -w])/2 + (-40/(3*(w^2 - z3)) + 
     6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 0, -w] + 
   (80/(3*(w^2 - z3)) - 12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     8*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[1, 1, -w] + 
   (-11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     7*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) + 
        (17*w)/(3 + 3*w*z3) + (11*w^2)/(-3 + 3*w^2*z3) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))])*
    G[1, -w, -w] + (-1/2*1/(w^2 - z3) + 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]/2)*
    G[-w^(-1), 0, 1] + 
   ((-4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 
      9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 5*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
     G[-w^(-1), 0, -w])/2 + 
   ((w^2 - z3)^(-1) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1, 1] + 
   (4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     5*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), 1, -w] + (-1/2*1/(w^2 - z3) + 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]/2)*G[-w, 0, 1] + 
   ((w^2 - z3)^(-1) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1, 1]) + 
 G[w^2, z2]*
  (-1/12*(Pi^2*(2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 
      Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])) + 
   (Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] + (-8/(w^2 - z3) - 
       3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])/6)*
    G[0, 0, -w] + (2/(w^2 - z3) - 
     Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, w] + 
   (8/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 1, -w] + 
   ((-20/(w^2 - z3) + 12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 
      9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 9*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, -w, -w])/
    6 + (20/(3*(w^2 - z3)) - 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[1, -w, -w] + 
   ((4/(w^2 - z3) + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
     G[-w^(-1), 0, 1])/6 + 
   ((-4/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
     G[-w^(-1), 0, -w])/6 + (-4/(3*(w^2 - z3)) - 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1, 1] + 
   (4/(3*(w^2 - z3)) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), 1, -w] + 
   ((4/(w^2 - z3) + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 0, 1])/6 + 
   (-4/(3*(w^2 - z3)) - Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1, 1]) + 
 G[w^(-2), z2]*
  (-1/12*(Pi^2*(2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 
      Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])) + 
   (Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] + (-8/(w^2 - z3) - 
       3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])/6)*
    G[0, 0, -w] + (6/(w^2 - z3) - 
     3*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, w] + 
   (8/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 1, -w] + 
   ((4/(w^2 - z3) + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, -w, -w])/
    6 + (-4/(3*(w^2 - z3)) - Bracket[
      (7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] + 
     Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[1, -w, -w] + 
   ((4/(w^2 - z3) + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
     G[-w^(-1), 0, 1])/6 + 
   ((20/(w^2 - z3) - 12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 
      9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 9*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
     G[-w^(-1), 0, -w])/6 + (-4/(3*(w^2 - z3)) - 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1, 1] + 
   (-20/(3*(w^2 - z3)) + 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), 1, -w] + 
   ((4/(w^2 - z3) + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 0, 1])/6 + 
   (-4/(3*(w^2 - z3)) - Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1, 1]) - 
 ((18*I)*Pi*G[-w, 1, w^2])/(w^2 - z3) + 
 G[1, z3]*((13*Pi^2)/(3*(w^2 - z3)) + ((16*I)*Pi*G[r1, w])/(w^2 - z3) + 
   ((16*I)*Pi*G[r2, w])/(w^2 - z3) - (8*G[r61, w^2]^2)/(w^2 - z3) - 
   (8*G[r62, w^2]^2)/(w^2 - z3) - (((82*I)/3)*Pi*G[w^(-2), w^2])/(w^2 - z3) + 
   G[r62, w^2]*((((32*I)/3)*Pi)/(w^2 - z3) - (4*G[w^(-2), w^2])/(w^2 - z3)) + 
   G[r61, w^2]*((((32*I)/3)*Pi)/(w^2 - z3) - (16*G[r62, w^2])/(w^2 - z3) - 
     (4*G[w^(-2), w^2])/(w^2 - z3)) - (((86*I)/3)*Pi*G[-w^(-1), w^2])/
    (w^2 - z3) - (((86*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) - 
   (34*G[0, 0, -w])/(3*(w^2 - z3)) - (76*G[0, 0, w])/(3*(w^2 - z3)) + 
   (100*G[0, 0, w^2])/(3*(w^2 - z3)) + (68*G[0, 1, -w])/(3*(w^2 - z3)) + 
   (152*G[0, 1, w])/(3*(w^2 - z3)) - (80*G[0, 1, w^2])/(3*(w^2 - z3)) - 
   (20*G[0, r61, w^2])/(w^2 - z3) - (20*G[0, r62, w^2])/(w^2 - z3) + 
   (10*G[0, -w, -w])/(w^2 - z3) + (4*G[0, w^2, w^2])/(w^2 - z3) + 
   (128*G[1, 0, -w])/(3*(w^2 - z3)) + (248*G[1, 0, w])/(3*(w^2 - z3)) - 
   (176*G[1, 0, w^2])/(3*(w^2 - z3)) + (4*G[1, 1, r7])/(w^2 - z3) - 
   (256*G[1, 1, -w])/(3*(w^2 - z3)) - (496*G[1, 1, w])/(3*(w^2 - z3)) + 
   (256*G[1, 1, w^2])/(3*(w^2 - z3)) + (16*G[1, r61, w^2])/(w^2 - z3) + 
   (16*G[1, r62, w^2])/(w^2 - z3) - (20*G[1, -w, -w])/(w^2 - z3) - 
   (16*G[r1, 0, w])/(w^2 - z3) + (32*G[r1, 1, w])/(w^2 - z3) - 
   (16*G[r2, 0, w])/(w^2 - z3) + (32*G[r2, 1, w])/(w^2 - z3) - 
   (16*G[r61, 0, w^2])/(w^2 - z3) + (16*G[r61, 1, w^2])/(w^2 - z3) + 
   (8*G[r61, r61, w^2])/(w^2 - z3) + (8*G[r61, r62, w^2])/(w^2 - z3) - 
   (4*G[r61, w^2, w^2])/(w^2 - z3) - (16*G[r62, 0, w^2])/(w^2 - z3) + 
   (16*G[r62, 1, w^2])/(w^2 - z3) + (8*G[r62, r61, w^2])/(w^2 - z3) + 
   (8*G[r62, r62, w^2])/(w^2 - z3) - (4*G[r62, w^2, w^2])/(w^2 - z3) - 
   (4*G[w^(-2), 0, w^2])/(w^2 - z3) + (4*G[w^(-2), r61, w^2])/(w^2 - z3) + 
   (4*G[w^(-2), r62, w^2])/(w^2 - z3) - (10*G[-w^(-1), 0, -w])/(w^2 - z3) + 
   (16*G[-w^(-1), 0, w^2])/(w^2 - z3) + (20*G[-w^(-1), 1, -w])/(w^2 - z3) - 
   (32*G[-w^(-1), 1, w^2])/(w^2 - z3) + (16*G[-w, 0, w^2])/(w^2 - z3) - 
   (32*G[-w, 1, w^2])/(w^2 - z3)) + G[-w^(-1), w^2]*
  ((77*Pi^2)/(36*(w^2 - z3)) + (((11*I)/6)*Pi*G[-w^(-1), z3])/(w^2 - z3) - 
   (((11*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) + (((11*I)/6)*Pi*G[-w, z3])/
    (w^2 - z3) + (((25*I)/6)*Pi*G[w^2, z3])/(w^2 - z3) - 
   (209*G[0, 0, -w])/(18*(w^2 - z3)) - (83*G[0, 0, w])/(6*(w^2 - z3)) + 
   (269*G[0, 0, w^2])/(18*(w^2 - z3)) + (5*G[0, 1, r7])/(6*(w^2 - z3)) + 
   (191*G[0, 1, -w])/(9*(w^2 - z3)) + (53*G[0, 1, w])/(3*(w^2 - z3)) - 
   (161*G[0, 1, w^2])/(9*(w^2 - z3)) + G[0, r61, -w]/(w^2 - z3) - 
   (6*G[0, r61, w^2])/(w^2 - z3) + G[0, r62, -w]/(w^2 - z3) - 
   (6*G[0, r62, w^2])/(w^2 - z3) - G[0, -w, -w]/(2*(w^2 - z3)) + 
   (182*G[1, 0, -w])/(9*(w^2 - z3)) + (71*G[1, 0, w])/(3*(w^2 - z3)) - 
   (260*G[1, 0, w^2])/(9*(w^2 - z3)) - (11*G[1, 1, r7])/(18*(w^2 - z3)) - 
   (364*G[1, 1, -w])/(9*(w^2 - z3)) - (142*G[1, 1, w])/(3*(w^2 - z3)) + 
   (340*G[1, 1, w^2])/(9*(w^2 - z3)) + (10*G[1, r61, w^2])/(w^2 - z3) + 
   (10*G[1, r62, w^2])/(w^2 - z3) + G[1, -w, -w]/(w^2 - z3) - 
   (3*G[r1, 0, w])/(w^2 - z3) + (6*G[r1, 1, w])/(w^2 - z3) - 
   (3*G[r2, 0, w])/(w^2 - z3) + (6*G[r2, 1, w])/(w^2 - z3) + 
   G[r61, 0, -w]/(w^2 - z3) - (6*G[r61, 0, w^2])/(w^2 - z3) + 
   (10*G[r61, 1, w^2])/(w^2 - z3) + G[r61, r61, -w]/(-w^2 + z3) + 
   G[r61, r61, w^2]/(w^2 - z3) + G[r61, r62, -w]/(-w^2 + z3) + 
   G[r61, r62, w^2]/(w^2 - z3) + G[r62, 0, -w]/(w^2 - z3) - 
   (6*G[r62, 0, w^2])/(w^2 - z3) + (10*G[r62, 1, w^2])/(w^2 - z3) + 
   G[r62, r61, -w]/(-w^2 + z3) + G[r62, r61, w^2]/(w^2 - z3) + 
   G[r62, r62, -w]/(-w^2 + z3) + G[r62, r62, w^2]/(w^2 - z3) + 
   G[-w^(-1), 0, -w]/(2*w^2 - 2*z3) + (23*G[-w^(-1), 0, w^2])/
    (6*(w^2 - z3)) + G[-w^(-1), 1, -w]/(-w^2 + z3) - 
   (23*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) + (43*G[-w, 0, w^2])/
    (6*(w^2 - z3)) - (43*G[-w, 1, w^2])/(3*(w^2 - z3))) + 
 G[-w, w^2]*((19*Pi^2)/(12*(w^2 - z3)) + (((11*I)/6)*Pi*G[-w, z3])/
    (w^2 - z3) + (((25*I)/6)*Pi*G[w^2, z3])/(w^2 - z3) - 
   (209*G[0, 0, -w])/(18*(w^2 - z3)) - (23*G[0, 0, w])/(6*(w^2 - z3)) + 
   (269*G[0, 0, w^2])/(18*(w^2 - z3)) + (5*G[0, 1, r7])/(6*(w^2 - z3)) + 
   (191*G[0, 1, -w])/(9*(w^2 - z3)) + (11*G[0, 1, w])/(w^2 - z3) - 
   (161*G[0, 1, w^2])/(9*(w^2 - z3)) + G[0, r61, -w]/(w^2 - z3) - 
   (6*G[0, r61, w^2])/(w^2 - z3) + G[0, r62, -w]/(w^2 - z3) - 
   (6*G[0, r62, w^2])/(w^2 - z3) - G[0, -w, -w]/(2*(w^2 - z3)) + 
   (182*G[1, 0, -w])/(9*(w^2 - z3)) + (71*G[1, 0, w])/(3*(w^2 - z3)) - 
   (260*G[1, 0, w^2])/(9*(w^2 - z3)) - (11*G[1, 1, r7])/(18*(w^2 - z3)) - 
   (364*G[1, 1, -w])/(9*(w^2 - z3)) - (142*G[1, 1, w])/(3*(w^2 - z3)) + 
   (340*G[1, 1, w^2])/(9*(w^2 - z3)) + (10*G[1, r61, w^2])/(w^2 - z3) + 
   (10*G[1, r62, w^2])/(w^2 - z3) + G[1, -w, -w]/(w^2 - z3) - 
   (19*G[r1, 0, w])/(3*(w^2 - z3)) + (38*G[r1, 1, w])/(3*(w^2 - z3)) - 
   (19*G[r2, 0, w])/(3*(w^2 - z3)) + (38*G[r2, 1, w])/(3*(w^2 - z3)) + 
   G[r61, 0, -w]/(w^2 - z3) - (6*G[r61, 0, w^2])/(w^2 - z3) + 
   (10*G[r61, 1, w^2])/(w^2 - z3) + G[r61, r61, -w]/(-w^2 + z3) + 
   G[r61, r61, w^2]/(w^2 - z3) + G[r61, r62, -w]/(-w^2 + z3) + 
   G[r61, r62, w^2]/(w^2 - z3) + G[r62, 0, -w]/(w^2 - z3) - 
   (6*G[r62, 0, w^2])/(w^2 - z3) + (10*G[r62, 1, w^2])/(w^2 - z3) + 
   G[r62, r61, -w]/(-w^2 + z3) + G[r62, r61, w^2]/(w^2 - z3) + 
   G[r62, r62, -w]/(-w^2 + z3) + G[r62, r62, w^2]/(w^2 - z3) + 
   G[-w^(-1), 0, -w]/(2*w^2 - 2*z3) + (43*G[-w^(-1), 0, w^2])/
    (6*(w^2 - z3)) + G[-w^(-1), 1, -w]/(-w^2 + z3) - 
   (43*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) + (23*G[-w, 0, w^2])/
    (6*(w^2 - z3)) - (23*G[-w, 1, w^2])/(3*(w^2 - z3))) + 
 G[w^2, z3]*((-37*Pi^2)/(12*(w^2 - z3)) - (19*G[0, 0, -w])/(18*(w^2 - z3)) + 
   (17*G[0, 0, w])/(6*(w^2 - z3)) + (17*G[0, 0, w^2])/(9*(w^2 - z3)) + 
   (25*G[0, 1, r7])/(6*(w^2 - z3)) - (35*G[0, 1, -w])/(9*(w^2 - z3)) - 
   (17*G[0, 1, w])/(3*(w^2 - z3)) - (55*G[0, 1, w^2])/(9*(w^2 - z3)) + 
   (3*G[0, r61, -w])/(w^2 - z3) + (7*G[0, r61, w^2])/(6*(w^2 - z3)) + 
   (3*G[0, r62, -w])/(w^2 - z3) + (7*G[0, r62, w^2])/(6*(w^2 - z3)) + 
   (19*G[0, -w, -w])/(6*(w^2 - z3)) - G[0, w^2, w^2]/(2*(w^2 - z3)) + 
   (22*G[1, 0, -w])/(9*(w^2 - z3)) - (23*G[1, 0, w])/(3*(w^2 - z3)) - 
   (112*G[1, 0, w^2])/(9*(w^2 - z3)) - (109*G[1, 1, r7])/(18*(w^2 - z3)) - 
   (44*G[1, 1, -w])/(9*(w^2 - z3)) + (46*G[1, 1, w])/(3*(w^2 - z3)) + 
   (44*G[1, 1, w^2])/(9*(w^2 - z3)) + (10*G[1, r61, w^2])/(w^2 - z3) + 
   (10*G[1, r62, w^2])/(w^2 - z3) - (19*G[1, -w, -w])/(3*(w^2 - z3)) + 
   G[r1, 0, w]/(w^2 - z3) - (2*G[r1, 1, w])/(w^2 - z3) + 
   G[r2, 0, w]/(w^2 - z3) - (2*G[r2, 1, w])/(w^2 - z3) + 
   (3*G[r61, 0, -w])/(w^2 - z3) + (2*G[r61, 0, w^2])/(3*(w^2 - z3)) + 
   (10*G[r61, 1, w^2])/(w^2 - z3) - (3*G[r61, r61, -w])/(w^2 - z3) - 
   (17*G[r61, r61, w^2])/(3*(w^2 - z3)) - (3*G[r61, r62, -w])/(w^2 - z3) - 
   (17*G[r61, r62, w^2])/(3*(w^2 - z3)) + G[r61, w^2, w^2]/(2*w^2 - 2*z3) + 
   (3*G[r62, 0, -w])/(w^2 - z3) + (2*G[r62, 0, w^2])/(3*(w^2 - z3)) + 
   (10*G[r62, 1, w^2])/(w^2 - z3) - (3*G[r62, r61, -w])/(w^2 - z3) - 
   (17*G[r62, r61, w^2])/(3*(w^2 - z3)) - (3*G[r62, r62, -w])/(w^2 - z3) - 
   (17*G[r62, r62, w^2])/(3*(w^2 - z3)) + G[r62, w^2, w^2]/(2*w^2 - 2*z3) + 
   G[w^(-2), 0, w^2]/(2*w^2 - 2*z3) - G[w^(-2), r61, w^2]/(2*(w^2 - z3)) - 
   G[w^(-2), r62, w^2]/(2*(w^2 - z3)) - (19*G[-w^(-1), 0, -w])/
    (6*(w^2 - z3)) + (19*G[-w^(-1), 0, w^2])/(6*(w^2 - z3)) + 
   (19*G[-w^(-1), 1, -w])/(3*(w^2 - z3)) - (19*G[-w^(-1), 1, w^2])/
    (3*(w^2 - z3)) + (19*G[-w, 0, w^2])/(6*(w^2 - z3)) - 
   (19*G[-w, 1, w^2])/(3*(w^2 - z3))) + 
 G[w^(-2), z3]*((-37*Pi^2)/(12*(w^2 - z3)) + (((25*I)/6)*Pi*G[-w^(-1), w^2])/
    (w^2 - z3) + (((25*I)/6)*Pi*G[-w, w^2])/(w^2 - z3) - 
   (19*G[0, 0, -w])/(18*(w^2 - z3)) + (17*G[0, 0, w])/(6*(w^2 - z3)) + 
   (17*G[0, 0, w^2])/(9*(w^2 - z3)) + (25*G[0, 1, r7])/(6*(w^2 - z3)) - 
   (35*G[0, 1, -w])/(9*(w^2 - z3)) - (17*G[0, 1, w])/(3*(w^2 - z3)) - 
   (55*G[0, 1, w^2])/(9*(w^2 - z3)) + (3*G[0, r61, -w])/(w^2 - z3) + 
   (7*G[0, r61, w^2])/(6*(w^2 - z3)) + (3*G[0, r62, -w])/(w^2 - z3) + 
   (7*G[0, r62, w^2])/(6*(w^2 - z3)) + (19*G[0, -w, -w])/(6*(w^2 - z3)) - 
   G[0, w^2, w^2]/(2*(w^2 - z3)) + (22*G[1, 0, -w])/(9*(w^2 - z3)) - 
   (23*G[1, 0, w])/(3*(w^2 - z3)) - (112*G[1, 0, w^2])/(9*(w^2 - z3)) - 
   (109*G[1, 1, r7])/(18*(w^2 - z3)) - (44*G[1, 1, -w])/(9*(w^2 - z3)) + 
   (46*G[1, 1, w])/(3*(w^2 - z3)) + (44*G[1, 1, w^2])/(9*(w^2 - z3)) + 
   (10*G[1, r61, w^2])/(w^2 - z3) + (10*G[1, r62, w^2])/(w^2 - z3) - 
   (19*G[1, -w, -w])/(3*(w^2 - z3)) + G[r1, 0, w]/(w^2 - z3) - 
   (2*G[r1, 1, w])/(w^2 - z3) + G[r2, 0, w]/(w^2 - z3) - 
   (2*G[r2, 1, w])/(w^2 - z3) + (3*G[r61, 0, -w])/(w^2 - z3) + 
   (2*G[r61, 0, w^2])/(3*(w^2 - z3)) + (10*G[r61, 1, w^2])/(w^2 - z3) - 
   (3*G[r61, r61, -w])/(w^2 - z3) - (17*G[r61, r61, w^2])/(3*(w^2 - z3)) - 
   (3*G[r61, r62, -w])/(w^2 - z3) - (17*G[r61, r62, w^2])/(3*(w^2 - z3)) + 
   G[r61, w^2, w^2]/(2*w^2 - 2*z3) + (3*G[r62, 0, -w])/(w^2 - z3) + 
   (2*G[r62, 0, w^2])/(3*(w^2 - z3)) + (10*G[r62, 1, w^2])/(w^2 - z3) - 
   (3*G[r62, r61, -w])/(w^2 - z3) - (17*G[r62, r61, w^2])/(3*(w^2 - z3)) - 
   (3*G[r62, r62, -w])/(w^2 - z3) - (17*G[r62, r62, w^2])/(3*(w^2 - z3)) + 
   G[r62, w^2, w^2]/(2*w^2 - 2*z3) + G[w^(-2), 0, w^2]/(2*w^2 - 2*z3) - 
   G[w^(-2), r61, w^2]/(2*(w^2 - z3)) - G[w^(-2), r62, w^2]/(2*(w^2 - z3)) - 
   (19*G[-w^(-1), 0, -w])/(6*(w^2 - z3)) + (19*G[-w^(-1), 0, w^2])/
    (6*(w^2 - z3)) + (19*G[-w^(-1), 1, -w])/(3*(w^2 - z3)) - 
   (19*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) + (19*G[-w, 0, w^2])/
    (6*(w^2 - z3)) - (19*G[-w, 1, w^2])/(3*(w^2 - z3))) + 
 G[r62, z3]*((16*Pi^2)/(3*(w^2 - z3)) - ((10*I)*Pi*G[w^(-2), w^2])/
    (w^2 - z3) - ((8*I)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - 
   ((8*I)*Pi*G[-w, w^2])/(w^2 - z3) + G[0, 0, -w]/(-w^2 + z3) + 
   (67*G[0, 0, w^2])/(3*(w^2 - z3)) - (9*G[0, 1, r7])/(w^2 - z3) + 
   (10*G[0, 1, -w])/(w^2 - z3) - (10*G[0, 1, w^2])/(w^2 - z3) - 
   (4*G[0, r61, -w])/(w^2 - z3) - (52*G[0, r61, w^2])/(3*(w^2 - z3)) - 
   (4*G[0, r62, -w])/(w^2 - z3) - (52*G[0, r62, w^2])/(3*(w^2 - z3)) - 
   (5*G[0, -w, -w])/(w^2 - z3) - (52*G[0, w^2, w^2])/(3*(w^2 - z3)) + 
   (24*G[1, 0, w])/(w^2 - z3) - (16*G[1, 0, w^2])/(w^2 - z3) + 
   (12*G[1, 1, r7])/(w^2 - z3) - (48*G[1, 1, w])/(w^2 - z3) + 
   (16*G[1, 1, w^2])/(w^2 - z3) + (8*G[1, r61, w^2])/(w^2 - z3) + 
   (8*G[1, r62, w^2])/(w^2 - z3) + (10*G[1, -w, -w])/(w^2 - z3) - 
   (12*G[r1, 0, w])/(w^2 - z3) + (24*G[r1, 1, w])/(w^2 - z3) - 
   (12*G[r2, 0, w])/(w^2 - z3) + (24*G[r2, 1, w])/(w^2 - z3) - 
   (4*G[r61, 0, -w])/(w^2 - z3) - (104*G[r61, 0, w^2])/(3*(w^2 - z3)) + 
   (8*G[r61, 1, w^2])/(w^2 - z3) + (4*G[r61, r61, -w])/(w^2 - z3) + 
   (92*G[r61, r61, w^2])/(3*(w^2 - z3)) + (4*G[r61, r62, -w])/(w^2 - z3) + 
   (92*G[r61, r62, w^2])/(3*(w^2 - z3)) + (52*G[r61, w^2, w^2])/
    (3*(w^2 - z3)) - (4*G[r62, 0, -w])/(w^2 - z3) - 
   (104*G[r62, 0, w^2])/(3*(w^2 - z3)) + (8*G[r62, 1, w^2])/(w^2 - z3) + 
   (4*G[r62, r61, -w])/(w^2 - z3) + (92*G[r62, r61, w^2])/(3*(w^2 - z3)) + 
   (4*G[r62, r62, -w])/(w^2 - z3) + (92*G[r62, r62, w^2])/(3*(w^2 - z3)) + 
   (52*G[r62, w^2, w^2])/(3*(w^2 - z3)) + (52*G[w^(-2), 0, w^2])/
    (3*(w^2 - z3)) - (52*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) - 
   (52*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + (5*G[-w^(-1), 0, -w])/
    (w^2 - z3) + (3*G[-w^(-1), 0, w^2])/(w^2 - z3) - 
   (10*G[-w^(-1), 1, -w])/(w^2 - z3) - (6*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (3*G[-w, 0, w^2])/(w^2 - z3) - (6*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[r61, z3]*((16*Pi^2)/(3*(w^2 - z3)) - (4*G[r62, -w]*G[r62, w^2])/
    (w^2 - z3) - (92*G[r62, w^2]^2)/(3*(w^2 - z3)) - 
   ((10*I)*Pi*G[w^(-2), w^2])/(w^2 - z3) + 
   G[r62, w^2]*(((16*I)*Pi)/(w^2 - z3) + (52*G[w^(-2), w^2])/
      (3*(w^2 - z3))) - ((8*I)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - 
   ((8*I)*Pi*G[-w, w^2])/(w^2 - z3) + G[0, 0, -w]/(-w^2 + z3) + 
   (67*G[0, 0, w^2])/(3*(w^2 - z3)) - (9*G[0, 1, r7])/(w^2 - z3) + 
   (10*G[0, 1, -w])/(w^2 - z3) - (10*G[0, 1, w^2])/(w^2 - z3) - 
   (4*G[0, r61, -w])/(w^2 - z3) - (52*G[0, r61, w^2])/(3*(w^2 - z3)) - 
   (4*G[0, r62, -w])/(w^2 - z3) - (52*G[0, r62, w^2])/(3*(w^2 - z3)) - 
   (5*G[0, -w, -w])/(w^2 - z3) - (52*G[0, w^2, w^2])/(3*(w^2 - z3)) + 
   (24*G[1, 0, w])/(w^2 - z3) - (16*G[1, 0, w^2])/(w^2 - z3) + 
   (12*G[1, 1, r7])/(w^2 - z3) - (48*G[1, 1, w])/(w^2 - z3) + 
   (16*G[1, 1, w^2])/(w^2 - z3) + (8*G[1, r61, w^2])/(w^2 - z3) + 
   (8*G[1, r62, w^2])/(w^2 - z3) + (10*G[1, -w, -w])/(w^2 - z3) - 
   (12*G[r1, 0, w])/(w^2 - z3) + (24*G[r1, 1, w])/(w^2 - z3) - 
   (12*G[r2, 0, w])/(w^2 - z3) + (24*G[r2, 1, w])/(w^2 - z3) - 
   (4*G[r61, 0, -w])/(w^2 - z3) - (104*G[r61, 0, w^2])/(3*(w^2 - z3)) + 
   (8*G[r61, 1, w^2])/(w^2 - z3) + (4*G[r61, r61, -w])/(w^2 - z3) + 
   (92*G[r61, r61, w^2])/(3*(w^2 - z3)) + (4*G[r61, r62, -w])/(w^2 - z3) + 
   (92*G[r61, r62, w^2])/(3*(w^2 - z3)) + (52*G[r61, w^2, w^2])/
    (3*(w^2 - z3)) - (4*G[r62, 0, -w])/(w^2 - z3) - 
   (104*G[r62, 0, w^2])/(3*(w^2 - z3)) + (8*G[r62, 1, w^2])/(w^2 - z3) + 
   (4*G[r62, r61, -w])/(w^2 - z3) + (92*G[r62, r61, w^2])/(3*(w^2 - z3)) + 
   (4*G[r62, r62, -w])/(w^2 - z3) + (92*G[r62, r62, w^2])/(3*(w^2 - z3)) + 
   (52*G[r62, w^2, w^2])/(3*(w^2 - z3)) + (52*G[w^(-2), 0, w^2])/
    (3*(w^2 - z3)) - (52*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) - 
   (52*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + (5*G[-w^(-1), 0, -w])/
    (w^2 - z3) + (3*G[-w^(-1), 0, w^2])/(w^2 - z3) - 
   (10*G[-w^(-1), 1, -w])/(w^2 - z3) - (6*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (3*G[-w, 0, w^2])/(w^2 - z3) - (6*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[w^2, -w]*
  ((Pi^2*(-20/(w^2 - z3) + 
      3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]))/36 + 
   ((8/(w^2 - z3) + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, -w])/6 + 
   (-8/(3*(w^2 - z3)) - Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, w] - 
   G[0, 0, w^2]/(3*(w^2 - z3)) + 
   (-10/(3*(w^2 - z3)) - Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 1, -w] + 
   (8*G[0, 1, w])/(3*(w^2 - z3)) + (2*G[0, 1, w^2])/(3*(w^2 - z3)) + 
   G[0, r61, -w]/(3*w^2 - 3*z3) + G[0, r62, -w]/(3*w^2 - 3*z3) + 
   (2/(w^2 - z3) + (3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 - 
     (3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
         4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])/2)*
    G[0, -w, -w] - (2*G[1, 0, -w])/(w^2 - z3) + 
   (8*G[1, 0, w])/(3*(w^2 - z3)) + (4*G[1, 1, -w])/(w^2 - z3) - 
   (16*G[1, 1, w])/(3*(w^2 - z3)) + 
   (-4/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[1, -w, -w] + 
   G[r61, 0, -w]/(3*w^2 - 3*z3) - G[r61, r61, -w]/(3*(w^2 - z3)) - 
   G[r61, r62, -w]/(3*(w^2 - z3)) + G[r62, 0, -w]/(3*w^2 - 3*z3) - 
   G[r62, r61, -w]/(3*(w^2 - z3)) - G[r62, r62, -w]/(3*(w^2 - z3)) + 
   ((-4/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
     G[-w^(-1), 0, 1])/6 + 
   ((4/(w^2 - z3) + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
     G[-w^(-1), 0, -w])/6 + (4/(3*(w^2 - z3)) + 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1, 1] + 
   (-4/(3*(w^2 - z3)) - Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), 1, -w] + 
   ((-4/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 0, 1])/6 + 
   (2*G[-w, 0, w^2])/(3*(w^2 - z3)) + 
   (4/(3*(w^2 - z3)) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1, 1] - 
   (4*G[-w, 1, w^2])/(3*(w^2 - z3))) + 
 G[-w^(-1), -w]*
  ((Pi^2*(-11/(w^2 - z3) + 
      18*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 9*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]))/36 + 
   ((10/(w^2 - z3) + 9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, -w])/6 + 
   (-7/(3*(w^2 - z3)) + 10*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, w] - 
   G[0, 0, w^2]/(3*(w^2 - z3)) + 
   (2/(3*(w^2 - z3)) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 1, -w] + 
   (2*G[0, 1, w^2])/(3*(w^2 - z3)) - (2*G[0, r61, -w])/(w^2 - z3) - 
   (2*G[0, r62, -w])/(w^2 - z3) + 
   (3/(w^2 - z3) + (9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 - 
     (5*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
         4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])/2)*
    G[0, -w, -w] + (8/(w^2 - z3) - 
     4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[1, 0, -w] + 8*(-2/(w^2 - z3) + 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3])*G[1, 1, -w] + 
   (-6/(w^2 - z3) - 9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     5*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[1, -w, -w] - 
   (2*G[r61, 0, -w])/(w^2 - z3) + (2*G[r61, r61, -w])/(w^2 - z3) + 
   (2*G[r61, r62, -w])/(w^2 - z3) - (2*G[r62, 0, -w])/(w^2 - z3) + 
   (2*G[r62, r61, -w])/(w^2 - z3) + (2*G[r62, r62, -w])/(w^2 - z3) + 
   (((w^2 - z3)^(-1) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
        17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 0, 1])/
    2 + ((-26/(w^2 - z3) + 
      33*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 21*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
     G[-w^(-1), 0, -w])/6 + ((-w^2 + z3)^(-1) + 
     2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1, 1] + 
   (26/(3*(w^2 - z3)) - 11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     7*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), 1, -w] + 
   (((w^2 - z3)^(-1) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
        17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 0, 1])/2 + 
   (2*G[-w, 0, w^2])/(3*(w^2 - z3)) + 
   ((-w^2 + z3)^(-1) + 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1, 1] - 
   (4*G[-w, 1, w^2])/(3*(w^2 - z3))) + 
 G[w^(-2), w^2]*((139*Pi^2)/(36*(w^2 - z3)) + (((13*I)/6)*Pi*G[w^(-2), z3])/
    (w^2 - z3) - ((8*I)*Pi*G[-w^(-1), w^2])/(w^2 - z3) + 
   (((23*I)/6)*Pi*G[-w^(-1), z3])/(w^2 - z3) - ((8*I)*Pi*G[-w, w^2])/
    (w^2 - z3) + (((23*I)/6)*Pi*G[-w, z3])/(w^2 - z3) + 
   (((13*I)/6)*Pi*G[w^2, z3])/(w^2 - z3) + (7*G[0, 0, -w])/(18*(w^2 - z3)) - 
   (7*G[0, 0, w])/(2*(w^2 - z3)) - (14*G[0, 0, w^2])/(9*(w^2 - z3)) - 
   (25*G[0, 1, r7])/(6*(w^2 - z3)) + (53*G[0, 1, -w])/(9*(w^2 - z3)) + 
   (13*G[0, 1, w])/(3*(w^2 - z3)) + (49*G[0, 1, w^2])/(9*(w^2 - z3)) - 
   (10*G[0, r61, -w])/(3*(w^2 - z3)) - (7*G[0, r61, w^2])/(6*(w^2 - z3)) - 
   (10*G[0, r62, -w])/(3*(w^2 - z3)) - (7*G[0, r62, w^2])/(6*(w^2 - z3)) - 
   (19*G[0, -w, -w])/(6*(w^2 - z3)) + G[0, w^2, w^2]/(2*w^2 - 2*z3) - 
   (4*G[1, 0, -w])/(9*(w^2 - z3)) + (5*G[1, 0, w])/(w^2 - z3) + 
   (112*G[1, 0, w^2])/(9*(w^2 - z3)) + (109*G[1, 1, r7])/(18*(w^2 - z3)) + 
   (8*G[1, 1, -w])/(9*(w^2 - z3)) - (10*G[1, 1, w])/(w^2 - z3) - 
   (44*G[1, 1, w^2])/(9*(w^2 - z3)) - (10*G[1, r61, w^2])/(w^2 - z3) - 
   (10*G[1, r62, w^2])/(w^2 - z3) + (19*G[1, -w, -w])/(3*(w^2 - z3)) - 
   G[r1, 0, w]/(3*(w^2 - z3)) + (2*G[r1, 1, w])/(3*(w^2 - z3)) - 
   G[r2, 0, w]/(3*(w^2 - z3)) + (2*G[r2, 1, w])/(3*(w^2 - z3)) - 
   (10*G[r61, 0, -w])/(3*(w^2 - z3)) - (2*G[r61, 0, w^2])/(3*(w^2 - z3)) - 
   (10*G[r61, 1, w^2])/(w^2 - z3) + (10*G[r61, r61, -w])/(3*(w^2 - z3)) + 
   (17*G[r61, r61, w^2])/(3*(w^2 - z3)) + (10*G[r61, r62, -w])/
    (3*(w^2 - z3)) + (17*G[r61, r62, w^2])/(3*(w^2 - z3)) - 
   G[r61, w^2, w^2]/(2*(w^2 - z3)) - (10*G[r62, 0, -w])/(3*(w^2 - z3)) - 
   (2*G[r62, 0, w^2])/(3*(w^2 - z3)) - (10*G[r62, 1, w^2])/(w^2 - z3) + 
   (10*G[r62, r61, -w])/(3*(w^2 - z3)) + (17*G[r62, r61, w^2])/
    (3*(w^2 - z3)) + (10*G[r62, r62, -w])/(3*(w^2 - z3)) + 
   (17*G[r62, r62, w^2])/(3*(w^2 - z3)) - G[r62, w^2, w^2]/(2*(w^2 - z3)) - 
   G[w^(-2), 0, w^2]/(2*(w^2 - z3)) + G[w^(-2), r61, w^2]/(2*w^2 - 2*z3) + 
   G[w^(-2), r62, w^2]/(2*w^2 - 2*z3) + (19*G[-w^(-1), 0, -w])/
    (6*(w^2 - z3)) - (23*G[-w^(-1), 0, w^2])/(6*(w^2 - z3)) - 
   (19*G[-w^(-1), 1, -w])/(3*(w^2 - z3)) + (23*G[-w^(-1), 1, w^2])/
    (3*(w^2 - z3)) - (19*G[-w, 0, w^2])/(6*(w^2 - z3)) + 
   (19*G[-w, 1, w^2])/(3*(w^2 - z3))) + 
 G[-w, z3]*((-17*Pi^2)/(12*(w^2 - z3)) + (83*G[0, 0, -w])/(18*(w^2 - z3)) + 
   (17*G[0, 0, w])/(6*(w^2 - z3)) - (263*G[0, 0, w^2])/(18*(w^2 - z3)) - 
   (5*G[0, 1, r7])/(6*(w^2 - z3)) - (101*G[0, 1, -w])/(9*(w^2 - z3)) - 
   (29*G[0, 1, w])/(3*(w^2 - z3)) + (155*G[0, 1, w^2])/(9*(w^2 - z3)) + 
   G[0, r61, -w]/(w^2 - z3) + (6*G[0, r61, w^2])/(w^2 - z3) + 
   G[0, r62, -w]/(w^2 - z3) + (6*G[0, r62, w^2])/(w^2 - z3) - 
   (23*G[0, -w, -w])/(6*(w^2 - z3)) - (170*G[1, 0, -w])/(9*(w^2 - z3)) - 
   (71*G[1, 0, w])/(3*(w^2 - z3)) + (260*G[1, 0, w^2])/(9*(w^2 - z3)) + 
   (11*G[1, 1, r7])/(18*(w^2 - z3)) + (340*G[1, 1, -w])/(9*(w^2 - z3)) + 
   (142*G[1, 1, w])/(3*(w^2 - z3)) - (340*G[1, 1, w^2])/(9*(w^2 - z3)) - 
   (10*G[1, r61, w^2])/(w^2 - z3) - (10*G[1, r62, w^2])/(w^2 - z3) + 
   (23*G[1, -w, -w])/(3*(w^2 - z3)) + (7*G[r1, 0, w])/(w^2 - z3) - 
   (14*G[r1, 1, w])/(w^2 - z3) + (7*G[r2, 0, w])/(w^2 - z3) - 
   (14*G[r2, 1, w])/(w^2 - z3) + G[r61, 0, -w]/(w^2 - z3) + 
   (6*G[r61, 0, w^2])/(w^2 - z3) - (10*G[r61, 1, w^2])/(w^2 - z3) + 
   G[r61, r61, -w]/(-w^2 + z3) + G[r61, r61, w^2]/(-w^2 + z3) + 
   G[r61, r62, -w]/(-w^2 + z3) + G[r61, r62, w^2]/(-w^2 + z3) + 
   G[r62, 0, -w]/(w^2 - z3) + (6*G[r62, 0, w^2])/(w^2 - z3) - 
   (10*G[r62, 1, w^2])/(w^2 - z3) + G[r62, r61, -w]/(-w^2 + z3) + 
   G[r62, r61, w^2]/(-w^2 + z3) + G[r62, r62, -w]/(-w^2 + z3) + 
   G[r62, r62, w^2]/(-w^2 + z3) + (23*G[-w^(-1), 0, -w])/(6*(w^2 - z3)) - 
   (47*G[-w^(-1), 0, w^2])/(6*(w^2 - z3)) - (23*G[-w^(-1), 1, -w])/
    (3*(w^2 - z3)) + (47*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) - 
   (23*G[-w, 0, w^2])/(6*(w^2 - z3)) + (23*G[-w, 1, w^2])/(3*(w^2 - z3))) + 
 G[-w^(-1), z3]*((-25*Pi^2)/(12*(w^2 - z3)) + (((11*I)/6)*Pi*G[-w, w^2])/
    (w^2 - z3) + (83*G[0, 0, -w])/(18*(w^2 - z3)) + 
   (89*G[0, 0, w])/(6*(w^2 - z3)) - (263*G[0, 0, w^2])/(18*(w^2 - z3)) - 
   (5*G[0, 1, r7])/(6*(w^2 - z3)) - (101*G[0, 1, -w])/(9*(w^2 - z3)) - 
   (53*G[0, 1, w])/(3*(w^2 - z3)) + (155*G[0, 1, w^2])/(9*(w^2 - z3)) + 
   G[0, r61, -w]/(w^2 - z3) + (6*G[0, r61, w^2])/(w^2 - z3) + 
   G[0, r62, -w]/(w^2 - z3) + (6*G[0, r62, w^2])/(w^2 - z3) - 
   (23*G[0, -w, -w])/(6*(w^2 - z3)) - (170*G[1, 0, -w])/(9*(w^2 - z3)) - 
   (71*G[1, 0, w])/(3*(w^2 - z3)) + (260*G[1, 0, w^2])/(9*(w^2 - z3)) + 
   (11*G[1, 1, r7])/(18*(w^2 - z3)) + (340*G[1, 1, -w])/(9*(w^2 - z3)) + 
   (142*G[1, 1, w])/(3*(w^2 - z3)) - (340*G[1, 1, w^2])/(9*(w^2 - z3)) - 
   (10*G[1, r61, w^2])/(w^2 - z3) - (10*G[1, r62, w^2])/(w^2 - z3) + 
   (23*G[1, -w, -w])/(3*(w^2 - z3)) + (3*G[r1, 0, w])/(w^2 - z3) - 
   (6*G[r1, 1, w])/(w^2 - z3) + (3*G[r2, 0, w])/(w^2 - z3) - 
   (6*G[r2, 1, w])/(w^2 - z3) + G[r61, 0, -w]/(w^2 - z3) + 
   (6*G[r61, 0, w^2])/(w^2 - z3) - (10*G[r61, 1, w^2])/(w^2 - z3) + 
   G[r61, r61, -w]/(-w^2 + z3) + G[r61, r61, w^2]/(-w^2 + z3) + 
   G[r61, r62, -w]/(-w^2 + z3) + G[r61, r62, w^2]/(-w^2 + z3) + 
   G[r62, 0, -w]/(w^2 - z3) + (6*G[r62, 0, w^2])/(w^2 - z3) - 
   (10*G[r62, 1, w^2])/(w^2 - z3) + G[r62, r61, -w]/(-w^2 + z3) + 
   G[r62, r61, w^2]/(-w^2 + z3) + G[r62, r62, -w]/(-w^2 + z3) + 
   G[r62, r62, w^2]/(-w^2 + z3) + (23*G[-w^(-1), 0, -w])/(6*(w^2 - z3)) - 
   (23*G[-w^(-1), 0, w^2])/(6*(w^2 - z3)) - (23*G[-w^(-1), 1, -w])/
    (3*(w^2 - z3)) + (23*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) - 
   (47*G[-w, 0, w^2])/(6*(w^2 - z3)) + (47*G[-w, 1, w^2])/(3*(w^2 - z3))) + 
 G[0, z3]*((-8*Pi^2)/(3*(w^2 - z3)) - (88*G[1, -w]^2)/(9*(w^2 - z3)) + 
   (352*G[1, w^2]^2)/(9*(w^2 - z3)) - ((14*I)*Pi*G[r1, w])/(w^2 - z3) - 
   ((14*I)*Pi*G[r2, w])/(w^2 - z3) + (28*G[r61, w^2]^2)/(w^2 - z3) + 
   (28*G[r62, w^2]^2)/(w^2 - z3) + (((53*I)/3)*Pi*G[w^(-2), w^2])/
    (w^2 - z3) + G[r62, w^2]*((((-32*I)/3)*Pi)/(w^2 - z3) - 
     (95*G[w^(-2), w^2])/(6*(w^2 - z3))) + 
   G[r61, w^2]*((((-32*I)/3)*Pi)/(w^2 - z3) + (56*G[r62, w^2])/(w^2 - z3) - 
     (95*G[w^(-2), w^2])/(6*(w^2 - z3))) + (((49*I)/3)*Pi*G[-w^(-1), w^2])/
    (w^2 - z3) + (((49*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) + 
   G[1, w^2]*(((-32*I)*Pi)/(w^2 - z3) + (32*G[r61, w^2])/(w^2 - z3) + 
     (32*G[r62, w^2])/(w^2 - z3) - (7*G[w^(-2), w^2])/(w^2 - z3) - 
     (77*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (77*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[1, r7]*((I*Pi)/(w^2 - z3) + (112*G[1, w^2])/(9*(w^2 - z3)) + 
     (8*G[r61, w^2])/(3*(w^2 - z3)) + (8*G[r62, w^2])/(3*(w^2 - z3)) - 
     (85*G[w^(-2), w^2])/(6*(w^2 - z3)) - (7*G[-w^(-1), w^2])/
      (2*(w^2 - z3)) - (7*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[1, -w]*((8*G[1, w])/(w^2 - z3) - (40*G[1, w^2])/(3*(w^2 - z3)) + 
     (7*G[w^(-2), w^2])/(w^2 - z3) - (4*G[-w^(-1), -w])/(3*(w^2 - z3)) + 
     (9*G[-w^(-1), w^2])/(w^2 - z3) + (9*G[-w, w^2])/(w^2 - z3)) + 
   G[1, w]*(((32*I)*Pi)/(w^2 - z3) - (72*G[1, w^2])/(w^2 - z3) - 
     (28*G[r61, w^2])/(w^2 - z3) - (28*G[r62, w^2])/(w^2 - z3) + 
     (106*G[w^(-2), w^2])/(3*(w^2 - z3)) + (98*G[-w^(-1), w^2])/
      (3*(w^2 - z3)) + (98*G[-w, w^2])/(3*(w^2 - z3))) + 
   (28*G[0, 0, -w])/(9*(w^2 - z3)) + G[0, 0, w]/(w^2 - z3) - 
   (473*G[0, 0, w^2])/(18*(w^2 - z3)) + (17*G[0, 1, r7])/(3*(w^2 - z3)) - 
   (56*G[0, 1, -w])/(9*(w^2 - z3)) - (6*G[0, 1, w])/(w^2 - z3) + 
   (110*G[0, 1, w^2])/(9*(w^2 - z3)) + (121*G[0, r61, w^2])/(6*(w^2 - z3)) + 
   (121*G[0, r62, w^2])/(6*(w^2 - z3)) + (2*G[0, -w, -w])/(3*(w^2 - z3)) + 
   (95*G[0, w^2, w^2])/(6*(w^2 - z3)) - (44*G[1, 0, -w])/(9*(w^2 - z3)) - 
   (34*G[1, 0, w])/(w^2 - z3) + (260*G[1, 0, w^2])/(9*(w^2 - z3)) - 
   (77*G[1, 1, r7])/(9*(w^2 - z3)) + (88*G[1, 1, -w])/(9*(w^2 - z3)) + 
   (68*G[1, 1, w])/(w^2 - z3) - (232*G[1, 1, w^2])/(9*(w^2 - z3)) - 
   (16*G[1, r61, w^2])/(w^2 - z3) - (16*G[1, r62, w^2])/(w^2 - z3) - 
   (4*G[1, -w, -w])/(3*(w^2 - z3)) + (14*G[r1, 0, w])/(w^2 - z3) - 
   (28*G[r1, 1, w])/(w^2 - z3) + (14*G[r2, 0, w])/(w^2 - z3) - 
   (28*G[r2, 1, w])/(w^2 - z3) + (36*G[r61, 0, w^2])/(w^2 - z3) - 
   (16*G[r61, 1, w^2])/(w^2 - z3) - (28*G[r61, r61, w^2])/(w^2 - z3) - 
   (28*G[r61, r62, w^2])/(w^2 - z3) - (95*G[r61, w^2, w^2])/(6*(w^2 - z3)) + 
   (36*G[r62, 0, w^2])/(w^2 - z3) - (16*G[r62, 1, w^2])/(w^2 - z3) - 
   (28*G[r62, r61, w^2])/(w^2 - z3) - (28*G[r62, r62, w^2])/(w^2 - z3) - 
   (95*G[r62, w^2, w^2])/(6*(w^2 - z3)) - (95*G[w^(-2), 0, w^2])/
    (6*(w^2 - z3)) + (95*G[w^(-2), r61, w^2])/(6*(w^2 - z3)) + 
   (95*G[w^(-2), r62, w^2])/(6*(w^2 - z3)) - (2*G[-w^(-1), 0, -w])/
    (3*(w^2 - z3)) - (25*G[-w^(-1), 0, w^2])/(3*(w^2 - z3)) + 
   (4*G[-w^(-1), 1, -w])/(3*(w^2 - z3)) + (50*G[-w^(-1), 1, w^2])/
    (3*(w^2 - z3)) - (25*G[-w, 0, w^2])/(3*(w^2 - z3)) + 
   (50*G[-w, 1, w^2])/(3*(w^2 - z3))) + ((18*I)*Pi*G[-w, 1, z3])/(w^2 - z3) - 
 (((20*I)/3)*Pi*G[-w, r61, w^2])/(w^2 - z3) + (((20*I)/3)*Pi*G[-w, r61, z3])/
  (w^2 - z3) - (((20*I)/3)*Pi*G[-w, r62, w^2])/(w^2 - z3) + 
 (((20*I)/3)*Pi*G[-w, r62, z3])/(w^2 - z3) + 
 (((23*I)/6)*Pi*G[-w, w^(-2), w^2])/(w^2 - z3) - 
 (((23*I)/6)*Pi*G[-w, w^(-2), z3])/(w^2 - z3) + 
 (((11*I)/6)*Pi*G[-w, -w^(-1), w^2])/(w^2 - z3) - 
 (((11*I)/6)*Pi*G[-w, -w^(-1), z3])/(w^2 - z3) + 
 (((11*I)/6)*Pi*G[-w, -w, w^2])/(w^2 - z3) - (((11*I)/6)*Pi*G[-w, -w, z3])/
  (w^2 - z3) - ((I/3)*Pi*G[-w, w^2, w^2])/(w^2 - z3) - 
 (((23*I)/6)*Pi*G[-w, w^2, z3])/(w^2 - z3) - (((10*I)/3)*Pi*G[w^2, 0, z3])/
  (w^2 - z3) + (((34*I)/3)*Pi*G[w^2, 1, z3])/(w^2 - z3) + 
 ((4*I)*Pi*G[w^2, r61, z3])/(w^2 - z3) + ((4*I)*Pi*G[w^2, r62, z3])/
  (w^2 - z3) - (((13*I)/6)*Pi*G[w^2, w^(-2), z3])/(w^2 - z3) - 
 (((25*I)/6)*Pi*G[w^2, -w^(-1), z3])/(w^2 - z3) - 
 (((25*I)/6)*Pi*G[w^2, -w, z3])/(w^2 - z3) - (((13*I)/6)*Pi*G[w^2, w^2, z3])/
  (w^2 - z3) + 
 G[1, w]*
  ((Pi^2*(407/(w^2 - z3) - 
      12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3]))/18 - (640*G[1, w^2]^2)/(3*(w^2 - z3)) + 
   (8*G[r61, -w]^2)/(w^2 - z3) - (40*G[r61, w^2]^2)/(w^2 - z3) + 
   (8*G[r62, -w]^2)/(w^2 - z3) - (40*G[r62, w^2]^2)/(w^2 - z3) - 
   (13*G[w^(-2), w^2]^2)/(3*(w^2 - z3)) - (11*G[-w^(-1), w^2]^2)/
    (3*(w^2 - z3)) - (11*G[-w, w^2]^2)/(3*(w^2 - z3)) + 
   G[1, z3]*((((-176*I)/3)*Pi)/(w^2 - z3) + (64*G[r61, w^2])/(3*(w^2 - z3)) + 
     (64*G[r62, w^2])/(3*(w^2 - z3)) - (164*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (172*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (172*G[-w, w^2])/
      (3*(w^2 - z3))) + G[r62, z3]*(((-32*I)*Pi)/(w^2 - z3) - 
     (20*G[w^(-2), w^2])/(w^2 - z3) - (16*G[-w^(-1), w^2])/(w^2 - z3) - 
     (16*G[-w, w^2])/(w^2 - z3)) + G[r61, z3]*(((-32*I)*Pi)/(w^2 - z3) - 
     (8*G[r62, -w])/(w^2 - z3) + (40*G[r62, w^2])/(w^2 - z3) - 
     (20*G[w^(-2), w^2])/(w^2 - z3) - (16*G[-w^(-1), w^2])/(w^2 - z3) - 
     (16*G[-w, w^2])/(w^2 - z3)) + G[-w^(-1), z3]*
    ((((56*I)/3)*Pi)/(w^2 - z3) + (11*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[w^(-2), z3]*((((32*I)/3)*Pi)/(w^2 - z3) + (25*G[-w^(-1), w^2])/
      (3*(w^2 - z3)) + (25*G[-w, w^2])/(3*(w^2 - z3))) + 
   (((56*I)/3)*Pi*G[-w, z3])/(w^2 - z3) + (((32*I)/3)*Pi*G[w^2, z3])/
    (w^2 - z3) + G[1, w^2]*((((176*I)/3)*Pi)/(w^2 - z3) + 
     (640*G[1, z3])/(3*(w^2 - z3)) - (160*G[r61, w^2])/(3*(w^2 - z3)) + 
     (32*G[r61, z3])/(w^2 - z3) - (160*G[r62, w^2])/(3*(w^2 - z3)) + 
     (32*G[r62, z3])/(w^2 - z3) + (244*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (80*G[w^(-2), z3])/(3*(w^2 - z3)) + (292*G[-w^(-1), w^2])/
      (3*(w^2 - z3)) - (40*G[-w^(-1), z3])/(w^2 - z3) + 
     (292*G[-w, w^2])/(3*(w^2 - z3)) - (40*G[-w, z3])/(w^2 - z3) - 
     (80*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r62, w^2]*(((32*I)*Pi)/(w^2 - z3) + (40*G[r62, z3])/(w^2 - z3) + 
     (94*G[w^(-2), w^2])/(3*(w^2 - z3)) - (34*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     (82*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (34*G[-w^(-1), z3])/
      (3*(w^2 - z3)) + (82*G[-w, w^2])/(3*(w^2 - z3)) - 
     (34*G[-w, z3])/(3*(w^2 - z3)) - (34*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r61, w^2]*(((32*I)*Pi)/(w^2 - z3) + (40*G[r61, z3])/(w^2 - z3) - 
     (80*G[r62, w^2])/(w^2 - z3) + (40*G[r62, z3])/(w^2 - z3) + 
     (94*G[w^(-2), w^2])/(3*(w^2 - z3)) - (34*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     (82*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (34*G[-w^(-1), z3])/
      (3*(w^2 - z3)) + (82*G[-w, w^2])/(3*(w^2 - z3)) - 
     (34*G[-w, z3])/(3*(w^2 - z3)) - (34*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[w^(-2), w^2]*((((-32*I)/3)*Pi)/(w^2 - z3) + (13*G[w^(-2), z3])/
      (3*(w^2 - z3)) - (16*G[-w^(-1), w^2])/(w^2 - z3) + 
     (23*G[-w^(-1), z3])/(3*(w^2 - z3)) - (16*G[-w, w^2])/(w^2 - z3) + 
     (23*G[-w, z3])/(3*(w^2 - z3)) + (13*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r62, -w]*((-8*G[r62, z3])/(w^2 - z3) + (2*G[w^(-2), -w])/
      (3*(w^2 - z3)) - (20*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (6*G[w^(-2), z3])/(w^2 - z3) - (4*G[-w^(-1), -w])/(w^2 - z3) + 
     (2*G[-w^(-1), w^2])/(w^2 - z3) + (2*G[-w^(-1), z3])/(w^2 - z3) + 
     (2*G[-w, w^2])/(w^2 - z3) + (2*G[-w, z3])/(w^2 - z3) + 
     (2*G[w^2, -w])/(3*(w^2 - z3)) + (6*G[w^2, z3])/(w^2 - z3)) + 
   G[r61, -w]*((-8*G[r61, z3])/(w^2 - z3) + (16*G[r62, -w])/(w^2 - z3) - 
     (8*G[r62, z3])/(w^2 - z3) + (2*G[w^(-2), -w])/(3*(w^2 - z3)) - 
     (20*G[w^(-2), w^2])/(3*(w^2 - z3)) + (6*G[w^(-2), z3])/(w^2 - z3) - 
     (4*G[-w^(-1), -w])/(w^2 - z3) + (2*G[-w^(-1), w^2])/(w^2 - z3) + 
     (2*G[-w^(-1), z3])/(w^2 - z3) + (2*G[-w, w^2])/(w^2 - z3) + 
     (2*G[-w, z3])/(w^2 - z3) + (2*G[w^2, -w])/(3*(w^2 - z3)) + 
     (6*G[w^2, z3])/(w^2 - z3)) + G[-w, w^2]*((((-56*I)/3)*Pi)/(w^2 - z3) + 
     (11*G[-w, z3])/(3*(w^2 - z3)) + (25*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[-w^(-1), w^2]*((((-56*I)/3)*Pi)/(w^2 - z3) + (11*G[-w^(-1), z3])/
      (3*(w^2 - z3)) - (22*G[-w, w^2])/(3*(w^2 - z3)) + 
     (11*G[-w, z3])/(3*(w^2 - z3)) + (25*G[w^2, z3])/(3*(w^2 - z3))) - 
   (28*G[0, 0, -w])/(3*(w^2 - z3)) + (4*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, 0, z2] + (8*G[0, 0, z3])/(w^2 - z3) + 
   (28*G[0, 1, -w])/(3*(w^2 - z3)) - (220*G[0, 1, w^2])/(3*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, 1, z2] + (64*G[0, 1, z3])/(w^2 - z3) + 
   (14*G[0, r61, -w])/(3*(w^2 - z3)) - (98*G[0, r61, w^2])/(3*(w^2 - z3)) + 
   (28*G[0, r61, z3])/(w^2 - z3) + (14*G[0, r62, -w])/(3*(w^2 - z3)) - 
   (98*G[0, r62, w^2])/(3*(w^2 - z3)) + (28*G[0, r62, z3])/(w^2 - z3) + 
   (106*G[0, w^(-2), w^2])/(3*(w^2 - z3)) - (106*G[0, w^(-2), z3])/
    (3*(w^2 - z3)) + (98*G[0, -w^(-1), w^2])/(3*(w^2 - z3)) - 
   (98*G[0, -w^(-1), z3])/(3*(w^2 - z3)) + (16*G[0, -w, -w])/(3*(w^2 - z3)) + 
   (98*G[0, -w, w^2])/(3*(w^2 - z3)) - (98*G[0, -w, z3])/(3*(w^2 - z3)) + 
   (30*G[0, w^2, w^2])/(w^2 - z3) - (106*G[0, w^2, z3])/(3*(w^2 - z3)) + 
   (16*G[1, 0, -w])/(w^2 - z3) - (16*G[1, 0, w^2])/(w^2 - z3) - 
   (32*G[1, 1, -w])/(w^2 - z3) + (640*G[1, 1, w^2])/(3*(w^2 - z3)) - 
   (544*G[1, 1, z3])/(3*(w^2 - z3)) + (64*G[1, r61, w^2])/(3*(w^2 - z3)) - 
   (64*G[1, r61, z3])/(3*(w^2 - z3)) + (64*G[1, r62, w^2])/(3*(w^2 - z3)) - 
   (64*G[1, r62, z3])/(3*(w^2 - z3)) - (164*G[1, w^(-2), w^2])/
    (3*(w^2 - z3)) + (164*G[1, w^(-2), z3])/(3*(w^2 - z3)) - 
   (172*G[1, -w^(-1), w^2])/(3*(w^2 - z3)) + (172*G[1, -w^(-1), z3])/
    (3*(w^2 - z3)) - (8*G[1, -w, -w])/(3*(w^2 - z3)) - 
   (172*G[1, -w, w^2])/(3*(w^2 - z3)) + (172*G[1, -w, z3])/(3*(w^2 - z3)) - 
   (28*G[1, w^2, w^2])/(w^2 - z3) + (164*G[1, w^2, z3])/(3*(w^2 - z3)) + 
   (8*G[r61, 0, -w])/(w^2 - z3) - (20*G[r61, 0, w^2])/(w^2 - z3) + 
   (12*G[r61, 0, z3])/(w^2 - z3) + (32*G[r61, 1, w^2])/(w^2 - z3) - 
   (32*G[r61, 1, z3])/(w^2 - z3) - (8*G[r61, r61, -w])/(w^2 - z3) + 
   (40*G[r61, r61, w^2])/(w^2 - z3) - (32*G[r61, r61, z3])/(w^2 - z3) - 
   (8*G[r61, r62, -w])/(w^2 - z3) + (40*G[r61, r62, w^2])/(w^2 - z3) - 
   (32*G[r61, r62, z3])/(w^2 - z3) - (20*G[r61, w^(-2), w^2])/(w^2 - z3) + 
   (20*G[r61, w^(-2), z3])/(w^2 - z3) - (16*G[r61, -w^(-1), w^2])/
    (w^2 - z3) + (16*G[r61, -w^(-1), z3])/(w^2 - z3) - 
   (4*G[r61, -w, -w])/(w^2 - z3) - (16*G[r61, -w, w^2])/(w^2 - z3) + 
   (16*G[r61, -w, z3])/(w^2 - z3) - (46*G[r61, w^2, w^2])/(3*(w^2 - z3)) + 
   (20*G[r61, w^2, z3])/(w^2 - z3) + (8*G[r62, 0, -w])/(w^2 - z3) - 
   (20*G[r62, 0, w^2])/(w^2 - z3) + (12*G[r62, 0, z3])/(w^2 - z3) + 
   (32*G[r62, 1, w^2])/(w^2 - z3) - (32*G[r62, 1, z3])/(w^2 - z3) - 
   (8*G[r62, r61, -w])/(w^2 - z3) + (40*G[r62, r61, w^2])/(w^2 - z3) - 
   (32*G[r62, r61, z3])/(w^2 - z3) - (8*G[r62, r62, -w])/(w^2 - z3) + 
   (40*G[r62, r62, w^2])/(w^2 - z3) - (32*G[r62, r62, z3])/(w^2 - z3) - 
   (20*G[r62, w^(-2), w^2])/(w^2 - z3) + (20*G[r62, w^(-2), z3])/(w^2 - z3) - 
   (16*G[r62, -w^(-1), w^2])/(w^2 - z3) + (16*G[r62, -w^(-1), z3])/
    (w^2 - z3) - (4*G[r62, -w, -w])/(w^2 - z3) - 
   (16*G[r62, -w, w^2])/(w^2 - z3) + (16*G[r62, -w, z3])/(w^2 - z3) - 
   (46*G[r62, w^2, w^2])/(3*(w^2 - z3)) + (20*G[r62, w^2, z3])/(w^2 - z3) - 
   (4*G[w^(-2), 0, -w])/(3*(w^2 - z3)) + (16*G[w^(-2), 0, w^2])/
    (3*(w^2 - z3)) - (4*G[w^(-2), 0, z3])/(w^2 - z3) + 
   (4*G[w^(-2), 1, -w])/(w^2 - z3) - (80*G[w^(-2), 1, w^2])/(3*(w^2 - z3)) + 
   (68*G[w^(-2), 1, z3])/(3*(w^2 - z3)) - (2*G[w^(-2), r61, -w])/
    (3*(w^2 - z3)) - (14*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) + 
   (16*G[w^(-2), r61, z3])/(3*(w^2 - z3)) - (2*G[w^(-2), r62, -w])/
    (3*(w^2 - z3)) - (14*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + 
   (16*G[w^(-2), r62, z3])/(3*(w^2 - z3)) + (13*G[w^(-2), w^(-2), w^2])/
    (3*(w^2 - z3)) - (13*G[w^(-2), w^(-2), z3])/(3*(w^2 - z3)) + 
   (25*G[w^(-2), -w^(-1), w^2])/(3*(w^2 - z3)) - (25*G[w^(-2), -w^(-1), z3])/
    (3*(w^2 - z3)) + (25*G[w^(-2), -w, w^2])/(3*(w^2 - z3)) - 
   (25*G[w^(-2), -w, z3])/(3*(w^2 - z3)) - (13*G[w^(-2), w^2, z3])/
    (3*(w^2 - z3)) + (-4/(3*(w^2 - z3)) + 
     2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[-w^(-1), 0, 1] - (16*G[-w^(-1), 0, -w])/(3*(w^2 - z3)) + 
   (64*G[-w^(-1), 0, w^2])/(3*(w^2 - z3)) + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 0, z2] - 
   (16*G[-w^(-1), 0, z3])/(w^2 - z3) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, 1] + 
   (8*G[-w^(-1), 1, -w])/(3*(w^2 - z3)) - (116*G[-w^(-1), 1, w^2])/
    (3*(w^2 - z3)) + (-8/(3*(w^2 - z3)) + 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[-w^(-1), 1, z2] + (36*G[-w^(-1), 1, z3])/(w^2 - z3) + 
   (4*G[-w^(-1), r61, -w])/(w^2 - z3) - (40*G[-w^(-1), r61, w^2])/
    (3*(w^2 - z3)) + (28*G[-w^(-1), r61, z3])/(3*(w^2 - z3)) + 
   (4*G[-w^(-1), r62, -w])/(w^2 - z3) - (40*G[-w^(-1), r62, w^2])/
    (3*(w^2 - z3)) + (28*G[-w^(-1), r62, z3])/(3*(w^2 - z3)) + 
   (23*G[-w^(-1), w^(-2), w^2])/(3*(w^2 - z3)) - (23*G[-w^(-1), w^(-2), z3])/
    (3*(w^2 - z3)) + (11*G[-w^(-1), -w^(-1), w^2])/(3*(w^2 - z3)) - 
   (11*G[-w^(-1), -w^(-1), z3])/(3*(w^2 - z3)) + 
   (11*G[-w^(-1), -w, w^2])/(3*(w^2 - z3)) - (11*G[-w^(-1), -w, z3])/
    (3*(w^2 - z3)) - (2*G[-w^(-1), w^2, w^2])/(3*(w^2 - z3)) - 
   (23*G[-w^(-1), w^2, z3])/(3*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w, 0, 1] + 
   (64*G[-w, 0, w^2])/(3*(w^2 - z3)) + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w, 0, z2] - 
   (16*G[-w, 0, z3])/(w^2 - z3) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w, 1, 1] - 
   (116*G[-w, 1, w^2])/(3*(w^2 - z3)) + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w, 1, z2] + 
   (36*G[-w, 1, z3])/(w^2 - z3) - (40*G[-w, r61, w^2])/(3*(w^2 - z3)) + 
   (28*G[-w, r61, z3])/(3*(w^2 - z3)) - (40*G[-w, r62, w^2])/(3*(w^2 - z3)) + 
   (28*G[-w, r62, z3])/(3*(w^2 - z3)) + (23*G[-w, w^(-2), w^2])/
    (3*(w^2 - z3)) - (23*G[-w, w^(-2), z3])/(3*(w^2 - z3)) + 
   (11*G[-w, -w^(-1), w^2])/(3*(w^2 - z3)) - (11*G[-w, -w^(-1), z3])/
    (3*(w^2 - z3)) + (11*G[-w, -w, w^2])/(3*(w^2 - z3)) - 
   (11*G[-w, -w, z3])/(3*(w^2 - z3)) - (2*G[-w, w^2, w^2])/(3*(w^2 - z3)) - 
   (23*G[-w, w^2, z3])/(3*(w^2 - z3)) - (4*G[w^2, 0, -w])/(3*(w^2 - z3)) - 
   (4*G[w^2, 0, z3])/(w^2 - z3) + (4*G[w^2, 1, -w])/(w^2 - z3) + 
   (68*G[w^2, 1, z3])/(3*(w^2 - z3)) - (2*G[w^2, r61, -w])/(3*(w^2 - z3)) + 
   (16*G[w^2, r61, z3])/(3*(w^2 - z3)) - (2*G[w^2, r62, -w])/(3*(w^2 - z3)) + 
   (16*G[w^2, r62, z3])/(3*(w^2 - z3)) - (13*G[w^2, w^(-2), z3])/
    (3*(w^2 - z3)) - (25*G[w^2, -w^(-1), z3])/(3*(w^2 - z3)) - 
   (25*G[w^2, -w, z3])/(3*(w^2 - z3)) - (13*G[w^2, w^2, z3])/
    (3*(w^2 - z3))) + G[1, w^2]*((-19*Pi^2)/(3*(w^2 - z3)) - 
   ((16*I)*Pi*G[r1, w])/(w^2 - z3) - ((16*I)*Pi*G[r2, w])/(w^2 - z3) + 
   (24*G[r61, w^2]^2)/(w^2 - z3) + (24*G[r62, w^2]^2)/(w^2 - z3) - 
   (11*G[w^(-2), w^2]^2)/(6*(w^2 - z3)) + (31*G[-w^(-1), w^2]^2)/
    (6*(w^2 - z3)) + (31*G[-w, w^2]^2)/(6*(w^2 - z3)) + 
   G[-w^(-1), z3]*(((-18*I)*Pi)/(w^2 - z3) - (31*G[-w, w^2])/
      (6*(w^2 - z3))) + G[w^(-2), z3]*((((-34*I)/3)*Pi)/(w^2 - z3) - 
     (3*G[-w^(-1), w^2])/(2*(w^2 - z3)) - (3*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[r62, z3]*(((16*I)*Pi)/(w^2 - z3) - (3*G[w^(-2), w^2])/(w^2 - z3) + 
     (17*G[-w^(-1), w^2])/(w^2 - z3) + (17*G[-w, w^2])/(w^2 - z3)) + 
   G[r61, z3]*(((16*I)*Pi)/(w^2 - z3) - (16*G[r62, w^2])/(w^2 - z3) - 
     (3*G[w^(-2), w^2])/(w^2 - z3) + (17*G[-w^(-1), w^2])/(w^2 - z3) + 
     (17*G[-w, w^2])/(w^2 - z3)) + G[1, z3]*((((272*I)/3)*Pi)/(w^2 - z3) - 
     (32*G[r61, w^2])/(w^2 - z3) - (32*G[r62, w^2])/(w^2 - z3) + 
     (28*G[w^(-2), w^2])/(w^2 - z3) + (92*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (92*G[-w, w^2])/(3*(w^2 - z3))) - ((18*I)*Pi*G[-w, z3])/(w^2 - z3) - 
   (((34*I)/3)*Pi*G[w^2, z3])/(w^2 - z3) + 
   G[r62, w^2]*((((-80*I)/3)*Pi)/(w^2 - z3) - (16*G[r62, z3])/(w^2 - z3) + 
     (27*G[w^(-2), w^2])/(w^2 - z3) - (20*G[w^(-2), z3])/(w^2 - z3) - 
     (37*G[-w^(-1), w^2])/(w^2 - z3) + (20*G[-w^(-1), z3])/(w^2 - z3) - 
     (37*G[-w, w^2])/(w^2 - z3) + (20*G[-w, z3])/(w^2 - z3) - 
     (20*G[w^2, z3])/(w^2 - z3)) + G[r61, w^2]*((((-80*I)/3)*Pi)/(w^2 - z3) - 
     (16*G[r61, z3])/(w^2 - z3) + (48*G[r62, w^2])/(w^2 - z3) - 
     (16*G[r62, z3])/(w^2 - z3) + (27*G[w^(-2), w^2])/(w^2 - z3) - 
     (20*G[w^(-2), z3])/(w^2 - z3) - (37*G[-w^(-1), w^2])/(w^2 - z3) + 
     (20*G[-w^(-1), z3])/(w^2 - z3) - (37*G[-w, w^2])/(w^2 - z3) + 
     (20*G[-w, z3])/(w^2 - z3) - (20*G[w^2, z3])/(w^2 - z3)) + 
   G[-w, w^2]*((((140*I)/3)*Pi)/(w^2 - z3) - (31*G[-w, z3])/(6*(w^2 - z3)) - 
     (3*G[w^2, z3])/(2*(w^2 - z3))) + G[-w^(-1), w^2]*
    ((((140*I)/3)*Pi)/(w^2 - z3) - (31*G[-w^(-1), z3])/(6*(w^2 - z3)) + 
     (31*G[-w, w^2])/(3*(w^2 - z3)) - (31*G[-w, z3])/(6*(w^2 - z3)) - 
     (3*G[w^2, z3])/(2*(w^2 - z3))) + G[w^(-2), w^2]*
    ((((116*I)/3)*Pi)/(w^2 - z3) + (11*G[w^(-2), z3])/(6*(w^2 - z3)) + 
     (22*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (35*G[-w^(-1), z3])/
      (6*(w^2 - z3)) + (22*G[-w, w^2])/(3*(w^2 - z3)) - 
     (35*G[-w, z3])/(6*(w^2 - z3)) + (11*G[w^2, z3])/(6*(w^2 - z3))) + 
   (16*G[0, 0, -w])/(3*(w^2 - z3)) + (76*G[0, 0, w])/(3*(w^2 - z3)) - 
   (326*G[0, 0, w^2])/(9*(w^2 - z3)) + (26*G[0, 0, z3])/(9*(w^2 - z3)) - 
   (32*G[0, 1, -w])/(3*(w^2 - z3)) - (152*G[0, 1, w])/(3*(w^2 - z3)) + 
   (592*G[0, 1, w^2])/(9*(w^2 - z3)) - (352*G[0, 1, z3])/(9*(w^2 - z3)) + 
   (36*G[0, r61, w^2])/(w^2 - z3) - (16*G[0, r61, z3])/(w^2 - z3) + 
   (36*G[0, r62, w^2])/(w^2 - z3) - (16*G[0, r62, z3])/(w^2 - z3) - 
   (7*G[0, w^(-2), w^2])/(w^2 - z3) + (7*G[0, w^(-2), z3])/(w^2 - z3) - 
   (77*G[0, -w^(-1), w^2])/(3*(w^2 - z3)) + (77*G[0, -w^(-1), z3])/
    (3*(w^2 - z3)) - (77*G[0, -w, w^2])/(3*(w^2 - z3)) + 
   (77*G[0, -w, z3])/(3*(w^2 - z3)) - (196*G[0, w^2, w^2])/(9*(w^2 - z3)) + 
   (7*G[0, w^2, z3])/(w^2 - z3) - (32*G[1, 0, -w])/(3*(w^2 - z3)) - 
   (248*G[1, 0, w])/(3*(w^2 - z3)) + (224*G[1, 0, w^2])/(3*(w^2 - z3)) - 
   (16*G[1, 0, z3])/(w^2 - z3) - (4*G[1, 1, r7])/(w^2 - z3) + 
   (64*G[1, 1, -w])/(3*(w^2 - z3)) + (496*G[1, 1, w])/(3*(w^2 - z3)) - 
   (608*G[1, 1, w^2])/(3*(w^2 - z3)) + (352*G[1, 1, z3])/(3*(w^2 - z3)) - 
   (32*G[1, r61, w^2])/(w^2 - z3) + (16*G[1, r61, z3])/(w^2 - z3) - 
   (32*G[1, r62, w^2])/(w^2 - z3) + (16*G[1, r62, z3])/(w^2 - z3) + 
   (28*G[1, w^(-2), w^2])/(w^2 - z3) - (28*G[1, w^(-2), z3])/(w^2 - z3) + 
   (92*G[1, -w^(-1), w^2])/(3*(w^2 - z3)) - (92*G[1, -w^(-1), z3])/
    (3*(w^2 - z3)) + (92*G[1, -w, w^2])/(3*(w^2 - z3)) - 
   (92*G[1, -w, z3])/(3*(w^2 - z3)) + (272*G[1, w^2, w^2])/(9*(w^2 - z3)) - 
   (28*G[1, w^2, z3])/(w^2 - z3) + (16*G[r1, 0, w])/(w^2 - z3) - 
   (32*G[r1, 1, w])/(w^2 - z3) + (16*G[r2, 0, w])/(w^2 - z3) - 
   (32*G[r2, 1, w])/(w^2 - z3) + (18*G[r61, 0, w^2])/(w^2 - z3) - 
   (2*G[r61, 0, z3])/(w^2 - z3) - (32*G[r61, 1, w^2])/(w^2 - z3) + 
   (16*G[r61, 1, z3])/(w^2 - z3) - (16*G[r61, r61, w^2])/(w^2 - z3) + 
   (8*G[r61, r61, z3])/(w^2 - z3) - (16*G[r61, r62, w^2])/(w^2 - z3) + 
   (8*G[r61, r62, z3])/(w^2 - z3) - (3*G[r61, w^(-2), w^2])/(w^2 - z3) + 
   (3*G[r61, w^(-2), z3])/(w^2 - z3) + (17*G[r61, -w^(-1), w^2])/(w^2 - z3) - 
   (17*G[r61, -w^(-1), z3])/(w^2 - z3) + (17*G[r61, -w, w^2])/(w^2 - z3) - 
   (17*G[r61, -w, z3])/(w^2 - z3) + (11*G[r61, w^2, w^2])/(w^2 - z3) + 
   (3*G[r61, w^2, z3])/(w^2 - z3) + (18*G[r62, 0, w^2])/(w^2 - z3) - 
   (2*G[r62, 0, z3])/(w^2 - z3) - (32*G[r62, 1, w^2])/(w^2 - z3) + 
   (16*G[r62, 1, z3])/(w^2 - z3) - (16*G[r62, r61, w^2])/(w^2 - z3) + 
   (8*G[r62, r61, z3])/(w^2 - z3) - (16*G[r62, r62, w^2])/(w^2 - z3) + 
   (8*G[r62, r62, z3])/(w^2 - z3) - (3*G[r62, w^(-2), w^2])/(w^2 - z3) + 
   (3*G[r62, w^(-2), z3])/(w^2 - z3) + (17*G[r62, -w^(-1), w^2])/(w^2 - z3) - 
   (17*G[r62, -w^(-1), z3])/(w^2 - z3) + (17*G[r62, -w, w^2])/(w^2 - z3) - 
   (17*G[r62, -w, z3])/(w^2 - z3) + (11*G[r62, w^2, w^2])/(w^2 - z3) + 
   (3*G[r62, w^2, z3])/(w^2 - z3) + (133*G[w^(-2), 0, w^2])/(9*(w^2 - z3)) - 
   (97*G[w^(-2), 0, z3])/(9*(w^2 - z3)) - (20*G[w^(-2), 1, w^2])/
    (9*(w^2 - z3)) + (20*G[w^(-2), 1, z3])/(9*(w^2 - z3)) - 
   (14*G[w^(-2), r61, w^2])/(w^2 - z3) + (10*G[w^(-2), r61, z3])/(w^2 - z3) - 
   (14*G[w^(-2), r62, w^2])/(w^2 - z3) + (10*G[w^(-2), r62, z3])/(w^2 - z3) + 
   (11*G[w^(-2), w^(-2), w^2])/(6*(w^2 - z3)) - (11*G[w^(-2), w^(-2), z3])/
    (6*(w^2 - z3)) - (3*G[w^(-2), -w^(-1), w^2])/(2*(w^2 - z3)) + 
   (3*G[w^(-2), -w^(-1), z3])/(2*(w^2 - z3)) - (3*G[w^(-2), -w, w^2])/
    (2*(w^2 - z3)) + (3*G[w^(-2), -w, z3])/(2*(w^2 - z3)) - 
   (11*G[w^(-2), w^2, z3])/(6*(w^2 - z3)) - (305*G[-w^(-1), 0, w^2])/
    (9*(w^2 - z3)) + (161*G[-w^(-1), 0, z3])/(9*(w^2 - z3)) + 
   (628*G[-w^(-1), 1, w^2])/(9*(w^2 - z3)) - (340*G[-w^(-1), 1, z3])/
    (9*(w^2 - z3)) + (10*G[-w^(-1), r61, w^2])/(w^2 - z3) - 
   (10*G[-w^(-1), r61, z3])/(w^2 - z3) + (10*G[-w^(-1), r62, w^2])/
    (w^2 - z3) - (10*G[-w^(-1), r62, z3])/(w^2 - z3) - 
   (35*G[-w^(-1), w^(-2), w^2])/(6*(w^2 - z3)) + (35*G[-w^(-1), w^(-2), z3])/
    (6*(w^2 - z3)) - (31*G[-w^(-1), -w^(-1), w^2])/(6*(w^2 - z3)) + 
   (31*G[-w^(-1), -w^(-1), z3])/(6*(w^2 - z3)) - 
   (31*G[-w^(-1), -w, w^2])/(6*(w^2 - z3)) + (31*G[-w^(-1), -w, z3])/
    (6*(w^2 - z3)) - (13*G[-w^(-1), w^2, w^2])/(3*(w^2 - z3)) + 
   (35*G[-w^(-1), w^2, z3])/(6*(w^2 - z3)) - (305*G[-w, 0, w^2])/
    (9*(w^2 - z3)) + (161*G[-w, 0, z3])/(9*(w^2 - z3)) + 
   (628*G[-w, 1, w^2])/(9*(w^2 - z3)) - (340*G[-w, 1, z3])/(9*(w^2 - z3)) + 
   (10*G[-w, r61, w^2])/(w^2 - z3) - (10*G[-w, r61, z3])/(w^2 - z3) + 
   (10*G[-w, r62, w^2])/(w^2 - z3) - (10*G[-w, r62, z3])/(w^2 - z3) - 
   (35*G[-w, w^(-2), w^2])/(6*(w^2 - z3)) + (35*G[-w, w^(-2), z3])/
    (6*(w^2 - z3)) - (31*G[-w, -w^(-1), w^2])/(6*(w^2 - z3)) + 
   (31*G[-w, -w^(-1), z3])/(6*(w^2 - z3)) - (31*G[-w, -w, w^2])/
    (6*(w^2 - z3)) + (31*G[-w, -w, z3])/(6*(w^2 - z3)) - 
   (13*G[-w, w^2, w^2])/(3*(w^2 - z3)) + (35*G[-w, w^2, z3])/(6*(w^2 - z3)) - 
   (97*G[w^2, 0, z3])/(9*(w^2 - z3)) + (20*G[w^2, 1, z3])/(9*(w^2 - z3)) + 
   (10*G[w^2, r61, z3])/(w^2 - z3) + (10*G[w^2, r62, z3])/(w^2 - z3) - 
   (11*G[w^2, w^(-2), z3])/(6*(w^2 - z3)) + (3*G[w^2, -w^(-1), z3])/
    (2*(w^2 - z3)) + (3*G[w^2, -w, z3])/(2*(w^2 - z3)) - 
   (11*G[w^2, w^2, z3])/(6*(w^2 - z3))) + 
 G[0, -w]*
  ((Pi^2*(25/(w^2 - z3) - 
      12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 
      27*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 12*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]))/36 - 
   (6*G[0, w^2]^2)/(w^2 - z3) + 
   (260/(w^2 - z3) - 76*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, -w]^2 + (16*G[1, w^2]^2)/(w^2 - z3) - 
   (((2*I)/3)*Pi*G[r1, w])/(w^2 - z3) - (((2*I)/3)*Pi*G[r2, w])/(w^2 - z3) - 
   (4*G[r61, w^2]^2)/(w^2 - z3) - (19*G[r62, -w]*G[r62, w^2])/
    (3*(w^2 - z3)) - (4*G[r62, w^2]^2)/(w^2 - z3) + 
   G[r61, -w]*((-19*G[r61, w^2])/(3*(w^2 - z3)) - 
     (19*G[r62, w^2])/(3*(w^2 - z3))) - (11*G[w^(-2), w^2]^2)/
    (12*(w^2 - z3)) + (2*G[r51, -w]*G[-w^(-1), -w])/(w^2 - z3) - 
   (2*G[r51, w^2]*G[-w^(-1), -w])/(w^2 - z3) + (2*G[r52, -w]*G[-w^(-1), -w])/
    (w^2 - z3) - (2*G[r52, w^2]*G[-w^(-1), -w])/(w^2 - z3) + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[w^(-2), 1]*G[-w^(-1), -w] + 
   ((26/(w^2 - z3) - 33*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 21*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
     G[-w^(-1), -w]^2)/6 - (5*G[-w^(-1), w^2]^2)/(4*(w^2 - z3)) + 
   (((w^2 - z3)^(-1) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
        17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), z2]*
     G[-w, 1])/2 + G[1, z2]*
    ((8/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1] + 
     (14/(w^2 - z3) - 6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), -w] + 
     (8/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w, 1]) + 
   G[w^(-2), -w]*
    (((4/(w^2 - z3) + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
           17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
           (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                   z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
             8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1])/
      6 + (2/(w^2 - z3) + 
       (3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3])/2 - 
       (3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
           4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
           (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                   z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
             8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])/2)*
      G[-w^(-1), -w] - (2*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     ((4/(w^2 - z3) + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
           17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
           (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                   z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
             8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1])/6) + 
   G[0, z2]*((110/(3*(w^2 - z3)) + 
       8*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] - 
       18*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[1, -w] + 
     (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[1, w] + 
     (-7/(6*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - 
            (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] + 
       (3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3])/2 - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1] + 
     (-17/(3*(w^2 - z3)) - 
       2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + 
       3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), -w] + 
     (-7/(6*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - 
            (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] + 
       (3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3])/2 - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1]) + 
   G[w^(-2), z2]*
    (((-4/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
           17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
           (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                   z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
             8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1])/
      6 + ((-20/(w^2 - z3) + 12*Bracket[(2*(4/z3 - 5/(w + z3) - 
             (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] - 
        9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3] + 9*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
           17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
           (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                   z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
             8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
       G[-w^(-1), -w])/6 + 
     ((-4/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
           17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
           (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                   z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
             8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1])/6) + 
   (21*G[-w^(-1), z3]*G[-w, w^2])/(4*(w^2 - z3)) - 
   (5*G[-w, w^2]^2)/(4*(w^2 - z3)) + 
   G[0, z3]*((100*G[1, -w])/(9*(w^2 - z3)) - (4*G[1, w])/(w^2 - z3) + 
     (20*G[1, w^2])/(3*(w^2 - z3)) - (7*G[w^(-2), w^2])/(2*(w^2 - z3)) + 
     (2*G[-w^(-1), -w])/(3*(w^2 - z3)) - (9*G[-w^(-1), w^2])/(2*(w^2 - z3)) - 
     (9*G[-w, w^2])/(2*(w^2 - z3))) + G[w^(-2), z3]*
    ((19*G[-w^(-1), -w])/(6*(w^2 - z3)) - (47*G[-w^(-1), w^2])/
      (12*(w^2 - z3)) - (47*G[-w, w^2])/(12*(w^2 - z3))) + 
   G[1, z3]*((14*G[w^(-2), w^2])/(w^2 - z3) + (10*G[-w^(-1), -w])/
      (w^2 - z3) - (2*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (2*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[r62, z3]*((-3*G[w^(-2), w^2])/(2*(w^2 - z3)) - 
     (5*G[-w^(-1), -w])/(w^2 - z3) + (11*G[-w^(-1), w^2])/(2*(w^2 - z3)) + 
     (11*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[r61, z3]*((4*G[r62, w^2])/(w^2 - z3) - (3*G[w^(-2), w^2])/
      (2*(w^2 - z3)) - (5*G[-w^(-1), -w])/(w^2 - z3) + 
     (11*G[-w^(-1), w^2])/(2*(w^2 - z3)) + (11*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[-w, 1]*
    ((((w^2 - z3)^(-1) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, z2])/2 + 
     ((4/(w^2 - z3) + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
           17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
           (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                   z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
             8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w])/
      6 + ((-4/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + 
             w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] + 
        3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
           4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
           (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                   z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
             8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, z2])/
      6) + G[-w^(-1), 1]*
    ((-1/2*1/(w^2 - z3) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]/2)*
      G[-w^(-1), -w] + 
     (((w^2 - z3)^(-1) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), z2])/
      2 + (((w^2 - z3)^(-1) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + 
             w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] + 
        Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
          4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, z2])/2 + 
     ((4/(w^2 - z3) + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
           17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
           (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                   z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
             8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w])/
      6 + ((-4/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + 
             w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] + 
        3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
           4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
           (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                   z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
             8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, z2])/
      6) + G[1, w]*((16*G[1, z3])/(w^2 - z3) - (38*G[r61, -w])/
      (3*(w^2 - z3)) + (8*G[r61, z3])/(w^2 - z3) - 
     (38*G[r62, -w])/(3*(w^2 - z3)) + (8*G[r62, z3])/(w^2 - z3) + 
     (4*G[w^(-2), -w])/(3*(w^2 - z3)) + (20*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (8*G[w^(-2), z3])/(w^2 - z3) + 
     (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1] + 
     (16*G[-w^(-1), -w])/(3*(w^2 - z3)) - (4*G[-w^(-1), w^2])/
      (3*(w^2 - z3)) + (-4/(3*(w^2 - z3)) + 
       2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), z2] - 
     (4*G[-w^(-1), z3])/(w^2 - z3) + 
     (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w, 1] - (4*G[-w, w^2])/
      (3*(w^2 - z3)) + (-4/(3*(w^2 - z3)) + 
       2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w, z2] - (4*G[-w, z3])/(w^2 - z3) + 
     (4*G[w^2, -w])/(3*(w^2 - z3)) - (8*G[w^2, z3])/(w^2 - z3)) + 
   G[-w^(-1), w^2]*((5*G[-w^(-1), z3])/(4*(w^2 - z3)) - 
     (55*G[-w, w^2])/(6*(w^2 - z3)) + (21*G[-w, z3])/(4*(w^2 - z3)) - 
     (47*G[w^2, z3])/(12*(w^2 - z3))) + 
   G[-w, w^2]*((5*G[-w, z3])/(4*(w^2 - z3)) - (2*G[w^2, -w])/(3*(w^2 - z3)) - 
     (47*G[w^2, z3])/(12*(w^2 - z3))) + 
   G[r62, w^2]*((4*G[r62, z3])/(w^2 - z3) - G[w^(-2), -w]/(3*(w^2 - z3)) + 
     (9*G[w^(-2), w^2])/(2*(w^2 - z3)) - (3*G[w^(-2), z3])/(w^2 - z3) + 
     (7*G[-w^(-1), -w])/(w^2 - z3) - (13*G[-w^(-1), w^2])/(2*(w^2 - z3)) + 
     G[-w^(-1), z3]/(-w^2 + z3) - (13*G[-w, w^2])/(2*(w^2 - z3)) + 
     G[-w, z3]/(-w^2 + z3) - G[w^2, -w]/(3*(w^2 - z3)) - 
     (3*G[w^2, z3])/(w^2 - z3)) + G[r61, w^2]*((4*G[r61, z3])/(w^2 - z3) - 
     (19*G[r62, -w])/(3*(w^2 - z3)) - (8*G[r62, w^2])/(w^2 - z3) + 
     (4*G[r62, z3])/(w^2 - z3) - G[w^(-2), -w]/(3*(w^2 - z3)) + 
     (9*G[w^(-2), w^2])/(2*(w^2 - z3)) - (3*G[w^(-2), z3])/(w^2 - z3) + 
     (7*G[-w^(-1), -w])/(w^2 - z3) - (13*G[-w^(-1), w^2])/(2*(w^2 - z3)) + 
     G[-w^(-1), z3]/(-w^2 + z3) - (13*G[-w, w^2])/(2*(w^2 - z3)) + 
     G[-w, z3]/(-w^2 + z3) - G[w^2, -w]/(3*(w^2 - z3)) - 
     (3*G[w^2, z3])/(w^2 - z3)) + G[w^(-2), w^2]*
    ((11*G[w^(-2), z3])/(12*(w^2 - z3)) - (19*G[-w^(-1), -w])/
      (6*(w^2 - z3)) + (15*G[-w^(-1), w^2])/(2*(w^2 - z3)) - 
     (35*G[-w^(-1), z3])/(12*(w^2 - z3)) + (41*G[-w, w^2])/(6*(w^2 - z3)) - 
     (35*G[-w, z3])/(12*(w^2 - z3)) + (11*G[w^2, z3])/(12*(w^2 - z3))) + 
   G[1, w^2]*((-16*G[1, z3])/(w^2 - z3) - (46*G[w^(-2), w^2])/
      (3*(w^2 - z3)) + (4*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     (2*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (2*G[-w, w^2])/(3*(w^2 - z3)) + 
     (4*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[1, -w]*((-76*G[1, w])/(3*(w^2 - z3)) + (64*G[1, w^2])/(3*(w^2 - z3)) + 
     (-364/(3*(w^2 - z3)) + 52*Bracket[(7*(-2/z3 + (w + z3)^(-1) + 
            w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3])*G[1, z2] - 
     (196*G[1, z3])/(3*(w^2 - z3)) + (4*G[r51, -w])/(w^2 - z3) - 
     (4*G[r51, w^2])/(w^2 - z3) + (4*G[r52, -w])/(w^2 - z3) - 
     (4*G[r52, w^2])/(w^2 - z3) + (10*G[r61, w^2])/(w^2 - z3) - 
     (10*G[r61, z3])/(w^2 - z3) + (10*G[r62, w^2])/(w^2 - z3) - 
     (10*G[r62, z3])/(w^2 - z3) + (4/(3*(w^2 - z3)) - 
       2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[w^(-2), 1] + 
     (16/(3*(w^2 - z3)) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^(-2), -w] - 
     (49*G[w^(-2), w^2])/(9*(w^2 - z3)) + 
     (-8/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - 
            (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] - 
       Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
         3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
         4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^(-2), z2] + 
     (13*G[w^(-2), z3])/(9*(w^2 - z3)) + 
     (-19/(3*(w^2 - z3)) + 
       10*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + 
       3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] - 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1] + 
     (-44/(w^2 - z3) + 19*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), -w] - 
     (385*G[-w^(-1), w^2])/(9*(w^2 - z3)) + 
     (80/(3*(w^2 - z3)) - 10*Bracket[(2*(4/z3 - 5/(w + z3) - 
            (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] - 
       7*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), z2] + 
     (271*G[-w^(-1), z3])/(9*(w^2 - z3)) + 
     (-19/(3*(w^2 - z3)) + 
       10*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + 
       3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] - 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1] - 
     (385*G[-w, w^2])/(9*(w^2 - z3)) + 
     (80/(3*(w^2 - z3)) - 10*Bracket[(2*(4/z3 - 5/(w + z3) - 
            (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] - 
       7*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, z2] + 
     (271*G[-w, z3])/(9*(w^2 - z3)) + 
     (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[w^2, 1] + 
     (16/(3*(w^2 - z3)) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w] + 
     (-8/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - 
            (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] - 
       Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
         3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
         4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, z2] + 
     (13*G[w^2, z3])/(9*(w^2 - z3))) + G[-w^(-1), -w]*
    (-1/2*G[-w^(-1), w^2]/(w^2 - z3) + 
     ((11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3] - 7*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
           17/(3*(w + z3)) + (17*w)/(3 + 3*w*z3) + (11*w^2)/(-3 + 3*w^2*z3) - 
           4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
           (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))])*
       G[-w^(-1), z2])/2 - (23*G[-w^(-1), z3])/(6*(w^2 - z3)) + 
     (5/(6*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + Bracket[
        (7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] - 
       Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
          4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]/2)*G[-w, 1] - 
     (7*G[-w, w^2])/(6*(w^2 - z3)) + 
     ((4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3] - 
        9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3] + 5*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
           17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
           (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                   z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
             8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, z2])/2 - 
     (23*G[-w, z3])/(6*(w^2 - z3)) + 
     ((-4/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
             w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
           17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
           (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                   z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
             8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w])/
      6 + ((4/(w^2 - z3) + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + 
             w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] - 
        3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
           4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
           (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
           w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                   z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
             8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, z2])/
      6 + (19*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[0, w]*((((2*I)/3)*Pi)/(w^2 - z3) + (8*G[0, w^2])/(3*(w^2 - z3)) + 
     (-2/(3*(w^2 - z3)) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])*G[0, z2] + (2*G[0, z3])/(w^2 - z3) + 
     (38*G[1, -w])/(3*(w^2 - z3)) - (8*G[1, z3])/(w^2 - z3) + 
     (19*G[r61, -w])/(3*(w^2 - z3)) - (4*G[r61, z3])/(w^2 - z3) + 
     (19*G[r62, -w])/(3*(w^2 - z3)) - (4*G[r62, z3])/(w^2 - z3) + 
     (2/(3*(w^2 - z3)) - Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])*G[w^(-2), 1] + 
     (2/(3*(w^2 - z3)) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^(-2), -w] - 
     (10*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (-2/(w^2 - z3) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - Bracket[
        (7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] + 
       Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
         4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^(-2), z2] + 
     (4*G[w^(-2), z3])/(w^2 - z3) + (-4/(3*(w^2 - z3)) + 
       2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1] + 
     (-2/(w^2 - z3) - 5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
      G[-w^(-1), -w] + (2*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (2/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + 
       5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
      G[-w^(-1), z2] + (2*G[-w^(-1), z3])/(w^2 - z3) + 
     (2*G[-w, w^2])/(3*(w^2 - z3)) + 
     (2/(3*(w^2 - z3)) - 5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, z2] + 
     (2*G[-w, z3])/(w^2 - z3) + (-2/(3*(w^2 - z3)) + 
       Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
         3])*G[w^2, 1] + (-2/(w^2 - z3) - 
       Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
         3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
         4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w] + 
     (2/(w^2 - z3) - Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + Bracket[
        (7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] - 
       Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
         4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, z2] + 
     (4*G[w^2, z3])/(w^2 - z3)) + G[0, w^2]*((14*G[0, z3])/(3*(w^2 - z3)) + 
     (284*G[1, -w])/(9*(w^2 - z3)) - (16*G[1, w])/(3*(w^2 - z3)) - 
     (4*G[1, w^2])/(3*(w^2 - z3)) - (16*G[1, z3])/(3*(w^2 - z3)) + 
     (19*G[r61, -w])/(3*(w^2 - z3)) + (10*G[r61, w^2])/(w^2 - z3) - 
     (8*G[r61, z3])/(w^2 - z3) + (19*G[r62, -w])/(3*(w^2 - z3)) + 
     (10*G[r62, w^2])/(w^2 - z3) - (8*G[r62, z3])/(w^2 - z3) + 
     (2*G[w^(-2), -w])/(3*(w^2 - z3)) - (13*G[w^(-2), w^2])/(6*(w^2 - z3)) + 
     (16*G[w^(-2), z3])/(3*(w^2 - z3)) + G[-w^(-1), -w]/(-w^2 + z3) + 
     (29*G[-w^(-1), w^2])/(6*(w^2 - z3)) + (2*G[-w^(-1), z3])/
      (3*(w^2 - z3)) + (29*G[-w, w^2])/(6*(w^2 - z3)) + 
     (2*G[-w, z3])/(3*(w^2 - z3)) + (2*G[w^2, -w])/(3*(w^2 - z3)) + 
     (16*G[w^2, z3])/(3*(w^2 - z3))) + 
   (-199/(6*(w^2 - z3)) + 
     (9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, -w] + 
   (23/(3*(w^2 - z3)) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, w] + 
   (152*G[0, 0, w^2])/(9*(w^2 - z3)) + 
   (31/(6*(w^2 - z3)) + 3*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     (3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, z2] - 
   (14*G[0, 0, z3])/(9*(w^2 - z3)) + 
   (250/(3*(w^2 - z3)) - 
     18*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, 1, -w] - 
   (28*G[0, 1, w])/(3*(w^2 - z3)) - (82*G[0, 1, w^2])/(9*(w^2 - z3)) + 
   (-6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 12*(-2/(w^2 - z3) + Bracket[
        (7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3]))*
    G[0, 1, z2] - (104*G[0, 1, z3])/(9*(w^2 - z3)) - 
   (7*G[0, r61, -w])/(3*(w^2 - z3)) - (13*G[0, r61, w^2])/(3*(w^2 - z3)) - 
   (7*G[0, r62, -w])/(3*(w^2 - z3)) - (13*G[0, r62, w^2])/(3*(w^2 - z3)) - 
   (7*G[0, w^(-2), w^2])/(2*(w^2 - z3)) + (7*G[0, w^(-2), z3])/
    (2*(w^2 - z3)) + (-37/(6*(w^2 - z3)) + 
     (9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[0, -w^(-1), -w] - (9*G[0, -w^(-1), w^2])/(2*(w^2 - z3)) + 
   (41/(6*(w^2 - z3)) - 
     (9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[0, -w^(-1), z2] + (23*G[0, -w^(-1), z3])/(6*(w^2 - z3)) + 
   (2/(3*(w^2 - z3)) - Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, -w, -w] - 
   (9*G[0, -w, w^2])/(2*(w^2 - z3)) + 
   (41/(6*(w^2 - z3)) - 
     (9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, -w, z2] + 
   (23*G[0, -w, z3])/(6*(w^2 - z3)) - (26*G[0, w^2, w^2])/(9*(w^2 - z3)) + 
   (7*G[0, w^2, z3])/(2*(w^2 - z3)) + 
   (230/(3*(w^2 - z3)) - 
     22*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 0, -w] - 
   (32*G[1, 0, w])/(3*(w^2 - z3)) + 
   (-62/(3*(w^2 - z3)) - 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 10*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 0, z2] - (6*G[1, 0, z3])/(w^2 - z3) + 
   (-604/(3*(w^2 - z3)) + 
     56*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 1, -w] + 
   (64*G[1, 1, w])/(3*(w^2 - z3)) - (80*G[1, 1, w^2])/(3*(w^2 - z3)) + 
   (224/(3*(w^2 - z3)) - 
     32*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 1, z2] + 
   (176*G[1, 1, z3])/(3*(w^2 - z3)) + (14*G[1, w^(-2), w^2])/(w^2 - z3) - 
   (14*G[1, w^(-2), z3])/(w^2 - z3) + 
   (24/(w^2 - z3) - 6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, -w^(-1), -w] - 
   (2*G[1, -w^(-1), w^2])/(3*(w^2 - z3)) + 
   (-50/(3*(w^2 - z3)) + 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, -w^(-1), z2] - 
   (28*G[1, -w^(-1), z3])/(3*(w^2 - z3)) + 
   (14/(3*(w^2 - z3)) + 4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, -w, -w] - 
   (2*G[1, -w, w^2])/(3*(w^2 - z3)) + 
   (-50/(3*(w^2 - z3)) + 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, -w, z2] - 
   (28*G[1, -w, z3])/(3*(w^2 - z3)) + (118*G[1, w^2, w^2])/(9*(w^2 - z3)) - 
   (14*G[1, w^2, z3])/(w^2 - z3) + (2*G[r1, 0, w])/(3*(w^2 - z3)) - 
   (4*G[r1, 1, w])/(3*(w^2 - z3)) + (2*G[r2, 0, w])/(3*(w^2 - z3)) - 
   (4*G[r2, 1, w])/(3*(w^2 - z3)) + (2*G[r51, 0, -w])/(w^2 - z3) - 
   (2*G[r51, 0, w^2])/(w^2 - z3) - (2*G[r51, -w^(-1), -w])/(w^2 - z3) + 
   (2*G[r51, -w^(-1), w^2])/(w^2 - z3) - (2*G[r51, -w, -w])/(w^2 - z3) + 
   (2*G[r51, -w, w^2])/(w^2 - z3) + (2*G[r52, 0, -w])/(w^2 - z3) - 
   (2*G[r52, 0, w^2])/(w^2 - z3) - (2*G[r52, -w^(-1), -w])/(w^2 - z3) + 
   (2*G[r52, -w^(-1), w^2])/(w^2 - z3) - (2*G[r52, -w, -w])/(w^2 - z3) + 
   (2*G[r52, -w, w^2])/(w^2 - z3) - (7*G[r61, 0, -w])/(3*(w^2 - z3)) - 
   (3*G[r61, 0, w^2])/(w^2 - z3) + G[r61, 0, z3]/(-w^2 + z3) + 
   (7*G[r61, r61, -w])/(3*(w^2 - z3)) + (4*G[r61, r61, w^2])/(w^2 - z3) + 
   (7*G[r61, r62, -w])/(3*(w^2 - z3)) + (4*G[r61, r62, w^2])/(w^2 - z3) - 
   (3*G[r61, w^(-2), w^2])/(2*(w^2 - z3)) + (3*G[r61, w^(-2), z3])/
    (2*(w^2 - z3)) + G[r61, -w^(-1), w^2]/(2*w^2 - 2*z3) - 
   G[r61, -w^(-1), z3]/(2*(w^2 - z3)) + G[r61, -w, w^2]/(2*w^2 - 2*z3) - 
   G[r61, -w, z3]/(2*(w^2 - z3)) - (11*G[r61, w^2, w^2])/(6*(w^2 - z3)) + 
   (3*G[r61, w^2, z3])/(2*(w^2 - z3)) - (7*G[r62, 0, -w])/(3*(w^2 - z3)) - 
   (3*G[r62, 0, w^2])/(w^2 - z3) + G[r62, 0, z3]/(-w^2 + z3) + 
   (7*G[r62, r61, -w])/(3*(w^2 - z3)) + (4*G[r62, r61, w^2])/(w^2 - z3) + 
   (7*G[r62, r62, -w])/(3*(w^2 - z3)) + (4*G[r62, r62, w^2])/(w^2 - z3) - 
   (3*G[r62, w^(-2), w^2])/(2*(w^2 - z3)) + (3*G[r62, w^(-2), z3])/
    (2*(w^2 - z3)) + G[r62, -w^(-1), w^2]/(2*w^2 - 2*z3) - 
   G[r62, -w^(-1), z3]/(2*(w^2 - z3)) + G[r62, -w, w^2]/(2*w^2 - 2*z3) - 
   G[r62, -w, z3]/(2*(w^2 - z3)) - (11*G[r62, w^2, w^2])/(6*(w^2 - z3)) + 
   (3*G[r62, w^2, z3])/(2*(w^2 - z3)) + 
   (2/(3*(w^2 - z3)) - Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])*G[w^(-2), 0, 1] + 
   (2/(w^2 - z3) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^(-2), 0, -w] - 
   (11*G[w^(-2), 0, w^2])/(18*(w^2 - z3)) + 
   (-2/(w^2 - z3) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^(-2), 0, z2] - 
   (7*G[w^(-2), 0, z3])/(18*(w^2 - z3)) - (2*G[w^(-2), 1, -w])/(w^2 - z3) + 
   (8*G[w^(-2), 1, w^2])/(9*(w^2 - z3)) + (10*G[w^(-2), 1, z3])/
    (9*(w^2 - z3)) + G[w^(-2), r61, w^2]/(3*w^2 - 3*z3) + 
   G[w^(-2), r62, w^2]/(3*w^2 - 3*z3) + (11*G[w^(-2), w^(-2), w^2])/
    (12*(w^2 - z3)) - (11*G[w^(-2), w^(-2), z3])/(12*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[w^(-2), -w^(-1), 1] + 
   (-2/(w^2 - z3) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[w^(-2), -w^(-1), -w] - (17*G[w^(-2), -w^(-1), w^2])/(12*(w^2 - z3)) + 
   (4/(w^2 - z3) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[w^(-2), -w^(-1), z2] + (3*G[w^(-2), -w^(-1), z3])/(4*(w^2 - z3)) - 
   (3*G[w^(-2), -w, w^2])/(4*(w^2 - z3)) + (3*G[w^(-2), -w, z3])/
    (4*(w^2 - z3)) - (11*G[w^(-2), w^2, z3])/(12*(w^2 - z3)) + 
   (-7/(6*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     (3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 0, 1] + 
   (-41/(6*(w^2 - z3)) + 
     (11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2)*G[-w^(-1), 0, -w] - 
   (203*G[-w^(-1), 0, w^2])/(18*(w^2 - z3)) + 
   (43/(6*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     (5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2)*G[-w^(-1), 0, z2] + 
   (107*G[-w^(-1), 0, z3])/(18*(w^2 - z3)) + 
   ((w^2 - z3)^(-1) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), 1, 1] + (58/(3*(w^2 - z3)) - 
     10*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, -w] + 
   (194*G[-w^(-1), 1, w^2])/(9*(w^2 - z3)) + 
   (-40/(3*(w^2 - z3)) + 
     6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, z2] - 
   (170*G[-w^(-1), 1, z3])/(9*(w^2 - z3)) - (35*G[-w^(-1), w^(-2), w^2])/
    (12*(w^2 - z3)) + (35*G[-w^(-1), w^(-2), z3])/(12*(w^2 - z3)) + 
   (-23/(6*(w^2 - z3)) + 
     (9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 - 
     3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), -w^(-1), -w] + (7*G[-w^(-1), -w^(-1), w^2])/(4*(w^2 - z3)) + 
   (-1/2*1/(w^2 - z3) - 
     (9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 + 
     3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), -w^(-1), z2] + (31*G[-w^(-1), -w^(-1), z3])/(12*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), -w, 1] + 
   (61*G[-w^(-1), -w, w^2])/(12*(w^2 - z3)) + 
   (-1/2*1/(w^2 - z3) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     (11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 - 
     3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), -w, z2] - (17*G[-w^(-1), -w, z3])/(12*(w^2 - z3)) - 
   (13*G[-w^(-1), w^2, w^2])/(6*(w^2 - z3)) + (35*G[-w^(-1), w^2, z3])/
    (12*(w^2 - z3)) + (-7/(6*(w^2 - z3)) + 
     2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + (3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 0, 1] - 
   (203*G[-w, 0, w^2])/(18*(w^2 - z3)) + 
   (43/(6*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     (5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2)*G[-w, 0, z2] + 
   (107*G[-w, 0, z3])/(18*(w^2 - z3)) + 
   ((w^2 - z3)^(-1) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1, 1] + 
   (194*G[-w, 1, w^2])/(9*(w^2 - z3)) + 
   (-40/(3*(w^2 - z3)) + 
     6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w, 1, z2] - 
   (170*G[-w, 1, z3])/(9*(w^2 - z3)) - (35*G[-w, w^(-2), w^2])/
    (12*(w^2 - z3)) + (35*G[-w, w^(-2), z3])/(12*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w, -w^(-1), 1] + 
   (61*G[-w, -w^(-1), w^2])/(12*(w^2 - z3)) + 
   (-1/2*1/(w^2 - z3) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     (11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 - 
     3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w, -w^(-1), z2] - (17*G[-w, -w^(-1), z3])/(12*(w^2 - z3)) + 
   (7*G[-w, -w, w^2])/(4*(w^2 - z3)) + 
   (-1/2*1/(w^2 - z3) - 
     (9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3])/2 + 
     3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, -w, z2] + 
   (31*G[-w, -w, z3])/(12*(w^2 - z3)) - (3*G[-w, w^2, w^2])/(2*(w^2 - z3)) + 
   (35*G[-w, w^2, z3])/(12*(w^2 - z3)) + 
   (2/(3*(w^2 - z3)) - Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])*G[w^2, 0, 1] + 
   (2/(w^2 - z3) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, 0, -w] + 
   (-2/(w^2 - z3) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, 0, z2] - 
   (7*G[w^2, 0, z3])/(18*(w^2 - z3)) - (2*G[w^2, 1, -w])/(w^2 - z3) + 
   (10*G[w^2, 1, z3])/(9*(w^2 - z3)) - (11*G[w^2, w^(-2), z3])/
    (12*(w^2 - z3)) + (3*G[w^2, -w^(-1), z3])/(4*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[w^2, -w, 1] + 
   (-2/(w^2 - z3) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w, -w] + 
   (4/(w^2 - z3) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w, z2] + 
   (3*G[w^2, -w, z3])/(4*(w^2 - z3)) - (11*G[w^2, w^2, z3])/
    (12*(w^2 - z3))) + G[r62, w^2]*((-91*Pi^2)/(18*(w^2 - z3)) - 
   G[w^(-2), w^2]^2/(2*(w^2 - z3)) + G[r62, z3]*(((16*I)*Pi)/(w^2 - z3) + 
     (52*G[w^(-2), w^2])/(3*(w^2 - z3))) - ((4*I)*Pi*G[w^(-2), z3])/
    (w^2 - z3) + (((44*I)/3)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - 
   (((20*I)/3)*Pi*G[-w^(-1), z3])/(w^2 - z3) + (((44*I)/3)*Pi*G[-w, w^2])/
    (w^2 - z3) - (((20*I)/3)*Pi*G[-w, z3])/(w^2 - z3) - 
   ((4*I)*Pi*G[w^2, z3])/(w^2 - z3) + G[w^(-2), w^2]*
    (((14*I)*Pi)/(w^2 - z3) + G[w^(-2), z3]/(2*w^2 - 2*z3) + 
     G[w^2, z3]/(2*w^2 - 2*z3)) - (5*G[0, 0, -w])/(3*(w^2 - z3)) + 
   (4*G[0, 0, w])/(w^2 - z3) - (63*G[0, 0, w^2])/(2*(w^2 - z3)) + 
   (121*G[0, 0, z3])/(6*(w^2 - z3)) + (9*G[0, 1, r7])/(w^2 - z3) - 
   (10*G[0, 1, -w])/(w^2 - z3) - (8*G[0, 1, w])/(w^2 - z3) + 
   (26*G[0, 1, w^2])/(w^2 - z3) - (16*G[0, 1, z3])/(w^2 - z3) + 
   (19*G[0, r61, -w])/(3*(w^2 - z3)) + (104*G[0, r61, w^2])/(3*(w^2 - z3)) - 
   (28*G[0, r61, z3])/(w^2 - z3) + (19*G[0, r62, -w])/(3*(w^2 - z3)) + 
   (104*G[0, r62, w^2])/(3*(w^2 - z3)) - (28*G[0, r62, z3])/(w^2 - z3) + 
   G[0, w^(-2), -w]/(3*w^2 - 3*z3) - (97*G[0, w^(-2), w^2])/(6*(w^2 - z3)) + 
   (95*G[0, w^(-2), z3])/(6*(w^2 - z3)) + (7*G[0, -w, -w])/(w^2 - z3) + 
   G[0, w^2, -w]/(3*w^2 - 3*z3) + (6*G[0, w^2, w^2])/(w^2 - z3) + 
   (95*G[0, w^2, z3])/(6*(w^2 - z3)) - (32*G[1, 0, w])/(w^2 - z3) + 
   (36*G[1, 0, w^2])/(w^2 - z3) - (20*G[1, 0, z3])/(w^2 - z3) - 
   (12*G[1, 1, r7])/(w^2 - z3) + (64*G[1, 1, w])/(w^2 - z3) - 
   (32*G[1, 1, w^2])/(w^2 - z3) + (16*G[1, 1, z3])/(w^2 - z3) - 
   (16*G[1, r61, w^2])/(w^2 - z3) + (8*G[1, r61, z3])/(w^2 - z3) - 
   (16*G[1, r62, w^2])/(w^2 - z3) + (8*G[1, r62, z3])/(w^2 - z3) - 
   (4*G[1, w^(-2), w^2])/(w^2 - z3) + (4*G[1, w^(-2), z3])/(w^2 - z3) - 
   (10*G[1, -w, -w])/(w^2 - z3) + (6*G[1, w^2, w^2])/(w^2 - z3) + 
   (4*G[1, w^2, z3])/(w^2 - z3) + (12*G[r1, 0, w])/(w^2 - z3) - 
   (24*G[r1, 1, w])/(w^2 - z3) + (12*G[r2, 0, w])/(w^2 - z3) - 
   (24*G[r2, 1, w])/(w^2 - z3) + (25*G[r61, 0, -w])/(3*(w^2 - z3)) + 
   (131*G[r61, 0, w^2])/(3*(w^2 - z3)) - (64*G[r61, 0, z3])/(3*(w^2 - z3)) - 
   (16*G[r61, 1, w^2])/(w^2 - z3) + (8*G[r61, 1, z3])/(w^2 - z3) - 
   (8*G[r61, r61, -w])/(w^2 - z3) - (160*G[r61, r61, w^2])/(3*(w^2 - z3)) + 
   (104*G[r61, r61, z3])/(3*(w^2 - z3)) - (8*G[r61, r62, -w])/(w^2 - z3) - 
   (160*G[r61, r62, w^2])/(3*(w^2 - z3)) + (104*G[r61, r62, z3])/
    (3*(w^2 - z3)) - G[r61, w^(-2), -w]/(3*(w^2 - z3)) + 
   (53*G[r61, w^(-2), w^2])/(3*(w^2 - z3)) - (52*G[r61, w^(-2), z3])/
    (3*(w^2 - z3)) - (2*G[r61, -w, -w])/(w^2 - z3) - 
   G[r61, w^2, -w]/(3*(w^2 - z3)) - (9*G[r61, w^2, w^2])/(w^2 - z3) - 
   (52*G[r61, w^2, z3])/(3*(w^2 - z3)) + (25*G[r62, 0, -w])/(3*(w^2 - z3)) + 
   (131*G[r62, 0, w^2])/(3*(w^2 - z3)) - (64*G[r62, 0, z3])/(3*(w^2 - z3)) - 
   (16*G[r62, 1, w^2])/(w^2 - z3) + (8*G[r62, 1, z3])/(w^2 - z3) - 
   (8*G[r62, r61, -w])/(w^2 - z3) - (160*G[r62, r61, w^2])/(3*(w^2 - z3)) + 
   (104*G[r62, r61, z3])/(3*(w^2 - z3)) - (8*G[r62, r62, -w])/(w^2 - z3) - 
   (160*G[r62, r62, w^2])/(3*(w^2 - z3)) + (104*G[r62, r62, z3])/
    (3*(w^2 - z3)) - G[r62, w^(-2), -w]/(3*(w^2 - z3)) + 
   (53*G[r62, w^(-2), w^2])/(3*(w^2 - z3)) - (52*G[r62, w^(-2), z3])/
    (3*(w^2 - z3)) - (2*G[r62, -w, -w])/(w^2 - z3) - 
   G[r62, w^2, -w]/(3*(w^2 - z3)) - (9*G[r62, w^2, w^2])/(w^2 - z3) - 
   (52*G[r62, w^2, z3])/(3*(w^2 - z3)) + G[w^(-2), 0, -w]/(3*w^2 - 3*z3) - 
   (133*G[w^(-2), 0, w^2])/(6*(w^2 - z3)) + (25*G[w^(-2), 0, z3])/
    (6*(w^2 - z3)) - (10*G[w^(-2), 1, w^2])/(w^2 - z3) + 
   (10*G[w^(-2), 1, z3])/(w^2 - z3) - G[w^(-2), r61, -w]/(3*(w^2 - z3)) + 
   (80*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) - (26*G[w^(-2), r61, z3])/
    (3*(w^2 - z3)) - G[w^(-2), r62, -w]/(3*(w^2 - z3)) + 
   (80*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) - (26*G[w^(-2), r62, z3])/
    (3*(w^2 - z3)) + G[w^(-2), w^(-2), w^2]/(2*w^2 - 2*z3) - 
   G[w^(-2), w^(-2), z3]/(2*(w^2 - z3)) - G[w^(-2), w^2, z3]/(2*(w^2 - z3)) - 
   (7*G[-w^(-1), 0, -w])/(w^2 - z3) - (8*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (7*G[-w^(-1), 0, z3])/(w^2 - z3) + (10*G[-w^(-1), 1, -w])/(w^2 - z3) + 
   (16*G[-w^(-1), 1, w^2])/(w^2 - z3) - (10*G[-w^(-1), 1, z3])/(w^2 - z3) + 
   (2*G[-w^(-1), r61, -w])/(w^2 - z3) - (2*G[-w^(-1), r61, z3])/(w^2 - z3) + 
   (2*G[-w^(-1), r62, -w])/(w^2 - z3) - (2*G[-w^(-1), r62, z3])/(w^2 - z3) - 
   (8*G[-w, 0, w^2])/(w^2 - z3) + (7*G[-w, 0, z3])/(w^2 - z3) + 
   (16*G[-w, 1, w^2])/(w^2 - z3) - (10*G[-w, 1, z3])/(w^2 - z3) - 
   (2*G[-w, r61, z3])/(w^2 - z3) - (2*G[-w, r62, z3])/(w^2 - z3) + 
   G[w^2, 0, -w]/(3*w^2 - 3*z3) + (25*G[w^2, 0, z3])/(6*(w^2 - z3)) + 
   (10*G[w^2, 1, z3])/(w^2 - z3) - G[w^2, r61, -w]/(3*(w^2 - z3)) - 
   (26*G[w^2, r61, z3])/(3*(w^2 - z3)) - G[w^2, r62, -w]/(3*(w^2 - z3)) - 
   (26*G[w^2, r62, z3])/(3*(w^2 - z3)) - G[w^2, w^(-2), z3]/(2*(w^2 - z3)) - 
   G[w^2, w^2, z3]/(2*(w^2 - z3))) + 
 G[r61, w^2]*((-91*Pi^2)/(18*(w^2 - z3)) + (4*G[r62, -w]^2)/(w^2 - z3) + 
   (80*G[r62, w^2]^2)/(w^2 - z3) - G[w^(-2), w^2]^2/(2*(w^2 - z3)) + 
   G[r62, z3]*(((16*I)*Pi)/(w^2 - z3) + (52*G[w^(-2), w^2])/(3*(w^2 - z3))) + 
   G[r61, z3]*(((16*I)*Pi)/(w^2 - z3) - (4*G[r62, -w])/(w^2 - z3) - 
     (184*G[r62, w^2])/(3*(w^2 - z3)) + (52*G[w^(-2), w^2])/(3*(w^2 - z3))) - 
   ((4*I)*Pi*G[w^(-2), z3])/(w^2 - z3) + (((44*I)/3)*Pi*G[-w^(-1), w^2])/
    (w^2 - z3) - (((20*I)/3)*Pi*G[-w^(-1), z3])/(w^2 - z3) + 
   (((44*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) - (((20*I)/3)*Pi*G[-w, z3])/
    (w^2 - z3) - ((4*I)*Pi*G[w^2, z3])/(w^2 - z3) + 
   G[w^(-2), w^2]*(((14*I)*Pi)/(w^2 - z3) + G[w^(-2), z3]/(2*w^2 - 2*z3) + 
     G[w^2, z3]/(2*w^2 - 2*z3)) + G[r62, -w]*((8*G[r62, w^2])/(w^2 - z3) - 
     (4*G[r62, z3])/(w^2 - z3) + G[w^(-2), -w]/(3*w^2 - 3*z3) - 
     (3*G[w^(-2), w^2])/(w^2 - z3) + (3*G[w^(-2), z3])/(w^2 - z3) - 
     (2*G[-w^(-1), -w])/(w^2 - z3) + G[-w^(-1), w^2]/(w^2 - z3) + 
     G[-w^(-1), z3]/(w^2 - z3) + G[-w, w^2]/(w^2 - z3) + 
     G[-w, z3]/(w^2 - z3) + G[w^2, -w]/(3*w^2 - 3*z3) + 
     (3*G[w^2, z3])/(w^2 - z3)) + G[r62, w^2]*(((-32*I)*Pi)/(w^2 - z3) - 
     (184*G[r62, z3])/(3*(w^2 - z3)) - (140*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (34*G[w^(-2), z3])/(3*(w^2 - z3)) - (2*G[-w^(-1), w^2])/(w^2 - z3) + 
     (2*G[-w^(-1), z3])/(w^2 - z3) - (2*G[-w, w^2])/(w^2 - z3) + 
     (2*G[-w, z3])/(w^2 - z3) + (34*G[w^2, z3])/(3*(w^2 - z3))) - 
   (5*G[0, 0, -w])/(3*(w^2 - z3)) + (4*G[0, 0, w])/(w^2 - z3) - 
   (63*G[0, 0, w^2])/(2*(w^2 - z3)) + (121*G[0, 0, z3])/(6*(w^2 - z3)) + 
   (9*G[0, 1, r7])/(w^2 - z3) - (10*G[0, 1, -w])/(w^2 - z3) - 
   (8*G[0, 1, w])/(w^2 - z3) + (26*G[0, 1, w^2])/(w^2 - z3) - 
   (16*G[0, 1, z3])/(w^2 - z3) + (19*G[0, r61, -w])/(3*(w^2 - z3)) + 
   (104*G[0, r61, w^2])/(3*(w^2 - z3)) - (28*G[0, r61, z3])/(w^2 - z3) + 
   (19*G[0, r62, -w])/(3*(w^2 - z3)) + (104*G[0, r62, w^2])/(3*(w^2 - z3)) - 
   (28*G[0, r62, z3])/(w^2 - z3) + G[0, w^(-2), -w]/(3*w^2 - 3*z3) - 
   (97*G[0, w^(-2), w^2])/(6*(w^2 - z3)) + (95*G[0, w^(-2), z3])/
    (6*(w^2 - z3)) + (7*G[0, -w, -w])/(w^2 - z3) + 
   G[0, w^2, -w]/(3*w^2 - 3*z3) + (6*G[0, w^2, w^2])/(w^2 - z3) + 
   (95*G[0, w^2, z3])/(6*(w^2 - z3)) - (32*G[1, 0, w])/(w^2 - z3) + 
   (36*G[1, 0, w^2])/(w^2 - z3) - (20*G[1, 0, z3])/(w^2 - z3) - 
   (12*G[1, 1, r7])/(w^2 - z3) + (64*G[1, 1, w])/(w^2 - z3) - 
   (32*G[1, 1, w^2])/(w^2 - z3) + (16*G[1, 1, z3])/(w^2 - z3) - 
   (16*G[1, r61, w^2])/(w^2 - z3) + (8*G[1, r61, z3])/(w^2 - z3) - 
   (16*G[1, r62, w^2])/(w^2 - z3) + (8*G[1, r62, z3])/(w^2 - z3) - 
   (4*G[1, w^(-2), w^2])/(w^2 - z3) + (4*G[1, w^(-2), z3])/(w^2 - z3) - 
   (10*G[1, -w, -w])/(w^2 - z3) + (6*G[1, w^2, w^2])/(w^2 - z3) + 
   (4*G[1, w^2, z3])/(w^2 - z3) + (12*G[r1, 0, w])/(w^2 - z3) - 
   (24*G[r1, 1, w])/(w^2 - z3) + (12*G[r2, 0, w])/(w^2 - z3) - 
   (24*G[r2, 1, w])/(w^2 - z3) + (25*G[r61, 0, -w])/(3*(w^2 - z3)) + 
   (131*G[r61, 0, w^2])/(3*(w^2 - z3)) - (64*G[r61, 0, z3])/(3*(w^2 - z3)) - 
   (16*G[r61, 1, w^2])/(w^2 - z3) + (8*G[r61, 1, z3])/(w^2 - z3) - 
   (8*G[r61, r61, -w])/(w^2 - z3) - (160*G[r61, r61, w^2])/(3*(w^2 - z3)) + 
   (104*G[r61, r61, z3])/(3*(w^2 - z3)) - (8*G[r61, r62, -w])/(w^2 - z3) - 
   (160*G[r61, r62, w^2])/(3*(w^2 - z3)) + (104*G[r61, r62, z3])/
    (3*(w^2 - z3)) - G[r61, w^(-2), -w]/(3*(w^2 - z3)) + 
   (53*G[r61, w^(-2), w^2])/(3*(w^2 - z3)) - (52*G[r61, w^(-2), z3])/
    (3*(w^2 - z3)) - (2*G[r61, -w, -w])/(w^2 - z3) - 
   G[r61, w^2, -w]/(3*(w^2 - z3)) - (9*G[r61, w^2, w^2])/(w^2 - z3) - 
   (52*G[r61, w^2, z3])/(3*(w^2 - z3)) + (25*G[r62, 0, -w])/(3*(w^2 - z3)) + 
   (131*G[r62, 0, w^2])/(3*(w^2 - z3)) - (64*G[r62, 0, z3])/(3*(w^2 - z3)) - 
   (16*G[r62, 1, w^2])/(w^2 - z3) + (8*G[r62, 1, z3])/(w^2 - z3) - 
   (8*G[r62, r61, -w])/(w^2 - z3) - (160*G[r62, r61, w^2])/(3*(w^2 - z3)) + 
   (104*G[r62, r61, z3])/(3*(w^2 - z3)) - (8*G[r62, r62, -w])/(w^2 - z3) - 
   (160*G[r62, r62, w^2])/(3*(w^2 - z3)) + (104*G[r62, r62, z3])/
    (3*(w^2 - z3)) - G[r62, w^(-2), -w]/(3*(w^2 - z3)) + 
   (53*G[r62, w^(-2), w^2])/(3*(w^2 - z3)) - (52*G[r62, w^(-2), z3])/
    (3*(w^2 - z3)) - (2*G[r62, -w, -w])/(w^2 - z3) - 
   G[r62, w^2, -w]/(3*(w^2 - z3)) - (9*G[r62, w^2, w^2])/(w^2 - z3) - 
   (52*G[r62, w^2, z3])/(3*(w^2 - z3)) + G[w^(-2), 0, -w]/(3*w^2 - 3*z3) - 
   (133*G[w^(-2), 0, w^2])/(6*(w^2 - z3)) + (25*G[w^(-2), 0, z3])/
    (6*(w^2 - z3)) - (10*G[w^(-2), 1, w^2])/(w^2 - z3) + 
   (10*G[w^(-2), 1, z3])/(w^2 - z3) - G[w^(-2), r61, -w]/(3*(w^2 - z3)) + 
   (80*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) - (26*G[w^(-2), r61, z3])/
    (3*(w^2 - z3)) - G[w^(-2), r62, -w]/(3*(w^2 - z3)) + 
   (80*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) - (26*G[w^(-2), r62, z3])/
    (3*(w^2 - z3)) + G[w^(-2), w^(-2), w^2]/(2*w^2 - 2*z3) - 
   G[w^(-2), w^(-2), z3]/(2*(w^2 - z3)) - G[w^(-2), w^2, z3]/(2*(w^2 - z3)) - 
   (7*G[-w^(-1), 0, -w])/(w^2 - z3) - (8*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (7*G[-w^(-1), 0, z3])/(w^2 - z3) + (10*G[-w^(-1), 1, -w])/(w^2 - z3) + 
   (16*G[-w^(-1), 1, w^2])/(w^2 - z3) - (10*G[-w^(-1), 1, z3])/(w^2 - z3) + 
   (2*G[-w^(-1), r61, -w])/(w^2 - z3) - (2*G[-w^(-1), r61, z3])/(w^2 - z3) + 
   (2*G[-w^(-1), r62, -w])/(w^2 - z3) - (2*G[-w^(-1), r62, z3])/(w^2 - z3) - 
   (8*G[-w, 0, w^2])/(w^2 - z3) + (7*G[-w, 0, z3])/(w^2 - z3) + 
   (16*G[-w, 1, w^2])/(w^2 - z3) - (10*G[-w, 1, z3])/(w^2 - z3) - 
   (2*G[-w, r61, z3])/(w^2 - z3) - (2*G[-w, r62, z3])/(w^2 - z3) + 
   G[w^2, 0, -w]/(3*w^2 - 3*z3) + (25*G[w^2, 0, z3])/(6*(w^2 - z3)) + 
   (10*G[w^2, 1, z3])/(w^2 - z3) - G[w^2, r61, -w]/(3*(w^2 - z3)) - 
   (26*G[w^2, r61, z3])/(3*(w^2 - z3)) - G[w^2, r62, -w]/(3*(w^2 - z3)) - 
   (26*G[w^2, r62, z3])/(3*(w^2 - z3)) - G[w^2, w^(-2), z3]/(2*(w^2 - z3)) - 
   G[w^2, w^2, z3]/(2*(w^2 - z3))) + 
 G[0, w^2]*((49*Pi^2)/(18*(w^2 - z3)) - (260*G[1, -w]^2)/(9*(w^2 - z3)) - 
   (1168*G[1, w^2]^2)/(9*(w^2 - z3)) + (((44*I)/3)*Pi*G[r1, w])/(w^2 - z3) + 
   (((44*I)/3)*Pi*G[r2, w])/(w^2 - z3) - (4*G[r61, -w]^2)/(w^2 - z3) - 
   (203*G[r61, w^2]^2)/(3*(w^2 - z3)) - (4*G[r62, -w]^2)/(w^2 - z3) - 
   (203*G[r62, w^2]^2)/(3*(w^2 - z3)) + (17*G[w^(-2), w^2]^2)/
    (12*(w^2 - z3)) - (31*G[-w^(-1), w^2]^2)/(12*(w^2 - z3)) - 
   (31*G[-w, w^2]^2)/(12*(w^2 - z3)) + 
   G[1, z3]*((36*G[r61, w^2])/(w^2 - z3) + (36*G[r62, w^2])/(w^2 - z3) - 
     (10*G[w^(-2), w^2])/(w^2 - z3) - (46*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (46*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[r62, z3]*(((-6*I)*Pi)/(w^2 - z3) - (95*G[w^(-2), w^2])/(6*(w^2 - z3)) - 
     (17*G[-w^(-1), w^2])/(2*(w^2 - z3)) - (17*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[r61, z3]*(((-6*I)*Pi)/(w^2 - z3) + (4*G[r62, -w])/(w^2 - z3) + 
     (52*G[r62, w^2])/(w^2 - z3) - (95*G[w^(-2), w^2])/(6*(w^2 - z3)) - 
     (17*G[-w^(-1), w^2])/(2*(w^2 - z3)) - (17*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[w^(-2), z3]*((((10*I)/3)*Pi)/(w^2 - z3) + (3*G[-w^(-1), w^2])/
      (4*(w^2 - z3)) + (3*G[-w, w^2])/(4*(w^2 - z3))) + 
   G[-w^(-1), z3]*(((10*I)*Pi)/(w^2 - z3) + (31*G[-w, w^2])/
      (12*(w^2 - z3))) + G[0, z3]*((((-22*I)/3)*Pi)/(w^2 - z3) + 
     (79*G[1, r7])/(9*(w^2 - z3)) - (28*G[1, -w])/(3*(w^2 - z3)) - 
     (4*G[1, w])/(w^2 - z3) - (346*G[1, w^2])/(9*(w^2 - z3)) - 
     (337*G[r61, w^2])/(6*(w^2 - z3)) - (337*G[r62, w^2])/(6*(w^2 - z3)) + 
     (58*G[w^(-2), w^2])/(3*(w^2 - z3)) + (77*G[-w^(-1), w^2])/
      (6*(w^2 - z3)) + (77*G[-w, w^2])/(6*(w^2 - z3))) + 
   ((10*I)*Pi*G[-w, z3])/(w^2 - z3) + (((10*I)/3)*Pi*G[w^2, z3])/(w^2 - z3) + 
   G[1, r7]*(((-I)*Pi)/(w^2 - z3) - (40*G[1, w^2])/(9*(w^2 - z3)) - 
     (8*G[1, z3])/(w^2 - z3) - (23*G[r61, w^2])/(3*(w^2 - z3)) + 
     (5*G[r61, z3])/(w^2 - z3) - (23*G[r62, w^2])/(3*(w^2 - z3)) + 
     (5*G[r62, z3])/(w^2 - z3) + (206*G[w^(-2), w^2])/(9*(w^2 - z3)) - 
     (157*G[w^(-2), z3])/(18*(w^2 - z3)) + (41*G[-w^(-1), w^2])/
      (9*(w^2 - z3)) - (19*G[-w^(-1), z3])/(18*(w^2 - z3)) + 
     (41*G[-w, w^2])/(9*(w^2 - z3)) - (19*G[-w, z3])/(18*(w^2 - z3)) - 
     (157*G[w^2, z3])/(18*(w^2 - z3))) + 
   G[1, -w]*((4*G[1, w])/(3*(w^2 - z3)) + (8*G[1, w^2])/(3*(w^2 - z3)) + 
     (32*G[1, z3])/(3*(w^2 - z3)) - (8*G[r61, w^2])/(w^2 - z3) + 
     (8*G[r61, z3])/(w^2 - z3) - (8*G[r62, w^2])/(w^2 - z3) + 
     (8*G[r62, z3])/(w^2 - z3) - (2*G[w^(-2), -w])/(3*(w^2 - z3)) - 
     (5*G[w^(-2), w^2])/(3*(w^2 - z3)) - (14*G[w^(-2), z3])/(3*(w^2 - z3)) - 
     (2*G[-w^(-1), -w])/(w^2 - z3) - (23*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (2*G[-w^(-1), z3])/(3*(w^2 - z3)) - (23*G[-w, w^2])/(3*(w^2 - z3)) + 
     (2*G[-w, z3])/(3*(w^2 - z3)) - (2*G[w^2, -w])/(3*(w^2 - z3)) - 
     (14*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r62, -w]*((-6*G[r62, w^2])/(w^2 - z3) + (4*G[r62, z3])/(w^2 - z3) - 
     G[w^(-2), -w]/(3*(w^2 - z3)) + (3*G[w^(-2), w^2])/(w^2 - z3) - 
     (3*G[w^(-2), z3])/(w^2 - z3) + (2*G[-w^(-1), -w])/(w^2 - z3) + 
     G[-w^(-1), w^2]/(-w^2 + z3) + G[-w^(-1), z3]/(-w^2 + z3) + 
     G[-w, w^2]/(-w^2 + z3) + G[-w, z3]/(-w^2 + z3) - 
     G[w^2, -w]/(3*(w^2 - z3)) - (3*G[w^2, z3])/(w^2 - z3)) + 
   G[r61, -w]*((-6*G[r61, w^2])/(w^2 - z3) + (4*G[r61, z3])/(w^2 - z3) - 
     (8*G[r62, -w])/(w^2 - z3) - (6*G[r62, w^2])/(w^2 - z3) + 
     (4*G[r62, z3])/(w^2 - z3) - G[w^(-2), -w]/(3*(w^2 - z3)) + 
     (3*G[w^(-2), w^2])/(w^2 - z3) - (3*G[w^(-2), z3])/(w^2 - z3) + 
     (2*G[-w^(-1), -w])/(w^2 - z3) + G[-w^(-1), w^2]/(-w^2 + z3) + 
     G[-w^(-1), z3]/(-w^2 + z3) + G[-w, w^2]/(-w^2 + z3) + 
     G[-w, z3]/(-w^2 + z3) - G[w^2, -w]/(3*(w^2 - z3)) - 
     (3*G[w^2, z3])/(w^2 - z3)) + G[r62, w^2]*((((50*I)/3)*Pi)/(w^2 - z3) + 
     (52*G[r62, z3])/(w^2 - z3) + (205*G[w^(-2), w^2])/(6*(w^2 - z3)) - 
     (11*G[w^(-2), z3])/(6*(w^2 - z3)) + (41*G[-w^(-1), w^2])/
      (2*(w^2 - z3)) - (12*G[-w^(-1), z3])/(w^2 - z3) + 
     (41*G[-w, w^2])/(2*(w^2 - z3)) - (12*G[-w, z3])/(w^2 - z3) - 
     (11*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[r61, w^2]*((((50*I)/3)*Pi)/(w^2 - z3) + (52*G[r61, z3])/(w^2 - z3) - 
     (6*G[r62, -w])/(w^2 - z3) - (406*G[r62, w^2])/(3*(w^2 - z3)) + 
     (52*G[r62, z3])/(w^2 - z3) + (205*G[w^(-2), w^2])/(6*(w^2 - z3)) - 
     (11*G[w^(-2), z3])/(6*(w^2 - z3)) + (41*G[-w^(-1), w^2])/
      (2*(w^2 - z3)) - (12*G[-w^(-1), z3])/(w^2 - z3) + 
     (41*G[-w, w^2])/(2*(w^2 - z3)) - (12*G[-w, z3])/(w^2 - z3) - 
     (11*G[w^2, z3])/(6*(w^2 - z3))) + G[w^(-2), w^2]*
    (((-21*I)*Pi)/(w^2 - z3) - (17*G[w^(-2), z3])/(12*(w^2 - z3)) - 
     (11*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (35*G[-w^(-1), z3])/
      (12*(w^2 - z3)) - (11*G[-w, w^2])/(3*(w^2 - z3)) + 
     (35*G[-w, z3])/(12*(w^2 - z3)) - (17*G[w^2, z3])/(12*(w^2 - z3))) + 
   G[-w, w^2]*((((-79*I)/3)*Pi)/(w^2 - z3) + (31*G[-w, z3])/(12*(w^2 - z3)) + 
     (3*G[w^2, z3])/(4*(w^2 - z3))) + G[-w^(-1), w^2]*
    ((((-79*I)/3)*Pi)/(w^2 - z3) + (31*G[-w^(-1), z3])/(12*(w^2 - z3)) - 
     (31*G[-w, w^2])/(6*(w^2 - z3)) + (31*G[-w, z3])/(12*(w^2 - z3)) + 
     (3*G[w^2, z3])/(4*(w^2 - z3))) + 
   G[1, w]*(((-32*I)*Pi)/(w^2 - z3) + (88*G[1, w^2])/(w^2 - z3) - 
     (16*G[1, z3])/(w^2 - z3) + (14*G[r61, -w])/(3*(w^2 - z3)) + 
     (48*G[r61, w^2])/(w^2 - z3) - (20*G[r61, z3])/(w^2 - z3) + 
     (14*G[r62, -w])/(3*(w^2 - z3)) + (48*G[r62, w^2])/(w^2 - z3) - 
     (20*G[r62, z3])/(w^2 - z3) - (142*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (12*G[w^(-2), z3])/(w^2 - z3) - (158*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (20*G[-w^(-1), z3])/(w^2 - z3) - (158*G[-w, w^2])/(3*(w^2 - z3)) + 
     (20*G[-w, z3])/(w^2 - z3) + (12*G[w^2, z3])/(w^2 - z3)) + 
   G[1, w^2]*(((32*I)*Pi)/(w^2 - z3) + (272*G[1, z3])/(3*(w^2 - z3)) - 
     (86*G[r61, w^2])/(w^2 - z3) + (18*G[r61, z3])/(w^2 - z3) - 
     (86*G[r62, w^2])/(w^2 - z3) + (18*G[r62, z3])/(w^2 - z3) - 
     (44*G[w^(-2), w^2])/(9*(w^2 - z3)) + (197*G[w^(-2), z3])/
      (9*(w^2 - z3)) + (790*G[-w^(-1), w^2])/(9*(w^2 - z3)) - 
     (421*G[-w^(-1), z3])/(9*(w^2 - z3)) + (790*G[-w, w^2])/(9*(w^2 - z3)) - 
     (421*G[-w, z3])/(9*(w^2 - z3)) + (197*G[w^2, z3])/(9*(w^2 - z3))) + 
   (110*G[0, 0, -w])/(9*(w^2 - z3)) - (16*G[0, 0, w])/(3*(w^2 - z3)) + 
   (326*G[0, 0, w^2])/(9*(w^2 - z3)) - (389*G[0, 0, z3])/(18*(w^2 - z3)) - 
   (17*G[0, 1, r7])/(3*(w^2 - z3)) - (142*G[0, 1, -w])/(9*(w^2 - z3)) + 
   (46*G[0, 1, w])/(3*(w^2 - z3)) - (418*G[0, 1, w^2])/(9*(w^2 - z3)) + 
   (320*G[0, 1, z3])/(9*(w^2 - z3)) - (4*G[0, r61, -w])/(w^2 - z3) - 
   (91*G[0, r61, w^2])/(2*(w^2 - z3)) + (36*G[0, r61, z3])/(w^2 - z3) - 
   (4*G[0, r62, -w])/(w^2 - z3) - (91*G[0, r62, w^2])/(2*(w^2 - z3)) + 
   (36*G[0, r62, z3])/(w^2 - z3) - G[0, w^(-2), -w]/(3*(w^2 - z3)) + 
   (59*G[0, w^(-2), w^2])/(3*(w^2 - z3)) - (58*G[0, w^(-2), z3])/
    (3*(w^2 - z3)) + (77*G[0, -w^(-1), w^2])/(6*(w^2 - z3)) - 
   (77*G[0, -w^(-1), z3])/(6*(w^2 - z3)) - (4*G[0, -w, -w])/(3*(w^2 - z3)) + 
   (77*G[0, -w, w^2])/(6*(w^2 - z3)) - (77*G[0, -w, z3])/(6*(w^2 - z3)) - 
   G[0, w^2, -w]/(3*(w^2 - z3)) + (79*G[0, w^2, w^2])/(18*(w^2 - z3)) - 
   (58*G[0, w^2, z3])/(3*(w^2 - z3)) - (130*G[1, 0, -w])/(9*(w^2 - z3)) + 
   (134*G[1, 0, w])/(3*(w^2 - z3)) - (512*G[1, 0, w^2])/(9*(w^2 - z3)) + 
   (28*G[1, 0, z3])/(w^2 - z3) + (77*G[1, 1, r7])/(9*(w^2 - z3)) + 
   (260*G[1, 1, -w])/(9*(w^2 - z3)) - (268*G[1, 1, w])/(3*(w^2 - z3)) + 
   (904*G[1, 1, w^2])/(9*(w^2 - z3)) - (224*G[1, 1, z3])/(3*(w^2 - z3)) + 
   (32*G[1, r61, w^2])/(w^2 - z3) - (16*G[1, r61, z3])/(w^2 - z3) + 
   (32*G[1, r62, w^2])/(w^2 - z3) - (16*G[1, r62, z3])/(w^2 - z3) - 
   (10*G[1, w^(-2), w^2])/(w^2 - z3) + (10*G[1, w^(-2), z3])/(w^2 - z3) - 
   (46*G[1, -w^(-1), w^2])/(3*(w^2 - z3)) + (46*G[1, -w^(-1), z3])/
    (3*(w^2 - z3)) - (4*G[1, -w, -w])/(3*(w^2 - z3)) - 
   (46*G[1, -w, w^2])/(3*(w^2 - z3)) + (46*G[1, -w, z3])/(3*(w^2 - z3)) - 
   (190*G[1, w^2, w^2])/(9*(w^2 - z3)) + (10*G[1, w^2, z3])/(w^2 - z3) - 
   (44*G[r1, 0, w])/(3*(w^2 - z3)) + (88*G[r1, 1, w])/(3*(w^2 - z3)) - 
   (44*G[r2, 0, w])/(3*(w^2 - z3)) + (88*G[r2, 1, w])/(3*(w^2 - z3)) - 
   (6*G[r61, 0, -w])/(w^2 - z3) - (46*G[r61, 0, w^2])/(w^2 - z3) + 
   (67*G[r61, 0, z3])/(3*(w^2 - z3)) + (32*G[r61, 1, w^2])/(w^2 - z3) - 
   (16*G[r61, 1, z3])/(w^2 - z3) + (17*G[r61, r61, -w])/(3*(w^2 - z3)) + 
   (164*G[r61, r61, w^2])/(3*(w^2 - z3)) - (116*G[r61, r61, z3])/
    (3*(w^2 - z3)) + (17*G[r61, r62, -w])/(3*(w^2 - z3)) + 
   (164*G[r61, r62, w^2])/(3*(w^2 - z3)) - (116*G[r61, r62, z3])/
    (3*(w^2 - z3)) + G[r61, w^(-2), -w]/(3*w^2 - 3*z3) - 
   (97*G[r61, w^(-2), w^2])/(6*(w^2 - z3)) + (95*G[r61, w^(-2), z3])/
    (6*(w^2 - z3)) - (17*G[r61, -w^(-1), w^2])/(2*(w^2 - z3)) + 
   (17*G[r61, -w^(-1), z3])/(2*(w^2 - z3)) + (2*G[r61, -w, -w])/(w^2 - z3) - 
   (17*G[r61, -w, w^2])/(2*(w^2 - z3)) + (17*G[r61, -w, z3])/(2*(w^2 - z3)) + 
   G[r61, w^2, -w]/(3*w^2 - 3*z3) + (4*G[r61, w^2, w^2])/(w^2 - z3) + 
   (95*G[r61, w^2, z3])/(6*(w^2 - z3)) - (6*G[r62, 0, -w])/(w^2 - z3) - 
   (46*G[r62, 0, w^2])/(w^2 - z3) + (67*G[r62, 0, z3])/(3*(w^2 - z3)) + 
   (32*G[r62, 1, w^2])/(w^2 - z3) - (16*G[r62, 1, z3])/(w^2 - z3) + 
   (17*G[r62, r61, -w])/(3*(w^2 - z3)) + (164*G[r62, r61, w^2])/
    (3*(w^2 - z3)) - (116*G[r62, r61, z3])/(3*(w^2 - z3)) + 
   (17*G[r62, r62, -w])/(3*(w^2 - z3)) + (164*G[r62, r62, w^2])/
    (3*(w^2 - z3)) - (116*G[r62, r62, z3])/(3*(w^2 - z3)) + 
   G[r62, w^(-2), -w]/(3*w^2 - 3*z3) - (97*G[r62, w^(-2), w^2])/
    (6*(w^2 - z3)) + (95*G[r62, w^(-2), z3])/(6*(w^2 - z3)) - 
   (17*G[r62, -w^(-1), w^2])/(2*(w^2 - z3)) + (17*G[r62, -w^(-1), z3])/
    (2*(w^2 - z3)) + (2*G[r62, -w, -w])/(w^2 - z3) - 
   (17*G[r62, -w, w^2])/(2*(w^2 - z3)) + (17*G[r62, -w, z3])/(2*(w^2 - z3)) + 
   G[r62, w^2, -w]/(3*w^2 - 3*z3) + (4*G[r62, w^2, w^2])/(w^2 - z3) + 
   (95*G[r62, w^2, z3])/(6*(w^2 - z3)) - G[w^(-2), 0, -w]/(3*(w^2 - z3)) + 
   (275*G[w^(-2), 0, w^2])/(18*(w^2 - z3)) + (11*G[w^(-2), 0, z3])/
    (9*(w^2 - z3)) + (100*G[w^(-2), 1, w^2])/(9*(w^2 - z3)) - 
   (100*G[w^(-2), 1, z3])/(9*(w^2 - z3)) + G[w^(-2), r61, -w]/
    (3*w^2 - 3*z3) - (121*G[w^(-2), r61, w^2])/(6*(w^2 - z3)) + 
   (11*G[w^(-2), r61, z3])/(3*(w^2 - z3)) + G[w^(-2), r62, -w]/
    (3*w^2 - 3*z3) - (121*G[w^(-2), r62, w^2])/(6*(w^2 - z3)) + 
   (11*G[w^(-2), r62, z3])/(3*(w^2 - z3)) - (17*G[w^(-2), w^(-2), w^2])/
    (12*(w^2 - z3)) + (17*G[w^(-2), w^(-2), z3])/(12*(w^2 - z3)) + 
   (3*G[w^(-2), -w^(-1), w^2])/(4*(w^2 - z3)) - (3*G[w^(-2), -w^(-1), z3])/
    (4*(w^2 - z3)) + (3*G[w^(-2), -w, w^2])/(4*(w^2 - z3)) - 
   (3*G[w^(-2), -w, z3])/(4*(w^2 - z3)) + (17*G[w^(-2), w^2, z3])/
    (12*(w^2 - z3)) + (4*G[-w^(-1), 0, -w])/(3*(w^2 - z3)) + 
   (413*G[-w^(-1), 0, w^2])/(18*(w^2 - z3)) - (287*G[-w^(-1), 0, z3])/
    (18*(w^2 - z3)) + (4*G[-w^(-1), 1, -w])/(3*(w^2 - z3)) - 
   (422*G[-w^(-1), 1, w^2])/(9*(w^2 - z3)) + (260*G[-w^(-1), 1, z3])/
    (9*(w^2 - z3)) - (2*G[-w^(-1), r61, -w])/(w^2 - z3) - 
   (5*G[-w^(-1), r61, w^2])/(w^2 - z3) + (7*G[-w^(-1), r61, z3])/(w^2 - z3) - 
   (2*G[-w^(-1), r62, -w])/(w^2 - z3) - (5*G[-w^(-1), r62, w^2])/(w^2 - z3) + 
   (7*G[-w^(-1), r62, z3])/(w^2 - z3) + (35*G[-w^(-1), w^(-2), w^2])/
    (12*(w^2 - z3)) - (35*G[-w^(-1), w^(-2), z3])/(12*(w^2 - z3)) + 
   (31*G[-w^(-1), -w^(-1), w^2])/(12*(w^2 - z3)) - 
   (31*G[-w^(-1), -w^(-1), z3])/(12*(w^2 - z3)) + 
   (31*G[-w^(-1), -w, w^2])/(12*(w^2 - z3)) - (31*G[-w^(-1), -w, z3])/
    (12*(w^2 - z3)) + (13*G[-w^(-1), w^2, w^2])/(6*(w^2 - z3)) - 
   (35*G[-w^(-1), w^2, z3])/(12*(w^2 - z3)) + (413*G[-w, 0, w^2])/
    (18*(w^2 - z3)) - (287*G[-w, 0, z3])/(18*(w^2 - z3)) - 
   (422*G[-w, 1, w^2])/(9*(w^2 - z3)) + (260*G[-w, 1, z3])/(9*(w^2 - z3)) - 
   (5*G[-w, r61, w^2])/(w^2 - z3) + (7*G[-w, r61, z3])/(w^2 - z3) - 
   (5*G[-w, r62, w^2])/(w^2 - z3) + (7*G[-w, r62, z3])/(w^2 - z3) + 
   (35*G[-w, w^(-2), w^2])/(12*(w^2 - z3)) - (35*G[-w, w^(-2), z3])/
    (12*(w^2 - z3)) + (31*G[-w, -w^(-1), w^2])/(12*(w^2 - z3)) - 
   (31*G[-w, -w^(-1), z3])/(12*(w^2 - z3)) + (31*G[-w, -w, w^2])/
    (12*(w^2 - z3)) - (31*G[-w, -w, z3])/(12*(w^2 - z3)) + 
   (13*G[-w, w^2, w^2])/(6*(w^2 - z3)) - (35*G[-w, w^2, z3])/
    (12*(w^2 - z3)) - G[w^2, 0, -w]/(3*(w^2 - z3)) + 
   (11*G[w^2, 0, z3])/(9*(w^2 - z3)) - (100*G[w^2, 1, z3])/(9*(w^2 - z3)) + 
   G[w^2, r61, -w]/(3*w^2 - 3*z3) + (11*G[w^2, r61, z3])/(3*(w^2 - z3)) + 
   G[w^2, r62, -w]/(3*w^2 - 3*z3) + (11*G[w^2, r62, z3])/(3*(w^2 - z3)) + 
   (17*G[w^2, w^(-2), z3])/(12*(w^2 - z3)) - (3*G[w^2, -w^(-1), z3])/
    (4*(w^2 - z3)) - (3*G[w^2, -w, z3])/(4*(w^2 - z3)) + 
   (17*G[w^2, w^2, z3])/(12*(w^2 - z3))) + 
 G[1, -w]*
  ((Pi^2*(7/(w^2 - z3) + 6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 
      3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3]))/9 - (32*G[1, w^2]^2)/(w^2 - z3) + 
   (11*G[w^(-2), w^2]^2)/(6*(w^2 - z3)) - (4*G[r51, -w]*G[-w^(-1), -w])/
    (w^2 - z3) + (4*G[r51, w^2]*G[-w^(-1), -w])/(w^2 - z3) - 
   (4*G[r52, -w]*G[-w^(-1), -w])/(w^2 - z3) + (4*G[r52, w^2]*G[-w^(-1), -w])/
    (w^2 - z3) + (-8/(3*(w^2 - z3)) + 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[w^(-2), 1]*G[-w^(-1), -w] + 
   (-26/(3*(w^2 - z3)) + 
     11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     7*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), -w]^2 + (5*G[-w^(-1), w^2]^2)/(2*(w^2 - z3)) + 
   ((-w^2 + z3)^(-1) + 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), z2]*
    G[-w, 1] + G[1, z2]*
    ((-16/(3*(w^2 - z3)) + 
       8*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1] + 
     (-28/(w^2 - z3) + 12*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), -w] + 
     (-16/(3*(w^2 - z3)) + 
       8*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w, 1]) + 
   G[w^(-2), z2]*((4/(3*(w^2 - z3)) + Bracket[
        (7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] - 
       Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
         4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1] + 
     (20/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - 
            (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] + 
       3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
      G[-w^(-1), -w] + (4/(3*(w^2 - z3)) + 
       Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
         3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
         4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1]) + 
   G[w^(-2), -w]*((-4/(3*(w^2 - z3)) - 
       Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
         3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
         4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), 1] + 
     (-4/(w^2 - z3) - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
      G[-w^(-1), -w] + (4*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (-4/(3*(w^2 - z3)) - Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1]) - 
   (21*G[-w^(-1), z3]*G[-w, w^2])/(2*(w^2 - z3)) + 
   (5*G[-w, w^2]^2)/(2*(w^2 - z3)) + 
   G[r61, z3]*((3*G[w^(-2), w^2])/(w^2 - z3) + (10*G[-w^(-1), -w])/
      (w^2 - z3) - (11*G[-w^(-1), w^2])/(w^2 - z3) - 
     (11*G[-w, w^2])/(w^2 - z3)) + 
   G[r62, z3]*((3*G[w^(-2), w^2])/(w^2 - z3) + (10*G[-w^(-1), -w])/
      (w^2 - z3) - (11*G[-w^(-1), w^2])/(w^2 - z3) - 
     (11*G[-w, w^2])/(w^2 - z3)) + 
   G[1, z3]*((-28*G[w^(-2), w^2])/(w^2 - z3) - (20*G[-w^(-1), -w])/
      (w^2 - z3) + (4*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (4*G[-w, w^2])/(3*(w^2 - z3))) + G[w^(-2), z3]*
    ((-19*G[-w^(-1), -w])/(3*(w^2 - z3)) + (47*G[-w^(-1), w^2])/
      (6*(w^2 - z3)) + (47*G[-w, w^2])/(6*(w^2 - z3))) + 
   G[r61, w^2]*((-3*G[w^(-2), w^2])/(w^2 - z3) - (10*G[-w^(-1), -w])/
      (w^2 - z3) + (11*G[-w^(-1), w^2])/(w^2 - z3) + 
     (11*G[-w, w^2])/(w^2 - z3)) + G[r62, w^2]*
    ((-3*G[w^(-2), w^2])/(w^2 - z3) - (10*G[-w^(-1), -w])/(w^2 - z3) + 
     (11*G[-w^(-1), w^2])/(w^2 - z3) + (11*G[-w, w^2])/(w^2 - z3)) + 
   G[-w, 1]*(((-w^2 + z3)^(-1) + 
       2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, z2] + 
     (-4/(3*(w^2 - z3)) - Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w] + 
     (4/(3*(w^2 - z3)) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, z2]) + 
   G[-w^(-1), 1]*
    (((w^2 - z3)^(-1) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), -w] + 
     ((-w^2 + z3)^(-1) + 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w^(-1), z2] + 
     ((-w^2 + z3)^(-1) + 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, z2] + 
     (-4/(3*(w^2 - z3)) - Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w] + 
     (4/(3*(w^2 - z3)) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, z2]) + 
   G[-w^(-1), -w]*(G[-w^(-1), w^2]/(w^2 - z3) + 
     (-11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + 7*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) + (17*w)/(3 + 3*w*z3) + (11*w^2)/(-3 + 3*w^2*z3) - 
          4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))])*
      G[-w^(-1), z2] + (23*G[-w^(-1), z3])/(3*(w^2 - z3)) + 
     (-5/(3*(w^2 - z3)) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - 
            (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3] - 
       2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 1] + 
     (7*G[-w, w^2])/(3*(w^2 - z3)) + 
     (-4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] + 
       9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3] - 5*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
          17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
          (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
          w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                  z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
            8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, z2] + 
     (23*G[-w, z3])/(3*(w^2 - z3)) + 
     (4/(3*(w^2 - z3)) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w] + 
     (-4/(3*(w^2 - z3)) - Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, z2] - 
     (19*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[1, w^2]*((32*G[1, z3])/(w^2 - z3) + (92*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (8*G[w^(-2), z3])/(3*(w^2 - z3)) - (4*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (4*G[-w, w^2])/(3*(w^2 - z3)) - (8*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[w^(-2), w^2]*((-11*G[w^(-2), z3])/(6*(w^2 - z3)) + 
     (19*G[-w^(-1), -w])/(3*(w^2 - z3)) - (15*G[-w^(-1), w^2])/(w^2 - z3) + 
     (35*G[-w^(-1), z3])/(6*(w^2 - z3)) - (41*G[-w, w^2])/(3*(w^2 - z3)) + 
     (35*G[-w, z3])/(6*(w^2 - z3)) - (11*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[1, w]*((-32*G[1, z3])/(w^2 - z3) - (4*G[w^(-2), -w])/(w^2 - z3) + 
     (4*G[w^(-2), z3])/(w^2 - z3) + (-8/(3*(w^2 - z3)) + 
       4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1] - 
     (8*G[-w^(-1), -w])/(3*(w^2 - z3)) - (4*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (8/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), z2] + 
     (4*G[-w^(-1), z3])/(w^2 - z3) + 
     (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - 
            (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3])*G[-w, 1] - 
     (4*G[-w, w^2])/(3*(w^2 - z3)) + 
     (8/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w, z2] + (4*G[-w, z3])/(w^2 - z3) - 
     (4*G[w^2, -w])/(w^2 - z3) + (4*G[w^2, z3])/(w^2 - z3)) + 
   G[-w^(-1), w^2]*((-5*G[-w^(-1), z3])/(2*(w^2 - z3)) + 
     (55*G[-w, w^2])/(3*(w^2 - z3)) - (21*G[-w, z3])/(2*(w^2 - z3)) + 
     (47*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[-w, w^2]*((-5*G[-w, z3])/(2*(w^2 - z3)) + (4*G[w^2, -w])/
      (3*(w^2 - z3)) + (47*G[w^2, z3])/(6*(w^2 - z3))) + 
   (193/(3*(w^2 - z3)) - 
     13*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, -w] - 
   (214*G[0, 0, w^2])/(9*(w^2 - z3)) + 
   (-31/(3*(w^2 - z3)) - 
     6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, z2] + 
   (28*G[0, 0, z3])/(9*(w^2 - z3)) + 
   (-460/(3*(w^2 - z3)) + 
     44*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, 1, -w] + 
   (140*G[0, 1, w^2])/(9*(w^2 - z3)) + 
   12*(4/(w^2 - z3) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - 
     2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[0, 1, z2] + (208*G[0, 1, z3])/(9*(w^2 - z3)) + 
   (7*G[0, w^(-2), w^2])/(w^2 - z3) - (7*G[0, w^(-2), z3])/(w^2 - z3) + 
   (37/(3*(w^2 - z3)) - 9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[0, -w^(-1), -w] + (9*G[0, -w^(-1), w^2])/(w^2 - z3) + 
   (-41/(3*(w^2 - z3)) + 
     9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[0, -w^(-1), z2] - (23*G[0, -w^(-1), z3])/(3*(w^2 - z3)) + 
   2*(-7/(w^2 - z3) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, -w, -w] + 
   (9*G[0, -w, w^2])/(w^2 - z3) + 
   (-41/(3*(w^2 - z3)) + 
     9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, -w, z2] - 
   (23*G[0, -w, z3])/(3*(w^2 - z3)) + (58*G[0, w^2, w^2])/(9*(w^2 - z3)) - 
   (7*G[0, w^2, z3])/(w^2 - z3) + 
   (-496/(3*(w^2 - z3)) + 
     52*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 0, -w] + 
   (124/(3*(w^2 - z3)) + 
     8*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 20*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 0, z2] + (12*G[1, 0, z3])/(w^2 - z3) + 
   (1280/(3*(w^2 - z3)) - 
     128*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 1, -w] + 
   (160*G[1, 1, w^2])/(3*(w^2 - z3)) + 
   (-448/(3*(w^2 - z3)) + 
     64*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, 1, z2] - 
   (352*G[1, 1, z3])/(3*(w^2 - z3)) - (28*G[1, w^(-2), w^2])/(w^2 - z3) + 
   (28*G[1, w^(-2), z3])/(w^2 - z3) + 
   12*(-4/(w^2 - z3) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])*G[1, -w^(-1), -w] + 
   (4*G[1, -w^(-1), w^2])/(3*(w^2 - z3)) + 
   (100/(3*(w^2 - z3)) - 
     8*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 12*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, -w^(-1), z2] + 
   (56*G[1, -w^(-1), z3])/(3*(w^2 - z3)) + 
   (16/(w^2 - z3) - 8*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, -w, -w] + 
   (4*G[1, -w, w^2])/(3*(w^2 - z3)) + 
   (100/(3*(w^2 - z3)) - 
     8*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 12*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[1, -w, z2] + 
   (56*G[1, -w, z3])/(3*(w^2 - z3)) - (236*G[1, w^2, w^2])/(9*(w^2 - z3)) + 
   (28*G[1, w^2, z3])/(w^2 - z3) - (4*G[r51, 0, -w])/(w^2 - z3) + 
   (4*G[r51, 0, w^2])/(w^2 - z3) + (4*G[r51, -w^(-1), -w])/(w^2 - z3) - 
   (4*G[r51, -w^(-1), w^2])/(w^2 - z3) + (4*G[r51, -w, -w])/(w^2 - z3) - 
   (4*G[r51, -w, w^2])/(w^2 - z3) - (4*G[r52, 0, -w])/(w^2 - z3) + 
   (4*G[r52, 0, w^2])/(w^2 - z3) + (4*G[r52, -w^(-1), -w])/(w^2 - z3) - 
   (4*G[r52, -w^(-1), w^2])/(w^2 - z3) + (4*G[r52, -w, -w])/(w^2 - z3) - 
   (4*G[r52, -w, w^2])/(w^2 - z3) - (2*G[r61, 0, w^2])/(w^2 - z3) + 
   (2*G[r61, 0, z3])/(w^2 - z3) + (3*G[r61, w^(-2), w^2])/(w^2 - z3) - 
   (3*G[r61, w^(-2), z3])/(w^2 - z3) + G[r61, -w^(-1), w^2]/(-w^2 + z3) + 
   G[r61, -w^(-1), z3]/(w^2 - z3) + G[r61, -w, w^2]/(-w^2 + z3) + 
   G[r61, -w, z3]/(w^2 - z3) + (3*G[r61, w^2, w^2])/(w^2 - z3) - 
   (3*G[r61, w^2, z3])/(w^2 - z3) - (2*G[r62, 0, w^2])/(w^2 - z3) + 
   (2*G[r62, 0, z3])/(w^2 - z3) + (3*G[r62, w^(-2), w^2])/(w^2 - z3) - 
   (3*G[r62, w^(-2), z3])/(w^2 - z3) + G[r62, -w^(-1), w^2]/(-w^2 + z3) + 
   G[r62, -w^(-1), z3]/(w^2 - z3) + G[r62, -w, w^2]/(-w^2 + z3) + 
   G[r62, -w, z3]/(w^2 - z3) + (3*G[r62, w^2, w^2])/(w^2 - z3) - 
   (3*G[r62, w^2, z3])/(w^2 - z3) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[w^(-2), 0, 1] + 
   (-4/(w^2 - z3) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[w^(-2), 0, -w] + (5*G[w^(-2), 0, w^2])/(9*(w^2 - z3)) + 
   (4/(w^2 - z3) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[w^(-2), 0, z2] + (7*G[w^(-2), 0, z3])/(9*(w^2 - z3)) + 
   (4*G[w^(-2), 1, -w])/(w^2 - z3) - (16*G[w^(-2), 1, w^2])/(9*(w^2 - z3)) - 
   (20*G[w^(-2), 1, z3])/(9*(w^2 - z3)) - (11*G[w^(-2), w^(-2), w^2])/
    (6*(w^2 - z3)) + (11*G[w^(-2), w^(-2), z3])/(6*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[w^(-2), -w^(-1), 1] + 
   4*((w^2 - z3)^(-1) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[w^(-2), -w^(-1), -w] + (17*G[w^(-2), -w^(-1), w^2])/(6*(w^2 - z3)) + 
   4*(-2/(w^2 - z3) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[w^(-2), -w^(-1), z2] - (3*G[w^(-2), -w^(-1), z3])/(2*(w^2 - z3)) + 
   (3*G[w^(-2), -w, w^2])/(2*(w^2 - z3)) - (3*G[w^(-2), -w, z3])/
    (2*(w^2 - z3)) + (11*G[w^(-2), w^2, z3])/(6*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 0, 1] + 
   (79/(3*(w^2 - z3)) - 11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 0, -w] + 
   (191*G[-w^(-1), 0, w^2])/(9*(w^2 - z3)) + 
   (-43/(3*(w^2 - z3)) + 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 0, z2] - 
   (107*G[-w^(-1), 0, z3])/(9*(w^2 - z3)) + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, 1] + 
   (-64/(w^2 - z3) + 20*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, -w] - 
   (364*G[-w^(-1), 1, w^2])/(9*(w^2 - z3)) + 
   (80/(3*(w^2 - z3)) - 12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     8*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[-w^(-1), 1, z2] + (340*G[-w^(-1), 1, z3])/(9*(w^2 - z3)) + 
   (35*G[-w^(-1), w^(-2), w^2])/(6*(w^2 - z3)) - (35*G[-w^(-1), w^(-2), z3])/
    (6*(w^2 - z3)) + (23/(3*(w^2 - z3)) - 
     9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), -w^(-1), -w] - (7*G[-w^(-1), -w^(-1), w^2])/(2*(w^2 - z3)) + 
   ((w^2 - z3)^(-1) + 9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), -w^(-1), z2] - (31*G[-w^(-1), -w^(-1), z3])/(6*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), -w, 1] - 
   (61*G[-w^(-1), -w, w^2])/(6*(w^2 - z3)) + 
   ((w^2 - z3)^(-1) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), -w, z2] + (17*G[-w^(-1), -w, z3])/(6*(w^2 - z3)) + 
   (13*G[-w^(-1), w^2, w^2])/(3*(w^2 - z3)) - (35*G[-w^(-1), w^2, z3])/
    (6*(w^2 - z3)) + (8/(3*(w^2 - z3)) - 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[-w, 0, 1] + (191*G[-w, 0, w^2])/(9*(w^2 - z3)) + 
   (-43/(3*(w^2 - z3)) + 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w, 0, z2] - 
   (107*G[-w, 0, z3])/(9*(w^2 - z3)) + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w, 1, 1] - 
   (364*G[-w, 1, w^2])/(9*(w^2 - z3)) + 
   (80/(3*(w^2 - z3)) - 12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     8*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[-w, 1, z2] + (340*G[-w, 1, z3])/(9*(w^2 - z3)) + 
   (35*G[-w, w^(-2), w^2])/(6*(w^2 - z3)) - (35*G[-w, w^(-2), z3])/
    (6*(w^2 - z3)) + (8/(3*(w^2 - z3)) - 
     4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[-w, -w^(-1), 1] - (61*G[-w, -w^(-1), w^2])/(6*(w^2 - z3)) + 
   ((w^2 - z3)^(-1) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w, -w^(-1), z2] + (17*G[-w, -w^(-1), z3])/(6*(w^2 - z3)) - 
   (7*G[-w, -w, w^2])/(2*(w^2 - z3)) + 
   ((w^2 - z3)^(-1) + 9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, -w, z2] - 
   (31*G[-w, -w, z3])/(6*(w^2 - z3)) + (3*G[-w, w^2, w^2])/(w^2 - z3) - 
   (35*G[-w, w^2, z3])/(6*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[w^2, 0, 1] + 
   (-4/(w^2 - z3) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, 0, -w] + 
   (4/(w^2 - z3) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] + 
     2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, 0, z2] + 
   (7*G[w^2, 0, z3])/(9*(w^2 - z3)) + (4*G[w^2, 1, -w])/(w^2 - z3) - 
   (20*G[w^2, 1, z3])/(9*(w^2 - z3)) + (11*G[w^2, w^(-2), z3])/
    (6*(w^2 - z3)) - (3*G[w^2, -w^(-1), z3])/(2*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[w^2, -w, 1] + 
   4*((w^2 - z3)^(-1) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w, -w] + 
   4*(-2/(w^2 - z3) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w, z2] - 
   (3*G[w^2, -w, z3])/(2*(w^2 - z3)) + (11*G[w^2, w^2, z3])/(6*(w^2 - z3))) + 
 G[0, w]*
  ((Pi^2*(-75/(w^2 - z3) + 
      4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] - 
      6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
           w^2/(-1 + w^2*z3)))/3] + 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 
         17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
         (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
         w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                 z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
           8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]))/12 - 
   (2*G[0, w^2]^2)/(w^2 - z3) + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, z2]*G[1, -w] - 
   (16*G[1, -w]^2)/(w^2 - z3) + (320*G[1, w^2]^2)/(3*(w^2 - z3)) - 
   (4*G[r61, -w]^2)/(w^2 - z3) + (20*G[r61, w^2]^2)/(w^2 - z3) - 
   (4*G[r62, -w]^2)/(w^2 - z3) + (20*G[r62, w^2]^2)/(w^2 - z3) - 
   (((2*I)/3)*Pi*G[w^(-2), -w])/(w^2 - z3) + (13*G[w^(-2), w^2]^2)/
    (6*(w^2 - z3)) + (11*G[-w^(-1), w^2]^2)/(6*(w^2 - z3)) + 
   (11*G[-w, w^2]^2)/(6*(w^2 - z3)) + 
   G[0, z3]*(((-2*I)*Pi)/(w^2 - z3) - (4*G[1, -w])/(w^2 - z3) + 
     (36*G[1, w^2])/(w^2 - z3) + (14*G[r61, w^2])/(w^2 - z3) + 
     (14*G[r62, w^2])/(w^2 - z3) - (53*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (49*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (49*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[w^(-2), z3]*((((-13*I)/3)*Pi)/(w^2 - z3) - (25*G[-w^(-1), w^2])/
      (6*(w^2 - z3)) - (25*G[-w, w^2])/(6*(w^2 - z3))) + 
   G[-w^(-1), z3]*((((-19*I)/3)*Pi)/(w^2 - z3) - 
     (11*G[-w, w^2])/(6*(w^2 - z3))) + 
   G[r62, z3]*(((4*I)*Pi)/(w^2 - z3) + (10*G[w^(-2), w^2])/(w^2 - z3) + 
     (8*G[-w^(-1), w^2])/(w^2 - z3) + (8*G[-w, w^2])/(w^2 - z3)) + 
   G[r61, z3]*(((4*I)*Pi)/(w^2 - z3) + (4*G[r62, -w])/(w^2 - z3) - 
     (20*G[r62, w^2])/(w^2 - z3) + (10*G[w^(-2), w^2])/(w^2 - z3) + 
     (8*G[-w^(-1), w^2])/(w^2 - z3) + (8*G[-w, w^2])/(w^2 - z3)) + 
   G[1, z3]*((((40*I)/3)*Pi)/(w^2 - z3) - (32*G[r61, w^2])/(3*(w^2 - z3)) - 
     (32*G[r62, w^2])/(3*(w^2 - z3)) + (82*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (86*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (86*G[-w, w^2])/(3*(w^2 - z3))) - 
   (((7*I)/3)*Pi*G[-w, z3])/(w^2 - z3) - (((13*I)/3)*Pi*G[w^2, z3])/
    (w^2 - z3) + G[0, w^2]*((((4*I)/3)*Pi)/(w^2 - z3) + 
     (2*G[0, z3])/(w^2 - z3) - (2*G[1, -w])/(3*(w^2 - z3)) - 
     (44*G[1, w^2])/(w^2 - z3) + (8*G[1, z3])/(w^2 - z3) - 
     (7*G[r61, -w])/(3*(w^2 - z3)) - (24*G[r61, w^2])/(w^2 - z3) + 
     (10*G[r61, z3])/(w^2 - z3) - (7*G[r62, -w])/(3*(w^2 - z3)) - 
     (24*G[r62, w^2])/(w^2 - z3) + (10*G[r62, z3])/(w^2 - z3) - 
     G[w^(-2), -w]/(3*(w^2 - z3)) + (24*G[w^(-2), w^2])/(w^2 - z3) - 
     (6*G[w^(-2), z3])/(w^2 - z3) + G[-w^(-1), -w]/(3*w^2 - 3*z3) + 
     (28*G[-w^(-1), w^2])/(w^2 - z3) - (12*G[-w^(-1), z3])/(w^2 - z3) + 
     (74*G[-w, w^2])/(3*(w^2 - z3)) - (8*G[-w, z3])/(w^2 - z3) + 
     G[w^2, -w]/(3*w^2 - 3*z3) - (6*G[w^2, z3])/(w^2 - z3)) + 
   G[-w, w^2]*(((3*I)*Pi)/(w^2 - z3) - (11*G[-w, z3])/(6*(w^2 - z3)) - 
     (25*G[w^2, z3])/(6*(w^2 - z3))) + G[-w^(-1), w^2]*
    ((((19*I)/3)*Pi)/(w^2 - z3) - (11*G[-w^(-1), z3])/(6*(w^2 - z3)) + 
     (11*G[-w, w^2])/(3*(w^2 - z3)) - (11*G[-w, z3])/(6*(w^2 - z3)) - 
     (25*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[r62, -w]*((4*G[r62, z3])/(w^2 - z3) - G[w^(-2), -w]/(3*(w^2 - z3)) + 
     (10*G[w^(-2), w^2])/(3*(w^2 - z3)) - (3*G[w^(-2), z3])/(w^2 - z3) + 
     (2*G[-w^(-1), -w])/(w^2 - z3) + G[-w^(-1), w^2]/(-w^2 + z3) + 
     G[-w^(-1), z3]/(-w^2 + z3) + G[-w, w^2]/(-w^2 + z3) + 
     G[-w, z3]/(-w^2 + z3) - G[w^2, -w]/(3*(w^2 - z3)) - 
     (3*G[w^2, z3])/(w^2 - z3)) + G[r61, -w]*((4*G[r61, z3])/(w^2 - z3) - 
     (8*G[r62, -w])/(w^2 - z3) + (4*G[r62, z3])/(w^2 - z3) - 
     G[w^(-2), -w]/(3*(w^2 - z3)) + (10*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (3*G[w^(-2), z3])/(w^2 - z3) + (2*G[-w^(-1), -w])/(w^2 - z3) + 
     G[-w^(-1), w^2]/(-w^2 + z3) + G[-w^(-1), z3]/(-w^2 + z3) + 
     G[-w, w^2]/(-w^2 + z3) + G[-w, z3]/(-w^2 + z3) - 
     G[w^2, -w]/(3*(w^2 - z3)) - (3*G[w^2, z3])/(w^2 - z3)) + 
   G[w^(-2), w^2]*(((5*I)*Pi)/(w^2 - z3) - (13*G[w^(-2), z3])/
      (6*(w^2 - z3)) + (8*G[-w^(-1), w^2])/(w^2 - z3) - 
     (23*G[-w^(-1), z3])/(6*(w^2 - z3)) + (8*G[-w, w^2])/(w^2 - z3) - 
     (23*G[-w, z3])/(6*(w^2 - z3)) - (13*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[1, -w]*((16*G[1, z3])/(w^2 - z3) + (2*G[w^(-2), -w])/(w^2 - z3) - 
     (2*G[w^(-2), z3])/(w^2 - z3) + 
     (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1] + 
     (4*G[-w^(-1), -w])/(3*(w^2 - z3)) + (2*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - 
            (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), z2] - 
     (2*G[-w^(-1), z3])/(w^2 - z3) + 
     (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w, 1] + (2*G[-w, w^2])/
      (3*(w^2 - z3)) + (-4/(3*(w^2 - z3)) + 
       2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
            w^2/(-1 + w^2*z3)))/3])*G[-w, z2] - (2*G[-w, z3])/(w^2 - z3) + 
     (2*G[w^2, -w])/(w^2 - z3) - (2*G[w^2, z3])/(w^2 - z3)) + 
   G[r62, w^2]*(((-4*I)*Pi)/(w^2 - z3) - (20*G[r62, z3])/(w^2 - z3) - 
     (47*G[w^(-2), w^2])/(3*(w^2 - z3)) + (17*G[w^(-2), z3])/(3*(w^2 - z3)) - 
     (41*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (17*G[-w^(-1), z3])/
      (3*(w^2 - z3)) - (41*G[-w, w^2])/(3*(w^2 - z3)) + 
     (17*G[-w, z3])/(3*(w^2 - z3)) + (17*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r61, w^2]*(((-4*I)*Pi)/(w^2 - z3) - (20*G[r61, z3])/(w^2 - z3) + 
     (40*G[r62, w^2])/(w^2 - z3) - (20*G[r62, z3])/(w^2 - z3) - 
     (47*G[w^(-2), w^2])/(3*(w^2 - z3)) + (17*G[w^(-2), z3])/(3*(w^2 - z3)) - 
     (41*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (17*G[-w^(-1), z3])/
      (3*(w^2 - z3)) - (41*G[-w, w^2])/(3*(w^2 - z3)) + 
     (17*G[-w, z3])/(3*(w^2 - z3)) + (17*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[1, w^2]*((((-40*I)/3)*Pi)/(w^2 - z3) - (320*G[1, z3])/(3*(w^2 - z3)) + 
     (80*G[r61, w^2])/(3*(w^2 - z3)) - (16*G[r61, z3])/(w^2 - z3) + 
     (80*G[r62, w^2])/(3*(w^2 - z3)) - (16*G[r62, z3])/(w^2 - z3) - 
     (122*G[w^(-2), w^2])/(3*(w^2 - z3)) + (40*G[w^(-2), z3])/
      (3*(w^2 - z3)) - (146*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (20*G[-w^(-1), z3])/(w^2 - z3) - (146*G[-w, w^2])/(3*(w^2 - z3)) + 
     (20*G[-w, z3])/(w^2 - z3) + (40*G[w^2, z3])/(3*(w^2 - z3))) + 
   (14*G[0, 0, -w])/(3*(w^2 - z3)) - (2*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   (2/(3*(w^2 - z3)) - Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])*G[0, 0, z2] - (4*G[0, 0, z3])/(w^2 - z3) - 
   (14*G[0, 1, -w])/(3*(w^2 - z3)) + (110*G[0, 1, w^2])/(3*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[0, 1, z2] - (32*G[0, 1, z3])/(w^2 - z3) - 
   (7*G[0, r61, -w])/(3*(w^2 - z3)) + (49*G[0, r61, w^2])/(3*(w^2 - z3)) - 
   (14*G[0, r61, z3])/(w^2 - z3) - (7*G[0, r62, -w])/(3*(w^2 - z3)) + 
   (49*G[0, r62, w^2])/(3*(w^2 - z3)) - (14*G[0, r62, z3])/(w^2 - z3) - 
   (53*G[0, w^(-2), w^2])/(3*(w^2 - z3)) + (53*G[0, w^(-2), z3])/
    (3*(w^2 - z3)) - (49*G[0, -w^(-1), w^2])/(3*(w^2 - z3)) + 
   (49*G[0, -w^(-1), z3])/(3*(w^2 - z3)) + 
   (-11/(3*(w^2 - z3)) + 
     5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, -w, -w] - 
   (49*G[0, -w, w^2])/(3*(w^2 - z3)) + (49*G[0, -w, z3])/(3*(w^2 - z3)) - 
   (46*G[0, w^2, w^2])/(3*(w^2 - z3)) + (53*G[0, w^2, z3])/(3*(w^2 - z3)) - 
   (8*G[1, 0, -w])/(w^2 - z3) + (8*G[1, 0, w^2])/(w^2 - z3) + 
   (16*G[1, 1, -w])/(w^2 - z3) - (320*G[1, 1, w^2])/(3*(w^2 - z3)) + 
   (272*G[1, 1, z3])/(3*(w^2 - z3)) - (32*G[1, r61, w^2])/(3*(w^2 - z3)) + 
   (32*G[1, r61, z3])/(3*(w^2 - z3)) - (32*G[1, r62, w^2])/(3*(w^2 - z3)) + 
   (32*G[1, r62, z3])/(3*(w^2 - z3)) + (82*G[1, w^(-2), w^2])/
    (3*(w^2 - z3)) - (82*G[1, w^(-2), z3])/(3*(w^2 - z3)) + 
   (86*G[1, -w^(-1), w^2])/(3*(w^2 - z3)) - (86*G[1, -w^(-1), z3])/
    (3*(w^2 - z3)) + (4*G[1, -w, -w])/(3*(w^2 - z3)) + 
   (86*G[1, -w, w^2])/(3*(w^2 - z3)) - (86*G[1, -w, z3])/(3*(w^2 - z3)) + 
   (14*G[1, w^2, w^2])/(w^2 - z3) - (82*G[1, w^2, z3])/(3*(w^2 - z3)) - 
   (4*G[r61, 0, -w])/(w^2 - z3) + (10*G[r61, 0, w^2])/(w^2 - z3) - 
   (6*G[r61, 0, z3])/(w^2 - z3) - (16*G[r61, 1, w^2])/(w^2 - z3) + 
   (16*G[r61, 1, z3])/(w^2 - z3) + (4*G[r61, r61, -w])/(w^2 - z3) - 
   (20*G[r61, r61, w^2])/(w^2 - z3) + (16*G[r61, r61, z3])/(w^2 - z3) + 
   (4*G[r61, r62, -w])/(w^2 - z3) - (20*G[r61, r62, w^2])/(w^2 - z3) + 
   (16*G[r61, r62, z3])/(w^2 - z3) + (10*G[r61, w^(-2), w^2])/(w^2 - z3) - 
   (10*G[r61, w^(-2), z3])/(w^2 - z3) + (8*G[r61, -w^(-1), w^2])/(w^2 - z3) - 
   (8*G[r61, -w^(-1), z3])/(w^2 - z3) + (2*G[r61, -w, -w])/(w^2 - z3) + 
   (8*G[r61, -w, w^2])/(w^2 - z3) - (8*G[r61, -w, z3])/(w^2 - z3) + 
   (23*G[r61, w^2, w^2])/(3*(w^2 - z3)) - (10*G[r61, w^2, z3])/(w^2 - z3) - 
   (4*G[r62, 0, -w])/(w^2 - z3) + (10*G[r62, 0, w^2])/(w^2 - z3) - 
   (6*G[r62, 0, z3])/(w^2 - z3) - (16*G[r62, 1, w^2])/(w^2 - z3) + 
   (16*G[r62, 1, z3])/(w^2 - z3) + (4*G[r62, r61, -w])/(w^2 - z3) - 
   (20*G[r62, r61, w^2])/(w^2 - z3) + (16*G[r62, r61, z3])/(w^2 - z3) + 
   (4*G[r62, r62, -w])/(w^2 - z3) - (20*G[r62, r62, w^2])/(w^2 - z3) + 
   (16*G[r62, r62, z3])/(w^2 - z3) + (10*G[r62, w^(-2), w^2])/(w^2 - z3) - 
   (10*G[r62, w^(-2), z3])/(w^2 - z3) + (8*G[r62, -w^(-1), w^2])/(w^2 - z3) - 
   (8*G[r62, -w^(-1), z3])/(w^2 - z3) + (2*G[r62, -w, -w])/(w^2 - z3) + 
   (8*G[r62, -w, w^2])/(w^2 - z3) - (8*G[r62, -w, z3])/(w^2 - z3) + 
   (23*G[r62, w^2, w^2])/(3*(w^2 - z3)) - (10*G[r62, w^2, z3])/(w^2 - z3) + 
   (-2/(3*(w^2 - z3)) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])*G[w^(-2), 0, 1] + 
   (-1/3*1/(w^2 - z3) - Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^(-2), 0, -w] - 
   (3*G[w^(-2), 0, w^2])/(w^2 - z3) + 
   (2/(w^2 - z3) - Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] + 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^(-2), 0, z2] + 
   (2*G[w^(-2), 0, z3])/(w^2 - z3) - (2*G[w^(-2), 1, -w])/(w^2 - z3) + 
   (40*G[w^(-2), 1, w^2])/(3*(w^2 - z3)) - (34*G[w^(-2), 1, z3])/
    (3*(w^2 - z3)) + G[w^(-2), r61, -w]/(3*w^2 - 3*z3) + 
   (7*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) - (8*G[w^(-2), r61, z3])/
    (3*(w^2 - z3)) + G[w^(-2), r62, -w]/(3*w^2 - 3*z3) + 
   (7*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) - (8*G[w^(-2), r62, z3])/
    (3*(w^2 - z3)) - (13*G[w^(-2), w^(-2), w^2])/(6*(w^2 - z3)) + 
   (13*G[w^(-2), w^(-2), z3])/(6*(w^2 - z3)) - (25*G[w^(-2), -w^(-1), w^2])/
    (6*(w^2 - z3)) + (25*G[w^(-2), -w^(-1), z3])/(6*(w^2 - z3)) - 
   (25*G[w^(-2), -w, w^2])/(6*(w^2 - z3)) + (25*G[w^(-2), -w, z3])/
    (6*(w^2 - z3)) + (13*G[w^(-2), w^2, z3])/(6*(w^2 - z3)) + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 0, 1] + 
   (5/(3*(w^2 - z3)) + 5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), 0, -w] - (37*G[-w^(-1), 0, w^2])/(3*(w^2 - z3)) + 
   (-2/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
    G[-w^(-1), 0, z2] + (10*G[-w^(-1), 0, z3])/(w^2 - z3) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, 1] - 
   (4*G[-w^(-1), 1, -w])/(3*(w^2 - z3)) + (58*G[-w^(-1), 1, w^2])/
    (3*(w^2 - z3)) + (4/(3*(w^2 - z3)) - 
     2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
        3])*G[-w^(-1), 1, z2] - (18*G[-w^(-1), 1, z3])/(w^2 - z3) - 
   (2*G[-w^(-1), r61, -w])/(w^2 - z3) + (20*G[-w^(-1), r61, w^2])/
    (3*(w^2 - z3)) - (14*G[-w^(-1), r61, z3])/(3*(w^2 - z3)) - 
   (2*G[-w^(-1), r62, -w])/(w^2 - z3) + (20*G[-w^(-1), r62, w^2])/
    (3*(w^2 - z3)) - (14*G[-w^(-1), r62, z3])/(3*(w^2 - z3)) - 
   (23*G[-w^(-1), w^(-2), w^2])/(6*(w^2 - z3)) + (23*G[-w^(-1), w^(-2), z3])/
    (6*(w^2 - z3)) - (11*G[-w^(-1), -w^(-1), w^2])/(6*(w^2 - z3)) + 
   (11*G[-w^(-1), -w^(-1), z3])/(6*(w^2 - z3)) - 
   (11*G[-w^(-1), -w, w^2])/(6*(w^2 - z3)) + (11*G[-w^(-1), -w, z3])/
    (6*(w^2 - z3)) + G[-w^(-1), w^2, w^2]/(3*w^2 - 3*z3) + 
   (23*G[-w^(-1), w^2, z3])/(6*(w^2 - z3)) - (9*G[-w, 0, w^2])/(w^2 - z3) + 
   (-2/(3*(w^2 - z3)) + 5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3] - 
     3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
        4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
        (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
        w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + 
                z3)))) + w^2*(11/(-3 + 3*w^2*z3) + 
          8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, 0, z2] + 
   (6*G[-w, 0, z3])/(w^2 - z3) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w, 1, 1] + 
   (58*G[-w, 1, w^2])/(3*(w^2 - z3)) + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
          w^2/(-1 + w^2*z3)))/3])*G[-w, 1, z2] - 
   (18*G[-w, 1, z3])/(w^2 - z3) + (20*G[-w, r61, w^2])/(3*(w^2 - z3)) - 
   (14*G[-w, r61, z3])/(3*(w^2 - z3)) + (20*G[-w, r62, w^2])/(3*(w^2 - z3)) - 
   (14*G[-w, r62, z3])/(3*(w^2 - z3)) - (23*G[-w, w^(-2), w^2])/
    (6*(w^2 - z3)) + (23*G[-w, w^(-2), z3])/(6*(w^2 - z3)) - 
   (11*G[-w, -w^(-1), w^2])/(6*(w^2 - z3)) + (11*G[-w, -w^(-1), z3])/
    (6*(w^2 - z3)) - (11*G[-w, -w, w^2])/(6*(w^2 - z3)) + 
   (11*G[-w, -w, z3])/(6*(w^2 - z3)) + G[-w, w^2, w^2]/(3*w^2 - 3*z3) + 
   (23*G[-w, w^2, z3])/(6*(w^2 - z3)) + 
   (2/(3*(w^2 - z3)) - Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])*G[w^2, 0, 1] + 
   (5/(3*(w^2 - z3)) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
       17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, 0, -w] + 
   (-2/(w^2 - z3) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - 
     Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, 0, z2] + 
   (2*G[w^2, 0, z3])/(w^2 - z3) - (2*G[w^2, 1, -w])/(w^2 - z3) - 
   (34*G[w^2, 1, z3])/(3*(w^2 - z3)) + G[w^2, r61, -w]/(3*w^2 - 3*z3) - 
   (8*G[w^2, r61, z3])/(3*(w^2 - z3)) + G[w^2, r62, -w]/(3*w^2 - 3*z3) - 
   (8*G[w^2, r62, z3])/(3*(w^2 - z3)) + (13*G[w^2, w^(-2), z3])/
    (6*(w^2 - z3)) + (25*G[w^2, -w^(-1), z3])/(6*(w^2 - z3)) + 
   (25*G[w^2, -w, z3])/(6*(w^2 - z3)) + (13*G[w^2, w^2, z3])/
    (6*(w^2 - z3))) + G[1, r7]*(-1/2*Pi^2/(w^2 - z3) + 
   (32*G[1, w^2]^2)/(w^2 - z3) + (12*G[r61, w^2]^2)/(w^2 - z3) + 
   (12*G[r62, w^2]^2)/(w^2 - z3) + (37*G[w^(-2), w^2]^2)/(12*(w^2 - z3)) - 
   (3*G[-w^(-1), w^2]^2)/(4*(w^2 - z3)) - (3*G[-w, w^2]^2)/(4*(w^2 - z3)) + 
   G[w^(-2), z3]*(((I/2)*Pi)/(w^2 - z3) - (41*G[-w^(-1), w^2])/
      (12*(w^2 - z3)) - (41*G[-w, w^2])/(12*(w^2 - z3))) + 
   G[r62, z3]*((23*G[w^(-2), w^2])/(2*(w^2 - z3)) - 
     G[-w^(-1), w^2]/(2*(w^2 - z3)) - G[-w, w^2]/(2*(w^2 - z3))) + 
   G[r61, z3]*((-12*G[r62, w^2])/(w^2 - z3) + (23*G[w^(-2), w^2])/
      (2*(w^2 - z3)) - G[-w^(-1), w^2]/(2*(w^2 - z3)) - 
     G[-w, w^2]/(2*(w^2 - z3))) + G[-w^(-1), z3]*(((I/2)*Pi)/(w^2 - z3) + 
     (3*G[-w, w^2])/(4*(w^2 - z3))) + 
   G[1, z3]*(((-4*I)*Pi)/(w^2 - z3) - (8*G[r61, w^2])/(3*(w^2 - z3)) - 
     (8*G[r62, w^2])/(3*(w^2 - z3)) + (40*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (40*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (40*G[-w, w^2])/(3*(w^2 - z3))) + 
   ((I/2)*Pi*G[-w, z3])/(w^2 - z3) + ((I/2)*Pi*G[w^2, z3])/(w^2 - z3) + 
   G[-w, w^2]*(((-1/2*I)*Pi)/(w^2 - z3) + (3*G[-w, z3])/(4*(w^2 - z3)) - 
     (41*G[w^2, z3])/(12*(w^2 - z3))) + G[-w^(-1), w^2]*
    (((-1/2*I)*Pi)/(w^2 - z3) + (3*G[-w^(-1), z3])/(4*(w^2 - z3)) - 
     (3*G[-w, w^2])/(2*(w^2 - z3)) + (3*G[-w, z3])/(4*(w^2 - z3)) - 
     (41*G[w^2, z3])/(12*(w^2 - z3))) + G[w^(-2), w^2]*
    (((-1/2*I)*Pi)/(w^2 - z3) - (37*G[w^(-2), z3])/(12*(w^2 - z3)) + 
     (13*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (11*G[-w^(-1), z3])/
      (12*(w^2 - z3)) + (13*G[-w, w^2])/(3*(w^2 - z3)) - 
     (11*G[-w, z3])/(12*(w^2 - z3)) - (37*G[w^2, z3])/(12*(w^2 - z3))) + 
   G[r62, w^2]*((-12*G[r62, z3])/(w^2 - z3) - (41*G[w^(-2), w^2])/
      (2*(w^2 - z3)) + (9*G[w^(-2), z3])/(w^2 - z3) - 
     (7*G[-w^(-1), w^2])/(6*(w^2 - z3)) + (5*G[-w^(-1), z3])/(3*(w^2 - z3)) - 
     (7*G[-w, w^2])/(6*(w^2 - z3)) + (5*G[-w, z3])/(3*(w^2 - z3)) + 
     (9*G[w^2, z3])/(w^2 - z3)) + G[r61, w^2]*((-12*G[r61, z3])/(w^2 - z3) + 
     (24*G[r62, w^2])/(w^2 - z3) - (12*G[r62, z3])/(w^2 - z3) - 
     (41*G[w^(-2), w^2])/(2*(w^2 - z3)) + (9*G[w^(-2), z3])/(w^2 - z3) - 
     (7*G[-w^(-1), w^2])/(6*(w^2 - z3)) + (5*G[-w^(-1), z3])/(3*(w^2 - z3)) - 
     (7*G[-w, w^2])/(6*(w^2 - z3)) + (5*G[-w, z3])/(3*(w^2 - z3)) + 
     (9*G[w^2, z3])/(w^2 - z3)) + G[1, w^2]*(((4*I)*Pi)/(w^2 - z3) - 
     (32*G[1, z3])/(w^2 - z3) + (32*G[r61, w^2])/(3*(w^2 - z3)) - 
     (8*G[r61, z3])/(w^2 - z3) + (32*G[r62, w^2])/(3*(w^2 - z3)) - 
     (8*G[r62, z3])/(w^2 - z3) - (232*G[w^(-2), w^2])/(9*(w^2 - z3)) + 
     (112*G[w^(-2), z3])/(9*(w^2 - z3)) - (112*G[-w^(-1), w^2])/
      (9*(w^2 - z3)) - (8*G[-w^(-1), z3])/(9*(w^2 - z3)) - 
     (112*G[-w, w^2])/(9*(w^2 - z3)) - (8*G[-w, z3])/(9*(w^2 - z3)) + 
     (112*G[w^2, z3])/(9*(w^2 - z3))) + (79*G[0, 0, w^2])/(9*(w^2 - z3)) - 
   (79*G[0, 0, z3])/(9*(w^2 - z3)) + (112*G[0, 1, w^2])/(9*(w^2 - z3)) - 
   (112*G[0, 1, z3])/(9*(w^2 - z3)) + (8*G[0, r61, w^2])/(3*(w^2 - z3)) - 
   (8*G[0, r61, z3])/(3*(w^2 - z3)) + (8*G[0, r62, w^2])/(3*(w^2 - z3)) - 
   (8*G[0, r62, z3])/(3*(w^2 - z3)) - (85*G[0, w^(-2), w^2])/(6*(w^2 - z3)) + 
   (85*G[0, w^(-2), z3])/(6*(w^2 - z3)) - (7*G[0, -w^(-1), w^2])/
    (2*(w^2 - z3)) + (7*G[0, -w^(-1), z3])/(2*(w^2 - z3)) - 
   (7*G[0, -w, w^2])/(2*(w^2 - z3)) + (7*G[0, -w, z3])/(2*(w^2 - z3)) - 
   (49*G[0, w^2, w^2])/(9*(w^2 - z3)) + (85*G[0, w^2, z3])/(6*(w^2 - z3)) - 
   (8*G[1, 0, w^2])/(w^2 - z3) + (8*G[1, 0, z3])/(w^2 - z3) - 
   (32*G[1, 1, w^2])/(w^2 - z3) + (32*G[1, 1, z3])/(w^2 - z3) - 
   (8*G[1, r61, w^2])/(3*(w^2 - z3)) + (8*G[1, r61, z3])/(3*(w^2 - z3)) - 
   (8*G[1, r62, w^2])/(3*(w^2 - z3)) + (8*G[1, r62, z3])/(3*(w^2 - z3)) + 
   (40*G[1, w^(-2), w^2])/(3*(w^2 - z3)) - (40*G[1, w^(-2), z3])/
    (3*(w^2 - z3)) + (40*G[1, -w^(-1), w^2])/(3*(w^2 - z3)) - 
   (40*G[1, -w^(-1), z3])/(3*(w^2 - z3)) + (40*G[1, -w, w^2])/
    (3*(w^2 - z3)) - (40*G[1, -w, z3])/(3*(w^2 - z3)) + 
   (8*G[1, w^2, w^2])/(9*(w^2 - z3)) - (40*G[1, w^2, z3])/(3*(w^2 - z3)) + 
   (5*G[r61, 0, w^2])/(w^2 - z3) - (5*G[r61, 0, z3])/(w^2 - z3) - 
   (8*G[r61, 1, w^2])/(w^2 - z3) + (8*G[r61, 1, z3])/(w^2 - z3) - 
   (12*G[r61, r61, w^2])/(w^2 - z3) + (12*G[r61, r61, z3])/(w^2 - z3) - 
   (12*G[r61, r62, w^2])/(w^2 - z3) + (12*G[r61, r62, z3])/(w^2 - z3) + 
   (23*G[r61, w^(-2), w^2])/(2*(w^2 - z3)) - (23*G[r61, w^(-2), z3])/
    (2*(w^2 - z3)) - G[r61, -w^(-1), w^2]/(2*(w^2 - z3)) + 
   G[r61, -w^(-1), z3]/(2*w^2 - 2*z3) - G[r61, -w, w^2]/(2*(w^2 - z3)) + 
   G[r61, -w, z3]/(2*w^2 - 2*z3) + (5*G[r61, w^2, w^2])/(2*(w^2 - z3)) - 
   (23*G[r61, w^2, z3])/(2*(w^2 - z3)) + (5*G[r62, 0, w^2])/(w^2 - z3) - 
   (5*G[r62, 0, z3])/(w^2 - z3) - (8*G[r62, 1, w^2])/(w^2 - z3) + 
   (8*G[r62, 1, z3])/(w^2 - z3) - (12*G[r62, r61, w^2])/(w^2 - z3) + 
   (12*G[r62, r61, z3])/(w^2 - z3) - (12*G[r62, r62, w^2])/(w^2 - z3) + 
   (12*G[r62, r62, z3])/(w^2 - z3) + (23*G[r62, w^(-2), w^2])/
    (2*(w^2 - z3)) - (23*G[r62, w^(-2), z3])/(2*(w^2 - z3)) - 
   G[r62, -w^(-1), w^2]/(2*(w^2 - z3)) + G[r62, -w^(-1), z3]/(2*w^2 - 2*z3) - 
   G[r62, -w, w^2]/(2*(w^2 - z3)) + G[r62, -w, z3]/(2*w^2 - 2*z3) + 
   (5*G[r62, w^2, w^2])/(2*(w^2 - z3)) - (23*G[r62, w^2, z3])/
    (2*(w^2 - z3)) - (157*G[w^(-2), 0, w^2])/(18*(w^2 - z3)) + 
   (157*G[w^(-2), 0, z3])/(18*(w^2 - z3)) + (112*G[w^(-2), 1, w^2])/
    (9*(w^2 - z3)) - (112*G[w^(-2), 1, z3])/(9*(w^2 - z3)) + 
   (9*G[w^(-2), r61, w^2])/(w^2 - z3) - (9*G[w^(-2), r61, z3])/(w^2 - z3) + 
   (9*G[w^(-2), r62, w^2])/(w^2 - z3) - (9*G[w^(-2), r62, z3])/(w^2 - z3) - 
   (37*G[w^(-2), w^(-2), w^2])/(12*(w^2 - z3)) + (37*G[w^(-2), w^(-2), z3])/
    (12*(w^2 - z3)) - (41*G[w^(-2), -w^(-1), w^2])/(12*(w^2 - z3)) + 
   (41*G[w^(-2), -w^(-1), z3])/(12*(w^2 - z3)) - 
   (41*G[w^(-2), -w, w^2])/(12*(w^2 - z3)) + (41*G[w^(-2), -w, z3])/
    (12*(w^2 - z3)) + (37*G[w^(-2), w^2, z3])/(12*(w^2 - z3)) - 
   (19*G[-w^(-1), 0, w^2])/(18*(w^2 - z3)) + (19*G[-w^(-1), 0, z3])/
    (18*(w^2 - z3)) - (8*G[-w^(-1), 1, w^2])/(9*(w^2 - z3)) + 
   (8*G[-w^(-1), 1, z3])/(9*(w^2 - z3)) + (5*G[-w^(-1), r61, w^2])/
    (3*(w^2 - z3)) - (5*G[-w^(-1), r61, z3])/(3*(w^2 - z3)) + 
   (5*G[-w^(-1), r62, w^2])/(3*(w^2 - z3)) - (5*G[-w^(-1), r62, z3])/
    (3*(w^2 - z3)) - (11*G[-w^(-1), w^(-2), w^2])/(12*(w^2 - z3)) + 
   (11*G[-w^(-1), w^(-2), z3])/(12*(w^2 - z3)) + (3*G[-w^(-1), -w^(-1), w^2])/
    (4*(w^2 - z3)) - (3*G[-w^(-1), -w^(-1), z3])/(4*(w^2 - z3)) + 
   (3*G[-w^(-1), -w, w^2])/(4*(w^2 - z3)) - (3*G[-w^(-1), -w, z3])/
    (4*(w^2 - z3)) + (5*G[-w^(-1), w^2, w^2])/(2*(w^2 - z3)) + 
   (11*G[-w^(-1), w^2, z3])/(12*(w^2 - z3)) - (19*G[-w, 0, w^2])/
    (18*(w^2 - z3)) + (19*G[-w, 0, z3])/(18*(w^2 - z3)) - 
   (8*G[-w, 1, w^2])/(9*(w^2 - z3)) + (8*G[-w, 1, z3])/(9*(w^2 - z3)) + 
   (5*G[-w, r61, w^2])/(3*(w^2 - z3)) - (5*G[-w, r61, z3])/(3*(w^2 - z3)) + 
   (5*G[-w, r62, w^2])/(3*(w^2 - z3)) - (5*G[-w, r62, z3])/(3*(w^2 - z3)) - 
   (11*G[-w, w^(-2), w^2])/(12*(w^2 - z3)) + (11*G[-w, w^(-2), z3])/
    (12*(w^2 - z3)) + (3*G[-w, -w^(-1), w^2])/(4*(w^2 - z3)) - 
   (3*G[-w, -w^(-1), z3])/(4*(w^2 - z3)) + (3*G[-w, -w, w^2])/
    (4*(w^2 - z3)) - (3*G[-w, -w, z3])/(4*(w^2 - z3)) + 
   (5*G[-w, w^2, w^2])/(2*(w^2 - z3)) + (11*G[-w, w^2, z3])/(12*(w^2 - z3)) + 
   (157*G[w^2, 0, z3])/(18*(w^2 - z3)) - (112*G[w^2, 1, z3])/(9*(w^2 - z3)) - 
   (9*G[w^2, r61, z3])/(w^2 - z3) - (9*G[w^2, r62, z3])/(w^2 - z3) + 
   (37*G[w^2, w^(-2), z3])/(12*(w^2 - z3)) + (41*G[w^2, -w^(-1), z3])/
    (12*(w^2 - z3)) + (41*G[w^2, -w, z3])/(12*(w^2 - z3)) + 
   (37*G[w^2, w^2, z3])/(12*(w^2 - z3))) - (10*G[-1, 0, 1, r7])/
  (3*(w^2 - z3)) - 
 6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3]*
  G[0, -1, 0, w] + 
 (-2/(w^2 - z3) + 3*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[0, 0, 0, 1] + 
 (65/(6*(w^2 - z3)) - 
   (3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3])/2 - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
     4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, 0, -w] + 
 (37/(6*(w^2 - z3)) - 
   2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, 0, w] - 
 (161*G[0, 0, 0, w^2])/(6*(w^2 - z3)) + 
 (-31/(6*(w^2 - z3)) - 
   3*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + (3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])/2 + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
     17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, 0, z2] + 
 (139*G[0, 0, 0, z3])/(6*(w^2 - z3)) + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[0, 0, 1, 1] - (7*G[0, 0, 1, r7])/(3*(w^2 - z3)) + 
 (-35/(w^2 - z3) + 
   3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, 1, -w] - 
 (13*G[0, 0, 1, w])/(w^2 - z3) + (80*G[0, 0, 1, w^2])/(3*(w^2 - z3)) + 
 (31/(3*(w^2 - z3)) + 
   6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3] - 
   2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, 0, 1, z2] - 
 (6*G[0, 0, 1, z3])/(w^2 - z3) + (20*G[0, 0, r61, -w])/(3*(w^2 - z3)) + 
 (27*G[0, 0, r61, w^2])/(2*(w^2 - z3)) - (121*G[0, 0, r61, z3])/
  (6*(w^2 - z3)) + (20*G[0, 0, r62, -w])/(3*(w^2 - z3)) + 
 (27*G[0, 0, r62, w^2])/(2*(w^2 - z3)) - (121*G[0, 0, r62, z3])/
  (6*(w^2 - z3)) + 
 (5*((w^2 - z3)^(-1) + 
    3*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3])*G[0, 0, -w, -w])/6 - (7*G[0, 0, w^2, w^2])/(6*(w^2 - z3)) + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[0, 1, 0, 1] + 
 (-142/(3*(w^2 - z3)) + 
   12*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[0, 1, 0, -w] + 
 (-95/(3*(w^2 - z3)) - 
   2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[0, 1, 0, w] + (130*G[0, 1, 0, w^2])/(3*(w^2 - z3)) + 
 6*(4/(w^2 - z3) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
       w^2/(-1 + w^2*z3)))/3] - 
   2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[0, 1, 0, z2] - (24*G[0, 1, 0, z3])/(w^2 - z3) + 
 (8/(3*(w^2 - z3)) - 
   4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[0, 1, 1, 1] + (5*G[0, 1, 1, r7])/(3*(w^2 - z3)) + 
 (284/(3*(w^2 - z3)) - 
   24*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[0, 1, 1, -w] + (190*G[0, 1, 1, w])/(3*(w^2 - z3)) - 
 (164*G[0, 1, 1, w^2])/(3*(w^2 - z3)) + 
 (-12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + 24*(-2/(w^2 - z3) + Bracket[
      (7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3]))*
  G[0, 1, 1, z2] + (16*G[0, 1, 1, z3])/(w^2 - z3) - 
 (16*G[0, 1, r61, w^2])/(w^2 - z3) + (16*G[0, 1, r61, z3])/(w^2 - z3) - 
 (16*G[0, 1, r62, w^2])/(w^2 - z3) + (16*G[0, 1, r62, z3])/(w^2 - z3) + 
 (7/(3*(w^2 - z3)) - 
   5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[0, 1, -w, -w] + (34*G[0, 1, w^2, w^2])/(3*(w^2 - z3)) + 
 (28*G[0, r1, 0, w])/(3*(w^2 - z3)) - (56*G[0, r1, 1, w])/(3*(w^2 - z3)) + 
 (28*G[0, r2, 0, w])/(3*(w^2 - z3)) - (56*G[0, r2, 1, w])/(3*(w^2 - z3)) + 
 (19*G[0, r61, 0, -w])/(3*(w^2 - z3)) + (89*G[0, r61, 0, w^2])/
  (3*(w^2 - z3)) - (36*G[0, r61, 0, z3])/(w^2 - z3) - 
 (16*G[0, r61, 1, w^2])/(w^2 - z3) + (16*G[0, r61, 1, z3])/(w^2 - z3) - 
 (19*G[0, r61, r61, -w])/(3*(w^2 - z3)) - (65*G[0, r61, r61, w^2])/
  (3*(w^2 - z3)) + (28*G[0, r61, r61, z3])/(w^2 - z3) - 
 (19*G[0, r61, r62, -w])/(3*(w^2 - z3)) - (65*G[0, r61, r62, w^2])/
  (3*(w^2 - z3)) + (28*G[0, r61, r62, z3])/(w^2 - z3) - 
 (2*G[0, r61, -w, -w])/(w^2 - z3) - (9*G[0, r61, w^2, w^2])/(2*(w^2 - z3)) + 
 (19*G[0, r62, 0, -w])/(3*(w^2 - z3)) + (89*G[0, r62, 0, w^2])/
  (3*(w^2 - z3)) - (36*G[0, r62, 0, z3])/(w^2 - z3) - 
 (16*G[0, r62, 1, w^2])/(w^2 - z3) + (16*G[0, r62, 1, z3])/(w^2 - z3) - 
 (19*G[0, r62, r61, -w])/(3*(w^2 - z3)) - (65*G[0, r62, r61, w^2])/
  (3*(w^2 - z3)) + (28*G[0, r62, r61, z3])/(w^2 - z3) - 
 (19*G[0, r62, r62, -w])/(3*(w^2 - z3)) - (65*G[0, r62, r62, w^2])/
  (3*(w^2 - z3)) + (28*G[0, r62, r62, z3])/(w^2 - z3) - 
 (2*G[0, r62, -w, -w])/(w^2 - z3) - (9*G[0, r62, w^2, w^2])/(2*(w^2 - z3)) + 
 G[0, w^(-2), 0, -w]/(3*w^2 - 3*z3) - (97*G[0, w^(-2), 0, w^2])/
  (6*(w^2 - z3)) + (95*G[0, w^(-2), 0, z3])/(6*(w^2 - z3)) - 
 G[0, w^(-2), r61, -w]/(3*(w^2 - z3)) + (97*G[0, w^(-2), r61, w^2])/
  (6*(w^2 - z3)) - (95*G[0, w^(-2), r61, z3])/(6*(w^2 - z3)) - 
 G[0, w^(-2), r62, -w]/(3*(w^2 - z3)) + (97*G[0, w^(-2), r62, w^2])/
  (6*(w^2 - z3)) - (95*G[0, w^(-2), r62, z3])/(6*(w^2 - z3)) + 
 (37/(6*(w^2 - z3)) - 
   (9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3])/2 + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
     4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[0, -w^(-1), 0, -w] - (25*G[0, -w^(-1), 0, w^2])/(3*(w^2 - z3)) + 
 (-41/(6*(w^2 - z3)) + 
   (9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3])/2 - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
     4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[0, -w^(-1), 0, z2] + (9*G[0, -w^(-1), 0, z3])/(w^2 - z3) + 
 (-37/(3*(w^2 - z3)) + 
   9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[0, -w^(-1), 1, -w] + (50*G[0, -w^(-1), 1, w^2])/(3*(w^2 - z3)) + 
 (41/(3*(w^2 - z3)) - 
   9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[0, -w^(-1), 1, z2] - (18*G[0, -w^(-1), 1, z3])/(w^2 - z3) + 
 (7/(w^2 - z3) - 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
     17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, -w, 0, -w] - 
 (25*G[0, -w, 0, w^2])/(3*(w^2 - z3)) + 
 (-41/(6*(w^2 - z3)) + 
   (9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3])/2 - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
     4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, -w, 0, z2] + 
 (9*G[0, -w, 0, z3])/(w^2 - z3) + 
 (-10/(w^2 - z3) + 
   4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, -w, 1, -w] + 
 (50*G[0, -w, 1, w^2])/(3*(w^2 - z3)) + 
 (41/(3*(w^2 - z3)) - 
   9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, -w, 1, z2] - 
 (18*G[0, -w, 1, z3])/(w^2 - z3) - (2*G[0, -w, r61, -w])/(w^2 - z3) - 
 (2*G[0, -w, r62, -w])/(w^2 - z3) + 
 (23/(6*(w^2 - z3)) - 
   (9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3])/2 + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[0, -w, -w, -w] + 
 G[0, w^2, 0, -w]/(3*w^2 - 3*z3) - (52*G[0, w^2, 0, w^2])/(3*(w^2 - z3)) + 
 (95*G[0, w^2, 0, z3])/(6*(w^2 - z3)) + (34*G[0, w^2, 1, w^2])/
  (3*(w^2 - z3)) - G[0, w^2, r61, -w]/(3*(w^2 - z3)) + 
 (35*G[0, w^2, r61, w^2])/(3*(w^2 - z3)) - (95*G[0, w^2, r61, z3])/
  (6*(w^2 - z3)) - G[0, w^2, r62, -w]/(3*(w^2 - z3)) + 
 (35*G[0, w^2, r62, w^2])/(3*(w^2 - z3)) - (95*G[0, w^2, r62, z3])/
  (6*(w^2 - z3)) + G[0, w^2, w^2, w^2]/(2*w^2 - 2*z3) - 
 (10*G[-I, 0, 0, r1])/(3*(w^2 - z3)) + (10*G[-I, 0, 0, w])/(3*(w^2 - z3)) + 
 (4*G[-I, 0, 1, r1])/(w^2 - z3) - (4*G[-I, 0, 1, w])/(w^2 - z3) + 
 (2*G[-I, r1, 0, r1])/(w^2 - z3) - (2*G[-I, r1, 0, w])/(w^2 - z3) - 
 (4*G[-I, r1, 1, r1])/(w^2 - z3) + (4*G[-I, r1, 1, w])/(w^2 - z3) + 
 (2*G[-I, r2, 0, r1])/(w^2 - z3) - (2*G[-I, r2, 0, w])/(w^2 - z3) - 
 (4*G[-I, r2, 1, r1])/(w^2 - z3) + (4*G[-I, r2, 1, w])/(w^2 - z3) - 
 (10*G[I, 0, 0, r1])/(3*(w^2 - z3)) + (10*G[I, 0, 0, w])/(3*(w^2 - z3)) + 
 (4*G[I, 0, 1, r1])/(w^2 - z3) - (4*G[I, 0, 1, w])/(w^2 - z3) + 
 (2*G[I, r1, 0, r1])/(w^2 - z3) - (2*G[I, r1, 0, w])/(w^2 - z3) - 
 (4*G[I, r1, 1, r1])/(w^2 - z3) + (4*G[I, r1, 1, w])/(w^2 - z3) + 
 (2*G[I, r2, 0, r1])/(w^2 - z3) - (2*G[I, r2, 0, w])/(w^2 - z3) - 
 (4*G[I, r2, 1, r1])/(w^2 - z3) + (4*G[I, r2, 1, w])/(w^2 - z3) + 
 (-88/(3*(w^2 - z3)) + 
   10*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[1, 0, 0, -w] - (11*G[1, 0, 0, w])/(3*(w^2 - z3)) + 
 (28*G[1, 0, 0, w^2])/(w^2 - z3) + 
 (62/(3*(w^2 - z3)) + 
   4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 10*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[1, 0, 0, z2] - 
 (22*G[1, 0, 0, z3])/(w^2 - z3) - (10*G[1, 0, 1, r7])/(3*(w^2 - z3)) + 
 (176/(3*(w^2 - z3)) - 
   20*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[1, 0, 1, -w] + (58*G[1, 0, 1, w])/(3*(w^2 - z3)) - 
 (16*G[1, 0, 1, w^2])/(w^2 - z3) + 
 (-124/(3*(w^2 - z3)) - 
   8*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + 20*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[1, 0, 1, z2] + 
 (4*G[1, 0, 1, z3])/(w^2 - z3) - (20*G[1, 0, r61, w^2])/(w^2 - z3) + 
 (20*G[1, 0, r61, z3])/(w^2 - z3) - (20*G[1, 0, r62, w^2])/(w^2 - z3) + 
 (20*G[1, 0, r62, z3])/(w^2 - z3) + 
 (8/(w^2 - z3) - 4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[1, 0, -w, -w] + 
 (12*G[1, 0, w^2, w^2])/(w^2 - z3) + 
 (320/(3*(w^2 - z3)) - 
   32*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[1, 1, 0, -w] + (170*G[1, 1, 0, w])/(3*(w^2 - z3)) - 
 (48*G[1, 1, 0, w^2])/(w^2 - z3) + 
 (-224/(3*(w^2 - z3)) + 
   32*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[1, 1, 0, z2] + (16*G[1, 1, 0, z3])/(w^2 - z3) - 
 (5*G[1, 1, 1, r7])/(6*(w^2 - z3)) + 
 (-640/(3*(w^2 - z3)) + 
   64*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[1, 1, 1, -w] - (340*G[1, 1, 1, w])/(3*(w^2 - z3)) + 
 (64*G[1, 1, 1, w^2])/(w^2 - z3) + 
 (448/(3*(w^2 - z3)) - 
   64*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[1, 1, 1, z2] + (16*G[1, 1, r61, w^2])/(w^2 - z3) - 
 (16*G[1, 1, r61, z3])/(w^2 - z3) + (16*G[1, 1, r62, w^2])/(w^2 - z3) - 
 (16*G[1, 1, r62, z3])/(w^2 - z3) + 
 8*(-2/(w^2 - z3) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(-1 + w^2*z3)))/3])*G[1, 1, -w, -w] - 
 (4*G[1, 1, w^2, w^2])/(w^2 - z3) - (56*G[1, r1, 0, w])/(3*(w^2 - z3)) + 
 (112*G[1, r1, 1, w])/(3*(w^2 - z3)) - (56*G[1, r2, 0, w])/(3*(w^2 - z3)) + 
 (112*G[1, r2, 1, w])/(3*(w^2 - z3)) - (16*G[1, r61, 0, w^2])/(w^2 - z3) + 
 (16*G[1, r61, 0, z3])/(w^2 - z3) + (16*G[1, r61, 1, w^2])/(w^2 - z3) - 
 (16*G[1, r61, 1, z3])/(w^2 - z3) + (8*G[1, r61, r61, w^2])/(w^2 - z3) - 
 (8*G[1, r61, r61, z3])/(w^2 - z3) + (8*G[1, r61, r62, w^2])/(w^2 - z3) - 
 (8*G[1, r61, r62, z3])/(w^2 - z3) - (10*G[1, r61, w^2, w^2])/(w^2 - z3) - 
 (16*G[1, r62, 0, w^2])/(w^2 - z3) + (16*G[1, r62, 0, z3])/(w^2 - z3) + 
 (16*G[1, r62, 1, w^2])/(w^2 - z3) - (16*G[1, r62, 1, z3])/(w^2 - z3) + 
 (8*G[1, r62, r61, w^2])/(w^2 - z3) - (8*G[1, r62, r61, z3])/(w^2 - z3) + 
 (8*G[1, r62, r62, w^2])/(w^2 - z3) - (8*G[1, r62, r62, z3])/(w^2 - z3) - 
 (10*G[1, r62, w^2, w^2])/(w^2 - z3) - (4*G[1, w^(-2), 0, w^2])/(w^2 - z3) + 
 (4*G[1, w^(-2), 0, z3])/(w^2 - z3) + (4*G[1, w^(-2), r61, w^2])/(w^2 - z3) - 
 (4*G[1, w^(-2), r61, z3])/(w^2 - z3) + (4*G[1, w^(-2), r62, w^2])/
  (w^2 - z3) - (4*G[1, w^(-2), r62, z3])/(w^2 - z3) + 
 6*(-4/(w^2 - z3) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(-1 + w^2*z3)))/3])*G[1, -w^(-1), 0, -w] + 
 (16*G[1, -w^(-1), 0, w^2])/(w^2 - z3) + 
 (50/(3*(w^2 - z3)) - 
   4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[1, -w^(-1), 0, z2] - 
 (6*G[1, -w^(-1), 0, z3])/(w^2 - z3) + 
 (12*(4 + (-w^2 + z3)*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])*G[1, -w^(-1), 1, -w])/(w^2 - z3) - 
 (32*G[1, -w^(-1), 1, w^2])/(w^2 - z3) + 
 (-100/(3*(w^2 - z3)) + 
   8*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + 12*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[1, -w^(-1), 1, z2] + 
 (12*G[1, -w^(-1), 1, z3])/(w^2 - z3) + 
 2*(-8/(w^2 - z3) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(-1 + w^2*z3)))/3])*G[1, -w, 0, -w] + 
 (16*G[1, -w, 0, w^2])/(w^2 - z3) + 
 (50/(3*(w^2 - z3)) - 
   4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[1, -w, 0, z2] - 
 (6*G[1, -w, 0, z3])/(w^2 - z3) + 
 (32/(w^2 - z3) - 4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[1, -w, 1, -w] - 
 (32*G[1, -w, 1, w^2])/(w^2 - z3) + 
 (-100/(3*(w^2 - z3)) + 
   8*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + 12*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[1, -w, 1, z2] + 
 (12*G[1, -w, 1, z3])/(w^2 - z3) + 
 (-23/(3*(w^2 - z3)) + 
   9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[1, -w, -w, -w] + 
 (8*G[1, w^2, 0, w^2])/(w^2 - z3) + (4*G[1, w^2, 0, z3])/(w^2 - z3) - 
 (4*G[1, w^2, 1, w^2])/(w^2 - z3) - (6*G[1, w^2, r61, w^2])/(w^2 - z3) - 
 (4*G[1, w^2, r61, z3])/(w^2 - z3) - (6*G[1, w^2, r62, w^2])/(w^2 - z3) - 
 (4*G[1, w^2, r62, z3])/(w^2 - z3) + 
 (-23/(3*(w^2 - z3)) + 
   6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[r1, 0, 0, w] + 
 (22*G[r1, 0, 1, w])/(3*(w^2 - z3)) + (10*G[r1, 1, 0, w])/(3*(w^2 - z3)) - 
 (20*G[r1, 1, 1, w])/(3*(w^2 - z3)) + (2*G[r1, r1, 0, w])/(w^2 - z3) - 
 (4*G[r1, r1, 1, w])/(w^2 - z3) + (2*G[r1, r2, 0, w])/(w^2 - z3) - 
 (4*G[r1, r2, 1, w])/(w^2 - z3) + 
 (-23/(3*(w^2 - z3)) + 
   6*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[r2, 0, 0, w] + 
 (22*G[r2, 0, 1, w])/(3*(w^2 - z3)) + (10*G[r2, 1, 0, w])/(3*(w^2 - z3)) - 
 (20*G[r2, 1, 1, w])/(3*(w^2 - z3)) + (2*G[r2, r1, 0, w])/(w^2 - z3) - 
 (4*G[r2, r1, 1, w])/(w^2 - z3) + (2*G[r2, r2, 0, w])/(w^2 - z3) - 
 (4*G[r2, r2, 1, w])/(w^2 - z3) - (2*G[r51, 0, 0, -w])/(w^2 - z3) + 
 (2*G[r51, 0, 0, w^2])/(w^2 - z3) + (4*G[r51, 0, 1, -w])/(w^2 - z3) - 
 (4*G[r51, 0, 1, w^2])/(w^2 - z3) + (2*G[r51, -w^(-1), 0, -w])/(w^2 - z3) - 
 (2*G[r51, -w^(-1), 0, w^2])/(w^2 - z3) - (4*G[r51, -w^(-1), 1, -w])/
  (w^2 - z3) + (4*G[r51, -w^(-1), 1, w^2])/(w^2 - z3) + 
 (2*G[r51, -w, 0, -w])/(w^2 - z3) - (2*G[r51, -w, 0, w^2])/(w^2 - z3) - 
 (4*G[r51, -w, 1, -w])/(w^2 - z3) + (4*G[r51, -w, 1, w^2])/(w^2 - z3) - 
 (2*G[r52, 0, 0, -w])/(w^2 - z3) + (2*G[r52, 0, 0, w^2])/(w^2 - z3) + 
 (4*G[r52, 0, 1, -w])/(w^2 - z3) - (4*G[r52, 0, 1, w^2])/(w^2 - z3) + 
 (2*G[r52, -w^(-1), 0, -w])/(w^2 - z3) - (2*G[r52, -w^(-1), 0, w^2])/
  (w^2 - z3) - (4*G[r52, -w^(-1), 1, -w])/(w^2 - z3) + 
 (4*G[r52, -w^(-1), 1, w^2])/(w^2 - z3) + (2*G[r52, -w, 0, -w])/(w^2 - z3) - 
 (2*G[r52, -w, 0, w^2])/(w^2 - z3) - (4*G[r52, -w, 1, -w])/(w^2 - z3) + 
 (4*G[r52, -w, 1, w^2])/(w^2 - z3) + (25*G[r61, 0, 0, -w])/(3*(w^2 - z3)) + 
 (13*G[r61, 0, 0, w^2])/(w^2 - z3) - (64*G[r61, 0, 0, z3])/(3*(w^2 - z3)) - 
 (25*G[r61, 0, r61, -w])/(3*(w^2 - z3)) - (13*G[r61, 0, r61, w^2])/
  (w^2 - z3) + (64*G[r61, 0, r61, z3])/(3*(w^2 - z3)) - 
 (25*G[r61, 0, r62, -w])/(3*(w^2 - z3)) - (13*G[r61, 0, r62, w^2])/
  (w^2 - z3) + (64*G[r61, 0, r62, z3])/(3*(w^2 - z3)) - 
 (2*G[r61, 0, -w, -w])/(w^2 - z3) - (4*G[r61, 0, w^2, w^2])/(w^2 - z3) - 
 (16*G[r61, 1, 0, w^2])/(w^2 - z3) + (16*G[r61, 1, 0, z3])/(w^2 - z3) + 
 (16*G[r61, 1, 1, w^2])/(w^2 - z3) - (16*G[r61, 1, 1, z3])/(w^2 - z3) + 
 (8*G[r61, 1, r61, w^2])/(w^2 - z3) - (8*G[r61, 1, r61, z3])/(w^2 - z3) + 
 (8*G[r61, 1, r62, w^2])/(w^2 - z3) - (8*G[r61, 1, r62, z3])/(w^2 - z3) - 
 (10*G[r61, 1, w^2, w^2])/(w^2 - z3) - (8*G[r61, r61, 0, -w])/(w^2 - z3) - 
 (92*G[r61, r61, 0, w^2])/(3*(w^2 - z3)) + (116*G[r61, r61, 0, z3])/
  (3*(w^2 - z3)) + (8*G[r61, r61, 1, w^2])/(w^2 - z3) - 
 (8*G[r61, r61, 1, z3])/(w^2 - z3) + (8*G[r61, r61, r61, -w])/(w^2 - z3) + 
 (80*G[r61, r61, r61, w^2])/(3*(w^2 - z3)) - (104*G[r61, r61, r61, z3])/
  (3*(w^2 - z3)) + (8*G[r61, r61, r62, -w])/(w^2 - z3) + 
 (80*G[r61, r61, r62, w^2])/(3*(w^2 - z3)) - (104*G[r61, r61, r62, z3])/
  (3*(w^2 - z3)) + (2*G[r61, r61, -w, -w])/(w^2 - z3) + 
 (9*G[r61, r61, w^2, w^2])/(w^2 - z3) - (8*G[r61, r62, 0, -w])/(w^2 - z3) - 
 (92*G[r61, r62, 0, w^2])/(3*(w^2 - z3)) + (116*G[r61, r62, 0, z3])/
  (3*(w^2 - z3)) + (8*G[r61, r62, 1, w^2])/(w^2 - z3) - 
 (8*G[r61, r62, 1, z3])/(w^2 - z3) + (8*G[r61, r62, r61, -w])/(w^2 - z3) + 
 (80*G[r61, r62, r61, w^2])/(3*(w^2 - z3)) - (104*G[r61, r62, r61, z3])/
  (3*(w^2 - z3)) + (8*G[r61, r62, r62, -w])/(w^2 - z3) + 
 (80*G[r61, r62, r62, w^2])/(3*(w^2 - z3)) - (104*G[r61, r62, r62, z3])/
  (3*(w^2 - z3)) + (2*G[r61, r62, -w, -w])/(w^2 - z3) + 
 (9*G[r61, r62, w^2, w^2])/(w^2 - z3) - G[r61, w^(-2), 0, -w]/
  (3*(w^2 - z3)) + (53*G[r61, w^(-2), 0, w^2])/(3*(w^2 - z3)) - 
 (52*G[r61, w^(-2), 0, z3])/(3*(w^2 - z3)) + G[r61, w^(-2), r61, -w]/
  (3*w^2 - 3*z3) - (53*G[r61, w^(-2), r61, w^2])/(3*(w^2 - z3)) + 
 (52*G[r61, w^(-2), r61, z3])/(3*(w^2 - z3)) + 
 G[r61, w^(-2), r62, -w]/(3*w^2 - 3*z3) - (53*G[r61, w^(-2), r62, w^2])/
  (3*(w^2 - z3)) + (52*G[r61, w^(-2), r62, z3])/(3*(w^2 - z3)) + 
 (8*G[r61, -w^(-1), 0, w^2])/(w^2 - z3) - (8*G[r61, -w^(-1), 0, z3])/
  (w^2 - z3) - (16*G[r61, -w^(-1), 1, w^2])/(w^2 - z3) + 
 (16*G[r61, -w^(-1), 1, z3])/(w^2 - z3) - (2*G[r61, -w, 0, -w])/(w^2 - z3) + 
 (8*G[r61, -w, 0, w^2])/(w^2 - z3) - (8*G[r61, -w, 0, z3])/(w^2 - z3) - 
 (16*G[r61, -w, 1, w^2])/(w^2 - z3) + (16*G[r61, -w, 1, z3])/(w^2 - z3) + 
 (2*G[r61, -w, r61, -w])/(w^2 - z3) + (2*G[r61, -w, r62, -w])/(w^2 - z3) - 
 G[r61, w^2, 0, -w]/(3*(w^2 - z3)) + (41*G[r61, w^2, 0, w^2])/
  (3*(w^2 - z3)) - (52*G[r61, w^2, 0, z3])/(3*(w^2 - z3)) - 
 (10*G[r61, w^2, 1, w^2])/(w^2 - z3) + G[r61, w^2, r61, -w]/(3*w^2 - 3*z3) - 
 (26*G[r61, w^2, r61, w^2])/(3*(w^2 - z3)) + (52*G[r61, w^2, r61, z3])/
  (3*(w^2 - z3)) + G[r61, w^2, r62, -w]/(3*w^2 - 3*z3) - 
 (26*G[r61, w^2, r62, w^2])/(3*(w^2 - z3)) + (52*G[r61, w^2, r62, z3])/
  (3*(w^2 - z3)) - G[r61, w^2, w^2, w^2]/(2*(w^2 - z3)) + 
 (25*G[r62, 0, 0, -w])/(3*(w^2 - z3)) + (13*G[r62, 0, 0, w^2])/(w^2 - z3) - 
 (64*G[r62, 0, 0, z3])/(3*(w^2 - z3)) - (25*G[r62, 0, r61, -w])/
  (3*(w^2 - z3)) - (13*G[r62, 0, r61, w^2])/(w^2 - z3) + 
 (64*G[r62, 0, r61, z3])/(3*(w^2 - z3)) - (25*G[r62, 0, r62, -w])/
  (3*(w^2 - z3)) - (13*G[r62, 0, r62, w^2])/(w^2 - z3) + 
 (64*G[r62, 0, r62, z3])/(3*(w^2 - z3)) - (2*G[r62, 0, -w, -w])/(w^2 - z3) - 
 (4*G[r62, 0, w^2, w^2])/(w^2 - z3) - (16*G[r62, 1, 0, w^2])/(w^2 - z3) + 
 (16*G[r62, 1, 0, z3])/(w^2 - z3) + (16*G[r62, 1, 1, w^2])/(w^2 - z3) - 
 (16*G[r62, 1, 1, z3])/(w^2 - z3) + (8*G[r62, 1, r61, w^2])/(w^2 - z3) - 
 (8*G[r62, 1, r61, z3])/(w^2 - z3) + (8*G[r62, 1, r62, w^2])/(w^2 - z3) - 
 (8*G[r62, 1, r62, z3])/(w^2 - z3) - (10*G[r62, 1, w^2, w^2])/(w^2 - z3) - 
 (8*G[r62, r61, 0, -w])/(w^2 - z3) - (92*G[r62, r61, 0, w^2])/
  (3*(w^2 - z3)) + (116*G[r62, r61, 0, z3])/(3*(w^2 - z3)) + 
 (8*G[r62, r61, 1, w^2])/(w^2 - z3) - (8*G[r62, r61, 1, z3])/(w^2 - z3) + 
 (8*G[r62, r61, r61, -w])/(w^2 - z3) + (80*G[r62, r61, r61, w^2])/
  (3*(w^2 - z3)) - (104*G[r62, r61, r61, z3])/(3*(w^2 - z3)) + 
 (8*G[r62, r61, r62, -w])/(w^2 - z3) + (80*G[r62, r61, r62, w^2])/
  (3*(w^2 - z3)) - (104*G[r62, r61, r62, z3])/(3*(w^2 - z3)) + 
 (2*G[r62, r61, -w, -w])/(w^2 - z3) + (9*G[r62, r61, w^2, w^2])/(w^2 - z3) - 
 (8*G[r62, r62, 0, -w])/(w^2 - z3) - (92*G[r62, r62, 0, w^2])/
  (3*(w^2 - z3)) + (116*G[r62, r62, 0, z3])/(3*(w^2 - z3)) + 
 (8*G[r62, r62, 1, w^2])/(w^2 - z3) - (8*G[r62, r62, 1, z3])/(w^2 - z3) + 
 (8*G[r62, r62, r61, -w])/(w^2 - z3) + (80*G[r62, r62, r61, w^2])/
  (3*(w^2 - z3)) - (104*G[r62, r62, r61, z3])/(3*(w^2 - z3)) + 
 (8*G[r62, r62, r62, -w])/(w^2 - z3) + (80*G[r62, r62, r62, w^2])/
  (3*(w^2 - z3)) - (104*G[r62, r62, r62, z3])/(3*(w^2 - z3)) + 
 (2*G[r62, r62, -w, -w])/(w^2 - z3) + (9*G[r62, r62, w^2, w^2])/(w^2 - z3) - 
 G[r62, w^(-2), 0, -w]/(3*(w^2 - z3)) + (53*G[r62, w^(-2), 0, w^2])/
  (3*(w^2 - z3)) - (52*G[r62, w^(-2), 0, z3])/(3*(w^2 - z3)) + 
 G[r62, w^(-2), r61, -w]/(3*w^2 - 3*z3) - (53*G[r62, w^(-2), r61, w^2])/
  (3*(w^2 - z3)) + (52*G[r62, w^(-2), r61, z3])/(3*(w^2 - z3)) + 
 G[r62, w^(-2), r62, -w]/(3*w^2 - 3*z3) - (53*G[r62, w^(-2), r62, w^2])/
  (3*(w^2 - z3)) + (52*G[r62, w^(-2), r62, z3])/(3*(w^2 - z3)) + 
 (8*G[r62, -w^(-1), 0, w^2])/(w^2 - z3) - (8*G[r62, -w^(-1), 0, z3])/
  (w^2 - z3) - (16*G[r62, -w^(-1), 1, w^2])/(w^2 - z3) + 
 (16*G[r62, -w^(-1), 1, z3])/(w^2 - z3) - (2*G[r62, -w, 0, -w])/(w^2 - z3) + 
 (8*G[r62, -w, 0, w^2])/(w^2 - z3) - (8*G[r62, -w, 0, z3])/(w^2 - z3) - 
 (16*G[r62, -w, 1, w^2])/(w^2 - z3) + (16*G[r62, -w, 1, z3])/(w^2 - z3) + 
 (2*G[r62, -w, r61, -w])/(w^2 - z3) + (2*G[r62, -w, r62, -w])/(w^2 - z3) - 
 G[r62, w^2, 0, -w]/(3*(w^2 - z3)) + (41*G[r62, w^2, 0, w^2])/
  (3*(w^2 - z3)) - (52*G[r62, w^2, 0, z3])/(3*(w^2 - z3)) - 
 (10*G[r62, w^2, 1, w^2])/(w^2 - z3) + G[r62, w^2, r61, -w]/(3*w^2 - 3*z3) - 
 (26*G[r62, w^2, r61, w^2])/(3*(w^2 - z3)) + (52*G[r62, w^2, r61, z3])/
  (3*(w^2 - z3)) + G[r62, w^2, r62, -w]/(3*w^2 - 3*z3) - 
 (26*G[r62, w^2, r62, w^2])/(3*(w^2 - z3)) + (52*G[r62, w^2, r62, z3])/
  (3*(w^2 - z3)) - G[r62, w^2, w^2, w^2]/(2*(w^2 - z3)) + 
 (-2/(3*(w^2 - z3)) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
       w^2/(-1 + w^2*z3)))/3])*G[w^(-2), 0, 0, 1] + 
 (-5/(3*(w^2 - z3)) - Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(-1 + w^2*z3)))/3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 
     17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[w^(-2), 0, 0, -w] + (7*G[w^(-2), 0, 0, w^2])/(6*(w^2 - z3)) + 
 (2/(w^2 - z3) - Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
       w^2/(-1 + w^2*z3)))/3] + 
   Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
     3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
     4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[w^(-2), 0, 0, z2] - (5*G[w^(-2), 0, 0, z3])/(6*(w^2 - z3)) + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[w^(-2), 0, 1, 1] + 
 (4/(w^2 - z3) + 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3] - 
   2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[w^(-2), 0, 1, -w] - (34*G[w^(-2), 0, 1, w^2])/(3*(w^2 - z3)) + 
 2*(-2/(w^2 - z3) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
       w^2/(-1 + w^2*z3)))/3] - 
   Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
     3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
     4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[w^(-2), 0, 1, z2] + (10*G[w^(-2), 0, 1, z3])/(w^2 - z3) - 
 G[w^(-2), 0, r61, -w]/(3*(w^2 - z3)) + (9*G[w^(-2), 0, r61, w^2])/
  (2*(w^2 - z3)) - (25*G[w^(-2), 0, r61, z3])/(6*(w^2 - z3)) - 
 G[w^(-2), 0, r62, -w]/(3*(w^2 - z3)) + (9*G[w^(-2), 0, r62, w^2])/
  (2*(w^2 - z3)) - (25*G[w^(-2), 0, r62, z3])/(6*(w^2 - z3)) - 
 G[w^(-2), 0, w^2, w^2]/(2*(w^2 - z3)) + (2*G[w^(-2), 1, 0, -w])/(w^2 - z3) - 
 (12*G[w^(-2), 1, 0, w^2])/(w^2 - z3) + (10*G[w^(-2), 1, 0, z3])/(w^2 - z3) - 
 (4*G[w^(-2), 1, 1, -w])/(w^2 - z3) + (4*G[w^(-2), 1, 1, w^2])/(w^2 - z3) + 
 (10*G[w^(-2), 1, r61, w^2])/(w^2 - z3) - (10*G[w^(-2), 1, r61, z3])/
  (w^2 - z3) + (10*G[w^(-2), 1, r62, w^2])/(w^2 - z3) - 
 (10*G[w^(-2), 1, r62, z3])/(w^2 - z3) - G[w^(-2), r61, 0, -w]/
  (3*(w^2 - z3)) + (4*G[w^(-2), r61, 0, w^2])/(w^2 - z3) - 
 (11*G[w^(-2), r61, 0, z3])/(3*(w^2 - z3)) + (10*G[w^(-2), r61, 1, w^2])/
  (w^2 - z3) - (10*G[w^(-2), r61, 1, z3])/(w^2 - z3) + 
 G[w^(-2), r61, r61, -w]/(3*w^2 - 3*z3) - (9*G[w^(-2), r61, r61, w^2])/
  (w^2 - z3) + (26*G[w^(-2), r61, r61, z3])/(3*(w^2 - z3)) + 
 G[w^(-2), r61, r62, -w]/(3*w^2 - 3*z3) - (9*G[w^(-2), r61, r62, w^2])/
  (w^2 - z3) + (26*G[w^(-2), r61, r62, z3])/(3*(w^2 - z3)) + 
 G[w^(-2), r61, w^2, w^2]/(2*w^2 - 2*z3) - G[w^(-2), r62, 0, -w]/
  (3*(w^2 - z3)) + (4*G[w^(-2), r62, 0, w^2])/(w^2 - z3) - 
 (11*G[w^(-2), r62, 0, z3])/(3*(w^2 - z3)) + (10*G[w^(-2), r62, 1, w^2])/
  (w^2 - z3) - (10*G[w^(-2), r62, 1, z3])/(w^2 - z3) + 
 G[w^(-2), r62, r61, -w]/(3*w^2 - 3*z3) - (9*G[w^(-2), r62, r61, w^2])/
  (w^2 - z3) + (26*G[w^(-2), r62, r61, z3])/(3*(w^2 - z3)) + 
 G[w^(-2), r62, r62, -w]/(3*w^2 - 3*z3) - (9*G[w^(-2), r62, r62, w^2])/
  (w^2 - z3) + (26*G[w^(-2), r62, r62, z3])/(3*(w^2 - z3)) + 
 G[w^(-2), r62, w^2, w^2]/(2*w^2 - 2*z3) + G[w^(-2), w^(-2), 0, w^2]/
  (2*w^2 - 2*z3) - G[w^(-2), w^(-2), 0, z3]/(2*(w^2 - z3)) - 
 G[w^(-2), w^(-2), r61, w^2]/(2*(w^2 - z3)) + 
 G[w^(-2), w^(-2), r61, z3]/(2*w^2 - 2*z3) - G[w^(-2), w^(-2), r62, w^2]/
  (2*(w^2 - z3)) + G[w^(-2), w^(-2), r62, z3]/(2*w^2 - 2*z3) + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[w^(-2), -w^(-1), 0, 1] + 
 2*((w^2 - z3)^(-1) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
     17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[w^(-2), -w^(-1), 0, -w] + (2*G[w^(-2), -w^(-1), 0, w^2])/(3*(w^2 - z3)) + 
 2*(-2/(w^2 - z3) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
       w^2/(-1 + w^2*z3)))/3] - 
   Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
     3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
     4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[w^(-2), -w^(-1), 0, z2] + 
 (-8/(3*(w^2 - z3)) + 
   4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[w^(-2), -w^(-1), 1, 1] + 
 (-4/(w^2 - z3) - 4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3] + 
   4*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[w^(-2), -w^(-1), 1, -w] - (4*G[w^(-2), -w^(-1), 1, w^2])/(3*(w^2 - z3)) + 
 (8/(w^2 - z3) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3] + 
   4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 4*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[w^(-2), -w^(-1), 1, z2] - G[w^(-2), w^2, 0, z3]/(2*(w^2 - z3)) + 
 G[w^(-2), w^2, r61, z3]/(2*w^2 - 2*z3) + G[w^(-2), w^2, r62, z3]/
  (2*w^2 - 2*z3) + (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[-w^(-1), 0, 0, 1] + 
 (-5/(6*(w^2 - z3)) - 
   (5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3])/2)*G[-w^(-1), 0, 0, -w] - (10*G[-w^(-1), 0, 0, w^2])/
  (3*(w^2 - z3)) + (-43/(6*(w^2 - z3)) + 
   2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + (5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])/2)*G[-w^(-1), 0, 0, z2] + 
 (10*G[-w^(-1), 0, 0, z3])/(w^2 - z3) + 
 (-7/(3*(w^2 - z3)) + 
   5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[-w^(-1), 0, 1, -w] - (10*G[-w^(-1), 0, 1, w^2])/(3*(w^2 - z3)) + 
 (43/(3*(w^2 - z3)) - 
   4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 0, 1, z2] - 
 (6*G[-w^(-1), 0, 1, z3])/(w^2 - z3) + (2*G[-w^(-1), 0, r61, -w])/
  (w^2 - z3) + (5*G[-w^(-1), 0, r61, w^2])/(w^2 - z3) - 
 (7*G[-w^(-1), 0, r61, z3])/(w^2 - z3) + (2*G[-w^(-1), 0, r62, -w])/
  (w^2 - z3) + (5*G[-w^(-1), 0, r62, w^2])/(w^2 - z3) - 
 (7*G[-w^(-1), 0, r62, z3])/(w^2 - z3) + 
 (-11/(6*(w^2 - z3)) - 
   (11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3])/2 + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[-w^(-1), 0, -w, -w] + 
 (-4/(3*(w^2 - z3)) + 
   2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[-w^(-1), 1, 0, 1] + 
 (-8/(w^2 - z3) + 4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, 0, -w] + 
 (26*G[-w^(-1), 1, 0, w^2])/(3*(w^2 - z3)) + 
 (40/(3*(w^2 - z3)) - 
   6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, 0, z2] - 
 (10*G[-w^(-1), 1, 0, z3])/(w^2 - z3) + 
 (-8/(3*(w^2 - z3)) + 
   4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[-w^(-1), 1, 1, 1] + 
 (16/(w^2 - z3) - 8*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, 1, -w] + 
 (8*G[-w^(-1), 1, 1, w^2])/(3*(w^2 - z3)) + 
 (-80/(3*(w^2 - z3)) + 
   12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + 8*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[-w^(-1), 1, 1, z2] - 
 (10*G[-w^(-1), 1, r61, w^2])/(w^2 - z3) + (10*G[-w^(-1), 1, r61, z3])/
  (w^2 - z3) - (10*G[-w^(-1), 1, r62, w^2])/(w^2 - z3) + 
 (10*G[-w^(-1), 1, r62, z3])/(w^2 - z3) + 
 (11/(3*(w^2 - z3)) + 
   11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[-w^(-1), 1, -w, -w] + (2*G[-w^(-1), r61, 0, -w])/(w^2 - z3) + 
 (5*G[-w^(-1), r61, 0, w^2])/(w^2 - z3) - (7*G[-w^(-1), r61, 0, z3])/
  (w^2 - z3) - (10*G[-w^(-1), r61, 1, w^2])/(w^2 - z3) + 
 (10*G[-w^(-1), r61, 1, z3])/(w^2 - z3) - (2*G[-w^(-1), r61, r61, -w])/
  (w^2 - z3) + (2*G[-w^(-1), r61, r61, z3])/(w^2 - z3) - 
 (2*G[-w^(-1), r61, r62, -w])/(w^2 - z3) + (2*G[-w^(-1), r61, r62, z3])/
  (w^2 - z3) + (2*G[-w^(-1), r62, 0, -w])/(w^2 - z3) + 
 (5*G[-w^(-1), r62, 0, w^2])/(w^2 - z3) - (7*G[-w^(-1), r62, 0, z3])/
  (w^2 - z3) - (10*G[-w^(-1), r62, 1, w^2])/(w^2 - z3) + 
 (10*G[-w^(-1), r62, 1, z3])/(w^2 - z3) - (2*G[-w^(-1), r62, r61, -w])/
  (w^2 - z3) + (2*G[-w^(-1), r62, r61, z3])/(w^2 - z3) - 
 (2*G[-w^(-1), r62, r62, -w])/(w^2 - z3) + (2*G[-w^(-1), r62, r62, z3])/
  (w^2 - z3) + (23/(6*(w^2 - z3)) - 
   (9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3])/2 + 3*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[-w^(-1), -w^(-1), 0, -w] - (13*G[-w^(-1), -w^(-1), 0, w^2])/
  (3*(w^2 - z3)) + 
 (((w^2 - z3)^(-1) + 9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - 
    6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
   G[-w^(-1), -w^(-1), 0, z2])/2 + 
 (-23/(3*(w^2 - z3)) + 
   9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[-w^(-1), -w^(-1), 1, -w] + (26*G[-w^(-1), -w^(-1), 1, w^2])/
  (3*(w^2 - z3)) + ((-w^2 + z3)^(-1) - 
   9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + 6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[-w^(-1), -w^(-1), 1, z2] + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[-w^(-1), -w, 0, 1] - (23*G[-w^(-1), -w, 0, w^2])/(3*(w^2 - z3)) + 
 (((w^2 - z3)^(-1) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - 
    11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] + 6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
   G[-w^(-1), -w, 0, z2])/2 + (4*G[-w^(-1), -w, 0, z3])/(w^2 - z3) + 
 (-8/(3*(w^2 - z3)) + 
   4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[-w^(-1), -w, 1, 1] + (46*G[-w^(-1), -w, 1, w^2])/(3*(w^2 - z3)) + 
 ((-w^2 + z3)^(-1) - 
   4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + 11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3] - 
   6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[-w^(-1), -w, 1, z2] - (8*G[-w^(-1), -w, 1, z3])/(w^2 - z3) + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[-w, 0, 0, 1] - (10*G[-w, 0, 0, w^2])/(3*(w^2 - z3)) + 
 (-43/(6*(w^2 - z3)) + 
   2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + (5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3])/2)*G[-w, 0, 0, z2] + 
 (10*G[-w, 0, 0, z3])/(w^2 - z3) - (10*G[-w, 0, 1, w^2])/(3*(w^2 - z3)) + 
 (43/(3*(w^2 - z3)) - 
   4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 5*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[-w, 0, 1, z2] - 
 (6*G[-w, 0, 1, z3])/(w^2 - z3) + (5*G[-w, 0, r61, w^2])/(w^2 - z3) - 
 (7*G[-w, 0, r61, z3])/(w^2 - z3) + (5*G[-w, 0, r62, w^2])/(w^2 - z3) - 
 (7*G[-w, 0, r62, z3])/(w^2 - z3) - (2*G[-w, 0, w^2, w^2])/(3*(w^2 - z3)) + 
 (-4/(3*(w^2 - z3)) + 
   2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[-w, 1, 0, 1] + (26*G[-w, 1, 0, w^2])/(3*(w^2 - z3)) + 
 (40/(3*(w^2 - z3)) - 
   6*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[-w, 1, 0, z2] - 
 (10*G[-w, 1, 0, z3])/(w^2 - z3) + 
 (-8/(3*(w^2 - z3)) + 
   4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[-w, 1, 1, 1] + (8*G[-w, 1, 1, w^2])/(3*(w^2 - z3)) + 
 (-80/(3*(w^2 - z3)) + 
   12*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + 8*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3])*G[-w, 1, 1, z2] - 
 (10*G[-w, 1, r61, w^2])/(w^2 - z3) + (10*G[-w, 1, r61, z3])/(w^2 - z3) - 
 (10*G[-w, 1, r62, w^2])/(w^2 - z3) + (10*G[-w, 1, r62, z3])/(w^2 - z3) + 
 (4*G[-w, 1, w^2, w^2])/(3*(w^2 - z3)) + (5*G[-w, r61, 0, w^2])/(w^2 - z3) - 
 (7*G[-w, r61, 0, z3])/(w^2 - z3) - (10*G[-w, r61, 1, w^2])/(w^2 - z3) + 
 (10*G[-w, r61, 1, z3])/(w^2 - z3) + (2*G[-w, r61, r61, z3])/(w^2 - z3) + 
 (2*G[-w, r61, r62, z3])/(w^2 - z3) + (5*G[-w, r62, 0, w^2])/(w^2 - z3) - 
 (7*G[-w, r62, 0, z3])/(w^2 - z3) - (10*G[-w, r62, 1, w^2])/(w^2 - z3) + 
 (10*G[-w, r62, 1, z3])/(w^2 - z3) + (2*G[-w, r62, r61, z3])/(w^2 - z3) + 
 (2*G[-w, r62, r62, z3])/(w^2 - z3) + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[-w, -w^(-1), 0, 1] - (23*G[-w, -w^(-1), 0, w^2])/(3*(w^2 - z3)) + 
 (((w^2 - z3)^(-1) + 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - 
    11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
       3] + 6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
   G[-w, -w^(-1), 0, z2])/2 + (4*G[-w, -w^(-1), 0, z3])/(w^2 - z3) + 
 (-8/(3*(w^2 - z3)) + 
   4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[-w, -w^(-1), 1, 1] + (46*G[-w, -w^(-1), 1, w^2])/(3*(w^2 - z3)) + 
 ((-w^2 + z3)^(-1) - 
   4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + 11*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3] - 
   6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*
  G[-w, -w^(-1), 1, z2] - (8*G[-w, -w^(-1), 1, z3])/(w^2 - z3) - 
 (13*G[-w, -w, 0, w^2])/(3*(w^2 - z3)) + 
 (((w^2 - z3)^(-1) + 9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
         w^2/(-1 + w^2*z3)))/3] - 
    6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
       4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
       (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
       w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
       w^2*(11/(-3 + 3*w^2*z3) + 
         8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, -w, 0, z2])/
  2 + (26*G[-w, -w, 1, w^2])/(3*(w^2 - z3)) + 
 ((-w^2 + z3)^(-1) - 
   9*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] + 6*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[-w, -w, 1, z2] - 
 (2*G[-w, w^2, 0, w^2])/(3*(w^2 - z3)) + (4*G[-w, w^2, 1, w^2])/
  (3*(w^2 - z3)) + (-2/(3*(w^2 - z3)) + 
   Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3])*
  G[w^2, 0, 0, 1] + (-5/(3*(w^2 - z3)) - 
   Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
     3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
     4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, 0, 0, -w] + 
 (2/(w^2 - z3) - Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
       w^2/(-1 + w^2*z3)))/3] + 
   Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
     3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
     4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, 0, 0, z2] - 
 (5*G[w^2, 0, 0, z3])/(6*(w^2 - z3)) + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[w^2, 0, 1, 1] + 
 (4/(w^2 - z3) + 2*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3] - 
   2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, 0, 1, -w] + 
 2*(-2/(w^2 - z3) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
       w^2/(-1 + w^2*z3)))/3] - 
   Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
     3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
     4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, 0, 1, z2] + 
 (10*G[w^2, 0, 1, z3])/(w^2 - z3) - G[w^2, 0, r61, -w]/(3*(w^2 - z3)) - 
 (25*G[w^2, 0, r61, z3])/(6*(w^2 - z3)) - G[w^2, 0, r62, -w]/(3*(w^2 - z3)) - 
 (25*G[w^2, 0, r62, z3])/(6*(w^2 - z3)) + (2*G[w^2, 1, 0, -w])/(w^2 - z3) + 
 (10*G[w^2, 1, 0, z3])/(w^2 - z3) - (4*G[w^2, 1, 1, -w])/(w^2 - z3) - 
 (10*G[w^2, 1, r61, z3])/(w^2 - z3) - (10*G[w^2, 1, r62, z3])/(w^2 - z3) - 
 G[w^2, r61, 0, -w]/(3*(w^2 - z3)) - (11*G[w^2, r61, 0, z3])/(3*(w^2 - z3)) - 
 (10*G[w^2, r61, 1, z3])/(w^2 - z3) + G[w^2, r61, r61, -w]/(3*w^2 - 3*z3) + 
 (26*G[w^2, r61, r61, z3])/(3*(w^2 - z3)) + 
 G[w^2, r61, r62, -w]/(3*w^2 - 3*z3) + (26*G[w^2, r61, r62, z3])/
  (3*(w^2 - z3)) - G[w^2, r62, 0, -w]/(3*(w^2 - z3)) - 
 (11*G[w^2, r62, 0, z3])/(3*(w^2 - z3)) - (10*G[w^2, r62, 1, z3])/
  (w^2 - z3) + G[w^2, r62, r61, -w]/(3*w^2 - 3*z3) + 
 (26*G[w^2, r62, r61, z3])/(3*(w^2 - z3)) + 
 G[w^2, r62, r62, -w]/(3*w^2 - 3*z3) + (26*G[w^2, r62, r62, z3])/
  (3*(w^2 - z3)) - G[w^2, w^(-2), 0, z3]/(2*(w^2 - z3)) + 
 G[w^2, w^(-2), r61, z3]/(2*w^2 - 2*z3) + G[w^2, w^(-2), r62, z3]/
  (2*w^2 - 2*z3) + (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[w^2, -w, 0, 1] + 
 2*((w^2 - z3)^(-1) + Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
       w^2/(-1 + w^2*z3)))/3] - Bracket[-4/(-1 + z3) - 34/(3*z3) + 
     17/(3*(w + z3)) - 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w, 0, -w] + 
 2*(-2/(w^2 - z3) + Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
       w^2/(-1 + w^2*z3)))/3] - 
   Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
     3] + Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
     4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
     (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
     w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
     w^2*(11/(-3 + 3*w^2*z3) + 
       8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w, 0, z2] + 
 (-8/(3*(w^2 - z3)) + 
   4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3])*G[w^2, -w, 1, 1] + 
 (-4/(w^2 - z3) - 4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3] + 
   4*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w, 1, -w] + 
 (8/(w^2 - z3) - 4*Bracket[(2*(4/z3 - 5/(w + z3) - (5*w)/(1 + w*z3) + 
        w^2/(-1 + w^2*z3)))/3] + 
   4*Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/
      3] - 4*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
      4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
      (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
      w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
      w^2*(11/(-3 + 3*w^2*z3) + 
        8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))])*G[w^2, -w, 1, z2] - 
 G[w^2, w^2, 0, z3]/(2*(w^2 - z3)) + G[w^2, w^2, r61, z3]/(2*w^2 - 2*z3) + 
 G[w^2, w^2, r62, z3]/(2*w^2 - 2*z3) - (2*Pi*GI[0, r2])/(9*(w^2 - z3)) - 
 (163*Zeta[3])/(9*(w^2 - z3)) - 
 Bracket[(7*(-2/z3 + (w + z3)^(-1) + w/(1 + w*z3) + w^2/(-1 + w^2*z3)))/3]*
  Zeta[3] - 2*Bracket[-4/(-1 + z3) - 34/(3*z3) + 17/(3*(w + z3)) - 
    4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
    (4*w^3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) - 
    (4*w^4)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
    (8*w^2*z3)/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))) + 
    w*(17/(3 + 3*w*z3) + 4/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3)))) + 
    w^2*(11/(-3 + 3*w^2*z3) + 
      8/(-z3 + w*(w + z3 + w*z3*(2 + w - w^2 + z3))))]*Zeta[3]


==> Analytical_expressions/Cal_NP3_g57_weight4/g57bprep1_4.m <==
(Pi^2*G[0, -w])/3 + (Pi^2*G[0, w])/6 - (Pi^2*G[r1, w])/6 - 
 (Pi^2*G[r2, w])/6 - (Pi^2*G[w^(-2), -w])/12 + (G[0, -w]^2*G[w^(-2), -w])/2 - 
 G[0, -w]*G[0, w]*G[w^(-2), -w] - G[0, -w]*G[1, -w]*G[w^(-2), -w] + 
 G[0, -w]^2*G[-w^(-1), 1] - 2*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 
 (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/2 + G[1, -w]*G[w^(-2), -w]*
  G[-w^(-1), 1] - (Pi^2*G[-w^(-1), -w])/4 - (G[0, -w]^2*G[-w^(-1), -w])/2 + 
 3*G[0, -w]*G[0, w]*G[-w^(-1), -w] + G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 
 (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 + 
 3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] - 
 (G[0, -w]*G[-w^(-1), 1]*G[-w^(-1), -w])/2 + 
 G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] + (7*G[0, -w]*G[-w^(-1), -w]^2)/2 - 
 7*G[1, -w]*G[-w^(-1), -w]^2 + G[0, -w]^2*G[-w, 1] - 
 2*G[0, -w]*G[1, -w]*G[-w, 1] - (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 + 
 G[1, -w]*G[w^(-2), -w]*G[-w, 1] - (G[0, -w]*G[-w^(-1), -w]*G[-w, 1])/2 + 
 G[1, -w]*G[-w^(-1), -w]*G[-w, 1] - (Pi^2*G[w^2, -w])/12 + 
 (G[0, -w]^2*G[w^2, -w])/2 + G[0, -w]*G[0, w]*G[w^2, -w] - 
 G[0, -w]*G[1, -w]*G[w^2, -w] - (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 + 
 G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] + (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/2 - 
 G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] - (G[0, -w]*G[-w, 1]*G[w^2, -w])/2 + 
 G[1, -w]*G[-w, 1]*G[w^2, -w] + G[0, -w]*G[0, 0, -w] - 
 2*G[1, -w]*G[0, 0, -w] - (G[w^(-2), -w]*G[0, 0, -w])/2 + 
 (G[-w^(-1), -w]*G[0, 0, -w])/2 - (G[w^2, -w]*G[0, 0, -w])/2 + 
 G[0, -w]*G[0, 0, w] + 3*G[w^(-2), -w]*G[0, 0, w] - 
 6*G[-w^(-1), -w]*G[0, 0, w] + G[w^2, -w]*G[0, 0, w] + 
 G[w^(-2), -w]*G[0, 1, -w] - G[-w^(-1), -w]*G[0, 1, -w] + 
 G[w^2, -w]*G[0, 1, -w] - G[0, -w]*G[0, -w^(-1), -w] + 
 2*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] - 
 3*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] + 
 (G[w^(-2), -w]*G[0, -w, -w])/2 - (5*G[-w^(-1), -w]*G[0, -w, -w])/2 - 
 (3*G[w^2, -w]*G[0, -w, -w])/2 - G[w^(-2), -w]*G[1, -w, -w] + 
 5*G[-w^(-1), -w]*G[1, -w, -w] + 3*G[w^2, -w]*G[1, -w, -w] - 
 G[0, -w]*G[w^(-2), 0, -w] + G[0, w]*G[w^(-2), 0, -w] + 
 2*G[1, -w]*G[w^(-2), 0, -w] + 2*G[0, -w]*G[w^(-2), -w^(-1), -w] - 
 4*G[1, -w]*G[w^(-2), -w^(-1), -w] - G[0, -w]*G[-w^(-1), 0, 1] + 
 (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 + (G[-w^(-1), -w]*G[-w^(-1), 0, 1])/2 + 
 (G[w^2, -w]*G[-w^(-1), 0, 1])/2 - 3*G[0, w]*G[-w^(-1), 0, -w] + 
 (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 - (7*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/
  2 - (G[w^2, -w]*G[-w^(-1), 0, -w])/2 + 2*G[0, -w]*G[-w^(-1), 1, 1] - 
 G[w^(-2), -w]*G[-w^(-1), 1, 1] - G[-w^(-1), -w]*G[-w^(-1), 1, 1] - 
 G[w^2, -w]*G[-w^(-1), 1, 1] - 3*G[w^(-2), -w]*G[-w^(-1), 1, -w] + 
 7*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + G[w^2, -w]*G[-w^(-1), 1, -w] - 
 3*G[0, -w]*G[-w^(-1), -w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 
 G[0, -w]*G[-w, 0, 1] + (G[w^(-2), -w]*G[-w, 0, 1])/2 + 
 (G[-w^(-1), -w]*G[-w, 0, 1])/2 + (G[w^2, -w]*G[-w, 0, 1])/2 + 
 2*G[0, -w]*G[-w, 1, 1] - G[w^(-2), -w]*G[-w, 1, 1] - 
 G[-w^(-1), -w]*G[-w, 1, 1] - G[w^2, -w]*G[-w, 1, 1] - 
 G[0, -w]*G[w^2, 0, -w] - G[0, w]*G[w^2, 0, -w] + 2*G[1, -w]*G[w^2, 0, -w] + 
 2*G[0, -w]*G[w^2, -w, -w] - 4*G[1, -w]*G[w^2, -w, -w] - G[0, 0, 0, -w] + 
 3*G[0, 0, 0, w] + 2*G[0, 0, 1, -w] + G[0, -w^(-1), 0, -w] - 
 2*G[0, -w^(-1), 1, -w] + G[0, -w, 0, -w] - 2*G[0, -w, 1, -w] + 
 3*G[0, -w, -w, -w] - 6*G[1, -w, -w, -w] - 3*G[r1, 0, 0, w] - 
 3*G[r2, 0, 0, w] + G[w^(-2), 0, 0, -w] - 2*G[w^(-2), 0, 1, -w] - 
 2*G[w^(-2), -w^(-1), 0, -w] + 4*G[w^(-2), -w^(-1), 1, -w] + 
 3*G[-w^(-1), 0, -w, -w] - 6*G[-w^(-1), 1, -w, -w] + 
 3*G[-w^(-1), -w^(-1), 0, -w] - 6*G[-w^(-1), -w^(-1), 1, -w] + 
 G[w^2, 0, 0, -w] - 2*G[w^2, 0, 1, -w] - 2*G[w^2, -w, 0, -w] + 
 4*G[w^2, -w, 1, -w] - 2*Zeta[3]


==> Analytical_expressions/Cal_NP3_g57_weight4/g57bprep2_4.m <==
(-3*Pi^2*G[0, -w])/4 - 3*G[0, -w]^3 - (Pi^2*G[0, w])/2 + (Pi^2*G[1, -w])/3 + 
 28*G[0, -w]^2*G[1, -w] - 76*G[0, -w]*G[1, -w]^2 + 64*G[1, -w]^3 + 
 (Pi^2*G[r1, w])/3 + (Pi^2*G[r2, w])/3 + (Pi^2*G[w^(-2), -w])/12 - 
 (G[0, -w]^2*G[w^(-2), -w])/2 + G[0, -w]*G[0, w]*G[w^(-2), -w] + 
 G[0, -w]*G[1, -w]*G[w^(-2), -w] - (3*G[0, -w]^2*G[-w^(-1), 1])/2 + 
 3*G[0, -w]*G[1, -w]*G[-w^(-1), 1] + (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/
  2 - G[1, -w]*G[w^(-2), -w]*G[-w^(-1), 1] + (Pi^2*G[-w^(-1), -w])/2 - 
 (9*G[0, -w]^2*G[-w^(-1), -w])/2 - 5*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 
 19*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 20*G[1, -w]^2*G[-w^(-1), -w] + 
 (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 - 
 3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] + G[0, -w]*G[-w^(-1), 1]*
  G[-w^(-1), -w] - 2*G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] - 
 (11*G[0, -w]*G[-w^(-1), -w]^2)/2 + 11*G[1, -w]*G[-w^(-1), -w]^2 - 
 (3*G[0, -w]^2*G[-w, 1])/2 + 3*G[0, -w]*G[1, -w]*G[-w, 1] + 
 (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 - G[1, -w]*G[w^(-2), -w]*G[-w, 1] + 
 G[0, -w]*G[-w^(-1), -w]*G[-w, 1] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + 
 (Pi^2*G[w^2, -w])/12 - (G[0, -w]^2*G[w^2, -w])/2 - 
 G[0, -w]*G[0, w]*G[w^2, -w] + G[0, -w]*G[1, -w]*G[w^2, -w] + 
 (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 - G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] - 
 (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/2 + G[1, -w]*G[-w^(-1), -w]*
  G[w^2, -w] + (G[0, -w]*G[-w, 1]*G[w^2, -w])/2 - 
 G[1, -w]*G[-w, 1]*G[w^2, -w] + (9*G[0, -w]*G[0, 0, -w])/2 - 
 13*G[1, -w]*G[0, 0, -w] + (G[w^(-2), -w]*G[0, 0, -w])/2 + 
 (3*G[-w^(-1), -w]*G[0, 0, -w])/2 + (G[w^2, -w]*G[0, 0, -w])/2 - 
 3*G[0, -w]*G[0, 0, w] - 3*G[w^(-2), -w]*G[0, 0, w] + 
 10*G[-w^(-1), -w]*G[0, 0, w] - G[w^2, -w]*G[0, 0, w] - 
 18*G[0, -w]*G[0, 1, -w] + 44*G[1, -w]*G[0, 1, -w] - 
 G[w^(-2), -w]*G[0, 1, -w] - 3*G[-w^(-1), -w]*G[0, 1, -w] - 
 G[w^2, -w]*G[0, 1, -w] + (9*G[0, -w]*G[0, -w^(-1), -w])/2 - 
 9*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] + 
 5*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] - 
 (G[w^(-2), -w]*G[0, -w, -w])/2 + (9*G[-w^(-1), -w]*G[0, -w, -w])/2 + 
 (3*G[w^2, -w]*G[0, -w, -w])/2 - 22*G[0, -w]*G[1, 0, -w] + 
 52*G[1, -w]*G[1, 0, -w] - 4*G[-w^(-1), -w]*G[1, 0, -w] + 
 56*G[0, -w]*G[1, 1, -w] - 128*G[1, -w]*G[1, 1, -w] + 
 8*G[-w^(-1), -w]*G[1, 1, -w] - 6*G[0, -w]*G[1, -w^(-1), -w] + 
 12*G[1, -w]*G[1, -w^(-1), -w] + 4*G[0, -w]*G[1, -w, -w] - 
 8*G[1, -w]*G[1, -w, -w] + G[w^(-2), -w]*G[1, -w, -w] - 
 9*G[-w^(-1), -w]*G[1, -w, -w] - 3*G[w^2, -w]*G[1, -w, -w] + 
 G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] - 
 2*G[1, -w]*G[w^(-2), 0, -w] - 2*G[0, -w]*G[w^(-2), -w^(-1), -w] + 
 4*G[1, -w]*G[w^(-2), -w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), 0, 1])/2 - 
 (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 - G[-w^(-1), -w]*G[-w^(-1), 0, 1] - 
 (G[w^2, -w]*G[-w^(-1), 0, 1])/2 + (11*G[0, -w]*G[-w^(-1), 0, -w])/2 + 
 5*G[0, w]*G[-w^(-1), 0, -w] - 11*G[1, -w]*G[-w^(-1), 0, -w] - 
 (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 + 
 (11*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 + (G[w^2, -w]*G[-w^(-1), 0, -w])/2 - 
 3*G[0, -w]*G[-w^(-1), 1, 1] + G[w^(-2), -w]*G[-w^(-1), 1, 1] + 
 2*G[-w^(-1), -w]*G[-w^(-1), 1, 1] + G[w^2, -w]*G[-w^(-1), 1, 1] - 
 10*G[0, -w]*G[-w^(-1), 1, -w] + 20*G[1, -w]*G[-w^(-1), 1, -w] + 
 3*G[w^(-2), -w]*G[-w^(-1), 1, -w] - 11*G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 
 G[w^2, -w]*G[-w^(-1), 1, -w] + (9*G[0, -w]*G[-w^(-1), -w^(-1), -w])/2 - 
 9*G[1, -w]*G[-w^(-1), -w^(-1), -w] + (3*G[0, -w]*G[-w, 0, 1])/2 - 
 (G[w^(-2), -w]*G[-w, 0, 1])/2 - G[-w^(-1), -w]*G[-w, 0, 1] - 
 (G[w^2, -w]*G[-w, 0, 1])/2 - 3*G[0, -w]*G[-w, 1, 1] + 
 G[w^(-2), -w]*G[-w, 1, 1] + 2*G[-w^(-1), -w]*G[-w, 1, 1] + 
 G[w^2, -w]*G[-w, 1, 1] + G[0, -w]*G[w^2, 0, -w] + G[0, w]*G[w^2, 0, -w] - 
 2*G[1, -w]*G[w^2, 0, -w] - 2*G[0, -w]*G[w^2, -w, -w] + 
 4*G[1, -w]*G[w^2, -w, -w] - 6*G[0, -1, 0, w] - (3*G[0, 0, 0, -w])/2 - 
 2*G[0, 0, 0, w] + 3*G[0, 0, 1, -w] + (5*G[0, 0, -w, -w])/2 + 
 12*G[0, 1, 0, -w] - 2*G[0, 1, 0, w] - 24*G[0, 1, 1, -w] - 
 5*G[0, 1, -w, -w] - (9*G[0, -w^(-1), 0, -w])/2 + 9*G[0, -w^(-1), 1, -w] - 
 2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - (9*G[0, -w, -w, -w])/2 + 
 10*G[1, 0, 0, -w] - 20*G[1, 0, 1, -w] - 4*G[1, 0, -w, -w] - 
 32*G[1, 1, 0, -w] + 64*G[1, 1, 1, -w] + 8*G[1, 1, -w, -w] + 
 6*G[1, -w^(-1), 0, -w] - 12*G[1, -w^(-1), 1, -w] + 2*G[1, -w, 0, -w] - 
 4*G[1, -w, 1, -w] + 9*G[1, -w, -w, -w] + 6*G[r1, 0, 0, w] + 
 6*G[r2, 0, 0, w] - G[w^(-2), 0, 0, -w] + 2*G[w^(-2), 0, 1, -w] + 
 2*G[w^(-2), -w^(-1), 0, -w] - 4*G[w^(-2), -w^(-1), 1, -w] - 
 (5*G[-w^(-1), 0, 0, -w])/2 + 5*G[-w^(-1), 0, 1, -w] - 
 (11*G[-w^(-1), 0, -w, -w])/2 + 4*G[-w^(-1), 1, 0, -w] - 
 8*G[-w^(-1), 1, 1, -w] + 11*G[-w^(-1), 1, -w, -w] - 
 (9*G[-w^(-1), -w^(-1), 0, -w])/2 + 9*G[-w^(-1), -w^(-1), 1, -w] - 
 G[w^2, 0, 0, -w] + 2*G[w^2, 0, 1, -w] + 2*G[w^2, -w, 0, -w] - 
 4*G[w^2, -w, 1, -w] - Zeta[3]


==> Analytical_expressions/Cal_NP3_g57_weight4/g57bprep3_4.m <==
-1/3*(Pi^2*G[0, -w]) + (Pi^2*G[0, w])/3 + (2*Pi^2*G[1, -w])/3 - 
 (2*Pi^2*G[1, w])/3 + (Pi^2*G[w^(-2), 1])/6 + G[0, -w]^2*G[w^(-2), 1] - 
 G[0, -w]*G[0, w]*G[w^(-2), 1] - 2*G[0, -w]*G[1, -w]*G[w^(-2), 1] - 
 2*G[0, -w]^2*G[-w^(-1), 1] + 2*G[0, -w]*G[0, w]*G[-w^(-1), 1] + 
 10*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 2*G[0, w]*G[1, -w]*G[-w^(-1), 1] - 
 12*G[1, -w]^2*G[-w^(-1), 1] - 2*G[0, -w]*G[1, w]*G[-w^(-1), 1] + 
 4*G[1, -w]*G[1, w]*G[-w^(-1), 1] - 2*G[0, -w]*G[w^(-2), 1]*G[-w^(-1), -w] + 
 4*G[1, -w]*G[w^(-2), 1]*G[-w^(-1), -w] - 2*G[0, -w]^2*G[-w, 1] + 
 10*G[0, -w]*G[1, -w]*G[-w, 1] - 2*G[0, w]*G[1, -w]*G[-w, 1] - 
 12*G[1, -w]^2*G[-w, 1] - 2*G[0, -w]*G[1, w]*G[-w, 1] + 
 4*G[1, -w]*G[1, w]*G[-w, 1] - 2*G[0, -w]*G[-w^(-1), -w]*G[-w, 1] + 
 4*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + (Pi^2*G[w^2, 1])/6 + 
 G[0, -w]^2*G[w^2, 1] + G[0, -w]*G[0, w]*G[w^2, 1] - 
 2*G[0, -w]*G[1, -w]*G[w^2, 1] - G[w^(-2), 1]*G[0, 0, -w] + 
 2*G[-w^(-1), 1]*G[0, 0, -w] + 2*G[-w, 1]*G[0, 0, -w] - 
 G[w^2, 1]*G[0, 0, -w] + 3*G[w^(-2), 1]*G[0, 0, w] - 
 2*G[-w^(-1), 1]*G[0, 0, w] + G[w^2, 1]*G[0, 0, w] + 
 2*G[w^(-2), 1]*G[0, 1, -w] - 4*G[-w^(-1), 1]*G[0, 1, -w] - 
 4*G[-w, 1]*G[0, 1, -w] + 2*G[w^2, 1]*G[0, 1, -w] - 
 2*G[-w^(-1), 1]*G[0, -w, -w] - 2*G[w^2, 1]*G[0, -w, -w] - 
 6*G[-w^(-1), 1]*G[1, 0, -w] - 6*G[-w, 1]*G[1, 0, -w] + 
 12*G[-w^(-1), 1]*G[1, 1, -w] + 12*G[-w, 1]*G[1, 1, -w] + 
 4*G[-w^(-1), 1]*G[1, -w, -w] + 4*G[w^2, 1]*G[1, -w, -w] - 
 G[0, -w]*G[w^(-2), 0, 1] + G[0, w]*G[w^(-2), 0, 1] + 
 2*G[1, -w]*G[w^(-2), 0, 1] + 2*G[0, -w]*G[w^(-2), -w^(-1), 1] - 
 4*G[1, -w]*G[w^(-2), -w^(-1), 1] + 2*G[0, -w]*G[-w^(-1), 0, 1] - 
 2*G[0, w]*G[-w^(-1), 0, 1] - 4*G[1, -w]*G[-w^(-1), 0, 1] + 
 2*G[1, w]*G[-w^(-1), 0, 1] + 2*G[w^(-2), 1]*G[-w^(-1), 0, -w] + 
 2*G[-w, 1]*G[-w^(-1), 0, -w] - 2*G[0, -w]*G[-w^(-1), 1, 1] + 
 2*G[0, w]*G[-w^(-1), 1, 1] + 4*G[1, -w]*G[-w^(-1), 1, 1] - 
 4*G[1, w]*G[-w^(-1), 1, 1] - 4*G[w^(-2), 1]*G[-w^(-1), 1, -w] - 
 4*G[-w, 1]*G[-w^(-1), 1, -w] + 2*G[0, -w]*G[-w^(-1), -w, 1] - 
 4*G[1, -w]*G[-w^(-1), -w, 1] + 2*G[0, -w]*G[-w, 0, 1] - 
 4*G[1, -w]*G[-w, 0, 1] + 2*G[1, w]*G[-w, 0, 1] - 2*G[0, -w]*G[-w, 1, 1] + 
 2*G[0, w]*G[-w, 1, 1] + 4*G[1, -w]*G[-w, 1, 1] - 4*G[1, w]*G[-w, 1, 1] + 
 2*G[0, -w]*G[-w, -w^(-1), 1] - 4*G[1, -w]*G[-w, -w^(-1), 1] - 
 G[0, -w]*G[w^2, 0, 1] - G[0, w]*G[w^2, 0, 1] + 2*G[1, -w]*G[w^2, 0, 1] + 
 2*G[0, -w]*G[w^2, -w, 1] - 4*G[1, -w]*G[w^2, -w, 1] + 3*G[0, 0, 0, 1] - 
 2*G[0, 0, 1, 1] - 2*G[0, 1, 0, 1] - 4*G[0, 1, 1, 1] + G[w^(-2), 0, 0, 1] - 
 2*G[w^(-2), 0, 1, 1] - 2*G[w^(-2), -w^(-1), 0, 1] + 
 4*G[w^(-2), -w^(-1), 1, 1] - 2*G[-w^(-1), 0, 0, 1] + 2*G[-w^(-1), 1, 0, 1] + 
 4*G[-w^(-1), 1, 1, 1] - 2*G[-w^(-1), -w, 0, 1] + 4*G[-w^(-1), -w, 1, 1] - 
 2*G[-w, 0, 0, 1] + 2*G[-w, 1, 0, 1] + 4*G[-w, 1, 1, 1] - 
 2*G[-w, -w^(-1), 0, 1] + 4*G[-w, -w^(-1), 1, 1] + G[w^2, 0, 0, 1] - 
 2*G[w^2, 0, 1, 1] - 2*G[w^2, -w, 0, 1] + 4*G[w^2, -w, 1, 1]


==> Analytical_expressions/Cal_NP3_g57_weight4/g57bprep4_4.m <==
(-156*(-1/6*(Pi^2*G[0, -w]) + 2*G[0, -w]^3 - 4*G[0, -w]^2*G[1, -w] + 
    (Pi^2*G[r51, -w])/6 - 2*G[0, -w]^2*G[r51, -w] + 
    4*G[0, -w]*G[1, -w]*G[r51, -w] + (Pi^2*G[r52, -w])/6 - 
    2*G[0, -w]^2*G[r52, -w] + 4*G[0, -w]*G[1, -w]*G[r52, -w] - 
    2*G[0, -w]^2*G[-w^(-1), -w] + 4*G[0, -w]*G[1, -w]*G[-w^(-1), -w] + 
    2*G[0, -w]*G[r51, -w]*G[-w^(-1), -w] - 4*G[1, -w]*G[r51, -w]*
     G[-w^(-1), -w] + 2*G[0, -w]*G[r52, -w]*G[-w^(-1), -w] - 
    4*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] - 4*G[0, -w]*G[0, 0, -w] + 
    4*G[1, -w]*G[0, 0, -w] + 2*G[r51, -w]*G[0, 0, -w] + 
    2*G[r52, -w]*G[0, 0, -w] + 4*G[0, -w]*G[0, 1, -w] - 
    4*G[r51, -w]*G[0, 1, -w] - 4*G[r52, -w]*G[0, 1, -w] + 
    2*G[0, -w]*G[0, -w^(-1), -w] - 4*G[1, -w]*G[0, -w^(-1), -w] - 
    4*G[1, -w]*G[0, -w, -w] + 2*G[r51, -w]*G[0, -w, -w] + 
    2*G[r52, -w]*G[0, -w, -w] + 4*G[0, -w]*G[1, -w, -w] - 
    4*G[r51, -w]*G[1, -w, -w] - 4*G[r52, -w]*G[1, -w, -w] + 
    2*G[0, -w]*G[r51, 0, -w] - 4*G[1, -w]*G[r51, 0, -w] - 
    2*G[0, -w]*G[r51, -w^(-1), -w] + 4*G[1, -w]*G[r51, -w^(-1), -w] - 
    2*G[0, -w]*G[r51, -w, -w] + 4*G[1, -w]*G[r51, -w, -w] + 
    2*G[0, -w]*G[r52, 0, -w] - 4*G[1, -w]*G[r52, 0, -w] - 
    2*G[0, -w]*G[r52, -w^(-1), -w] + 4*G[1, -w]*G[r52, -w^(-1), -w] - 
    2*G[0, -w]*G[r52, -w, -w] + 4*G[1, -w]*G[r52, -w, -w] + 
    2*G[0, -w]*G[-w^(-1), 0, -w] - 2*G[r51, -w]*G[-w^(-1), 0, -w] - 
    2*G[r52, -w]*G[-w^(-1), 0, -w] - 4*G[0, -w]*G[-w^(-1), 1, -w] + 
    4*G[r51, -w]*G[-w^(-1), 1, -w] + 4*G[r52, -w]*G[-w^(-1), 1, -w] + 
    2*G[0, 0, 0, -w] - 4*G[0, 0, 1, -w] - 2*G[0, -w^(-1), 0, -w] + 
    4*G[0, -w^(-1), 1, -w] - 2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - 
    2*G[r51, 0, 0, -w] + 4*G[r51, 0, 1, -w] + 2*G[r51, -w^(-1), 0, -w] - 
    4*G[r51, -w^(-1), 1, -w] + 2*G[r51, -w, 0, -w] - 4*G[r51, -w, 1, -w] - 
    2*G[r52, 0, 0, -w] + 4*G[r52, 0, 1, -w] + 2*G[r52, -w^(-1), 0, -w] - 
    4*G[r52, -w^(-1), 1, -w] + 2*G[r52, -w, 0, -w] - 4*G[r52, -w, 1, -w]) + 
  66*(-1/3*(Pi^2*G[0, w^2]) - 7*G[0, w^2]^3 + (Pi^2*G[r61, w^2])/3 + 
    29*G[0, w^2]^2*G[r61, w^2] - 38*G[0, w^2]*G[r61, w^2]^2 + 
    16*G[r61, w^2]^3 + (Pi^2*G[r62, w^2])/3 + 29*G[0, w^2]^2*G[r62, w^2] - 
    76*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 48*G[r61, w^2]^2*G[r62, w^2] - 
    38*G[0, w^2]*G[r62, w^2]^2 + 48*G[r61, w^2]*G[r62, w^2]^2 + 
    16*G[r62, w^2]^3 - 8*G[0, w^2]^2*G[w^(-2), w^2] + 
    18*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 10*G[r61, w^2]^2*
     G[w^(-2), w^2] + 18*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    20*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    10*G[r62, w^2]^2*G[w^(-2), w^2] - G[0, w^2]*G[w^(-2), w^2]^2 + 
    G[r61, w^2]*G[w^(-2), w^2]^2 + G[r62, w^2]*G[w^(-2), w^2]^2 + 
    14*G[0, w^2]*G[0, 0, w^2] - 17*G[r61, w^2]*G[0, 0, w^2] - 
    17*G[r62, w^2]*G[0, 0, w^2] + 3*G[w^(-2), w^2]*G[0, 0, w^2] - 
    19*G[0, w^2]*G[0, r61, w^2] + 22*G[r61, w^2]*G[0, r61, w^2] + 
    22*G[r62, w^2]*G[0, r61, w^2] - 3*G[w^(-2), w^2]*G[0, r61, w^2] - 
    19*G[0, w^2]*G[0, r62, w^2] + 22*G[r61, w^2]*G[0, r62, w^2] + 
    22*G[r62, w^2]*G[0, r62, w^2] - 3*G[w^(-2), w^2]*G[0, r62, w^2] + 
    5*G[0, w^2]*G[0, w^(-2), w^2] - 5*G[r61, w^2]*G[0, w^(-2), w^2] - 
    5*G[r62, w^2]*G[0, w^(-2), w^2] - 3*G[0, w^2]*G[0, w^2, w^2] + 
    4*G[r61, w^2]*G[0, w^2, w^2] + 4*G[r62, w^2]*G[0, w^2, w^2] - 
    G[w^(-2), w^2]*G[0, w^2, w^2] - 22*G[0, w^2]*G[r61, 0, w^2] + 
    26*G[r61, w^2]*G[r61, 0, w^2] + 26*G[r62, w^2]*G[r61, 0, w^2] - 
    4*G[w^(-2), w^2]*G[r61, 0, w^2] + 28*G[0, w^2]*G[r61, r61, w^2] - 
    32*G[r61, w^2]*G[r61, r61, w^2] - 32*G[r62, w^2]*G[r61, r61, w^2] + 
    4*G[w^(-2), w^2]*G[r61, r61, w^2] + 28*G[0, w^2]*G[r61, r62, w^2] - 
    32*G[r61, w^2]*G[r61, r62, w^2] - 32*G[r62, w^2]*G[r61, r62, w^2] + 
    4*G[w^(-2), w^2]*G[r61, r62, w^2] - 6*G[0, w^2]*G[r61, w^(-2), w^2] + 
    6*G[r61, w^2]*G[r61, w^(-2), w^2] + 6*G[r62, w^2]*G[r61, w^(-2), w^2] + 
    3*G[0, w^2]*G[r61, w^2, w^2] - 4*G[r61, w^2]*G[r61, w^2, w^2] - 
    4*G[r62, w^2]*G[r61, w^2, w^2] + G[w^(-2), w^2]*G[r61, w^2, w^2] - 
    22*G[0, w^2]*G[r62, 0, w^2] + 26*G[r61, w^2]*G[r62, 0, w^2] + 
    26*G[r62, w^2]*G[r62, 0, w^2] - 4*G[w^(-2), w^2]*G[r62, 0, w^2] + 
    28*G[0, w^2]*G[r62, r61, w^2] - 32*G[r61, w^2]*G[r62, r61, w^2] - 
    32*G[r62, w^2]*G[r62, r61, w^2] + 4*G[w^(-2), w^2]*G[r62, r61, w^2] + 
    28*G[0, w^2]*G[r62, r62, w^2] - 32*G[r61, w^2]*G[r62, r62, w^2] - 
    32*G[r62, w^2]*G[r62, r62, w^2] + 4*G[w^(-2), w^2]*G[r62, r62, w^2] - 
    6*G[0, w^2]*G[r62, w^(-2), w^2] + 6*G[r61, w^2]*G[r62, w^(-2), w^2] + 
    6*G[r62, w^2]*G[r62, w^(-2), w^2] + 3*G[0, w^2]*G[r62, w^2, w^2] - 
    4*G[r61, w^2]*G[r62, w^2, w^2] - 4*G[r62, w^2]*G[r62, w^2, w^2] + 
    G[w^(-2), w^2]*G[r62, w^2, w^2] + 8*G[0, w^2]*G[w^(-2), 0, w^2] - 
    9*G[r61, w^2]*G[w^(-2), 0, w^2] - 9*G[r62, w^2]*G[w^(-2), 0, w^2] + 
    G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 9*G[0, w^2]*G[w^(-2), r61, w^2] + 
    10*G[r61, w^2]*G[w^(-2), r61, w^2] + 10*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 9*G[0, w^2]*G[w^(-2), r62, w^2] + 
    10*G[r61, w^2]*G[w^(-2), r62, w^2] + 10*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    G[w^(-2), w^2]*G[w^(-2), r62, w^2] + G[0, w^2]*G[w^(-2), w^(-2), w^2] - 
    G[r61, w^2]*G[w^(-2), w^(-2), w^2] - G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
    7*G[0, 0, 0, w^2] + 7*G[0, 0, r61, w^2] + 7*G[0, 0, r62, w^2] + 
    3*G[0, 0, w^2, w^2] + 12*G[0, r61, 0, w^2] - 12*G[0, r61, r61, w^2] - 
    12*G[0, r61, r62, w^2] - 3*G[0, r61, w^2, w^2] + 12*G[0, r62, 0, w^2] - 
    12*G[0, r62, r61, w^2] - 12*G[0, r62, r62, w^2] - 3*G[0, r62, w^2, w^2] - 
    5*G[0, w^(-2), 0, w^2] + 5*G[0, w^(-2), r61, w^2] + 
    5*G[0, w^(-2), r62, w^2] - 2*G[0, w^2, 0, w^2] + 2*G[0, w^2, r61, w^2] + 
    2*G[0, w^2, r62, w^2] - G[0, w^2, w^2, w^2] + 10*G[r61, 0, 0, w^2] - 
    10*G[r61, 0, r61, w^2] - 10*G[r61, 0, r62, w^2] - 4*G[r61, 0, w^2, w^2] - 
    16*G[r61, r61, 0, w^2] + 16*G[r61, r61, r61, w^2] + 
    16*G[r61, r61, r62, w^2] + 4*G[r61, r61, w^2, w^2] - 
    16*G[r61, r62, 0, w^2] + 16*G[r61, r62, r61, w^2] + 
    16*G[r61, r62, r62, w^2] + 4*G[r61, r62, w^2, w^2] + 
    6*G[r61, w^(-2), 0, w^2] - 6*G[r61, w^(-2), r61, w^2] - 
    6*G[r61, w^(-2), r62, w^2] + 2*G[r61, w^2, 0, w^2] - 
    2*G[r61, w^2, r61, w^2] - 2*G[r61, w^2, r62, w^2] + 
    G[r61, w^2, w^2, w^2] + 10*G[r62, 0, 0, w^2] - 10*G[r62, 0, r61, w^2] - 
    10*G[r62, 0, r62, w^2] - 4*G[r62, 0, w^2, w^2] - 16*G[r62, r61, 0, w^2] + 
    16*G[r62, r61, r61, w^2] + 16*G[r62, r61, r62, w^2] + 
    4*G[r62, r61, w^2, w^2] - 16*G[r62, r62, 0, w^2] + 
    16*G[r62, r62, r61, w^2] + 16*G[r62, r62, r62, w^2] + 
    4*G[r62, r62, w^2, w^2] + 6*G[r62, w^(-2), 0, w^2] - 
    6*G[r62, w^(-2), r61, w^2] - 6*G[r62, w^(-2), r62, w^2] + 
    2*G[r62, w^2, 0, w^2] - 2*G[r62, w^2, r61, w^2] - 
    2*G[r62, w^2, r62, w^2] + G[r62, w^2, w^2, w^2] - 
    3*G[w^(-2), 0, 0, w^2] + 3*G[w^(-2), 0, r61, w^2] + 
    3*G[w^(-2), 0, r62, w^2] + G[w^(-2), 0, w^2, w^2] + 
    4*G[w^(-2), r61, 0, w^2] - 4*G[w^(-2), r61, r61, w^2] - 
    4*G[w^(-2), r61, r62, w^2] - G[w^(-2), r61, w^2, w^2] + 
    4*G[w^(-2), r62, 0, w^2] - 4*G[w^(-2), r62, r61, w^2] - 
    4*G[w^(-2), r62, r62, w^2] - G[w^(-2), r62, w^2, w^2] - 
    G[w^(-2), w^(-2), 0, w^2] + G[w^(-2), w^(-2), r61, w^2] + 
    G[w^(-2), w^(-2), r62, w^2]) - 120*((Pi^2*G[0, -w])/6 + G[0, -w]^3/2 - 
    5*G[0, -w]^2*G[1, -w] + 8*G[0, -w]*G[1, -w]^2 - (Pi^2*G[r51, -w])/6 + 
    2*G[0, -w]^2*G[r51, -w] - 4*G[0, -w]*G[1, -w]*G[r51, -w] - 
    (Pi^2*G[r52, -w])/6 + 2*G[0, -w]^2*G[r52, -w] - 
    4*G[0, -w]*G[1, -w]*G[r52, -w] - G[0, -w]^2*G[-w^(-1), -w] + 
    6*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 8*G[1, -w]^2*G[-w^(-1), -w] - 
    2*G[0, -w]*G[r51, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[r51, -w]*
     G[-w^(-1), -w] - 2*G[0, -w]*G[r52, -w]*G[-w^(-1), -w] + 
    4*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] + (G[0, -w]*G[-w^(-1), -w]^2)/2 - 
    G[1, -w]*G[-w^(-1), -w]^2 - G[0, -w]*G[0, 0, -w] + G[1, -w]*G[0, 0, -w] - 
    2*G[r51, -w]*G[0, 0, -w] - 2*G[r52, -w]*G[0, 0, -w] + 
    (5*G[-w^(-1), -w]*G[0, 0, -w])/2 + 5*G[0, -w]*G[0, 1, -w] - 
    8*G[1, -w]*G[0, 1, -w] + 4*G[r51, -w]*G[0, 1, -w] + 
    4*G[r52, -w]*G[0, 1, -w] - 5*G[-w^(-1), -w]*G[0, 1, -w] - 
    (3*G[0, -w]*G[0, -w^(-1), -w])/2 + 3*G[1, -w]*G[0, -w^(-1), -w] - 
    (5*G[0, -w]*G[0, -w, -w])/2 + 8*G[1, -w]*G[0, -w, -w] - 
    2*G[r51, -w]*G[0, -w, -w] - 2*G[r52, -w]*G[0, -w, -w] + 
    (G[-w^(-1), -w]*G[0, -w, -w])/2 + 4*G[0, -w]*G[1, 0, -w] - 
    4*G[-w^(-1), -w]*G[1, 0, -w] - 8*G[0, -w]*G[1, 1, -w] + 
    8*G[-w^(-1), -w]*G[1, 1, -w] + G[0, -w]*G[1, -w, -w] - 
    8*G[1, -w]*G[1, -w, -w] + 4*G[r51, -w]*G[1, -w, -w] + 
    4*G[r52, -w]*G[1, -w, -w] - G[-w^(-1), -w]*G[1, -w, -w] - 
    2*G[0, -w]*G[r51, 0, -w] + 4*G[1, -w]*G[r51, 0, -w] + 
    2*G[0, -w]*G[r51, -w^(-1), -w] - 4*G[1, -w]*G[r51, -w^(-1), -w] + 
    2*G[0, -w]*G[r51, -w, -w] - 4*G[1, -w]*G[r51, -w, -w] - 
    2*G[0, -w]*G[r52, 0, -w] + 4*G[1, -w]*G[r52, 0, -w] + 
    2*G[0, -w]*G[r52, -w^(-1), -w] - 4*G[1, -w]*G[r52, -w^(-1), -w] + 
    2*G[0, -w]*G[r52, -w, -w] - 4*G[1, -w]*G[r52, -w, -w] + 
    G[0, -w]*G[-w^(-1), 0, -w] - 5*G[1, -w]*G[-w^(-1), 0, -w] + 
    2*G[r51, -w]*G[-w^(-1), 0, -w] + 2*G[r52, -w]*G[-w^(-1), 0, -w] - 
    (G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 - G[0, -w]*G[-w^(-1), 1, -w] + 
    8*G[1, -w]*G[-w^(-1), 1, -w] - 4*G[r51, -w]*G[-w^(-1), 1, -w] - 
    4*G[r52, -w]*G[-w^(-1), 1, -w] + G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 
    (G[0, -w]*G[-w^(-1), -w^(-1), -w])/2 + G[1, -w]*G[-w^(-1), -w^(-1), -w] + 
    G[0, 0, 0, -w]/2 - G[0, 0, 1, -w] + (5*G[0, 0, -w, -w])/2 - 
    4*G[0, 1, 0, -w] + 8*G[0, 1, 1, -w] - 5*G[0, 1, -w, -w] + 
    (3*G[0, -w^(-1), 0, -w])/2 - 3*G[0, -w^(-1), 1, -w] + 4*G[0, -w, 0, -w] - 
    8*G[0, -w, 1, -w] + G[0, -w, -w, -w]/2 - 4*G[1, 0, -w, -w] + 
    8*G[1, 1, -w, -w] - 4*G[1, -w, 0, -w] + 8*G[1, -w, 1, -w] - 
    G[1, -w, -w, -w] + 2*G[r51, 0, 0, -w] - 4*G[r51, 0, 1, -w] - 
    2*G[r51, -w^(-1), 0, -w] + 4*G[r51, -w^(-1), 1, -w] - 
    2*G[r51, -w, 0, -w] + 4*G[r51, -w, 1, -w] + 2*G[r52, 0, 0, -w] - 
    4*G[r52, 0, 1, -w] - 2*G[r52, -w^(-1), 0, -w] + 
    4*G[r52, -w^(-1), 1, -w] - 2*G[r52, -w, 0, -w] + 4*G[r52, -w, 1, -w] - 
    (5*G[-w^(-1), 0, 0, -w])/2 + 5*G[-w^(-1), 0, 1, -w] - 
    G[-w^(-1), 0, -w, -w]/2 + 4*G[-w^(-1), 1, 0, -w] - 
    8*G[-w^(-1), 1, 1, -w] + G[-w^(-1), 1, -w, -w] + 
    G[-w^(-1), -w^(-1), 0, -w]/2 - G[-w^(-1), -w^(-1), 1, -w]) - 
  36*(-1/3*(Pi^2*G[0, -w]) - 7*G[0, -w]^3 + (2*Pi^2*G[1, -w])/3 + 
    58*G[0, -w]^2*G[1, -w] - 152*G[0, -w]*G[1, -w]^2 + 128*G[1, -w]^3 - 
    8*G[0, -w]^2*G[-w^(-1), -w] + 36*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 
    40*G[1, -w]^2*G[-w^(-1), -w] - G[0, -w]*G[-w^(-1), -w]^2 + 
    2*G[1, -w]*G[-w^(-1), -w]^2 + 14*G[0, -w]*G[0, 0, -w] - 
    34*G[1, -w]*G[0, 0, -w] + 3*G[-w^(-1), -w]*G[0, 0, -w] - 
    38*G[0, -w]*G[0, 1, -w] + 88*G[1, -w]*G[0, 1, -w] - 
    6*G[-w^(-1), -w]*G[0, 1, -w] + 5*G[0, -w]*G[0, -w^(-1), -w] - 
    10*G[1, -w]*G[0, -w^(-1), -w] - 3*G[0, -w]*G[0, -w, -w] + 
    8*G[1, -w]*G[0, -w, -w] - G[-w^(-1), -w]*G[0, -w, -w] - 
    44*G[0, -w]*G[1, 0, -w] + 104*G[1, -w]*G[1, 0, -w] - 
    8*G[-w^(-1), -w]*G[1, 0, -w] + 112*G[0, -w]*G[1, 1, -w] - 
    256*G[1, -w]*G[1, 1, -w] + 16*G[-w^(-1), -w]*G[1, 1, -w] - 
    12*G[0, -w]*G[1, -w^(-1), -w] + 24*G[1, -w]*G[1, -w^(-1), -w] + 
    6*G[0, -w]*G[1, -w, -w] - 16*G[1, -w]*G[1, -w, -w] + 
    2*G[-w^(-1), -w]*G[1, -w, -w] + 8*G[0, -w]*G[-w^(-1), 0, -w] - 
    18*G[1, -w]*G[-w^(-1), 0, -w] + G[-w^(-1), -w]*G[-w^(-1), 0, -w] - 
    18*G[0, -w]*G[-w^(-1), 1, -w] + 40*G[1, -w]*G[-w^(-1), 1, -w] - 
    2*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + G[0, -w]*G[-w^(-1), -w^(-1), -w] - 
    2*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 7*G[0, 0, 0, -w] + 
    14*G[0, 0, 1, -w] + 3*G[0, 0, -w, -w] + 24*G[0, 1, 0, -w] - 
    48*G[0, 1, 1, -w] - 6*G[0, 1, -w, -w] - 5*G[0, -w^(-1), 0, -w] + 
    10*G[0, -w^(-1), 1, -w] - 2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - 
    G[0, -w, -w, -w] + 20*G[1, 0, 0, -w] - 40*G[1, 0, 1, -w] - 
    8*G[1, 0, -w, -w] - 64*G[1, 1, 0, -w] + 128*G[1, 1, 1, -w] + 
    16*G[1, 1, -w, -w] + 12*G[1, -w^(-1), 0, -w] - 24*G[1, -w^(-1), 1, -w] + 
    4*G[1, -w, 0, -w] - 8*G[1, -w, 1, -w] + 2*G[1, -w, -w, -w] - 
    3*G[-w^(-1), 0, 0, -w] + 6*G[-w^(-1), 0, 1, -w] + G[-w^(-1), 0, -w, -w] + 
    8*G[-w^(-1), 1, 0, -w] - 16*G[-w^(-1), 1, 1, -w] - 
    2*G[-w^(-1), 1, -w, -w] - G[-w^(-1), -w^(-1), 0, -w] + 
    2*G[-w^(-1), -w^(-1), 1, -w]) - 
  60*((Pi^2*G[-1, r7])/6 - (Pi^2*G[1, r7])/6 - (Pi^2*G[r51, w^2])/6 + 
    2*G[0, -w]^2*G[r51, w^2] - 4*G[0, -w]*G[1, -w]*G[r51, w^2] - 
    (Pi^2*G[r52, w^2])/6 + 2*G[0, -w]^2*G[r52, w^2] - 
    4*G[0, -w]*G[1, -w]*G[r52, w^2] + (Pi^2*G[r61, w^2])/6 - 
    2*G[0, -w]^2*G[r61, w^2] + 4*G[0, -w]*G[1, -w]*G[r61, w^2] + 
    (Pi^2*G[r62, w^2])/6 - 2*G[0, -w]^2*G[r62, w^2] + 
    4*G[0, -w]*G[1, -w]*G[r62, w^2] - (G[0, -w]^2*G[w^(-2), w^2])/2 + 
    (5*G[0, w^2]^2*G[w^(-2), w^2])/2 + (3*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/
     2 + 5*G[0, -w]*G[1, -w]*G[w^(-2), w^2] - 8*G[1, -w]^2*G[w^(-2), w^2] - 
    9*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 4*G[1, r7]*G[1, w^2]*
     G[w^(-2), w^2] + 8*G[1, w^2]^2*G[w^(-2), w^2] - 
    2*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - G[1, r7]*G[r61, w^2]*
     G[w^(-2), w^2] + 4*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
    2*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - G[1, r7]*G[r62, w^2]*
     G[w^(-2), w^2] + 4*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    (3*G[0, -w]*G[w^(-2), w^2]^2)/4 + (3*G[0, w^2]*G[w^(-2), w^2]^2)/4 + 
    (3*G[1, r7]*G[w^(-2), w^2]^2)/4 + (3*G[1, -w]*G[w^(-2), w^2]^2)/2 - 
    (3*G[1, w^2]*G[w^(-2), w^2]^2)/2 - 2*G[0, -w]*G[r51, w^2]*
     G[-w^(-1), -w] + 4*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w] - 
    2*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w] + 4*G[1, -w]*G[r52, w^2]*
     G[-w^(-1), -w] + 2*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w] - 
    4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] + 2*G[0, -w]*G[r62, w^2]*
     G[-w^(-1), -w] - 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] - 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/2 + 
    3*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + (G[0, -w]^2*G[-w^(-1), w^2])/
     2 - (5*G[0, w^2]^2*G[-w^(-1), w^2])/2 - 
    (3*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/2 - 5*G[0, -w]*G[1, -w]*
     G[-w^(-1), w^2] + 8*G[1, -w]^2*G[-w^(-1), w^2] + 
    9*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 4*G[1, r7]*G[1, w^2]*
     G[-w^(-1), w^2] - 8*G[1, w^2]^2*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + G[1, r7]*G[r61, w^2]*
     G[-w^(-1), w^2] - 4*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + G[1, r7]*G[r62, w^2]*
     G[-w^(-1), w^2] - 4*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 - 
    3*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    (3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/2 - 
    3*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    (3*G[0, -w]*G[-w^(-1), w^2]^2)/4 - (3*G[0, w^2]*G[-w^(-1), w^2]^2)/4 - 
    (3*G[1, r7]*G[-w^(-1), w^2]^2)/4 + (3*G[1, -w]*G[-w^(-1), w^2]^2)/2 + 
    (3*G[1, w^2]*G[-w^(-1), w^2]^2)/2 + (G[0, -w]^2*G[-w, w^2])/2 - 
    (5*G[0, w^2]^2*G[-w, w^2])/2 - (3*G[0, w^2]*G[1, r7]*G[-w, w^2])/2 - 
    5*G[0, -w]*G[1, -w]*G[-w, w^2] + 8*G[1, -w]^2*G[-w, w^2] + 
    9*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 4*G[1, r7]*G[1, w^2]*G[-w, w^2] - 
    8*G[1, w^2]^2*G[-w, w^2] + 2*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
    G[1, r7]*G[r61, w^2]*G[-w, w^2] - 4*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 
    2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + G[1, r7]*G[r62, w^2]*G[-w, w^2] - 
    4*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/2 - 3*G[1, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + (3*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2])/2 - 
    3*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    (3*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/2 - 
    (3*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/2 - 
    (3*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/2 + 3*G[1, -w]*G[-w^(-1), w^2]*
     G[-w, w^2] + 3*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
    (3*G[0, -w]*G[-w, w^2]^2)/4 - (3*G[0, w^2]*G[-w, w^2]^2)/4 - 
    (3*G[1, r7]*G[-w, w^2]^2)/4 + (3*G[1, -w]*G[-w, w^2]^2)/2 + 
    (3*G[1, w^2]*G[-w, w^2]^2)/2 - 2*G[r51, w^2]*G[0, 0, -w] - 
    2*G[r52, w^2]*G[0, 0, -w] + 2*G[r61, w^2]*G[0, 0, -w] + 
    2*G[r62, w^2]*G[0, 0, -w] + (G[w^(-2), w^2]*G[0, 0, -w])/2 - 
    (G[-w^(-1), w^2]*G[0, 0, -w])/2 - (G[-w, w^2]*G[0, 0, -w])/2 - 
    (5*G[w^(-2), w^2]*G[0, 0, w^2])/2 + (5*G[-w^(-1), w^2]*G[0, 0, w^2])/2 + 
    (5*G[-w, w^2]*G[0, 0, w^2])/2 - (3*G[w^(-2), w^2]*G[0, 1, r7])/2 + 
    (3*G[-w^(-1), w^2]*G[0, 1, r7])/2 + (3*G[-w, w^2]*G[0, 1, r7])/2 + 
    4*G[r51, w^2]*G[0, 1, -w] + 4*G[r52, w^2]*G[0, 1, -w] - 
    4*G[r61, w^2]*G[0, 1, -w] - 4*G[r62, w^2]*G[0, 1, -w] - 
    G[w^(-2), w^2]*G[0, 1, -w] + G[-w^(-1), w^2]*G[0, 1, -w] + 
    G[-w, w^2]*G[0, 1, -w] + 3*G[w^(-2), w^2]*G[0, 1, w^2] - 
    3*G[-w^(-1), w^2]*G[0, 1, w^2] - 3*G[-w, w^2]*G[0, 1, w^2] + 
    G[w^(-2), w^2]*G[0, r61, w^2] - G[-w^(-1), w^2]*G[0, r61, w^2] - 
    G[-w, w^2]*G[0, r61, w^2] + G[w^(-2), w^2]*G[0, r62, w^2] - 
    G[-w^(-1), w^2]*G[0, r62, w^2] - G[-w, w^2]*G[0, r62, w^2] - 
    2*G[r51, w^2]*G[0, -w, -w] - 2*G[r52, w^2]*G[0, -w, -w] + 
    2*G[r61, w^2]*G[0, -w, -w] + 2*G[r62, w^2]*G[0, -w, -w] - 
    (3*G[w^(-2), w^2]*G[0, -w, -w])/2 + (3*G[-w^(-1), w^2]*G[0, -w, -w])/2 + 
    (3*G[-w, w^2]*G[0, -w, -w])/2 - (G[0, -w]*G[0, w^2, w^2])/2 + 
    (5*G[0, w^2]*G[0, w^2, w^2])/2 + (3*G[1, r7]*G[0, w^2, w^2])/2 + 
    G[1, -w]*G[0, w^2, w^2] - 3*G[1, w^2]*G[0, w^2, w^2] - 
    G[r61, w^2]*G[0, w^2, w^2] - G[r62, w^2]*G[0, w^2, w^2] - 
    4*G[w^(-2), w^2]*G[1, 0, -w] + 4*G[-w^(-1), w^2]*G[1, 0, -w] + 
    4*G[-w, w^2]*G[1, 0, -w] + 6*G[w^(-2), w^2]*G[1, 0, w^2] - 
    6*G[-w^(-1), w^2]*G[1, 0, w^2] - 6*G[-w, w^2]*G[1, 0, w^2] + 
    2*G[w^(-2), w^2]*G[1, 1, r7] - 2*G[-w^(-1), w^2]*G[1, 1, r7] - 
    2*G[-w, w^2]*G[1, 1, r7] + 8*G[w^(-2), w^2]*G[1, 1, -w] - 
    8*G[-w^(-1), w^2]*G[1, 1, -w] - 8*G[-w, w^2]*G[1, 1, -w] - 
    8*G[w^(-2), w^2]*G[1, 1, w^2] + 8*G[-w^(-1), w^2]*G[1, 1, w^2] + 
    8*G[-w, w^2]*G[1, 1, w^2] - 2*G[w^(-2), w^2]*G[1, r61, w^2] + 
    2*G[-w^(-1), w^2]*G[1, r61, w^2] + 2*G[-w, w^2]*G[1, r61, w^2] - 
    2*G[w^(-2), w^2]*G[1, r62, w^2] + 2*G[-w^(-1), w^2]*G[1, r62, w^2] + 
    2*G[-w, w^2]*G[1, r62, w^2] + 4*G[r51, w^2]*G[1, -w, -w] + 
    4*G[r52, w^2]*G[1, -w, -w] - 4*G[r61, w^2]*G[1, -w, -w] - 
    4*G[r62, w^2]*G[1, -w, -w] + 3*G[w^(-2), w^2]*G[1, -w, -w] - 
    3*G[-w^(-1), w^2]*G[1, -w, -w] - 3*G[-w, w^2]*G[1, -w, -w] + 
    4*G[0, -w]*G[1, w^2, w^2] - 6*G[0, w^2]*G[1, w^2, w^2] - 
    4*G[1, r7]*G[1, w^2, w^2] - 8*G[1, -w]*G[1, w^2, w^2] + 
    8*G[1, w^2]*G[1, w^2, w^2] + 2*G[r61, w^2]*G[1, w^2, w^2] + 
    2*G[r62, w^2]*G[1, w^2, w^2] - 2*G[0, -w]*G[r51, 0, w^2] + 
    4*G[1, -w]*G[r51, 0, w^2] + 2*G[0, -w]*G[r51, -w^(-1), w^2] - 
    4*G[1, -w]*G[r51, -w^(-1), w^2] + 2*G[0, -w]*G[r51, -w, w^2] - 
    4*G[1, -w]*G[r51, -w, w^2] - 2*G[0, -w]*G[r52, 0, w^2] + 
    4*G[1, -w]*G[r52, 0, w^2] + 2*G[0, -w]*G[r52, -w^(-1), w^2] - 
    4*G[1, -w]*G[r52, -w^(-1), w^2] + 2*G[0, -w]*G[r52, -w, w^2] - 
    4*G[1, -w]*G[r52, -w, w^2] + 2*G[0, -w]*G[r61, 0, w^2] - 
    4*G[1, -w]*G[r61, 0, w^2] + G[w^(-2), w^2]*G[r61, 0, w^2] - 
    G[-w^(-1), w^2]*G[r61, 0, w^2] - G[-w, w^2]*G[r61, 0, w^2] - 
    2*G[w^(-2), w^2]*G[r61, 1, w^2] + 2*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
    2*G[-w, w^2]*G[r61, 1, w^2] - 2*G[0, -w]*G[r61, -w^(-1), w^2] + 
    4*G[1, -w]*G[r61, -w^(-1), w^2] - 2*G[0, -w]*G[r61, -w, w^2] + 
    4*G[1, -w]*G[r61, -w, w^2] - G[0, w^2]*G[r61, w^2, w^2] - 
    G[1, r7]*G[r61, w^2, w^2] + 2*G[1, w^2]*G[r61, w^2, w^2] + 
    2*G[0, -w]*G[r62, 0, w^2] - 4*G[1, -w]*G[r62, 0, w^2] + 
    G[w^(-2), w^2]*G[r62, 0, w^2] - G[-w^(-1), w^2]*G[r62, 0, w^2] - 
    G[-w, w^2]*G[r62, 0, w^2] - 2*G[w^(-2), w^2]*G[r62, 1, w^2] + 
    2*G[-w^(-1), w^2]*G[r62, 1, w^2] + 2*G[-w, w^2]*G[r62, 1, w^2] - 
    2*G[0, -w]*G[r62, -w^(-1), w^2] + 4*G[1, -w]*G[r62, -w^(-1), w^2] - 
    2*G[0, -w]*G[r62, -w, w^2] + 4*G[1, -w]*G[r62, -w, w^2] - 
    G[0, w^2]*G[r62, w^2, w^2] - G[1, r7]*G[r62, w^2, w^2] + 
    2*G[1, w^2]*G[r62, w^2, w^2] + (G[0, -w]*G[w^(-2), 0, w^2])/2 - 
    (5*G[0, w^2]*G[w^(-2), 0, w^2])/2 - (3*G[1, r7]*G[w^(-2), 0, w^2])/2 - 
    G[1, -w]*G[w^(-2), 0, w^2] + 3*G[1, w^2]*G[w^(-2), 0, w^2] + 
    G[r61, w^2]*G[w^(-2), 0, w^2] + G[r62, w^2]*G[w^(-2), 0, w^2] - 
    4*G[0, -w]*G[w^(-2), 1, w^2] + 6*G[0, w^2]*G[w^(-2), 1, w^2] + 
    4*G[1, r7]*G[w^(-2), 1, w^2] + 8*G[1, -w]*G[w^(-2), 1, w^2] - 
    8*G[1, w^2]*G[w^(-2), 1, w^2] - 2*G[r61, w^2]*G[w^(-2), 1, w^2] - 
    2*G[r62, w^2]*G[w^(-2), 1, w^2] + G[0, w^2]*G[w^(-2), r61, w^2] + 
    G[1, r7]*G[w^(-2), r61, w^2] - 2*G[1, w^2]*G[w^(-2), r61, w^2] + 
    G[0, w^2]*G[w^(-2), r62, w^2] + G[1, r7]*G[w^(-2), r62, w^2] - 
    2*G[1, w^2]*G[w^(-2), r62, w^2] + (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/4 - 
    (3*G[0, w^2]*G[w^(-2), w^(-2), w^2])/4 - 
    (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/4 - 
    (3*G[1, -w]*G[w^(-2), w^(-2), w^2])/2 + 
    (3*G[1, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
    (3*G[0, -w]*G[w^(-2), -w^(-1), w^2])/4 - 
    (3*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/4 - 
    (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/4 - 
    (3*G[1, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
    (3*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/2 + (3*G[0, -w]*G[w^(-2), -w, w^2])/
     4 - (3*G[0, w^2]*G[w^(-2), -w, w^2])/4 - (3*G[1, r7]*G[w^(-2), -w, w^2])/
     4 - (3*G[1, -w]*G[w^(-2), -w, w^2])/2 + (3*G[1, w^2]*G[w^(-2), -w, w^2])/
     2 + 2*G[r51, w^2]*G[-w^(-1), 0, -w] + 2*G[r52, w^2]*G[-w^(-1), 0, -w] - 
    2*G[r61, w^2]*G[-w^(-1), 0, -w] - 2*G[r62, w^2]*G[-w^(-1), 0, -w] + 
    (3*G[w^(-2), w^2]*G[-w^(-1), 0, -w])/2 - 
    (3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/2 - 
    (3*G[-w, w^2]*G[-w^(-1), 0, -w])/2 - (G[0, -w]*G[-w^(-1), 0, w^2])/2 + 
    (5*G[0, w^2]*G[-w^(-1), 0, w^2])/2 + (3*G[1, r7]*G[-w^(-1), 0, w^2])/2 + 
    G[1, -w]*G[-w^(-1), 0, w^2] - 3*G[1, w^2]*G[-w^(-1), 0, w^2] - 
    G[r61, w^2]*G[-w^(-1), 0, w^2] - G[r62, w^2]*G[-w^(-1), 0, w^2] - 
    (3*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/2 + 
    (3*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/2 + 
    (3*G[-w, w^2]*G[-w^(-1), 0, w^2])/2 - 4*G[r51, w^2]*G[-w^(-1), 1, -w] - 
    4*G[r52, w^2]*G[-w^(-1), 1, -w] + 4*G[r61, w^2]*G[-w^(-1), 1, -w] + 
    4*G[r62, w^2]*G[-w^(-1), 1, -w] - 3*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
    3*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 3*G[-w, w^2]*G[-w^(-1), 1, -w] + 
    4*G[0, -w]*G[-w^(-1), 1, w^2] - 6*G[0, w^2]*G[-w^(-1), 1, w^2] - 
    4*G[1, r7]*G[-w^(-1), 1, w^2] - 8*G[1, -w]*G[-w^(-1), 1, w^2] + 
    8*G[1, w^2]*G[-w^(-1), 1, w^2] + 2*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
    2*G[r62, w^2]*G[-w^(-1), 1, w^2] + 3*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
    3*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 3*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
    G[0, w^2]*G[-w^(-1), r61, w^2] - G[1, r7]*G[-w^(-1), r61, w^2] + 
    2*G[1, w^2]*G[-w^(-1), r61, w^2] - G[0, w^2]*G[-w^(-1), r62, w^2] - 
    G[1, r7]*G[-w^(-1), r62, w^2] + 2*G[1, w^2]*G[-w^(-1), r62, w^2] - 
    (3*G[0, -w]*G[-w^(-1), w^(-2), w^2])/4 + 
    (3*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/4 + 
    (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/4 + 
    (3*G[1, -w]*G[-w^(-1), w^(-2), w^2])/2 - 
    (3*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
    (3*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/4 + 
    (3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/4 + 
    (3*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/4 + 
    (3*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (3*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (3*G[0, -w]*G[-w^(-1), -w, w^2])/4 + (3*G[0, w^2]*G[-w^(-1), -w, w^2])/
     4 + (3*G[1, r7]*G[-w^(-1), -w, w^2])/4 + 
    (3*G[1, -w]*G[-w^(-1), -w, w^2])/2 - (3*G[1, w^2]*G[-w^(-1), -w, w^2])/
     2 - (3*G[0, -w]*G[-w^(-1), w^2, w^2])/2 + 
    (3*G[0, w^2]*G[-w^(-1), w^2, w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2, w^2])/
     2 + 3*G[1, -w]*G[-w^(-1), w^2, w^2] - 3*G[1, w^2]*G[-w^(-1), w^2, w^2] - 
    (G[0, -w]*G[-w, 0, w^2])/2 + (5*G[0, w^2]*G[-w, 0, w^2])/2 + 
    (3*G[1, r7]*G[-w, 0, w^2])/2 + G[1, -w]*G[-w, 0, w^2] - 
    3*G[1, w^2]*G[-w, 0, w^2] - G[r61, w^2]*G[-w, 0, w^2] - 
    G[r62, w^2]*G[-w, 0, w^2] - (3*G[w^(-2), w^2]*G[-w, 0, w^2])/2 + 
    (3*G[-w^(-1), w^2]*G[-w, 0, w^2])/2 + (3*G[-w, w^2]*G[-w, 0, w^2])/2 + 
    4*G[0, -w]*G[-w, 1, w^2] - 6*G[0, w^2]*G[-w, 1, w^2] - 
    4*G[1, r7]*G[-w, 1, w^2] - 8*G[1, -w]*G[-w, 1, w^2] + 
    8*G[1, w^2]*G[-w, 1, w^2] + 2*G[r61, w^2]*G[-w, 1, w^2] + 
    2*G[r62, w^2]*G[-w, 1, w^2] + 3*G[w^(-2), w^2]*G[-w, 1, w^2] - 
    3*G[-w^(-1), w^2]*G[-w, 1, w^2] - 3*G[-w, w^2]*G[-w, 1, w^2] - 
    G[0, w^2]*G[-w, r61, w^2] - G[1, r7]*G[-w, r61, w^2] + 
    2*G[1, w^2]*G[-w, r61, w^2] - G[0, w^2]*G[-w, r62, w^2] - 
    G[1, r7]*G[-w, r62, w^2] + 2*G[1, w^2]*G[-w, r62, w^2] - 
    (3*G[0, -w]*G[-w, w^(-2), w^2])/4 + (3*G[0, w^2]*G[-w, w^(-2), w^2])/4 + 
    (3*G[1, r7]*G[-w, w^(-2), w^2])/4 + (3*G[1, -w]*G[-w, w^(-2), w^2])/2 - 
    (3*G[1, w^2]*G[-w, w^(-2), w^2])/2 - (3*G[0, -w]*G[-w, -w^(-1), w^2])/4 + 
    (3*G[0, w^2]*G[-w, -w^(-1), w^2])/4 + (3*G[1, r7]*G[-w, -w^(-1), w^2])/
     4 + (3*G[1, -w]*G[-w, -w^(-1), w^2])/2 - 
    (3*G[1, w^2]*G[-w, -w^(-1), w^2])/2 - (3*G[0, -w]*G[-w, -w, w^2])/4 + 
    (3*G[0, w^2]*G[-w, -w, w^2])/4 + (3*G[1, r7]*G[-w, -w, w^2])/4 + 
    (3*G[1, -w]*G[-w, -w, w^2])/2 - (3*G[1, w^2]*G[-w, -w, w^2])/2 - 
    (3*G[0, -w]*G[-w, w^2, w^2])/2 + (3*G[0, w^2]*G[-w, w^2, w^2])/2 + 
    (3*G[1, r7]*G[-w, w^2, w^2])/2 + 3*G[1, -w]*G[-w, w^2, w^2] - 
    3*G[1, w^2]*G[-w, w^2, w^2] - 2*G[-1, 0, 1, r7] - 2*G[0, 0, w^2, w^2] + 
    2*G[0, 1, w^2, w^2] + G[0, r61, w^2, w^2] + G[0, r62, w^2, w^2] - 
    2*G[0, w^2, 0, w^2] + 2*G[0, w^2, 1, w^2] + G[0, w^2, r61, w^2] + 
    G[0, w^2, r62, w^2] - G[1, 0, 1, r7] + 2*G[1, 0, w^2, w^2] - 
    2*G[1, r61, w^2, w^2] - 2*G[1, r62, w^2, w^2] + 2*G[1, w^2, 0, w^2] - 
    2*G[1, w^2, r61, w^2] - 2*G[1, w^2, r62, w^2] + 2*G[r51, 0, 0, w^2] - 
    4*G[r51, 0, 1, w^2] - 2*G[r51, -w^(-1), 0, w^2] + 
    4*G[r51, -w^(-1), 1, w^2] - 2*G[r51, -w, 0, w^2] + 4*G[r51, -w, 1, w^2] + 
    2*G[r52, 0, 0, w^2] - 4*G[r52, 0, 1, w^2] - 2*G[r52, -w^(-1), 0, w^2] + 
    4*G[r52, -w^(-1), 1, w^2] - 2*G[r52, -w, 0, w^2] + 4*G[r52, -w, 1, w^2] - 
    2*G[r61, 0, 0, w^2] + 4*G[r61, 0, 1, w^2] + G[r61, 0, w^2, w^2] - 
    2*G[r61, 1, w^2, w^2] + 2*G[r61, -w^(-1), 0, w^2] - 
    4*G[r61, -w^(-1), 1, w^2] + 2*G[r61, -w, 0, w^2] - 4*G[r61, -w, 1, w^2] + 
    G[r61, w^2, 0, w^2] - 2*G[r61, w^2, 1, w^2] - 2*G[r62, 0, 0, w^2] + 
    4*G[r62, 0, 1, w^2] + G[r62, 0, w^2, w^2] - 2*G[r62, 1, w^2, w^2] + 
    2*G[r62, -w^(-1), 0, w^2] - 4*G[r62, -w^(-1), 1, w^2] + 
    2*G[r62, -w, 0, w^2] - 4*G[r62, -w, 1, w^2] + G[r62, w^2, 0, w^2] - 
    2*G[r62, w^2, 1, w^2] + 2*G[w^(-2), 0, 0, w^2] - 2*G[w^(-2), 0, 1, w^2] - 
    G[w^(-2), 0, r61, w^2] - G[w^(-2), 0, r62, w^2] - 
    2*G[w^(-2), 1, 0, w^2] + 2*G[w^(-2), 1, r61, w^2] + 
    2*G[w^(-2), 1, r62, w^2] - G[w^(-2), r61, 0, w^2] + 
    2*G[w^(-2), r61, 1, w^2] - G[w^(-2), r62, 0, w^2] + 
    2*G[w^(-2), r62, 1, w^2] - 2*G[-w^(-1), 0, 0, w^2] + 
    2*G[-w^(-1), 0, 1, w^2] + G[-w^(-1), 0, r61, w^2] + 
    G[-w^(-1), 0, r62, w^2] + 2*G[-w^(-1), 1, 0, w^2] - 
    2*G[-w^(-1), 1, r61, w^2] - 2*G[-w^(-1), 1, r62, w^2] + 
    G[-w^(-1), r61, 0, w^2] - 2*G[-w^(-1), r61, 1, w^2] + 
    G[-w^(-1), r62, 0, w^2] - 2*G[-w^(-1), r62, 1, w^2] - 
    2*G[-w, 0, 0, w^2] + 2*G[-w, 0, 1, w^2] + G[-w, 0, r61, w^2] + 
    G[-w, 0, r62, w^2] + 2*G[-w, 1, 0, w^2] - 2*G[-w, 1, r61, w^2] - 
    2*G[-w, 1, r62, w^2] + G[-w, r61, 0, w^2] - 2*G[-w, r61, 1, w^2] + 
    G[-w, r62, 0, w^2] - 2*G[-w, r62, 1, w^2]) - 
  36*((-3*Pi^2*G[0, w^2])/2 + G[0, -w]*G[0, w]*G[0, w^2] + 
    (2*I)*Pi*G[0, w^2]^2 + G[0, -w]*G[0, w^2]^2 + 6*G[0, w^2]^3 - 
    I*Pi*G[0, w^2]*G[1, r7] + 2*G[0, w^2]^2*G[1, r7] - 
    2*G[0, -w]*G[0, w^2]*G[1, w] + (8*I)*Pi*G[0, w^2]*G[1, w^2] - 
    4*G[0, -w]*G[0, w^2]*G[1, w^2] - 12*G[0, w]*G[0, w^2]*G[1, w^2] - 
    12*G[0, w^2]^2*G[1, w^2] - 8*G[0, w^2]*G[1, r7]*G[1, w^2] + 
    8*G[0, w^2]*G[1, -w]*G[1, w^2] + 24*G[0, w^2]*G[1, w]*G[1, w^2] - 
    G[0, w]*G[0, w^2]*G[r61, -w] - G[0, w^2]^2*G[r61, -w] + 
    2*G[0, w^2]*G[1, w]*G[r61, -w] - G[0, -w]*G[0, w^2]*G[r61, w^2] - 
    4*G[0, w^2]^2*G[r61, w^2] - 2*G[0, w^2]*G[1, r7]*G[r61, w^2] + 
    8*G[0, w^2]*G[1, w^2]*G[r61, w^2] + G[0, w^2]*G[r61, -w]*G[r61, w^2] - 
    G[0, w]*G[0, w^2]*G[r62, -w] - G[0, w^2]^2*G[r62, -w] + 
    2*G[0, w^2]*G[1, w]*G[r62, -w] + G[0, w^2]*G[r61, w^2]*G[r62, -w] - 
    G[0, -w]*G[0, w^2]*G[r62, w^2] - 4*G[0, w^2]^2*G[r62, w^2] - 
    2*G[0, w^2]*G[1, r7]*G[r62, w^2] + 8*G[0, w^2]*G[1, w^2]*G[r62, w^2] + 
    G[0, w^2]*G[r61, -w]*G[r62, w^2] + G[0, w^2]*G[r62, -w]*G[r62, w^2] + 
    (3*Pi^2*G[w^(-2), w^2])/4 - G[0, -w]*G[0, w]*G[w^(-2), w^2] - 
    (4*I)*Pi*G[0, w^2]*G[w^(-2), w^2] + 3*G[0, w]*G[0, w^2]*G[w^(-2), w^2] - 
    4*G[0, w^2]^2*G[w^(-2), w^2] + (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] + 
    G[0, w^2]*G[1, r7]*G[w^(-2), w^2] - 2*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
    2*G[0, -w]*G[1, w]*G[w^(-2), w^2] - 6*G[0, w^2]*G[1, w]*G[w^(-2), w^2] - 
    (4*I)*Pi*G[1, w^2]*G[w^(-2), w^2] + 2*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] + 
    6*G[0, w]*G[1, w^2]*G[w^(-2), w^2] + 8*G[0, w^2]*G[1, w^2]*
     G[w^(-2), w^2] + 4*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] - 
    4*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] - 12*G[1, w]*G[1, w^2]*
     G[w^(-2), w^2] + G[0, w]*G[r61, -w]*G[w^(-2), w^2] + 
    G[0, w^2]*G[r61, -w]*G[w^(-2), w^2] - 2*G[1, w]*G[r61, -w]*
     G[w^(-2), w^2] + G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
    2*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + G[1, r7]*G[r61, w^2]*
     G[w^(-2), w^2] - 4*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
    G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2] + G[0, w]*G[r62, -w]*
     G[w^(-2), w^2] + G[0, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
    2*G[1, w]*G[r62, -w]*G[w^(-2), w^2] - G[r61, w^2]*G[r62, -w]*
     G[w^(-2), w^2] + G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
    2*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + G[1, r7]*G[r62, w^2]*
     G[w^(-2), w^2] - 4*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2] - G[r62, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + ((3*I)/2)*Pi*G[w^(-2), w^2]^2 - 
    (G[0, -w]*G[w^(-2), w^2]^2)/2 - (3*G[0, w]*G[w^(-2), w^2]^2)/2 + 
    (G[0, w^2]*G[w^(-2), w^2]^2)/2 - G[1, r7]*G[w^(-2), w^2]^2 + 
    G[1, -w]*G[w^(-2), w^2]^2 + 3*G[1, w]*G[w^(-2), w^2]^2 - 
    G[1, w^2]*G[w^(-2), w^2]^2 + (3*Pi^2*G[-w^(-1), w^2])/4 - 
    (4*I)*Pi*G[0, w^2]*G[-w^(-1), w^2] + G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 
    3*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] - 4*G[0, w^2]^2*G[-w^(-1), w^2] + 
    (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2] + G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] - 
    2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 6*G[0, w^2]*G[1, w]*
     G[-w^(-1), w^2] - (4*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] + 
    2*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] + 6*G[0, w]*G[1, w^2]*
     G[-w^(-1), w^2] + 8*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 
    4*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] - 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - 12*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + G[1, r7]*G[r61, w^2]*
     G[-w^(-1), w^2] - 4*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + G[1, r7]*G[r62, w^2]*
     G[-w^(-1), w^2] - 4*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    (3*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 3*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 2*G[1, r7]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    6*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 2*G[1, w^2]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + ((3*I)/2)*Pi*G[-w^(-1), w^2]^2 - 
    (G[0, -w]*G[-w^(-1), w^2]^2)/2 - (3*G[0, w]*G[-w^(-1), w^2]^2)/2 + 
    (G[0, w^2]*G[-w^(-1), w^2]^2)/2 - G[1, r7]*G[-w^(-1), w^2]^2 + 
    G[1, -w]*G[-w^(-1), w^2]^2 + 3*G[1, w]*G[-w^(-1), w^2]^2 - 
    G[1, w^2]*G[-w^(-1), w^2]^2 + (3*Pi^2*G[-w, w^2])/4 - 
    (4*I)*Pi*G[0, w^2]*G[-w, w^2] + G[0, -w]*G[0, w^2]*G[-w, w^2] + 
    3*G[0, w]*G[0, w^2]*G[-w, w^2] - 4*G[0, w^2]^2*G[-w, w^2] + 
    (I/2)*Pi*G[1, r7]*G[-w, w^2] + G[0, w^2]*G[1, r7]*G[-w, w^2] - 
    2*G[0, w^2]*G[1, -w]*G[-w, w^2] - 6*G[0, w^2]*G[1, w]*G[-w, w^2] - 
    (4*I)*Pi*G[1, w^2]*G[-w, w^2] + 2*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
    6*G[0, w]*G[1, w^2]*G[-w, w^2] + 8*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 
    4*G[1, r7]*G[1, w^2]*G[-w, w^2] - 4*G[1, -w]*G[1, w^2]*G[-w, w^2] - 
    12*G[1, w]*G[1, w^2]*G[-w, w^2] + 2*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
    G[1, r7]*G[r61, w^2]*G[-w, w^2] - 4*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 
    2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + G[1, r7]*G[r62, w^2]*G[-w, w^2] - 
    4*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + (3*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] - 
    G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] - 3*G[0, w]*G[w^(-2), w^2]*
     G[-w, w^2] + G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
    2*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2] + 2*G[1, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + 6*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] - 
    2*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + (3*I)*Pi*G[-w^(-1), w^2]*
     G[-w, w^2] - G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    3*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] + G[0, w^2]*G[-w^(-1), w^2]*
     G[-w, w^2] - 2*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] + 
    2*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 6*G[1, w]*G[-w^(-1), w^2]*
     G[-w, w^2] - 2*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
    ((3*I)/2)*Pi*G[-w, w^2]^2 - (G[0, -w]*G[-w, w^2]^2)/2 - 
    (3*G[0, w]*G[-w, w^2]^2)/2 + (G[0, w^2]*G[-w, w^2]^2)/2 - 
    G[1, r7]*G[-w, w^2]^2 + G[1, -w]*G[-w, w^2]^2 + 3*G[1, w]*G[-w, w^2]^2 - 
    G[1, w^2]*G[-w, w^2]^2 - G[0, w^2]*G[0, 0, -w] + 
    G[w^(-2), w^2]*G[0, 0, -w] - 3*G[0, w^2]*G[0, 0, w] + 
    (3*G[w^(-2), w^2]*G[0, 0, w])/2 + (3*G[-w^(-1), w^2]*G[0, 0, w])/2 + 
    (3*G[-w, w^2]*G[0, 0, w])/2 - (2*I)*Pi*G[0, 0, w^2] - 
    G[0, w]*G[0, 0, w^2] - 13*G[0, w^2]*G[0, 0, w^2] - 
    2*G[1, r7]*G[0, 0, w^2] + 2*G[1, w]*G[0, 0, w^2] + 
    8*G[1, w^2]*G[0, 0, w^2] + 3*G[r61, w^2]*G[0, 0, w^2] + 
    3*G[r62, w^2]*G[0, 0, w^2] + 3*G[w^(-2), w^2]*G[0, 0, w^2] + 
    3*G[-w^(-1), w^2]*G[0, 0, w^2] + 3*G[-w, w^2]*G[0, 0, w^2] + 
    I*Pi*G[0, 1, r7] + 6*G[0, w^2]*G[0, 1, w] - 3*G[w^(-2), w^2]*G[0, 1, w] - 
    3*G[-w^(-1), w^2]*G[0, 1, w] - 3*G[-w, w^2]*G[0, 1, w] - 
    (8*I)*Pi*G[0, 1, w^2] + 4*G[0, -w]*G[0, 1, w^2] + 
    12*G[0, w]*G[0, 1, w^2] + 12*G[0, w^2]*G[0, 1, w^2] + 
    8*G[1, r7]*G[0, 1, w^2] - 8*G[1, -w]*G[0, 1, w^2] - 
    24*G[1, w]*G[0, 1, w^2] - 4*G[r61, w^2]*G[0, 1, w^2] - 
    4*G[r62, w^2]*G[0, 1, w^2] - 4*G[w^(-2), w^2]*G[0, 1, w^2] - 
    4*G[-w^(-1), w^2]*G[0, 1, w^2] - 4*G[-w, w^2]*G[0, 1, w^2] + 
    G[0, w^2]*G[0, r61, -w] - G[w^(-2), w^2]*G[0, r61, -w] + 
    G[0, w]*G[0, r61, w^2] + 5*G[0, w^2]*G[0, r61, w^2] + 
    2*G[1, r7]*G[0, r61, w^2] - 2*G[1, w]*G[0, r61, w^2] - 
    4*G[1, w^2]*G[0, r61, w^2] - G[r61, w^2]*G[0, r61, w^2] - 
    G[r62, w^2]*G[0, r61, w^2] - G[w^(-2), w^2]*G[0, r61, w^2] - 
    G[-w^(-1), w^2]*G[0, r61, w^2] - G[-w, w^2]*G[0, r61, w^2] + 
    G[0, w^2]*G[0, r62, -w] - G[w^(-2), w^2]*G[0, r62, -w] + 
    G[0, w]*G[0, r62, w^2] + 5*G[0, w^2]*G[0, r62, w^2] + 
    2*G[1, r7]*G[0, r62, w^2] - 2*G[1, w]*G[0, r62, w^2] - 
    4*G[1, w^2]*G[0, r62, w^2] - G[r61, w^2]*G[0, r62, w^2] - 
    G[r62, w^2]*G[0, r62, w^2] - G[w^(-2), w^2]*G[0, r62, w^2] - 
    G[-w^(-1), w^2]*G[0, r62, w^2] - G[-w, w^2]*G[0, r62, w^2] + 
    (3*I)*Pi*G[0, w^(-2), w^2] - G[0, -w]*G[0, w^(-2), w^2] - 
    3*G[0, w]*G[0, w^(-2), w^2] + G[0, w^2]*G[0, w^(-2), w^2] - 
    2*G[1, r7]*G[0, w^(-2), w^2] + 2*G[1, -w]*G[0, w^(-2), w^2] + 
    6*G[1, w]*G[0, w^(-2), w^2] - 2*G[1, w^2]*G[0, w^(-2), w^2] + 
    (3*I)*Pi*G[0, -w^(-1), w^2] - G[0, -w]*G[0, -w^(-1), w^2] - 
    3*G[0, w]*G[0, -w^(-1), w^2] + G[0, w^2]*G[0, -w^(-1), w^2] - 
    2*G[1, r7]*G[0, -w^(-1), w^2] + 2*G[1, -w]*G[0, -w^(-1), w^2] + 
    6*G[1, w]*G[0, -w^(-1), w^2] - 2*G[1, w^2]*G[0, -w^(-1), w^2] + 
    (3*I)*Pi*G[0, -w, w^2] - G[0, -w]*G[0, -w, w^2] - 
    3*G[0, w]*G[0, -w, w^2] + G[0, w^2]*G[0, -w, w^2] - 
    2*G[1, r7]*G[0, -w, w^2] + 2*G[1, -w]*G[0, -w, w^2] + 
    6*G[1, w]*G[0, -w, w^2] - 2*G[1, w^2]*G[0, -w, w^2] + 
    (2*I)*Pi*G[0, w^2, w^2] - G[0, -w]*G[0, w^2, w^2] - 
    4*G[0, w]*G[0, w^2, w^2] - 3*G[0, w^2]*G[0, w^2, w^2] - 
    3*G[1, r7]*G[0, w^2, w^2] + 2*G[1, -w]*G[0, w^2, w^2] + 
    8*G[1, w]*G[0, w^2, w^2] + 2*G[1, w^2]*G[0, w^2, w^2] + 
    2*G[r61, w^2]*G[0, w^2, w^2] + 2*G[r62, w^2]*G[0, w^2, w^2] + 
    6*G[0, w^2]*G[1, 0, w] - 3*G[w^(-2), w^2]*G[1, 0, w] - 
    3*G[-w^(-1), w^2]*G[1, 0, w] - 3*G[-w, w^2]*G[1, 0, w] + 
    8*G[0, w^2]*G[1, 0, w^2] - 4*G[w^(-2), w^2]*G[1, 0, w^2] - 
    4*G[-w^(-1), w^2]*G[1, 0, w^2] - 4*G[-w, w^2]*G[1, 0, w^2] - 
    I*Pi*G[1, 1, r7] + G[0, w^2]*G[1, 1, r7] - (G[w^(-2), w^2]*G[1, 1, r7])/
     2 - (G[-w^(-1), w^2]*G[1, 1, r7])/2 - (G[-w, w^2]*G[1, 1, r7])/2 - 
    12*G[0, w^2]*G[1, 1, w] + 6*G[w^(-2), w^2]*G[1, 1, w] + 
    6*G[-w^(-1), w^2]*G[1, 1, w] + 6*G[-w, w^2]*G[1, 1, w] - 
    8*G[0, w^2]*G[1, 1, w^2] + 4*G[w^(-2), w^2]*G[1, 1, w^2] + 
    4*G[-w^(-1), w^2]*G[1, 1, w^2] + 4*G[-w, w^2]*G[1, 1, w^2] - 
    4*G[0, w^2]*G[1, r61, w^2] + 2*G[w^(-2), w^2]*G[1, r61, w^2] + 
    2*G[-w^(-1), w^2]*G[1, r61, w^2] + 2*G[-w, w^2]*G[1, r61, w^2] - 
    4*G[0, w^2]*G[1, r62, w^2] + 2*G[w^(-2), w^2]*G[1, r62, w^2] + 
    2*G[-w^(-1), w^2]*G[1, r62, w^2] + 2*G[-w, w^2]*G[1, r62, w^2] - 
    (4*I)*Pi*G[1, w^2, w^2] + 2*G[0, -w]*G[1, w^2, w^2] + 
    6*G[0, w]*G[1, w^2, w^2] + 2*G[0, w^2]*G[1, w^2, w^2] + 
    4*G[1, r7]*G[1, w^2, w^2] - 4*G[1, -w]*G[1, w^2, w^2] - 
    12*G[1, w]*G[1, w^2, w^2] - 2*G[r61, w^2]*G[1, w^2, w^2] - 
    2*G[r62, w^2]*G[1, w^2, w^2] + G[0, w^2]*G[r61, 0, -w] - 
    G[w^(-2), w^2]*G[r61, 0, -w] + 2*G[0, w^2]*G[r61, 0, w^2] - 
    G[w^(-2), w^2]*G[r61, 0, w^2] - G[-w^(-1), w^2]*G[r61, 0, w^2] - 
    G[-w, w^2]*G[r61, 0, w^2] - 4*G[0, w^2]*G[r61, 1, w^2] + 
    2*G[w^(-2), w^2]*G[r61, 1, w^2] + 2*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
    2*G[-w, w^2]*G[r61, 1, w^2] - G[0, w^2]*G[r61, r61, -w] + 
    G[w^(-2), w^2]*G[r61, r61, -w] - G[0, w^2]*G[r61, r62, -w] + 
    G[w^(-2), w^2]*G[r61, r62, -w] + G[0, w]*G[r61, w^2, w^2] + 
    2*G[0, w^2]*G[r61, w^2, w^2] + G[1, r7]*G[r61, w^2, w^2] - 
    2*G[1, w]*G[r61, w^2, w^2] - 2*G[1, w^2]*G[r61, w^2, w^2] - 
    G[r61, w^2]*G[r61, w^2, w^2] - G[r62, w^2]*G[r61, w^2, w^2] + 
    G[0, w^2]*G[r62, 0, -w] - G[w^(-2), w^2]*G[r62, 0, -w] + 
    2*G[0, w^2]*G[r62, 0, w^2] - G[w^(-2), w^2]*G[r62, 0, w^2] - 
    G[-w^(-1), w^2]*G[r62, 0, w^2] - G[-w, w^2]*G[r62, 0, w^2] - 
    4*G[0, w^2]*G[r62, 1, w^2] + 2*G[w^(-2), w^2]*G[r62, 1, w^2] + 
    2*G[-w^(-1), w^2]*G[r62, 1, w^2] + 2*G[-w, w^2]*G[r62, 1, w^2] - 
    G[0, w^2]*G[r62, r61, -w] + G[w^(-2), w^2]*G[r62, r61, -w] - 
    G[0, w^2]*G[r62, r62, -w] + G[w^(-2), w^2]*G[r62, r62, -w] + 
    G[0, w]*G[r62, w^2, w^2] + 2*G[0, w^2]*G[r62, w^2, w^2] + 
    G[1, r7]*G[r62, w^2, w^2] - 2*G[1, w]*G[r62, w^2, w^2] - 
    2*G[1, w^2]*G[r62, w^2, w^2] - G[r61, w^2]*G[r62, w^2, w^2] - 
    G[r62, w^2]*G[r62, w^2, w^2] + I*Pi*G[w^(-2), 0, w^2] + 
    G[0, w]*G[w^(-2), 0, w^2] + 4*G[0, w^2]*G[w^(-2), 0, w^2] + 
    G[1, r7]*G[w^(-2), 0, w^2] - 2*G[1, w]*G[w^(-2), 0, w^2] - 
    4*G[1, w^2]*G[w^(-2), 0, w^2] - 2*G[r61, w^2]*G[w^(-2), 0, w^2] - 
    2*G[r62, w^2]*G[w^(-2), 0, w^2] + (4*I)*Pi*G[w^(-2), 1, w^2] - 
    2*G[0, -w]*G[w^(-2), 1, w^2] - 6*G[0, w]*G[w^(-2), 1, w^2] - 
    2*G[0, w^2]*G[w^(-2), 1, w^2] - 4*G[1, r7]*G[w^(-2), 1, w^2] + 
    4*G[1, -w]*G[w^(-2), 1, w^2] + 12*G[1, w]*G[w^(-2), 1, w^2] + 
    2*G[r61, w^2]*G[w^(-2), 1, w^2] + 2*G[r62, w^2]*G[w^(-2), 1, w^2] - 
    G[0, w]*G[w^(-2), r61, w^2] - 2*G[0, w^2]*G[w^(-2), r61, w^2] - 
    G[1, r7]*G[w^(-2), r61, w^2] + 2*G[1, w]*G[w^(-2), r61, w^2] + 
    2*G[1, w^2]*G[w^(-2), r61, w^2] + G[r61, w^2]*G[w^(-2), r61, w^2] + 
    G[r62, w^2]*G[w^(-2), r61, w^2] - G[0, w]*G[w^(-2), r62, w^2] - 
    2*G[0, w^2]*G[w^(-2), r62, w^2] - G[1, r7]*G[w^(-2), r62, w^2] + 
    2*G[1, w]*G[w^(-2), r62, w^2] + 2*G[1, w^2]*G[w^(-2), r62, w^2] + 
    G[r61, w^2]*G[w^(-2), r62, w^2] + G[r62, w^2]*G[w^(-2), r62, w^2] - 
    ((3*I)/2)*Pi*G[w^(-2), w^(-2), w^2] + (G[0, -w]*G[w^(-2), w^(-2), w^2])/
     2 + (3*G[0, w]*G[w^(-2), w^(-2), w^2])/2 - 
    (G[0, w^2]*G[w^(-2), w^(-2), w^2])/2 + G[1, r7]*G[w^(-2), w^(-2), w^2] - 
    G[1, -w]*G[w^(-2), w^(-2), w^2] - 3*G[1, w]*G[w^(-2), w^(-2), w^2] + 
    G[1, w^2]*G[w^(-2), w^(-2), w^2] - ((3*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] + 
    (G[0, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
    (3*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 - 
    (G[0, w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
    G[1, r7]*G[w^(-2), -w^(-1), w^2] - G[1, -w]*G[w^(-2), -w^(-1), w^2] - 
    3*G[1, w]*G[w^(-2), -w^(-1), w^2] + G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
    ((3*I)/2)*Pi*G[w^(-2), -w, w^2] + (G[0, -w]*G[w^(-2), -w, w^2])/2 + 
    (3*G[0, w]*G[w^(-2), -w, w^2])/2 - (G[0, w^2]*G[w^(-2), -w, w^2])/2 + 
    G[1, r7]*G[w^(-2), -w, w^2] - G[1, -w]*G[w^(-2), -w, w^2] - 
    3*G[1, w]*G[w^(-2), -w, w^2] + G[1, w^2]*G[w^(-2), -w, w^2] + 
    I*Pi*G[-w^(-1), 0, w^2] + 3*G[0, w^2]*G[-w^(-1), 0, w^2] + 
    G[1, r7]*G[-w^(-1), 0, w^2] - 4*G[1, w^2]*G[-w^(-1), 0, w^2] - 
    G[r61, w^2]*G[-w^(-1), 0, w^2] - G[r62, w^2]*G[-w^(-1), 0, w^2] + 
    (4*I)*Pi*G[-w^(-1), 1, w^2] - 2*G[0, -w]*G[-w^(-1), 1, w^2] - 
    6*G[0, w]*G[-w^(-1), 1, w^2] - 2*G[0, w^2]*G[-w^(-1), 1, w^2] - 
    4*G[1, r7]*G[-w^(-1), 1, w^2] + 4*G[1, -w]*G[-w^(-1), 1, w^2] + 
    12*G[1, w]*G[-w^(-1), 1, w^2] + 2*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
    2*G[r62, w^2]*G[-w^(-1), 1, w^2] - G[0, w^2]*G[-w^(-1), r61, w^2] - 
    G[1, r7]*G[-w^(-1), r61, w^2] + 2*G[1, w^2]*G[-w^(-1), r61, w^2] - 
    G[0, w^2]*G[-w^(-1), r62, w^2] - G[1, r7]*G[-w^(-1), r62, w^2] + 
    2*G[1, w^2]*G[-w^(-1), r62, w^2] - ((3*I)/2)*Pi*G[-w^(-1), w^(-2), w^2] + 
    (G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 + 
    (3*G[0, w]*G[-w^(-1), w^(-2), w^2])/2 - 
    (G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
    G[1, r7]*G[-w^(-1), w^(-2), w^2] - G[1, -w]*G[-w^(-1), w^(-2), w^2] - 
    3*G[1, w]*G[-w^(-1), w^(-2), w^2] + G[1, w^2]*G[-w^(-1), w^(-2), w^2] - 
    ((3*I)/2)*Pi*G[-w^(-1), -w^(-1), w^2] + 
    (G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 + 
    (3*G[0, w]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
    G[1, r7]*G[-w^(-1), -w^(-1), w^2] - G[1, -w]*G[-w^(-1), -w^(-1), w^2] - 
    3*G[1, w]*G[-w^(-1), -w^(-1), w^2] + G[1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
    ((3*I)/2)*Pi*G[-w^(-1), -w, w^2] + (G[0, -w]*G[-w^(-1), -w, w^2])/2 + 
    (3*G[0, w]*G[-w^(-1), -w, w^2])/2 - (G[0, w^2]*G[-w^(-1), -w, w^2])/2 + 
    G[1, r7]*G[-w^(-1), -w, w^2] - G[1, -w]*G[-w^(-1), -w, w^2] - 
    3*G[1, w]*G[-w^(-1), -w, w^2] + G[1, w^2]*G[-w^(-1), -w, w^2] + 
    I*Pi*G[-w, 0, w^2] + 3*G[0, w^2]*G[-w, 0, w^2] + G[1, r7]*G[-w, 0, w^2] - 
    4*G[1, w^2]*G[-w, 0, w^2] - G[r61, w^2]*G[-w, 0, w^2] - 
    G[r62, w^2]*G[-w, 0, w^2] + (4*I)*Pi*G[-w, 1, w^2] - 
    2*G[0, -w]*G[-w, 1, w^2] - 6*G[0, w]*G[-w, 1, w^2] - 
    2*G[0, w^2]*G[-w, 1, w^2] - 4*G[1, r7]*G[-w, 1, w^2] + 
    4*G[1, -w]*G[-w, 1, w^2] + 12*G[1, w]*G[-w, 1, w^2] + 
    2*G[r61, w^2]*G[-w, 1, w^2] + 2*G[r62, w^2]*G[-w, 1, w^2] - 
    G[0, w^2]*G[-w, r61, w^2] - G[1, r7]*G[-w, r61, w^2] + 
    2*G[1, w^2]*G[-w, r61, w^2] - G[0, w^2]*G[-w, r62, w^2] - 
    G[1, r7]*G[-w, r62, w^2] + 2*G[1, w^2]*G[-w, r62, w^2] - 
    ((3*I)/2)*Pi*G[-w, w^(-2), w^2] + (G[0, -w]*G[-w, w^(-2), w^2])/2 + 
    (3*G[0, w]*G[-w, w^(-2), w^2])/2 - (G[0, w^2]*G[-w, w^(-2), w^2])/2 + 
    G[1, r7]*G[-w, w^(-2), w^2] - G[1, -w]*G[-w, w^(-2), w^2] - 
    3*G[1, w]*G[-w, w^(-2), w^2] + G[1, w^2]*G[-w, w^(-2), w^2] - 
    ((3*I)/2)*Pi*G[-w, -w^(-1), w^2] + (G[0, -w]*G[-w, -w^(-1), w^2])/2 + 
    (3*G[0, w]*G[-w, -w^(-1), w^2])/2 - (G[0, w^2]*G[-w, -w^(-1), w^2])/2 + 
    G[1, r7]*G[-w, -w^(-1), w^2] - G[1, -w]*G[-w, -w^(-1), w^2] - 
    3*G[1, w]*G[-w, -w^(-1), w^2] + G[1, w^2]*G[-w, -w^(-1), w^2] - 
    ((3*I)/2)*Pi*G[-w, -w, w^2] + (G[0, -w]*G[-w, -w, w^2])/2 + 
    (3*G[0, w]*G[-w, -w, w^2])/2 - (G[0, w^2]*G[-w, -w, w^2])/2 + 
    G[1, r7]*G[-w, -w, w^2] - G[1, -w]*G[-w, -w, w^2] - 
    3*G[1, w]*G[-w, -w, w^2] + G[1, w^2]*G[-w, -w, w^2] + 7*G[0, 0, 0, w^2] - 
    8*G[0, 0, 1, w^2] - 3*G[0, 0, r61, w^2] - 3*G[0, 0, r62, w^2] + 
    4*G[0, 0, w^2, w^2] - 8*G[0, 1, 0, w^2] - G[0, 1, 1, r7] + 
    8*G[0, 1, 1, w^2] + 4*G[0, 1, r61, w^2] + 4*G[0, 1, r62, w^2] - 
    4*G[0, 1, w^2, w^2] - 3*G[0, r61, 0, w^2] + 4*G[0, r61, 1, w^2] + 
    G[0, r61, r61, w^2] + G[0, r61, r62, w^2] - 2*G[0, r61, w^2, w^2] - 
    3*G[0, r62, 0, w^2] + 4*G[0, r62, 1, w^2] + G[0, r62, r61, w^2] + 
    G[0, r62, r62, w^2] - 2*G[0, r62, w^2, w^2] + 4*G[0, w^2, 0, w^2] - 
    4*G[0, w^2, 1, w^2] - 2*G[0, w^2, r61, w^2] - 2*G[0, w^2, r62, w^2] - 
    4*G[1, 0, w^2, w^2] + G[1, 1, 1, r7] + 4*G[1, 1, w^2, w^2] + 
    2*G[1, r61, w^2, w^2] + 2*G[1, r62, w^2, w^2] - 4*G[1, w^2, 0, w^2] + 
    4*G[1, w^2, 1, w^2] + 2*G[1, w^2, r61, w^2] + 2*G[1, w^2, r62, w^2] - 
    2*G[r61, 0, w^2, w^2] + 2*G[r61, 1, w^2, w^2] + G[r61, r61, w^2, w^2] + 
    G[r61, r62, w^2, w^2] - 2*G[r61, w^2, 0, w^2] + 2*G[r61, w^2, 1, w^2] + 
    G[r61, w^2, r61, w^2] + G[r61, w^2, r62, w^2] - 2*G[r62, 0, w^2, w^2] + 
    2*G[r62, 1, w^2, w^2] + G[r62, r61, w^2, w^2] + G[r62, r62, w^2, w^2] - 
    2*G[r62, w^2, 0, w^2] + 2*G[r62, w^2, 1, w^2] + G[r62, w^2, r61, w^2] + 
    G[r62, w^2, r62, w^2] - 4*G[w^(-2), 0, 0, w^2] + 4*G[w^(-2), 0, 1, w^2] + 
    2*G[w^(-2), 0, r61, w^2] + 2*G[w^(-2), 0, r62, w^2] + 
    4*G[w^(-2), 1, 0, w^2] - 4*G[w^(-2), 1, 1, w^2] - 
    2*G[w^(-2), 1, r61, w^2] - 2*G[w^(-2), 1, r62, w^2] + 
    2*G[w^(-2), r61, 0, w^2] - 2*G[w^(-2), r61, 1, w^2] - 
    G[w^(-2), r61, r61, w^2] - G[w^(-2), r61, r62, w^2] + 
    2*G[w^(-2), r62, 0, w^2] - 2*G[w^(-2), r62, 1, w^2] - 
    G[w^(-2), r62, r61, w^2] - G[w^(-2), r62, r62, w^2] - 
    3*G[-w^(-1), 0, 0, w^2] + 4*G[-w^(-1), 0, 1, w^2] + 
    G[-w^(-1), 0, r61, w^2] + G[-w^(-1), 0, r62, w^2] + 
    4*G[-w^(-1), 1, 0, w^2] - 4*G[-w^(-1), 1, 1, w^2] - 
    2*G[-w^(-1), 1, r61, w^2] - 2*G[-w^(-1), 1, r62, w^2] + 
    G[-w^(-1), r61, 0, w^2] - 2*G[-w^(-1), r61, 1, w^2] + 
    G[-w^(-1), r62, 0, w^2] - 2*G[-w^(-1), r62, 1, w^2] - 
    3*G[-w, 0, 0, w^2] + 4*G[-w, 0, 1, w^2] + G[-w, 0, r61, w^2] + 
    G[-w, 0, r62, w^2] + 4*G[-w, 1, 0, w^2] - 4*G[-w, 1, 1, w^2] - 
    2*G[-w, 1, r61, w^2] - 2*G[-w, 1, r62, w^2] + G[-w, r61, 0, w^2] - 
    2*G[-w, r61, 1, w^2] + G[-w, r62, 0, w^2] - 2*G[-w, r62, 1, w^2]) + 
  60*((-2*Pi^2*G[0, w^2])/9 - 2*G[0, -w]^2*G[0, w^2] + (11*G[0, w^2]^3)/6 + 
    (7*G[0, w^2]^2*G[1, r7])/3 + 4*G[0, -w]*G[0, w^2]*G[1, -w] + 
    (Pi^2*G[1, w^2])/3 + 2*G[0, -w]^2*G[1, w^2] - 18*G[0, w^2]^2*G[1, w^2] - 
    (16*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 4*G[0, -w]*G[1, -w]*G[1, w^2] + 
    16*G[0, w^2]*G[1, w^2]^2 + (Pi^2*G[r61, w^2])/18 + 
    G[0, -w]^2*G[r61, w^2] - (G[0, w^2]^2*G[r61, w^2])/6 - 
    (11*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 2*G[0, -w]*G[1, -w]*G[r61, w^2] + 
    26*G[0, w^2]*G[1, w^2]*G[r61, w^2] + (16*G[1, r7]*G[1, w^2]*G[r61, w^2])/
     3 - 16*G[1, w^2]^2*G[r61, w^2] - (13*G[0, w^2]*G[r61, w^2]^2)/3 + 
    (4*G[1, r7]*G[r61, w^2]^2)/3 - 8*G[1, w^2]*G[r61, w^2]^2 + 
    (8*G[r61, w^2]^3)/3 + (Pi^2*G[r62, w^2])/18 + G[0, -w]^2*G[r62, w^2] - 
    (G[0, w^2]^2*G[r62, w^2])/6 - (11*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
    2*G[0, -w]*G[1, -w]*G[r62, w^2] + 26*G[0, w^2]*G[1, w^2]*G[r62, w^2] + 
    (16*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 16*G[1, w^2]^2*G[r62, w^2] - 
    (26*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
    (8*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 16*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] + 8*G[r61, w^2]^2*G[r62, w^2] - (13*G[0, w^2]*G[r62, w^2]^2)/
     3 + (4*G[1, r7]*G[r62, w^2]^2)/3 - 8*G[1, w^2]*G[r62, w^2]^2 + 
    8*G[r61, w^2]*G[r62, w^2]^2 + (8*G[r62, w^2]^3)/3 - 
    (G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/2 + (7*G[0, w^2]^2*G[w^(-2), w^2])/
     6 + (G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/6 + 
    G[0, w^2]*G[1, -w]*G[w^(-2), w^2] - G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 
    (G[0, -w]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
    (3*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
    (G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/6 - G[1, -w]*G[r61, w^2]*
     G[w^(-2), w^2] + G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    (G[r61, w^2]^2*G[w^(-2), w^2])/3 + (G[0, -w]*G[r62, w^2]*G[w^(-2), w^2])/
     2 - (3*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/2 - 
    (G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/6 - G[1, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
    (2*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (G[r62, w^2]^2*G[w^(-2), w^2])/3 - (G[0, w^2]*G[w^(-2), w^2]^2)/6 + 
    (G[r61, w^2]*G[w^(-2), w^2]^2)/6 + (G[r62, w^2]*G[w^(-2), w^2]^2)/6 + 
    2*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 4*G[0, w^2]*G[1, -w]*
     G[-w^(-1), -w] - 2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] + 
    4*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - G[0, -w]*G[r61, w^2]*
     G[-w^(-1), -w] + 2*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] - 
    G[0, -w]*G[r62, w^2]*G[-w^(-1), -w] + 2*G[1, -w]*G[r62, w^2]*
     G[-w^(-1), -w] + (G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/2 + 
    (5*G[0, w^2]^2*G[-w^(-1), w^2])/2 + 
    (3*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/2 - G[0, w^2]*G[1, -w]*
     G[-w^(-1), w^2] - 5*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
    (G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
    (5*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
    (3*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/2 + G[1, -w]*G[r61, w^2]*
     G[-w^(-1), w^2] + 5*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
    (G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
    (5*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
    (3*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/2 + G[1, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] + 5*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    (G[0, -w]*G[0, w^2]*G[-w, w^2])/2 + (5*G[0, w^2]^2*G[-w, w^2])/2 + 
    (3*G[0, w^2]*G[1, r7]*G[-w, w^2])/2 - G[0, w^2]*G[1, -w]*G[-w, w^2] - 
    5*G[0, w^2]*G[1, w^2]*G[-w, w^2] - (G[0, -w]*G[r61, w^2]*G[-w, w^2])/2 - 
    (5*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/2 - 
    (3*G[1, r7]*G[r61, w^2]*G[-w, w^2])/2 + G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
    5*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - (G[0, -w]*G[r62, w^2]*G[-w, w^2])/
     2 - (5*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/2 - 
    (3*G[1, r7]*G[r62, w^2]*G[-w, w^2])/2 + G[1, -w]*G[r62, w^2]*G[-w, w^2] + 
    5*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 2*G[0, w^2]*G[0, 0, -w] - 
    2*G[1, w^2]*G[0, 0, -w] - G[r61, w^2]*G[0, 0, -w] - 
    G[r62, w^2]*G[0, 0, -w] + 2*G[0, -w]*G[0, 0, w^2] - 
    (11*G[0, w^2]*G[0, 0, w^2])/3 - (7*G[1, r7]*G[0, 0, w^2])/3 - 
    4*G[1, -w]*G[0, 0, w^2] + (34*G[1, w^2]*G[0, 0, w^2])/3 + 
    (G[r61, w^2]*G[0, 0, w^2])/6 + (G[r62, w^2]*G[0, 0, w^2])/6 - 
    (G[w^(-2), w^2]*G[0, 0, w^2])/6 - 2*G[-w^(-1), w^2]*G[0, 0, w^2] - 
    2*G[-w, w^2]*G[0, 0, w^2] - G[0, w^2]*G[0, 1, r7] + 
    G[r61, w^2]*G[0, 1, r7] + G[r62, w^2]*G[0, 1, r7] - 
    4*G[0, w^2]*G[0, 1, -w] + 4*G[1, w^2]*G[0, 1, -w] + 
    2*G[r61, w^2]*G[0, 1, -w] + 2*G[r62, w^2]*G[0, 1, -w] + 
    (34*G[0, w^2]*G[0, 1, w^2])/3 + (8*G[1, r7]*G[0, 1, w^2])/3 - 
    (32*G[1, w^2]*G[0, 1, w^2])/3 - (22*G[r61, w^2]*G[0, 1, w^2])/3 - 
    (22*G[r62, w^2]*G[0, 1, w^2])/3 - (2*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 
    2*G[-w^(-1), w^2]*G[0, 1, w^2] + 2*G[-w, w^2]*G[0, 1, w^2] - 
    (G[0, w^2]*G[0, r61, w^2])/2 + 2*G[1, r7]*G[0, r61, w^2] - 
    8*G[1, w^2]*G[0, r61, w^2] + 3*G[r61, w^2]*G[0, r61, w^2] + 
    3*G[r62, w^2]*G[0, r61, w^2] + (G[w^(-2), w^2]*G[0, r61, w^2])/2 + 
    G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] - 
    (G[0, w^2]*G[0, r62, w^2])/2 + 2*G[1, r7]*G[0, r62, w^2] - 
    8*G[1, w^2]*G[0, r62, w^2] + 3*G[r61, w^2]*G[0, r62, w^2] + 
    3*G[r62, w^2]*G[0, r62, w^2] + (G[w^(-2), w^2]*G[0, r62, w^2])/2 + 
    G[-w^(-1), w^2]*G[0, r62, w^2] + G[-w, w^2]*G[0, r62, w^2] + 
    (G[0, -w]*G[0, w^(-2), w^2])/2 - G[0, w^2]*G[0, w^(-2), w^2] - 
    (G[1, r7]*G[0, w^(-2), w^2])/2 - G[1, -w]*G[0, w^(-2), w^2] + 
    G[1, w^2]*G[0, w^(-2), w^2] + (G[r61, w^2]*G[0, w^(-2), w^2])/2 + 
    (G[r62, w^2]*G[0, w^(-2), w^2])/2 - (5*G[0, -w]*G[0, -w^(-1), w^2])/2 - 
    (G[0, w^2]*G[0, -w^(-1), w^2])/2 - (G[1, r7]*G[0, -w^(-1), w^2])/2 + 
    5*G[1, -w]*G[0, -w^(-1), w^2] + G[1, w^2]*G[0, -w^(-1), w^2] + 
    2*G[0, w^2]*G[0, -w, -w] - 2*G[1, w^2]*G[0, -w, -w] - 
    G[r61, w^2]*G[0, -w, -w] - G[r62, w^2]*G[0, -w, -w] - 
    (5*G[0, -w]*G[0, -w, w^2])/2 - (G[0, w^2]*G[0, -w, w^2])/2 - 
    (G[1, r7]*G[0, -w, w^2])/2 + 5*G[1, -w]*G[0, -w, w^2] + 
    G[1, w^2]*G[0, -w, w^2] + (G[0, -w]*G[0, w^2, w^2])/2 - 
    (G[0, w^2]*G[0, w^2, w^2])/3 - (5*G[1, r7]*G[0, w^2, w^2])/6 - 
    G[1, -w]*G[0, w^2, w^2] + (G[1, w^2]*G[0, w^2, w^2])/3 + 
    (G[r61, w^2]*G[0, w^2, w^2])/3 + (G[r62, w^2]*G[0, w^2, w^2])/3 - 
    (G[w^(-2), w^2]*G[0, w^2, w^2])/6 - 2*G[0, -w]*G[1, 0, w^2] + 
    (40*G[0, w^2]*G[1, 0, w^2])/3 + (8*G[1, r7]*G[1, 0, w^2])/3 + 
    4*G[1, -w]*G[1, 0, w^2] - (32*G[1, w^2]*G[1, 0, w^2])/3 - 
    (28*G[r61, w^2]*G[1, 0, w^2])/3 - (28*G[r62, w^2]*G[1, 0, w^2])/3 - 
    (2*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 2*G[-w^(-1), w^2]*G[1, 0, w^2] + 
    2*G[-w, w^2]*G[1, 0, w^2] + (4*G[0, w^2]*G[1, 1, r7])/3 - 
    (4*G[r61, w^2]*G[1, 1, r7])/3 - (4*G[r62, w^2]*G[1, 1, r7])/3 - 
    (32*G[0, w^2]*G[1, 1, w^2])/3 + (32*G[r61, w^2]*G[1, 1, w^2])/3 + 
    (32*G[r62, w^2]*G[1, 1, w^2])/3 - (28*G[0, w^2]*G[1, r61, w^2])/3 - 
    (8*G[1, r7]*G[1, r61, w^2])/3 + (32*G[1, w^2]*G[1, r61, w^2])/3 + 
    (16*G[r61, w^2]*G[1, r61, w^2])/3 + (16*G[r62, w^2]*G[1, r61, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r61, w^2] - 
    2*G[-w, w^2]*G[1, r61, w^2] - (28*G[0, w^2]*G[1, r62, w^2])/3 - 
    (8*G[1, r7]*G[1, r62, w^2])/3 + (32*G[1, w^2]*G[1, r62, w^2])/3 + 
    (16*G[r61, w^2]*G[1, r62, w^2])/3 + (16*G[r62, w^2]*G[1, r62, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r62, w^2] - 
    2*G[-w, w^2]*G[1, r62, w^2] + (4*G[0, w^2]*G[1, w^(-2), w^2])/3 - 
    (4*G[r61, w^2]*G[1, w^(-2), w^2])/3 - (4*G[r62, w^2]*G[1, w^(-2), w^2])/
     3 + 2*G[0, -w]*G[1, -w^(-1), w^2] - 4*G[1, -w]*G[1, -w^(-1), w^2] - 
    4*G[0, w^2]*G[1, -w, -w] + 4*G[1, w^2]*G[1, -w, -w] + 
    2*G[r61, w^2]*G[1, -w, -w] + 2*G[r62, w^2]*G[1, -w, -w] + 
    2*G[0, -w]*G[1, -w, w^2] - 4*G[1, -w]*G[1, -w, w^2] + 
    2*G[0, w^2]*G[1, w^2, w^2] - 2*G[r61, w^2]*G[1, w^2, w^2] - 
    2*G[r62, w^2]*G[1, w^2, w^2] - G[0, -w]*G[r61, 0, w^2] + 
    (2*G[0, w^2]*G[r61, 0, w^2])/3 + (5*G[1, r7]*G[r61, 0, w^2])/3 + 
    2*G[1, -w]*G[r61, 0, w^2] - (26*G[1, w^2]*G[r61, 0, w^2])/3 + 
    (7*G[r61, w^2]*G[r61, 0, w^2])/3 + (7*G[r62, w^2]*G[r61, 0, w^2])/3 + 
    (G[w^(-2), w^2]*G[r61, 0, w^2])/3 + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - (28*G[0, w^2]*G[r61, 1, w^2])/3 - 
    (8*G[1, r7]*G[r61, 1, w^2])/3 + (32*G[1, w^2]*G[r61, 1, w^2])/3 + 
    (16*G[r61, w^2]*G[r61, 1, w^2])/3 + (16*G[r62, w^2]*G[r61, 1, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    2*G[-w, w^2]*G[r61, 1, w^2] + (10*G[0, w^2]*G[r61, r61, w^2])/3 - 
    (4*G[1, r7]*G[r61, r61, w^2])/3 + (16*G[1, w^2]*G[r61, r61, w^2])/3 - 
    (16*G[r61, w^2]*G[r61, r61, w^2])/3 - (16*G[r62, w^2]*G[r61, r61, w^2])/
     3 - (2*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
    (10*G[0, w^2]*G[r61, r62, w^2])/3 - (4*G[1, r7]*G[r61, r62, w^2])/3 + 
    (16*G[1, w^2]*G[r61, r62, w^2])/3 - (16*G[r61, w^2]*G[r61, r62, w^2])/3 - 
    (16*G[r62, w^2]*G[r61, r62, w^2])/3 - (2*G[w^(-2), w^2]*G[r61, r62, w^2])/
     3 - (G[0, -w]*G[r61, w^(-2), w^2])/2 + (G[0, w^2]*G[r61, w^(-2), w^2])/
     6 + (G[1, r7]*G[r61, w^(-2), w^2])/2 + G[1, -w]*G[r61, w^(-2), w^2] - 
    G[1, w^2]*G[r61, w^(-2), w^2] + (G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
    (G[r62, w^2]*G[r61, w^(-2), w^2])/3 + (3*G[0, -w]*G[r61, -w^(-1), w^2])/
     2 + (G[0, w^2]*G[r61, -w^(-1), w^2])/2 + (G[1, r7]*G[r61, -w^(-1), w^2])/
     2 - 3*G[1, -w]*G[r61, -w^(-1), w^2] - G[1, w^2]*G[r61, -w^(-1), w^2] + 
    (3*G[0, -w]*G[r61, -w, w^2])/2 + (G[0, w^2]*G[r61, -w, w^2])/2 + 
    (G[1, r7]*G[r61, -w, w^2])/2 - 3*G[1, -w]*G[r61, -w, w^2] - 
    G[1, w^2]*G[r61, -w, w^2] - (G[0, -w]*G[r61, w^2, w^2])/2 - 
    (2*G[0, w^2]*G[r61, w^2, w^2])/3 + (5*G[1, r7]*G[r61, w^2, w^2])/6 + 
    G[1, -w]*G[r61, w^2, w^2] - (G[1, w^2]*G[r61, w^2, w^2])/3 + 
    (2*G[r61, w^2]*G[r61, w^2, w^2])/3 + (2*G[r62, w^2]*G[r61, w^2, w^2])/3 + 
    (G[w^(-2), w^2]*G[r61, w^2, w^2])/6 - G[0, -w]*G[r62, 0, w^2] + 
    (2*G[0, w^2]*G[r62, 0, w^2])/3 + (5*G[1, r7]*G[r62, 0, w^2])/3 + 
    2*G[1, -w]*G[r62, 0, w^2] - (26*G[1, w^2]*G[r62, 0, w^2])/3 + 
    (7*G[r61, w^2]*G[r62, 0, w^2])/3 + (7*G[r62, w^2]*G[r62, 0, w^2])/3 + 
    (G[w^(-2), w^2]*G[r62, 0, w^2])/3 + G[-w^(-1), w^2]*G[r62, 0, w^2] + 
    G[-w, w^2]*G[r62, 0, w^2] - (28*G[0, w^2]*G[r62, 1, w^2])/3 - 
    (8*G[1, r7]*G[r62, 1, w^2])/3 + (32*G[1, w^2]*G[r62, 1, w^2])/3 + 
    (16*G[r61, w^2]*G[r62, 1, w^2])/3 + (16*G[r62, w^2]*G[r62, 1, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[r62, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
    2*G[-w, w^2]*G[r62, 1, w^2] + (10*G[0, w^2]*G[r62, r61, w^2])/3 - 
    (4*G[1, r7]*G[r62, r61, w^2])/3 + (16*G[1, w^2]*G[r62, r61, w^2])/3 - 
    (16*G[r61, w^2]*G[r62, r61, w^2])/3 - (16*G[r62, w^2]*G[r62, r61, w^2])/
     3 - (2*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
    (10*G[0, w^2]*G[r62, r62, w^2])/3 - (4*G[1, r7]*G[r62, r62, w^2])/3 + 
    (16*G[1, w^2]*G[r62, r62, w^2])/3 - (16*G[r61, w^2]*G[r62, r62, w^2])/3 - 
    (16*G[r62, w^2]*G[r62, r62, w^2])/3 - (2*G[w^(-2), w^2]*G[r62, r62, w^2])/
     3 - (G[0, -w]*G[r62, w^(-2), w^2])/2 + (G[0, w^2]*G[r62, w^(-2), w^2])/
     6 + (G[1, r7]*G[r62, w^(-2), w^2])/2 + G[1, -w]*G[r62, w^(-2), w^2] - 
    G[1, w^2]*G[r62, w^(-2), w^2] + (G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
    (G[r62, w^2]*G[r62, w^(-2), w^2])/3 + (3*G[0, -w]*G[r62, -w^(-1), w^2])/
     2 + (G[0, w^2]*G[r62, -w^(-1), w^2])/2 + (G[1, r7]*G[r62, -w^(-1), w^2])/
     2 - 3*G[1, -w]*G[r62, -w^(-1), w^2] - G[1, w^2]*G[r62, -w^(-1), w^2] + 
    (3*G[0, -w]*G[r62, -w, w^2])/2 + (G[0, w^2]*G[r62, -w, w^2])/2 + 
    (G[1, r7]*G[r62, -w, w^2])/2 - 3*G[1, -w]*G[r62, -w, w^2] - 
    G[1, w^2]*G[r62, -w, w^2] - (G[0, -w]*G[r62, w^2, w^2])/2 - 
    (2*G[0, w^2]*G[r62, w^2, w^2])/3 + (5*G[1, r7]*G[r62, w^2, w^2])/6 + 
    G[1, -w]*G[r62, w^2, w^2] - (G[1, w^2]*G[r62, w^2, w^2])/3 + 
    (2*G[r61, w^2]*G[r62, w^2, w^2])/3 + (2*G[r62, w^2]*G[r62, w^2, w^2])/3 + 
    (G[w^(-2), w^2]*G[r62, w^2, w^2])/6 - (2*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 
    (G[1, r7]*G[w^(-2), 0, w^2])/3 + (2*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
    (G[r61, w^2]*G[w^(-2), 0, w^2])/6 + (G[r62, w^2]*G[w^(-2), 0, w^2])/6 + 
    (G[w^(-2), w^2]*G[w^(-2), 0, w^2])/6 - (2*G[0, w^2]*G[w^(-2), 1, w^2])/
     3 + (2*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
    (2*G[r62, w^2]*G[w^(-2), 1, w^2])/3 + (5*G[0, w^2]*G[w^(-2), r61, w^2])/
     6 - (G[1, r7]*G[w^(-2), r61, w^2])/3 - (2*G[1, w^2]*G[w^(-2), r61, w^2])/
     3 - (G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
    (G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
    (G[w^(-2), w^2]*G[w^(-2), r61, w^2])/6 + 
    (5*G[0, w^2]*G[w^(-2), r62, w^2])/6 - (G[1, r7]*G[w^(-2), r62, w^2])/3 - 
    (2*G[1, w^2]*G[w^(-2), r62, w^2])/3 - (G[r61, w^2]*G[w^(-2), r62, w^2])/
     3 - (G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
    (G[w^(-2), w^2]*G[w^(-2), r62, w^2])/6 + 
    (G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
    (G[r61, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
    (G[r62, w^2]*G[w^(-2), w^(-2), w^2])/6 - 2*G[0, w^2]*G[-w^(-1), 0, -w] + 
    2*G[1, w^2]*G[-w^(-1), 0, -w] + G[r61, w^2]*G[-w^(-1), 0, -w] + 
    G[r62, w^2]*G[-w^(-1), 0, -w] - 3*G[0, w^2]*G[-w^(-1), 0, w^2] - 
    G[1, r7]*G[-w^(-1), 0, w^2] + 2*G[1, w^2]*G[-w^(-1), 0, w^2] + 
    2*G[r61, w^2]*G[-w^(-1), 0, w^2] + 2*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
    4*G[0, w^2]*G[-w^(-1), 1, -w] - 4*G[1, w^2]*G[-w^(-1), 1, -w] - 
    2*G[r61, w^2]*G[-w^(-1), 1, -w] - 2*G[r62, w^2]*G[-w^(-1), 1, -w] + 
    4*G[0, w^2]*G[-w^(-1), 1, w^2] - 4*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
    4*G[r62, w^2]*G[-w^(-1), 1, w^2] + G[0, w^2]*G[-w^(-1), r61, w^2] + 
    G[1, r7]*G[-w^(-1), r61, w^2] - 2*G[1, w^2]*G[-w^(-1), r61, w^2] + 
    G[0, w^2]*G[-w^(-1), r62, w^2] + G[1, r7]*G[-w^(-1), r62, w^2] - 
    2*G[1, w^2]*G[-w^(-1), r62, w^2] - 3*G[0, w^2]*G[-w, 0, w^2] - 
    G[1, r7]*G[-w, 0, w^2] + 2*G[1, w^2]*G[-w, 0, w^2] + 
    2*G[r61, w^2]*G[-w, 0, w^2] + 2*G[r62, w^2]*G[-w, 0, w^2] + 
    4*G[0, w^2]*G[-w, 1, w^2] - 4*G[r61, w^2]*G[-w, 1, w^2] - 
    4*G[r62, w^2]*G[-w, 1, w^2] + G[0, w^2]*G[-w, r61, w^2] + 
    G[1, r7]*G[-w, r61, w^2] - 2*G[1, w^2]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r62, w^2] + G[1, r7]*G[-w, r62, w^2] - 
    2*G[1, w^2]*G[-w, r62, w^2] - G[0, 0, 0, w^2]/6 - (2*G[0, 0, 1, w^2])/3 + 
    G[0, 0, r61, w^2]/2 + G[0, 0, r62, w^2]/2 - G[0, 0, w^2, w^2]/6 - 
    (20*G[0, 1, 0, w^2])/3 + (16*G[0, 1, 1, w^2])/3 + 4*G[0, 1, r61, w^2] + 
    4*G[0, 1, r62, w^2] - (2*G[0, 1, w^2, w^2])/3 + 4*G[0, r61, 1, w^2] - 
    2*G[0, r61, r61, w^2] - 2*G[0, r61, r62, w^2] + G[0, r61, w^2, w^2]/2 + 
    4*G[0, r62, 1, w^2] - 2*G[0, r62, r61, w^2] - 2*G[0, r62, r62, w^2] + 
    G[0, r62, w^2, w^2]/2 + G[0, w^(-2), 0, w^2]/2 - 
    G[0, w^(-2), r61, w^2]/2 - G[0, w^(-2), r62, w^2]/2 + 
    3*G[0, -w^(-1), 0, w^2] - 6*G[0, -w^(-1), 1, w^2] + 3*G[0, -w, 0, w^2] - 
    6*G[0, -w, 1, w^2] + G[0, w^2, 0, w^2]/3 - (2*G[0, w^2, 1, w^2])/3 - 
    G[0, w^2, w^2, w^2]/6 - (14*G[1, 0, 0, w^2])/3 + (4*G[1, 0, 1, w^2])/3 + 
    4*G[1, 0, r61, w^2] + 4*G[1, 0, r62, w^2] - (2*G[1, 0, w^2, w^2])/3 + 
    (16*G[1, 1, 0, w^2])/3 - (16*G[1, 1, r61, w^2])/3 - 
    (16*G[1, 1, r62, w^2])/3 + (16*G[1, r61, 0, w^2])/3 - 
    (16*G[1, r61, 1, w^2])/3 - (8*G[1, r61, r61, w^2])/3 - 
    (8*G[1, r61, r62, w^2])/3 + (2*G[1, r61, w^2, w^2])/3 + 
    (16*G[1, r62, 0, w^2])/3 - (16*G[1, r62, 1, w^2])/3 - 
    (8*G[1, r62, r61, w^2])/3 - (8*G[1, r62, r62, w^2])/3 + 
    (2*G[1, r62, w^2, w^2])/3 - (4*G[1, w^(-2), 0, w^2])/3 + 
    (4*G[1, w^(-2), r61, w^2])/3 + (4*G[1, w^(-2), r62, w^2])/3 - 
    2*G[1, -w^(-1), 0, w^2] + 4*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, w^2] + 
    4*G[1, -w, 1, w^2] - 2*G[1, w^2, 0, w^2] + 2*G[1, w^2, r61, w^2] + 
    2*G[1, w^2, r62, w^2] + G[r61, 0, 0, w^2]/3 + (4*G[r61, 0, 1, w^2])/3 - 
    G[r61, 0, r61, w^2] - G[r61, 0, r62, w^2] + G[r61, 0, w^2, w^2]/3 + 
    (16*G[r61, 1, 0, w^2])/3 - (16*G[r61, 1, 1, w^2])/3 - 
    (8*G[r61, 1, r61, w^2])/3 - (8*G[r61, 1, r62, w^2])/3 + 
    (2*G[r61, 1, w^2, w^2])/3 - (4*G[r61, r61, 0, w^2])/3 - 
    (8*G[r61, r61, 1, w^2])/3 + (8*G[r61, r61, r61, w^2])/3 + 
    (8*G[r61, r61, r62, w^2])/3 - (2*G[r61, r61, w^2, w^2])/3 - 
    (4*G[r61, r62, 0, w^2])/3 - (8*G[r61, r62, 1, w^2])/3 + 
    (8*G[r61, r62, r61, w^2])/3 + (8*G[r61, r62, r62, w^2])/3 - 
    (2*G[r61, r62, w^2, w^2])/3 + G[r61, w^(-2), 0, w^2]/3 - 
    G[r61, w^(-2), r61, w^2]/3 - G[r61, w^(-2), r62, w^2]/3 - 
    2*G[r61, -w^(-1), 0, w^2] + 4*G[r61, -w^(-1), 1, w^2] - 
    2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + (2*G[r61, w^2, 0, w^2])/3 + 
    (2*G[r61, w^2, 1, w^2])/3 - G[r61, w^2, r61, w^2] - 
    G[r61, w^2, r62, w^2] + G[r61, w^2, w^2, w^2]/6 + G[r62, 0, 0, w^2]/3 + 
    (4*G[r62, 0, 1, w^2])/3 - G[r62, 0, r61, w^2] - G[r62, 0, r62, w^2] + 
    G[r62, 0, w^2, w^2]/3 + (16*G[r62, 1, 0, w^2])/3 - 
    (16*G[r62, 1, 1, w^2])/3 - (8*G[r62, 1, r61, w^2])/3 - 
    (8*G[r62, 1, r62, w^2])/3 + (2*G[r62, 1, w^2, w^2])/3 - 
    (4*G[r62, r61, 0, w^2])/3 - (8*G[r62, r61, 1, w^2])/3 + 
    (8*G[r62, r61, r61, w^2])/3 + (8*G[r62, r61, r62, w^2])/3 - 
    (2*G[r62, r61, w^2, w^2])/3 - (4*G[r62, r62, 0, w^2])/3 - 
    (8*G[r62, r62, 1, w^2])/3 + (8*G[r62, r62, r61, w^2])/3 + 
    (8*G[r62, r62, r62, w^2])/3 - (2*G[r62, r62, w^2, w^2])/3 + 
    G[r62, w^(-2), 0, w^2]/3 - G[r62, w^(-2), r61, w^2]/3 - 
    G[r62, w^(-2), r62, w^2]/3 - 2*G[r62, -w^(-1), 0, w^2] + 
    4*G[r62, -w^(-1), 1, w^2] - 2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + 
    (2*G[r62, w^2, 0, w^2])/3 + (2*G[r62, w^2, 1, w^2])/3 - 
    G[r62, w^2, r61, w^2] - G[r62, w^2, r62, w^2] + G[r62, w^2, w^2, w^2]/6 + 
    G[w^(-2), 0, 0, w^2]/6 + (2*G[w^(-2), 0, 1, w^2])/3 - 
    G[w^(-2), 0, r61, w^2]/2 - G[w^(-2), 0, r62, w^2]/2 + 
    G[w^(-2), 0, w^2, w^2]/6 + (2*G[w^(-2), 1, 0, w^2])/3 - 
    (2*G[w^(-2), 1, r61, w^2])/3 - (2*G[w^(-2), 1, r62, w^2])/3 - 
    G[w^(-2), r61, 0, w^2]/3 - (2*G[w^(-2), r61, 1, w^2])/3 + 
    (2*G[w^(-2), r61, r61, w^2])/3 + (2*G[w^(-2), r61, r62, w^2])/3 - 
    G[w^(-2), r61, w^2, w^2]/6 - G[w^(-2), r62, 0, w^2]/3 - 
    (2*G[w^(-2), r62, 1, w^2])/3 + (2*G[w^(-2), r62, r61, w^2])/3 + 
    (2*G[w^(-2), r62, r62, w^2])/3 - G[w^(-2), r62, w^2, w^2]/6 - 
    G[w^(-2), w^(-2), 0, w^2]/6 + G[w^(-2), w^(-2), r61, w^2]/6 + 
    G[w^(-2), w^(-2), r62, w^2]/6 + 2*G[-w^(-1), 0, 0, w^2] - 
    2*G[-w^(-1), 0, 1, w^2] - G[-w^(-1), 0, r61, w^2] - 
    G[-w^(-1), 0, r62, w^2] - 2*G[-w^(-1), 1, 0, w^2] + 
    2*G[-w^(-1), 1, r61, w^2] + 2*G[-w^(-1), 1, r62, w^2] - 
    G[-w^(-1), r61, 0, w^2] + 2*G[-w^(-1), r61, 1, w^2] - 
    G[-w^(-1), r62, 0, w^2] + 2*G[-w^(-1), r62, 1, w^2] + 
    2*G[-w, 0, 0, w^2] - 2*G[-w, 0, 1, w^2] - G[-w, 0, r61, w^2] - 
    G[-w, 0, r62, w^2] - 2*G[-w, 1, 0, w^2] + 2*G[-w, 1, r61, w^2] + 
    2*G[-w, 1, r62, w^2] - G[-w, r61, 0, w^2] + 2*G[-w, r61, 1, w^2] - 
    G[-w, r62, 0, w^2] + 2*G[-w, r62, 1, w^2]) - 
  64*((2*Pi^2*G[0, w^2])/3 + 3*G[0, w]*G[0, w^2]^2 - 3*G[0, w^2]^3 - 
    6*G[0, w^2]^2*G[1, w] - (7*Pi^2*G[r61, w^2])/6 - 
    7*G[0, w]*G[0, w^2]*G[r61, w^2] + 14*G[0, w^2]^2*G[r61, w^2] + 
    14*G[0, w^2]*G[1, w]*G[r61, w^2] + 4*G[0, w]*G[r61, w^2]^2 - 
    19*G[0, w^2]*G[r61, w^2]^2 - 8*G[1, w]*G[r61, w^2]^2 + 8*G[r61, w^2]^3 - 
    (7*Pi^2*G[r62, w^2])/6 - 7*G[0, w]*G[0, w^2]*G[r62, w^2] + 
    14*G[0, w^2]^2*G[r62, w^2] + 14*G[0, w^2]*G[1, w]*G[r62, w^2] + 
    8*G[0, w]*G[r61, w^2]*G[r62, w^2] - 38*G[0, w^2]*G[r61, w^2]*
     G[r62, w^2] - 16*G[1, w]*G[r61, w^2]*G[r62, w^2] + 
    24*G[r61, w^2]^2*G[r62, w^2] + 4*G[0, w]*G[r62, w^2]^2 - 
    19*G[0, w^2]*G[r62, w^2]^2 - 8*G[1, w]*G[r62, w^2]^2 + 
    24*G[r61, w^2]*G[r62, w^2]^2 + 8*G[r62, w^2]^3 - 
    6*G[0, w^2]^2*G[w^(-2), w^2] + 12*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
    6*G[r61, w^2]^2*G[w^(-2), w^2] + 12*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - 12*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    6*G[r62, w^2]^2*G[w^(-2), w^2] + (Pi^2*G[-w^(-1), w^2])/2 + 
    G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + G[0, w^2]^2*G[-w^(-1), w^2] - 
    2*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] - G[0, w]*G[r61, w^2]*
     G[-w^(-1), w^2] - 2*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
    2*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] + G[r61, w^2]^2*G[-w^(-1), w^2] - 
    G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] - 2*G[0, w^2]*G[r62, w^2]*
     G[-w^(-1), w^2] + 2*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] + 
    2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    G[r62, w^2]^2*G[-w^(-1), w^2] + (Pi^2*G[-w, w^2])/2 + 
    G[0, w]*G[0, w^2]*G[-w, w^2] + G[0, w^2]^2*G[-w, w^2] - 
    2*G[0, w^2]*G[1, w]*G[-w, w^2] - G[0, w]*G[r61, w^2]*G[-w, w^2] - 
    2*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 2*G[1, w]*G[r61, w^2]*G[-w, w^2] + 
    G[r61, w^2]^2*G[-w, w^2] - G[0, w]*G[r62, w^2]*G[-w, w^2] - 
    2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 2*G[1, w]*G[r62, w^2]*G[-w, w^2] + 
    2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + G[r62, w^2]^2*G[-w, w^2] - 
    G[0, w^2]*G[0, 0, w] + G[-w^(-1), w^2]*G[0, 0, w] + 
    G[-w, w^2]*G[0, 0, w] - 3*G[0, w]*G[0, 0, w^2] + 
    6*G[0, w^2]*G[0, 0, w^2] + 6*G[1, w]*G[0, 0, w^2] - 
    5*G[r61, w^2]*G[0, 0, w^2] - 5*G[r62, w^2]*G[0, 0, w^2] - 
    G[-w^(-1), w^2]*G[0, 0, w^2] - G[-w, w^2]*G[0, 0, w^2] + 
    2*G[0, w^2]*G[0, 1, w] - 2*G[-w^(-1), w^2]*G[0, 1, w] - 
    2*G[-w, w^2]*G[0, 1, w] + 3*G[0, w]*G[0, r61, w^2] - 
    12*G[0, w^2]*G[0, r61, w^2] - 6*G[1, w]*G[0, r61, w^2] + 
    11*G[r61, w^2]*G[0, r61, w^2] + 11*G[r62, w^2]*G[0, r61, w^2] + 
    G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] + 
    3*G[0, w]*G[0, r62, w^2] - 12*G[0, w^2]*G[0, r62, w^2] - 
    6*G[1, w]*G[0, r62, w^2] + 11*G[r61, w^2]*G[0, r62, w^2] + 
    11*G[r62, w^2]*G[0, r62, w^2] + G[-w^(-1), w^2]*G[0, r62, w^2] + 
    G[-w, w^2]*G[0, r62, w^2] + 6*G[0, w^2]*G[0, w^(-2), w^2] - 
    6*G[r61, w^2]*G[0, w^(-2), w^2] - 6*G[r62, w^2]*G[0, w^(-2), w^2] + 
    2*G[0, w^2]*G[1, 0, w] - 2*G[-w^(-1), w^2]*G[1, 0, w] - 
    2*G[-w, w^2]*G[1, 0, w] - 4*G[0, w^2]*G[1, 1, w] + 
    4*G[-w^(-1), w^2]*G[1, 1, w] + 4*G[-w, w^2]*G[1, 1, w] + 
    4*G[0, w]*G[r61, 0, w^2] - 11*G[0, w^2]*G[r61, 0, w^2] - 
    8*G[1, w]*G[r61, 0, w^2] + 10*G[r61, w^2]*G[r61, 0, w^2] + 
    10*G[r62, w^2]*G[r61, 0, w^2] + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - 4*G[0, w]*G[r61, r61, w^2] + 
    17*G[0, w^2]*G[r61, r61, w^2] + 8*G[1, w]*G[r61, r61, w^2] - 
    16*G[r61, w^2]*G[r61, r61, w^2] - 16*G[r62, w^2]*G[r61, r61, w^2] - 
    G[-w^(-1), w^2]*G[r61, r61, w^2] - G[-w, w^2]*G[r61, r61, w^2] - 
    4*G[0, w]*G[r61, r62, w^2] + 17*G[0, w^2]*G[r61, r62, w^2] + 
    8*G[1, w]*G[r61, r62, w^2] - 16*G[r61, w^2]*G[r61, r62, w^2] - 
    16*G[r62, w^2]*G[r61, r62, w^2] - G[-w^(-1), w^2]*G[r61, r62, w^2] - 
    G[-w, w^2]*G[r61, r62, w^2] - 6*G[0, w^2]*G[r61, w^(-2), w^2] + 
    6*G[r61, w^2]*G[r61, w^(-2), w^2] + 6*G[r62, w^2]*G[r61, w^(-2), w^2] + 
    4*G[0, w]*G[r62, 0, w^2] - 11*G[0, w^2]*G[r62, 0, w^2] - 
    8*G[1, w]*G[r62, 0, w^2] + 10*G[r61, w^2]*G[r62, 0, w^2] + 
    10*G[r62, w^2]*G[r62, 0, w^2] + G[-w^(-1), w^2]*G[r62, 0, w^2] + 
    G[-w, w^2]*G[r62, 0, w^2] - 4*G[0, w]*G[r62, r61, w^2] + 
    17*G[0, w^2]*G[r62, r61, w^2] + 8*G[1, w]*G[r62, r61, w^2] - 
    16*G[r61, w^2]*G[r62, r61, w^2] - 16*G[r62, w^2]*G[r62, r61, w^2] - 
    G[-w^(-1), w^2]*G[r62, r61, w^2] - G[-w, w^2]*G[r62, r61, w^2] - 
    4*G[0, w]*G[r62, r62, w^2] + 17*G[0, w^2]*G[r62, r62, w^2] + 
    8*G[1, w]*G[r62, r62, w^2] - 16*G[r61, w^2]*G[r62, r62, w^2] - 
    16*G[r62, w^2]*G[r62, r62, w^2] - G[-w^(-1), w^2]*G[r62, r62, w^2] - 
    G[-w, w^2]*G[r62, r62, w^2] - 6*G[0, w^2]*G[r62, w^(-2), w^2] + 
    6*G[r61, w^2]*G[r62, w^(-2), w^2] + 6*G[r62, w^2]*G[r62, w^(-2), w^2] + 
    6*G[0, w^2]*G[w^(-2), 0, w^2] - 6*G[r61, w^2]*G[w^(-2), 0, w^2] - 
    6*G[r62, w^2]*G[w^(-2), 0, w^2] - 6*G[0, w^2]*G[w^(-2), r61, w^2] + 
    6*G[r61, w^2]*G[w^(-2), r61, w^2] + 6*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    6*G[0, w^2]*G[w^(-2), r62, w^2] + 6*G[r61, w^2]*G[w^(-2), r62, w^2] + 
    6*G[r62, w^2]*G[w^(-2), r62, w^2] - G[0, w]*G[-w^(-1), 0, w^2] - 
    G[0, w^2]*G[-w^(-1), 0, w^2] + 2*G[1, w]*G[-w^(-1), 0, w^2] + 
    G[r61, w^2]*G[-w^(-1), 0, w^2] + G[r62, w^2]*G[-w^(-1), 0, w^2] + 
    G[0, w]*G[-w^(-1), r61, w^2] + G[0, w^2]*G[-w^(-1), r61, w^2] - 
    2*G[1, w]*G[-w^(-1), r61, w^2] - G[r61, w^2]*G[-w^(-1), r61, w^2] - 
    G[r62, w^2]*G[-w^(-1), r61, w^2] + G[0, w]*G[-w^(-1), r62, w^2] + 
    G[0, w^2]*G[-w^(-1), r62, w^2] - 2*G[1, w]*G[-w^(-1), r62, w^2] - 
    G[r61, w^2]*G[-w^(-1), r62, w^2] - G[r62, w^2]*G[-w^(-1), r62, w^2] - 
    G[0, w]*G[-w, 0, w^2] - G[0, w^2]*G[-w, 0, w^2] + 
    2*G[1, w]*G[-w, 0, w^2] + G[r61, w^2]*G[-w, 0, w^2] + 
    G[r62, w^2]*G[-w, 0, w^2] + G[0, w]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r61, w^2] - 2*G[1, w]*G[-w, r61, w^2] - 
    G[r61, w^2]*G[-w, r61, w^2] - G[r62, w^2]*G[-w, r61, w^2] + 
    G[0, w]*G[-w, r62, w^2] + G[0, w^2]*G[-w, r62, w^2] - 
    2*G[1, w]*G[-w, r62, w^2] - G[r61, w^2]*G[-w, r62, w^2] - 
    G[r62, w^2]*G[-w, r62, w^2] - 3*G[0, 0, 0, w^2] + 3*G[0, 0, r61, w^2] + 
    3*G[0, 0, r62, w^2] + 9*G[0, r61, 0, w^2] - 9*G[0, r61, r61, w^2] - 
    9*G[0, r61, r62, w^2] + 9*G[0, r62, 0, w^2] - 9*G[0, r62, r61, w^2] - 
    9*G[0, r62, r62, w^2] - 6*G[0, w^(-2), 0, w^2] + 
    6*G[0, w^(-2), r61, w^2] + 6*G[0, w^(-2), r62, w^2] - 
    6*G[0, w^2, 0, w^2] + 6*G[0, w^2, r61, w^2] + 6*G[0, w^2, r62, w^2] + 
    2*G[r61, 0, 0, w^2] - 2*G[r61, 0, r61, w^2] - 2*G[r61, 0, r62, w^2] - 
    8*G[r61, r61, 0, w^2] + 8*G[r61, r61, r61, w^2] + 
    8*G[r61, r61, r62, w^2] - 8*G[r61, r62, 0, w^2] + 
    8*G[r61, r62, r61, w^2] + 8*G[r61, r62, r62, w^2] + 
    6*G[r61, w^(-2), 0, w^2] - 6*G[r61, w^(-2), r61, w^2] - 
    6*G[r61, w^(-2), r62, w^2] + 6*G[r61, w^2, 0, w^2] - 
    6*G[r61, w^2, r61, w^2] - 6*G[r61, w^2, r62, w^2] + 2*G[r62, 0, 0, w^2] - 
    2*G[r62, 0, r61, w^2] - 2*G[r62, 0, r62, w^2] - 8*G[r62, r61, 0, w^2] + 
    8*G[r62, r61, r61, w^2] + 8*G[r62, r61, r62, w^2] - 
    8*G[r62, r62, 0, w^2] + 8*G[r62, r62, r61, w^2] + 
    8*G[r62, r62, r62, w^2] + 6*G[r62, w^(-2), 0, w^2] - 
    6*G[r62, w^(-2), r61, w^2] - 6*G[r62, w^(-2), r62, w^2] + 
    6*G[r62, w^2, 0, w^2] - 6*G[r62, w^2, r61, w^2] - 
    6*G[r62, w^2, r62, w^2] + G[-w^(-1), 0, 0, w^2] - 
    G[-w^(-1), 0, r61, w^2] - G[-w^(-1), 0, r62, w^2] - 
    G[-w^(-1), r61, 0, w^2] + G[-w^(-1), r61, r61, w^2] + 
    G[-w^(-1), r61, r62, w^2] - G[-w^(-1), r62, 0, w^2] + 
    G[-w^(-1), r62, r61, w^2] + G[-w^(-1), r62, r62, w^2] + 
    G[-w, 0, 0, w^2] - G[-w, 0, r61, w^2] - G[-w, 0, r62, w^2] - 
    G[-w, r61, 0, w^2] + G[-w, r61, r61, w^2] + G[-w, r61, r62, w^2] - 
    G[-w, r62, 0, w^2] + G[-w, r62, r61, w^2] + G[-w, r62, r62, w^2]) + 
  36*(-1/6*(Pi^2*G[1, r7]) + (3*Pi^2*G[w^(-2), w^2])/4 - 
    (G[0, -w]^2*G[w^(-2), w^2])/3 - G[0, -w]*G[0, w]*G[w^(-2), w^2] - 
    I*Pi*G[0, w^2]*G[w^(-2), w^2] - G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - 
    (2*G[0, w^2]^2*G[w^(-2), w^2])/3 + (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] + 
    (G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 
    (10*G[0, -w]*G[1, -w]*G[w^(-2), w^2])/3 - (16*G[1, -w]^2*G[w^(-2), w^2])/
     3 + 2*G[0, -w]*G[1, w]*G[w^(-2), w^2] - (4*I)*Pi*G[1, w^2]*
     G[w^(-2), w^2] + 2*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] + 
    6*G[0, w]*G[1, w^2]*G[w^(-2), w^2] - 
    (4*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/3 + 
    (4*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 - 4*G[1, -w]*G[1, w^2]*
     G[w^(-2), w^2] - 12*G[1, w]*G[1, w^2]*G[w^(-2), w^2] + 
    (16*G[1, w^2]^2*G[w^(-2), w^2])/3 + G[0, w]*G[r61, -w]*G[w^(-2), w^2] + 
    G[0, w^2]*G[r61, -w]*G[w^(-2), w^2] - 2*G[1, w]*G[r61, -w]*
     G[w^(-2), w^2] + G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
    G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2] + G[0, w]*G[r62, -w]*
     G[w^(-2), w^2] + G[0, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
    2*G[1, w]*G[r62, -w]*G[w^(-2), w^2] - G[r61, w^2]*G[r62, -w]*
     G[w^(-2), w^2] + G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
    G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2] - G[r62, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + ((3*I)/2)*Pi*G[w^(-2), w^2]^2 - 
    G[0, -w]*G[w^(-2), w^2]^2 - (3*G[0, w]*G[w^(-2), w^2]^2)/2 + 
    G[0, w^2]*G[w^(-2), w^2]^2 - (G[1, r7]*G[w^(-2), w^2]^2)/2 + 
    2*G[1, -w]*G[w^(-2), w^2]^2 + 3*G[1, w]*G[w^(-2), w^2]^2 - 
    2*G[1, w^2]*G[w^(-2), w^2]^2 - G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
    2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - (3*Pi^2*G[-w^(-1), w^2])/4 + 
    (G[0, -w]^2*G[-w^(-1), w^2])/3 + G[0, -w]*G[0, w]*G[-w^(-1), w^2] + 
    I*Pi*G[0, w^2]*G[-w^(-1), w^2] + G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 
    (2*G[0, w^2]^2*G[-w^(-1), w^2])/3 - (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2] - 
    (G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/3 - 
    (10*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/3 + 
    (16*G[1, -w]^2*G[-w^(-1), w^2])/3 - 2*G[0, -w]*G[1, w]*G[-w^(-1), w^2] + 
    (4*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 2*G[0, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - 6*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] + 
    (4*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (4*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] + 12*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] - 
    (16*G[1, w^2]^2*G[-w^(-1), w^2])/3 - G[0, w]*G[r61, -w]*G[-w^(-1), w^2] - 
    G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] + 2*G[1, w]*G[r61, -w]*
     G[-w^(-1), w^2] - G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
    G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2] - G[0, w]*G[r62, -w]*
     G[-w^(-1), w^2] - G[0, w^2]*G[r62, -w]*G[-w^(-1), w^2] + 
    2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] + G[r61, w^2]*G[r62, -w]*
     G[-w^(-1), w^2] - G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
    G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2] + G[r62, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    ((3*I)/2)*Pi*G[-w^(-1), w^2]^2 + (3*G[0, w]*G[-w^(-1), w^2]^2)/2 - 
    G[0, w^2]*G[-w^(-1), w^2]^2 + (G[1, r7]*G[-w^(-1), w^2]^2)/2 - 
    3*G[1, w]*G[-w^(-1), w^2]^2 + 2*G[1, w^2]*G[-w^(-1), w^2]^2 - 
    (3*Pi^2*G[-w, w^2])/4 + (G[0, -w]^2*G[-w, w^2])/3 + 
    G[0, -w]*G[0, w]*G[-w, w^2] + I*Pi*G[0, w^2]*G[-w, w^2] + 
    G[0, -w]*G[0, w^2]*G[-w, w^2] + (2*G[0, w^2]^2*G[-w, w^2])/3 - 
    (I/2)*Pi*G[1, r7]*G[-w, w^2] - (G[0, w^2]*G[1, r7]*G[-w, w^2])/3 - 
    (10*G[0, -w]*G[1, -w]*G[-w, w^2])/3 + (16*G[1, -w]^2*G[-w, w^2])/3 - 
    2*G[0, -w]*G[1, w]*G[-w, w^2] + (4*I)*Pi*G[1, w^2]*G[-w, w^2] - 
    2*G[0, -w]*G[1, w^2]*G[-w, w^2] - 6*G[0, w]*G[1, w^2]*G[-w, w^2] + 
    (4*G[0, w^2]*G[1, w^2]*G[-w, w^2])/3 - (4*G[1, r7]*G[1, w^2]*G[-w, w^2])/
     3 + 4*G[1, -w]*G[1, w^2]*G[-w, w^2] + 12*G[1, w]*G[1, w^2]*G[-w, w^2] - 
    (16*G[1, w^2]^2*G[-w, w^2])/3 - G[0, w]*G[r61, -w]*G[-w, w^2] - 
    G[0, w^2]*G[r61, -w]*G[-w, w^2] + 2*G[1, w]*G[r61, -w]*G[-w, w^2] - 
    G[0, -w]*G[r61, w^2]*G[-w, w^2] + G[r61, -w]*G[r61, w^2]*G[-w, w^2] - 
    G[0, w]*G[r62, -w]*G[-w, w^2] - G[0, w^2]*G[r62, -w]*G[-w, w^2] + 
    2*G[1, w]*G[r62, -w]*G[-w, w^2] + G[r61, w^2]*G[r62, -w]*G[-w, w^2] - 
    G[0, -w]*G[r62, w^2]*G[-w, w^2] + G[r61, -w]*G[r62, w^2]*G[-w, w^2] + 
    G[r62, -w]*G[r62, w^2]*G[-w, w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] - 
    2*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] + G[0, -w]*G[-w^(-1), -w]*
     G[-w, w^2] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    (3*I)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 3*G[0, w]*G[-w^(-1), w^2]*
     G[-w, w^2] - 2*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
    G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 6*G[1, w]*G[-w^(-1), w^2]*
     G[-w, w^2] + 4*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
    ((3*I)/2)*Pi*G[-w, w^2]^2 + (3*G[0, w]*G[-w, w^2]^2)/2 - 
    G[0, w^2]*G[-w, w^2]^2 + (G[1, r7]*G[-w, w^2]^2)/2 - 
    3*G[1, w]*G[-w, w^2]^2 + 2*G[1, w^2]*G[-w, w^2]^2 + 
    (4*G[w^(-2), w^2]*G[0, 0, -w])/3 - (4*G[-w^(-1), w^2]*G[0, 0, -w])/3 - 
    (4*G[-w, w^2]*G[0, 0, -w])/3 + (3*G[w^(-2), w^2]*G[0, 0, w])/2 - 
    (3*G[-w^(-1), w^2]*G[0, 0, w])/2 - (3*G[-w, w^2]*G[0, 0, w])/2 + 
    (2*G[w^(-2), w^2]*G[0, 0, w^2])/3 - (2*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
    (2*G[-w, w^2]*G[0, 0, w^2])/3 + I*Pi*G[0, 1, r7] - 
    G[w^(-2), w^2]*G[0, 1, r7] + G[-w^(-1), w^2]*G[0, 1, r7] + 
    G[-w, w^2]*G[0, 1, r7] - (2*G[w^(-2), w^2]*G[0, 1, -w])/3 + 
    (2*G[-w^(-1), w^2]*G[0, 1, -w])/3 + (2*G[-w, w^2]*G[0, 1, -w])/3 - 
    3*G[w^(-2), w^2]*G[0, 1, w] + 3*G[-w^(-1), w^2]*G[0, 1, w] + 
    3*G[-w, w^2]*G[0, 1, w] - (4*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 
    (4*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + (4*G[-w, w^2]*G[0, 1, w^2])/3 - 
    G[w^(-2), w^2]*G[0, r61, -w] + G[-w^(-1), w^2]*G[0, r61, -w] + 
    G[-w, w^2]*G[0, r61, -w] - G[w^(-2), w^2]*G[0, r62, -w] + 
    G[-w^(-1), w^2]*G[0, r62, -w] + G[-w, w^2]*G[0, r62, -w] - 
    G[w^(-2), w^2]*G[0, -w, -w] + G[-w^(-1), w^2]*G[0, -w, -w] + 
    G[-w, w^2]*G[0, -w, -w] - I*Pi*G[0, w^2, w^2] - 
    (G[0, -w]*G[0, w^2, w^2])/3 - G[0, w]*G[0, w^2, w^2] - 
    (5*G[0, w^2]*G[0, w^2, w^2])/3 + (G[1, r7]*G[0, w^2, w^2])/3 + 
    (2*G[1, -w]*G[0, w^2, w^2])/3 + 2*G[1, w]*G[0, w^2, w^2] + 
    (4*G[1, w^2]*G[0, w^2, w^2])/3 + G[r61, w^2]*G[0, w^2, w^2] + 
    G[r62, w^2]*G[0, w^2, w^2] - (8*G[w^(-2), w^2]*G[1, 0, -w])/3 + 
    (8*G[-w^(-1), w^2]*G[1, 0, -w])/3 + (8*G[-w, w^2]*G[1, 0, -w])/3 - 
    3*G[w^(-2), w^2]*G[1, 0, w] + 3*G[-w^(-1), w^2]*G[1, 0, w] + 
    3*G[-w, w^2]*G[1, 0, w] + (2*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 
    (2*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - (2*G[-w, w^2]*G[1, 0, w^2])/3 - 
    (2*I)*Pi*G[1, 1, r7] + (5*G[w^(-2), w^2]*G[1, 1, r7])/6 - 
    (5*G[-w^(-1), w^2]*G[1, 1, r7])/6 - (5*G[-w, w^2]*G[1, 1, r7])/6 + 
    (16*G[w^(-2), w^2]*G[1, 1, -w])/3 - (16*G[-w^(-1), w^2]*G[1, 1, -w])/3 - 
    (16*G[-w, w^2]*G[1, 1, -w])/3 + 6*G[w^(-2), w^2]*G[1, 1, w] - 
    6*G[-w^(-1), w^2]*G[1, 1, w] - 6*G[-w, w^2]*G[1, 1, w] - 
    (4*G[w^(-2), w^2]*G[1, 1, w^2])/3 + (4*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
    (4*G[-w, w^2]*G[1, 1, w^2])/3 + 2*G[w^(-2), w^2]*G[1, -w, -w] - 
    2*G[-w^(-1), w^2]*G[1, -w, -w] - 2*G[-w, w^2]*G[1, -w, -w] - 
    (4*I)*Pi*G[1, w^2, w^2] + (14*G[0, -w]*G[1, w^2, w^2])/3 + 
    6*G[0, w]*G[1, w^2, w^2] - (8*G[0, w^2]*G[1, w^2, w^2])/3 + 
    (4*G[1, r7]*G[1, w^2, w^2])/3 - (28*G[1, -w]*G[1, w^2, w^2])/3 - 
    12*G[1, w]*G[1, w^2, w^2] + (16*G[1, w^2]*G[1, w^2, w^2])/3 - 
    G[w^(-2), w^2]*G[r61, 0, -w] + G[-w^(-1), w^2]*G[r61, 0, -w] + 
    G[-w, w^2]*G[r61, 0, -w] + G[w^(-2), w^2]*G[r61, r61, -w] - 
    G[-w^(-1), w^2]*G[r61, r61, -w] - G[-w, w^2]*G[r61, r61, -w] + 
    G[w^(-2), w^2]*G[r61, r62, -w] - G[-w^(-1), w^2]*G[r61, r62, -w] - 
    G[-w, w^2]*G[r61, r62, -w] + G[0, w]*G[r61, w^2, w^2] + 
    G[0, w^2]*G[r61, w^2, w^2] - 2*G[1, w]*G[r61, w^2, w^2] - 
    G[r61, w^2]*G[r61, w^2, w^2] - G[r62, w^2]*G[r61, w^2, w^2] - 
    G[w^(-2), w^2]*G[r62, 0, -w] + G[-w^(-1), w^2]*G[r62, 0, -w] + 
    G[-w, w^2]*G[r62, 0, -w] + G[w^(-2), w^2]*G[r62, r61, -w] - 
    G[-w^(-1), w^2]*G[r62, r61, -w] - G[-w, w^2]*G[r62, r61, -w] + 
    G[w^(-2), w^2]*G[r62, r62, -w] - G[-w^(-1), w^2]*G[r62, r62, -w] - 
    G[-w, w^2]*G[r62, r62, -w] + G[0, w]*G[r62, w^2, w^2] + 
    G[0, w^2]*G[r62, w^2, w^2] - 2*G[1, w]*G[r62, w^2, w^2] - 
    G[r61, w^2]*G[r62, w^2, w^2] - G[r62, w^2]*G[r62, w^2, w^2] + 
    I*Pi*G[w^(-2), 0, w^2] + (G[0, -w]*G[w^(-2), 0, w^2])/3 + 
    G[0, w]*G[w^(-2), 0, w^2] + (5*G[0, w^2]*G[w^(-2), 0, w^2])/3 - 
    (G[1, r7]*G[w^(-2), 0, w^2])/3 - (2*G[1, -w]*G[w^(-2), 0, w^2])/3 - 
    2*G[1, w]*G[w^(-2), 0, w^2] - (4*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
    G[r61, w^2]*G[w^(-2), 0, w^2] - G[r62, w^2]*G[w^(-2), 0, w^2] + 
    (4*I)*Pi*G[w^(-2), 1, w^2] - (14*G[0, -w]*G[w^(-2), 1, w^2])/3 - 
    6*G[0, w]*G[w^(-2), 1, w^2] + (8*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
    (4*G[1, r7]*G[w^(-2), 1, w^2])/3 + (28*G[1, -w]*G[w^(-2), 1, w^2])/3 + 
    12*G[1, w]*G[w^(-2), 1, w^2] - (16*G[1, w^2]*G[w^(-2), 1, w^2])/3 - 
    G[0, w]*G[w^(-2), r61, w^2] - G[0, w^2]*G[w^(-2), r61, w^2] + 
    2*G[1, w]*G[w^(-2), r61, w^2] + G[r61, w^2]*G[w^(-2), r61, w^2] + 
    G[r62, w^2]*G[w^(-2), r61, w^2] - G[0, w]*G[w^(-2), r62, w^2] - 
    G[0, w^2]*G[w^(-2), r62, w^2] + 2*G[1, w]*G[w^(-2), r62, w^2] + 
    G[r61, w^2]*G[w^(-2), r62, w^2] + G[r62, w^2]*G[w^(-2), r62, w^2] - 
    ((3*I)/2)*Pi*G[w^(-2), w^(-2), w^2] + G[0, -w]*G[w^(-2), w^(-2), w^2] + 
    (3*G[0, w]*G[w^(-2), w^(-2), w^2])/2 - G[0, w^2]*G[w^(-2), w^(-2), w^2] + 
    (G[1, r7]*G[w^(-2), w^(-2), w^2])/2 - 2*G[1, -w]*G[w^(-2), w^(-2), w^2] - 
    3*G[1, w]*G[w^(-2), w^(-2), w^2] + 2*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
    ((3*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] + G[0, -w]*G[w^(-2), -w^(-1), w^2] + 
    (3*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 - 
    G[0, w^2]*G[w^(-2), -w^(-1), w^2] + (G[1, r7]*G[w^(-2), -w^(-1), w^2])/
     2 - 2*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 
    3*G[1, w]*G[w^(-2), -w^(-1), w^2] + 2*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
    ((3*I)/2)*Pi*G[w^(-2), -w, w^2] + G[0, -w]*G[w^(-2), -w, w^2] + 
    (3*G[0, w]*G[w^(-2), -w, w^2])/2 - G[0, w^2]*G[w^(-2), -w, w^2] + 
    (G[1, r7]*G[w^(-2), -w, w^2])/2 - 2*G[1, -w]*G[w^(-2), -w, w^2] - 
    3*G[1, w]*G[w^(-2), -w, w^2] + 2*G[1, w^2]*G[w^(-2), -w, w^2] + 
    G[w^(-2), w^2]*G[-w^(-1), 0, -w] - G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
    G[-w, w^2]*G[-w^(-1), 0, -w] - I*Pi*G[-w^(-1), 0, w^2] - 
    (G[0, -w]*G[-w^(-1), 0, w^2])/3 - G[0, w]*G[-w^(-1), 0, w^2] - 
    (5*G[0, w^2]*G[-w^(-1), 0, w^2])/3 + (G[1, r7]*G[-w^(-1), 0, w^2])/3 + 
    (2*G[1, -w]*G[-w^(-1), 0, w^2])/3 + 2*G[1, w]*G[-w^(-1), 0, w^2] + 
    (4*G[1, w^2]*G[-w^(-1), 0, w^2])/3 + G[r61, w^2]*G[-w^(-1), 0, w^2] + 
    G[r62, w^2]*G[-w^(-1), 0, w^2] - G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
    G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + G[-w, w^2]*G[-w^(-1), 0, w^2] - 
    2*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 2*G[-w^(-1), w^2]*
     G[-w^(-1), 1, -w] + 2*G[-w, w^2]*G[-w^(-1), 1, -w] - 
    (4*I)*Pi*G[-w^(-1), 1, w^2] + (14*G[0, -w]*G[-w^(-1), 1, w^2])/3 + 
    6*G[0, w]*G[-w^(-1), 1, w^2] - (8*G[0, w^2]*G[-w^(-1), 1, w^2])/3 + 
    (4*G[1, r7]*G[-w^(-1), 1, w^2])/3 - (28*G[1, -w]*G[-w^(-1), 1, w^2])/3 - 
    12*G[1, w]*G[-w^(-1), 1, w^2] + (16*G[1, w^2]*G[-w^(-1), 1, w^2])/3 + 
    2*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 2*G[-w^(-1), w^2]*
     G[-w^(-1), 1, w^2] - 2*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    G[0, w]*G[-w^(-1), r61, w^2] + G[0, w^2]*G[-w^(-1), r61, w^2] - 
    2*G[1, w]*G[-w^(-1), r61, w^2] - G[r61, w^2]*G[-w^(-1), r61, w^2] - 
    G[r62, w^2]*G[-w^(-1), r61, w^2] + G[0, w]*G[-w^(-1), r62, w^2] + 
    G[0, w^2]*G[-w^(-1), r62, w^2] - 2*G[1, w]*G[-w^(-1), r62, w^2] - 
    G[r61, w^2]*G[-w^(-1), r62, w^2] - G[r62, w^2]*G[-w^(-1), r62, w^2] + 
    ((3*I)/2)*Pi*G[-w^(-1), w^(-2), w^2] - G[0, -w]*G[-w^(-1), w^(-2), w^2] - 
    (3*G[0, w]*G[-w^(-1), w^(-2), w^2])/2 + 
    G[0, w^2]*G[-w^(-1), w^(-2), w^2] - (G[1, r7]*G[-w^(-1), w^(-2), w^2])/
     2 + 2*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 
    3*G[1, w]*G[-w^(-1), w^(-2), w^2] - 2*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
    ((3*I)/2)*Pi*G[-w^(-1), -w^(-1), w^2] - 
    G[0, -w]*G[-w^(-1), -w^(-1), w^2] - (3*G[0, w]*G[-w^(-1), -w^(-1), w^2])/
     2 + G[0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
    (G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 + 
    2*G[1, -w]*G[-w^(-1), -w^(-1), w^2] + 
    3*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
    2*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + ((3*I)/2)*Pi*G[-w^(-1), -w, w^2] - 
    G[0, -w]*G[-w^(-1), -w, w^2] - (3*G[0, w]*G[-w^(-1), -w, w^2])/2 + 
    G[0, w^2]*G[-w^(-1), -w, w^2] - (G[1, r7]*G[-w^(-1), -w, w^2])/2 + 
    2*G[1, -w]*G[-w^(-1), -w, w^2] + 3*G[1, w]*G[-w^(-1), -w, w^2] - 
    2*G[1, w^2]*G[-w^(-1), -w, w^2] + (3*I)*Pi*G[-w^(-1), w^2, w^2] - 
    2*G[0, -w]*G[-w^(-1), w^2, w^2] - 3*G[0, w]*G[-w^(-1), w^2, w^2] + 
    2*G[0, w^2]*G[-w^(-1), w^2, w^2] - G[1, r7]*G[-w^(-1), w^2, w^2] + 
    4*G[1, -w]*G[-w^(-1), w^2, w^2] + 6*G[1, w]*G[-w^(-1), w^2, w^2] - 
    4*G[1, w^2]*G[-w^(-1), w^2, w^2] - I*Pi*G[-w, 0, w^2] - 
    (G[0, -w]*G[-w, 0, w^2])/3 - G[0, w]*G[-w, 0, w^2] - 
    (5*G[0, w^2]*G[-w, 0, w^2])/3 + (G[1, r7]*G[-w, 0, w^2])/3 + 
    (2*G[1, -w]*G[-w, 0, w^2])/3 + 2*G[1, w]*G[-w, 0, w^2] + 
    (4*G[1, w^2]*G[-w, 0, w^2])/3 + G[r61, w^2]*G[-w, 0, w^2] + 
    G[r62, w^2]*G[-w, 0, w^2] - G[w^(-2), w^2]*G[-w, 0, w^2] + 
    G[-w^(-1), w^2]*G[-w, 0, w^2] + G[-w, w^2]*G[-w, 0, w^2] - 
    (4*I)*Pi*G[-w, 1, w^2] + (14*G[0, -w]*G[-w, 1, w^2])/3 + 
    6*G[0, w]*G[-w, 1, w^2] - (8*G[0, w^2]*G[-w, 1, w^2])/3 + 
    (4*G[1, r7]*G[-w, 1, w^2])/3 - (28*G[1, -w]*G[-w, 1, w^2])/3 - 
    12*G[1, w]*G[-w, 1, w^2] + (16*G[1, w^2]*G[-w, 1, w^2])/3 + 
    2*G[w^(-2), w^2]*G[-w, 1, w^2] - 2*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    2*G[-w, w^2]*G[-w, 1, w^2] + G[0, w]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r61, w^2] - 2*G[1, w]*G[-w, r61, w^2] - 
    G[r61, w^2]*G[-w, r61, w^2] - G[r62, w^2]*G[-w, r61, w^2] + 
    G[0, w]*G[-w, r62, w^2] + G[0, w^2]*G[-w, r62, w^2] - 
    2*G[1, w]*G[-w, r62, w^2] - G[r61, w^2]*G[-w, r62, w^2] - 
    G[r62, w^2]*G[-w, r62, w^2] + ((3*I)/2)*Pi*G[-w, w^(-2), w^2] - 
    G[0, -w]*G[-w, w^(-2), w^2] - (3*G[0, w]*G[-w, w^(-2), w^2])/2 + 
    G[0, w^2]*G[-w, w^(-2), w^2] - (G[1, r7]*G[-w, w^(-2), w^2])/2 + 
    2*G[1, -w]*G[-w, w^(-2), w^2] + 3*G[1, w]*G[-w, w^(-2), w^2] - 
    2*G[1, w^2]*G[-w, w^(-2), w^2] + ((3*I)/2)*Pi*G[-w, -w^(-1), w^2] - 
    G[0, -w]*G[-w, -w^(-1), w^2] - (3*G[0, w]*G[-w, -w^(-1), w^2])/2 + 
    G[0, w^2]*G[-w, -w^(-1), w^2] - (G[1, r7]*G[-w, -w^(-1), w^2])/2 + 
    2*G[1, -w]*G[-w, -w^(-1), w^2] + 3*G[1, w]*G[-w, -w^(-1), w^2] - 
    2*G[1, w^2]*G[-w, -w^(-1), w^2] + ((3*I)/2)*Pi*G[-w, -w, w^2] - 
    G[0, -w]*G[-w, -w, w^2] - (3*G[0, w]*G[-w, -w, w^2])/2 + 
    G[0, w^2]*G[-w, -w, w^2] - (G[1, r7]*G[-w, -w, w^2])/2 + 
    2*G[1, -w]*G[-w, -w, w^2] + 3*G[1, w]*G[-w, -w, w^2] - 
    2*G[1, w^2]*G[-w, -w, w^2] + (3*I)*Pi*G[-w, w^2, w^2] - 
    2*G[0, -w]*G[-w, w^2, w^2] - 3*G[0, w]*G[-w, w^2, w^2] + 
    2*G[0, w^2]*G[-w, w^2, w^2] - G[1, r7]*G[-w, w^2, w^2] + 
    4*G[1, -w]*G[-w, w^2, w^2] + 6*G[1, w]*G[-w, w^2, w^2] - 
    4*G[1, w^2]*G[-w, w^2, w^2] + 2*G[0, 0, w^2, w^2] - G[0, 1, 1, r7] - 
    2*G[0, 1, w^2, w^2] - G[0, r61, w^2, w^2] - G[0, r62, w^2, w^2] + 
    2*G[0, w^2, 0, w^2] - 2*G[0, w^2, 1, w^2] - G[0, w^2, r61, w^2] - 
    G[0, w^2, r62, w^2] + G[1, 0, 1, r7] - 2*G[1, 0, w^2, w^2] + 
    2*G[1, 1, 1, r7] + 4*G[1, 1, w^2, w^2] - 2*G[1, w^2, 0, w^2] + 
    4*G[1, w^2, 1, w^2] - G[r61, 0, w^2, w^2] + G[r61, r61, w^2, w^2] + 
    G[r61, r62, w^2, w^2] - G[r61, w^2, 0, w^2] + G[r61, w^2, r61, w^2] + 
    G[r61, w^2, r62, w^2] - G[r62, 0, w^2, w^2] + G[r62, r61, w^2, w^2] + 
    G[r62, r62, w^2, w^2] - G[r62, w^2, 0, w^2] + G[r62, w^2, r61, w^2] + 
    G[r62, w^2, r62, w^2] - 2*G[w^(-2), 0, 0, w^2] + 2*G[w^(-2), 0, 1, w^2] + 
    G[w^(-2), 0, r61, w^2] + G[w^(-2), 0, r62, w^2] + 
    2*G[w^(-2), 1, 0, w^2] - 4*G[w^(-2), 1, 1, w^2] + 
    G[w^(-2), r61, 0, w^2] - G[w^(-2), r61, r61, w^2] - 
    G[w^(-2), r61, r62, w^2] + G[w^(-2), r62, 0, w^2] - 
    G[w^(-2), r62, r61, w^2] - G[w^(-2), r62, r62, w^2] + 
    2*G[-w^(-1), 0, 0, w^2] - 2*G[-w^(-1), 0, 1, w^2] - 
    G[-w^(-1), 0, r61, w^2] - G[-w^(-1), 0, r62, w^2] - 
    2*G[-w^(-1), 1, 0, w^2] + 4*G[-w^(-1), 1, 1, w^2] - 
    G[-w^(-1), r61, 0, w^2] + G[-w^(-1), r61, r61, w^2] + 
    G[-w^(-1), r61, r62, w^2] - G[-w^(-1), r62, 0, w^2] + 
    G[-w^(-1), r62, r61, w^2] + G[-w^(-1), r62, r62, w^2] + 
    2*G[-w, 0, 0, w^2] - 2*G[-w, 0, 1, w^2] - G[-w, 0, r61, w^2] - 
    G[-w, 0, r62, w^2] - 2*G[-w, 1, 0, w^2] + 4*G[-w, 1, 1, w^2] - 
    G[-w, r61, 0, w^2] + G[-w, r61, r61, w^2] + G[-w, r61, r62, w^2] - 
    G[-w, r62, 0, w^2] + G[-w, r62, r61, w^2] + G[-w, r62, r62, w^2]) + 
  48*(G[0, -w]^2*G[0, w^2] - 2*G[0, -w]*G[0, w^2]*G[1, -w] - 
    (2*Pi^2*G[1, w^2])/3 - 2*G[0, -w]^2*G[1, w^2] - 
    (2*I)*Pi*G[0, w]*G[1, w^2] + 2*G[0, -w]*G[0, w^2]*G[1, w^2] + 
    4*G[0, -w]*G[1, -w]*G[1, w^2] - 4*G[0, w^2]*G[1, -w]*G[1, w^2] + 
    (2*I)*Pi*G[1, w^2]*G[r1, w] + (2*I)*Pi*G[1, w^2]*G[r2, w] - 
    G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 2*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] + 
    2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] - 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/6 - 
    G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 2*G[0, -w]*G[1, w^2]*
     G[-w^(-1), w^2] + 4*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
    (Pi^2*G[-w, w^2])/2 + (2*I)*Pi*G[0, w]*G[-w, w^2] - 
    G[0, -w]*G[0, w^2]*G[-w, w^2] + G[0, w]*G[0, w^2]*G[-w, w^2] + 
    2*G[0, w^2]*G[1, -w]*G[-w, w^2] - 2*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
    4*G[1, -w]*G[1, w^2]*G[-w, w^2] - (2*I)*Pi*G[r1, w]*G[-w, w^2] - 
    (2*I)*Pi*G[r2, w]*G[-w, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    8*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - G[0, w^2]*G[0, 0, -w] + 
    2*G[1, w^2]*G[0, 0, -w] - G[0, w^2]*G[0, 0, w] + 2*G[1, w^2]*G[0, 0, w] + 
    3*G[-w^(-1), w^2]*G[0, 0, w] - 3*G[-w, w^2]*G[0, 0, w] - 
    G[0, -w]*G[0, 0, w^2] + 2*G[1, -w]*G[0, 0, w^2] - 
    2*G[1, w^2]*G[0, 0, w^2] + G[-w^(-1), w^2]*G[0, 0, w^2] + 
    G[-w, w^2]*G[0, 0, w^2] + 2*G[0, w^2]*G[0, 1, -w] - 
    4*G[1, w^2]*G[0, 1, -w] - 4*G[1, w^2]*G[0, 1, w] + 
    4*G[-w, w^2]*G[0, 1, w] + 4*G[1, w^2]*G[0, 1, w^2] - 
    2*G[-w^(-1), w^2]*G[0, 1, w^2] - 2*G[-w, w^2]*G[0, 1, w^2] + 
    G[0, -w]*G[0, -w^(-1), w^2] - 2*G[1, -w]*G[0, -w^(-1), w^2] - 
    G[0, w^2]*G[0, -w, -w] + 2*G[1, w^2]*G[0, -w, -w] + 
    G[0, -w]*G[0, -w, w^2] - 2*G[1, -w]*G[0, -w, w^2] + 
    2*G[0, w^2]*G[1, -w, -w] - 4*G[1, w^2]*G[1, -w, -w] - 
    2*G[1, w^2]*G[r1, 0, w] + 2*G[-w, w^2]*G[r1, 0, w] + 
    4*G[1, w^2]*G[r1, 1, w] - 4*G[-w, w^2]*G[r1, 1, w] - 
    2*G[1, w^2]*G[r2, 0, w] + 2*G[-w, w^2]*G[r2, 0, w] + 
    4*G[1, w^2]*G[r2, 1, w] - 4*G[-w, w^2]*G[r2, 1, w] + 
    G[0, w^2]*G[-w^(-1), 0, -w] - 2*G[1, w^2]*G[-w^(-1), 0, -w] + 
    G[0, -w]*G[-w^(-1), 0, w^2] + G[0, w]*G[-w^(-1), 0, w^2] - 
    2*G[1, -w]*G[-w^(-1), 0, w^2] + 2*G[1, w^2]*G[-w^(-1), 0, w^2] - 
    2*G[-w, w^2]*G[-w^(-1), 0, w^2] - 2*G[0, w^2]*G[-w^(-1), 1, -w] + 
    4*G[1, w^2]*G[-w^(-1), 1, -w] - 4*G[1, w^2]*G[-w^(-1), 1, w^2] + 
    4*G[-w, w^2]*G[-w^(-1), 1, w^2] - 2*G[0, -w]*G[-w^(-1), -w, w^2] + 
    4*G[1, -w]*G[-w^(-1), -w, w^2] + G[0, -w]*G[-w, 0, w^2] - 
    G[0, w]*G[-w, 0, w^2] - 2*G[1, -w]*G[-w, 0, w^2] + 
    2*G[1, w^2]*G[-w, 0, w^2] - 2*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
    4*G[1, w^2]*G[-w, 1, w^2] + 4*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    2*G[0, -w]*G[-w, -w^(-1), w^2] + 4*G[1, -w]*G[-w, -w^(-1), w^2] + 
    G[0, 0, 0, w^2] - 2*G[0, 0, 1, w^2] - G[0, -w^(-1), 0, w^2] + 
    2*G[0, -w^(-1), 1, w^2] - G[0, -w, 0, w^2] + 2*G[0, -w, 1, w^2] - 
    G[-w^(-1), 0, 0, w^2] + 2*G[-w^(-1), 0, 1, w^2] + 
    2*G[-w^(-1), -w, 0, w^2] - 4*G[-w^(-1), -w, 1, w^2] - G[-w, 0, 0, w^2] + 
    2*G[-w, 0, 1, w^2] + 2*G[-w, -w^(-1), 0, w^2] - 
    4*G[-w, -w^(-1), 1, w^2]) + 24*((2*Pi^2*G[0, -w])/3 - 3*G[0, -w]^3 + 
    3*G[0, -w]^2*G[0, w] - (7*Pi^2*G[1, -w])/3 + 28*G[0, -w]^2*G[1, -w] - 
    14*G[0, -w]*G[0, w]*G[1, -w] - 76*G[0, -w]*G[1, -w]^2 + 
    16*G[0, w]*G[1, -w]^2 + 64*G[1, -w]^3 - 6*G[0, -w]^2*G[1, w] + 
    28*G[0, -w]*G[1, -w]*G[1, w] - 32*G[1, -w]^2*G[1, w] + 
    (Pi^2*G[w^(-2), -w])/2 + G[0, -w]^2*G[w^(-2), -w] + 
    G[0, -w]*G[0, w]*G[w^(-2), -w] - 4*G[0, -w]*G[1, -w]*G[w^(-2), -w] - 
    2*G[0, w]*G[1, -w]*G[w^(-2), -w] + 4*G[1, -w]^2*G[w^(-2), -w] - 
    2*G[0, -w]*G[1, w]*G[w^(-2), -w] + 4*G[1, -w]*G[1, w]*G[w^(-2), -w] - 
    6*G[0, -w]^2*G[-w^(-1), -w] + 24*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 
    24*G[1, -w]^2*G[-w^(-1), -w] + (Pi^2*G[w^2, -w])/2 + 
    G[0, -w]^2*G[w^2, -w] + G[0, -w]*G[0, w]*G[w^2, -w] - 
    4*G[0, -w]*G[1, -w]*G[w^2, -w] - 2*G[0, w]*G[1, -w]*G[w^2, -w] + 
    4*G[1, -w]^2*G[w^2, -w] - 2*G[0, -w]*G[1, w]*G[w^2, -w] + 
    4*G[1, -w]*G[1, w]*G[w^2, -w] + 6*G[0, -w]*G[0, 0, -w] - 
    3*G[0, w]*G[0, 0, -w] - 10*G[1, -w]*G[0, 0, -w] + 6*G[1, w]*G[0, 0, -w] - 
    G[w^(-2), -w]*G[0, 0, -w] - G[w^2, -w]*G[0, 0, -w] - 
    G[0, -w]*G[0, 0, w] + G[w^(-2), -w]*G[0, 0, w] + G[w^2, -w]*G[0, 0, w] - 
    24*G[0, -w]*G[0, 1, -w] + 6*G[0, w]*G[0, 1, -w] + 
    44*G[1, -w]*G[0, 1, -w] - 12*G[1, w]*G[0, 1, -w] + 
    2*G[w^(-2), -w]*G[0, 1, -w] + 2*G[w^2, -w]*G[0, 1, -w] + 
    2*G[0, -w]*G[0, 1, w] - 2*G[w^(-2), -w]*G[0, 1, w] - 
    2*G[w^2, -w]*G[0, 1, w] + 6*G[0, -w]*G[0, -w^(-1), -w] - 
    12*G[1, -w]*G[0, -w^(-1), -w] - 22*G[0, -w]*G[1, 0, -w] + 
    8*G[0, w]*G[1, 0, -w] + 40*G[1, -w]*G[1, 0, -w] - 
    16*G[1, w]*G[1, 0, -w] + 2*G[w^(-2), -w]*G[1, 0, -w] + 
    2*G[w^2, -w]*G[1, 0, -w] + 2*G[0, -w]*G[1, 0, w] - 
    2*G[w^(-2), -w]*G[1, 0, w] - 2*G[w^2, -w]*G[1, 0, w] + 
    68*G[0, -w]*G[1, 1, -w] - 16*G[0, w]*G[1, 1, -w] - 
    128*G[1, -w]*G[1, 1, -w] + 32*G[1, w]*G[1, 1, -w] - 
    4*G[w^(-2), -w]*G[1, 1, -w] - 4*G[w^2, -w]*G[1, 1, -w] - 
    4*G[0, -w]*G[1, 1, w] + 4*G[w^(-2), -w]*G[1, 1, w] + 
    4*G[w^2, -w]*G[1, 1, w] - 12*G[0, -w]*G[1, -w^(-1), -w] + 
    24*G[1, -w]*G[1, -w^(-1), -w] - G[0, -w]*G[w^(-2), 0, -w] - 
    G[0, w]*G[w^(-2), 0, -w] + 2*G[1, -w]*G[w^(-2), 0, -w] + 
    2*G[1, w]*G[w^(-2), 0, -w] + 2*G[0, -w]*G[w^(-2), 1, -w] + 
    2*G[0, w]*G[w^(-2), 1, -w] - 4*G[1, -w]*G[w^(-2), 1, -w] - 
    4*G[1, w]*G[w^(-2), 1, -w] + 6*G[0, -w]*G[-w^(-1), 0, -w] - 
    12*G[1, -w]*G[-w^(-1), 0, -w] - 12*G[0, -w]*G[-w^(-1), 1, -w] + 
    24*G[1, -w]*G[-w^(-1), 1, -w] - G[0, -w]*G[w^2, 0, -w] - 
    G[0, w]*G[w^2, 0, -w] + 2*G[1, -w]*G[w^2, 0, -w] + 
    2*G[1, w]*G[w^2, 0, -w] + 2*G[0, -w]*G[w^2, 1, -w] + 
    2*G[0, w]*G[w^2, 1, -w] - 4*G[1, -w]*G[w^2, 1, -w] - 
    4*G[1, w]*G[w^2, 1, -w] - 3*G[0, 0, 0, -w] + 6*G[0, 0, 1, -w] + 
    18*G[0, 1, 0, -w] - 36*G[0, 1, 1, -w] - 6*G[0, -w^(-1), 0, -w] + 
    12*G[0, -w^(-1), 1, -w] - 6*G[0, -w, 0, -w] + 12*G[0, -w, 1, -w] + 
    4*G[1, 0, 0, -w] - 8*G[1, 0, 1, -w] - 32*G[1, 1, 0, -w] + 
    64*G[1, 1, 1, -w] + 12*G[1, -w^(-1), 0, -w] - 24*G[1, -w^(-1), 1, -w] + 
    12*G[1, -w, 0, -w] - 24*G[1, -w, 1, -w] + G[w^(-2), 0, 0, -w] - 
    2*G[w^(-2), 0, 1, -w] - 2*G[w^(-2), 1, 0, -w] + 4*G[w^(-2), 1, 1, -w] + 
    G[w^2, 0, 0, -w] - 2*G[w^2, 0, 1, -w] - 2*G[w^2, 1, 0, -w] + 
    4*G[w^2, 1, 1, -w]) + 120*(-1/3*(Pi^2*G[0, -w]) + G[0, -w]^2*G[0, w] + 
    G[0, -w]^2*G[0, w^2] + G[0, -w]*G[0, w^2]^2 - 2*G[0, -w]^2*G[1, w] - 
    (Pi^2*G[r61, -w])/6 - G[0, -w]*G[0, w]*G[r61, -w] - 
    G[0, -w]*G[0, w^2]*G[r61, -w] - G[0, w^2]^2*G[r61, -w] + 
    2*G[0, -w]*G[1, w]*G[r61, -w] - G[0, -w]^2*G[r61, w^2] - 
    G[0, -w]*G[0, w^2]*G[r61, w^2] + G[0, -w]*G[r61, -w]*G[r61, w^2] + 
    G[0, w^2]*G[r61, -w]*G[r61, w^2] - (Pi^2*G[r62, -w])/6 - 
    G[0, -w]*G[0, w]*G[r62, -w] - G[0, -w]*G[0, w^2]*G[r62, -w] - 
    G[0, w^2]^2*G[r62, -w] + 2*G[0, -w]*G[1, w]*G[r62, -w] + 
    G[0, -w]*G[r61, w^2]*G[r62, -w] + G[0, w^2]*G[r61, w^2]*G[r62, -w] - 
    G[0, -w]^2*G[r62, w^2] - G[0, -w]*G[0, w^2]*G[r62, w^2] + 
    G[0, -w]*G[r61, -w]*G[r62, w^2] + G[0, w^2]*G[r61, -w]*G[r62, w^2] + 
    G[0, -w]*G[r62, -w]*G[r62, w^2] + G[0, w^2]*G[r62, -w]*G[r62, w^2] + 
    (Pi^2*G[w^(-2), -w])/2 - G[0, -w]*G[0, w]*G[w^(-2), -w] - 
    G[0, -w]*G[0, w^2]*G[w^(-2), -w] + 2*G[0, -w]*G[1, w]*G[w^(-2), -w] + 
    G[0, w]*G[r61, -w]*G[w^(-2), -w] + G[0, w^2]*G[r61, -w]*G[w^(-2), -w] - 
    2*G[1, w]*G[r61, -w]*G[w^(-2), -w] + G[0, -w]*G[r61, w^2]*G[w^(-2), -w] - 
    G[r61, -w]*G[r61, w^2]*G[w^(-2), -w] + G[0, w]*G[r62, -w]*G[w^(-2), -w] + 
    G[0, w^2]*G[r62, -w]*G[w^(-2), -w] - 2*G[1, w]*G[r62, -w]*G[w^(-2), -w] - 
    G[r61, w^2]*G[r62, -w]*G[w^(-2), -w] + G[0, -w]*G[r62, w^2]*
     G[w^(-2), -w] - G[r61, -w]*G[r62, w^2]*G[w^(-2), -w] - 
    G[r62, -w]*G[r62, w^2]*G[w^(-2), -w] - G[0, -w]*G[0, w^2]*
     G[w^(-2), w^2] + G[0, w^2]*G[r61, -w]*G[w^(-2), w^2] + 
    G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - G[r61, -w]*G[r61, w^2]*
     G[w^(-2), w^2] + G[0, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
    G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] + G[0, -w]*G[r62, w^2]*
     G[w^(-2), w^2] - G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
    G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] + (Pi^2*G[w^2, -w])/2 - 
    G[0, -w]*G[0, w]*G[w^2, -w] - G[0, -w]*G[0, w^2]*G[w^2, -w] + 
    2*G[0, -w]*G[1, w]*G[w^2, -w] + G[0, w]*G[r61, -w]*G[w^2, -w] + 
    G[0, w^2]*G[r61, -w]*G[w^2, -w] - 2*G[1, w]*G[r61, -w]*G[w^2, -w] + 
    G[0, -w]*G[r61, w^2]*G[w^2, -w] - G[r61, -w]*G[r61, w^2]*G[w^2, -w] + 
    G[0, w]*G[r62, -w]*G[w^2, -w] + G[0, w^2]*G[r62, -w]*G[w^2, -w] - 
    2*G[1, w]*G[r62, -w]*G[w^2, -w] - G[r61, w^2]*G[r62, -w]*G[w^2, -w] + 
    G[0, -w]*G[r62, w^2]*G[w^2, -w] - G[r61, -w]*G[r62, w^2]*G[w^2, -w] - 
    G[r62, -w]*G[r62, w^2]*G[w^2, -w] - G[0, -w]*G[0, 0, -w] - 
    G[0, w]*G[0, 0, -w] - 2*G[0, w^2]*G[0, 0, -w] + 2*G[1, w]*G[0, 0, -w] + 
    2*G[r61, w^2]*G[0, 0, -w] + 2*G[r62, w^2]*G[0, 0, -w] + 
    G[w^(-2), -w]*G[0, 0, -w] + G[w^2, -w]*G[0, 0, -w] - 
    G[0, -w]*G[0, 0, w] + G[w^(-2), -w]*G[0, 0, w] + G[w^2, -w]*G[0, 0, w] - 
    G[0, -w]*G[0, 0, w^2] + G[r61, -w]*G[0, 0, w^2] + 
    G[r62, -w]*G[0, 0, w^2] + 2*G[0, -w]*G[0, 1, w] - 
    2*G[w^(-2), -w]*G[0, 1, w] - 2*G[w^2, -w]*G[0, 1, w] + 
    G[0, -w]*G[0, r61, -w] + G[0, w]*G[0, r61, -w] + 
    G[0, w^2]*G[0, r61, -w] - 2*G[1, w]*G[0, r61, -w] - 
    G[r61, w^2]*G[0, r61, -w] - G[r62, w^2]*G[0, r61, -w] - 
    G[w^(-2), -w]*G[0, r61, -w] - G[w^2, -w]*G[0, r61, -w] + 
    G[0, -w]*G[0, r61, w^2] - G[r61, -w]*G[0, r61, w^2] - 
    G[r62, -w]*G[0, r61, w^2] + G[0, -w]*G[0, r62, -w] + 
    G[0, w]*G[0, r62, -w] + G[0, w^2]*G[0, r62, -w] - 
    2*G[1, w]*G[0, r62, -w] - G[r61, w^2]*G[0, r62, -w] - 
    G[r62, w^2]*G[0, r62, -w] - G[w^(-2), -w]*G[0, r62, -w] - 
    G[w^2, -w]*G[0, r62, -w] + G[0, -w]*G[0, r62, w^2] - 
    G[r61, -w]*G[0, r62, w^2] - G[r62, -w]*G[0, r62, w^2] + 
    G[0, w^2]*G[0, w^(-2), -w] - G[r61, w^2]*G[0, w^(-2), -w] - 
    G[r62, w^2]*G[0, w^(-2), -w] + G[0, w^2]*G[0, w^2, -w] - 
    G[r61, w^2]*G[0, w^2, -w] - G[r62, w^2]*G[0, w^2, -w] - 
    G[0, -w]*G[0, w^2, w^2] + G[r61, -w]*G[0, w^2, w^2] + 
    G[r62, -w]*G[0, w^2, w^2] + 2*G[0, -w]*G[1, 0, w] - 
    2*G[w^(-2), -w]*G[1, 0, w] - 2*G[w^2, -w]*G[1, 0, w] - 
    4*G[0, -w]*G[1, 1, w] + 4*G[w^(-2), -w]*G[1, 1, w] + 
    4*G[w^2, -w]*G[1, 1, w] + G[0, -w]*G[r61, 0, -w] + 
    G[0, w^2]*G[r61, 0, -w] - G[r61, w^2]*G[r61, 0, -w] - 
    G[r62, w^2]*G[r61, 0, -w] - G[w^(-2), -w]*G[r61, 0, -w] - 
    G[w^2, -w]*G[r61, 0, -w] - G[0, -w]*G[r61, r61, -w] + 
    G[w^(-2), -w]*G[r61, r61, -w] + G[w^2, -w]*G[r61, r61, -w] - 
    G[0, -w]*G[r61, r62, -w] + G[w^(-2), -w]*G[r61, r62, -w] + 
    G[w^2, -w]*G[r61, r62, -w] - G[0, w^2]*G[r61, w^(-2), -w] + 
    G[r61, w^2]*G[r61, w^(-2), -w] + G[r62, w^2]*G[r61, w^(-2), -w] - 
    G[0, w^2]*G[r61, w^2, -w] + G[r61, w^2]*G[r61, w^2, -w] + 
    G[r62, w^2]*G[r61, w^2, -w] + G[0, -w]*G[r61, w^2, w^2] - 
    G[r61, -w]*G[r61, w^2, w^2] - G[r62, -w]*G[r61, w^2, w^2] + 
    G[0, -w]*G[r62, 0, -w] + G[0, w^2]*G[r62, 0, -w] - 
    G[r61, w^2]*G[r62, 0, -w] - G[r62, w^2]*G[r62, 0, -w] - 
    G[w^(-2), -w]*G[r62, 0, -w] - G[w^2, -w]*G[r62, 0, -w] - 
    G[0, -w]*G[r62, r61, -w] + G[w^(-2), -w]*G[r62, r61, -w] + 
    G[w^2, -w]*G[r62, r61, -w] - G[0, -w]*G[r62, r62, -w] + 
    G[w^(-2), -w]*G[r62, r62, -w] + G[w^2, -w]*G[r62, r62, -w] - 
    G[0, w^2]*G[r62, w^(-2), -w] + G[r61, w^2]*G[r62, w^(-2), -w] + 
    G[r62, w^2]*G[r62, w^(-2), -w] - G[0, w^2]*G[r62, w^2, -w] + 
    G[r61, w^2]*G[r62, w^2, -w] + G[r62, w^2]*G[r62, w^2, -w] + 
    G[0, -w]*G[r62, w^2, w^2] - G[r61, -w]*G[r62, w^2, w^2] - 
    G[r62, -w]*G[r62, w^2, w^2] + G[0, w]*G[w^(-2), 0, -w] + 
    G[0, w^2]*G[w^(-2), 0, -w] - 2*G[1, w]*G[w^(-2), 0, -w] - 
    G[r61, w^2]*G[w^(-2), 0, -w] - G[r62, w^2]*G[w^(-2), 0, -w] + 
    G[0, -w]*G[w^(-2), 0, w^2] - G[r61, -w]*G[w^(-2), 0, w^2] - 
    G[r62, -w]*G[w^(-2), 0, w^2] - G[0, w]*G[w^(-2), r61, -w] - 
    G[0, w^2]*G[w^(-2), r61, -w] + 2*G[1, w]*G[w^(-2), r61, -w] + 
    G[r61, w^2]*G[w^(-2), r61, -w] + G[r62, w^2]*G[w^(-2), r61, -w] - 
    G[0, -w]*G[w^(-2), r61, w^2] + G[r61, -w]*G[w^(-2), r61, w^2] + 
    G[r62, -w]*G[w^(-2), r61, w^2] - G[0, w]*G[w^(-2), r62, -w] - 
    G[0, w^2]*G[w^(-2), r62, -w] + 2*G[1, w]*G[w^(-2), r62, -w] + 
    G[r61, w^2]*G[w^(-2), r62, -w] + G[r62, w^2]*G[w^(-2), r62, -w] - 
    G[0, -w]*G[w^(-2), r62, w^2] + G[r61, -w]*G[w^(-2), r62, w^2] + 
    G[r62, -w]*G[w^(-2), r62, w^2] + G[0, w]*G[w^2, 0, -w] + 
    G[0, w^2]*G[w^2, 0, -w] - 2*G[1, w]*G[w^2, 0, -w] - 
    G[r61, w^2]*G[w^2, 0, -w] - G[r62, w^2]*G[w^2, 0, -w] - 
    G[0, w]*G[w^2, r61, -w] - G[0, w^2]*G[w^2, r61, -w] + 
    2*G[1, w]*G[w^2, r61, -w] + G[r61, w^2]*G[w^2, r61, -w] + 
    G[r62, w^2]*G[w^2, r61, -w] - G[0, w]*G[w^2, r62, -w] - 
    G[0, w^2]*G[w^2, r62, -w] + 2*G[1, w]*G[w^2, r62, -w] + 
    G[r61, w^2]*G[w^2, r62, -w] + G[r62, w^2]*G[w^2, r62, -w] + 
    2*G[0, 0, 0, -w] - 2*G[0, 0, r61, -w] - 2*G[0, 0, r62, -w] - 
    G[0, r61, 0, -w] + G[0, r61, r61, -w] + G[0, r61, r62, -w] - 
    G[0, r62, 0, -w] + G[0, r62, r61, -w] + G[0, r62, r62, -w] - 
    G[0, w^(-2), 0, -w] + G[0, w^(-2), r61, -w] + G[0, w^(-2), r62, -w] - 
    G[0, w^2, 0, -w] + G[0, w^2, r61, -w] + G[0, w^2, r62, -w] - 
    G[r61, 0, 0, -w] + G[r61, 0, r61, -w] + G[r61, 0, r62, -w] + 
    G[r61, w^(-2), 0, -w] - G[r61, w^(-2), r61, -w] - 
    G[r61, w^(-2), r62, -w] + G[r61, w^2, 0, -w] - G[r61, w^2, r61, -w] - 
    G[r61, w^2, r62, -w] - G[r62, 0, 0, -w] + G[r62, 0, r61, -w] + 
    G[r62, 0, r62, -w] + G[r62, w^(-2), 0, -w] - G[r62, w^(-2), r61, -w] - 
    G[r62, w^(-2), r62, -w] + G[r62, w^2, 0, -w] - G[r62, w^2, r61, -w] - 
    G[r62, w^2, r62, -w] - G[w^(-2), 0, 0, -w] + G[w^(-2), 0, r61, -w] + 
    G[w^(-2), 0, r62, -w] + G[w^(-2), r61, 0, -w] - G[w^(-2), r61, r61, -w] - 
    G[w^(-2), r61, r62, -w] + G[w^(-2), r62, 0, -w] - 
    G[w^(-2), r62, r61, -w] - G[w^(-2), r62, r62, -w] - G[w^2, 0, 0, -w] + 
    G[w^2, 0, r61, -w] + G[w^2, 0, r62, -w] + G[w^2, r61, 0, -w] - 
    G[w^2, r61, r61, -w] - G[w^2, r61, r62, -w] + G[w^2, r62, 0, -w] - 
    G[w^2, r62, r61, -w] - G[w^2, r62, r62, -w]) + 
  36*((2*Pi^2*G[0, -w])/3 - G[0, -w]^2*G[0, w] - G[0, -w]^2*G[0, w^2] + 
    G[0, -w]*G[0, w^2]^2 + 2*G[0, -w]^2*G[1, w] + (5*Pi^2*G[r61, -w])/6 - 
    3*G[0, -w]*G[0, w]*G[r61, -w] - 3*G[0, -w]*G[0, w^2]*G[r61, -w] - 
    G[0, w^2]^2*G[r61, -w] + 6*G[0, -w]*G[1, w]*G[r61, -w] + 
    4*G[0, w]*G[r61, -w]^2 + 4*G[0, w^2]*G[r61, -w]^2 - 
    8*G[1, w]*G[r61, -w]^2 + G[0, -w]^2*G[r61, w^2] - 
    5*G[0, -w]*G[0, w^2]*G[r61, w^2] + 3*G[0, -w]*G[r61, -w]*G[r61, w^2] + 
    5*G[0, w^2]*G[r61, -w]*G[r61, w^2] - 4*G[r61, -w]^2*G[r61, w^2] + 
    4*G[0, -w]*G[r61, w^2]^2 - 4*G[r61, -w]*G[r61, w^2]^2 + 
    (5*Pi^2*G[r62, -w])/6 - 3*G[0, -w]*G[0, w]*G[r62, -w] - 
    3*G[0, -w]*G[0, w^2]*G[r62, -w] - G[0, w^2]^2*G[r62, -w] + 
    6*G[0, -w]*G[1, w]*G[r62, -w] + 8*G[0, w]*G[r61, -w]*G[r62, -w] + 
    8*G[0, w^2]*G[r61, -w]*G[r62, -w] - 16*G[1, w]*G[r61, -w]*G[r62, -w] + 
    3*G[0, -w]*G[r61, w^2]*G[r62, -w] + 5*G[0, w^2]*G[r61, w^2]*G[r62, -w] - 
    8*G[r61, -w]*G[r61, w^2]*G[r62, -w] - 4*G[r61, w^2]^2*G[r62, -w] + 
    4*G[0, w]*G[r62, -w]^2 + 4*G[0, w^2]*G[r62, -w]^2 - 
    8*G[1, w]*G[r62, -w]^2 - 4*G[r61, w^2]*G[r62, -w]^2 + 
    G[0, -w]^2*G[r62, w^2] - 5*G[0, -w]*G[0, w^2]*G[r62, w^2] + 
    3*G[0, -w]*G[r61, -w]*G[r62, w^2] + 5*G[0, w^2]*G[r61, -w]*G[r62, w^2] - 
    4*G[r61, -w]^2*G[r62, w^2] + 8*G[0, -w]*G[r61, w^2]*G[r62, w^2] - 
    8*G[r61, -w]*G[r61, w^2]*G[r62, w^2] + 3*G[0, -w]*G[r62, -w]*
     G[r62, w^2] + 5*G[0, w^2]*G[r62, -w]*G[r62, w^2] - 
    8*G[r61, -w]*G[r62, -w]*G[r62, w^2] - 8*G[r61, w^2]*G[r62, -w]*
     G[r62, w^2] - 4*G[r62, -w]^2*G[r62, w^2] + 4*G[0, -w]*G[r62, w^2]^2 - 
    4*G[r61, -w]*G[r62, w^2]^2 - 4*G[r62, -w]*G[r62, w^2]^2 - 
    (3*Pi^2*G[w^(-2), -w])/2 + 3*G[0, -w]*G[0, w]*G[w^(-2), -w] + 
    3*G[0, -w]*G[0, w^2]*G[w^(-2), -w] - 6*G[0, -w]*G[1, w]*G[w^(-2), -w] - 
    3*G[0, w]*G[r61, -w]*G[w^(-2), -w] - 3*G[0, w^2]*G[r61, -w]*
     G[w^(-2), -w] + 6*G[1, w]*G[r61, -w]*G[w^(-2), -w] - 
    3*G[0, -w]*G[r61, w^2]*G[w^(-2), -w] + 3*G[r61, -w]*G[r61, w^2]*
     G[w^(-2), -w] - 3*G[0, w]*G[r62, -w]*G[w^(-2), -w] - 
    3*G[0, w^2]*G[r62, -w]*G[w^(-2), -w] + 6*G[1, w]*G[r62, -w]*
     G[w^(-2), -w] + 3*G[r61, w^2]*G[r62, -w]*G[w^(-2), -w] - 
    3*G[0, -w]*G[r62, w^2]*G[w^(-2), -w] + 3*G[r61, -w]*G[r62, w^2]*
     G[w^(-2), -w] + 3*G[r62, -w]*G[r62, w^2]*G[w^(-2), -w] + 
    3*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - 3*G[0, w^2]*G[r61, -w]*
     G[w^(-2), w^2] - 3*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
    3*G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2] - 3*G[0, w^2]*G[r62, -w]*
     G[w^(-2), w^2] + 3*G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
    3*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] + 3*G[r61, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + 3*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
    2*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 2*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 
    4*G[0, -w]*G[1, w]*G[-w^(-1), -w] - 2*G[0, w]*G[r61, -w]*G[-w^(-1), -w] - 
    2*G[0, w^2]*G[r61, -w]*G[-w^(-1), -w] + 4*G[1, w]*G[r61, -w]*
     G[-w^(-1), -w] - 2*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w] + 
    2*G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w] - 2*G[0, w]*G[r62, -w]*
     G[-w^(-1), -w] - 2*G[0, w^2]*G[r62, -w]*G[-w^(-1), -w] + 
    4*G[1, w]*G[r62, -w]*G[-w^(-1), -w] + 2*G[r61, w^2]*G[r62, -w]*
     G[-w^(-1), -w] - 2*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w] + 
    2*G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w] + 2*G[r62, -w]*G[r62, w^2]*
     G[-w^(-1), -w] - (3*Pi^2*G[w^2, -w])/2 + 3*G[0, -w]*G[0, w]*G[w^2, -w] + 
    3*G[0, -w]*G[0, w^2]*G[w^2, -w] - 6*G[0, -w]*G[1, w]*G[w^2, -w] - 
    3*G[0, w]*G[r61, -w]*G[w^2, -w] - 3*G[0, w^2]*G[r61, -w]*G[w^2, -w] + 
    6*G[1, w]*G[r61, -w]*G[w^2, -w] - 3*G[0, -w]*G[r61, w^2]*G[w^2, -w] + 
    3*G[r61, -w]*G[r61, w^2]*G[w^2, -w] - 3*G[0, w]*G[r62, -w]*G[w^2, -w] - 
    3*G[0, w^2]*G[r62, -w]*G[w^2, -w] + 6*G[1, w]*G[r62, -w]*G[w^2, -w] + 
    3*G[r61, w^2]*G[r62, -w]*G[w^2, -w] - 3*G[0, -w]*G[r62, w^2]*G[w^2, -w] + 
    3*G[r61, -w]*G[r62, w^2]*G[w^2, -w] + 3*G[r62, -w]*G[r62, w^2]*
     G[w^2, -w] + G[0, -w]*G[0, 0, -w] + G[0, w]*G[0, 0, -w] - 
    2*G[1, w]*G[0, 0, -w] + 4*G[r61, -w]*G[0, 0, -w] + 
    4*G[r62, -w]*G[0, 0, -w] - 3*G[w^(-2), -w]*G[0, 0, -w] - 
    2*G[-w^(-1), -w]*G[0, 0, -w] - 3*G[w^2, -w]*G[0, 0, -w] - 
    G[0, -w]*G[0, 0, w] + 4*G[r61, -w]*G[0, 0, w] + 4*G[r62, -w]*G[0, 0, w] - 
    3*G[w^(-2), -w]*G[0, 0, w] - 3*G[w^2, -w]*G[0, 0, w] - 
    G[0, -w]*G[0, 0, w^2] + G[r61, -w]*G[0, 0, w^2] + 
    G[r62, -w]*G[0, 0, w^2] + 2*G[0, -w]*G[0, 1, w] - 
    8*G[r61, -w]*G[0, 1, w] - 8*G[r62, -w]*G[0, 1, w] + 
    6*G[w^(-2), -w]*G[0, 1, w] + 6*G[w^2, -w]*G[0, 1, w] - 
    G[0, -w]*G[0, r61, -w] - G[0, w]*G[0, r61, -w] + 
    3*G[0, w^2]*G[0, r61, -w] + 2*G[1, w]*G[0, r61, -w] - 
    4*G[r61, -w]*G[0, r61, -w] - 3*G[r61, w^2]*G[0, r61, -w] - 
    4*G[r62, -w]*G[0, r61, -w] - 3*G[r62, w^2]*G[0, r61, -w] + 
    3*G[w^(-2), -w]*G[0, r61, -w] + 2*G[-w^(-1), -w]*G[0, r61, -w] + 
    3*G[w^2, -w]*G[0, r61, -w] + G[0, -w]*G[0, r61, w^2] - 
    G[r61, -w]*G[0, r61, w^2] - G[r62, -w]*G[0, r61, w^2] - 
    G[0, -w]*G[0, r62, -w] - G[0, w]*G[0, r62, -w] + 
    3*G[0, w^2]*G[0, r62, -w] + 2*G[1, w]*G[0, r62, -w] - 
    4*G[r61, -w]*G[0, r62, -w] - 3*G[r61, w^2]*G[0, r62, -w] - 
    4*G[r62, -w]*G[0, r62, -w] - 3*G[r62, w^2]*G[0, r62, -w] + 
    3*G[w^(-2), -w]*G[0, r62, -w] + 2*G[-w^(-1), -w]*G[0, r62, -w] + 
    3*G[w^2, -w]*G[0, r62, -w] + G[0, -w]*G[0, r62, w^2] - 
    G[r61, -w]*G[0, r62, w^2] - G[r62, -w]*G[0, r62, w^2] - 
    3*G[0, w^2]*G[0, w^(-2), -w] + 3*G[r61, w^2]*G[0, w^(-2), -w] + 
    3*G[r62, w^2]*G[0, w^(-2), -w] + 2*G[0, w]*G[0, -w, -w] + 
    2*G[0, w^2]*G[0, -w, -w] - 4*G[1, w]*G[0, -w, -w] - 
    2*G[r61, w^2]*G[0, -w, -w] - 2*G[r62, w^2]*G[0, -w, -w] - 
    3*G[0, w^2]*G[0, w^2, -w] + 3*G[r61, w^2]*G[0, w^2, -w] + 
    3*G[r62, w^2]*G[0, w^2, -w] + 3*G[0, -w]*G[0, w^2, w^2] - 
    3*G[r61, -w]*G[0, w^2, w^2] - 3*G[r62, -w]*G[0, w^2, w^2] + 
    2*G[0, -w]*G[1, 0, w] - 8*G[r61, -w]*G[1, 0, w] - 
    8*G[r62, -w]*G[1, 0, w] + 6*G[w^(-2), -w]*G[1, 0, w] + 
    6*G[w^2, -w]*G[1, 0, w] - 4*G[0, -w]*G[1, 1, w] + 
    16*G[r61, -w]*G[1, 1, w] + 16*G[r62, -w]*G[1, 1, w] - 
    12*G[w^(-2), -w]*G[1, 1, w] - 12*G[w^2, -w]*G[1, 1, w] - 
    G[0, -w]*G[r61, 0, -w] + 4*G[0, w]*G[r61, 0, -w] + 
    5*G[0, w^2]*G[r61, 0, -w] - 8*G[1, w]*G[r61, 0, -w] - 
    4*G[r61, -w]*G[r61, 0, -w] - 5*G[r61, w^2]*G[r61, 0, -w] - 
    4*G[r62, -w]*G[r61, 0, -w] - 5*G[r62, w^2]*G[r61, 0, -w] + 
    3*G[w^(-2), -w]*G[r61, 0, -w] + 2*G[-w^(-1), -w]*G[r61, 0, -w] + 
    3*G[w^2, -w]*G[r61, 0, -w] + 4*G[0, -w]*G[r61, 0, w^2] - 
    4*G[r61, -w]*G[r61, 0, w^2] - 4*G[r62, -w]*G[r61, 0, w^2] + 
    G[0, -w]*G[r61, r61, -w] - 4*G[0, w]*G[r61, r61, -w] - 
    8*G[0, w^2]*G[r61, r61, -w] + 8*G[1, w]*G[r61, r61, -w] + 
    4*G[r61, -w]*G[r61, r61, -w] + 8*G[r61, w^2]*G[r61, r61, -w] + 
    4*G[r62, -w]*G[r61, r61, -w] + 8*G[r62, w^2]*G[r61, r61, -w] - 
    3*G[w^(-2), -w]*G[r61, r61, -w] - 2*G[-w^(-1), -w]*G[r61, r61, -w] - 
    3*G[w^2, -w]*G[r61, r61, -w] - 4*G[0, -w]*G[r61, r61, w^2] + 
    4*G[r61, -w]*G[r61, r61, w^2] + 4*G[r62, -w]*G[r61, r61, w^2] + 
    G[0, -w]*G[r61, r62, -w] - 4*G[0, w]*G[r61, r62, -w] - 
    8*G[0, w^2]*G[r61, r62, -w] + 8*G[1, w]*G[r61, r62, -w] + 
    4*G[r61, -w]*G[r61, r62, -w] + 8*G[r61, w^2]*G[r61, r62, -w] + 
    4*G[r62, -w]*G[r61, r62, -w] + 8*G[r62, w^2]*G[r61, r62, -w] - 
    3*G[w^(-2), -w]*G[r61, r62, -w] - 2*G[-w^(-1), -w]*G[r61, r62, -w] - 
    3*G[w^2, -w]*G[r61, r62, -w] - 4*G[0, -w]*G[r61, r62, w^2] + 
    4*G[r61, -w]*G[r61, r62, w^2] + 4*G[r62, -w]*G[r61, r62, w^2] + 
    3*G[0, w^2]*G[r61, w^(-2), -w] - 3*G[r61, w^2]*G[r61, w^(-2), -w] - 
    3*G[r62, w^2]*G[r61, w^(-2), -w] - 2*G[0, w]*G[r61, -w, -w] - 
    2*G[0, w^2]*G[r61, -w, -w] + 4*G[1, w]*G[r61, -w, -w] + 
    2*G[r61, w^2]*G[r61, -w, -w] + 2*G[r62, w^2]*G[r61, -w, -w] + 
    3*G[0, w^2]*G[r61, w^2, -w] - 3*G[r61, w^2]*G[r61, w^2, -w] - 
    3*G[r62, w^2]*G[r61, w^2, -w] - 3*G[0, -w]*G[r61, w^2, w^2] + 
    3*G[r61, -w]*G[r61, w^2, w^2] + 3*G[r62, -w]*G[r61, w^2, w^2] - 
    G[0, -w]*G[r62, 0, -w] + 4*G[0, w]*G[r62, 0, -w] + 
    5*G[0, w^2]*G[r62, 0, -w] - 8*G[1, w]*G[r62, 0, -w] - 
    4*G[r61, -w]*G[r62, 0, -w] - 5*G[r61, w^2]*G[r62, 0, -w] - 
    4*G[r62, -w]*G[r62, 0, -w] - 5*G[r62, w^2]*G[r62, 0, -w] + 
    3*G[w^(-2), -w]*G[r62, 0, -w] + 2*G[-w^(-1), -w]*G[r62, 0, -w] + 
    3*G[w^2, -w]*G[r62, 0, -w] + 4*G[0, -w]*G[r62, 0, w^2] - 
    4*G[r61, -w]*G[r62, 0, w^2] - 4*G[r62, -w]*G[r62, 0, w^2] + 
    G[0, -w]*G[r62, r61, -w] - 4*G[0, w]*G[r62, r61, -w] - 
    8*G[0, w^2]*G[r62, r61, -w] + 8*G[1, w]*G[r62, r61, -w] + 
    4*G[r61, -w]*G[r62, r61, -w] + 8*G[r61, w^2]*G[r62, r61, -w] + 
    4*G[r62, -w]*G[r62, r61, -w] + 8*G[r62, w^2]*G[r62, r61, -w] - 
    3*G[w^(-2), -w]*G[r62, r61, -w] - 2*G[-w^(-1), -w]*G[r62, r61, -w] - 
    3*G[w^2, -w]*G[r62, r61, -w] - 4*G[0, -w]*G[r62, r61, w^2] + 
    4*G[r61, -w]*G[r62, r61, w^2] + 4*G[r62, -w]*G[r62, r61, w^2] + 
    G[0, -w]*G[r62, r62, -w] - 4*G[0, w]*G[r62, r62, -w] - 
    8*G[0, w^2]*G[r62, r62, -w] + 8*G[1, w]*G[r62, r62, -w] + 
    4*G[r61, -w]*G[r62, r62, -w] + 8*G[r61, w^2]*G[r62, r62, -w] + 
    4*G[r62, -w]*G[r62, r62, -w] + 8*G[r62, w^2]*G[r62, r62, -w] - 
    3*G[w^(-2), -w]*G[r62, r62, -w] - 2*G[-w^(-1), -w]*G[r62, r62, -w] - 
    3*G[w^2, -w]*G[r62, r62, -w] - 4*G[0, -w]*G[r62, r62, w^2] + 
    4*G[r61, -w]*G[r62, r62, w^2] + 4*G[r62, -w]*G[r62, r62, w^2] + 
    3*G[0, w^2]*G[r62, w^(-2), -w] - 3*G[r61, w^2]*G[r62, w^(-2), -w] - 
    3*G[r62, w^2]*G[r62, w^(-2), -w] - 2*G[0, w]*G[r62, -w, -w] - 
    2*G[0, w^2]*G[r62, -w, -w] + 4*G[1, w]*G[r62, -w, -w] + 
    2*G[r61, w^2]*G[r62, -w, -w] + 2*G[r62, w^2]*G[r62, -w, -w] + 
    3*G[0, w^2]*G[r62, w^2, -w] - 3*G[r61, w^2]*G[r62, w^2, -w] - 
    3*G[r62, w^2]*G[r62, w^2, -w] - 3*G[0, -w]*G[r62, w^2, w^2] + 
    3*G[r61, -w]*G[r62, w^2, w^2] + 3*G[r62, -w]*G[r62, w^2, w^2] - 
    3*G[0, w]*G[w^(-2), 0, -w] - 3*G[0, w^2]*G[w^(-2), 0, -w] + 
    6*G[1, w]*G[w^(-2), 0, -w] + 3*G[r61, w^2]*G[w^(-2), 0, -w] + 
    3*G[r62, w^2]*G[w^(-2), 0, -w] - 3*G[0, -w]*G[w^(-2), 0, w^2] + 
    3*G[r61, -w]*G[w^(-2), 0, w^2] + 3*G[r62, -w]*G[w^(-2), 0, w^2] + 
    3*G[0, w]*G[w^(-2), r61, -w] + 3*G[0, w^2]*G[w^(-2), r61, -w] - 
    6*G[1, w]*G[w^(-2), r61, -w] - 3*G[r61, w^2]*G[w^(-2), r61, -w] - 
    3*G[r62, w^2]*G[w^(-2), r61, -w] + 3*G[0, -w]*G[w^(-2), r61, w^2] - 
    3*G[r61, -w]*G[w^(-2), r61, w^2] - 3*G[r62, -w]*G[w^(-2), r61, w^2] + 
    3*G[0, w]*G[w^(-2), r62, -w] + 3*G[0, w^2]*G[w^(-2), r62, -w] - 
    6*G[1, w]*G[w^(-2), r62, -w] - 3*G[r61, w^2]*G[w^(-2), r62, -w] - 
    3*G[r62, w^2]*G[w^(-2), r62, -w] + 3*G[0, -w]*G[w^(-2), r62, w^2] - 
    3*G[r61, -w]*G[w^(-2), r62, w^2] - 3*G[r62, -w]*G[w^(-2), r62, w^2] - 
    2*G[0, w]*G[-w^(-1), 0, -w] - 2*G[0, w^2]*G[-w^(-1), 0, -w] + 
    4*G[1, w]*G[-w^(-1), 0, -w] + 2*G[r61, w^2]*G[-w^(-1), 0, -w] + 
    2*G[r62, w^2]*G[-w^(-1), 0, -w] + 2*G[0, w]*G[-w^(-1), r61, -w] + 
    2*G[0, w^2]*G[-w^(-1), r61, -w] - 4*G[1, w]*G[-w^(-1), r61, -w] - 
    2*G[r61, w^2]*G[-w^(-1), r61, -w] - 2*G[r62, w^2]*G[-w^(-1), r61, -w] + 
    2*G[0, w]*G[-w^(-1), r62, -w] + 2*G[0, w^2]*G[-w^(-1), r62, -w] - 
    4*G[1, w]*G[-w^(-1), r62, -w] - 2*G[r61, w^2]*G[-w^(-1), r62, -w] - 
    2*G[r62, w^2]*G[-w^(-1), r62, -w] - 3*G[0, w]*G[w^2, 0, -w] - 
    3*G[0, w^2]*G[w^2, 0, -w] + 6*G[1, w]*G[w^2, 0, -w] + 
    3*G[r61, w^2]*G[w^2, 0, -w] + 3*G[r62, w^2]*G[w^2, 0, -w] + 
    3*G[0, w]*G[w^2, r61, -w] + 3*G[0, w^2]*G[w^2, r61, -w] - 
    6*G[1, w]*G[w^2, r61, -w] - 3*G[r61, w^2]*G[w^2, r61, -w] - 
    3*G[r62, w^2]*G[w^2, r61, -w] + 3*G[0, w]*G[w^2, r62, -w] + 
    3*G[0, w^2]*G[w^2, r62, -w] - 6*G[1, w]*G[w^2, r62, -w] - 
    3*G[r61, w^2]*G[w^2, r62, -w] - 3*G[r62, w^2]*G[w^2, r62, -w] - 
    2*G[0, 0, -w, -w] - 3*G[0, r61, 0, -w] + 3*G[0, r61, r61, -w] + 
    3*G[0, r61, r62, -w] + 2*G[0, r61, -w, -w] - 3*G[0, r62, 0, -w] + 
    3*G[0, r62, r61, -w] + 3*G[0, r62, r62, -w] + 2*G[0, r62, -w, -w] + 
    3*G[0, w^(-2), 0, -w] - 3*G[0, w^(-2), r61, -w] - 
    3*G[0, w^(-2), r62, -w] - 2*G[0, -w, 0, -w] + 2*G[0, -w, r61, -w] + 
    2*G[0, -w, r62, -w] + 3*G[0, w^2, 0, -w] - 3*G[0, w^2, r61, -w] - 
    3*G[0, w^2, r62, -w] - 5*G[r61, 0, 0, -w] + 5*G[r61, 0, r61, -w] + 
    5*G[r61, 0, r62, -w] + 2*G[r61, 0, -w, -w] + 8*G[r61, r61, 0, -w] - 
    8*G[r61, r61, r61, -w] - 8*G[r61, r61, r62, -w] - 2*G[r61, r61, -w, -w] + 
    8*G[r61, r62, 0, -w] - 8*G[r61, r62, r61, -w] - 8*G[r61, r62, r62, -w] - 
    2*G[r61, r62, -w, -w] - 3*G[r61, w^(-2), 0, -w] + 
    3*G[r61, w^(-2), r61, -w] + 3*G[r61, w^(-2), r62, -w] + 
    2*G[r61, -w, 0, -w] - 2*G[r61, -w, r61, -w] - 2*G[r61, -w, r62, -w] - 
    3*G[r61, w^2, 0, -w] + 3*G[r61, w^2, r61, -w] + 3*G[r61, w^2, r62, -w] - 
    5*G[r62, 0, 0, -w] + 5*G[r62, 0, r61, -w] + 5*G[r62, 0, r62, -w] + 
    2*G[r62, 0, -w, -w] + 8*G[r62, r61, 0, -w] - 8*G[r62, r61, r61, -w] - 
    8*G[r62, r61, r62, -w] - 2*G[r62, r61, -w, -w] + 8*G[r62, r62, 0, -w] - 
    8*G[r62, r62, r61, -w] - 8*G[r62, r62, r62, -w] - 2*G[r62, r62, -w, -w] - 
    3*G[r62, w^(-2), 0, -w] + 3*G[r62, w^(-2), r61, -w] + 
    3*G[r62, w^(-2), r62, -w] + 2*G[r62, -w, 0, -w] - 2*G[r62, -w, r61, -w] - 
    2*G[r62, -w, r62, -w] - 3*G[r62, w^2, 0, -w] + 3*G[r62, w^2, r61, -w] + 
    3*G[r62, w^2, r62, -w] + 3*G[w^(-2), 0, 0, -w] - 
    3*G[w^(-2), 0, r61, -w] - 3*G[w^(-2), 0, r62, -w] - 
    3*G[w^(-2), r61, 0, -w] + 3*G[w^(-2), r61, r61, -w] + 
    3*G[w^(-2), r61, r62, -w] - 3*G[w^(-2), r62, 0, -w] + 
    3*G[w^(-2), r62, r61, -w] + 3*G[w^(-2), r62, r62, -w] + 
    2*G[-w^(-1), 0, 0, -w] - 2*G[-w^(-1), 0, r61, -w] - 
    2*G[-w^(-1), 0, r62, -w] - 2*G[-w^(-1), r61, 0, -w] + 
    2*G[-w^(-1), r61, r61, -w] + 2*G[-w^(-1), r61, r62, -w] - 
    2*G[-w^(-1), r62, 0, -w] + 2*G[-w^(-1), r62, r61, -w] + 
    2*G[-w^(-1), r62, r62, -w] + 3*G[w^2, 0, 0, -w] - 3*G[w^2, 0, r61, -w] - 
    3*G[w^2, 0, r62, -w] - 3*G[w^2, r61, 0, -w] + 3*G[w^2, r61, r61, -w] + 
    3*G[w^2, r61, r62, -w] - 3*G[w^2, r62, 0, -w] + 3*G[w^2, r62, r61, -w] + 
    3*G[w^2, r62, r62, -w]) + 24*(-1/3*(Pi^2*G[0, -w]) + (Pi^2*G[0, w])/3 + 
    (2*Pi^2*G[1, -w])/3 - (2*Pi^2*G[1, w])/3 + (Pi^2*G[w^(-2), 1])/6 + 
    G[0, -w]^2*G[w^(-2), 1] - G[0, -w]*G[0, w]*G[w^(-2), 1] - 
    2*G[0, -w]*G[1, -w]*G[w^(-2), 1] - 2*G[0, -w]^2*G[-w^(-1), 1] + 
    2*G[0, -w]*G[0, w]*G[-w^(-1), 1] + 10*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 
    2*G[0, w]*G[1, -w]*G[-w^(-1), 1] - 12*G[1, -w]^2*G[-w^(-1), 1] - 
    2*G[0, -w]*G[1, w]*G[-w^(-1), 1] + 4*G[1, -w]*G[1, w]*G[-w^(-1), 1] - 
    2*G[0, -w]*G[w^(-2), 1]*G[-w^(-1), -w] + 4*G[1, -w]*G[w^(-2), 1]*
     G[-w^(-1), -w] - 2*G[0, -w]^2*G[-w, 1] + 10*G[0, -w]*G[1, -w]*G[-w, 1] - 
    2*G[0, w]*G[1, -w]*G[-w, 1] - 12*G[1, -w]^2*G[-w, 1] - 
    2*G[0, -w]*G[1, w]*G[-w, 1] + 4*G[1, -w]*G[1, w]*G[-w, 1] - 
    2*G[0, -w]*G[-w^(-1), -w]*G[-w, 1] + 4*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + 
    (Pi^2*G[w^2, 1])/6 + G[0, -w]^2*G[w^2, 1] + G[0, -w]*G[0, w]*G[w^2, 1] - 
    2*G[0, -w]*G[1, -w]*G[w^2, 1] - G[w^(-2), 1]*G[0, 0, -w] + 
    2*G[-w^(-1), 1]*G[0, 0, -w] + 2*G[-w, 1]*G[0, 0, -w] - 
    G[w^2, 1]*G[0, 0, -w] + 3*G[w^(-2), 1]*G[0, 0, w] - 
    2*G[-w^(-1), 1]*G[0, 0, w] + G[w^2, 1]*G[0, 0, w] + 
    2*G[w^(-2), 1]*G[0, 1, -w] - 4*G[-w^(-1), 1]*G[0, 1, -w] - 
    4*G[-w, 1]*G[0, 1, -w] + 2*G[w^2, 1]*G[0, 1, -w] - 
    2*G[-w^(-1), 1]*G[0, -w, -w] - 2*G[w^2, 1]*G[0, -w, -w] - 
    6*G[-w^(-1), 1]*G[1, 0, -w] - 6*G[-w, 1]*G[1, 0, -w] + 
    12*G[-w^(-1), 1]*G[1, 1, -w] + 12*G[-w, 1]*G[1, 1, -w] + 
    4*G[-w^(-1), 1]*G[1, -w, -w] + 4*G[w^2, 1]*G[1, -w, -w] - 
    G[0, -w]*G[w^(-2), 0, 1] + G[0, w]*G[w^(-2), 0, 1] + 
    2*G[1, -w]*G[w^(-2), 0, 1] + 2*G[0, -w]*G[w^(-2), -w^(-1), 1] - 
    4*G[1, -w]*G[w^(-2), -w^(-1), 1] + 2*G[0, -w]*G[-w^(-1), 0, 1] - 
    2*G[0, w]*G[-w^(-1), 0, 1] - 4*G[1, -w]*G[-w^(-1), 0, 1] + 
    2*G[1, w]*G[-w^(-1), 0, 1] + 2*G[w^(-2), 1]*G[-w^(-1), 0, -w] + 
    2*G[-w, 1]*G[-w^(-1), 0, -w] - 2*G[0, -w]*G[-w^(-1), 1, 1] + 
    2*G[0, w]*G[-w^(-1), 1, 1] + 4*G[1, -w]*G[-w^(-1), 1, 1] - 
    4*G[1, w]*G[-w^(-1), 1, 1] - 4*G[w^(-2), 1]*G[-w^(-1), 1, -w] - 
    4*G[-w, 1]*G[-w^(-1), 1, -w] + 2*G[0, -w]*G[-w^(-1), -w, 1] - 
    4*G[1, -w]*G[-w^(-1), -w, 1] + 2*G[0, -w]*G[-w, 0, 1] - 
    4*G[1, -w]*G[-w, 0, 1] + 2*G[1, w]*G[-w, 0, 1] - 2*G[0, -w]*G[-w, 1, 1] + 
    2*G[0, w]*G[-w, 1, 1] + 4*G[1, -w]*G[-w, 1, 1] - 4*G[1, w]*G[-w, 1, 1] + 
    2*G[0, -w]*G[-w, -w^(-1), 1] - 4*G[1, -w]*G[-w, -w^(-1), 1] - 
    G[0, -w]*G[w^2, 0, 1] - G[0, w]*G[w^2, 0, 1] + 2*G[1, -w]*G[w^2, 0, 1] + 
    2*G[0, -w]*G[w^2, -w, 1] - 4*G[1, -w]*G[w^2, -w, 1] + 3*G[0, 0, 0, 1] - 
    2*G[0, 0, 1, 1] - 2*G[0, 1, 0, 1] - 4*G[0, 1, 1, 1] + 
    G[w^(-2), 0, 0, 1] - 2*G[w^(-2), 0, 1, 1] - 2*G[w^(-2), -w^(-1), 0, 1] + 
    4*G[w^(-2), -w^(-1), 1, 1] - 2*G[-w^(-1), 0, 0, 1] + 
    2*G[-w^(-1), 1, 0, 1] + 4*G[-w^(-1), 1, 1, 1] - 2*G[-w^(-1), -w, 0, 1] + 
    4*G[-w^(-1), -w, 1, 1] - 2*G[-w, 0, 0, 1] + 2*G[-w, 1, 0, 1] + 
    4*G[-w, 1, 1, 1] - 2*G[-w, -w^(-1), 0, 1] + 4*G[-w, -w^(-1), 1, 1] + 
    G[w^2, 0, 0, 1] - 2*G[w^2, 0, 1, 1] - 2*G[w^2, -w, 0, 1] + 
    4*G[w^2, -w, 1, 1]) + 12*(-1/2*(Pi^2*G[0, -w]) - 5*G[0, -w]^3 - 
    (2*I)*Pi*G[0, -w]*G[0, w] + G[0, -w]^2*G[0, w] + 2*G[0, -w]^2*G[0, w^2] + 
    16*G[0, -w]^2*G[1, -w] - 2*G[0, -w]*G[0, w]*G[1, -w] - 
    4*G[0, -w]*G[0, w^2]*G[1, -w] - 12*G[0, -w]*G[1, -w]^2 - 
    2*G[0, -w]^2*G[1, w] + 4*G[0, -w]*G[1, -w]*G[1, w] + 
    (2*I)*Pi*G[0, -w]*G[r1, w] + (2*I)*Pi*G[0, -w]*G[r2, w] + 
    (Pi^2*G[w^(-2), -w])/3 + (2*I)*Pi*G[0, w]*G[w^(-2), -w] - 
    G[0, -w]*G[0, w^2]*G[w^(-2), -w] + G[0, w]*G[0, w^2]*G[w^(-2), -w] + 
    2*G[0, w^2]*G[1, -w]*G[w^(-2), -w] - (2*I)*Pi*G[r1, w]*G[w^(-2), -w] - 
    (2*I)*Pi*G[r2, w]*G[w^(-2), -w] + (Pi^2*G[-w^(-1), -w])/6 + 
    7*G[0, -w]^2*G[-w^(-1), -w] - G[0, -w]*G[0, w]*G[-w^(-1), -w] - 
    G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - G[0, w]*G[0, w^2]*G[-w^(-1), -w] - 
    20*G[0, -w]*G[1, -w]*G[-w^(-1), -w] + 2*G[0, w]*G[1, -w]*G[-w^(-1), -w] + 
    2*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] + 12*G[1, -w]^2*G[-w^(-1), -w] + 
    2*G[0, -w]*G[1, w]*G[-w^(-1), -w] - 4*G[1, -w]*G[1, w]*G[-w^(-1), -w] - 
    2*G[0, -w]*G[-w^(-1), -w]^2 + 4*G[1, -w]*G[-w^(-1), -w]^2 - 
    2*G[0, -w]^2*G[-w^(-1), w^2] + 4*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] + 
    2*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), w^2] - 4*G[1, -w]*G[w^(-2), -w]*
     G[-w^(-1), w^2] - 2*G[0, -w]^2*G[-w, w^2] + 4*G[0, -w]*G[1, -w]*
     G[-w, w^2] + 2*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    4*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - G[0, -w]*G[0, w^2]*G[w^2, -w] - 
    G[0, w]*G[0, w^2]*G[w^2, -w] + 2*G[0, w^2]*G[1, -w]*G[w^2, -w] + 
    2*G[0, -w]*G[-w, w^2]*G[w^2, -w] - 4*G[1, -w]*G[-w, w^2]*G[w^2, -w] + 
    8*G[0, -w]*G[0, 0, -w] - G[0, w]*G[0, 0, -w] - 6*G[1, -w]*G[0, 0, -w] + 
    2*G[1, w]*G[0, 0, -w] - 5*G[-w^(-1), -w]*G[0, 0, -w] + 
    3*G[0, -w]*G[0, 0, w] - 6*G[w^(-2), -w]*G[0, 0, w] + 
    3*G[-w^(-1), -w]*G[0, 0, w] - 2*G[0, -w]*G[0, 0, w^2] + 
    G[w^(-2), -w]*G[0, 0, w^2] + G[-w^(-1), -w]*G[0, 0, w^2] + 
    G[w^2, -w]*G[0, 0, w^2] - 16*G[0, -w]*G[0, 1, -w] + 
    2*G[0, w]*G[0, 1, -w] + 12*G[1, -w]*G[0, 1, -w] - 4*G[1, w]*G[0, 1, -w] + 
    10*G[-w^(-1), -w]*G[0, 1, -w] - 4*G[0, -w]*G[0, 1, w] + 
    4*G[w^(-2), -w]*G[0, 1, w] + 4*G[0, -w]*G[0, 1, w^2] - 
    2*G[w^(-2), -w]*G[0, 1, w^2] - 2*G[-w^(-1), -w]*G[0, 1, w^2] - 
    2*G[w^2, -w]*G[0, 1, w^2] + 6*G[0, -w]*G[0, -w, -w] - 
    8*G[1, -w]*G[0, -w, -w] + 2*G[1, w]*G[0, -w, -w] - 
    2*G[-w^(-1), -w]*G[0, -w, -w] - 6*G[0, -w]*G[1, 0, -w] + 
    6*G[-w^(-1), -w]*G[1, 0, -w] + 12*G[0, -w]*G[1, 1, -w] - 
    12*G[-w^(-1), -w]*G[1, 1, -w] - 10*G[0, -w]*G[1, -w, -w] + 
    2*G[0, w]*G[1, -w, -w] + 12*G[1, -w]*G[1, -w, -w] - 
    4*G[1, w]*G[1, -w, -w] + 4*G[-w^(-1), -w]*G[1, -w, -w] - 
    2*G[0, -w]*G[r1, 0, w] + 2*G[w^(-2), -w]*G[r1, 0, w] + 
    4*G[0, -w]*G[r1, 1, w] - 4*G[w^(-2), -w]*G[r1, 1, w] - 
    2*G[0, -w]*G[r2, 0, w] + 2*G[w^(-2), -w]*G[r2, 0, w] + 
    4*G[0, -w]*G[r2, 1, w] - 4*G[w^(-2), -w]*G[r2, 1, w] + 
    G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] - 
    2*G[1, -w]*G[w^(-2), 0, -w] - 2*G[0, -w]*G[w^(-2), -w^(-1), -w] + 
    4*G[1, -w]*G[w^(-2), -w^(-1), -w] - 6*G[0, -w]*G[-w^(-1), 0, -w] + 
    2*G[0, w]*G[-w^(-1), 0, -w] + 8*G[1, -w]*G[-w^(-1), 0, -w] - 
    2*G[1, w]*G[-w^(-1), 0, -w] + 2*G[-w^(-1), -w]*G[-w^(-1), 0, -w] + 
    2*G[0, -w]*G[-w^(-1), 0, w^2] - 2*G[w^(-2), -w]*G[-w^(-1), 0, w^2] + 
    10*G[0, -w]*G[-w^(-1), 1, -w] - 2*G[0, w]*G[-w^(-1), 1, -w] - 
    12*G[1, -w]*G[-w^(-1), 1, -w] + 4*G[1, w]*G[-w^(-1), 1, -w] - 
    4*G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 4*G[0, -w]*G[-w^(-1), 1, w^2] + 
    4*G[w^(-2), -w]*G[-w^(-1), 1, w^2] + 2*G[0, -w]*G[-w^(-1), -w^(-1), -w] - 
    4*G[1, -w]*G[-w^(-1), -w^(-1), -w] + 2*G[0, -w]*G[-w, 0, w^2] - 
    2*G[-w^(-1), -w]*G[-w, 0, w^2] - 2*G[w^2, -w]*G[-w, 0, w^2] - 
    4*G[0, -w]*G[-w, 1, w^2] + 4*G[-w^(-1), -w]*G[-w, 1, w^2] + 
    4*G[w^2, -w]*G[-w, 1, w^2] + G[0, -w]*G[w^2, 0, -w] + 
    G[0, w]*G[w^2, 0, -w] - 2*G[1, -w]*G[w^2, 0, -w] - 
    2*G[0, -w]*G[w^2, -w, -w] + 4*G[1, -w]*G[w^2, -w, -w] - 
    3*G[0, 0, 0, -w] + 6*G[0, 0, 1, -w] - 4*G[0, 0, -w, -w] + 
    6*G[0, 1, 0, -w] - 12*G[0, 1, 1, -w] + 8*G[0, 1, -w, -w] - 
    4*G[0, -w, 0, -w] + 8*G[0, -w, 1, -w] - 2*G[0, -w, -w, -w] + 
    6*G[1, 0, -w, -w] - 12*G[1, 1, -w, -w] + 6*G[1, -w, 0, -w] - 
    12*G[1, -w, 1, -w] + 4*G[1, -w, -w, -w] - G[w^(-2), 0, 0, -w] + 
    2*G[w^(-2), 0, 1, -w] + 2*G[w^(-2), -w^(-1), 0, -w] - 
    4*G[w^(-2), -w^(-1), 1, -w] + 4*G[-w^(-1), 0, 0, -w] - 
    8*G[-w^(-1), 0, 1, -w] - 6*G[-w^(-1), 1, 0, -w] + 
    12*G[-w^(-1), 1, 1, -w] - 2*G[-w^(-1), -w^(-1), 0, -w] + 
    4*G[-w^(-1), -w^(-1), 1, -w] - G[w^2, 0, 0, -w] + 2*G[w^2, 0, 1, -w] + 
    2*G[w^2, -w, 0, -w] - 4*G[w^2, -w, 1, -w]) - 
  30*((7*Pi^2*G[1, w])/3 - (4*Pi^2*G[r1, w])/3 - (4*Pi^2*G[r2, w])/3 - 
    6*G[0, -1, 0, w] + 2*G[0, 0, 1, w] - 4*G[0, 1, 1, w] - 8*G[1, 0, 0, w] - 
    20*G[1, 0, 1, w] - 20*G[1, 1, 0, w] + 40*G[1, 1, 1, w] + 
    8*G[r1, 0, 0, w] + 8*G[r1, 0, 1, w] + 8*G[r1, 1, 0, w] - 
    16*G[r1, 1, 1, w] + 8*G[r2, 0, 0, w] + 8*G[r2, 0, 1, w] + 
    8*G[r2, 1, 0, w] - 16*G[r2, 1, 1, w] - 18*Zeta[3]) + 
  28*((Pi^2*G[0, w])/6 + (Pi^2*G[0, w^2])/6 + (5*Pi^2*G[1, w])/3 - 
    Pi^2*G[r1, w] - Pi^2*G[r2, w] - (2*Pi^2*G[r61, w^2])/3 - 
    4*G[0, w]*G[0, w^2]*G[r61, w^2] + 5*G[0, w^2]^2*G[r61, w^2] + 
    8*G[0, w^2]*G[1, w]*G[r61, w^2] + 4*G[0, w]*G[r61, w^2]^2 - 
    13*G[0, w^2]*G[r61, w^2]^2 - 8*G[1, w]*G[r61, w^2]^2 + 8*G[r61, w^2]^3 - 
    (2*Pi^2*G[r62, w^2])/3 - 4*G[0, w]*G[0, w^2]*G[r62, w^2] + 
    5*G[0, w^2]^2*G[r62, w^2] + 8*G[0, w^2]*G[1, w]*G[r62, w^2] + 
    8*G[0, w]*G[r61, w^2]*G[r62, w^2] - 26*G[0, w^2]*G[r61, w^2]*
     G[r62, w^2] - 16*G[1, w]*G[r61, w^2]*G[r62, w^2] + 
    24*G[r61, w^2]^2*G[r62, w^2] + 4*G[0, w]*G[r62, w^2]^2 - 
    13*G[0, w^2]*G[r62, w^2]^2 - 8*G[1, w]*G[r62, w^2]^2 + 
    24*G[r61, w^2]*G[r62, w^2]^2 + 8*G[r62, w^2]^3 + 
    3*G[0, w]*G[0, w^2]*G[w^(-2), w^2] - 6*G[0, w^2]^2*G[w^(-2), w^2] - 
    6*G[0, w^2]*G[1, w]*G[w^(-2), w^2] - 3*G[0, w]*G[r61, w^2]*
     G[w^(-2), w^2] + 18*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    6*G[1, w]*G[r61, w^2]*G[w^(-2), w^2] - 12*G[r61, w^2]^2*G[w^(-2), w^2] - 
    3*G[0, w]*G[r62, w^2]*G[w^(-2), w^2] + 18*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + 6*G[1, w]*G[r62, w^2]*G[w^(-2), w^2] - 
    24*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    12*G[r62, w^2]^2*G[w^(-2), w^2] - 3*G[0, w^2]*G[w^(-2), w^2]^2 + 
    3*G[r61, w^2]*G[w^(-2), w^2]^2 + 3*G[r62, w^2]*G[w^(-2), w^2]^2 + 
    (Pi^2*G[-w^(-1), w^2])/2 + G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 
    G[0, w^2]^2*G[-w^(-1), w^2] - 2*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] - 
    G[0, w]*G[r61, w^2]*G[-w^(-1), w^2] - 2*G[0, w^2]*G[r61, w^2]*
     G[-w^(-1), w^2] + 2*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] + 
    G[r61, w^2]^2*G[-w^(-1), w^2] - G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
    2*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 2*G[1, w]*G[r62, w^2]*
     G[-w^(-1), w^2] + 2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    G[r62, w^2]^2*G[-w^(-1), w^2] + (Pi^2*G[-w, w^2])/2 + 
    G[0, w]*G[0, w^2]*G[-w, w^2] + G[0, w^2]^2*G[-w, w^2] - 
    2*G[0, w^2]*G[1, w]*G[-w, w^2] - G[0, w]*G[r61, w^2]*G[-w, w^2] - 
    2*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 2*G[1, w]*G[r61, w^2]*G[-w, w^2] + 
    G[r61, w^2]^2*G[-w, w^2] - G[0, w]*G[r62, w^2]*G[-w, w^2] - 
    2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 2*G[1, w]*G[r62, w^2]*G[-w, w^2] + 
    2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + G[r62, w^2]^2*G[-w, w^2] - 
    G[0, w^2]*G[0, 0, w] + G[-w^(-1), w^2]*G[0, 0, w] + 
    G[-w, w^2]*G[0, 0, w] - 5*G[r61, w^2]*G[0, 0, w^2] - 
    5*G[r62, w^2]*G[0, 0, w^2] + 6*G[w^(-2), w^2]*G[0, 0, w^2] - 
    G[-w^(-1), w^2]*G[0, 0, w^2] - G[-w, w^2]*G[0, 0, w^2] + 
    2*G[0, w^2]*G[0, 1, w] - 2*G[-w^(-1), w^2]*G[0, 1, w] - 
    2*G[-w, w^2]*G[0, 1, w] + 5*G[r61, w^2]*G[0, r61, w^2] + 
    5*G[r62, w^2]*G[0, r61, w^2] - 6*G[w^(-2), w^2]*G[0, r61, w^2] + 
    G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] + 
    5*G[r61, w^2]*G[0, r62, w^2] + 5*G[r62, w^2]*G[0, r62, w^2] - 
    6*G[w^(-2), w^2]*G[0, r62, w^2] + G[-w^(-1), w^2]*G[0, r62, w^2] + 
    G[-w, w^2]*G[0, r62, w^2] + 3*G[0, w]*G[0, w^2, w^2] - 
    6*G[0, w^2]*G[0, w^2, w^2] - 6*G[1, w]*G[0, w^2, w^2] + 
    9*G[r61, w^2]*G[0, w^2, w^2] + 9*G[r62, w^2]*G[0, w^2, w^2] - 
    3*G[w^(-2), w^2]*G[0, w^2, w^2] + 2*G[0, w^2]*G[1, 0, w] - 
    2*G[-w^(-1), w^2]*G[1, 0, w] - 2*G[-w, w^2]*G[1, 0, w] - 
    4*G[0, w^2]*G[1, 1, w] + 4*G[-w^(-1), w^2]*G[1, 1, w] + 
    4*G[-w, w^2]*G[1, 1, w] + 4*G[0, w]*G[r61, 0, w^2] - 
    5*G[0, w^2]*G[r61, 0, w^2] - 8*G[1, w]*G[r61, 0, w^2] + 
    13*G[r61, w^2]*G[r61, 0, w^2] + 13*G[r62, w^2]*G[r61, 0, w^2] - 
    9*G[w^(-2), w^2]*G[r61, 0, w^2] + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - 4*G[0, w]*G[r61, r61, w^2] + 
    8*G[0, w^2]*G[r61, r61, w^2] + 8*G[1, w]*G[r61, r61, w^2] - 
    16*G[r61, w^2]*G[r61, r61, w^2] - 16*G[r62, w^2]*G[r61, r61, w^2] + 
    9*G[w^(-2), w^2]*G[r61, r61, w^2] - G[-w^(-1), w^2]*G[r61, r61, w^2] - 
    G[-w, w^2]*G[r61, r61, w^2] - 4*G[0, w]*G[r61, r62, w^2] + 
    8*G[0, w^2]*G[r61, r62, w^2] + 8*G[1, w]*G[r61, r62, w^2] - 
    16*G[r61, w^2]*G[r61, r62, w^2] - 16*G[r62, w^2]*G[r61, r62, w^2] + 
    9*G[w^(-2), w^2]*G[r61, r62, w^2] - G[-w^(-1), w^2]*G[r61, r62, w^2] - 
    G[-w, w^2]*G[r61, r62, w^2] - 3*G[0, w^2]*G[r61, w^(-2), w^2] + 
    3*G[r61, w^2]*G[r61, w^(-2), w^2] + 3*G[r62, w^2]*G[r61, w^(-2), w^2] - 
    3*G[0, w]*G[r61, w^2, w^2] + 6*G[0, w^2]*G[r61, w^2, w^2] + 
    6*G[1, w]*G[r61, w^2, w^2] - 9*G[r61, w^2]*G[r61, w^2, w^2] - 
    9*G[r62, w^2]*G[r61, w^2, w^2] + 3*G[w^(-2), w^2]*G[r61, w^2, w^2] + 
    4*G[0, w]*G[r62, 0, w^2] - 5*G[0, w^2]*G[r62, 0, w^2] - 
    8*G[1, w]*G[r62, 0, w^2] + 13*G[r61, w^2]*G[r62, 0, w^2] + 
    13*G[r62, w^2]*G[r62, 0, w^2] - 9*G[w^(-2), w^2]*G[r62, 0, w^2] + 
    G[-w^(-1), w^2]*G[r62, 0, w^2] + G[-w, w^2]*G[r62, 0, w^2] - 
    4*G[0, w]*G[r62, r61, w^2] + 8*G[0, w^2]*G[r62, r61, w^2] + 
    8*G[1, w]*G[r62, r61, w^2] - 16*G[r61, w^2]*G[r62, r61, w^2] - 
    16*G[r62, w^2]*G[r62, r61, w^2] + 9*G[w^(-2), w^2]*G[r62, r61, w^2] - 
    G[-w^(-1), w^2]*G[r62, r61, w^2] - G[-w, w^2]*G[r62, r61, w^2] - 
    4*G[0, w]*G[r62, r62, w^2] + 8*G[0, w^2]*G[r62, r62, w^2] + 
    8*G[1, w]*G[r62, r62, w^2] - 16*G[r61, w^2]*G[r62, r62, w^2] - 
    16*G[r62, w^2]*G[r62, r62, w^2] + 9*G[w^(-2), w^2]*G[r62, r62, w^2] - 
    G[-w^(-1), w^2]*G[r62, r62, w^2] - G[-w, w^2]*G[r62, r62, w^2] - 
    3*G[0, w^2]*G[r62, w^(-2), w^2] + 3*G[r61, w^2]*G[r62, w^(-2), w^2] + 
    3*G[r62, w^2]*G[r62, w^(-2), w^2] - 3*G[0, w]*G[r62, w^2, w^2] + 
    6*G[0, w^2]*G[r62, w^2, w^2] + 6*G[1, w]*G[r62, w^2, w^2] - 
    9*G[r61, w^2]*G[r62, w^2, w^2] - 9*G[r62, w^2]*G[r62, w^2, w^2] + 
    3*G[w^(-2), w^2]*G[r62, w^2, w^2] - 3*G[0, w]*G[w^(-2), 0, w^2] + 
    6*G[0, w^2]*G[w^(-2), 0, w^2] + 6*G[1, w]*G[w^(-2), 0, w^2] - 
    9*G[r61, w^2]*G[w^(-2), 0, w^2] - 9*G[r62, w^2]*G[w^(-2), 0, w^2] + 
    3*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 3*G[0, w]*G[w^(-2), r61, w^2] - 
    9*G[0, w^2]*G[w^(-2), r61, w^2] - 6*G[1, w]*G[w^(-2), r61, w^2] + 
    12*G[r61, w^2]*G[w^(-2), r61, w^2] + 12*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    3*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 3*G[0, w]*G[w^(-2), r62, w^2] - 
    9*G[0, w^2]*G[w^(-2), r62, w^2] - 6*G[1, w]*G[w^(-2), r62, w^2] + 
    12*G[r61, w^2]*G[w^(-2), r62, w^2] + 12*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    3*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
    3*G[0, w^2]*G[w^(-2), w^(-2), w^2] - 3*G[r61, w^2]*
     G[w^(-2), w^(-2), w^2] - 3*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
    G[0, w]*G[-w^(-1), 0, w^2] - G[0, w^2]*G[-w^(-1), 0, w^2] + 
    2*G[1, w]*G[-w^(-1), 0, w^2] + G[r61, w^2]*G[-w^(-1), 0, w^2] + 
    G[r62, w^2]*G[-w^(-1), 0, w^2] + G[0, w]*G[-w^(-1), r61, w^2] + 
    G[0, w^2]*G[-w^(-1), r61, w^2] - 2*G[1, w]*G[-w^(-1), r61, w^2] - 
    G[r61, w^2]*G[-w^(-1), r61, w^2] - G[r62, w^2]*G[-w^(-1), r61, w^2] + 
    G[0, w]*G[-w^(-1), r62, w^2] + G[0, w^2]*G[-w^(-1), r62, w^2] - 
    2*G[1, w]*G[-w^(-1), r62, w^2] - G[r61, w^2]*G[-w^(-1), r62, w^2] - 
    G[r62, w^2]*G[-w^(-1), r62, w^2] - G[0, w]*G[-w, 0, w^2] - 
    G[0, w^2]*G[-w, 0, w^2] + 2*G[1, w]*G[-w, 0, w^2] + 
    G[r61, w^2]*G[-w, 0, w^2] + G[r62, w^2]*G[-w, 0, w^2] + 
    G[0, w]*G[-w, r61, w^2] + G[0, w^2]*G[-w, r61, w^2] - 
    2*G[1, w]*G[-w, r61, w^2] - G[r61, w^2]*G[-w, r61, w^2] - 
    G[r62, w^2]*G[-w, r61, w^2] + G[0, w]*G[-w, r62, w^2] + 
    G[0, w^2]*G[-w, r62, w^2] - 2*G[1, w]*G[-w, r62, w^2] - 
    G[r61, w^2]*G[-w, r62, w^2] - G[r62, w^2]*G[-w, r62, w^2] + 
    6*G[0, 0, w^2, w^2] - 6*G[0, r61, w^2, w^2] - 6*G[0, r62, w^2, w^2] + 
    6*G[0, w^2, 0, w^2] - 6*G[0, w^2, r61, w^2] - 6*G[0, w^2, r62, w^2] - 
    3*G[0, w^2, w^2, w^2] + 4*G[1, 0, 0, w] - 8*G[1, 0, 1, w] - 
    8*G[1, 1, 0, w] + 16*G[1, 1, 1, w] - 2*G[r1, 0, 0, w] + 
    4*G[r1, 0, 1, w] + 4*G[r1, 1, 0, w] - 8*G[r1, 1, 1, w] - 
    2*G[r2, 0, 0, w] + 4*G[r2, 0, 1, w] + 4*G[r2, 1, 0, w] - 
    8*G[r2, 1, 1, w] + 5*G[r61, 0, 0, w^2] - 5*G[r61, 0, r61, w^2] - 
    5*G[r61, 0, r62, w^2] - 9*G[r61, 0, w^2, w^2] - 8*G[r61, r61, 0, w^2] + 
    8*G[r61, r61, r61, w^2] + 8*G[r61, r61, r62, w^2] + 
    9*G[r61, r61, w^2, w^2] - 8*G[r61, r62, 0, w^2] + 
    8*G[r61, r62, r61, w^2] + 8*G[r61, r62, r62, w^2] + 
    9*G[r61, r62, w^2, w^2] + 3*G[r61, w^(-2), 0, w^2] - 
    3*G[r61, w^(-2), r61, w^2] - 3*G[r61, w^(-2), r62, w^2] - 
    6*G[r61, w^2, 0, w^2] + 6*G[r61, w^2, r61, w^2] + 
    6*G[r61, w^2, r62, w^2] + 3*G[r61, w^2, w^2, w^2] + 5*G[r62, 0, 0, w^2] - 
    5*G[r62, 0, r61, w^2] - 5*G[r62, 0, r62, w^2] - 9*G[r62, 0, w^2, w^2] - 
    8*G[r62, r61, 0, w^2] + 8*G[r62, r61, r61, w^2] + 
    8*G[r62, r61, r62, w^2] + 9*G[r62, r61, w^2, w^2] - 
    8*G[r62, r62, 0, w^2] + 8*G[r62, r62, r61, w^2] + 
    8*G[r62, r62, r62, w^2] + 9*G[r62, r62, w^2, w^2] + 
    3*G[r62, w^(-2), 0, w^2] - 3*G[r62, w^(-2), r61, w^2] - 
    3*G[r62, w^(-2), r62, w^2] - 6*G[r62, w^2, 0, w^2] + 
    6*G[r62, w^2, r61, w^2] + 6*G[r62, w^2, r62, w^2] + 
    3*G[r62, w^2, w^2, w^2] - 6*G[w^(-2), 0, 0, w^2] + 
    6*G[w^(-2), 0, r61, w^2] + 6*G[w^(-2), 0, r62, w^2] + 
    3*G[w^(-2), 0, w^2, w^2] + 9*G[w^(-2), r61, 0, w^2] - 
    9*G[w^(-2), r61, r61, w^2] - 9*G[w^(-2), r61, r62, w^2] - 
    3*G[w^(-2), r61, w^2, w^2] + 9*G[w^(-2), r62, 0, w^2] - 
    9*G[w^(-2), r62, r61, w^2] - 9*G[w^(-2), r62, r62, w^2] - 
    3*G[w^(-2), r62, w^2, w^2] - 3*G[w^(-2), w^(-2), 0, w^2] + 
    3*G[w^(-2), w^(-2), r61, w^2] + 3*G[w^(-2), w^(-2), r62, w^2] + 
    G[-w^(-1), 0, 0, w^2] - G[-w^(-1), 0, r61, w^2] - 
    G[-w^(-1), 0, r62, w^2] - G[-w^(-1), r61, 0, w^2] + 
    G[-w^(-1), r61, r61, w^2] + G[-w^(-1), r61, r62, w^2] - 
    G[-w^(-1), r62, 0, w^2] + G[-w^(-1), r62, r61, w^2] + 
    G[-w^(-1), r62, r62, w^2] + G[-w, 0, 0, w^2] - G[-w, 0, r61, w^2] - 
    G[-w, 0, r62, w^2] - G[-w, r61, 0, w^2] + G[-w, r61, r61, w^2] + 
    G[-w, r61, r62, w^2] - G[-w, r62, 0, w^2] + G[-w, r62, r61, w^2] + 
    G[-w, r62, r62, w^2] - 7*Zeta[3]) + 
  12*((Pi^2*G[0, -w])/6 + (Pi^2*G[0, w])/6 - (4*Pi^2*G[1, -w])/3 + 
    10*G[0, -w]^2*G[1, -w] - 8*G[0, -w]*G[0, w]*G[1, -w] - 
    52*G[0, -w]*G[1, -w]^2 + 16*G[0, w]*G[1, -w]^2 + 64*G[1, -w]^3 + 
    (5*Pi^2*G[1, w])/3 + 16*G[0, -w]*G[1, -w]*G[1, w] - 
    32*G[1, -w]^2*G[1, w] - Pi^2*G[r1, w] - Pi^2*G[r2, w] + 
    (Pi^2*G[w^(-2), -w])/2 + G[0, -w]^2*G[w^(-2), -w] + 
    G[0, -w]*G[0, w]*G[w^(-2), -w] - 4*G[0, -w]*G[1, -w]*G[w^(-2), -w] - 
    2*G[0, w]*G[1, -w]*G[w^(-2), -w] + 4*G[1, -w]^2*G[w^(-2), -w] - 
    2*G[0, -w]*G[1, w]*G[w^(-2), -w] + 4*G[1, -w]*G[1, w]*G[w^(-2), -w] - 
    6*G[0, -w]^2*G[-w^(-1), -w] + 3*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 
    36*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 6*G[0, w]*G[1, -w]*G[-w^(-1), -w] - 
    48*G[1, -w]^2*G[-w^(-1), -w] - 6*G[0, -w]*G[1, w]*G[-w^(-1), -w] + 
    12*G[1, -w]*G[1, w]*G[-w^(-1), -w] - 3*G[0, -w]*G[-w^(-1), -w]^2 + 
    6*G[1, -w]*G[-w^(-1), -w]^2 + (Pi^2*G[w^2, -w])/2 + 
    G[0, -w]^2*G[w^2, -w] + G[0, -w]*G[0, w]*G[w^2, -w] - 
    4*G[0, -w]*G[1, -w]*G[w^2, -w] - 2*G[0, w]*G[1, -w]*G[w^2, -w] + 
    4*G[1, -w]^2*G[w^2, -w] - 2*G[0, -w]*G[1, w]*G[w^2, -w] + 
    4*G[1, -w]*G[1, w]*G[w^2, -w] - 10*G[1, -w]*G[0, 0, -w] - 
    G[w^(-2), -w]*G[0, 0, -w] + 6*G[-w^(-1), -w]*G[0, 0, -w] - 
    G[w^2, -w]*G[0, 0, -w] - G[0, -w]*G[0, 0, w] + G[w^(-2), -w]*G[0, 0, w] + 
    G[w^2, -w]*G[0, 0, w] + 20*G[1, -w]*G[0, 1, -w] + 
    2*G[w^(-2), -w]*G[0, 1, -w] - 12*G[-w^(-1), -w]*G[0, 1, -w] + 
    2*G[w^2, -w]*G[0, 1, -w] + 2*G[0, -w]*G[0, 1, w] - 
    2*G[w^(-2), -w]*G[0, 1, w] - 2*G[w^2, -w]*G[0, 1, w] - 
    6*G[0, -w]*G[0, -w, -w] + 3*G[0, w]*G[0, -w, -w] + 
    18*G[1, -w]*G[0, -w, -w] - 6*G[1, w]*G[0, -w, -w] - 
    3*G[-w^(-1), -w]*G[0, -w, -w] - 10*G[0, -w]*G[1, 0, -w] + 
    8*G[0, w]*G[1, 0, -w] + 52*G[1, -w]*G[1, 0, -w] - 
    16*G[1, w]*G[1, 0, -w] + 2*G[w^(-2), -w]*G[1, 0, -w] - 
    18*G[-w^(-1), -w]*G[1, 0, -w] + 2*G[w^2, -w]*G[1, 0, -w] + 
    2*G[0, -w]*G[1, 0, w] - 2*G[w^(-2), -w]*G[1, 0, w] - 
    2*G[w^2, -w]*G[1, 0, w] + 32*G[0, -w]*G[1, 1, -w] - 
    16*G[0, w]*G[1, 1, -w] - 128*G[1, -w]*G[1, 1, -w] + 
    32*G[1, w]*G[1, 1, -w] - 4*G[w^(-2), -w]*G[1, 1, -w] + 
    36*G[-w^(-1), -w]*G[1, 1, -w] - 4*G[w^2, -w]*G[1, 1, -w] - 
    4*G[0, -w]*G[1, 1, w] + 4*G[w^(-2), -w]*G[1, 1, w] + 
    4*G[w^2, -w]*G[1, 1, w] - 6*G[0, -w]*G[1, -w^(-1), -w] + 
    12*G[1, -w]*G[1, -w^(-1), -w] + 12*G[0, -w]*G[1, -w, -w] - 
    6*G[0, w]*G[1, -w, -w] - 36*G[1, -w]*G[1, -w, -w] + 
    12*G[1, w]*G[1, -w, -w] + 6*G[-w^(-1), -w]*G[1, -w, -w] - 
    G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] + 
    2*G[1, -w]*G[w^(-2), 0, -w] + 2*G[1, w]*G[w^(-2), 0, -w] + 
    2*G[0, -w]*G[w^(-2), 1, -w] + 2*G[0, w]*G[w^(-2), 1, -w] - 
    4*G[1, -w]*G[w^(-2), 1, -w] - 4*G[1, w]*G[w^(-2), 1, -w] + 
    6*G[0, -w]*G[-w^(-1), 0, -w] - 3*G[0, w]*G[-w^(-1), 0, -w] - 
    18*G[1, -w]*G[-w^(-1), 0, -w] + 6*G[1, w]*G[-w^(-1), 0, -w] + 
    3*G[-w^(-1), -w]*G[-w^(-1), 0, -w] - 18*G[0, -w]*G[-w^(-1), 1, -w] + 
    6*G[0, w]*G[-w^(-1), 1, -w] + 48*G[1, -w]*G[-w^(-1), 1, -w] - 
    12*G[1, w]*G[-w^(-1), 1, -w] - 6*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + 
    3*G[0, -w]*G[-w^(-1), -w^(-1), -w] - 6*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 
    G[0, -w]*G[w^2, 0, -w] - G[0, w]*G[w^2, 0, -w] + 
    2*G[1, -w]*G[w^2, 0, -w] + 2*G[1, w]*G[w^2, 0, -w] + 
    2*G[0, -w]*G[w^2, 1, -w] + 2*G[0, w]*G[w^2, 1, -w] - 
    4*G[1, -w]*G[w^2, 1, -w] - 4*G[1, w]*G[w^2, 1, -w] + 6*G[0, 0, -w, -w] - 
    12*G[0, 1, -w, -w] + 6*G[0, -w, 0, -w] - 12*G[0, -w, 1, -w] - 
    3*G[0, -w, -w, -w] + 10*G[1, 0, 0, -w] + 4*G[1, 0, 0, w] - 
    20*G[1, 0, 1, -w] - 8*G[1, 0, 1, w] - 18*G[1, 0, -w, -w] - 
    32*G[1, 1, 0, -w] - 8*G[1, 1, 0, w] + 64*G[1, 1, 1, -w] + 
    16*G[1, 1, 1, w] + 36*G[1, 1, -w, -w] + 6*G[1, -w^(-1), 0, -w] - 
    12*G[1, -w^(-1), 1, -w] - 12*G[1, -w, 0, -w] + 24*G[1, -w, 1, -w] + 
    6*G[1, -w, -w, -w] - 2*G[r1, 0, 0, w] + 4*G[r1, 0, 1, w] + 
    4*G[r1, 1, 0, w] - 8*G[r1, 1, 1, w] - 2*G[r2, 0, 0, w] + 
    4*G[r2, 0, 1, w] + 4*G[r2, 1, 0, w] - 8*G[r2, 1, 1, w] + 
    G[w^(-2), 0, 0, -w] - 2*G[w^(-2), 0, 1, -w] - 2*G[w^(-2), 1, 0, -w] + 
    4*G[w^(-2), 1, 1, -w] - 6*G[-w^(-1), 0, 0, -w] + 
    12*G[-w^(-1), 0, 1, -w] + 3*G[-w^(-1), 0, -w, -w] + 
    18*G[-w^(-1), 1, 0, -w] - 36*G[-w^(-1), 1, 1, -w] - 
    6*G[-w^(-1), 1, -w, -w] - 3*G[-w^(-1), -w^(-1), 0, -w] + 
    6*G[-w^(-1), -w^(-1), 1, -w] + G[w^2, 0, 0, -w] - 2*G[w^2, 0, 1, -w] - 
    2*G[w^2, 1, 0, -w] + 4*G[w^2, 1, 1, -w] - 7*Zeta[3]) - 
  6*(((23*I)/162)*Pi^3 + (Pi^2*G[0, w])/2 - (Pi^2*G[-I, r1])/2 + 
    (Pi^2*G[-I, w])/2 - (Pi^2*G[I, r1])/2 + (Pi^2*G[I, w])/2 + 
    3*Pi^2*G[1, w] - (5*Pi^2*G[r1, w])/2 - (5*Pi^2*G[r2, w])/2 + 
    2*G[0, 0, 1, w] + 2*G[0, 1, 0, w] - 4*G[0, 1, 1, w] - 4*G[-I, 0, 0, r1] + 
    4*G[-I, 0, 0, w] - 4*G[I, 0, 0, r1] + 4*G[I, 0, 0, w] + 
    18*G[1, 0, 0, w] - 20*G[1, 0, 1, w] - 20*G[1, 1, 0, w] + 
    40*G[1, 1, 1, w] - 13*G[r1, 0, 0, w] + 8*G[r1, 0, 1, w] + 
    8*G[r1, 1, 0, w] - 16*G[r1, 1, 1, w] - 13*G[r2, 0, 0, w] + 
    8*G[r2, 0, 1, w] + 8*G[r2, 1, 0, w] - 16*G[r2, 1, 1, w] - 
    (2*Pi*GI[0, r2])/3 - (19*Zeta[3])/3) + 
  36*(((38*I)/81)*Pi^3 - (5*Pi^2*G[0, w])/18 - (Pi^2*G[0, w^2])/6 - 
    G[0, w^2]^3 + (Pi^2*G[-I, r1])/3 - (Pi^2*G[-I, w])/3 + 
    (Pi^2*G[I, r1])/3 - (Pi^2*G[I, w])/3 + (14*Pi^2*G[1, w])/9 - 
    (20*Pi^2*G[1, w^2])/9 - ((16*I)/3)*Pi*G[0, w]*G[1, w^2] + 
    ((32*I)/3)*Pi*G[1, w]*G[1, w^2] - ((32*I)/3)*Pi*G[1, w^2]^2 + 
    (32*G[0, w]*G[1, w^2]^2)/3 - (64*G[1, w]*G[1, w^2]^2)/3 + 
    (64*G[1, w^2]^3)/3 - (Pi^2*G[r1, w])/6 - (Pi^2*G[r2, w])/6 + 
    (Pi^2*G[r61, w^2])/9 - (16*G[0, w^2]^2*G[r61, w^2])/3 - 
    (10*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 + 28*G[0, w^2]*G[1, w^2]*
     G[r61, w^2] + (32*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - 
    32*G[1, w^2]^2*G[r61, w^2] + (25*G[0, w^2]*G[r61, w^2]^2)/3 + 
    (8*G[1, r7]*G[r61, w^2]^2)/3 - 16*G[1, w^2]*G[r61, w^2]^2 - 
    (8*G[r61, w^2]^3)/3 + (Pi^2*G[r62, w^2])/9 - (16*G[0, w^2]^2*G[r62, w^2])/
     3 - (10*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 28*G[0, w^2]*G[1, w^2]*
     G[r62, w^2] + (32*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 
    32*G[1, w^2]^2*G[r62, w^2] + (50*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
    (16*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 32*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] - 8*G[r61, w^2]^2*G[r62, w^2] + (25*G[0, w^2]*G[r62, w^2]^2)/
     3 + (8*G[1, r7]*G[r62, w^2]^2)/3 - 16*G[1, w^2]*G[r62, w^2]^2 - 
    8*G[r61, w^2]*G[r62, w^2]^2 - (8*G[r62, w^2]^3)/3 + 
    (2*Pi^2*G[w^(-2), w^2])/3 + G[0, -w]^2*G[w^(-2), w^2] + 
    ((8*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] - G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + 
    G[0, w]*G[0, w^2]*G[w^(-2), w^2] + (22*G[0, w^2]^2*G[w^(-2), w^2])/3 + 
    (10*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 - 6*G[0, -w]*G[1, -w]*
     G[w^(-2), w^2] + 2*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
    8*G[1, -w]^2*G[w^(-2), w^2] - ((4*I)/3)*Pi*G[1, w]*G[w^(-2), w^2] + 
    ((14*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] + 2*G[0, -w]*G[1, w^2]*
     G[w^(-2), w^2] - (14*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    24*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 
    (8*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 - 4*G[1, -w]*G[1, w^2]*
     G[w^(-2), w^2] + (28*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    4*G[1, w^2]^2*G[w^(-2), w^2] - (2*I)*Pi*G[r1, w]*G[w^(-2), w^2] - 
    (2*I)*Pi*G[r2, w]*G[w^(-2), w^2] + G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
    17*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
    (16*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[r61, w^2]*
     G[w^(-2), w^2] + 30*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    (23*G[r61, w^2]^2*G[w^(-2), w^2])/3 + G[0, -w]*G[r62, w^2]*
     G[w^(-2), w^2] - 17*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    (16*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + 30*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
    (46*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (23*G[r62, w^2]^2*G[w^(-2), w^2])/3 - (I/6)*Pi*G[w^(-2), w^2]^2 + 
    G[0, -w]*G[w^(-2), w^2]^2 + (G[0, w]*G[w^(-2), w^2]^2)/6 + 
    (17*G[0, w^2]*G[w^(-2), w^2]^2)/3 - (5*G[1, r7]*G[w^(-2), w^2]^2)/6 - 
    2*G[1, -w]*G[w^(-2), w^2]^2 - (G[1, w]*G[w^(-2), w^2]^2)/3 + 
    2*G[1, w^2]*G[w^(-2), w^2]^2 - (20*G[r61, w^2]*G[w^(-2), w^2]^2)/3 - 
    (20*G[r62, w^2]*G[w^(-2), w^2]^2)/3 + G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), -w] - 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
    (Pi^2*G[-w^(-1), w^2])/2 - G[0, -w]^2*G[-w^(-1), w^2] + 
    G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 
    G[0, w^2]^2*G[-w^(-1), w^2] + 6*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] - 
    2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 8*G[1, -w]^2*G[-w^(-1), w^2] - 
    (4*I)*Pi*G[1, w]*G[-w^(-1), w^2] + (6*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 
    2*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 6*G[0, w]*G[1, w^2]*
     G[-w^(-1), w^2] - 4*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
    8*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] + 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] + 12*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] + 
    4*G[1, w^2]^2*G[-w^(-1), w^2] + (2*I)*Pi*G[r1, w]*G[-w^(-1), w^2] + 
    (2*I)*Pi*G[r2, w]*G[-w^(-1), w^2] - G[0, -w]*G[r61, w^2]*
     G[-w^(-1), w^2] - 3*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
    2*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2] + 2*G[1, -w]*G[r61, w^2]*
     G[-w^(-1), w^2] + 6*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
    G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 3*G[0, w^2]*G[r62, w^2]*
     G[-w^(-1), w^2] - 2*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] + 
    2*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 6*G[1, w^2]*G[r62, w^2]*
     G[-w^(-1), w^2] - (2*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    2*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 2*G[0, w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + 3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    5*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 4*G[1, -w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 4*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] + 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    (I/2)*Pi*G[-w^(-1), w^2]^2 + G[0, -w]*G[-w^(-1), w^2]^2 + 
    (G[0, w]*G[-w^(-1), w^2]^2)/2 + (G[1, r7]*G[-w^(-1), w^2]^2)/2 - 
    2*G[1, -w]*G[-w^(-1), w^2]^2 - G[1, w]*G[-w^(-1), w^2]^2 + 
    (5*Pi^2*G[-w, w^2])/6 - G[0, -w]^2*G[-w, w^2] + 
    (2*I)*Pi*G[0, w]*G[-w, w^2] + G[0, -w]*G[0, w^2]*G[-w, w^2] + 
    G[0, w]*G[0, w^2]*G[-w, w^2] + G[0, w^2]^2*G[-w, w^2] + 
    6*G[0, -w]*G[1, -w]*G[-w, w^2] - 2*G[0, w^2]*G[1, -w]*G[-w, w^2] - 
    8*G[1, -w]^2*G[-w, w^2] - (4*I)*Pi*G[1, w]*G[-w, w^2] + 
    (6*I)*Pi*G[1, w^2]*G[-w, w^2] - 2*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
    6*G[0, w]*G[1, w^2]*G[-w, w^2] - 4*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 
    8*G[1, r7]*G[1, w^2]*G[-w, w^2] + 4*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
    12*G[1, w]*G[1, w^2]*G[-w, w^2] + 4*G[1, w^2]^2*G[-w, w^2] - 
    G[0, -w]*G[r61, w^2]*G[-w, w^2] - 3*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 
    2*G[1, r7]*G[r61, w^2]*G[-w, w^2] + 2*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
    6*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - G[0, -w]*G[r62, w^2]*G[-w, w^2] - 
    3*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 2*G[1, r7]*G[r62, w^2]*G[-w, w^2] + 
    2*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 6*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
    (2*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] - 4*G[0, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + 2*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] + 
    3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 5*G[1, r7]*G[w^(-2), w^2]*
     G[-w, w^2] + 8*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 
    4*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*
     G[-w, w^2] - G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
    2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - I*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 
    6*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] + G[0, w]*G[-w^(-1), w^2]*
     G[-w, w^2] + G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 
    12*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 2*G[1, w]*G[-w^(-1), w^2]*
     G[-w, w^2] - (I/2)*Pi*G[-w, w^2]^2 + G[0, -w]*G[-w, w^2]^2 + 
    (G[0, w]*G[-w, w^2]^2)/2 + (G[1, r7]*G[-w, w^2]^2)/2 - 
    2*G[1, -w]*G[-w, w^2]^2 - G[1, w]*G[-w, w^2]^2 - 
    G[w^(-2), w^2]*G[0, 0, -w] + G[-w^(-1), w^2]*G[0, 0, -w] + 
    G[-w, w^2]*G[0, 0, -w] + ((4*I)/3)*Pi*G[0, 0, w] + G[0, w^2]*G[0, 0, w] + 
    (16*G[1, w^2]*G[0, 0, w])/3 - (20*G[w^(-2), w^2]*G[0, 0, w])/3 + 
    3*G[-w^(-1), w^2]*G[0, 0, w] - 3*G[-w, w^2]*G[0, 0, w] + 
    2*G[0, w^2]*G[0, 0, w^2] + (16*G[r61, w^2]*G[0, 0, w^2])/3 + 
    (16*G[r62, w^2]*G[0, 0, w^2])/3 - (16*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
    2*G[-w^(-1), w^2]*G[0, 0, w^2] - 2*G[-w, w^2]*G[0, 0, w^2] + 
    2*G[r61, w^2]*G[0, 1, r7] + 2*G[r62, w^2]*G[0, 1, r7] + 
    G[w^(-2), w^2]*G[0, 1, r7] - 3*G[-w^(-1), w^2]*G[0, 1, r7] - 
    3*G[-w, w^2]*G[0, 1, r7] + 2*G[w^(-2), w^2]*G[0, 1, -w] - 
    2*G[-w^(-1), w^2]*G[0, 1, -w] - 2*G[-w, w^2]*G[0, 1, -w] + 
    ((16*I)/3)*Pi*G[0, 1, w] - (32*G[1, w^2]*G[0, 1, w])/3 + 
    (16*G[w^(-2), w^2]*G[0, 1, w])/3 + 4*G[-w, w^2]*G[0, 1, w] - 
    (20*G[r61, w^2]*G[0, 1, w^2])/3 - (20*G[r62, w^2]*G[0, 1, w^2])/3 + 
    (14*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 2*G[-w^(-1), w^2]*G[0, 1, w^2] + 
    2*G[-w, w^2]*G[0, 1, w^2] - (4*I)*Pi*G[0, r1, w] - (4*I)*Pi*G[0, r2, w] - 
    G[0, w^2]*G[0, r61, w^2] - 3*G[r61, w^2]*G[0, r61, w^2] - 
    3*G[r62, w^2]*G[0, r61, w^2] + 3*G[w^(-2), w^2]*G[0, r61, w^2] + 
    G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] - 
    G[0, w^2]*G[0, r62, w^2] - 3*G[r61, w^2]*G[0, r62, w^2] - 
    3*G[r62, w^2]*G[0, r62, w^2] + 3*G[w^(-2), w^2]*G[0, r62, w^2] + 
    G[-w^(-1), w^2]*G[0, r62, w^2] + G[-w, w^2]*G[0, r62, w^2] - 
    G[0, w^2]*G[0, w^(-2), w^2] + G[r61, w^2]*G[0, w^(-2), w^2] + 
    G[r62, w^2]*G[0, w^(-2), w^2] + G[w^(-2), w^2]*G[0, -w, -w] - 
    G[-w^(-1), w^2]*G[0, -w, -w] - G[-w, w^2]*G[0, -w, -w] - 
    G[0, w]*G[0, w^2, w^2] + (19*G[0, w^2]*G[0, w^2, w^2])/3 + 
    (10*G[1, r7]*G[0, w^2, w^2])/3 - (52*G[1, w^2]*G[0, w^2, w^2])/3 - 
    (13*G[r61, w^2]*G[0, w^2, w^2])/3 - (13*G[r62, w^2]*G[0, w^2, w^2])/3 + 
    (20*G[w^(-2), w^2]*G[0, w^2, w^2])/3 + (2*I)*Pi*G[-I, 0, r1] - 
    (2*I)*Pi*G[-I, 0, w] - (2*I)*Pi*G[-I, r1, r1] + (2*I)*Pi*G[-I, r1, w] - 
    (2*I)*Pi*G[-I, r2, r1] + (2*I)*Pi*G[-I, r2, w] + (2*I)*Pi*G[I, 0, r1] - 
    (2*I)*Pi*G[I, 0, w] - (2*I)*Pi*G[I, r1, r1] + (2*I)*Pi*G[I, r1, w] - 
    (2*I)*Pi*G[I, r2, r1] + (2*I)*Pi*G[I, r2, w] + 
    4*G[w^(-2), w^2]*G[1, 0, -w] - 4*G[-w^(-1), w^2]*G[1, 0, -w] - 
    4*G[-w, w^2]*G[1, 0, -w] + ((4*I)/3)*Pi*G[1, 0, w] - 
    (32*G[1, w^2]*G[1, 0, w])/3 + (4*G[w^(-2), w^2]*G[1, 0, w])/3 + 
    4*G[-w^(-1), w^2]*G[1, 0, w] + 4*G[-w, w^2]*G[1, 0, w] - 
    (32*G[r61, w^2]*G[1, 0, w^2])/3 - (32*G[r62, w^2]*G[1, 0, w^2])/3 + 
    (14*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 6*G[-w^(-1), w^2]*G[1, 0, w^2] + 
    6*G[-w, w^2]*G[1, 0, w^2] - (8*G[r61, w^2]*G[1, 1, r7])/3 - 
    (8*G[r62, w^2]*G[1, 1, r7])/3 - (4*G[w^(-2), w^2]*G[1, 1, r7])/3 + 
    4*G[-w^(-1), w^2]*G[1, 1, r7] + 4*G[-w, w^2]*G[1, 1, r7] - 
    8*G[w^(-2), w^2]*G[1, 1, -w] + 8*G[-w^(-1), w^2]*G[1, 1, -w] + 
    8*G[-w, w^2]*G[1, 1, -w] - ((32*I)/3)*Pi*G[1, 1, w] + 
    (64*G[1, w^2]*G[1, 1, w])/3 - (8*G[w^(-2), w^2]*G[1, 1, w])/3 - 
    8*G[-w^(-1), w^2]*G[1, 1, w] - 8*G[-w, w^2]*G[1, 1, w] + 
    ((32*I)/3)*Pi*G[1, 1, w^2] - (32*G[0, w]*G[1, 1, w^2])/3 + 
    (64*G[1, w]*G[1, 1, w^2])/3 - (128*G[1, w^2]*G[1, 1, w^2])/3 + 
    (64*G[r61, w^2]*G[1, 1, w^2])/3 + (64*G[r62, w^2]*G[1, 1, w^2])/3 + 
    8*G[w^(-2), w^2]*G[1, 1, w^2] - 8*G[-w^(-1), w^2]*G[1, 1, w^2] - 
    8*G[-w, w^2]*G[1, 1, w^2] + (4*I)*Pi*G[1, r1, w] + (4*I)*Pi*G[1, r2, w] - 
    (32*G[0, w^2]*G[1, r61, w^2])/3 - (16*G[1, r7]*G[1, r61, w^2])/3 + 
    (64*G[1, w^2]*G[1, r61, w^2])/3 + (32*G[r61, w^2]*G[1, r61, w^2])/3 + 
    (32*G[r62, w^2]*G[1, r61, w^2])/3 - (26*G[w^(-2), w^2]*G[1, r61, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[1, r61, w^2] - 2*G[-w, w^2]*G[1, r61, w^2] - 
    (32*G[0, w^2]*G[1, r62, w^2])/3 - (16*G[1, r7]*G[1, r62, w^2])/3 + 
    (64*G[1, w^2]*G[1, r62, w^2])/3 + (32*G[r61, w^2]*G[1, r62, w^2])/3 + 
    (32*G[r62, w^2]*G[1, r62, w^2])/3 - (26*G[w^(-2), w^2]*G[1, r62, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[1, r62, w^2] - 2*G[-w, w^2]*G[1, r62, w^2] - 
    ((4*I)/3)*Pi*G[1, w^(-2), w^2] + 4*G[0, -w]*G[1, w^(-2), w^2] + 
    (4*G[0, w]*G[1, w^(-2), w^2])/3 + (20*G[0, w^2]*G[1, w^(-2), w^2])/3 - 
    (8*G[1, r7]*G[1, w^(-2), w^2])/3 - 8*G[1, -w]*G[1, w^(-2), w^2] - 
    (8*G[1, w]*G[1, w^(-2), w^2])/3 + 8*G[1, w^2]*G[1, w^(-2), w^2] - 
    (32*G[r61, w^2]*G[1, w^(-2), w^2])/3 - (32*G[r62, w^2]*G[1, w^(-2), w^2])/
     3 - (4*I)*Pi*G[1, -w^(-1), w^2] - 4*G[0, -w]*G[1, -w^(-1), w^2] + 
    4*G[0, w]*G[1, -w^(-1), w^2] + 4*G[0, w^2]*G[1, -w^(-1), w^2] + 
    8*G[1, r7]*G[1, -w^(-1), w^2] + 8*G[1, -w]*G[1, -w^(-1), w^2] - 
    8*G[1, w]*G[1, -w^(-1), w^2] - 8*G[1, w^2]*G[1, -w^(-1), w^2] - 
    2*G[w^(-2), w^2]*G[1, -w, -w] + 2*G[-w^(-1), w^2]*G[1, -w, -w] + 
    2*G[-w, w^2]*G[1, -w, -w] - (4*I)*Pi*G[1, -w, w^2] - 
    4*G[0, -w]*G[1, -w, w^2] + 4*G[0, w]*G[1, -w, w^2] + 
    4*G[0, w^2]*G[1, -w, w^2] + 8*G[1, r7]*G[1, -w, w^2] + 
    8*G[1, -w]*G[1, -w, w^2] - 8*G[1, w]*G[1, -w, w^2] - 
    8*G[1, w^2]*G[1, -w, w^2] + (2*I)*Pi*G[1, w^2, w^2] + 
    6*G[0, -w]*G[1, w^2, w^2] - 2*G[0, w]*G[1, w^2, w^2] - 
    4*G[0, w^2]*G[1, w^2, w^2] - 8*G[1, r7]*G[1, w^2, w^2] - 
    12*G[1, -w]*G[1, w^2, w^2] + 4*G[1, w]*G[1, w^2, w^2] + 
    12*G[1, w^2]*G[1, w^2, w^2] - 2*G[r61, w^2]*G[1, w^2, w^2] - 
    2*G[r62, w^2]*G[1, w^2, w^2] + 2*G[w^(-2), w^2]*G[r1, 0, w] - 
    2*G[-w^(-1), w^2]*G[r1, 0, w] - 4*G[w^(-2), w^2]*G[r1, 1, w] + 
    4*G[-w^(-1), w^2]*G[r1, 1, w] + 2*G[w^(-2), w^2]*G[r2, 0, w] - 
    2*G[-w^(-1), w^2]*G[r2, 0, w] - 4*G[w^(-2), w^2]*G[r2, 1, w] + 
    4*G[-w^(-1), w^2]*G[r2, 1, w] + (19*G[0, w^2]*G[r61, 0, w^2])/3 + 
    (10*G[1, r7]*G[r61, 0, w^2])/3 - (52*G[1, w^2]*G[r61, 0, w^2])/3 - 
    (25*G[r61, w^2]*G[r61, 0, w^2])/3 - (25*G[r62, w^2]*G[r61, 0, w^2])/3 + 
    (29*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - (32*G[0, w^2]*G[r61, 1, w^2])/3 - 
    (16*G[1, r7]*G[r61, 1, w^2])/3 + (64*G[1, w^2]*G[r61, 1, w^2])/3 + 
    (32*G[r61, w^2]*G[r61, 1, w^2])/3 + (32*G[r62, w^2]*G[r61, 1, w^2])/3 - 
    (26*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    2*G[-w, w^2]*G[r61, 1, w^2] - (16*G[0, w^2]*G[r61, r61, w^2])/3 - 
    (8*G[1, r7]*G[r61, r61, w^2])/3 + (32*G[1, w^2]*G[r61, r61, w^2])/3 + 
    (16*G[r61, w^2]*G[r61, r61, w^2])/3 + (16*G[r62, w^2]*G[r61, r61, w^2])/
     3 - (16*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
    (16*G[0, w^2]*G[r61, r62, w^2])/3 - (8*G[1, r7]*G[r61, r62, w^2])/3 + 
    (32*G[1, w^2]*G[r61, r62, w^2])/3 + (16*G[r61, w^2]*G[r61, r62, w^2])/3 + 
    (16*G[r62, w^2]*G[r61, r62, w^2])/3 - 
    (16*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - G[0, -w]*G[r61, w^(-2), w^2] + 
    (10*G[0, w^2]*G[r61, w^(-2), w^2])/3 + G[1, r7]*G[r61, w^(-2), w^2] + 
    2*G[1, -w]*G[r61, w^(-2), w^2] - 2*G[1, w^2]*G[r61, w^(-2), w^2] - 
    (7*G[r61, w^2]*G[r61, w^(-2), w^2])/3 - 
    (7*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + G[0, -w]*G[r61, -w^(-1), w^2] + 
    G[0, w^2]*G[r61, -w^(-1), w^2] + G[1, r7]*G[r61, -w^(-1), w^2] - 
    2*G[1, -w]*G[r61, -w^(-1), w^2] - 2*G[1, w^2]*G[r61, -w^(-1), w^2] + 
    G[0, -w]*G[r61, -w, w^2] + G[0, w^2]*G[r61, -w, w^2] + 
    G[1, r7]*G[r61, -w, w^2] - 2*G[1, -w]*G[r61, -w, w^2] - 
    2*G[1, w^2]*G[r61, -w, w^2] - G[0, -w]*G[r61, w^2, w^2] - 
    (22*G[0, w^2]*G[r61, w^2, w^2])/3 - (10*G[1, r7]*G[r61, w^2, w^2])/3 + 
    2*G[1, -w]*G[r61, w^2, w^2] + (52*G[1, w^2]*G[r61, w^2, w^2])/3 + 
    (16*G[r61, w^2]*G[r61, w^2, w^2])/3 + (16*G[r62, w^2]*G[r61, w^2, w^2])/
     3 - (20*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + 
    (19*G[0, w^2]*G[r62, 0, w^2])/3 + (10*G[1, r7]*G[r62, 0, w^2])/3 - 
    (52*G[1, w^2]*G[r62, 0, w^2])/3 - (25*G[r61, w^2]*G[r62, 0, w^2])/3 - 
    (25*G[r62, w^2]*G[r62, 0, w^2])/3 + (29*G[w^(-2), w^2]*G[r62, 0, w^2])/
     3 + G[-w^(-1), w^2]*G[r62, 0, w^2] + G[-w, w^2]*G[r62, 0, w^2] - 
    (32*G[0, w^2]*G[r62, 1, w^2])/3 - (16*G[1, r7]*G[r62, 1, w^2])/3 + 
    (64*G[1, w^2]*G[r62, 1, w^2])/3 + (32*G[r61, w^2]*G[r62, 1, w^2])/3 + 
    (32*G[r62, w^2]*G[r62, 1, w^2])/3 - (26*G[w^(-2), w^2]*G[r62, 1, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 2*G[-w, w^2]*G[r62, 1, w^2] - 
    (16*G[0, w^2]*G[r62, r61, w^2])/3 - (8*G[1, r7]*G[r62, r61, w^2])/3 + 
    (32*G[1, w^2]*G[r62, r61, w^2])/3 + (16*G[r61, w^2]*G[r62, r61, w^2])/3 + 
    (16*G[r62, w^2]*G[r62, r61, w^2])/3 - 
    (16*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - (16*G[0, w^2]*G[r62, r62, w^2])/
     3 - (8*G[1, r7]*G[r62, r62, w^2])/3 + (32*G[1, w^2]*G[r62, r62, w^2])/
     3 + (16*G[r61, w^2]*G[r62, r62, w^2])/3 + 
    (16*G[r62, w^2]*G[r62, r62, w^2])/3 - 
    (16*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - G[0, -w]*G[r62, w^(-2), w^2] + 
    (10*G[0, w^2]*G[r62, w^(-2), w^2])/3 + G[1, r7]*G[r62, w^(-2), w^2] + 
    2*G[1, -w]*G[r62, w^(-2), w^2] - 2*G[1, w^2]*G[r62, w^(-2), w^2] - 
    (7*G[r61, w^2]*G[r62, w^(-2), w^2])/3 - 
    (7*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + G[0, -w]*G[r62, -w^(-1), w^2] + 
    G[0, w^2]*G[r62, -w^(-1), w^2] + G[1, r7]*G[r62, -w^(-1), w^2] - 
    2*G[1, -w]*G[r62, -w^(-1), w^2] - 2*G[1, w^2]*G[r62, -w^(-1), w^2] + 
    G[0, -w]*G[r62, -w, w^2] + G[0, w^2]*G[r62, -w, w^2] + 
    G[1, r7]*G[r62, -w, w^2] - 2*G[1, -w]*G[r62, -w, w^2] - 
    2*G[1, w^2]*G[r62, -w, w^2] - G[0, -w]*G[r62, w^2, w^2] - 
    (22*G[0, w^2]*G[r62, w^2, w^2])/3 - (10*G[1, r7]*G[r62, w^2, w^2])/3 + 
    2*G[1, -w]*G[r62, w^2, w^2] + (52*G[1, w^2]*G[r62, w^2, w^2])/3 + 
    (16*G[r61, w^2]*G[r62, w^2, w^2])/3 + (16*G[r62, w^2]*G[r62, w^2, w^2])/
     3 - (20*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - G[0, w]*G[w^(-2), 0, w^2] - 
    (22*G[0, w^2]*G[w^(-2), 0, w^2])/3 - (10*G[1, r7]*G[w^(-2), 0, w^2])/3 + 
    (52*G[1, w^2]*G[w^(-2), 0, w^2])/3 + (16*G[r61, w^2]*G[w^(-2), 0, w^2])/
     3 + (16*G[r62, w^2]*G[w^(-2), 0, w^2])/3 - 
    (20*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
    ((10*I)/3)*Pi*G[w^(-2), 1, w^2] - 2*G[0, -w]*G[w^(-2), 1, w^2] + 
    (10*G[0, w]*G[w^(-2), 1, w^2])/3 + (32*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
    (16*G[1, r7]*G[w^(-2), 1, w^2])/3 + 4*G[1, -w]*G[w^(-2), 1, w^2] - 
    (20*G[1, w]*G[w^(-2), 1, w^2])/3 - 4*G[1, w^2]*G[w^(-2), 1, w^2] - 
    (26*G[r61, w^2]*G[w^(-2), 1, w^2])/3 - (26*G[r62, w^2]*G[w^(-2), 1, w^2])/
     3 + (32*G[0, w^2]*G[w^(-2), r61, w^2])/3 + 
    (13*G[1, r7]*G[w^(-2), r61, w^2])/3 - (58*G[1, w^2]*G[w^(-2), r61, w^2])/
     3 - (23*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
    (23*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
    (20*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
    (32*G[0, w^2]*G[w^(-2), r62, w^2])/3 + (13*G[1, r7]*G[w^(-2), r62, w^2])/
     3 - (58*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
    (23*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
    (23*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
    (20*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
    (I/6)*Pi*G[w^(-2), w^(-2), w^2] - G[0, -w]*G[w^(-2), w^(-2), w^2] - 
    (G[0, w]*G[w^(-2), w^(-2), w^2])/6 - 
    (17*G[0, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (5*G[1, r7]*G[w^(-2), w^(-2), w^2])/6 + 
    2*G[1, -w]*G[w^(-2), w^(-2), w^2] + (G[1, w]*G[w^(-2), w^(-2), w^2])/3 - 
    2*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
    (20*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (20*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    ((3*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] + G[0, -w]*G[w^(-2), -w^(-1), w^2] - 
    (3*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 - 
    3*G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 
    (9*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 - 
    2*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 3*G[1, w]*G[w^(-2), -w^(-1), w^2] + 
    6*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + ((3*I)/2)*Pi*G[w^(-2), -w, w^2] + 
    3*G[0, -w]*G[w^(-2), -w, w^2] - (3*G[0, w]*G[w^(-2), -w, w^2])/2 - 
    3*G[0, w^2]*G[w^(-2), -w, w^2] - (9*G[1, r7]*G[w^(-2), -w, w^2])/2 - 
    6*G[1, -w]*G[w^(-2), -w, w^2] + 3*G[1, w]*G[w^(-2), -w, w^2] + 
    6*G[1, w^2]*G[w^(-2), -w, w^2] - G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
    G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + G[-w, w^2]*G[-w^(-1), 0, -w] + 
    G[0, w]*G[-w^(-1), 0, w^2] - G[0, w^2]*G[-w^(-1), 0, w^2] + 
    3*G[r61, w^2]*G[-w^(-1), 0, w^2] + 3*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
    G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
    3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 2*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
    2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 2*G[-w, w^2]*G[-w^(-1), 1, -w] - 
    (2*I)*Pi*G[-w^(-1), 1, w^2] + 2*G[0, -w]*G[-w^(-1), 1, w^2] + 
    2*G[0, w]*G[-w^(-1), 1, w^2] - 4*G[1, -w]*G[-w^(-1), 1, w^2] - 
    4*G[1, w]*G[-w^(-1), 1, w^2] + 4*G[1, w^2]*G[-w^(-1), 1, w^2] - 
    6*G[r61, w^2]*G[-w^(-1), 1, w^2] - 6*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
    2*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 2*G[-w^(-1), w^2]*
     G[-w^(-1), 1, w^2] + 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    G[0, w^2]*G[-w^(-1), r61, w^2] + G[1, r7]*G[-w^(-1), r61, w^2] - 
    2*G[1, w^2]*G[-w^(-1), r61, w^2] + G[0, w^2]*G[-w^(-1), r62, w^2] + 
    G[1, r7]*G[-w^(-1), r62, w^2] - 2*G[1, w^2]*G[-w^(-1), r62, w^2] + 
    (I/2)*Pi*G[-w^(-1), w^(-2), w^2] - (G[0, w]*G[-w^(-1), w^(-2), w^2])/2 - 
    (G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + G[1, w]*G[-w^(-1), w^(-2), w^2] + 
    (I/2)*Pi*G[-w^(-1), -w^(-1), w^2] - (G[0, w]*G[-w^(-1), -w^(-1), w^2])/
     2 - (G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 + 
    G[1, w]*G[-w^(-1), -w^(-1), w^2] + (I/2)*Pi*G[-w^(-1), -w, w^2] - 
    2*G[0, -w]*G[-w^(-1), -w, w^2] - (G[0, w]*G[-w^(-1), -w, w^2])/2 - 
    (G[1, r7]*G[-w^(-1), -w, w^2])/2 + 4*G[1, -w]*G[-w^(-1), -w, w^2] + 
    G[1, w]*G[-w^(-1), -w, w^2] - I*Pi*G[-w^(-1), w^2, w^2] - 
    3*G[0, -w]*G[-w^(-1), w^2, w^2] + G[0, w]*G[-w^(-1), w^2, w^2] + 
    3*G[0, w^2]*G[-w^(-1), w^2, w^2] + 4*G[1, r7]*G[-w^(-1), w^2, w^2] + 
    6*G[1, -w]*G[-w^(-1), w^2, w^2] - 2*G[1, w]*G[-w^(-1), w^2, w^2] - 
    6*G[1, w^2]*G[-w^(-1), w^2, w^2] - G[0, w]*G[-w, 0, w^2] - 
    G[0, w^2]*G[-w, 0, w^2] + 3*G[r61, w^2]*G[-w, 0, w^2] + 
    3*G[r62, w^2]*G[-w, 0, w^2] + G[w^(-2), w^2]*G[-w, 0, w^2] - 
    3*G[-w^(-1), w^2]*G[-w, 0, w^2] - G[-w, w^2]*G[-w, 0, w^2] - 
    (2*I)*Pi*G[-w, 1, w^2] + 2*G[0, -w]*G[-w, 1, w^2] + 
    2*G[0, w]*G[-w, 1, w^2] - 4*G[1, -w]*G[-w, 1, w^2] - 
    4*G[1, w]*G[-w, 1, w^2] + 4*G[1, w^2]*G[-w, 1, w^2] - 
    6*G[r61, w^2]*G[-w, 1, w^2] - 6*G[r62, w^2]*G[-w, 1, w^2] - 
    2*G[w^(-2), w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
    2*G[-w, w^2]*G[-w, 1, w^2] + G[0, w^2]*G[-w, r61, w^2] + 
    G[1, r7]*G[-w, r61, w^2] - 2*G[1, w^2]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r62, w^2] + G[1, r7]*G[-w, r62, w^2] - 
    2*G[1, w^2]*G[-w, r62, w^2] + (I/2)*Pi*G[-w, w^(-2), w^2] - 
    (G[0, w]*G[-w, w^(-2), w^2])/2 - (G[1, r7]*G[-w, w^(-2), w^2])/2 + 
    G[1, w]*G[-w, w^(-2), w^2] + (I/2)*Pi*G[-w, -w^(-1), w^2] - 
    2*G[0, -w]*G[-w, -w^(-1), w^2] - (G[0, w]*G[-w, -w^(-1), w^2])/2 - 
    (G[1, r7]*G[-w, -w^(-1), w^2])/2 + 4*G[1, -w]*G[-w, -w^(-1), w^2] + 
    G[1, w]*G[-w, -w^(-1), w^2] + (I/2)*Pi*G[-w, -w, w^2] - 
    (G[0, w]*G[-w, -w, w^2])/2 - (G[1, r7]*G[-w, -w, w^2])/2 + 
    G[1, w]*G[-w, -w, w^2] - I*Pi*G[-w, w^2, w^2] - 
    G[0, -w]*G[-w, w^2, w^2] + G[0, w]*G[-w, w^2, w^2] + 
    3*G[0, w^2]*G[-w, w^2, w^2] + 4*G[1, r7]*G[-w, w^2, w^2] + 
    2*G[1, -w]*G[-w, w^2, w^2] - 2*G[1, w]*G[-w, w^2, w^2] - 
    6*G[1, w^2]*G[-w, w^2, w^2] - (7*G[0, 0, 0, w])/3 - G[0, 0, 0, w^2] + 
    (8*G[0, 0, 1, w])/3 + G[0, 0, r61, w^2] + G[0, 0, r62, w^2] - 
    (19*G[0, 0, w^2, w^2])/3 - (16*G[0, 1, 0, w])/3 + (32*G[0, 1, 1, w])/3 + 
    (20*G[0, 1, w^2, w^2])/3 + 4*G[0, r1, 0, w] - 8*G[0, r1, 1, w] + 
    4*G[0, r2, 0, w] - 8*G[0, r2, 1, w] + 3*G[0, r61, w^2, w^2] + 
    3*G[0, r62, w^2, w^2] + G[0, w^(-2), 0, w^2] - G[0, w^(-2), r61, w^2] - 
    G[0, w^(-2), r62, w^2] - (16*G[0, w^2, 0, w^2])/3 + 
    (20*G[0, w^2, 1, w^2])/3 + 2*G[0, w^2, r61, w^2] + 
    2*G[0, w^2, r62, w^2] + (20*G[0, w^2, w^2, w^2])/3 - 6*G[-I, 0, 0, r1] + 
    6*G[-I, 0, 0, w] + 4*G[-I, 0, 1, r1] - 4*G[-I, 0, 1, w] + 
    2*G[-I, r1, 0, r1] - 2*G[-I, r1, 0, w] - 4*G[-I, r1, 1, r1] + 
    4*G[-I, r1, 1, w] + 2*G[-I, r2, 0, r1] - 2*G[-I, r2, 0, w] - 
    4*G[-I, r2, 1, r1] + 4*G[-I, r2, 1, w] - 6*G[I, 0, 0, r1] + 
    6*G[I, 0, 0, w] + 4*G[I, 0, 1, r1] - 4*G[I, 0, 1, w] + 
    2*G[I, r1, 0, r1] - 2*G[I, r1, 0, w] - 4*G[I, r1, 1, r1] + 
    4*G[I, r1, 1, w] + 2*G[I, r2, 0, r1] - 2*G[I, r2, 0, w] - 
    4*G[I, r2, 1, r1] + 4*G[I, r2, 1, w] - (4*G[1, 0, 0, w])/3 + 
    (8*G[1, 0, 1, w])/3 + (26*G[1, 0, w^2, w^2])/3 + (32*G[1, 1, 0, w])/3 - 
    (64*G[1, 1, 1, w])/3 + (64*G[1, 1, 1, w^2])/3 - 
    (32*G[1, 1, r61, w^2])/3 - (32*G[1, 1, r62, w^2])/3 - 4*G[1, r1, 0, w] + 
    8*G[1, r1, 1, w] - 4*G[1, r2, 0, w] + 8*G[1, r2, 1, w] + 
    (32*G[1, r61, 0, w^2])/3 - (32*G[1, r61, 1, w^2])/3 - 
    (16*G[1, r61, r61, w^2])/3 - (16*G[1, r61, r62, w^2])/3 - 
    (26*G[1, r61, w^2, w^2])/3 + (32*G[1, r62, 0, w^2])/3 - 
    (32*G[1, r62, 1, w^2])/3 - (16*G[1, r62, r61, w^2])/3 - 
    (16*G[1, r62, r62, w^2])/3 - (26*G[1, r62, w^2, w^2])/3 - 
    (32*G[1, w^(-2), 0, w^2])/3 + (32*G[1, w^(-2), r61, w^2])/3 + 
    (32*G[1, w^(-2), r62, w^2])/3 - 2*G[1, w^2, 0, w^2] + 
    2*G[1, w^2, r61, w^2] + 2*G[1, w^2, r62, w^2] - 3*G[r1, 0, 0, w] - 
    3*G[r2, 0, 0, w] - (19*G[r61, 0, 0, w^2])/3 + (20*G[r61, 0, 1, w^2])/3 + 
    3*G[r61, 0, r61, w^2] + 3*G[r61, 0, r62, w^2] + 
    (29*G[r61, 0, w^2, w^2])/3 + (32*G[r61, 1, 0, w^2])/3 - 
    (32*G[r61, 1, 1, w^2])/3 - (16*G[r61, 1, r61, w^2])/3 - 
    (16*G[r61, 1, r62, w^2])/3 - (26*G[r61, 1, w^2, w^2])/3 + 
    (16*G[r61, r61, 0, w^2])/3 - (16*G[r61, r61, 1, w^2])/3 - 
    (8*G[r61, r61, r61, w^2])/3 - (8*G[r61, r61, r62, w^2])/3 - 
    (16*G[r61, r61, w^2, w^2])/3 + (16*G[r61, r62, 0, w^2])/3 - 
    (16*G[r61, r62, 1, w^2])/3 - (8*G[r61, r62, r61, w^2])/3 - 
    (8*G[r61, r62, r62, w^2])/3 - (16*G[r61, r62, w^2, w^2])/3 - 
    (7*G[r61, w^(-2), 0, w^2])/3 + (7*G[r61, w^(-2), r61, w^2])/3 + 
    (7*G[r61, w^(-2), r62, w^2])/3 - 2*G[r61, -w^(-1), 0, w^2] + 
    4*G[r61, -w^(-1), 1, w^2] - 2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + 
    (22*G[r61, w^2, 0, w^2])/3 - (26*G[r61, w^2, 1, w^2])/3 - 
    3*G[r61, w^2, r61, w^2] - 3*G[r61, w^2, r62, w^2] - 
    (20*G[r61, w^2, w^2, w^2])/3 - (19*G[r62, 0, 0, w^2])/3 + 
    (20*G[r62, 0, 1, w^2])/3 + 3*G[r62, 0, r61, w^2] + 
    3*G[r62, 0, r62, w^2] + (29*G[r62, 0, w^2, w^2])/3 + 
    (32*G[r62, 1, 0, w^2])/3 - (32*G[r62, 1, 1, w^2])/3 - 
    (16*G[r62, 1, r61, w^2])/3 - (16*G[r62, 1, r62, w^2])/3 - 
    (26*G[r62, 1, w^2, w^2])/3 + (16*G[r62, r61, 0, w^2])/3 - 
    (16*G[r62, r61, 1, w^2])/3 - (8*G[r62, r61, r61, w^2])/3 - 
    (8*G[r62, r61, r62, w^2])/3 - (16*G[r62, r61, w^2, w^2])/3 + 
    (16*G[r62, r62, 0, w^2])/3 - (16*G[r62, r62, 1, w^2])/3 - 
    (8*G[r62, r62, r61, w^2])/3 - (8*G[r62, r62, r62, w^2])/3 - 
    (16*G[r62, r62, w^2, w^2])/3 - (7*G[r62, w^(-2), 0, w^2])/3 + 
    (7*G[r62, w^(-2), r61, w^2])/3 + (7*G[r62, w^(-2), r62, w^2])/3 - 
    2*G[r62, -w^(-1), 0, w^2] + 4*G[r62, -w^(-1), 1, w^2] - 
    2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + (22*G[r62, w^2, 0, w^2])/
     3 - (26*G[r62, w^2, 1, w^2])/3 - 3*G[r62, w^2, r61, w^2] - 
    3*G[r62, w^2, r62, w^2] - (20*G[r62, w^2, w^2, w^2])/3 + 
    (19*G[w^(-2), 0, 0, w^2])/3 - (20*G[w^(-2), 0, 1, w^2])/3 - 
    3*G[w^(-2), 0, r61, w^2] - 3*G[w^(-2), 0, r62, w^2] - 
    (20*G[w^(-2), 0, w^2, w^2])/3 - (26*G[w^(-2), 1, 0, w^2])/3 + 
    (26*G[w^(-2), 1, r61, w^2])/3 + (26*G[w^(-2), 1, r62, w^2])/3 - 
    (29*G[w^(-2), r61, 0, w^2])/3 + (26*G[w^(-2), r61, 1, w^2])/3 + 
    (16*G[w^(-2), r61, r61, w^2])/3 + (16*G[w^(-2), r61, r62, w^2])/3 + 
    (20*G[w^(-2), r61, w^2, w^2])/3 - (29*G[w^(-2), r62, 0, w^2])/3 + 
    (26*G[w^(-2), r62, 1, w^2])/3 + (16*G[w^(-2), r62, r61, w^2])/3 + 
    (16*G[w^(-2), r62, r62, w^2])/3 + (20*G[w^(-2), r62, w^2, w^2])/3 + 
    (20*G[w^(-2), w^(-2), 0, w^2])/3 - (20*G[w^(-2), w^(-2), r61, w^2])/3 - 
    (20*G[w^(-2), w^(-2), r62, w^2])/3 + 2*G[w^(-2), -w^(-1), 0, w^2] - 
    4*G[w^(-2), -w^(-1), 1, w^2] + G[-w^(-1), 0, 0, w^2] - 
    G[-w^(-1), 0, r61, w^2] - G[-w^(-1), 0, r62, w^2] - 
    2*G[-w^(-1), 1, 0, w^2] + 2*G[-w^(-1), 1, r61, w^2] + 
    2*G[-w^(-1), 1, r62, w^2] - G[-w^(-1), r61, 0, w^2] + 
    2*G[-w^(-1), r61, 1, w^2] - G[-w^(-1), r62, 0, w^2] + 
    2*G[-w^(-1), r62, 1, w^2] + 2*G[-w^(-1), -w, 0, w^2] - 
    4*G[-w^(-1), -w, 1, w^2] + G[-w, 0, 0, w^2] - G[-w, 0, r61, w^2] - 
    G[-w, 0, r62, w^2] - 2*G[-w, 0, w^2, w^2] - 2*G[-w, 1, 0, w^2] + 
    2*G[-w, 1, r61, w^2] + 2*G[-w, 1, r62, w^2] + 4*G[-w, 1, w^2, w^2] - 
    G[-w, r61, 0, w^2] + 2*G[-w, r61, 1, w^2] - G[-w, r62, 0, w^2] + 
    2*G[-w, r62, 1, w^2] + 2*G[-w, -w^(-1), 0, w^2] - 
    4*G[-w, -w^(-1), 1, w^2] - 2*G[-w, w^2, 0, w^2] + 4*G[-w, w^2, 1, w^2] - 
    (2*Pi*GI[0, r2])/3 - (23*Zeta[3])/6) + 
  132*(((23*I)/162)*Pi^3 - (11*Pi^2*G[0, w])/12 - (Pi^2*G[-I, r1])/2 + 
    (Pi^2*G[-I, w])/2 - (Pi^2*G[I, r1])/2 + (Pi^2*G[I, w])/2 + 
    (Pi^2*G[r1, w])/6 + (Pi^2*G[r2, w])/6 - 9*G[0, -1, 0, w] - 
    (5*G[0, 0, 0, w])/2 - 3*G[0, 1, 0, w] - 4*G[-I, 0, 0, r1] + 
    4*G[-I, 0, 0, w] - 4*G[I, 0, 0, r1] + 4*G[I, 0, 0, w] + 3*G[1, 0, 0, w] + 
    3*G[r1, 0, 0, w] + 3*G[r2, 0, 0, w] - (2*Pi*GI[0, r2])/3 - 
    (10*Zeta[3])/3) - 60*(((5*I)/6)*Pi^3 - (13*Pi^2*G[0, w])/6 - 
    5*G[0, -w]^2*G[0, w^2] - (2*I)*Pi*G[0, w]*G[0, w^2] + 
    G[0, -w]*G[0, w]*G[0, w^2] + 2*G[0, -w]*G[0, w^2]^2 - 
    2*G[0, w]*G[0, w^2]^2 + 7*G[0, w^2]^3 + (Pi^2*G[1, r7])/6 + 
    16*G[0, -w]*G[0, w^2]*G[1, -w] - 2*G[0, w]*G[0, w^2]*G[1, -w] - 
    4*G[0, w^2]^2*G[1, -w] - 12*G[0, w^2]*G[1, -w]^2 + (7*Pi^2*G[1, w])/3 - 
    2*G[0, -w]*G[0, w^2]*G[1, w] + 4*G[0, w^2]^2*G[1, w] + 
    4*G[0, w^2]*G[1, -w]*G[1, w] + Pi^2*G[r1, w] + 
    (2*I)*Pi*G[0, w^2]*G[r1, w] + Pi^2*G[r2, w] + 
    (2*I)*Pi*G[0, w^2]*G[r2, w] - (2*Pi^2*G[r61, w^2])/3 + 
    2*G[0, w]*G[0, w^2]*G[r61, w^2] - 17*G[0, w^2]^2*G[r61, w^2] - 
    4*G[0, w^2]*G[1, w]*G[r61, w^2] + 10*G[0, w^2]*G[r61, w^2]^2 - 
    (2*Pi^2*G[r62, w^2])/3 + 2*G[0, w]*G[0, w^2]*G[r62, w^2] - 
    17*G[0, w^2]^2*G[r62, w^2] - 4*G[0, w^2]*G[1, w]*G[r62, w^2] + 
    20*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 10*G[0, w^2]*G[r62, w^2]^2 + 
    (Pi^2*G[w^(-2), w^2])/4 - G[0, -w]^2*G[w^(-2), w^2] - 
    (2*I)*Pi*G[0, w]*G[w^(-2), w^2] + ((7*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^2] - 
    (G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/3 - 
    (G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 - (8*G[0, w^2]^2*G[w^(-2), w^2])/3 + 
    (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] - 2*G[0, w^2]*G[1, r7]*G[w^(-2), w^2] + 
    4*G[0, -w]*G[1, -w]*G[w^(-2), w^2] - 2*G[0, w]*G[1, -w]*G[w^(-2), w^2] - 
    (4*G[0, w^2]*G[1, -w]*G[w^(-2), w^2])/3 - 4*G[1, -w]^2*G[w^(-2), w^2] + 
    (4*I)*Pi*G[1, w]*G[w^(-2), w^2] + (2*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/
     3 + 4*G[1, -w]*G[1, w]*G[w^(-2), w^2] - ((22*I)/3)*Pi*G[1, w^2]*
     G[w^(-2), w^2] + (4*G[0, -w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
    (28*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 4*G[0, w^2]*G[1, w^2]*
     G[w^(-2), w^2] + 4*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] - 
    (8*G[1, -w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    (56*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 + (20*G[1, w^2]^2*G[w^(-2), w^2])/
     3 + G[0, w]*G[r61, -w]*G[w^(-2), w^2] + G[0, w^2]*G[r61, -w]*
     G[w^(-2), w^2] - 2*G[1, w]*G[r61, -w]*G[w^(-2), w^2] - 
    ((4*I)/3)*Pi*G[r61, w^2]*G[w^(-2), w^2] + G[0, -w]*G[r61, w^2]*
     G[w^(-2), w^2] - (5*G[0, w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
    12*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    (4*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
    (10*G[1, w]*G[r61, w^2]*G[w^(-2), w^2])/3 - G[r61, -w]*G[r61, w^2]*
     G[w^(-2), w^2] - 9*G[r61, w^2]^2*G[w^(-2), w^2] + 
    G[0, w]*G[r62, -w]*G[w^(-2), w^2] + G[0, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
    2*G[1, w]*G[r62, -w]*G[w^(-2), w^2] - G[r61, w^2]*G[r62, -w]*
     G[w^(-2), w^2] - ((4*I)/3)*Pi*G[r62, w^2]*G[w^(-2), w^2] + 
    G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
    (5*G[0, w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 12*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + (4*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (10*G[1, w]*G[r62, w^2]*G[w^(-2), w^2])/3 - G[r61, -w]*G[r62, w^2]*
     G[w^(-2), w^2] - 18*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] - 9*G[r62, w^2]^2*G[w^(-2), w^2] + 
    ((4*I)/3)*Pi*G[w^(-2), w^2]^2 - (2*G[0, -w]*G[w^(-2), w^2]^2)/3 - 
    (4*G[0, w]*G[w^(-2), w^2]^2)/3 - (7*G[0, w^2]*G[w^(-2), w^2]^2)/3 - 
    (2*G[1, r7]*G[w^(-2), w^2]^2)/3 + (4*G[1, -w]*G[w^(-2), w^2]^2)/3 + 
    (8*G[1, w]*G[w^(-2), w^2]^2)/3 - (4*G[1, w^2]*G[w^(-2), w^2]^2)/3 + 
    3*G[r61, w^2]*G[w^(-2), w^2]^2 + 3*G[r62, w^2]*G[w^(-2), w^2]^2 + 
    2*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 4*G[0, w^2]*G[1, -w]*
     G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/12 + 
    6*G[0, -w]^2*G[-w^(-1), w^2] + (2*I)*Pi*G[0, w]*G[-w^(-1), w^2] - 
    G[0, -w]*G[0, w]*G[-w^(-1), w^2] - ((7*I)/3)*Pi*G[0, w^2]*
     G[-w^(-1), w^2] - (11*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/3 + 
    (G[0, w]*G[0, w^2]*G[-w^(-1), w^2])/3 - (4*G[0, w^2]^2*G[-w^(-1), w^2])/
     3 - (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2] + 2*G[0, w^2]*G[1, r7]*
     G[-w^(-1), w^2] - 20*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] + 
    4*G[0, w]*G[1, -w]*G[-w^(-1), w^2] + 
    (28*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2])/3 + 
    16*G[1, -w]^2*G[-w^(-1), w^2] - (4*I)*Pi*G[1, w]*G[-w^(-1), w^2] + 
    2*G[0, -w]*G[1, w]*G[-w^(-1), w^2] - 
    (14*G[0, w^2]*G[1, w]*G[-w^(-1), w^2])/3 - 8*G[1, -w]*G[1, w]*
     G[-w^(-1), w^2] + ((22*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 
    (4*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (28*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 4*G[0, w^2]*G[1, w^2]*
     G[-w^(-1), w^2] - 4*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] + 
    (8*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
    (56*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (20*G[1, w^2]^2*G[-w^(-1), w^2])/3 - G[0, w]*G[r61, -w]*G[-w^(-1), w^2] - 
    G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] + 2*G[1, w]*G[r61, -w]*
     G[-w^(-1), w^2] + ((4*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), w^2] - 
    G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
    (G[0, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 2*G[0, w^2]*G[r61, w^2]*
     G[-w^(-1), w^2] - (4*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
    (2*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + G[r61, -w]*G[r61, w^2]*
     G[-w^(-1), w^2] - G[r61, w^2]^2*G[-w^(-1), w^2] - 
    G[0, w]*G[r62, -w]*G[-w^(-1), w^2] - G[0, w^2]*G[r62, -w]*
     G[-w^(-1), w^2] + 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] + 
    G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] + ((4*I)/3)*Pi*G[r62, w^2]*
     G[-w^(-1), w^2] - G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 
    (G[0, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 2*G[0, w^2]*G[r62, w^2]*
     G[-w^(-1), w^2] - (4*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
    (2*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + G[r61, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] - 2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] - G[r62, w^2]^2*G[-w^(-1), w^2] - 
    2*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 4*G[1, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] - ((4*I)/3)*Pi*G[-w^(-1), w^2]^2 + 
    (2*G[0, -w]*G[-w^(-1), w^2]^2)/3 + (4*G[0, w]*G[-w^(-1), w^2]^2)/3 - 
    (2*G[0, w^2]*G[-w^(-1), w^2]^2)/3 + (2*G[1, r7]*G[-w^(-1), w^2]^2)/3 - 
    (4*G[1, -w]*G[-w^(-1), w^2]^2)/3 - (8*G[1, w]*G[-w^(-1), w^2]^2)/3 + 
    (4*G[1, w^2]*G[-w^(-1), w^2]^2)/3 + (3*Pi^2*G[-w, w^2])/4 + 
    6*G[0, -w]^2*G[-w, w^2] + (6*I)*Pi*G[0, w]*G[-w, w^2] - 
    G[0, -w]*G[0, w]*G[-w, w^2] - ((7*I)/3)*Pi*G[0, w^2]*G[-w, w^2] - 
    (11*G[0, -w]*G[0, w^2]*G[-w, w^2])/3 + (13*G[0, w]*G[0, w^2]*G[-w, w^2])/
     3 - (4*G[0, w^2]^2*G[-w, w^2])/3 - (I/2)*Pi*G[1, r7]*G[-w, w^2] + 
    2*G[0, w^2]*G[1, r7]*G[-w, w^2] - 20*G[0, -w]*G[1, -w]*G[-w, w^2] + 
    4*G[0, w]*G[1, -w]*G[-w, w^2] + (28*G[0, w^2]*G[1, -w]*G[-w, w^2])/3 + 
    16*G[1, -w]^2*G[-w, w^2] - (4*I)*Pi*G[1, w]*G[-w, w^2] + 
    2*G[0, -w]*G[1, w]*G[-w, w^2] - (14*G[0, w^2]*G[1, w]*G[-w, w^2])/3 - 
    8*G[1, -w]*G[1, w]*G[-w, w^2] + ((22*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - 
    (4*G[0, -w]*G[1, w^2]*G[-w, w^2])/3 - (28*G[0, w]*G[1, w^2]*G[-w, w^2])/
     3 + 4*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 4*G[1, r7]*G[1, w^2]*G[-w, w^2] + 
    (8*G[1, -w]*G[1, w^2]*G[-w, w^2])/3 + (56*G[1, w]*G[1, w^2]*G[-w, w^2])/
     3 - (20*G[1, w^2]^2*G[-w, w^2])/3 - (4*I)*Pi*G[r1, w]*G[-w, w^2] - 
    (4*I)*Pi*G[r2, w]*G[-w, w^2] - G[0, w]*G[r61, -w]*G[-w, w^2] - 
    G[0, w^2]*G[r61, -w]*G[-w, w^2] + 2*G[1, w]*G[r61, -w]*G[-w, w^2] + 
    ((4*I)/3)*Pi*G[r61, w^2]*G[-w, w^2] - G[0, -w]*G[r61, w^2]*G[-w, w^2] - 
    (G[0, w]*G[r61, w^2]*G[-w, w^2])/3 + 2*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 
    (4*G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 + 
    (2*G[1, w]*G[r61, w^2]*G[-w, w^2])/3 + G[r61, -w]*G[r61, w^2]*
     G[-w, w^2] - G[r61, w^2]^2*G[-w, w^2] - G[0, w]*G[r62, -w]*G[-w, w^2] - 
    G[0, w^2]*G[r62, -w]*G[-w, w^2] + 2*G[1, w]*G[r62, -w]*G[-w, w^2] + 
    G[r61, w^2]*G[r62, -w]*G[-w, w^2] + ((4*I)/3)*Pi*G[r62, w^2]*G[-w, w^2] - 
    G[0, -w]*G[r62, w^2]*G[-w, w^2] - (G[0, w]*G[r62, w^2]*G[-w, w^2])/3 + 
    2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - (4*G[1, r7]*G[r62, w^2]*G[-w, w^2])/
     3 + (2*G[1, w]*G[r62, w^2]*G[-w, w^2])/3 + G[r61, -w]*G[r62, w^2]*
     G[-w, w^2] - 2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + 
    G[r62, -w]*G[r62, w^2]*G[-w, w^2] - G[r62, w^2]^2*G[-w, w^2] - 
    2*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] + 4*G[1, -w]*G[-w^(-1), -w]*
     G[-w, w^2] - ((8*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 
    (28*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    (8*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    (4*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    (4*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    (56*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    (16*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    (8*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - ((4*I)/3)*Pi*G[-w, w^2]^2 + 
    (2*G[0, -w]*G[-w, w^2]^2)/3 + (4*G[0, w]*G[-w, w^2]^2)/3 - 
    (2*G[0, w^2]*G[-w, w^2]^2)/3 + (2*G[1, r7]*G[-w, w^2]^2)/3 - 
    (4*G[1, -w]*G[-w, w^2]^2)/3 - (8*G[1, w]*G[-w, w^2]^2)/3 + 
    (4*G[1, w^2]*G[-w, w^2]^2)/3 + 5*G[0, w^2]*G[0, 0, -w] + 
    2*G[w^(-2), w^2]*G[0, 0, -w] - 7*G[-w^(-1), w^2]*G[0, 0, -w] - 
    7*G[-w, w^2]*G[0, 0, -w] - (6*I)*Pi*G[0, 0, w] + 
    (9*G[w^(-2), w^2]*G[0, 0, w])/2 + (3*G[-w^(-1), w^2]*G[0, 0, w])/2 - 
    (21*G[-w, w^2]*G[0, 0, w])/2 + 3*G[0, -w]*G[0, 0, w^2] + 
    G[0, w]*G[0, 0, w^2] - 16*G[0, w^2]*G[0, 0, w^2] - 
    6*G[1, -w]*G[0, 0, w^2] - 2*G[1, w]*G[0, 0, w^2] + 
    11*G[r61, w^2]*G[0, 0, w^2] + 11*G[r62, w^2]*G[0, 0, w^2] + 
    G[w^(-2), w^2]*G[0, 0, w^2] + 4*G[-w^(-1), w^2]*G[0, 0, w^2] + 
    4*G[-w, w^2]*G[0, 0, w^2] - I*Pi*G[0, 1, r7] - 10*G[0, w^2]*G[0, 1, -w] - 
    2*G[w^(-2), w^2]*G[0, 1, -w] + 12*G[-w^(-1), w^2]*G[0, 1, -w] + 
    12*G[-w, w^2]*G[0, 1, -w] + (8*I)*Pi*G[0, 1, w] - 
    4*G[0, w^2]*G[0, 1, w] - 9*G[w^(-2), w^2]*G[0, 1, w] + 
    9*G[-w^(-1), w^2]*G[0, 1, w] + 17*G[-w, w^2]*G[0, 1, w] - 
    6*G[0, -w]*G[0, 1, w^2] + 2*G[0, w]*G[0, 1, w^2] + 
    4*G[0, w^2]*G[0, 1, w^2] + 12*G[1, -w]*G[0, 1, w^2] - 
    4*G[1, w]*G[0, 1, w^2] + 2*G[w^(-2), w^2]*G[0, 1, w^2] - 
    6*G[-w^(-1), w^2]*G[0, 1, w^2] - 6*G[-w, w^2]*G[0, 1, w^2] + 
    (2*I)*Pi*G[0, r1, w] + (2*I)*Pi*G[0, r2, w] - 
    G[w^(-2), w^2]*G[0, r61, -w] + G[-w^(-1), w^2]*G[0, r61, -w] + 
    G[-w, w^2]*G[0, r61, -w] - 2*G[0, w]*G[0, r61, w^2] + 
    13*G[0, w^2]*G[0, r61, w^2] + 4*G[1, w]*G[0, r61, w^2] - 
    10*G[r61, w^2]*G[0, r61, w^2] - 10*G[r62, w^2]*G[0, r61, w^2] - 
    2*G[w^(-2), w^2]*G[0, r61, w^2] - G[-w^(-1), w^2]*G[0, r61, w^2] - 
    G[-w, w^2]*G[0, r61, w^2] - G[w^(-2), w^2]*G[0, r62, -w] + 
    G[-w^(-1), w^2]*G[0, r62, -w] + G[-w, w^2]*G[0, r62, -w] - 
    2*G[0, w]*G[0, r62, w^2] + 13*G[0, w^2]*G[0, r62, w^2] + 
    4*G[1, w]*G[0, r62, w^2] - 10*G[r61, w^2]*G[0, r62, w^2] - 
    10*G[r62, w^2]*G[0, r62, w^2] - 2*G[w^(-2), w^2]*G[0, r62, w^2] - 
    G[-w^(-1), w^2]*G[0, r62, w^2] - G[-w, w^2]*G[0, r62, w^2] + 
    G[0, w^2]*G[0, w^(-2), w^2] - G[r61, w^2]*G[0, w^(-2), w^2] - 
    G[r62, w^2]*G[0, w^(-2), w^2] + 2*G[0, w^2]*G[0, -w, -w] - 
    2*G[-w^(-1), w^2]*G[0, -w, -w] - 2*G[-w, w^2]*G[0, -w, -w] + 
    ((7*I)/3)*Pi*G[0, w^2, w^2] - (G[0, -w]*G[0, w^2, w^2])/3 - 
    (G[0, w]*G[0, w^2, w^2])/3 - (8*G[0, w^2]*G[0, w^2, w^2])/3 - 
    2*G[1, r7]*G[0, w^2, w^2] + (2*G[1, -w]*G[0, w^2, w^2])/3 + 
    (2*G[1, w]*G[0, w^2, w^2])/3 - (2*G[1, w^2]*G[0, w^2, w^2])/3 + 
    6*G[r61, w^2]*G[0, w^2, w^2] + 6*G[r62, w^2]*G[0, w^2, w^2] - 
    3*G[w^(-2), w^2]*G[0, w^2, w^2] - 6*G[0, w^2]*G[1, 0, -w] - 
    2*G[w^(-2), w^2]*G[1, 0, -w] + 8*G[-w^(-1), w^2]*G[1, 0, -w] + 
    8*G[-w, w^2]*G[1, 0, -w] - 9*G[w^(-2), w^2]*G[1, 0, w] + 
    9*G[-w^(-1), w^2]*G[1, 0, w] + 9*G[-w, w^2]*G[1, 0, w] + 
    2*G[w^(-2), w^2]*G[1, 0, w^2] - 2*G[-w^(-1), w^2]*G[1, 0, w^2] - 
    2*G[-w, w^2]*G[1, 0, w^2] + (2*I)*Pi*G[1, 1, r7] - 
    (G[w^(-2), w^2]*G[1, 1, r7])/2 + (G[-w^(-1), w^2]*G[1, 1, r7])/2 + 
    (G[-w, w^2]*G[1, 1, r7])/2 + 12*G[0, w^2]*G[1, 1, -w] + 
    4*G[w^(-2), w^2]*G[1, 1, -w] - 16*G[-w^(-1), w^2]*G[1, 1, -w] - 
    16*G[-w, w^2]*G[1, 1, -w] + 18*G[w^(-2), w^2]*G[1, 1, w] - 
    18*G[-w^(-1), w^2]*G[1, 1, w] - 18*G[-w, w^2]*G[1, 1, w] - 
    4*G[w^(-2), w^2]*G[1, 1, w^2] + 4*G[-w^(-1), w^2]*G[1, 1, w^2] + 
    4*G[-w, w^2]*G[1, 1, w^2] - 4*G[0, w^2]*G[1, -w, -w] + 
    4*G[-w^(-1), w^2]*G[1, -w, -w] + 4*G[-w, w^2]*G[1, -w, -w] - 
    ((22*I)/3)*Pi*G[1, w^2, w^2] + (10*G[0, -w]*G[1, w^2, w^2])/3 + 
    (22*G[0, w]*G[1, w^2, w^2])/3 - (10*G[0, w^2]*G[1, w^2, w^2])/3 + 
    4*G[1, r7]*G[1, w^2, w^2] - (20*G[1, -w]*G[1, w^2, w^2])/3 - 
    (44*G[1, w]*G[1, w^2, w^2])/3 + (20*G[1, w^2]*G[1, w^2, w^2])/3 + 
    (6*I)*Pi*G[r1, 0, w] - 2*G[0, w^2]*G[r1, 0, w] + 
    4*G[-w, w^2]*G[r1, 0, w] - (8*I)*Pi*G[r1, 1, w] + 
    4*G[0, w^2]*G[r1, 1, w] - 8*G[-w, w^2]*G[r1, 1, w] - 
    (2*I)*Pi*G[r1, r1, w] - (2*I)*Pi*G[r1, r2, w] + (6*I)*Pi*G[r2, 0, w] - 
    2*G[0, w^2]*G[r2, 0, w] + 4*G[-w, w^2]*G[r2, 0, w] - 
    (8*I)*Pi*G[r2, 1, w] + 4*G[0, w^2]*G[r2, 1, w] - 
    8*G[-w, w^2]*G[r2, 1, w] - (2*I)*Pi*G[r2, r1, w] - 
    (2*I)*Pi*G[r2, r2, w] - G[w^(-2), w^2]*G[r61, 0, -w] + 
    G[-w^(-1), w^2]*G[r61, 0, -w] + G[-w, w^2]*G[r61, 0, -w] + 
    10*G[0, w^2]*G[r61, 0, w^2] - 4*G[r61, w^2]*G[r61, 0, w^2] - 
    4*G[r62, w^2]*G[r61, 0, w^2] - 5*G[w^(-2), w^2]*G[r61, 0, w^2] - 
    G[-w^(-1), w^2]*G[r61, 0, w^2] - G[-w, w^2]*G[r61, 0, w^2] + 
    G[w^(-2), w^2]*G[r61, r61, -w] - G[-w^(-1), w^2]*G[r61, r61, -w] - 
    G[-w, w^2]*G[r61, r61, -w] - 6*G[0, w^2]*G[r61, r61, w^2] + 
    5*G[w^(-2), w^2]*G[r61, r61, w^2] + G[-w^(-1), w^2]*G[r61, r61, w^2] + 
    G[-w, w^2]*G[r61, r61, w^2] + G[w^(-2), w^2]*G[r61, r62, -w] - 
    G[-w^(-1), w^2]*G[r61, r62, -w] - G[-w, w^2]*G[r61, r62, -w] - 
    6*G[0, w^2]*G[r61, r62, w^2] + 5*G[w^(-2), w^2]*G[r61, r62, w^2] + 
    G[-w^(-1), w^2]*G[r61, r62, w^2] + G[-w, w^2]*G[r61, r62, w^2] - 
    4*G[0, w^2]*G[r61, w^(-2), w^2] + 4*G[r61, w^2]*G[r61, w^(-2), w^2] + 
    4*G[r62, w^2]*G[r61, w^(-2), w^2] - ((4*I)/3)*Pi*G[r61, w^2, w^2] - 
    (2*G[0, w]*G[r61, w^2, w^2])/3 + 3*G[0, w^2]*G[r61, w^2, w^2] + 
    (4*G[1, r7]*G[r61, w^2, w^2])/3 + (4*G[1, w]*G[r61, w^2, w^2])/3 - 
    6*G[r61, w^2]*G[r61, w^2, w^2] - 6*G[r62, w^2]*G[r61, w^2, w^2] + 
    3*G[w^(-2), w^2]*G[r61, w^2, w^2] - G[w^(-2), w^2]*G[r62, 0, -w] + 
    G[-w^(-1), w^2]*G[r62, 0, -w] + G[-w, w^2]*G[r62, 0, -w] + 
    10*G[0, w^2]*G[r62, 0, w^2] - 4*G[r61, w^2]*G[r62, 0, w^2] - 
    4*G[r62, w^2]*G[r62, 0, w^2] - 5*G[w^(-2), w^2]*G[r62, 0, w^2] - 
    G[-w^(-1), w^2]*G[r62, 0, w^2] - G[-w, w^2]*G[r62, 0, w^2] + 
    G[w^(-2), w^2]*G[r62, r61, -w] - G[-w^(-1), w^2]*G[r62, r61, -w] - 
    G[-w, w^2]*G[r62, r61, -w] - 6*G[0, w^2]*G[r62, r61, w^2] + 
    5*G[w^(-2), w^2]*G[r62, r61, w^2] + G[-w^(-1), w^2]*G[r62, r61, w^2] + 
    G[-w, w^2]*G[r62, r61, w^2] + G[w^(-2), w^2]*G[r62, r62, -w] - 
    G[-w^(-1), w^2]*G[r62, r62, -w] - G[-w, w^2]*G[r62, r62, -w] - 
    6*G[0, w^2]*G[r62, r62, w^2] + 5*G[w^(-2), w^2]*G[r62, r62, w^2] + 
    G[-w^(-1), w^2]*G[r62, r62, w^2] + G[-w, w^2]*G[r62, r62, w^2] - 
    4*G[0, w^2]*G[r62, w^(-2), w^2] + 4*G[r61, w^2]*G[r62, w^(-2), w^2] + 
    4*G[r62, w^2]*G[r62, w^(-2), w^2] - ((4*I)/3)*Pi*G[r62, w^2, w^2] - 
    (2*G[0, w]*G[r62, w^2, w^2])/3 + 3*G[0, w^2]*G[r62, w^2, w^2] + 
    (4*G[1, r7]*G[r62, w^2, w^2])/3 + (4*G[1, w]*G[r62, w^2, w^2])/3 - 
    6*G[r61, w^2]*G[r62, w^2, w^2] - 6*G[r62, w^2]*G[r62, w^2, w^2] + 
    3*G[w^(-2), w^2]*G[r62, w^2, w^2] - ((7*I)/3)*Pi*G[w^(-2), 0, w^2] + 
    (G[0, -w]*G[w^(-2), 0, w^2])/3 + (G[0, w]*G[w^(-2), 0, w^2])/3 + 
    (11*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 2*G[1, r7]*G[w^(-2), 0, w^2] - 
    (2*G[1, -w]*G[w^(-2), 0, w^2])/3 - (2*G[1, w]*G[w^(-2), 0, w^2])/3 + 
    (2*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 7*G[r61, w^2]*G[w^(-2), 0, w^2] - 
    7*G[r62, w^2]*G[w^(-2), 0, w^2] + 3*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 
    ((22*I)/3)*Pi*G[w^(-2), 1, w^2] - (10*G[0, -w]*G[w^(-2), 1, w^2])/3 - 
    (22*G[0, w]*G[w^(-2), 1, w^2])/3 + (10*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
    4*G[1, r7]*G[w^(-2), 1, w^2] + (20*G[1, -w]*G[w^(-2), 1, w^2])/3 + 
    (44*G[1, w]*G[w^(-2), 1, w^2])/3 - (20*G[1, w^2]*G[w^(-2), 1, w^2])/3 + 
    ((4*I)/3)*Pi*G[w^(-2), r61, w^2] + (2*G[0, w]*G[w^(-2), r61, w^2])/3 - 
    7*G[0, w^2]*G[w^(-2), r61, w^2] - (4*G[1, r7]*G[w^(-2), r61, w^2])/3 - 
    (4*G[1, w]*G[w^(-2), r61, w^2])/3 + 10*G[r61, w^2]*G[w^(-2), r61, w^2] + 
    10*G[r62, w^2]*G[w^(-2), r61, w^2] - 3*G[w^(-2), w^2]*
     G[w^(-2), r61, w^2] + ((4*I)/3)*Pi*G[w^(-2), r62, w^2] + 
    (2*G[0, w]*G[w^(-2), r62, w^2])/3 - 7*G[0, w^2]*G[w^(-2), r62, w^2] - 
    (4*G[1, r7]*G[w^(-2), r62, w^2])/3 - (4*G[1, w]*G[w^(-2), r62, w^2])/3 + 
    10*G[r61, w^2]*G[w^(-2), r62, w^2] + 10*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    3*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
    ((4*I)/3)*Pi*G[w^(-2), w^(-2), w^2] + (2*G[0, -w]*G[w^(-2), w^(-2), w^2])/
     3 + (4*G[0, w]*G[w^(-2), w^(-2), w^2])/3 + 
    (7*G[0, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (2*G[1, r7]*G[w^(-2), w^(-2), w^2])/3 - 
    (4*G[1, -w]*G[w^(-2), w^(-2), w^2])/3 - 
    (8*G[1, w]*G[w^(-2), w^(-2), w^2])/3 + 
    (4*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
    3*G[r61, w^2]*G[w^(-2), w^(-2), w^2] - 3*G[r62, w^2]*
     G[w^(-2), w^(-2), w^2] - ((4*I)/3)*Pi*G[w^(-2), -w^(-1), w^2] + 
    (2*G[0, -w]*G[w^(-2), -w^(-1), w^2])/3 + 
    (4*G[0, w]*G[w^(-2), -w^(-1), w^2])/3 - 
    (2*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
    (2*G[1, r7]*G[w^(-2), -w^(-1), w^2])/3 - 
    (4*G[1, -w]*G[w^(-2), -w^(-1), w^2])/3 - 
    (8*G[1, w]*G[w^(-2), -w^(-1), w^2])/3 + 
    (4*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
    ((4*I)/3)*Pi*G[w^(-2), -w, w^2] + (2*G[0, -w]*G[w^(-2), -w, w^2])/3 + 
    (4*G[0, w]*G[w^(-2), -w, w^2])/3 - (2*G[0, w^2]*G[w^(-2), -w, w^2])/3 + 
    (2*G[1, r7]*G[w^(-2), -w, w^2])/3 - (4*G[1, -w]*G[w^(-2), -w, w^2])/3 - 
    (8*G[1, w]*G[w^(-2), -w, w^2])/3 + (4*G[1, w^2]*G[w^(-2), -w, w^2])/3 - 
    2*G[0, w^2]*G[-w^(-1), 0, -w] + 2*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
    2*G[-w, w^2]*G[-w^(-1), 0, -w] + ((7*I)/3)*Pi*G[-w^(-1), 0, w^2] - 
    (10*G[0, -w]*G[-w^(-1), 0, w^2])/3 + (2*G[0, w]*G[-w^(-1), 0, w^2])/3 + 
    (7*G[0, w^2]*G[-w^(-1), 0, w^2])/3 - 2*G[1, r7]*G[-w^(-1), 0, w^2] + 
    (20*G[1, -w]*G[-w^(-1), 0, w^2])/3 + (8*G[1, w]*G[-w^(-1), 0, w^2])/3 - 
    (2*G[1, w^2]*G[-w^(-1), 0, w^2])/3 - 4*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
    4*G[0, w^2]*G[-w^(-1), 1, -w] - 4*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
    4*G[-w, w^2]*G[-w^(-1), 1, -w] - ((22*I)/3)*Pi*G[-w^(-1), 1, w^2] + 
    (28*G[0, -w]*G[-w^(-1), 1, w^2])/3 + (16*G[0, w]*G[-w^(-1), 1, w^2])/3 - 
    (22*G[0, w^2]*G[-w^(-1), 1, w^2])/3 + 4*G[1, r7]*G[-w^(-1), 1, w^2] - 
    (56*G[1, -w]*G[-w^(-1), 1, w^2])/3 - (32*G[1, w]*G[-w^(-1), 1, w^2])/3 + 
    (20*G[1, w^2]*G[-w^(-1), 1, w^2])/3 + 8*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
    ((4*I)/3)*Pi*G[-w^(-1), r61, w^2] + (4*G[0, w]*G[-w^(-1), r61, w^2])/3 + 
    (4*G[1, r7]*G[-w^(-1), r61, w^2])/3 - (8*G[1, w]*G[-w^(-1), r61, w^2])/
     3 - ((4*I)/3)*Pi*G[-w^(-1), r62, w^2] + (4*G[0, w]*G[-w^(-1), r62, w^2])/
     3 + (4*G[1, r7]*G[-w^(-1), r62, w^2])/3 - 
    (8*G[1, w]*G[-w^(-1), r62, w^2])/3 + ((4*I)/3)*Pi*
     G[-w^(-1), w^(-2), w^2] - (2*G[0, -w]*G[-w^(-1), w^(-2), w^2])/3 - 
    (4*G[0, w]*G[-w^(-1), w^(-2), w^2])/3 + 
    (2*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
    (2*G[1, r7]*G[-w^(-1), w^(-2), w^2])/3 + 
    (4*G[1, -w]*G[-w^(-1), w^(-2), w^2])/3 + 
    (8*G[1, w]*G[-w^(-1), w^(-2), w^2])/3 - 
    (4*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
    ((4*I)/3)*Pi*G[-w^(-1), -w^(-1), w^2] + 
    (4*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/3 - 
    (4*G[0, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
    (2*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
    (2*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/3 - 
    (8*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/3 + 
    (8*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
    (4*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
    ((4*I)/3)*Pi*G[-w^(-1), -w, w^2] - (8*G[0, -w]*G[-w^(-1), -w, w^2])/3 - 
    (4*G[0, w]*G[-w^(-1), -w, w^2])/3 + (2*G[0, w^2]*G[-w^(-1), -w, w^2])/3 - 
    (2*G[1, r7]*G[-w^(-1), -w, w^2])/3 + (16*G[1, -w]*G[-w^(-1), -w, w^2])/
     3 + (8*G[1, w]*G[-w^(-1), -w, w^2])/3 - 
    (4*G[1, w^2]*G[-w^(-1), -w, w^2])/3 + ((8*I)/3)*Pi*G[-w^(-1), w^2, w^2] - 
    (4*G[0, -w]*G[-w^(-1), w^2, w^2])/3 - (8*G[0, w]*G[-w^(-1), w^2, w^2])/
     3 + (4*G[0, w^2]*G[-w^(-1), w^2, w^2])/3 - 
    (4*G[1, r7]*G[-w^(-1), w^2, w^2])/3 + (8*G[1, -w]*G[-w^(-1), w^2, w^2])/
     3 + (16*G[1, w]*G[-w^(-1), w^2, w^2])/3 - 
    (8*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 + ((7*I)/3)*Pi*G[-w, 0, w^2] - 
    (10*G[0, -w]*G[-w, 0, w^2])/3 - (10*G[0, w]*G[-w, 0, w^2])/3 + 
    (7*G[0, w^2]*G[-w, 0, w^2])/3 - 2*G[1, r7]*G[-w, 0, w^2] + 
    (20*G[1, -w]*G[-w, 0, w^2])/3 + (8*G[1, w]*G[-w, 0, w^2])/3 - 
    (2*G[1, w^2]*G[-w, 0, w^2])/3 - 4*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
    ((22*I)/3)*Pi*G[-w, 1, w^2] + (28*G[0, -w]*G[-w, 1, w^2])/3 + 
    (16*G[0, w]*G[-w, 1, w^2])/3 - (22*G[0, w^2]*G[-w, 1, w^2])/3 + 
    4*G[1, r7]*G[-w, 1, w^2] - (56*G[1, -w]*G[-w, 1, w^2])/3 - 
    (32*G[1, w]*G[-w, 1, w^2])/3 + (20*G[1, w^2]*G[-w, 1, w^2])/3 + 
    8*G[-w^(-1), w^2]*G[-w, 1, w^2] - ((4*I)/3)*Pi*G[-w, r61, w^2] + 
    (4*G[0, w]*G[-w, r61, w^2])/3 + (4*G[1, r7]*G[-w, r61, w^2])/3 - 
    (8*G[1, w]*G[-w, r61, w^2])/3 - ((4*I)/3)*Pi*G[-w, r62, w^2] + 
    (4*G[0, w]*G[-w, r62, w^2])/3 + (4*G[1, r7]*G[-w, r62, w^2])/3 - 
    (8*G[1, w]*G[-w, r62, w^2])/3 + ((4*I)/3)*Pi*G[-w, w^(-2), w^2] - 
    (2*G[0, -w]*G[-w, w^(-2), w^2])/3 - (4*G[0, w]*G[-w, w^(-2), w^2])/3 + 
    (2*G[0, w^2]*G[-w, w^(-2), w^2])/3 - (2*G[1, r7]*G[-w, w^(-2), w^2])/3 + 
    (4*G[1, -w]*G[-w, w^(-2), w^2])/3 + (8*G[1, w]*G[-w, w^(-2), w^2])/3 - 
    (4*G[1, w^2]*G[-w, w^(-2), w^2])/3 + ((4*I)/3)*Pi*G[-w, -w^(-1), w^2] - 
    (8*G[0, -w]*G[-w, -w^(-1), w^2])/3 - (4*G[0, w]*G[-w, -w^(-1), w^2])/3 + 
    (2*G[0, w^2]*G[-w, -w^(-1), w^2])/3 - (2*G[1, r7]*G[-w, -w^(-1), w^2])/
     3 + (16*G[1, -w]*G[-w, -w^(-1), w^2])/3 + 
    (8*G[1, w]*G[-w, -w^(-1), w^2])/3 - (4*G[1, w^2]*G[-w, -w^(-1), w^2])/3 + 
    ((4*I)/3)*Pi*G[-w, -w, w^2] + (4*G[0, -w]*G[-w, -w, w^2])/3 - 
    (4*G[0, w]*G[-w, -w, w^2])/3 + (2*G[0, w^2]*G[-w, -w, w^2])/3 - 
    (2*G[1, r7]*G[-w, -w, w^2])/3 - (8*G[1, -w]*G[-w, -w, w^2])/3 + 
    (8*G[1, w]*G[-w, -w, w^2])/3 - (4*G[1, w^2]*G[-w, -w, w^2])/3 + 
    ((8*I)/3)*Pi*G[-w, w^2, w^2] - (4*G[0, -w]*G[-w, w^2, w^2])/3 - 
    (8*G[0, w]*G[-w, w^2, w^2])/3 + (4*G[0, w^2]*G[-w, w^2, w^2])/3 - 
    (4*G[1, r7]*G[-w, w^2, w^2])/3 + (8*G[1, -w]*G[-w, w^2, w^2])/3 + 
    (16*G[1, w]*G[-w, w^2, w^2])/3 - (8*G[1, w^2]*G[-w, w^2, w^2])/3 + 
    9*G[0, 0, 0, w] + 4*G[0, 0, 0, w^2] - 12*G[0, 0, 1, w] + 
    6*G[0, 0, 1, w^2] - 7*G[0, 0, r61, w^2] - 7*G[0, 0, r62, w^2] + 
    3*G[0, 0, w^2, w^2] - 8*G[0, 1, 0, w] + 6*G[0, 1, 0, w^2] + 
    G[0, 1, 1, r7] + 16*G[0, 1, 1, w] - 12*G[0, 1, 1, w^2] - 
    2*G[0, r1, 0, w] + 4*G[0, r1, 1, w] - 2*G[0, r2, 0, w] + 
    4*G[0, r2, 1, w] - 6*G[0, r61, 0, w^2] + 6*G[0, r61, r61, w^2] + 
    6*G[0, r61, r62, w^2] - 3*G[0, r61, w^2, w^2] - 6*G[0, r62, 0, w^2] + 
    6*G[0, r62, r61, w^2] + 6*G[0, r62, r62, w^2] - 3*G[0, r62, w^2, w^2] - 
    G[0, w^(-2), 0, w^2] + G[0, w^(-2), r61, w^2] + G[0, w^(-2), r62, w^2] + 
    2*G[0, w^2, 0, w^2] - 2*G[0, w^2, r61, w^2] - 2*G[0, w^2, r62, w^2] - 
    3*G[0, w^2, w^2, w^2] + 22*G[1, 0, 0, w] - G[1, 0, 1, r7] - 
    8*G[1, 0, 1, w] - 8*G[1, 1, 0, w] - 2*G[1, 1, 1, r7] + 16*G[1, 1, 1, w] - 
    20*G[r1, 0, 0, w] + 16*G[r1, 0, 1, w] + 12*G[r1, 1, 0, w] - 
    24*G[r1, 1, 1, w] + 2*G[r1, r1, 0, w] - 4*G[r1, r1, 1, w] + 
    2*G[r1, r2, 0, w] - 4*G[r1, r2, 1, w] - 20*G[r2, 0, 0, w] + 
    16*G[r2, 0, 1, w] + 12*G[r2, 1, 0, w] - 24*G[r2, 1, 1, w] + 
    2*G[r2, r1, 0, w] - 4*G[r2, r1, 1, w] + 2*G[r2, r2, 0, w] - 
    4*G[r2, r2, 1, w] - 4*G[r61, 0, 0, w^2] + 4*G[r61, 0, r61, w^2] + 
    4*G[r61, 0, r62, w^2] - 6*G[r61, 0, w^2, w^2] + 6*G[r61, r61, w^2, w^2] + 
    6*G[r61, r62, w^2, w^2] + 4*G[r61, w^(-2), 0, w^2] - 
    4*G[r61, w^(-2), r61, w^2] - 4*G[r61, w^(-2), r62, w^2] - 
    2*G[r61, w^2, 0, w^2] + 2*G[r61, w^2, r61, w^2] + 
    2*G[r61, w^2, r62, w^2] + 3*G[r61, w^2, w^2, w^2] - 4*G[r62, 0, 0, w^2] + 
    4*G[r62, 0, r61, w^2] + 4*G[r62, 0, r62, w^2] - 6*G[r62, 0, w^2, w^2] + 
    6*G[r62, r61, w^2, w^2] + 6*G[r62, r62, w^2, w^2] + 
    4*G[r62, w^(-2), 0, w^2] - 4*G[r62, w^(-2), r61, w^2] - 
    4*G[r62, w^(-2), r62, w^2] - 2*G[r62, w^2, 0, w^2] + 
    2*G[r62, w^2, r61, w^2] + 2*G[r62, w^2, r62, w^2] + 
    3*G[r62, w^2, w^2, w^2] - 3*G[w^(-2), 0, 0, w^2] + 
    3*G[w^(-2), 0, r61, w^2] + 3*G[w^(-2), 0, r62, w^2] + 
    3*G[w^(-2), 0, w^2, w^2] + 6*G[w^(-2), r61, 0, w^2] - 
    6*G[w^(-2), r61, r61, w^2] - 6*G[w^(-2), r61, r62, w^2] - 
    3*G[w^(-2), r61, w^2, w^2] + 6*G[w^(-2), r62, 0, w^2] - 
    6*G[w^(-2), r62, r61, w^2] - 6*G[w^(-2), r62, r62, w^2] - 
    3*G[w^(-2), r62, w^2, w^2] - 3*G[w^(-2), w^(-2), 0, w^2] + 
    3*G[w^(-2), w^(-2), r61, w^2] + 3*G[w^(-2), w^(-2), r62, w^2] + 
    3*G[-w^(-1), 0, 0, w^2] - 6*G[-w^(-1), 0, 1, w^2] - 
    6*G[-w^(-1), 1, 0, w^2] + 12*G[-w^(-1), 1, 1, w^2] - 
    2*G[-w^(-1), -w^(-1), 0, w^2] + 4*G[-w^(-1), -w^(-1), 1, w^2] + 
    2*G[-w^(-1), -w, 0, w^2] - 4*G[-w^(-1), -w, 1, w^2] + 
    3*G[-w, 0, 0, w^2] - 6*G[-w, 0, 1, w^2] - 6*G[-w, 1, 0, w^2] + 
    12*G[-w, 1, 1, w^2] + 2*G[-w, -w^(-1), 0, w^2] - 
    4*G[-w, -w^(-1), 1, w^2] - 2*G[-w, -w, 0, w^2] + 4*G[-w, -w, 1, w^2] - 
    3*Zeta[3]) + 36*((Pi^2*G[0, w^2])/6 + G[0, w^2]^3/2 - 
    (Pi^2*G[r61, w^2])/6 - (7*G[0, w^2]^2*G[r61, w^2])/2 + 
    3*G[0, w^2]*G[r61, w^2]^2 - (Pi^2*G[r62, w^2])/6 - 
    (7*G[0, w^2]^2*G[r62, w^2])/2 + 6*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
    3*G[0, w^2]*G[r62, w^2]^2 + 2*G[0, w^2]^2*G[w^(-2), w^2] + 
    G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 3*G[r61, w^2]^2*G[w^(-2), w^2] + 
    G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 6*G[r61, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - 3*G[r62, w^2]^2*G[w^(-2), w^2] - 
    (5*G[0, w^2]*G[w^(-2), w^2]^2)/2 + (5*G[r61, w^2]*G[w^(-2), w^2]^2)/2 + 
    (5*G[r62, w^2]*G[w^(-2), w^2]^2)/2 - G[0, w^2]*G[0, 0, w^2] + 
    (3*G[r61, w^2]*G[0, 0, w^2])/2 + (3*G[r62, w^2]*G[0, 0, w^2])/2 - 
    (G[w^(-2), w^2]*G[0, 0, w^2])/2 + (5*G[0, w^2]*G[0, r61, w^2])/2 - 
    3*G[r61, w^2]*G[0, r61, w^2] - 3*G[r62, w^2]*G[0, r61, w^2] + 
    (G[w^(-2), w^2]*G[0, r61, w^2])/2 + (5*G[0, w^2]*G[0, r62, w^2])/2 - 
    3*G[r61, w^2]*G[0, r62, w^2] - 3*G[r62, w^2]*G[0, r62, w^2] + 
    (G[w^(-2), w^2]*G[0, r62, w^2])/2 - (3*G[0, w^2]*G[0, w^(-2), w^2])/2 + 
    (3*G[r61, w^2]*G[0, w^(-2), w^2])/2 + (3*G[r62, w^2]*G[0, w^(-2), w^2])/
     2 + (G[0, w^2]*G[0, w^2, w^2])/2 + 2*G[r61, w^2]*G[0, w^2, w^2] + 
    2*G[r62, w^2]*G[0, w^2, w^2] - (5*G[w^(-2), w^2]*G[0, w^2, w^2])/2 + 
    3*G[0, w^2]*G[r61, 0, w^2] - G[r61, w^2]*G[r61, 0, w^2] - 
    G[r62, w^2]*G[r61, 0, w^2] - 2*G[w^(-2), w^2]*G[r61, 0, w^2] - 
    2*G[0, w^2]*G[r61, r61, w^2] + 2*G[w^(-2), w^2]*G[r61, r61, w^2] - 
    2*G[0, w^2]*G[r61, r62, w^2] + 2*G[w^(-2), w^2]*G[r61, r62, w^2] - 
    G[0, w^2]*G[r61, w^(-2), w^2] + G[r61, w^2]*G[r61, w^(-2), w^2] + 
    G[r62, w^2]*G[r61, w^(-2), w^2] - (G[0, w^2]*G[r61, w^2, w^2])/2 - 
    2*G[r61, w^2]*G[r61, w^2, w^2] - 2*G[r62, w^2]*G[r61, w^2, w^2] + 
    (5*G[w^(-2), w^2]*G[r61, w^2, w^2])/2 + 3*G[0, w^2]*G[r62, 0, w^2] - 
    G[r61, w^2]*G[r62, 0, w^2] - G[r62, w^2]*G[r62, 0, w^2] - 
    2*G[w^(-2), w^2]*G[r62, 0, w^2] - 2*G[0, w^2]*G[r62, r61, w^2] + 
    2*G[w^(-2), w^2]*G[r62, r61, w^2] - 2*G[0, w^2]*G[r62, r62, w^2] + 
    2*G[w^(-2), w^2]*G[r62, r62, w^2] - G[0, w^2]*G[r62, w^(-2), w^2] + 
    G[r61, w^2]*G[r62, w^(-2), w^2] + G[r62, w^2]*G[r62, w^(-2), w^2] - 
    (G[0, w^2]*G[r62, w^2, w^2])/2 - 2*G[r61, w^2]*G[r62, w^2, w^2] - 
    2*G[r62, w^2]*G[r62, w^2, w^2] + (5*G[w^(-2), w^2]*G[r62, w^2, w^2])/2 - 
    2*G[0, w^2]*G[w^(-2), 0, w^2] - (G[r61, w^2]*G[w^(-2), 0, w^2])/2 - 
    (G[r62, w^2]*G[w^(-2), 0, w^2])/2 + (5*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/
     2 - (G[0, w^2]*G[w^(-2), r61, w^2])/2 + 
    3*G[r61, w^2]*G[w^(-2), r61, w^2] + 3*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    (5*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 - 
    (G[0, w^2]*G[w^(-2), r62, w^2])/2 + 3*G[r61, w^2]*G[w^(-2), r62, w^2] + 
    3*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    (5*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 + 
    (5*G[0, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
    (5*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
    (5*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 + G[0, 0, 0, w^2]/2 - 
    G[0, 0, r61, w^2]/2 - G[0, 0, r62, w^2]/2 - G[0, 0, w^2, w^2]/2 - 
    2*G[0, r61, 0, w^2] + 2*G[0, r61, r61, w^2] + 2*G[0, r61, r62, w^2] + 
    G[0, r61, w^2, w^2]/2 - 2*G[0, r62, 0, w^2] + 2*G[0, r62, r61, w^2] + 
    2*G[0, r62, r62, w^2] + G[0, r62, w^2, w^2]/2 + 
    (3*G[0, w^(-2), 0, w^2])/2 - (3*G[0, w^(-2), r61, w^2])/2 - 
    (3*G[0, w^(-2), r62, w^2])/2 + G[0, w^2, 0, w^2] - G[0, w^2, r61, w^2] - 
    G[0, w^2, r62, w^2] - (5*G[0, w^2, w^2, w^2])/2 - G[r61, 0, 0, w^2] + 
    G[r61, 0, r61, w^2] + G[r61, 0, r62, w^2] - 2*G[r61, 0, w^2, w^2] + 
    2*G[r61, r61, w^2, w^2] + 2*G[r61, r62, w^2, w^2] + 
    G[r61, w^(-2), 0, w^2] - G[r61, w^(-2), r61, w^2] - 
    G[r61, w^(-2), r62, w^2] - G[r61, w^2, 0, w^2] + G[r61, w^2, r61, w^2] + 
    G[r61, w^2, r62, w^2] + (5*G[r61, w^2, w^2, w^2])/2 - G[r62, 0, 0, w^2] + 
    G[r62, 0, r61, w^2] + G[r62, 0, r62, w^2] - 2*G[r62, 0, w^2, w^2] + 
    2*G[r62, r61, w^2, w^2] + 2*G[r62, r62, w^2, w^2] + 
    G[r62, w^(-2), 0, w^2] - G[r62, w^(-2), r61, w^2] - 
    G[r62, w^(-2), r62, w^2] - G[r62, w^2, 0, w^2] + G[r62, w^2, r61, w^2] + 
    G[r62, w^2, r62, w^2] + (5*G[r62, w^2, w^2, w^2])/2 + 
    G[w^(-2), 0, 0, w^2]/2 - G[w^(-2), 0, r61, w^2]/2 - 
    G[w^(-2), 0, r62, w^2]/2 + (5*G[w^(-2), 0, w^2, w^2])/2 + 
    2*G[w^(-2), r61, 0, w^2] - 2*G[w^(-2), r61, r61, w^2] - 
    2*G[w^(-2), r61, r62, w^2] - (5*G[w^(-2), r61, w^2, w^2])/2 + 
    2*G[w^(-2), r62, 0, w^2] - 2*G[w^(-2), r62, r61, w^2] - 
    2*G[w^(-2), r62, r62, w^2] - (5*G[w^(-2), r62, w^2, w^2])/2 - 
    (5*G[w^(-2), w^(-2), 0, w^2])/2 + (5*G[w^(-2), w^(-2), r61, w^2])/2 + 
    (5*G[w^(-2), w^(-2), r62, w^2])/2 - (5*Zeta[3])/2) + 
  10*(-1/6*(Pi^2*G[0, w]) + (Pi^2*G[1, w])/3 + G[0, 0, 0, w] - 
    2*G[0, 0, 1, w] - 2*G[0, 1, 0, w] + 4*G[0, 1, 1, w] - 2*G[1, 0, 0, w] + 
    4*G[1, 0, 1, w] + 4*G[1, 1, 0, w] - 8*G[1, 1, 1, w] - 2*Zeta[3]) + 
  54*((Pi^2*G[0, w])/3 - (Pi^2*G[r1, w])/3 - (Pi^2*G[r2, w])/3 + 
    4*G[0, 0, 0, w] + 4*G[1, 0, 0, w] - 6*G[r1, 0, 0, w] - 6*G[r2, 0, 0, w] - 
    2*Zeta[3]) - 57*((-2*Pi^2*G[0, w^2])/3 - 8*G[0, w^2]^3 + 
    (2*Pi^2*G[r61, w^2])/3 + 44*G[0, w^2]^2*G[r61, w^2] - 
    68*G[0, w^2]*G[r61, w^2]^2 + 32*G[r61, w^2]^3 + (2*Pi^2*G[r62, w^2])/3 + 
    44*G[0, w^2]^2*G[r62, w^2] - 136*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
    96*G[r61, w^2]^2*G[r62, w^2] - 68*G[0, w^2]*G[r62, w^2]^2 + 
    96*G[r61, w^2]*G[r62, w^2]^2 + 32*G[r62, w^2]^3 - 
    20*G[0, w^2]^2*G[w^(-2), w^2] + 48*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
    28*G[r61, w^2]^2*G[w^(-2), w^2] + 48*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - 56*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    28*G[r62, w^2]^2*G[w^(-2), w^2] - 4*G[0, w^2]*G[w^(-2), w^2]^2 + 
    4*G[r61, w^2]*G[w^(-2), w^2]^2 + 4*G[r62, w^2]*G[w^(-2), w^2]^2 + 
    16*G[0, w^2]*G[0, 0, w^2] - 28*G[r61, w^2]*G[0, 0, w^2] - 
    28*G[r62, w^2]*G[0, 0, w^2] + 12*G[w^(-2), w^2]*G[0, 0, w^2] - 
    24*G[0, w^2]*G[0, r61, w^2] + 36*G[r61, w^2]*G[0, r61, w^2] + 
    36*G[r62, w^2]*G[0, r61, w^2] - 12*G[w^(-2), w^2]*G[0, r61, w^2] - 
    24*G[0, w^2]*G[0, r62, w^2] + 36*G[r61, w^2]*G[0, r62, w^2] + 
    36*G[r62, w^2]*G[0, r62, w^2] - 12*G[w^(-2), w^2]*G[0, r62, w^2] + 
    8*G[0, w^2]*G[0, w^(-2), w^2] - 8*G[r61, w^2]*G[0, w^(-2), w^2] - 
    8*G[r62, w^2]*G[0, w^(-2), w^2] - 12*G[0, w^2]*G[0, w^2, w^2] + 
    16*G[r61, w^2]*G[0, w^2, w^2] + 16*G[r62, w^2]*G[0, w^2, w^2] - 
    4*G[w^(-2), w^2]*G[0, w^2, w^2] - 36*G[0, w^2]*G[r61, 0, w^2] + 
    52*G[r61, w^2]*G[r61, 0, w^2] + 52*G[r62, w^2]*G[r61, 0, w^2] - 
    16*G[w^(-2), w^2]*G[r61, 0, w^2] + 48*G[0, w^2]*G[r61, r61, w^2] - 
    64*G[r61, w^2]*G[r61, r61, w^2] - 64*G[r62, w^2]*G[r61, r61, w^2] + 
    16*G[w^(-2), w^2]*G[r61, r61, w^2] + 48*G[0, w^2]*G[r61, r62, w^2] - 
    64*G[r61, w^2]*G[r61, r62, w^2] - 64*G[r62, w^2]*G[r61, r62, w^2] + 
    16*G[w^(-2), w^2]*G[r61, r62, w^2] - 12*G[0, w^2]*G[r61, w^(-2), w^2] + 
    12*G[r61, w^2]*G[r61, w^(-2), w^2] + 12*G[r62, w^2]*G[r61, w^(-2), w^2] + 
    12*G[0, w^2]*G[r61, w^2, w^2] - 16*G[r61, w^2]*G[r61, w^2, w^2] - 
    16*G[r62, w^2]*G[r61, w^2, w^2] + 4*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
    36*G[0, w^2]*G[r62, 0, w^2] + 52*G[r61, w^2]*G[r62, 0, w^2] + 
    52*G[r62, w^2]*G[r62, 0, w^2] - 16*G[w^(-2), w^2]*G[r62, 0, w^2] + 
    48*G[0, w^2]*G[r62, r61, w^2] - 64*G[r61, w^2]*G[r62, r61, w^2] - 
    64*G[r62, w^2]*G[r62, r61, w^2] + 16*G[w^(-2), w^2]*G[r62, r61, w^2] + 
    48*G[0, w^2]*G[r62, r62, w^2] - 64*G[r61, w^2]*G[r62, r62, w^2] - 
    64*G[r62, w^2]*G[r62, r62, w^2] + 16*G[w^(-2), w^2]*G[r62, r62, w^2] - 
    12*G[0, w^2]*G[r62, w^(-2), w^2] + 12*G[r61, w^2]*G[r62, w^(-2), w^2] + 
    12*G[r62, w^2]*G[r62, w^(-2), w^2] + 12*G[0, w^2]*G[r62, w^2, w^2] - 
    16*G[r61, w^2]*G[r62, w^2, w^2] - 16*G[r62, w^2]*G[r62, w^2, w^2] + 
    4*G[w^(-2), w^2]*G[r62, w^2, w^2] + 20*G[0, w^2]*G[w^(-2), 0, w^2] - 
    24*G[r61, w^2]*G[w^(-2), 0, w^2] - 24*G[r62, w^2]*G[w^(-2), 0, w^2] + 
    4*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 24*G[0, w^2]*G[w^(-2), r61, w^2] + 
    28*G[r61, w^2]*G[w^(-2), r61, w^2] + 28*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    4*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 24*G[0, w^2]*G[w^(-2), r62, w^2] + 
    28*G[r61, w^2]*G[w^(-2), r62, w^2] + 28*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    4*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
    4*G[0, w^2]*G[w^(-2), w^(-2), w^2] - 4*G[r61, w^2]*
     G[w^(-2), w^(-2), w^2] - 4*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
    8*G[0, 0, 0, w^2] + 8*G[0, 0, r61, w^2] + 8*G[0, 0, r62, w^2] + 
    12*G[0, 0, w^2, w^2] + 16*G[0, r61, 0, w^2] - 16*G[0, r61, r61, w^2] - 
    16*G[0, r61, r62, w^2] - 12*G[0, r61, w^2, w^2] + 16*G[0, r62, 0, w^2] - 
    16*G[0, r62, r61, w^2] - 16*G[0, r62, r62, w^2] - 
    12*G[0, r62, w^2, w^2] - 8*G[0, w^(-2), 0, w^2] + 
    8*G[0, w^(-2), r61, w^2] + 8*G[0, w^(-2), r62, w^2] + 
    4*G[0, w^2, 0, w^2] - 4*G[0, w^2, r61, w^2] - 4*G[0, w^2, r62, w^2] - 
    4*G[0, w^2, w^2, w^2] + 20*G[r61, 0, 0, w^2] - 20*G[r61, 0, r61, w^2] - 
    20*G[r61, 0, r62, w^2] - 16*G[r61, 0, w^2, w^2] - 
    32*G[r61, r61, 0, w^2] + 32*G[r61, r61, r61, w^2] + 
    32*G[r61, r61, r62, w^2] + 16*G[r61, r61, w^2, w^2] - 
    32*G[r61, r62, 0, w^2] + 32*G[r61, r62, r61, w^2] + 
    32*G[r61, r62, r62, w^2] + 16*G[r61, r62, w^2, w^2] + 
    12*G[r61, w^(-2), 0, w^2] - 12*G[r61, w^(-2), r61, w^2] - 
    12*G[r61, w^(-2), r62, w^2] - 4*G[r61, w^2, 0, w^2] + 
    4*G[r61, w^2, r61, w^2] + 4*G[r61, w^2, r62, w^2] + 
    4*G[r61, w^2, w^2, w^2] + 20*G[r62, 0, 0, w^2] - 20*G[r62, 0, r61, w^2] - 
    20*G[r62, 0, r62, w^2] - 16*G[r62, 0, w^2, w^2] - 
    32*G[r62, r61, 0, w^2] + 32*G[r62, r61, r61, w^2] + 
    32*G[r62, r61, r62, w^2] + 16*G[r62, r61, w^2, w^2] - 
    32*G[r62, r62, 0, w^2] + 32*G[r62, r62, r61, w^2] + 
    32*G[r62, r62, r62, w^2] + 16*G[r62, r62, w^2, w^2] + 
    12*G[r62, w^(-2), 0, w^2] - 12*G[r62, w^(-2), r61, w^2] - 
    12*G[r62, w^(-2), r62, w^2] - 4*G[r62, w^2, 0, w^2] + 
    4*G[r62, w^2, r61, w^2] + 4*G[r62, w^2, r62, w^2] + 
    4*G[r62, w^2, w^2, w^2] - 12*G[w^(-2), 0, 0, w^2] + 
    12*G[w^(-2), 0, r61, w^2] + 12*G[w^(-2), 0, r62, w^2] + 
    4*G[w^(-2), 0, w^2, w^2] + 16*G[w^(-2), r61, 0, w^2] - 
    16*G[w^(-2), r61, r61, w^2] - 16*G[w^(-2), r61, r62, w^2] - 
    4*G[w^(-2), r61, w^2, w^2] + 16*G[w^(-2), r62, 0, w^2] - 
    16*G[w^(-2), r62, r61, w^2] - 16*G[w^(-2), r62, r62, w^2] - 
    4*G[w^(-2), r62, w^2, w^2] - 4*G[w^(-2), w^(-2), 0, w^2] + 
    4*G[w^(-2), w^(-2), r61, w^2] + 4*G[w^(-2), w^(-2), r62, w^2] - 
    2*Zeta[3]) + 18*((-2*Pi^2*G[0, -w])/3 - 8*G[0, -w]^3 + 
    (4*Pi^2*G[1, -w])/3 + 88*G[0, -w]^2*G[1, -w] - 272*G[0, -w]*G[1, -w]^2 + 
    256*G[1, -w]^3 - 20*G[0, -w]^2*G[-w^(-1), -w] + 
    96*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 112*G[1, -w]^2*G[-w^(-1), -w] - 
    4*G[0, -w]*G[-w^(-1), -w]^2 + 8*G[1, -w]*G[-w^(-1), -w]^2 + 
    16*G[0, -w]*G[0, 0, -w] - 56*G[1, -w]*G[0, 0, -w] + 
    12*G[-w^(-1), -w]*G[0, 0, -w] - 48*G[0, -w]*G[0, 1, -w] + 
    144*G[1, -w]*G[0, 1, -w] - 24*G[-w^(-1), -w]*G[0, 1, -w] + 
    8*G[0, -w]*G[0, -w^(-1), -w] - 16*G[1, -w]*G[0, -w^(-1), -w] - 
    12*G[0, -w]*G[0, -w, -w] + 32*G[1, -w]*G[0, -w, -w] - 
    4*G[-w^(-1), -w]*G[0, -w, -w] - 72*G[0, -w]*G[1, 0, -w] + 
    208*G[1, -w]*G[1, 0, -w] - 32*G[-w^(-1), -w]*G[1, 0, -w] + 
    192*G[0, -w]*G[1, 1, -w] - 512*G[1, -w]*G[1, 1, -w] + 
    64*G[-w^(-1), -w]*G[1, 1, -w] - 24*G[0, -w]*G[1, -w^(-1), -w] + 
    48*G[1, -w]*G[1, -w^(-1), -w] + 24*G[0, -w]*G[1, -w, -w] - 
    64*G[1, -w]*G[1, -w, -w] + 8*G[-w^(-1), -w]*G[1, -w, -w] + 
    20*G[0, -w]*G[-w^(-1), 0, -w] - 48*G[1, -w]*G[-w^(-1), 0, -w] + 
    4*G[-w^(-1), -w]*G[-w^(-1), 0, -w] - 48*G[0, -w]*G[-w^(-1), 1, -w] + 
    112*G[1, -w]*G[-w^(-1), 1, -w] - 8*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + 
    4*G[0, -w]*G[-w^(-1), -w^(-1), -w] - 8*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 
    8*G[0, 0, 0, -w] + 16*G[0, 0, 1, -w] + 12*G[0, 0, -w, -w] + 
    32*G[0, 1, 0, -w] - 64*G[0, 1, 1, -w] - 24*G[0, 1, -w, -w] - 
    8*G[0, -w^(-1), 0, -w] + 16*G[0, -w^(-1), 1, -w] + 4*G[0, -w, 0, -w] - 
    8*G[0, -w, 1, -w] - 4*G[0, -w, -w, -w] + 40*G[1, 0, 0, -w] - 
    80*G[1, 0, 1, -w] - 32*G[1, 0, -w, -w] - 128*G[1, 1, 0, -w] + 
    256*G[1, 1, 1, -w] + 64*G[1, 1, -w, -w] + 24*G[1, -w^(-1), 0, -w] - 
    48*G[1, -w^(-1), 1, -w] - 8*G[1, -w, 0, -w] + 16*G[1, -w, 1, -w] + 
    8*G[1, -w, -w, -w] - 12*G[-w^(-1), 0, 0, -w] + 24*G[-w^(-1), 0, 1, -w] + 
    4*G[-w^(-1), 0, -w, -w] + 32*G[-w^(-1), 1, 0, -w] - 
    64*G[-w^(-1), 1, 1, -w] - 8*G[-w^(-1), 1, -w, -w] - 
    4*G[-w^(-1), -w^(-1), 0, -w] + 8*G[-w^(-1), -w^(-1), 1, -w] - 
    2*Zeta[3]) - 24*((Pi^2*G[0, w])/6 - (5*Pi^2*G[0, w^2])/18 + 
    (25*G[0, w^2]^3)/6 + (8*G[0, w^2]^2*G[1, r7])/3 - (Pi^2*G[1, w^2])/3 + 
    2*G[0, -w]^2*G[1, w^2] - ((4*I)/3)*Pi*G[0, w]*G[1, w^2] - 
    24*G[0, w^2]^2*G[1, w^2] - (32*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 
    12*G[0, -w]*G[1, -w]*G[1, w^2] + 16*G[1, -w]^2*G[1, w^2] + 
    ((8*I)/3)*Pi*G[1, w]*G[1, w^2] - ((8*I)/3)*Pi*G[1, w^2]^2 + 
    (8*G[0, w]*G[1, w^2]^2)/3 + 40*G[0, w^2]*G[1, w^2]^2 + 
    (32*G[1, r7]*G[1, w^2]^2)/3 - (16*G[1, w]*G[1, w^2]^2)/3 - 
    16*G[1, w^2]^3 - (Pi^2*G[r1, w])/6 - (Pi^2*G[r2, w])/6 + 
    (Pi^2*G[r61, w^2])/9 - (71*G[0, w^2]^2*G[r61, w^2])/6 - 
    (16*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 + 40*G[0, w^2]*G[1, w^2]*
     G[r61, w^2] + (32*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - 
    32*G[1, w^2]^2*G[r61, w^2] + (31*G[0, w^2]*G[r61, w^2]^2)/3 + 
    (8*G[1, r7]*G[r61, w^2]^2)/3 - 16*G[1, w^2]*G[r61, w^2]^2 - 
    (8*G[r61, w^2]^3)/3 + (Pi^2*G[r62, w^2])/9 - (71*G[0, w^2]^2*G[r62, w^2])/
     6 - (16*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 40*G[0, w^2]*G[1, w^2]*
     G[r62, w^2] + (32*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 
    32*G[1, w^2]^2*G[r62, w^2] + (62*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
    (16*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 32*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] - 8*G[r61, w^2]^2*G[r62, w^2] + (31*G[0, w^2]*G[r62, w^2]^2)/
     3 + (8*G[1, r7]*G[r62, w^2]^2)/3 - 16*G[1, w^2]*G[r62, w^2]^2 - 
    8*G[r61, w^2]*G[r62, w^2]^2 - (8*G[r62, w^2]^3)/3 - 
    G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + (25*G[0, w^2]^2*G[w^(-2), w^2])/3 + 
    (10*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 2*G[0, w^2]*G[1, -w]*
     G[w^(-2), w^2] + I*Pi*G[1, w^2]*G[w^(-2), w^2] + 
    3*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - G[0, w]*G[1, w^2]*G[w^(-2), w^2] - 
    21*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 4*G[1, r7]*G[1, w^2]*
     G[w^(-2), w^2] - 6*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 
    2*G[1, w]*G[1, w^2]*G[w^(-2), w^2] + 6*G[1, w^2]^2*G[w^(-2), w^2] + 
    G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 14*G[0, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] - (10*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 18*G[1, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] + (17*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
    G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 14*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - (10*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 18*G[1, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + (34*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (17*G[r62, w^2]^2*G[w^(-2), w^2])/3 + (19*G[0, w^2]*G[w^(-2), w^2]^2)/6 - 
    (19*G[r61, w^2]*G[w^(-2), w^2]^2)/6 - (19*G[r62, w^2]*G[w^(-2), w^2]^2)/
     6 + 2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] - 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/6 - G[0, -w]^2*G[-w^(-1), w^2] - 
    (I/3)*Pi*G[0, w]*G[-w^(-1), w^2] + G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - 
    G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 3*G[0, w^2]^2*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] + 6*G[0, -w]*G[1, -w]*
     G[-w^(-1), w^2] - 2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
    8*G[1, -w]^2*G[-w^(-1), w^2] - ((4*I)/3)*Pi*G[1, w]*G[-w^(-1), w^2] + 
    ((5*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 3*G[0, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - (5*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    11*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
    (20*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 6*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] + (10*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
    10*G[1, w^2]^2*G[-w^(-1), w^2] + I*Pi*G[r1, w]*G[-w^(-1), w^2] + 
    I*Pi*G[r2, w]*G[-w^(-1), w^2] - G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
    3*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 2*G[1, r7]*G[r61, w^2]*
     G[-w^(-1), w^2] + 2*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
    6*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - G[0, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] - 3*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
    2*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] + 2*G[1, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] + 6*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
    (I/2)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
    (G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
    (3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
    2*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 3*G[1, -w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    3*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] + 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    (I/6)*Pi*G[-w^(-1), w^2]^2 + (G[0, -w]*G[-w^(-1), w^2]^2)/2 + 
    (G[0, w]*G[-w^(-1), w^2]^2)/6 + (G[0, w^2]*G[-w^(-1), w^2]^2)/2 + 
    (2*G[1, r7]*G[-w^(-1), w^2]^2)/3 - G[1, -w]*G[-w^(-1), w^2]^2 - 
    (G[1, w]*G[-w^(-1), w^2]^2)/3 - G[1, w^2]*G[-w^(-1), w^2]^2 + 
    (Pi^2*G[-w, w^2])/2 - G[0, -w]^2*G[-w, w^2] + 
    ((5*I)/3)*Pi*G[0, w]*G[-w, w^2] + G[0, -w]*G[0, w^2]*G[-w, w^2] + 
    G[0, w]*G[0, w^2]*G[-w, w^2] + 3*G[0, w^2]^2*G[-w, w^2] + 
    2*G[0, w^2]*G[1, r7]*G[-w, w^2] + 6*G[0, -w]*G[1, -w]*G[-w, w^2] - 
    2*G[0, w^2]*G[1, -w]*G[-w, w^2] - 8*G[1, -w]^2*G[-w, w^2] - 
    ((4*I)/3)*Pi*G[1, w]*G[-w, w^2] + ((5*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - 
    3*G[0, -w]*G[1, w^2]*G[-w, w^2] - (5*G[0, w]*G[1, w^2]*G[-w, w^2])/3 - 
    11*G[0, w^2]*G[1, w^2]*G[-w, w^2] - (20*G[1, r7]*G[1, w^2]*G[-w, w^2])/
     3 + 6*G[1, -w]*G[1, w^2]*G[-w, w^2] + (10*G[1, w]*G[1, w^2]*G[-w, w^2])/
     3 + 10*G[1, w^2]^2*G[-w, w^2] - I*Pi*G[r1, w]*G[-w, w^2] - 
    I*Pi*G[r2, w]*G[-w, w^2] - G[0, -w]*G[r61, w^2]*G[-w, w^2] - 
    3*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 2*G[1, r7]*G[r61, w^2]*G[-w, w^2] + 
    2*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 6*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
    G[0, -w]*G[r62, w^2]*G[-w, w^2] - 3*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 
    2*G[1, r7]*G[r62, w^2]*G[-w, w^2] + 2*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 
    6*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - (I/2)*Pi*G[w^(-2), w^2]*G[-w, w^2] - 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
    (G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
    (3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/2 + 2*G[1, r7]*G[w^(-2), w^2]*
     G[-w, w^2] + 3*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 
    G[1, w]*G[w^(-2), w^2]*G[-w, w^2] - 3*G[1, w^2]*G[w^(-2), w^2]*
     G[-w, w^2] - G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
    2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - (I/3)*Pi*G[-w^(-1), w^2]*
     G[-w, w^2] + 5*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
    (G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + G[0, w^2]*G[-w^(-1), w^2]*
     G[-w, w^2] + (4*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    10*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    (2*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 2*G[1, w^2]*G[-w^(-1), w^2]*
     G[-w, w^2] - (I/6)*Pi*G[-w, w^2]^2 + (G[0, -w]*G[-w, w^2]^2)/2 + 
    (G[0, w]*G[-w, w^2]^2)/6 + (G[0, w^2]*G[-w, w^2]^2)/2 + 
    (2*G[1, r7]*G[-w, w^2]^2)/3 - G[1, -w]*G[-w, w^2]^2 - 
    (G[1, w]*G[-w, w^2]^2)/3 - G[1, w^2]*G[-w, w^2]^2 - 
    2*G[1, w^2]*G[0, 0, -w] + G[-w^(-1), w^2]*G[0, 0, -w] + 
    G[-w, w^2]*G[0, 0, -w] - G[0, w^2]*G[0, 0, w] + 
    (4*G[1, w^2]*G[0, 0, w])/3 + (10*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
    (8*G[-w, w^2]*G[0, 0, w])/3 - (25*G[0, w^2]*G[0, 0, w^2])/3 - 
    (8*G[1, r7]*G[0, 0, w^2])/3 + (44*G[1, w^2]*G[0, 0, w^2])/3 + 
    (47*G[r61, w^2]*G[0, 0, w^2])/6 + (47*G[r62, w^2]*G[0, 0, w^2])/6 - 
    (29*G[w^(-2), w^2]*G[0, 0, w^2])/6 - 2*G[-w^(-1), w^2]*G[0, 0, w^2] - 
    2*G[-w, w^2]*G[0, 0, w^2] - 2*G[0, w^2]*G[0, 1, r7] + 
    4*G[1, w^2]*G[0, 1, r7] + 2*G[r61, w^2]*G[0, 1, r7] + 
    2*G[r62, w^2]*G[0, 1, r7] - 2*G[-w^(-1), w^2]*G[0, 1, r7] - 
    2*G[-w, w^2]*G[0, 1, r7] + 4*G[1, w^2]*G[0, 1, -w] - 
    2*G[-w^(-1), w^2]*G[0, 1, -w] - 2*G[-w, w^2]*G[0, 1, -w] - 
    (8*G[1, w^2]*G[0, 1, w])/3 - (2*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
    (10*G[-w, w^2]*G[0, 1, w])/3 + (44*G[0, w^2]*G[0, 1, w^2])/3 + 
    (16*G[1, r7]*G[0, 1, w^2])/3 - (64*G[1, w^2]*G[0, 1, w^2])/3 - 
    (32*G[r61, w^2]*G[0, 1, w^2])/3 - (32*G[r62, w^2]*G[0, 1, w^2])/3 + 
    (14*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 2*G[-w^(-1), w^2]*G[0, 1, w^2] + 
    2*G[-w, w^2]*G[0, 1, w^2] + (11*G[0, w^2]*G[0, r61, w^2])/2 + 
    2*G[1, r7]*G[0, r61, w^2] - 8*G[1, w^2]*G[0, r61, w^2] - 
    5*G[r61, w^2]*G[0, r61, w^2] - 5*G[r62, w^2]*G[0, r61, w^2] + 
    (5*G[w^(-2), w^2]*G[0, r61, w^2])/2 + G[-w^(-1), w^2]*G[0, r61, w^2] + 
    G[-w, w^2]*G[0, r61, w^2] + (11*G[0, w^2]*G[0, r62, w^2])/2 + 
    2*G[1, r7]*G[0, r62, w^2] - 8*G[1, w^2]*G[0, r62, w^2] - 
    5*G[r61, w^2]*G[0, r62, w^2] - 5*G[r62, w^2]*G[0, r62, w^2] + 
    (5*G[w^(-2), w^2]*G[0, r62, w^2])/2 + G[-w^(-1), w^2]*G[0, r62, w^2] + 
    G[-w, w^2]*G[0, r62, w^2] + G[0, -w]*G[0, w^(-2), w^2] - 
    (7*G[0, w^2]*G[0, w^(-2), w^2])/2 - G[1, r7]*G[0, w^(-2), w^2] - 
    2*G[1, -w]*G[0, w^(-2), w^2] + 2*G[1, w^2]*G[0, w^(-2), w^2] + 
    (5*G[r61, w^2]*G[0, w^(-2), w^2])/2 + (5*G[r62, w^2]*G[0, w^(-2), w^2])/
     2 - G[0, -w]*G[0, -w^(-1), w^2] - G[0, w^2]*G[0, -w^(-1), w^2] - 
    G[1, r7]*G[0, -w^(-1), w^2] + 2*G[1, -w]*G[0, -w^(-1), w^2] + 
    2*G[1, w^2]*G[0, -w^(-1), w^2] + 2*G[1, w^2]*G[0, -w, -w] - 
    G[-w^(-1), w^2]*G[0, -w, -w] - G[-w, w^2]*G[0, -w, -w] - 
    G[0, -w]*G[0, -w, w^2] - G[0, w^2]*G[0, -w, w^2] - 
    G[1, r7]*G[0, -w, w^2] + 2*G[1, -w]*G[0, -w, w^2] + 
    2*G[1, w^2]*G[0, -w, w^2] + G[0, -w]*G[0, w^2, w^2] + 
    (23*G[0, w^2]*G[0, w^2, w^2])/6 + (4*G[1, r7]*G[0, w^2, w^2])/3 - 
    2*G[1, -w]*G[0, w^2, w^2] - (28*G[1, w^2]*G[0, w^2, w^2])/3 - 
    (7*G[r61, w^2]*G[0, w^2, w^2])/3 - (7*G[r62, w^2]*G[0, w^2, w^2])/3 + 
    (19*G[w^(-2), w^2]*G[0, w^2, w^2])/6 + 8*G[1, w^2]*G[1, 0, -w] - 
    4*G[-w^(-1), w^2]*G[1, 0, -w] - 4*G[-w, w^2]*G[1, 0, -w] - 
    (8*G[1, w^2]*G[1, 0, w])/3 + (4*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
    (4*G[-w, w^2]*G[1, 0, w])/3 - 2*G[0, -w]*G[1, 0, w^2] + 
    (56*G[0, w^2]*G[1, 0, w^2])/3 + (16*G[1, r7]*G[1, 0, w^2])/3 + 
    4*G[1, -w]*G[1, 0, w^2] - (88*G[1, w^2]*G[1, 0, w^2])/3 - 
    (44*G[r61, w^2]*G[1, 0, w^2])/3 - (44*G[r62, w^2]*G[1, 0, w^2])/3 + 
    (14*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 6*G[-w^(-1), w^2]*G[1, 0, w^2] + 
    6*G[-w, w^2]*G[1, 0, w^2] + (8*G[0, w^2]*G[1, 1, r7])/3 - 
    (16*G[1, w^2]*G[1, 1, r7])/3 - (8*G[r61, w^2]*G[1, 1, r7])/3 - 
    (8*G[r62, w^2]*G[1, 1, r7])/3 + (8*G[-w^(-1), w^2]*G[1, 1, r7])/3 + 
    (8*G[-w, w^2]*G[1, 1, r7])/3 - 16*G[1, w^2]*G[1, 1, -w] + 
    8*G[-w^(-1), w^2]*G[1, 1, -w] + 8*G[-w, w^2]*G[1, 1, -w] + 
    (16*G[1, w^2]*G[1, 1, w])/3 - (8*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
    (8*G[-w, w^2]*G[1, 1, w])/3 + ((8*I)/3)*Pi*G[1, 1, w^2] + 
    8*G[0, -w]*G[1, 1, w^2] - (8*G[0, w]*G[1, 1, w^2])/3 - 
    (88*G[0, w^2]*G[1, 1, w^2])/3 - (32*G[1, r7]*G[1, 1, w^2])/3 - 
    16*G[1, -w]*G[1, 1, w^2] + (16*G[1, w]*G[1, 1, w^2])/3 + 
    32*G[1, w^2]*G[1, 1, w^2] + (64*G[r61, w^2]*G[1, 1, w^2])/3 + 
    (64*G[r62, w^2]*G[1, 1, w^2])/3 - 8*G[-w^(-1), w^2]*G[1, 1, w^2] - 
    8*G[-w, w^2]*G[1, 1, w^2] - (44*G[0, w^2]*G[1, r61, w^2])/3 - 
    (16*G[1, r7]*G[1, r61, w^2])/3 + (64*G[1, w^2]*G[1, r61, w^2])/3 + 
    (32*G[r61, w^2]*G[1, r61, w^2])/3 + (32*G[r62, w^2]*G[1, r61, w^2])/3 - 
    (14*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r61, w^2] - 
    2*G[-w, w^2]*G[1, r61, w^2] - (44*G[0, w^2]*G[1, r62, w^2])/3 - 
    (16*G[1, r7]*G[1, r62, w^2])/3 + (64*G[1, w^2]*G[1, r62, w^2])/3 + 
    (32*G[r61, w^2]*G[1, r62, w^2])/3 + (32*G[r62, w^2]*G[1, r62, w^2])/3 - 
    (14*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r62, w^2] - 
    2*G[-w, w^2]*G[1, r62, w^2] - (I/3)*Pi*G[1, w^(-2), w^2] - 
    G[0, -w]*G[1, w^(-2), w^2] + (G[0, w]*G[1, w^(-2), w^2])/3 + 
    (23*G[0, w^2]*G[1, w^(-2), w^2])/3 + (4*G[1, r7]*G[1, w^(-2), w^2])/3 + 
    2*G[1, -w]*G[1, w^(-2), w^2] - (2*G[1, w]*G[1, w^(-2), w^2])/3 - 
    2*G[1, w^2]*G[1, w^(-2), w^2] - (20*G[r61, w^2]*G[1, w^(-2), w^2])/3 - 
    (20*G[r62, w^2]*G[1, w^(-2), w^2])/3 - I*Pi*G[1, -w^(-1), w^2] - 
    G[0, -w]*G[1, -w^(-1), w^2] + G[0, w]*G[1, -w^(-1), w^2] + 
    3*G[0, w^2]*G[1, -w^(-1), w^2] + 4*G[1, r7]*G[1, -w^(-1), w^2] + 
    2*G[1, -w]*G[1, -w^(-1), w^2] - 2*G[1, w]*G[1, -w^(-1), w^2] - 
    6*G[1, w^2]*G[1, -w^(-1), w^2] - 4*G[1, w^2]*G[1, -w, -w] + 
    2*G[-w^(-1), w^2]*G[1, -w, -w] + 2*G[-w, w^2]*G[1, -w, -w] - 
    I*Pi*G[1, -w, w^2] - G[0, -w]*G[1, -w, w^2] + G[0, w]*G[1, -w, w^2] + 
    3*G[0, w^2]*G[1, -w, w^2] + 4*G[1, r7]*G[1, -w, w^2] + 
    2*G[1, -w]*G[1, -w, w^2] - 2*G[1, w]*G[1, -w, w^2] - 
    6*G[1, w^2]*G[1, -w, w^2] + (I/3)*Pi*G[1, w^2, w^2] + 
    G[0, -w]*G[1, w^2, w^2] - (G[0, w]*G[1, w^2, w^2])/3 + 
    G[0, w^2]*G[1, w^2, w^2] - (4*G[1, r7]*G[1, w^2, w^2])/3 - 
    2*G[1, -w]*G[1, w^2, w^2] + (2*G[1, w]*G[1, w^2, w^2])/3 + 
    2*G[1, w^2]*G[1, w^2, w^2] - 2*G[r61, w^2]*G[1, w^2, w^2] - 
    2*G[r62, w^2]*G[1, w^2, w^2] - G[-w^(-1), w^2]*G[r1, 0, w] + 
    G[-w, w^2]*G[r1, 0, w] + 2*G[-w^(-1), w^2]*G[r1, 1, w] - 
    2*G[-w, w^2]*G[r1, 1, w] - G[-w^(-1), w^2]*G[r2, 0, w] + 
    G[-w, w^2]*G[r2, 0, w] + 2*G[-w^(-1), w^2]*G[r2, 1, w] - 
    2*G[-w, w^2]*G[r2, 1, w] + (31*G[0, w^2]*G[r61, 0, w^2])/3 + 
    (10*G[1, r7]*G[r61, 0, w^2])/3 - (52*G[1, w^2]*G[r61, 0, w^2])/3 - 
    (25*G[r61, w^2]*G[r61, 0, w^2])/3 - (25*G[r62, w^2]*G[r61, 0, w^2])/3 + 
    (17*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - (44*G[0, w^2]*G[r61, 1, w^2])/3 - 
    (16*G[1, r7]*G[r61, 1, w^2])/3 + (64*G[1, w^2]*G[r61, 1, w^2])/3 + 
    (32*G[r61, w^2]*G[r61, 1, w^2])/3 + (32*G[r62, w^2]*G[r61, 1, w^2])/3 - 
    (14*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    2*G[-w, w^2]*G[r61, 1, w^2] - (22*G[0, w^2]*G[r61, r61, w^2])/3 - 
    (8*G[1, r7]*G[r61, r61, w^2])/3 + (32*G[1, w^2]*G[r61, r61, w^2])/3 + 
    (16*G[r61, w^2]*G[r61, r61, w^2])/3 + (16*G[r62, w^2]*G[r61, r61, w^2])/
     3 - (10*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
    (22*G[0, w^2]*G[r61, r62, w^2])/3 - (8*G[1, r7]*G[r61, r62, w^2])/3 + 
    (32*G[1, w^2]*G[r61, r62, w^2])/3 + (16*G[r61, w^2]*G[r61, r62, w^2])/3 + 
    (16*G[r62, w^2]*G[r61, r62, w^2])/3 - 
    (10*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - G[0, -w]*G[r61, w^(-2), w^2] + 
    (10*G[0, w^2]*G[r61, w^(-2), w^2])/3 + G[1, r7]*G[r61, w^(-2), w^2] + 
    2*G[1, -w]*G[r61, w^(-2), w^2] - 2*G[1, w^2]*G[r61, w^(-2), w^2] - 
    (7*G[r61, w^2]*G[r61, w^(-2), w^2])/3 - 
    (7*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + G[0, -w]*G[r61, -w^(-1), w^2] + 
    G[0, w^2]*G[r61, -w^(-1), w^2] + G[1, r7]*G[r61, -w^(-1), w^2] - 
    2*G[1, -w]*G[r61, -w^(-1), w^2] - 2*G[1, w^2]*G[r61, -w^(-1), w^2] + 
    G[0, -w]*G[r61, -w, w^2] + G[0, w^2]*G[r61, -w, w^2] + 
    G[1, r7]*G[r61, -w, w^2] - 2*G[1, -w]*G[r61, -w, w^2] - 
    2*G[1, w^2]*G[r61, -w, w^2] - G[0, -w]*G[r61, w^2, w^2] - 
    (29*G[0, w^2]*G[r61, w^2, w^2])/6 - (4*G[1, r7]*G[r61, w^2, w^2])/3 + 
    2*G[1, -w]*G[r61, w^2, w^2] + (28*G[1, w^2]*G[r61, w^2, w^2])/3 + 
    (10*G[r61, w^2]*G[r61, w^2, w^2])/3 + (10*G[r62, w^2]*G[r61, w^2, w^2])/
     3 - (19*G[w^(-2), w^2]*G[r61, w^2, w^2])/6 + 
    (31*G[0, w^2]*G[r62, 0, w^2])/3 + (10*G[1, r7]*G[r62, 0, w^2])/3 - 
    (52*G[1, w^2]*G[r62, 0, w^2])/3 - (25*G[r61, w^2]*G[r62, 0, w^2])/3 - 
    (25*G[r62, w^2]*G[r62, 0, w^2])/3 + (17*G[w^(-2), w^2]*G[r62, 0, w^2])/
     3 + G[-w^(-1), w^2]*G[r62, 0, w^2] + G[-w, w^2]*G[r62, 0, w^2] - 
    (44*G[0, w^2]*G[r62, 1, w^2])/3 - (16*G[1, r7]*G[r62, 1, w^2])/3 + 
    (64*G[1, w^2]*G[r62, 1, w^2])/3 + (32*G[r61, w^2]*G[r62, 1, w^2])/3 + 
    (32*G[r62, w^2]*G[r62, 1, w^2])/3 - (14*G[w^(-2), w^2]*G[r62, 1, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 2*G[-w, w^2]*G[r62, 1, w^2] - 
    (22*G[0, w^2]*G[r62, r61, w^2])/3 - (8*G[1, r7]*G[r62, r61, w^2])/3 + 
    (32*G[1, w^2]*G[r62, r61, w^2])/3 + (16*G[r61, w^2]*G[r62, r61, w^2])/3 + 
    (16*G[r62, w^2]*G[r62, r61, w^2])/3 - 
    (10*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - (22*G[0, w^2]*G[r62, r62, w^2])/
     3 - (8*G[1, r7]*G[r62, r62, w^2])/3 + (32*G[1, w^2]*G[r62, r62, w^2])/
     3 + (16*G[r61, w^2]*G[r62, r62, w^2])/3 + 
    (16*G[r62, w^2]*G[r62, r62, w^2])/3 - 
    (10*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - G[0, -w]*G[r62, w^(-2), w^2] + 
    (10*G[0, w^2]*G[r62, w^(-2), w^2])/3 + G[1, r7]*G[r62, w^(-2), w^2] + 
    2*G[1, -w]*G[r62, w^(-2), w^2] - 2*G[1, w^2]*G[r62, w^(-2), w^2] - 
    (7*G[r61, w^2]*G[r62, w^(-2), w^2])/3 - 
    (7*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + G[0, -w]*G[r62, -w^(-1), w^2] + 
    G[0, w^2]*G[r62, -w^(-1), w^2] + G[1, r7]*G[r62, -w^(-1), w^2] - 
    2*G[1, -w]*G[r62, -w^(-1), w^2] - 2*G[1, w^2]*G[r62, -w^(-1), w^2] + 
    G[0, -w]*G[r62, -w, w^2] + G[0, w^2]*G[r62, -w, w^2] + 
    G[1, r7]*G[r62, -w, w^2] - 2*G[1, -w]*G[r62, -w, w^2] - 
    2*G[1, w^2]*G[r62, -w, w^2] - G[0, -w]*G[r62, w^2, w^2] - 
    (29*G[0, w^2]*G[r62, w^2, w^2])/6 - (4*G[1, r7]*G[r62, w^2, w^2])/3 + 
    2*G[1, -w]*G[r62, w^2, w^2] + (28*G[1, w^2]*G[r62, w^2, w^2])/3 + 
    (10*G[r61, w^2]*G[r62, w^2, w^2])/3 + (10*G[r62, w^2]*G[r62, w^2, w^2])/
     3 - (19*G[w^(-2), w^2]*G[r62, w^2, w^2])/6 - 
    (22*G[0, w^2]*G[w^(-2), 0, w^2])/3 - (7*G[1, r7]*G[w^(-2), 0, w^2])/3 + 
    (34*G[1, w^2]*G[w^(-2), 0, w^2])/3 + (29*G[r61, w^2]*G[w^(-2), 0, w^2])/
     6 + (29*G[r62, w^2]*G[w^(-2), 0, w^2])/6 - 
    (19*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/6 - 
    ((2*I)/3)*Pi*G[w^(-2), 1, w^2] - 2*G[0, -w]*G[w^(-2), 1, w^2] + 
    (2*G[0, w]*G[w^(-2), 1, w^2])/3 + (20*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
    (8*G[1, r7]*G[w^(-2), 1, w^2])/3 + 4*G[1, -w]*G[w^(-2), 1, w^2] - 
    (4*G[1, w]*G[w^(-2), 1, w^2])/3 - 4*G[1, w^2]*G[w^(-2), 1, w^2] - 
    (14*G[r61, w^2]*G[w^(-2), 1, w^2])/3 - (14*G[r62, w^2]*G[w^(-2), 1, w^2])/
     3 + (49*G[0, w^2]*G[w^(-2), r61, w^2])/6 + 
    (7*G[1, r7]*G[w^(-2), r61, w^2])/3 - (34*G[1, w^2]*G[w^(-2), r61, w^2])/
     3 - (17*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
    (17*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
    (19*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/6 + 
    (49*G[0, w^2]*G[w^(-2), r62, w^2])/6 + (7*G[1, r7]*G[w^(-2), r62, w^2])/
     3 - (34*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
    (17*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
    (17*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
    (19*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/6 - 
    (19*G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
    (19*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
    (19*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
    (I/3)*Pi*G[w^(-2), -w^(-1), w^2] + G[0, -w]*G[w^(-2), -w^(-1), w^2] - 
    (G[0, w]*G[w^(-2), -w^(-1), w^2])/3 - G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 
    (4*G[1, r7]*G[w^(-2), -w^(-1), w^2])/3 - 
    2*G[1, -w]*G[w^(-2), -w^(-1), w^2] + (2*G[1, w]*G[w^(-2), -w^(-1), w^2])/
     3 + 2*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + (I/3)*Pi*G[w^(-2), -w, w^2] + 
    G[0, -w]*G[w^(-2), -w, w^2] - (G[0, w]*G[w^(-2), -w, w^2])/3 - 
    G[0, w^2]*G[w^(-2), -w, w^2] - (4*G[1, r7]*G[w^(-2), -w, w^2])/3 - 
    2*G[1, -w]*G[w^(-2), -w, w^2] + (2*G[1, w]*G[w^(-2), -w, w^2])/3 + 
    2*G[1, w^2]*G[w^(-2), -w, w^2] - 2*G[1, w^2]*G[-w^(-1), 0, -w] + 
    G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + G[-w, w^2]*G[-w^(-1), 0, -w] + 
    G[0, -w]*G[-w^(-1), 0, w^2] + G[0, w]*G[-w^(-1), 0, w^2] - 
    4*G[0, w^2]*G[-w^(-1), 0, w^2] - G[1, r7]*G[-w^(-1), 0, w^2] - 
    2*G[1, -w]*G[-w^(-1), 0, w^2] + 6*G[1, w^2]*G[-w^(-1), 0, w^2] + 
    3*G[r61, w^2]*G[-w^(-1), 0, w^2] + 3*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
    G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
    4*G[1, w^2]*G[-w^(-1), 1, -w] - 2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
    2*G[-w, w^2]*G[-w^(-1), 1, -w] - ((2*I)/3)*Pi*G[-w^(-1), 1, w^2] - 
    2*G[0, -w]*G[-w^(-1), 1, w^2] + (2*G[0, w]*G[-w^(-1), 1, w^2])/3 + 
    8*G[0, w^2]*G[-w^(-1), 1, w^2] + (8*G[1, r7]*G[-w^(-1), 1, w^2])/3 + 
    4*G[1, -w]*G[-w^(-1), 1, w^2] - (4*G[1, w]*G[-w^(-1), 1, w^2])/3 - 
    12*G[1, w^2]*G[-w^(-1), 1, w^2] - 6*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
    6*G[r62, w^2]*G[-w^(-1), 1, w^2] + 2*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
    6*G[-w, w^2]*G[-w^(-1), 1, w^2] + G[0, w^2]*G[-w^(-1), r61, w^2] + 
    G[1, r7]*G[-w^(-1), r61, w^2] - 2*G[1, w^2]*G[-w^(-1), r61, w^2] + 
    G[0, w^2]*G[-w^(-1), r62, w^2] + G[1, r7]*G[-w^(-1), r62, w^2] - 
    2*G[1, w^2]*G[-w^(-1), r62, w^2] + (I/6)*Pi*G[-w^(-1), w^(-2), w^2] + 
    (G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 - (G[0, w]*G[-w^(-1), w^(-2), w^2])/
     6 - (G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
    (2*G[1, r7]*G[-w^(-1), w^(-2), w^2])/3 - 
    G[1, -w]*G[-w^(-1), w^(-2), w^2] + (G[1, w]*G[-w^(-1), w^(-2), w^2])/3 + 
    G[1, w^2]*G[-w^(-1), w^(-2), w^2] + (I/6)*Pi*G[-w^(-1), -w^(-1), w^2] + 
    (G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (G[0, w]*G[-w^(-1), -w^(-1), w^2])/6 - 
    (G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (2*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/3 - 
    G[1, -w]*G[-w^(-1), -w^(-1), w^2] + (G[1, w]*G[-w^(-1), -w^(-1), w^2])/
     3 + G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + (I/6)*Pi*G[-w^(-1), -w, w^2] - 
    (3*G[0, -w]*G[-w^(-1), -w, w^2])/2 - (G[0, w]*G[-w^(-1), -w, w^2])/6 - 
    (G[0, w^2]*G[-w^(-1), -w, w^2])/2 - (2*G[1, r7]*G[-w^(-1), -w, w^2])/3 + 
    3*G[1, -w]*G[-w^(-1), -w, w^2] + (G[1, w]*G[-w^(-1), -w, w^2])/3 + 
    G[1, w^2]*G[-w^(-1), -w, w^2] - (I/6)*Pi*G[-w^(-1), w^2, w^2] - 
    (G[0, -w]*G[-w^(-1), w^2, w^2])/2 + (G[0, w]*G[-w^(-1), w^2, w^2])/6 + 
    (G[0, w^2]*G[-w^(-1), w^2, w^2])/2 + (2*G[1, r7]*G[-w^(-1), w^2, w^2])/
     3 + G[1, -w]*G[-w^(-1), w^2, w^2] - (G[1, w]*G[-w^(-1), w^2, w^2])/3 - 
    G[1, w^2]*G[-w^(-1), w^2, w^2] + G[0, -w]*G[-w, 0, w^2] - 
    G[0, w]*G[-w, 0, w^2] - 4*G[0, w^2]*G[-w, 0, w^2] - 
    G[1, r7]*G[-w, 0, w^2] - 2*G[1, -w]*G[-w, 0, w^2] + 
    6*G[1, w^2]*G[-w, 0, w^2] + 3*G[r61, w^2]*G[-w, 0, w^2] + 
    3*G[r62, w^2]*G[-w, 0, w^2] - 3*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
    G[-w, w^2]*G[-w, 0, w^2] - ((2*I)/3)*Pi*G[-w, 1, w^2] - 
    2*G[0, -w]*G[-w, 1, w^2] + (2*G[0, w]*G[-w, 1, w^2])/3 + 
    8*G[0, w^2]*G[-w, 1, w^2] + (8*G[1, r7]*G[-w, 1, w^2])/3 + 
    4*G[1, -w]*G[-w, 1, w^2] - (4*G[1, w]*G[-w, 1, w^2])/3 - 
    12*G[1, w^2]*G[-w, 1, w^2] - 6*G[r61, w^2]*G[-w, 1, w^2] - 
    6*G[r62, w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
    2*G[-w, w^2]*G[-w, 1, w^2] + G[0, w^2]*G[-w, r61, w^2] + 
    G[1, r7]*G[-w, r61, w^2] - 2*G[1, w^2]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r62, w^2] + G[1, r7]*G[-w, r62, w^2] - 
    2*G[1, w^2]*G[-w, r62, w^2] + (I/6)*Pi*G[-w, w^(-2), w^2] + 
    (G[0, -w]*G[-w, w^(-2), w^2])/2 - (G[0, w]*G[-w, w^(-2), w^2])/6 - 
    (G[0, w^2]*G[-w, w^(-2), w^2])/2 - (2*G[1, r7]*G[-w, w^(-2), w^2])/3 - 
    G[1, -w]*G[-w, w^(-2), w^2] + (G[1, w]*G[-w, w^(-2), w^2])/3 + 
    G[1, w^2]*G[-w, w^(-2), w^2] + (I/6)*Pi*G[-w, -w^(-1), w^2] - 
    (3*G[0, -w]*G[-w, -w^(-1), w^2])/2 - (G[0, w]*G[-w, -w^(-1), w^2])/6 - 
    (G[0, w^2]*G[-w, -w^(-1), w^2])/2 - (2*G[1, r7]*G[-w, -w^(-1), w^2])/3 + 
    3*G[1, -w]*G[-w, -w^(-1), w^2] + (G[1, w]*G[-w, -w^(-1), w^2])/3 + 
    G[1, w^2]*G[-w, -w^(-1), w^2] + (I/6)*Pi*G[-w, -w, w^2] + 
    (G[0, -w]*G[-w, -w, w^2])/2 - (G[0, w]*G[-w, -w, w^2])/6 - 
    (G[0, w^2]*G[-w, -w, w^2])/2 - (2*G[1, r7]*G[-w, -w, w^2])/3 - 
    G[1, -w]*G[-w, -w, w^2] + (G[1, w]*G[-w, -w, w^2])/3 + 
    G[1, w^2]*G[-w, -w, w^2] - (I/6)*Pi*G[-w, w^2, w^2] - 
    (G[0, -w]*G[-w, w^2, w^2])/2 + (G[0, w]*G[-w, w^2, w^2])/6 + 
    (G[0, w^2]*G[-w, w^2, w^2])/2 + (2*G[1, r7]*G[-w, w^2, w^2])/3 + 
    G[1, -w]*G[-w, w^2, w^2] - (G[1, w]*G[-w, w^2, w^2])/3 - 
    G[1, w^2]*G[-w, w^2, w^2] + 3*G[0, 0, 0, w] + (25*G[0, 0, 0, w^2])/6 - 
    (16*G[0, 0, 1, w^2])/3 - (3*G[0, 0, r61, w^2])/2 - 
    (3*G[0, 0, r62, w^2])/2 - (29*G[0, 0, w^2, w^2])/6 - 
    (28*G[0, 1, 0, w^2])/3 + (32*G[0, 1, 1, w^2])/3 + 4*G[0, 1, r61, w^2] + 
    4*G[0, 1, r62, w^2] + (14*G[0, 1, w^2, w^2])/3 - 4*G[0, r61, 0, w^2] + 
    4*G[0, r61, 1, w^2] + 2*G[0, r61, r61, w^2] + 2*G[0, r61, r62, w^2] + 
    (5*G[0, r61, w^2, w^2])/2 - 4*G[0, r62, 0, w^2] + 4*G[0, r62, 1, w^2] + 
    2*G[0, r62, r61, w^2] + 2*G[0, r62, r62, w^2] + 
    (5*G[0, r62, w^2, w^2])/2 + (5*G[0, w^(-2), 0, w^2])/2 - 
    (5*G[0, w^(-2), r61, w^2])/2 - (5*G[0, w^(-2), r62, w^2])/2 + 
    2*G[0, -w^(-1), 0, w^2] - 4*G[0, -w^(-1), 1, w^2] + 2*G[0, -w, 0, w^2] - 
    4*G[0, -w, 1, w^2] - (7*G[0, w^2, 0, w^2])/3 + (14*G[0, w^2, 1, w^2])/3 + 
    (19*G[0, w^2, w^2, w^2])/6 - (22*G[1, 0, 0, w^2])/3 + 
    (20*G[1, 0, 1, w^2])/3 + 4*G[1, 0, r61, w^2] + 4*G[1, 0, r62, w^2] + 
    (14*G[1, 0, w^2, w^2])/3 + (32*G[1, 1, 0, w^2])/3 - 
    (32*G[1, 1, r61, w^2])/3 - (32*G[1, 1, r62, w^2])/3 + 
    (32*G[1, r61, 0, w^2])/3 - (32*G[1, r61, 1, w^2])/3 - 
    (16*G[1, r61, r61, w^2])/3 - (16*G[1, r61, r62, w^2])/3 - 
    (14*G[1, r61, w^2, w^2])/3 + (32*G[1, r62, 0, w^2])/3 - 
    (32*G[1, r62, 1, w^2])/3 - (16*G[1, r62, r61, w^2])/3 - 
    (16*G[1, r62, r62, w^2])/3 - (14*G[1, r62, w^2, w^2])/3 - 
    (20*G[1, w^(-2), 0, w^2])/3 + (20*G[1, w^(-2), r61, w^2])/3 + 
    (20*G[1, w^(-2), r62, w^2])/3 - 2*G[1, -w^(-1), 0, w^2] + 
    4*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, w^2] + 4*G[1, -w, 1, w^2] - 
    2*G[1, w^2, 0, w^2] + 2*G[1, w^2, r61, w^2] + 2*G[1, w^2, r62, w^2] - 
    3*G[r1, 0, 0, w] - 3*G[r2, 0, 0, w] - (19*G[r61, 0, 0, w^2])/3 + 
    (20*G[r61, 0, 1, w^2])/3 + 3*G[r61, 0, r61, w^2] + 
    3*G[r61, 0, r62, w^2] + (17*G[r61, 0, w^2, w^2])/3 + 
    (32*G[r61, 1, 0, w^2])/3 - (32*G[r61, 1, 1, w^2])/3 - 
    (16*G[r61, 1, r61, w^2])/3 - (16*G[r61, 1, r62, w^2])/3 - 
    (14*G[r61, 1, w^2, w^2])/3 + (16*G[r61, r61, 0, w^2])/3 - 
    (16*G[r61, r61, 1, w^2])/3 - (8*G[r61, r61, r61, w^2])/3 - 
    (8*G[r61, r61, r62, w^2])/3 - (10*G[r61, r61, w^2, w^2])/3 + 
    (16*G[r61, r62, 0, w^2])/3 - (16*G[r61, r62, 1, w^2])/3 - 
    (8*G[r61, r62, r61, w^2])/3 - (8*G[r61, r62, r62, w^2])/3 - 
    (10*G[r61, r62, w^2, w^2])/3 - (7*G[r61, w^(-2), 0, w^2])/3 + 
    (7*G[r61, w^(-2), r61, w^2])/3 + (7*G[r61, w^(-2), r62, w^2])/3 - 
    2*G[r61, -w^(-1), 0, w^2] + 4*G[r61, -w^(-1), 1, w^2] - 
    2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + (10*G[r61, w^2, 0, w^2])/
     3 - (14*G[r61, w^2, 1, w^2])/3 - G[r61, w^2, r61, w^2] - 
    G[r61, w^2, r62, w^2] - (19*G[r61, w^2, w^2, w^2])/6 - 
    (19*G[r62, 0, 0, w^2])/3 + (20*G[r62, 0, 1, w^2])/3 + 
    3*G[r62, 0, r61, w^2] + 3*G[r62, 0, r62, w^2] + 
    (17*G[r62, 0, w^2, w^2])/3 + (32*G[r62, 1, 0, w^2])/3 - 
    (32*G[r62, 1, 1, w^2])/3 - (16*G[r62, 1, r61, w^2])/3 - 
    (16*G[r62, 1, r62, w^2])/3 - (14*G[r62, 1, w^2, w^2])/3 + 
    (16*G[r62, r61, 0, w^2])/3 - (16*G[r62, r61, 1, w^2])/3 - 
    (8*G[r62, r61, r61, w^2])/3 - (8*G[r62, r61, r62, w^2])/3 - 
    (10*G[r62, r61, w^2, w^2])/3 + (16*G[r62, r62, 0, w^2])/3 - 
    (16*G[r62, r62, 1, w^2])/3 - (8*G[r62, r62, r61, w^2])/3 - 
    (8*G[r62, r62, r62, w^2])/3 - (10*G[r62, r62, w^2, w^2])/3 - 
    (7*G[r62, w^(-2), 0, w^2])/3 + (7*G[r62, w^(-2), r61, w^2])/3 + 
    (7*G[r62, w^(-2), r62, w^2])/3 - 2*G[r62, -w^(-1), 0, w^2] + 
    4*G[r62, -w^(-1), 1, w^2] - 2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + 
    (10*G[r62, w^2, 0, w^2])/3 - (14*G[r62, w^2, 1, w^2])/3 - 
    G[r62, w^2, r61, w^2] - G[r62, w^2, r62, w^2] - 
    (19*G[r62, w^2, w^2, w^2])/6 + (29*G[w^(-2), 0, 0, w^2])/6 - 
    (14*G[w^(-2), 0, 1, w^2])/3 - (5*G[w^(-2), 0, r61, w^2])/2 - 
    (5*G[w^(-2), 0, r62, w^2])/2 - (19*G[w^(-2), 0, w^2, w^2])/6 - 
    (14*G[w^(-2), 1, 0, w^2])/3 + (14*G[w^(-2), 1, r61, w^2])/3 + 
    (14*G[w^(-2), 1, r62, w^2])/3 - (17*G[w^(-2), r61, 0, w^2])/3 + 
    (14*G[w^(-2), r61, 1, w^2])/3 + (10*G[w^(-2), r61, r61, w^2])/3 + 
    (10*G[w^(-2), r61, r62, w^2])/3 + (19*G[w^(-2), r61, w^2, w^2])/6 - 
    (17*G[w^(-2), r62, 0, w^2])/3 + (14*G[w^(-2), r62, 1, w^2])/3 + 
    (10*G[w^(-2), r62, r61, w^2])/3 + (10*G[w^(-2), r62, r62, w^2])/3 + 
    (19*G[w^(-2), r62, w^2, w^2])/6 + (19*G[w^(-2), w^(-2), 0, w^2])/6 - 
    (19*G[w^(-2), w^(-2), r61, w^2])/6 - (19*G[w^(-2), w^(-2), r62, w^2])/6 + 
    G[-w^(-1), 0, 0, w^2] - G[-w^(-1), 0, r61, w^2] - 
    G[-w^(-1), 0, r62, w^2] - 2*G[-w^(-1), 1, 0, w^2] + 
    2*G[-w^(-1), 1, r61, w^2] + 2*G[-w^(-1), 1, r62, w^2] - 
    G[-w^(-1), r61, 0, w^2] + 2*G[-w^(-1), r61, 1, w^2] - 
    G[-w^(-1), r62, 0, w^2] + 2*G[-w^(-1), r62, 1, w^2] + 
    2*G[-w^(-1), -w, 0, w^2] - 4*G[-w^(-1), -w, 1, w^2] + G[-w, 0, 0, w^2] - 
    G[-w, 0, r61, w^2] - G[-w, 0, r62, w^2] - 2*G[-w, 1, 0, w^2] + 
    2*G[-w, 1, r61, w^2] + 2*G[-w, 1, r62, w^2] - G[-w, r61, 0, w^2] + 
    2*G[-w, r61, 1, w^2] - G[-w, r62, 0, w^2] + 2*G[-w, r62, 1, w^2] + 
    2*G[-w, -w^(-1), 0, w^2] - 4*G[-w, -w^(-1), 1, w^2] - 2*Zeta[3]) + 
  132*((Pi^2*G[0, -w])/3 + (Pi^2*G[0, w])/6 - (Pi^2*G[r1, w])/6 - 
    (Pi^2*G[r2, w])/6 - (Pi^2*G[w^(-2), -w])/12 + (G[0, -w]^2*G[w^(-2), -w])/
     2 - G[0, -w]*G[0, w]*G[w^(-2), -w] - G[0, -w]*G[1, -w]*G[w^(-2), -w] + 
    G[0, -w]^2*G[-w^(-1), 1] - 2*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 
    (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/2 + G[1, -w]*G[w^(-2), -w]*
     G[-w^(-1), 1] - (Pi^2*G[-w^(-1), -w])/4 - (G[0, -w]^2*G[-w^(-1), -w])/
     2 + 3*G[0, -w]*G[0, w]*G[-w^(-1), -w] + G[0, -w]*G[1, -w]*
     G[-w^(-1), -w] - (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 + 
    3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] - 
    (G[0, -w]*G[-w^(-1), 1]*G[-w^(-1), -w])/2 + G[1, -w]*G[-w^(-1), 1]*
     G[-w^(-1), -w] + (7*G[0, -w]*G[-w^(-1), -w]^2)/2 - 
    7*G[1, -w]*G[-w^(-1), -w]^2 + G[0, -w]^2*G[-w, 1] - 
    2*G[0, -w]*G[1, -w]*G[-w, 1] - (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 + 
    G[1, -w]*G[w^(-2), -w]*G[-w, 1] - (G[0, -w]*G[-w^(-1), -w]*G[-w, 1])/2 + 
    G[1, -w]*G[-w^(-1), -w]*G[-w, 1] - (Pi^2*G[w^2, -w])/12 + 
    (G[0, -w]^2*G[w^2, -w])/2 + G[0, -w]*G[0, w]*G[w^2, -w] - 
    G[0, -w]*G[1, -w]*G[w^2, -w] - (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 + 
    G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] + (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/
     2 - G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] - (G[0, -w]*G[-w, 1]*G[w^2, -w])/
     2 + G[1, -w]*G[-w, 1]*G[w^2, -w] + G[0, -w]*G[0, 0, -w] - 
    2*G[1, -w]*G[0, 0, -w] - (G[w^(-2), -w]*G[0, 0, -w])/2 + 
    (G[-w^(-1), -w]*G[0, 0, -w])/2 - (G[w^2, -w]*G[0, 0, -w])/2 + 
    G[0, -w]*G[0, 0, w] + 3*G[w^(-2), -w]*G[0, 0, w] - 
    6*G[-w^(-1), -w]*G[0, 0, w] + G[w^2, -w]*G[0, 0, w] + 
    G[w^(-2), -w]*G[0, 1, -w] - G[-w^(-1), -w]*G[0, 1, -w] + 
    G[w^2, -w]*G[0, 1, -w] - G[0, -w]*G[0, -w^(-1), -w] + 
    2*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] - 
    3*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] + 
    (G[w^(-2), -w]*G[0, -w, -w])/2 - (5*G[-w^(-1), -w]*G[0, -w, -w])/2 - 
    (3*G[w^2, -w]*G[0, -w, -w])/2 - G[w^(-2), -w]*G[1, -w, -w] + 
    5*G[-w^(-1), -w]*G[1, -w, -w] + 3*G[w^2, -w]*G[1, -w, -w] - 
    G[0, -w]*G[w^(-2), 0, -w] + G[0, w]*G[w^(-2), 0, -w] + 
    2*G[1, -w]*G[w^(-2), 0, -w] + 2*G[0, -w]*G[w^(-2), -w^(-1), -w] - 
    4*G[1, -w]*G[w^(-2), -w^(-1), -w] - G[0, -w]*G[-w^(-1), 0, 1] + 
    (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 + (G[-w^(-1), -w]*G[-w^(-1), 0, 1])/
     2 + (G[w^2, -w]*G[-w^(-1), 0, 1])/2 - 3*G[0, w]*G[-w^(-1), 0, -w] + 
    (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 - 
    (7*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 - (G[w^2, -w]*G[-w^(-1), 0, -w])/
     2 + 2*G[0, -w]*G[-w^(-1), 1, 1] - G[w^(-2), -w]*G[-w^(-1), 1, 1] - 
    G[-w^(-1), -w]*G[-w^(-1), 1, 1] - G[w^2, -w]*G[-w^(-1), 1, 1] - 
    3*G[w^(-2), -w]*G[-w^(-1), 1, -w] + 7*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + 
    G[w^2, -w]*G[-w^(-1), 1, -w] - 3*G[0, -w]*G[-w^(-1), -w^(-1), -w] + 
    6*G[1, -w]*G[-w^(-1), -w^(-1), -w] - G[0, -w]*G[-w, 0, 1] + 
    (G[w^(-2), -w]*G[-w, 0, 1])/2 + (G[-w^(-1), -w]*G[-w, 0, 1])/2 + 
    (G[w^2, -w]*G[-w, 0, 1])/2 + 2*G[0, -w]*G[-w, 1, 1] - 
    G[w^(-2), -w]*G[-w, 1, 1] - G[-w^(-1), -w]*G[-w, 1, 1] - 
    G[w^2, -w]*G[-w, 1, 1] - G[0, -w]*G[w^2, 0, -w] - G[0, w]*G[w^2, 0, -w] + 
    2*G[1, -w]*G[w^2, 0, -w] + 2*G[0, -w]*G[w^2, -w, -w] - 
    4*G[1, -w]*G[w^2, -w, -w] - G[0, 0, 0, -w] + 3*G[0, 0, 0, w] + 
    2*G[0, 0, 1, -w] + G[0, -w^(-1), 0, -w] - 2*G[0, -w^(-1), 1, -w] + 
    G[0, -w, 0, -w] - 2*G[0, -w, 1, -w] + 3*G[0, -w, -w, -w] - 
    6*G[1, -w, -w, -w] - 3*G[r1, 0, 0, w] - 3*G[r2, 0, 0, w] + 
    G[w^(-2), 0, 0, -w] - 2*G[w^(-2), 0, 1, -w] - 
    2*G[w^(-2), -w^(-1), 0, -w] + 4*G[w^(-2), -w^(-1), 1, -w] + 
    3*G[-w^(-1), 0, -w, -w] - 6*G[-w^(-1), 1, -w, -w] + 
    3*G[-w^(-1), -w^(-1), 0, -w] - 6*G[-w^(-1), -w^(-1), 1, -w] + 
    G[w^2, 0, 0, -w] - 2*G[w^2, 0, 1, -w] - 2*G[w^2, -w, 0, -w] + 
    4*G[w^2, -w, 1, -w] - 2*Zeta[3]) + 
  108*((Pi^2*G[0, w])/3 + (Pi^2*G[1, w])/3 - (Pi^2*G[r1, w])/2 - 
    (Pi^2*G[r2, w])/2 + G[0, 0, 0, w] - 2*G[0, 0, 1, w] - 2*G[0, 1, 0, w] + 
    4*G[0, 1, 1, w] - G[r1, 0, 0, w] + 2*G[r1, 0, 1, w] + 2*G[r1, 1, 0, w] - 
    4*G[r1, 1, 1, w] - G[r2, 0, 0, w] + 2*G[r2, 0, 1, w] + 2*G[r2, 1, 0, w] - 
    4*G[r2, 1, 1, w] - Zeta[3]) + 84*((-3*Pi^2*G[0, -w])/4 - 3*G[0, -w]^3 - 
    (Pi^2*G[0, w])/2 + (Pi^2*G[1, -w])/3 + 28*G[0, -w]^2*G[1, -w] - 
    76*G[0, -w]*G[1, -w]^2 + 64*G[1, -w]^3 + (Pi^2*G[r1, w])/3 + 
    (Pi^2*G[r2, w])/3 + (Pi^2*G[w^(-2), -w])/12 - (G[0, -w]^2*G[w^(-2), -w])/
     2 + G[0, -w]*G[0, w]*G[w^(-2), -w] + G[0, -w]*G[1, -w]*G[w^(-2), -w] - 
    (3*G[0, -w]^2*G[-w^(-1), 1])/2 + 3*G[0, -w]*G[1, -w]*G[-w^(-1), 1] + 
    (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/2 - G[1, -w]*G[w^(-2), -w]*
     G[-w^(-1), 1] + (Pi^2*G[-w^(-1), -w])/2 - (9*G[0, -w]^2*G[-w^(-1), -w])/
     2 - 5*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 19*G[0, -w]*G[1, -w]*
     G[-w^(-1), -w] - 20*G[1, -w]^2*G[-w^(-1), -w] + 
    (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 - 3*G[1, -w]*G[w^(-2), -w]*
     G[-w^(-1), -w] + G[0, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] - 
    2*G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] - (11*G[0, -w]*G[-w^(-1), -w]^2)/
     2 + 11*G[1, -w]*G[-w^(-1), -w]^2 - (3*G[0, -w]^2*G[-w, 1])/2 + 
    3*G[0, -w]*G[1, -w]*G[-w, 1] + (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 - 
    G[1, -w]*G[w^(-2), -w]*G[-w, 1] + G[0, -w]*G[-w^(-1), -w]*G[-w, 1] - 
    2*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + (Pi^2*G[w^2, -w])/12 - 
    (G[0, -w]^2*G[w^2, -w])/2 - G[0, -w]*G[0, w]*G[w^2, -w] + 
    G[0, -w]*G[1, -w]*G[w^2, -w] + (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 - 
    G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] - (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/
     2 + G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] + (G[0, -w]*G[-w, 1]*G[w^2, -w])/
     2 - G[1, -w]*G[-w, 1]*G[w^2, -w] + (9*G[0, -w]*G[0, 0, -w])/2 - 
    13*G[1, -w]*G[0, 0, -w] + (G[w^(-2), -w]*G[0, 0, -w])/2 + 
    (3*G[-w^(-1), -w]*G[0, 0, -w])/2 + (G[w^2, -w]*G[0, 0, -w])/2 - 
    3*G[0, -w]*G[0, 0, w] - 3*G[w^(-2), -w]*G[0, 0, w] + 
    10*G[-w^(-1), -w]*G[0, 0, w] - G[w^2, -w]*G[0, 0, w] - 
    18*G[0, -w]*G[0, 1, -w] + 44*G[1, -w]*G[0, 1, -w] - 
    G[w^(-2), -w]*G[0, 1, -w] - 3*G[-w^(-1), -w]*G[0, 1, -w] - 
    G[w^2, -w]*G[0, 1, -w] + (9*G[0, -w]*G[0, -w^(-1), -w])/2 - 
    9*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] + 
    5*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] - 
    (G[w^(-2), -w]*G[0, -w, -w])/2 + (9*G[-w^(-1), -w]*G[0, -w, -w])/2 + 
    (3*G[w^2, -w]*G[0, -w, -w])/2 - 22*G[0, -w]*G[1, 0, -w] + 
    52*G[1, -w]*G[1, 0, -w] - 4*G[-w^(-1), -w]*G[1, 0, -w] + 
    56*G[0, -w]*G[1, 1, -w] - 128*G[1, -w]*G[1, 1, -w] + 
    8*G[-w^(-1), -w]*G[1, 1, -w] - 6*G[0, -w]*G[1, -w^(-1), -w] + 
    12*G[1, -w]*G[1, -w^(-1), -w] + 4*G[0, -w]*G[1, -w, -w] - 
    8*G[1, -w]*G[1, -w, -w] + G[w^(-2), -w]*G[1, -w, -w] - 
    9*G[-w^(-1), -w]*G[1, -w, -w] - 3*G[w^2, -w]*G[1, -w, -w] + 
    G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] - 
    2*G[1, -w]*G[w^(-2), 0, -w] - 2*G[0, -w]*G[w^(-2), -w^(-1), -w] + 
    4*G[1, -w]*G[w^(-2), -w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), 0, 1])/2 - 
    (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 - G[-w^(-1), -w]*G[-w^(-1), 0, 1] - 
    (G[w^2, -w]*G[-w^(-1), 0, 1])/2 + (11*G[0, -w]*G[-w^(-1), 0, -w])/2 + 
    5*G[0, w]*G[-w^(-1), 0, -w] - 11*G[1, -w]*G[-w^(-1), 0, -w] - 
    (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 + 
    (11*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 + (G[w^2, -w]*G[-w^(-1), 0, -w])/
     2 - 3*G[0, -w]*G[-w^(-1), 1, 1] + G[w^(-2), -w]*G[-w^(-1), 1, 1] + 
    2*G[-w^(-1), -w]*G[-w^(-1), 1, 1] + G[w^2, -w]*G[-w^(-1), 1, 1] - 
    10*G[0, -w]*G[-w^(-1), 1, -w] + 20*G[1, -w]*G[-w^(-1), 1, -w] + 
    3*G[w^(-2), -w]*G[-w^(-1), 1, -w] - 11*G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 
    G[w^2, -w]*G[-w^(-1), 1, -w] + (9*G[0, -w]*G[-w^(-1), -w^(-1), -w])/2 - 
    9*G[1, -w]*G[-w^(-1), -w^(-1), -w] + (3*G[0, -w]*G[-w, 0, 1])/2 - 
    (G[w^(-2), -w]*G[-w, 0, 1])/2 - G[-w^(-1), -w]*G[-w, 0, 1] - 
    (G[w^2, -w]*G[-w, 0, 1])/2 - 3*G[0, -w]*G[-w, 1, 1] + 
    G[w^(-2), -w]*G[-w, 1, 1] + 2*G[-w^(-1), -w]*G[-w, 1, 1] + 
    G[w^2, -w]*G[-w, 1, 1] + G[0, -w]*G[w^2, 0, -w] + G[0, w]*G[w^2, 0, -w] - 
    2*G[1, -w]*G[w^2, 0, -w] - 2*G[0, -w]*G[w^2, -w, -w] + 
    4*G[1, -w]*G[w^2, -w, -w] - 6*G[0, -1, 0, w] - (3*G[0, 0, 0, -w])/2 - 
    2*G[0, 0, 0, w] + 3*G[0, 0, 1, -w] + (5*G[0, 0, -w, -w])/2 + 
    12*G[0, 1, 0, -w] - 2*G[0, 1, 0, w] - 24*G[0, 1, 1, -w] - 
    5*G[0, 1, -w, -w] - (9*G[0, -w^(-1), 0, -w])/2 + 9*G[0, -w^(-1), 1, -w] - 
    2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - (9*G[0, -w, -w, -w])/2 + 
    10*G[1, 0, 0, -w] - 20*G[1, 0, 1, -w] - 4*G[1, 0, -w, -w] - 
    32*G[1, 1, 0, -w] + 64*G[1, 1, 1, -w] + 8*G[1, 1, -w, -w] + 
    6*G[1, -w^(-1), 0, -w] - 12*G[1, -w^(-1), 1, -w] + 2*G[1, -w, 0, -w] - 
    4*G[1, -w, 1, -w] + 9*G[1, -w, -w, -w] + 6*G[r1, 0, 0, w] + 
    6*G[r2, 0, 0, w] - G[w^(-2), 0, 0, -w] + 2*G[w^(-2), 0, 1, -w] + 
    2*G[w^(-2), -w^(-1), 0, -w] - 4*G[w^(-2), -w^(-1), 1, -w] - 
    (5*G[-w^(-1), 0, 0, -w])/2 + 5*G[-w^(-1), 0, 1, -w] - 
    (11*G[-w^(-1), 0, -w, -w])/2 + 4*G[-w^(-1), 1, 0, -w] - 
    8*G[-w^(-1), 1, 1, -w] + 11*G[-w^(-1), 1, -w, -w] - 
    (9*G[-w^(-1), -w^(-1), 0, -w])/2 + 9*G[-w^(-1), -w^(-1), 1, -w] - 
    G[w^2, 0, 0, -w] + 2*G[w^2, 0, 1, -w] + 2*G[w^2, -w, 0, -w] - 
    4*G[w^2, -w, 1, -w] - Zeta[3]) + 
  102*(((-23*I)/162)*Pi^3 + (Pi^2*G[0, w])/3 + (Pi^2*G[-I, r1])/2 - 
    (Pi^2*G[-I, w])/2 + (Pi^2*G[I, r1])/2 - (Pi^2*G[I, w])/2 + 
    (Pi^2*G[r1, w])/6 + (Pi^2*G[r2, w])/6 + 3*G[0, 0, 0, w] + 
    4*G[-I, 0, 0, r1] - 4*G[-I, 0, 0, w] + 4*G[I, 0, 0, r1] - 
    4*G[I, 0, 0, w] - 4*G[1, 0, 0, w] + 3*G[r1, 0, 0, w] + 3*G[r2, 0, 0, w] + 
    (2*Pi*GI[0, r2])/3 + Zeta[3]/3) - 176*Zeta[3] + 
  24*(-1/3*(Pi^2*G[0, w]) - (Pi^2*G[1, w])/3 + (Pi^2*G[r1, w])/2 + 
    (Pi^2*G[r2, w])/2 - G[0, 0, 0, w] + 2*G[0, 0, 1, w] + 2*G[0, 1, 0, w] - 
    4*G[0, 1, 1, w] + G[r1, 0, 0, w] - 2*G[r1, 0, 1, w] - 2*G[r1, 1, 0, w] + 
    4*G[r1, 1, 1, w] + G[r2, 0, 0, w] - 2*G[r2, 0, 1, w] - 2*G[r2, 1, 0, w] + 
    4*G[r2, 1, 1, w] + Zeta[3]) + 24*((I/6)*Pi^3 + Pi^2*G[0, w^2] - 
    (5*G[0, -w]^2*G[0, w^2])/3 - (2*I)*Pi*G[0, w^2]^2 - (4*G[0, w^2]^3)/3 + 
    I*Pi*G[0, w^2]*G[1, r7] + (2*G[0, w^2]^2*G[1, r7])/3 + 
    (26*G[0, -w]*G[0, w^2]*G[1, -w])/3 - (32*G[0, w^2]*G[1, -w]^2)/3 - 
    (8*I)*Pi*G[0, w^2]*G[1, w^2] + 4*G[0, -w]*G[0, w^2]*G[1, w^2] + 
    12*G[0, w]*G[0, w^2]*G[1, w^2] - (8*G[0, w^2]^2*G[1, w^2])/3 + 
    (8*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 8*G[0, w^2]*G[1, -w]*G[1, w^2] - 
    24*G[0, w^2]*G[1, w]*G[1, w^2] + (32*G[0, w^2]*G[1, w^2]^2)/3 - 
    (Pi^2*G[w^(-2), w^2])/4 + (G[0, -w]^2*G[w^(-2), w^2])/3 + 
    (4*I)*Pi*G[0, w^2]*G[w^(-2), w^2] - 2*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - 
    3*G[0, w]*G[0, w^2]*G[w^(-2), w^2] + (8*G[0, w^2]^2*G[w^(-2), w^2])/3 - 
    (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] - (4*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/
     3 - (10*G[0, -w]*G[1, -w]*G[w^(-2), w^2])/3 + 
    4*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + (16*G[1, -w]^2*G[w^(-2), w^2])/3 + 
    6*G[0, w^2]*G[1, w]*G[w^(-2), w^2] + (4*I)*Pi*G[1, w^2]*G[w^(-2), w^2] - 
    2*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - 6*G[0, w]*G[1, w^2]*
     G[w^(-2), w^2] - (8*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    (4*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 + 4*G[1, -w]*G[1, w^2]*
     G[w^(-2), w^2] + 12*G[1, w]*G[1, w^2]*G[w^(-2), w^2] - 
    (16*G[1, w^2]^2*G[w^(-2), w^2])/3 - ((3*I)/2)*Pi*G[w^(-2), w^2]^2 + 
    G[0, -w]*G[w^(-2), w^2]^2 + (3*G[0, w]*G[w^(-2), w^2]^2)/2 - 
    G[0, w^2]*G[w^(-2), w^2]^2 + (G[1, r7]*G[w^(-2), w^2]^2)/2 - 
    2*G[1, -w]*G[w^(-2), w^2]^2 - 3*G[1, w]*G[w^(-2), w^2]^2 + 
    2*G[1, w^2]*G[w^(-2), w^2]^2 - G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 
    2*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] + G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), -w] - 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
    (3*Pi^2*G[-w^(-1), w^2])/4 + (4*G[0, -w]^2*G[-w^(-1), w^2])/3 + 
    (4*I)*Pi*G[0, w^2]*G[-w^(-1), w^2] - 3*G[0, w]*G[0, w^2]*
     G[-w^(-1), w^2] + (8*G[0, w^2]^2*G[-w^(-1), w^2])/3 - 
    (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2] - 
    (4*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/3 - 
    (16*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/3 + 
    (16*G[1, -w]^2*G[-w^(-1), w^2])/3 + 6*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] + 
    (4*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 2*G[0, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - 6*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] - 
    (8*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (4*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] + 12*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] - 
    (16*G[1, w^2]^2*G[-w^(-1), w^2])/3 - (3*I)*Pi*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    3*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 2*G[0, w^2]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 6*G[1, w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + 4*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    ((3*I)/2)*Pi*G[-w^(-1), w^2]^2 + (3*G[0, w]*G[-w^(-1), w^2]^2)/2 - 
    G[0, w^2]*G[-w^(-1), w^2]^2 + (G[1, r7]*G[-w^(-1), w^2]^2)/2 - 
    3*G[1, w]*G[-w^(-1), w^2]^2 + 2*G[1, w^2]*G[-w^(-1), w^2]^2 - 
    (3*Pi^2*G[-w, w^2])/4 + (4*G[0, -w]^2*G[-w, w^2])/3 + 
    (4*I)*Pi*G[0, w^2]*G[-w, w^2] - 3*G[0, w]*G[0, w^2]*G[-w, w^2] + 
    (8*G[0, w^2]^2*G[-w, w^2])/3 - (I/2)*Pi*G[1, r7]*G[-w, w^2] - 
    (4*G[0, w^2]*G[1, r7]*G[-w, w^2])/3 - (16*G[0, -w]*G[1, -w]*G[-w, w^2])/
     3 + (16*G[1, -w]^2*G[-w, w^2])/3 + 6*G[0, w^2]*G[1, w]*G[-w, w^2] + 
    (4*I)*Pi*G[1, w^2]*G[-w, w^2] - 2*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
    6*G[0, w]*G[1, w^2]*G[-w, w^2] - (8*G[0, w^2]*G[1, w^2]*G[-w, w^2])/3 - 
    (4*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 + 4*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
    12*G[1, w]*G[1, w^2]*G[-w, w^2] - (16*G[1, w^2]^2*G[-w, w^2])/3 - 
    (3*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
    3*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] - 2*G[0, w^2]*G[w^(-2), w^2]*
     G[-w, w^2] + G[1, r7]*G[w^(-2), w^2]*G[-w, w^2] - 
    2*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 6*G[1, w]*G[w^(-2), w^2]*
     G[-w, w^2] + 4*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
    (3*I)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 3*G[0, w]*G[-w^(-1), w^2]*
     G[-w, w^2] - 2*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
    G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 6*G[1, w]*G[-w^(-1), w^2]*
     G[-w, w^2] + 4*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
    ((3*I)/2)*Pi*G[-w, w^2]^2 + (3*G[0, w]*G[-w, w^2]^2)/2 - 
    G[0, w^2]*G[-w, w^2]^2 + (G[1, r7]*G[-w, w^2]^2)/2 - 
    3*G[1, w]*G[-w, w^2]^2 + 2*G[1, w^2]*G[-w, w^2]^2 + 
    (5*G[0, w^2]*G[0, 0, -w])/3 - (G[w^(-2), w^2]*G[0, 0, -w])/3 - 
    (4*G[-w^(-1), w^2]*G[0, 0, -w])/3 - (4*G[-w, w^2]*G[0, 0, -w])/3 + 
    2*G[0, w^2]*G[0, 0, w] - (G[w^(-2), w^2]*G[0, 0, w])/2 - 
    (3*G[-w^(-1), w^2]*G[0, 0, w])/2 - (3*G[-w, w^2]*G[0, 0, w])/2 + 
    (2*I)*Pi*G[0, 0, w^2] + (5*G[0, -w]*G[0, 0, w^2])/3 + 
    (8*G[0, w^2]*G[0, 0, w^2])/3 - (2*G[1, r7]*G[0, 0, w^2])/3 - 
    (10*G[1, -w]*G[0, 0, w^2])/3 - (8*G[1, w^2]*G[0, 0, w^2])/3 - 
    (2*G[w^(-2), w^2]*G[0, 0, w^2])/3 - (2*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
    (2*G[-w, w^2]*G[0, 0, w^2])/3 - I*Pi*G[0, 1, r7] - 
    2*G[0, w^2]*G[0, 1, r7] + G[w^(-2), w^2]*G[0, 1, r7] + 
    G[-w^(-1), w^2]*G[0, 1, r7] + G[-w, w^2]*G[0, 1, r7] - 
    (10*G[0, w^2]*G[0, 1, -w])/3 + (2*G[w^(-2), w^2]*G[0, 1, -w])/3 + 
    (8*G[-w^(-1), w^2]*G[0, 1, -w])/3 + (8*G[-w, w^2]*G[0, 1, -w])/3 - 
    4*G[0, w^2]*G[0, 1, w] + G[w^(-2), w^2]*G[0, 1, w] + 
    3*G[-w^(-1), w^2]*G[0, 1, w] + 3*G[-w, w^2]*G[0, 1, w] + 
    (8*I)*Pi*G[0, 1, w^2] - (28*G[0, -w]*G[0, 1, w^2])/3 - 
    12*G[0, w]*G[0, 1, w^2] + (8*G[0, w^2]*G[0, 1, w^2])/3 - 
    (8*G[1, r7]*G[0, 1, w^2])/3 + (56*G[1, -w]*G[0, 1, w^2])/3 + 
    24*G[1, w]*G[0, 1, w^2] - (32*G[1, w^2]*G[0, 1, w^2])/3 + 
    (4*G[w^(-2), w^2]*G[0, 1, w^2])/3 + (4*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + 
    (4*G[-w, w^2]*G[0, 1, w^2])/3 - (3*I)*Pi*G[0, w^(-2), w^2] + 
    2*G[0, -w]*G[0, w^(-2), w^2] + 3*G[0, w]*G[0, w^(-2), w^2] - 
    2*G[0, w^2]*G[0, w^(-2), w^2] + G[1, r7]*G[0, w^(-2), w^2] - 
    4*G[1, -w]*G[0, w^(-2), w^2] - 6*G[1, w]*G[0, w^(-2), w^2] + 
    4*G[1, w^2]*G[0, w^(-2), w^2] - (3*I)*Pi*G[0, -w^(-1), w^2] + 
    G[0, -w]*G[0, -w^(-1), w^2] + 3*G[0, w]*G[0, -w^(-1), w^2] - 
    2*G[0, w^2]*G[0, -w^(-1), w^2] + G[1, r7]*G[0, -w^(-1), w^2] - 
    2*G[1, -w]*G[0, -w^(-1), w^2] - 6*G[1, w]*G[0, -w^(-1), w^2] + 
    4*G[1, w^2]*G[0, -w^(-1), w^2] - G[0, w^2]*G[0, -w, -w] + 
    G[w^(-2), w^2]*G[0, -w, -w] - (3*I)*Pi*G[0, -w, w^2] + 
    G[0, -w]*G[0, -w, w^2] + 3*G[0, w]*G[0, -w, w^2] - 
    2*G[0, w^2]*G[0, -w, w^2] + G[1, r7]*G[0, -w, w^2] - 
    2*G[1, -w]*G[0, -w, w^2] - 6*G[1, w]*G[0, -w, w^2] + 
    4*G[1, w^2]*G[0, -w, w^2] - (2*I)*Pi*G[0, w^2, w^2] + 
    (7*G[0, -w]*G[0, w^2, w^2])/3 + 3*G[0, w]*G[0, w^2, w^2] - 
    (4*G[0, w^2]*G[0, w^2, w^2])/3 + (2*G[1, r7]*G[0, w^2, w^2])/3 - 
    (14*G[1, -w]*G[0, w^2, w^2])/3 - 6*G[1, w]*G[0, w^2, w^2] + 
    (8*G[1, w^2]*G[0, w^2, w^2])/3 - (16*G[0, w^2]*G[1, 0, -w])/3 + 
    (8*G[w^(-2), w^2]*G[1, 0, -w])/3 + (8*G[-w^(-1), w^2]*G[1, 0, -w])/3 + 
    (8*G[-w, w^2]*G[1, 0, -w])/3 - 4*G[0, w^2]*G[1, 0, w] + 
    G[w^(-2), w^2]*G[1, 0, w] + 3*G[-w^(-1), w^2]*G[1, 0, w] + 
    3*G[-w, w^2]*G[1, 0, w] + (4*G[0, w^2]*G[1, 0, w^2])/3 - 
    (2*G[w^(-2), w^2]*G[1, 0, w^2])/3 - (2*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - 
    (2*G[-w, w^2]*G[1, 0, w^2])/3 + I*Pi*G[1, 1, r7] + 
    (5*G[0, w^2]*G[1, 1, r7])/3 - (5*G[w^(-2), w^2]*G[1, 1, r7])/6 - 
    (5*G[-w^(-1), w^2]*G[1, 1, r7])/6 - (5*G[-w, w^2]*G[1, 1, r7])/6 + 
    (32*G[0, w^2]*G[1, 1, -w])/3 - (16*G[w^(-2), w^2]*G[1, 1, -w])/3 - 
    (16*G[-w^(-1), w^2]*G[1, 1, -w])/3 - (16*G[-w, w^2]*G[1, 1, -w])/3 + 
    8*G[0, w^2]*G[1, 1, w] - 2*G[w^(-2), w^2]*G[1, 1, w] - 
    6*G[-w^(-1), w^2]*G[1, 1, w] - 6*G[-w, w^2]*G[1, 1, w] - 
    (8*G[0, w^2]*G[1, 1, w^2])/3 + (4*G[w^(-2), w^2]*G[1, 1, w^2])/3 + 
    (4*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + (4*G[-w, w^2]*G[1, 1, w^2])/3 + 
    2*G[0, w^2]*G[1, -w, -w] - 2*G[w^(-2), w^2]*G[1, -w, -w] + 
    (4*I)*Pi*G[1, w^2, w^2] - (14*G[0, -w]*G[1, w^2, w^2])/3 - 
    6*G[0, w]*G[1, w^2, w^2] + (8*G[0, w^2]*G[1, w^2, w^2])/3 - 
    (4*G[1, r7]*G[1, w^2, w^2])/3 + (28*G[1, -w]*G[1, w^2, w^2])/3 + 
    12*G[1, w]*G[1, w^2, w^2] - (16*G[1, w^2]*G[1, w^2, w^2])/3 - 
    I*Pi*G[w^(-2), 0, w^2] - (G[0, -w]*G[w^(-2), 0, w^2])/3 - 
    (2*G[0, w^2]*G[w^(-2), 0, w^2])/3 + (G[1, r7]*G[w^(-2), 0, w^2])/3 + 
    (2*G[1, -w]*G[w^(-2), 0, w^2])/3 + (4*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
    (4*I)*Pi*G[w^(-2), 1, w^2] + (14*G[0, -w]*G[w^(-2), 1, w^2])/3 + 
    6*G[0, w]*G[w^(-2), 1, w^2] - (8*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
    (4*G[1, r7]*G[w^(-2), 1, w^2])/3 - (28*G[1, -w]*G[w^(-2), 1, w^2])/3 - 
    12*G[1, w]*G[w^(-2), 1, w^2] + (16*G[1, w^2]*G[w^(-2), 1, w^2])/3 + 
    ((3*I)/2)*Pi*G[w^(-2), w^(-2), w^2] - G[0, -w]*G[w^(-2), w^(-2), w^2] - 
    (3*G[0, w]*G[w^(-2), w^(-2), w^2])/2 + G[0, w^2]*G[w^(-2), w^(-2), w^2] - 
    (G[1, r7]*G[w^(-2), w^(-2), w^2])/2 + 2*G[1, -w]*G[w^(-2), w^(-2), w^2] + 
    3*G[1, w]*G[w^(-2), w^(-2), w^2] - 2*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
    ((3*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] - G[0, -w]*G[w^(-2), -w^(-1), w^2] - 
    (3*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 + 
    G[0, w^2]*G[w^(-2), -w^(-1), w^2] - (G[1, r7]*G[w^(-2), -w^(-1), w^2])/
     2 + 2*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 
    3*G[1, w]*G[w^(-2), -w^(-1), w^2] - 2*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + 
    ((3*I)/2)*Pi*G[w^(-2), -w, w^2] - G[0, -w]*G[w^(-2), -w, w^2] - 
    (3*G[0, w]*G[w^(-2), -w, w^2])/2 + G[0, w^2]*G[w^(-2), -w, w^2] - 
    (G[1, r7]*G[w^(-2), -w, w^2])/2 + 2*G[1, -w]*G[w^(-2), -w, w^2] + 
    3*G[1, w]*G[w^(-2), -w, w^2] - 2*G[1, w^2]*G[w^(-2), -w, w^2] + 
    G[0, w^2]*G[-w^(-1), 0, -w] - G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
    I*Pi*G[-w^(-1), 0, w^2] - (4*G[0, -w]*G[-w^(-1), 0, w^2])/3 - 
    (8*G[0, w^2]*G[-w^(-1), 0, w^2])/3 + (G[1, r7]*G[-w^(-1), 0, w^2])/3 + 
    (8*G[1, -w]*G[-w^(-1), 0, w^2])/3 + (4*G[1, w^2]*G[-w^(-1), 0, w^2])/3 + 
    G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
    G[-w, w^2]*G[-w^(-1), 0, w^2] - 2*G[0, w^2]*G[-w^(-1), 1, -w] + 
    2*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - (4*I)*Pi*G[-w^(-1), 1, w^2] + 
    (14*G[0, -w]*G[-w^(-1), 1, w^2])/3 + 6*G[0, w]*G[-w^(-1), 1, w^2] + 
    (4*G[0, w^2]*G[-w^(-1), 1, w^2])/3 + (4*G[1, r7]*G[-w^(-1), 1, w^2])/3 - 
    (28*G[1, -w]*G[-w^(-1), 1, w^2])/3 - 12*G[1, w]*G[-w^(-1), 1, w^2] + 
    (16*G[1, w^2]*G[-w^(-1), 1, w^2])/3 - 2*G[w^(-2), w^2]*
     G[-w^(-1), 1, w^2] - 2*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
    2*G[-w, w^2]*G[-w^(-1), 1, w^2] + ((3*I)/2)*Pi*G[-w^(-1), w^(-2), w^2] - 
    G[0, -w]*G[-w^(-1), w^(-2), w^2] - (3*G[0, w]*G[-w^(-1), w^(-2), w^2])/
     2 + G[0, w^2]*G[-w^(-1), w^(-2), w^2] - 
    (G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + 
    2*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 3*G[1, w]*G[-w^(-1), w^(-2), w^2] - 
    2*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + ((3*I)/2)*Pi*
     G[-w^(-1), -w^(-1), w^2] - (3*G[0, w]*G[-w^(-1), -w^(-1), w^2])/2 + 
    G[0, w^2]*G[-w^(-1), -w^(-1), w^2] - (G[1, r7]*G[-w^(-1), -w^(-1), w^2])/
     2 + 3*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
    2*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + ((3*I)/2)*Pi*G[-w^(-1), -w, w^2] - 
    (3*G[0, w]*G[-w^(-1), -w, w^2])/2 + G[0, w^2]*G[-w^(-1), -w, w^2] - 
    (G[1, r7]*G[-w^(-1), -w, w^2])/2 + 3*G[1, w]*G[-w^(-1), -w, w^2] - 
    2*G[1, w^2]*G[-w^(-1), -w, w^2] - I*Pi*G[-w, 0, w^2] - 
    (4*G[0, -w]*G[-w, 0, w^2])/3 - (8*G[0, w^2]*G[-w, 0, w^2])/3 + 
    (G[1, r7]*G[-w, 0, w^2])/3 + (8*G[1, -w]*G[-w, 0, w^2])/3 + 
    (4*G[1, w^2]*G[-w, 0, w^2])/3 + G[w^(-2), w^2]*G[-w, 0, w^2] + 
    G[-w^(-1), w^2]*G[-w, 0, w^2] + G[-w, w^2]*G[-w, 0, w^2] - 
    (4*I)*Pi*G[-w, 1, w^2] + (14*G[0, -w]*G[-w, 1, w^2])/3 + 
    6*G[0, w]*G[-w, 1, w^2] + (4*G[0, w^2]*G[-w, 1, w^2])/3 + 
    (4*G[1, r7]*G[-w, 1, w^2])/3 - (28*G[1, -w]*G[-w, 1, w^2])/3 - 
    12*G[1, w]*G[-w, 1, w^2] + (16*G[1, w^2]*G[-w, 1, w^2])/3 - 
    2*G[w^(-2), w^2]*G[-w, 1, w^2] - 2*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    2*G[-w, w^2]*G[-w, 1, w^2] + ((3*I)/2)*Pi*G[-w, w^(-2), w^2] - 
    G[0, -w]*G[-w, w^(-2), w^2] - (3*G[0, w]*G[-w, w^(-2), w^2])/2 + 
    G[0, w^2]*G[-w, w^(-2), w^2] - (G[1, r7]*G[-w, w^(-2), w^2])/2 + 
    2*G[1, -w]*G[-w, w^(-2), w^2] + 3*G[1, w]*G[-w, w^(-2), w^2] - 
    2*G[1, w^2]*G[-w, w^(-2), w^2] + ((3*I)/2)*Pi*G[-w, -w^(-1), w^2] - 
    (3*G[0, w]*G[-w, -w^(-1), w^2])/2 + G[0, w^2]*G[-w, -w^(-1), w^2] - 
    (G[1, r7]*G[-w, -w^(-1), w^2])/2 + 3*G[1, w]*G[-w, -w^(-1), w^2] - 
    2*G[1, w^2]*G[-w, -w^(-1), w^2] + ((3*I)/2)*Pi*G[-w, -w, w^2] - 
    (3*G[0, w]*G[-w, -w, w^2])/2 + G[0, w^2]*G[-w, -w, w^2] - 
    (G[1, r7]*G[-w, -w, w^2])/2 + 3*G[1, w]*G[-w, -w, w^2] - 
    2*G[1, w^2]*G[-w, -w, w^2] - 3*G[0, 0, 0, w^2] - G[0, 0, 1, r7] + 
    6*G[0, 0, 1, w^2] - G[0, 0, w^2, w^2] + 4*G[0, 1, 0, w^2] + 
    G[0, 1, 1, r7] - 8*G[0, 1, 1, w^2] + 2*G[0, 1, w^2, w^2] + 
    G[0, -w^(-1), 0, w^2] - 2*G[0, -w^(-1), 1, w^2] + G[0, -w, 0, w^2] - 
    2*G[0, -w, 1, w^2] - G[0, w^2, 0, w^2] + 2*G[0, w^2, 1, w^2] + 
    G[1, 0, 1, r7] + 2*G[1, 0, w^2, w^2] - G[1, 1, 1, r7] - 
    4*G[1, 1, w^2, w^2] + 2*G[1, w^2, 0, w^2] - 4*G[1, w^2, 1, w^2] + 
    G[w^(-2), 0, 0, w^2] - 2*G[w^(-2), 0, 1, w^2] - 2*G[w^(-2), 1, 0, w^2] + 
    4*G[w^(-2), 1, 1, w^2] + 2*G[-w^(-1), 0, 0, w^2] - 
    4*G[-w^(-1), 0, 1, w^2] - 2*G[-w^(-1), 1, 0, w^2] + 
    4*G[-w^(-1), 1, 1, w^2] - G[-w^(-1), -w^(-1), 0, w^2] + 
    2*G[-w^(-1), -w^(-1), 1, w^2] - G[-w^(-1), -w, 0, w^2] + 
    2*G[-w^(-1), -w, 1, w^2] + 2*G[-w, 0, 0, w^2] - 4*G[-w, 0, 1, w^2] - 
    2*G[-w, 1, 0, w^2] + 4*G[-w, 1, 1, w^2] - G[-w, -w^(-1), 0, w^2] + 
    2*G[-w, -w^(-1), 1, w^2] - G[-w, -w, 0, w^2] + 2*G[-w, -w, 1, w^2] + 
    Zeta[3]) + 30*((Pi^2*G[0, w])/6 - (7*Pi^2*G[1, w])/3 + Pi^2*G[r1, w] + 
    Pi^2*G[r2, w] + 3*G[0, 0, 0, w] - 6*G[0, 0, 1, w] - 6*G[0, 1, 0, w] + 
    12*G[0, 1, 1, w] - 10*G[1, 0, 0, w] + 20*G[1, 0, 1, w] + 
    20*G[1, 1, 0, w] - 40*G[1, 1, 1, w] + 2*G[r1, 0, 0, w] - 
    4*G[r1, 0, 1, w] - 4*G[r1, 1, 0, w] + 8*G[r1, 1, 1, w] + 
    2*G[r2, 0, 0, w] - 4*G[r2, 0, 1, w] - 4*G[r2, 1, 0, w] + 
    8*G[r2, 1, 1, w] + 2*Zeta[3]) - 
  20*(-1/4*(Pi^2*G[0, w]) - (3*Pi^2*G[1, w])/2 + Pi^2*G[r1, w] + 
    Pi^2*G[r2, w] + G[0, 0, 0, w]/2 - G[0, 0, 1, w] - G[0, 1, 0, w] + 
    2*G[0, 1, 1, w] - 5*G[1, 0, 0, w] + 10*G[1, 0, 1, w] + 10*G[1, 1, 0, w] - 
    20*G[1, 1, 1, w] + 2*G[r1, 0, 0, w] - 4*G[r1, 0, 1, w] - 
    4*G[r1, 1, 0, w] + 8*G[r1, 1, 1, w] + 2*G[r2, 0, 0, w] - 
    4*G[r2, 0, 1, w] - 4*G[r2, 1, 0, w] + 8*G[r2, 1, 1, w] + 2*Zeta[3]) + 
  48*(2*G[0, w^2]^3 - 2*G[0, w^2]^2*G[r61, w^2] - 2*G[0, w^2]^2*G[r62, w^2] - 
    4*G[0, w^2]^2*G[w^(-2), w^2] + 4*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    4*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 2*G[0, w^2]*G[w^(-2), w^2]^2 - 
    2*G[r61, w^2]*G[w^(-2), w^2]^2 - 2*G[r62, w^2]*G[w^(-2), w^2]^2 - 
    4*G[0, w^2]*G[0, 0, w^2] + 2*G[r61, w^2]*G[0, 0, w^2] + 
    2*G[r62, w^2]*G[0, 0, w^2] + 2*G[w^(-2), w^2]*G[0, 0, w^2] + 
    2*G[0, w^2]*G[0, r61, w^2] - 2*G[w^(-2), w^2]*G[0, r61, w^2] + 
    2*G[0, w^2]*G[0, r62, w^2] - 2*G[w^(-2), w^2]*G[0, r62, w^2] + 
    2*G[0, w^2]*G[0, w^(-2), w^2] - 2*G[r61, w^2]*G[0, w^(-2), w^2] - 
    2*G[r62, w^2]*G[0, w^(-2), w^2] - 2*G[0, w^2]*G[0, w^2, w^2] + 
    2*G[w^(-2), w^2]*G[0, w^2, w^2] + 2*G[0, w^2]*G[r61, w^2, w^2] - 
    2*G[w^(-2), w^2]*G[r61, w^2, w^2] + 2*G[0, w^2]*G[r62, w^2, w^2] - 
    2*G[w^(-2), w^2]*G[r62, w^2, w^2] + 4*G[0, w^2]*G[w^(-2), 0, w^2] - 
    2*G[r61, w^2]*G[w^(-2), 0, w^2] - 2*G[r62, w^2]*G[w^(-2), 0, w^2] - 
    2*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 2*G[0, w^2]*G[w^(-2), r61, w^2] + 
    2*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 2*G[0, w^2]*G[w^(-2), r62, w^2] + 
    2*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
    2*G[0, w^2]*G[w^(-2), w^(-2), w^2] + 2*G[r61, w^2]*
     G[w^(-2), w^(-2), w^2] + 2*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
    2*G[0, 0, 0, w^2] - 2*G[0, 0, r61, w^2] - 2*G[0, 0, r62, w^2] + 
    2*G[0, 0, w^2, w^2] - 2*G[0, r61, w^2, w^2] - 2*G[0, r62, w^2, w^2] - 
    2*G[0, w^(-2), 0, w^2] + 2*G[0, w^(-2), r61, w^2] + 
    2*G[0, w^(-2), r62, w^2] + 2*G[0, w^2, w^2, w^2] - 
    2*G[r61, w^2, w^2, w^2] - 2*G[r62, w^2, w^2, w^2] - 
    2*G[w^(-2), 0, 0, w^2] + 2*G[w^(-2), 0, r61, w^2] + 
    2*G[w^(-2), 0, r62, w^2] - 2*G[w^(-2), 0, w^2, w^2] + 
    2*G[w^(-2), r61, w^2, w^2] + 2*G[w^(-2), r62, w^2, w^2] + 
    2*G[w^(-2), w^(-2), 0, w^2] - 2*G[w^(-2), w^(-2), r61, w^2] - 
    2*G[w^(-2), w^(-2), r62, w^2] + 2*Zeta[3]) + 
  12*(-3*Pi^2*G[1, w] + (3*Pi^2*G[r1, w])/2 + (3*Pi^2*G[r2, w])/2 + 
    3*G[0, 0, 0, w] - 6*G[0, 0, 1, w] - 6*G[0, 1, 0, w] + 12*G[0, 1, 1, w] - 
    12*G[1, 0, 0, w] + 24*G[1, 0, 1, w] + 24*G[1, 1, 0, w] - 
    48*G[1, 1, 1, w] + 3*G[r1, 0, 0, w] - 6*G[r1, 0, 1, w] - 
    6*G[r1, 1, 0, w] + 12*G[r1, 1, 1, w] + 3*G[r2, 0, 0, w] - 
    6*G[r2, 0, 1, w] - 6*G[r2, 1, 0, w] + 12*G[r2, 1, 1, w] + 3*Zeta[3]) + 
  60*(((-17*I)/18)*Pi^3 + (8*Pi^2*G[0, w])/9 - (73*Pi^2*G[0, w^2])/18 - 
    (4*G[0, -w]^2*G[0, w^2])/3 - (2*I)*Pi*G[0, w]*G[0, w^2] - 
    ((2*I)/3)*Pi*G[0, w^2]^2 + (10*G[0, -w]*G[0, w^2]^2)/3 + 
    (8*G[0, w]*G[0, w^2]^2)/3 + (79*G[0, w^2]^3)/3 + (Pi^2*G[1, r7])/6 - 
    I*Pi*G[0, w^2]*G[1, r7] + 14*G[0, w^2]^2*G[1, r7] - 
    (8*G[0, -w]*G[0, w^2]*G[1, -w])/3 - (20*G[0, w^2]^2*G[1, -w])/3 + 
    (32*G[0, w^2]*G[1, -w]^2)/3 - (82*Pi^2*G[1, w])/9 + 
    (16*I)*Pi*G[0, w^2]*G[1, w] - (16*G[0, w^2]^2*G[1, w])/3 + 
    (52*Pi^2*G[1, w^2])/9 + (8*I)*Pi*G[0, w]*G[1, w^2] - 
    (8*I)*Pi*G[0, w^2]*G[1, w^2] - (16*G[0, -w]*G[0, w^2]*G[1, w^2])/3 + 
    4*G[0, w]*G[0, w^2]*G[1, w^2] - (364*G[0, w^2]^2*G[1, w^2])/3 - 
    (116*G[0, w^2]*G[1, r7]*G[1, w^2])/3 + (32*G[0, w^2]*G[1, -w]*G[1, w^2])/
     3 - (32*I)*Pi*G[1, w]*G[1, w^2] - 8*G[0, w^2]*G[1, w]*G[1, w^2] + 
    (32*I)*Pi*G[1, w^2]^2 - 32*G[0, w]*G[1, w^2]^2 + 
    (536*G[0, w^2]*G[1, w^2]^2)/3 + (64*G[1, r7]*G[1, w^2]^2)/3 + 
    64*G[1, w]*G[1, w^2]^2 - (320*G[1, w^2]^3)/3 + (11*Pi^2*G[r1, w])/3 - 
    (6*I)*Pi*G[0, w^2]*G[r1, w] + (8*I)*Pi*G[1, w^2]*G[r1, w] + 
    (11*Pi^2*G[r2, w])/3 - (6*I)*Pi*G[0, w^2]*G[r2, w] + 
    (8*I)*Pi*G[1, w^2]*G[r2, w] + 3*Pi^2*G[r61, w^2] + 
    ((8*I)/3)*Pi*G[0, w]*G[r61, w^2] - ((28*I)/3)*Pi*G[0, w^2]*G[r61, w^2] - 
    (8*G[0, -w]*G[0, w^2]*G[r61, w^2])/3 + (28*G[0, w]*G[0, w^2]*G[r61, w^2])/
     3 - (160*G[0, w^2]^2*G[r61, w^2])/3 - 10*G[0, w^2]*G[1, r7]*
     G[r61, w^2] + (16*G[0, w^2]*G[1, -w]*G[r61, w^2])/3 - 
    ((64*I)/3)*Pi*G[1, w]*G[r61, w^2] - (56*G[0, w^2]*G[1, w]*G[r61, w^2])/
     3 + (16*I)*Pi*G[1, w^2]*G[r61, w^2] - 16*G[0, w]*G[1, w^2]*G[r61, w^2] + 
    (452*G[0, w^2]*G[1, w^2]*G[r61, w^2])/3 + 16*G[1, r7]*G[1, w^2]*
     G[r61, w^2] + 32*G[1, w]*G[1, w^2]*G[r61, w^2] - 
    96*G[1, w^2]^2*G[r61, w^2] + (8*I)*Pi*G[r1, w]*G[r61, w^2] + 
    (8*I)*Pi*G[r2, w]*G[r61, w^2] + ((32*I)/3)*Pi*G[r61, w^2]^2 - 
    (32*G[0, w]*G[r61, w^2]^2)/3 + 37*G[0, w^2]*G[r61, w^2]^2 - 
    (8*G[1, r7]*G[r61, w^2]^2)/3 + (64*G[1, w]*G[r61, w^2]^2)/3 - 
    48*G[1, w^2]*G[r61, w^2]^2 - 8*G[r61, w^2]^3 + 3*Pi^2*G[r62, w^2] + 
    ((8*I)/3)*Pi*G[0, w]*G[r62, w^2] - ((28*I)/3)*Pi*G[0, w^2]*G[r62, w^2] - 
    (8*G[0, -w]*G[0, w^2]*G[r62, w^2])/3 + (28*G[0, w]*G[0, w^2]*G[r62, w^2])/
     3 - (160*G[0, w^2]^2*G[r62, w^2])/3 - 10*G[0, w^2]*G[1, r7]*
     G[r62, w^2] + (16*G[0, w^2]*G[1, -w]*G[r62, w^2])/3 - 
    ((64*I)/3)*Pi*G[1, w]*G[r62, w^2] - (56*G[0, w^2]*G[1, w]*G[r62, w^2])/
     3 + (16*I)*Pi*G[1, w^2]*G[r62, w^2] - 16*G[0, w]*G[1, w^2]*G[r62, w^2] + 
    (452*G[0, w^2]*G[1, w^2]*G[r62, w^2])/3 + 16*G[1, r7]*G[1, w^2]*
     G[r62, w^2] + 32*G[1, w]*G[1, w^2]*G[r62, w^2] - 
    96*G[1, w^2]^2*G[r62, w^2] + (8*I)*Pi*G[r1, w]*G[r62, w^2] + 
    (8*I)*Pi*G[r2, w]*G[r62, w^2] + ((64*I)/3)*Pi*G[r61, w^2]*G[r62, w^2] - 
    (64*G[0, w]*G[r61, w^2]*G[r62, w^2])/3 + 74*G[0, w^2]*G[r61, w^2]*
     G[r62, w^2] - (16*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 + 
    (128*G[1, w]*G[r61, w^2]*G[r62, w^2])/3 - 96*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] - 24*G[r61, w^2]^2*G[r62, w^2] + 
    ((32*I)/3)*Pi*G[r62, w^2]^2 - (32*G[0, w]*G[r62, w^2]^2)/3 + 
    37*G[0, w^2]*G[r62, w^2]^2 - (8*G[1, r7]*G[r62, w^2]^2)/3 + 
    (64*G[1, w]*G[r62, w^2]^2)/3 - 48*G[1, w^2]*G[r62, w^2]^2 - 
    24*G[r61, w^2]*G[r62, w^2]^2 - 8*G[r62, w^2]^3 - 
    (25*Pi^2*G[w^(-2), w^2])/12 - 3*G[0, -w]^2*G[w^(-2), w^2] - 
    ((13*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] + 2*G[0, -w]*G[0, w]*
     G[w^(-2), w^2] + ((23*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^2] + 
    (2*G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/3 - 
    (29*G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 + (58*G[0, w^2]^2*G[w^(-2), w^2])/
     3 + (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] - 
    (10*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 12*G[0, -w]*G[1, -w]*
     G[w^(-2), w^2] - 2*G[0, w]*G[1, -w]*G[w^(-2), w^2] + 
    (2*G[0, w^2]*G[1, -w]*G[w^(-2), w^2])/3 - 12*G[1, -w]^2*G[w^(-2), w^2] + 
    ((32*I)/3)*Pi*G[1, w]*G[w^(-2), w^2] - 4*G[0, -w]*G[1, w]*
     G[w^(-2), w^2] + (58*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/3 + 
    4*G[1, -w]*G[1, w]*G[w^(-2), w^2] - ((58*I)/3)*Pi*G[1, w^2]*
     G[w^(-2), w^2] + (34*G[0, -w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
    (64*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 36*G[0, w^2]*G[1, w^2]*
     G[w^(-2), w^2] + 2*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] - 
    (68*G[1, -w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    (128*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
    (104*G[1, w^2]^2*G[w^(-2), w^2])/3 - I*Pi*G[r1, w]*G[w^(-2), w^2] - 
    I*Pi*G[r2, w]*G[w^(-2), w^2] - G[0, w]*G[r61, -w]*G[w^(-2), w^2] - 
    G[0, w^2]*G[r61, -w]*G[w^(-2), w^2] + 2*G[1, w]*G[r61, -w]*
     G[w^(-2), w^2] - ((32*I)/3)*Pi*G[r61, w^2]*G[w^(-2), w^2] + 
    (35*G[0, w]*G[r61, w^2]*G[w^(-2), w^2])/3 - 27*G[0, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] + (26*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
    (70*G[1, w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 14*G[1, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] + G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
    10*G[r61, w^2]^2*G[w^(-2), w^2] - G[0, w]*G[r62, -w]*G[w^(-2), w^2] - 
    G[0, w^2]*G[r62, -w]*G[w^(-2), w^2] + 2*G[1, w]*G[r62, -w]*
     G[w^(-2), w^2] + G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
    ((32*I)/3)*Pi*G[r62, w^2]*G[w^(-2), w^2] + 
    (35*G[0, w]*G[r62, w^2]*G[w^(-2), w^2])/3 - 27*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + (26*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
    (70*G[1, w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 14*G[1, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
    20*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + G[r62, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + 10*G[r62, w^2]^2*G[w^(-2), w^2] + 
    ((13*I)/6)*Pi*G[w^(-2), w^2]^2 - (2*G[0, -w]*G[w^(-2), w^2]^2)/3 - 
    (13*G[0, w]*G[w^(-2), w^2]^2)/6 + (2*G[0, w^2]*G[w^(-2), w^2]^2)/3 - 
    (3*G[1, r7]*G[w^(-2), w^2]^2)/2 + (4*G[1, -w]*G[w^(-2), w^2]^2)/3 + 
    (13*G[1, w]*G[w^(-2), w^2]^2)/3 - (4*G[1, w^2]*G[w^(-2), w^2]^2)/3 + 
    4*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 8*G[0, w^2]*G[1, -w]*
     G[-w^(-1), -w] - (Pi^2*G[-w^(-1), w^2])/12 + 
    (13*G[0, -w]^2*G[-w^(-1), w^2])/3 - ((7*I)/3)*Pi*G[0, w]*
     G[-w^(-1), w^2] - 2*G[0, -w]*G[0, w]*G[-w^(-1), w^2] + 
    (7*I)*Pi*G[0, w^2]*G[-w^(-1), w^2] - 2*G[0, -w]*G[0, w^2]*
     G[-w^(-1), w^2] - 9*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 
    (47*G[0, w^2]^2*G[-w^(-1), w^2])/3 + (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2] + 
    (14*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/3 - 
    (28*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/3 + 2*G[0, w]*G[1, -w]*
     G[-w^(-1), w^2] + 2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] + 
    (4*G[1, -w]^2*G[-w^(-1), w^2])/3 + ((32*I)/3)*Pi*G[1, w]*
     G[-w^(-1), w^2] + 4*G[0, -w]*G[1, w]*G[-w^(-1), w^2] + 
    14*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] - 4*G[1, -w]*G[1, w]*
     G[-w^(-1), w^2] - ((62*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 
    6*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
    (68*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (152*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (2*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 12*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - (136*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
    (128*G[1, w^2]^2*G[-w^(-1), w^2])/3 - (3*I)*Pi*G[r1, w]*G[-w^(-1), w^2] - 
    (3*I)*Pi*G[r2, w]*G[-w^(-1), w^2] + G[0, w]*G[r61, -w]*G[-w^(-1), w^2] + 
    G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] - 2*G[1, w]*G[r61, -w]*
     G[-w^(-1), w^2] - ((28*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), w^2] + 
    (8*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
    (25*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
    (47*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
    (4*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
    (10*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
    (50*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
    (82*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
    G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2] + G[r61, w^2]^2*G[-w^(-1), w^2] + 
    G[0, w]*G[r62, -w]*G[-w^(-1), w^2] + G[0, w^2]*G[r62, -w]*
     G[-w^(-1), w^2] - 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] - 
    G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] - ((28*I)/3)*Pi*G[r62, w^2]*
     G[-w^(-1), w^2] + (8*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
    (25*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
    (47*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
    (4*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
    (10*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
    (50*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
    (82*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
    G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 2*G[r61, w^2]*G[r62, w^2]*
     G[-w^(-1), w^2] - G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
    G[r62, w^2]^2*G[-w^(-1), w^2] + ((25*I)/3)*Pi*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 5*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    (25*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
    5*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    (10*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
    10*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    (50*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
    10*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 4*G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] + 8*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
    ((13*I)/6)*Pi*G[-w^(-1), w^2]^2 + (5*G[0, -w]*G[-w^(-1), w^2]^2)/3 - 
    (13*G[0, w]*G[-w^(-1), w^2]^2)/6 + (7*G[0, w^2]*G[-w^(-1), w^2]^2)/3 + 
    (G[1, r7]*G[-w^(-1), w^2]^2)/6 - (10*G[1, -w]*G[-w^(-1), w^2]^2)/3 + 
    (13*G[1, w]*G[-w^(-1), w^2]^2)/3 - (14*G[1, w^2]*G[-w^(-1), w^2]^2)/3 + 
    (7*Pi^2*G[-w, w^2])/12 + (13*G[0, -w]^2*G[-w, w^2])/3 + 
    ((5*I)/3)*Pi*G[0, w]*G[-w, w^2] - 2*G[0, -w]*G[0, w]*G[-w, w^2] + 
    (7*I)*Pi*G[0, w^2]*G[-w, w^2] - 2*G[0, -w]*G[0, w^2]*G[-w, w^2] - 
    5*G[0, w]*G[0, w^2]*G[-w, w^2] + (47*G[0, w^2]^2*G[-w, w^2])/3 + 
    (I/2)*Pi*G[1, r7]*G[-w, w^2] + (14*G[0, w^2]*G[1, r7]*G[-w, w^2])/3 - 
    (28*G[0, -w]*G[1, -w]*G[-w, w^2])/3 + 2*G[0, w]*G[1, -w]*G[-w, w^2] + 
    2*G[0, w^2]*G[1, -w]*G[-w, w^2] + (4*G[1, -w]^2*G[-w, w^2])/3 + 
    ((32*I)/3)*Pi*G[1, w]*G[-w, w^2] + 4*G[0, -w]*G[1, w]*G[-w, w^2] + 
    14*G[0, w^2]*G[1, w]*G[-w, w^2] - 4*G[1, -w]*G[1, w]*G[-w, w^2] - 
    ((62*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - 6*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
    (68*G[0, w]*G[1, w^2]*G[-w, w^2])/3 - 
    (152*G[0, w^2]*G[1, w^2]*G[-w, w^2])/3 - 
    (2*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 + 12*G[1, -w]*G[1, w^2]*G[-w, w^2] - 
    (136*G[1, w]*G[1, w^2]*G[-w, w^2])/3 + (128*G[1, w^2]^2*G[-w, w^2])/3 - 
    (7*I)*Pi*G[r1, w]*G[-w, w^2] - (7*I)*Pi*G[r2, w]*G[-w, w^2] + 
    G[0, w]*G[r61, -w]*G[-w, w^2] + G[0, w^2]*G[r61, -w]*G[-w, w^2] - 
    2*G[1, w]*G[r61, -w]*G[-w, w^2] - ((28*I)/3)*Pi*G[r61, w^2]*G[-w, w^2] + 
    (8*G[0, -w]*G[r61, w^2]*G[-w, w^2])/3 + 
    (25*G[0, w]*G[r61, w^2]*G[-w, w^2])/3 - 
    (47*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/3 - 
    (4*G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 - 
    (10*G[1, -w]*G[r61, w^2]*G[-w, w^2])/3 - 
    (50*G[1, w]*G[r61, w^2]*G[-w, w^2])/3 + 
    (82*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 - G[r61, -w]*G[r61, w^2]*
     G[-w, w^2] + G[r61, w^2]^2*G[-w, w^2] + G[0, w]*G[r62, -w]*G[-w, w^2] + 
    G[0, w^2]*G[r62, -w]*G[-w, w^2] - 2*G[1, w]*G[r62, -w]*G[-w, w^2] - 
    G[r61, w^2]*G[r62, -w]*G[-w, w^2] - ((28*I)/3)*Pi*G[r62, w^2]*
     G[-w, w^2] + (8*G[0, -w]*G[r62, w^2]*G[-w, w^2])/3 + 
    (25*G[0, w]*G[r62, w^2]*G[-w, w^2])/3 - 
    (47*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
    (4*G[1, r7]*G[r62, w^2]*G[-w, w^2])/3 - 
    (10*G[1, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
    (50*G[1, w]*G[r62, w^2]*G[-w, w^2])/3 + 
    (82*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 - G[r61, -w]*G[r62, w^2]*
     G[-w, w^2] + 2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 
    G[r62, -w]*G[r62, w^2]*G[-w, w^2] + G[r62, w^2]^2*G[-w, w^2] + 
    ((25*I)/3)*Pi*G[w^(-2), w^2]*G[-w, w^2] - 5*G[0, -w]*G[w^(-2), w^2]*
     G[-w, w^2] - (25*G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
    5*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
    (10*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/3 + 10*G[1, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + (50*G[1, w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
    10*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 4*G[0, -w]*G[-w^(-1), -w]*
     G[-w, w^2] + 8*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
    ((13*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 
    (34*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    (13*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    (14*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    (G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    (68*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    (26*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    (28*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    ((13*I)/6)*Pi*G[-w, w^2]^2 + (5*G[0, -w]*G[-w, w^2]^2)/3 - 
    (13*G[0, w]*G[-w, w^2]^2)/6 + (7*G[0, w^2]*G[-w, w^2]^2)/3 + 
    (G[1, r7]*G[-w, w^2]^2)/6 - (10*G[1, -w]*G[-w, w^2]^2)/3 + 
    (13*G[1, w]*G[-w, w^2]^2)/3 - (14*G[1, w^2]*G[-w, w^2]^2)/3 + 
    (4*G[0, w^2]*G[0, 0, -w])/3 + 2*G[w^(-2), w^2]*G[0, 0, -w] - 
    (10*G[-w^(-1), w^2]*G[0, 0, -w])/3 - (10*G[-w, w^2]*G[0, 0, -w])/3 - 
    ((2*I)/3)*Pi*G[0, 0, w] - 3*G[0, w^2]*G[0, 0, w] - 
    8*G[1, w^2]*G[0, 0, w] - (8*G[r61, w^2]*G[0, 0, w])/3 - 
    (8*G[r62, w^2]*G[0, 0, w])/3 + (29*G[w^(-2), w^2]*G[0, 0, w])/6 + 
    (65*G[-w^(-1), w^2]*G[0, 0, w])/6 - (7*G[-w, w^2]*G[0, 0, w])/6 + 
    ((2*I)/3)*Pi*G[0, 0, w^2] - 2*G[0, -w]*G[0, 0, w^2] - 
    (8*G[0, w]*G[0, 0, w^2])/3 - 56*G[0, w^2]*G[0, 0, w^2] - 
    14*G[1, r7]*G[0, 0, w^2] + 4*G[1, -w]*G[0, 0, w^2] + 
    (16*G[1, w]*G[0, 0, w^2])/3 + (232*G[1, w^2]*G[0, 0, w^2])/3 + 
    32*G[r61, w^2]*G[0, 0, w^2] + 32*G[r62, w^2]*G[0, 0, w^2] - 
    8*G[w^(-2), w^2]*G[0, 0, w^2] - (20*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
    (20*G[-w, w^2]*G[0, 0, w^2])/3 + I*Pi*G[0, 1, r7] - 
    2*G[0, w^2]*G[0, 1, r7] + 8*G[1, w^2]*G[0, 1, r7] - 
    2*G[r61, w^2]*G[0, 1, r7] - 2*G[r62, w^2]*G[0, 1, r7] + 
    G[w^(-2), w^2]*G[0, 1, r7] - G[-w^(-1), w^2]*G[0, 1, r7] - 
    G[-w, w^2]*G[0, 1, r7] - (8*G[0, w^2]*G[0, 1, -w])/3 - 
    6*G[w^(-2), w^2]*G[0, 1, -w] + (26*G[-w^(-1), w^2]*G[0, 1, -w])/3 + 
    (26*G[-w, w^2]*G[0, 1, -w])/3 - ((32*I)/3)*Pi*G[0, 1, w] + 
    2*G[0, w^2]*G[0, 1, w] + 16*G[1, w^2]*G[0, 1, w] + 
    (16*G[r61, w^2]*G[0, 1, w])/3 + (16*G[r62, w^2]*G[0, 1, w])/3 - 
    (29*G[w^(-2), w^2]*G[0, 1, w])/3 - (29*G[-w^(-1), w^2]*G[0, 1, w])/3 - 
    (5*G[-w, w^2]*G[0, 1, w])/3 + (4*I)*Pi*G[0, 1, w^2] + 
    8*G[0, -w]*G[0, 1, w^2] + 80*G[0, w^2]*G[0, 1, w^2] + 
    (56*G[1, r7]*G[0, 1, w^2])/3 - 16*G[1, -w]*G[0, 1, w^2] - 
    (296*G[1, w^2]*G[0, 1, w^2])/3 - 44*G[r61, w^2]*G[0, 1, w^2] - 
    44*G[r62, w^2]*G[0, 1, w^2] + 8*G[w^(-2), w^2]*G[0, 1, w^2] + 
    (16*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + (16*G[-w, w^2]*G[0, 1, w^2])/3 + 
    (6*I)*Pi*G[0, r1, w] + (6*I)*Pi*G[0, r2, w] + 
    G[w^(-2), w^2]*G[0, r61, -w] - G[-w^(-1), w^2]*G[0, r61, -w] - 
    G[-w, w^2]*G[0, r61, -w] + ((16*I)/3)*Pi*G[0, r61, w^2] - 
    (16*G[0, w]*G[0, r61, w^2])/3 + 37*G[0, w^2]*G[0, r61, w^2] + 
    (20*G[1, r7]*G[0, r61, w^2])/3 + (32*G[1, w]*G[0, r61, w^2])/3 - 
    48*G[1, w^2]*G[0, r61, w^2] - 21*G[r61, w^2]*G[0, r61, w^2] - 
    21*G[r62, w^2]*G[0, r61, w^2] + 4*G[w^(-2), w^2]*G[0, r61, w^2] + 
    4*G[-w^(-1), w^2]*G[0, r61, w^2] + 4*G[-w, w^2]*G[0, r61, w^2] + 
    G[w^(-2), w^2]*G[0, r62, -w] - G[-w^(-1), w^2]*G[0, r62, -w] - 
    G[-w, w^2]*G[0, r62, -w] + ((16*I)/3)*Pi*G[0, r62, w^2] - 
    (16*G[0, w]*G[0, r62, w^2])/3 + 37*G[0, w^2]*G[0, r62, w^2] + 
    (20*G[1, r7]*G[0, r62, w^2])/3 + (32*G[1, w]*G[0, r62, w^2])/3 - 
    48*G[1, w^2]*G[0, r62, w^2] - 21*G[r61, w^2]*G[0, r62, w^2] - 
    21*G[r62, w^2]*G[0, r62, w^2] + 4*G[w^(-2), w^2]*G[0, r62, w^2] + 
    4*G[-w^(-1), w^2]*G[0, r62, w^2] + 4*G[-w, w^2]*G[0, r62, w^2] - 
    ((13*I)/3)*Pi*G[0, w^(-2), w^2] + (8*G[0, -w]*G[0, w^(-2), w^2])/3 + 
    (13*G[0, w]*G[0, w^(-2), w^2])/3 - (41*G[0, w^2]*G[0, w^(-2), w^2])/3 + 
    (5*G[1, r7]*G[0, w^(-2), w^2])/3 - (16*G[1, -w]*G[0, w^(-2), w^2])/3 - 
    (26*G[1, w]*G[0, w^(-2), w^2])/3 + (16*G[1, w^2]*G[0, w^(-2), w^2])/3 + 
    11*G[r61, w^2]*G[0, w^(-2), w^2] + 11*G[r62, w^2]*G[0, w^(-2), w^2] - 
    ((11*I)/3)*Pi*G[0, -w^(-1), w^2] - (14*G[0, -w]*G[0, -w^(-1), w^2])/3 + 
    (11*G[0, w]*G[0, -w^(-1), w^2])/3 - (22*G[0, w^2]*G[0, -w^(-1), w^2])/3 - 
    (11*G[1, r7]*G[0, -w^(-1), w^2])/3 + (28*G[1, -w]*G[0, -w^(-1), w^2])/3 - 
    (22*G[1, w]*G[0, -w^(-1), w^2])/3 + (44*G[1, w^2]*G[0, -w^(-1), w^2])/3 + 
    4*G[0, w^2]*G[0, -w, -w] - 4*G[-w^(-1), w^2]*G[0, -w, -w] - 
    4*G[-w, w^2]*G[0, -w, -w] - ((11*I)/3)*Pi*G[0, -w, w^2] - 
    (14*G[0, -w]*G[0, -w, w^2])/3 + (11*G[0, w]*G[0, -w, w^2])/3 - 
    (22*G[0, w^2]*G[0, -w, w^2])/3 - (11*G[1, r7]*G[0, -w, w^2])/3 + 
    (28*G[1, -w]*G[0, -w, w^2])/3 - (22*G[1, w]*G[0, -w, w^2])/3 + 
    (44*G[1, w^2]*G[0, -w, w^2])/3 - I*Pi*G[0, w^2, w^2] + 
    2*G[0, -w]*G[0, w^2, w^2] + G[0, w]*G[0, w^2, w^2] + 
    4*G[0, w^2]*G[0, w^2, w^2] - 4*G[1, -w]*G[0, w^2, w^2] - 
    2*G[1, w]*G[0, w^2, w^2] - 6*G[1, w^2]*G[0, w^2, w^2] - 
    G[r61, w^2]*G[0, w^2, w^2] - G[r62, w^2]*G[0, w^2, w^2] + 
    (16*G[0, w^2]*G[1, 0, -w])/3 - 6*G[w^(-2), w^2]*G[1, 0, -w] + 
    (2*G[-w^(-1), w^2]*G[1, 0, -w])/3 + (2*G[-w, w^2]*G[1, 0, -w])/3 - 
    ((44*I)/3)*Pi*G[1, 0, w] - 10*G[0, w^2]*G[1, 0, w] + 
    32*G[1, w^2]*G[1, 0, w] + (64*G[r61, w^2]*G[1, 0, w])/3 + 
    (64*G[r62, w^2]*G[1, 0, w])/3 - (35*G[w^(-2), w^2]*G[1, 0, w])/3 - 
    (47*G[-w^(-1), w^2]*G[1, 0, w])/3 - (47*G[-w, w^2]*G[1, 0, w])/3 + 
    (4*I)*Pi*G[1, 0, w^2] + (8*G[0, -w]*G[1, 0, w^2])/3 - 
    4*G[0, w]*G[1, 0, w^2] + (292*G[0, w^2]*G[1, 0, w^2])/3 + 
    20*G[1, r7]*G[1, 0, w^2] - (16*G[1, -w]*G[1, 0, w^2])/3 + 
    8*G[1, w]*G[1, 0, w^2] - (400*G[1, w^2]*G[1, 0, w^2])/3 - 
    56*G[r61, w^2]*G[1, 0, w^2] - 56*G[r62, w^2]*G[1, 0, w^2] + 
    8*G[w^(-2), w^2]*G[1, 0, w^2] + (52*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + 
    (52*G[-w, w^2]*G[1, 0, w^2])/3 + (11*G[0, w^2]*G[1, 1, r7])/3 - 
    (32*G[1, w^2]*G[1, 1, r7])/3 + (8*G[r61, w^2]*G[1, 1, r7])/3 + 
    (8*G[r62, w^2]*G[1, 1, r7])/3 - (11*G[w^(-2), w^2]*G[1, 1, r7])/6 + 
    (5*G[-w^(-1), w^2]*G[1, 1, r7])/6 + (5*G[-w, w^2]*G[1, 1, r7])/6 - 
    (32*G[0, w^2]*G[1, 1, -w])/3 + 12*G[w^(-2), w^2]*G[1, 1, -w] - 
    (4*G[-w^(-1), w^2]*G[1, 1, -w])/3 - (4*G[-w, w^2]*G[1, 1, -w])/3 + 
    ((160*I)/3)*Pi*G[1, 1, w] + 20*G[0, w^2]*G[1, 1, w] - 
    64*G[1, w^2]*G[1, 1, w] - (128*G[r61, w^2]*G[1, 1, w])/3 - 
    (128*G[r62, w^2]*G[1, 1, w])/3 + (70*G[w^(-2), w^2]*G[1, 1, w])/3 + 
    (94*G[-w^(-1), w^2]*G[1, 1, w])/3 + (94*G[-w, w^2]*G[1, 1, w])/3 - 
    (32*I)*Pi*G[1, 1, w^2] + 32*G[0, w]*G[1, 1, w^2] - 
    136*G[0, w^2]*G[1, 1, w^2] - (64*G[1, r7]*G[1, 1, w^2])/3 - 
    64*G[1, w]*G[1, 1, w^2] + (640*G[1, w^2]*G[1, 1, w^2])/3 + 
    64*G[r61, w^2]*G[1, 1, w^2] + 64*G[r62, w^2]*G[1, 1, w^2] - 
    12*G[w^(-2), w^2]*G[1, 1, w^2] - (68*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
    (68*G[-w, w^2]*G[1, 1, w^2])/3 - (12*I)*Pi*G[1, r1, w] - 
    (12*I)*Pi*G[1, r2, w] - ((16*I)/3)*Pi*G[1, r61, w^2] + 
    (16*G[0, w]*G[1, r61, w^2])/3 - 56*G[0, w^2]*G[1, r61, w^2] - 
    (32*G[1, r7]*G[1, r61, w^2])/3 - (32*G[1, w]*G[1, r61, w^2])/3 + 
    64*G[1, w^2]*G[1, r61, w^2] + 32*G[r61, w^2]*G[1, r61, w^2] + 
    32*G[r62, w^2]*G[1, r61, w^2] - 2*G[w^(-2), w^2]*G[1, r61, w^2] - 
    6*G[-w^(-1), w^2]*G[1, r61, w^2] - 6*G[-w, w^2]*G[1, r61, w^2] - 
    ((16*I)/3)*Pi*G[1, r62, w^2] + (16*G[0, w]*G[1, r62, w^2])/3 - 
    56*G[0, w^2]*G[1, r62, w^2] - (32*G[1, r7]*G[1, r62, w^2])/3 - 
    (32*G[1, w]*G[1, r62, w^2])/3 + 64*G[1, w^2]*G[1, r62, w^2] + 
    32*G[r61, w^2]*G[1, r62, w^2] + 32*G[r62, w^2]*G[1, r62, w^2] - 
    2*G[w^(-2), w^2]*G[1, r62, w^2] - 6*G[-w^(-1), w^2]*G[1, r62, w^2] - 
    6*G[-w, w^2]*G[1, r62, w^2] + (8*I)*Pi*G[1, w^(-2), w^2] - 
    10*G[0, -w]*G[1, w^(-2), w^2] - 8*G[0, w]*G[1, w^(-2), w^2] + 
    18*G[0, w^2]*G[1, w^(-2), w^2] + 2*G[1, r7]*G[1, w^(-2), w^2] + 
    20*G[1, -w]*G[1, w^(-2), w^2] + 16*G[1, w]*G[1, w^(-2), w^2] - 
    20*G[1, w^2]*G[1, w^(-2), w^2] - 8*G[r61, w^2]*G[1, w^(-2), w^2] - 
    8*G[r62, w^2]*G[1, w^(-2), w^2] + ((28*I)/3)*Pi*G[1, -w^(-1), w^2] + 
    (22*G[0, -w]*G[1, -w^(-1), w^2])/3 - (28*G[0, w]*G[1, -w^(-1), w^2])/3 + 
    (26*G[0, w^2]*G[1, -w^(-1), w^2])/3 - (2*G[1, r7]*G[1, -w^(-1), w^2])/3 - 
    (44*G[1, -w]*G[1, -w^(-1), w^2])/3 + (56*G[1, w]*G[1, -w^(-1), w^2])/3 - 
    (52*G[1, w^2]*G[1, -w^(-1), w^2])/3 - 8*G[0, w^2]*G[1, -w, -w] + 
    8*G[-w^(-1), w^2]*G[1, -w, -w] + 8*G[-w, w^2]*G[1, -w, -w] + 
    ((28*I)/3)*Pi*G[1, -w, w^2] + (22*G[0, -w]*G[1, -w, w^2])/3 - 
    (28*G[0, w]*G[1, -w, w^2])/3 + (26*G[0, w^2]*G[1, -w, w^2])/3 - 
    (2*G[1, r7]*G[1, -w, w^2])/3 - (44*G[1, -w]*G[1, -w, w^2])/3 + 
    (56*G[1, w]*G[1, -w, w^2])/3 - (52*G[1, w^2]*G[1, -w, w^2])/3 - 
    ((10*I)/3)*Pi*G[1, w^2, w^2] - (8*G[0, -w]*G[1, w^2, w^2])/3 + 
    (10*G[0, w]*G[1, w^2, w^2])/3 + (26*G[0, w^2]*G[1, w^2, w^2])/3 + 
    6*G[1, r7]*G[1, w^2, w^2] + (16*G[1, -w]*G[1, w^2, w^2])/3 - 
    (20*G[1, w]*G[1, w^2, w^2])/3 - (16*G[1, w^2]*G[1, w^2, w^2])/3 - 
    6*G[r61, w^2]*G[1, w^2, w^2] - 6*G[r62, w^2]*G[1, w^2, w^2] + 
    (8*I)*Pi*G[r1, 0, w] + 6*G[0, w^2]*G[r1, 0, w] - 
    8*G[1, w^2]*G[r1, 0, w] - 8*G[r61, w^2]*G[r1, 0, w] - 
    8*G[r62, w^2]*G[r1, 0, w] + G[w^(-2), w^2]*G[r1, 0, w] + 
    3*G[-w^(-1), w^2]*G[r1, 0, w] + 7*G[-w, w^2]*G[r1, 0, w] - 
    (16*I)*Pi*G[r1, 1, w] - 12*G[0, w^2]*G[r1, 1, w] + 
    16*G[1, w^2]*G[r1, 1, w] + 16*G[r61, w^2]*G[r1, 1, w] + 
    16*G[r62, w^2]*G[r1, 1, w] - 2*G[w^(-2), w^2]*G[r1, 1, w] - 
    6*G[-w^(-1), w^2]*G[r1, 1, w] - 14*G[-w, w^2]*G[r1, 1, w] + 
    (8*I)*Pi*G[r2, 0, w] + 6*G[0, w^2]*G[r2, 0, w] - 
    8*G[1, w^2]*G[r2, 0, w] - 8*G[r61, w^2]*G[r2, 0, w] - 
    8*G[r62, w^2]*G[r2, 0, w] + G[w^(-2), w^2]*G[r2, 0, w] + 
    3*G[-w^(-1), w^2]*G[r2, 0, w] + 7*G[-w, w^2]*G[r2, 0, w] - 
    (16*I)*Pi*G[r2, 1, w] - 12*G[0, w^2]*G[r2, 1, w] + 
    16*G[1, w^2]*G[r2, 1, w] + 16*G[r61, w^2]*G[r2, 1, w] + 
    16*G[r62, w^2]*G[r2, 1, w] - 2*G[w^(-2), w^2]*G[r2, 1, w] - 
    6*G[-w^(-1), w^2]*G[r2, 1, w] - 14*G[-w, w^2]*G[r2, 1, w] + 
    G[w^(-2), w^2]*G[r61, 0, -w] - G[-w^(-1), w^2]*G[r61, 0, -w] - 
    G[-w, w^2]*G[r61, 0, -w] + (4*I)*Pi*G[r61, 0, w^2] + 
    (8*G[0, -w]*G[r61, 0, w^2])/3 - 4*G[0, w]*G[r61, 0, w^2] + 
    (121*G[0, w^2]*G[r61, 0, w^2])/3 + (10*G[1, r7]*G[r61, 0, w^2])/3 - 
    (16*G[1, -w]*G[r61, 0, w^2])/3 + 8*G[1, w]*G[r61, 0, w^2] - 
    (140*G[1, w^2]*G[r61, 0, w^2])/3 - 25*G[r61, w^2]*G[r61, 0, w^2] - 
    25*G[r62, w^2]*G[r61, 0, w^2] + 4*G[w^(-2), w^2]*G[r61, 0, w^2] + 
    4*G[-w^(-1), w^2]*G[r61, 0, w^2] + 4*G[-w, w^2]*G[r61, 0, w^2] - 
    ((32*I)/3)*Pi*G[r61, 1, w^2] + (32*G[0, w]*G[r61, 1, w^2])/3 - 
    56*G[0, w^2]*G[r61, 1, w^2] - (16*G[1, r7]*G[r61, 1, w^2])/3 - 
    (64*G[1, w]*G[r61, 1, w^2])/3 + 64*G[1, w^2]*G[r61, 1, w^2] + 
    32*G[r61, w^2]*G[r61, 1, w^2] + 32*G[r62, w^2]*G[r61, 1, w^2] - 
    2*G[w^(-2), w^2]*G[r61, 1, w^2] - 6*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    6*G[-w, w^2]*G[r61, 1, w^2] - G[w^(-2), w^2]*G[r61, r61, -w] + 
    G[-w^(-1), w^2]*G[r61, r61, -w] + G[-w, w^2]*G[r61, r61, -w] - 
    ((32*I)/3)*Pi*G[r61, r61, w^2] + (32*G[0, w]*G[r61, r61, w^2])/3 - 
    28*G[0, w^2]*G[r61, r61, w^2] + (8*G[1, r7]*G[r61, r61, w^2])/3 - 
    (64*G[1, w]*G[r61, r61, w^2])/3 + 32*G[1, w^2]*G[r61, r61, w^2] + 
    16*G[r61, w^2]*G[r61, r61, w^2] + 16*G[r62, w^2]*G[r61, r61, w^2] - 
    3*G[w^(-2), w^2]*G[r61, r61, w^2] - G[-w^(-1), w^2]*G[r61, r61, w^2] - 
    G[-w, w^2]*G[r61, r61, w^2] - G[w^(-2), w^2]*G[r61, r62, -w] + 
    G[-w^(-1), w^2]*G[r61, r62, -w] + G[-w, w^2]*G[r61, r62, -w] - 
    ((32*I)/3)*Pi*G[r61, r62, w^2] + (32*G[0, w]*G[r61, r62, w^2])/3 - 
    28*G[0, w^2]*G[r61, r62, w^2] + (8*G[1, r7]*G[r61, r62, w^2])/3 - 
    (64*G[1, w]*G[r61, r62, w^2])/3 + 32*G[1, w^2]*G[r61, r62, w^2] + 
    16*G[r61, w^2]*G[r61, r62, w^2] + 16*G[r62, w^2]*G[r61, r62, w^2] - 
    3*G[w^(-2), w^2]*G[r61, r62, w^2] - G[-w^(-1), w^2]*G[r61, r62, w^2] - 
    G[-w, w^2]*G[r61, r62, w^2] + ((20*I)/3)*Pi*G[r61, w^(-2), w^2] - 
    G[0, -w]*G[r61, w^(-2), w^2] - (20*G[0, w]*G[r61, w^(-2), w^2])/3 + 
    8*G[0, w^2]*G[r61, w^(-2), w^2] - (17*G[1, r7]*G[r61, w^(-2), w^2])/3 + 
    2*G[1, -w]*G[r61, w^(-2), w^2] + (40*G[1, w]*G[r61, w^(-2), w^2])/3 - 
    2*G[1, w^2]*G[r61, w^(-2), w^2] - 7*G[r61, w^2]*G[r61, w^(-2), w^2] - 
    7*G[r62, w^2]*G[r61, w^(-2), w^2] + ((16*I)/3)*Pi*G[r61, -w^(-1), w^2] - 
    (5*G[0, -w]*G[r61, -w^(-1), w^2])/3 - (16*G[0, w]*G[r61, -w^(-1), w^2])/
     3 + (23*G[0, w^2]*G[r61, -w^(-1), w^2])/3 + 
    (7*G[1, r7]*G[r61, -w^(-1), w^2])/3 + (10*G[1, -w]*G[r61, -w^(-1), w^2])/
     3 + (32*G[1, w]*G[r61, -w^(-1), w^2])/3 - 
    (46*G[1, w^2]*G[r61, -w^(-1), w^2])/3 + ((16*I)/3)*Pi*G[r61, -w, w^2] - 
    (5*G[0, -w]*G[r61, -w, w^2])/3 - (16*G[0, w]*G[r61, -w, w^2])/3 + 
    (23*G[0, w^2]*G[r61, -w, w^2])/3 + (7*G[1, r7]*G[r61, -w, w^2])/3 + 
    (10*G[1, -w]*G[r61, -w, w^2])/3 + (32*G[1, w]*G[r61, -w, w^2])/3 - 
    (46*G[1, w^2]*G[r61, -w, w^2])/3 + ((8*I)/3)*Pi*G[r61, w^2, w^2] - 
    G[0, -w]*G[r61, w^2, w^2] - (8*G[0, w]*G[r61, w^2, w^2])/3 - 
    8*G[0, w^2]*G[r61, w^2, w^2] - (8*G[1, r7]*G[r61, w^2, w^2])/3 + 
    2*G[1, -w]*G[r61, w^2, w^2] + (16*G[1, w]*G[r61, w^2, w^2])/3 + 
    8*G[1, w^2]*G[r61, w^2, w^2] + 4*G[r61, w^2]*G[r61, w^2, w^2] + 
    4*G[r62, w^2]*G[r61, w^2, w^2] + G[w^(-2), w^2]*G[r62, 0, -w] - 
    G[-w^(-1), w^2]*G[r62, 0, -w] - G[-w, w^2]*G[r62, 0, -w] + 
    (4*I)*Pi*G[r62, 0, w^2] + (8*G[0, -w]*G[r62, 0, w^2])/3 - 
    4*G[0, w]*G[r62, 0, w^2] + (121*G[0, w^2]*G[r62, 0, w^2])/3 + 
    (10*G[1, r7]*G[r62, 0, w^2])/3 - (16*G[1, -w]*G[r62, 0, w^2])/3 + 
    8*G[1, w]*G[r62, 0, w^2] - (140*G[1, w^2]*G[r62, 0, w^2])/3 - 
    25*G[r61, w^2]*G[r62, 0, w^2] - 25*G[r62, w^2]*G[r62, 0, w^2] + 
    4*G[w^(-2), w^2]*G[r62, 0, w^2] + 4*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
    4*G[-w, w^2]*G[r62, 0, w^2] - ((32*I)/3)*Pi*G[r62, 1, w^2] + 
    (32*G[0, w]*G[r62, 1, w^2])/3 - 56*G[0, w^2]*G[r62, 1, w^2] - 
    (16*G[1, r7]*G[r62, 1, w^2])/3 - (64*G[1, w]*G[r62, 1, w^2])/3 + 
    64*G[1, w^2]*G[r62, 1, w^2] + 32*G[r61, w^2]*G[r62, 1, w^2] + 
    32*G[r62, w^2]*G[r62, 1, w^2] - 2*G[w^(-2), w^2]*G[r62, 1, w^2] - 
    6*G[-w^(-1), w^2]*G[r62, 1, w^2] - 6*G[-w, w^2]*G[r62, 1, w^2] - 
    G[w^(-2), w^2]*G[r62, r61, -w] + G[-w^(-1), w^2]*G[r62, r61, -w] + 
    G[-w, w^2]*G[r62, r61, -w] - ((32*I)/3)*Pi*G[r62, r61, w^2] + 
    (32*G[0, w]*G[r62, r61, w^2])/3 - 28*G[0, w^2]*G[r62, r61, w^2] + 
    (8*G[1, r7]*G[r62, r61, w^2])/3 - (64*G[1, w]*G[r62, r61, w^2])/3 + 
    32*G[1, w^2]*G[r62, r61, w^2] + 16*G[r61, w^2]*G[r62, r61, w^2] + 
    16*G[r62, w^2]*G[r62, r61, w^2] - 3*G[w^(-2), w^2]*G[r62, r61, w^2] - 
    G[-w^(-1), w^2]*G[r62, r61, w^2] - G[-w, w^2]*G[r62, r61, w^2] - 
    G[w^(-2), w^2]*G[r62, r62, -w] + G[-w^(-1), w^2]*G[r62, r62, -w] + 
    G[-w, w^2]*G[r62, r62, -w] - ((32*I)/3)*Pi*G[r62, r62, w^2] + 
    (32*G[0, w]*G[r62, r62, w^2])/3 - 28*G[0, w^2]*G[r62, r62, w^2] + 
    (8*G[1, r7]*G[r62, r62, w^2])/3 - (64*G[1, w]*G[r62, r62, w^2])/3 + 
    32*G[1, w^2]*G[r62, r62, w^2] + 16*G[r61, w^2]*G[r62, r62, w^2] + 
    16*G[r62, w^2]*G[r62, r62, w^2] - 3*G[w^(-2), w^2]*G[r62, r62, w^2] - 
    G[-w^(-1), w^2]*G[r62, r62, w^2] - G[-w, w^2]*G[r62, r62, w^2] + 
    ((20*I)/3)*Pi*G[r62, w^(-2), w^2] - G[0, -w]*G[r62, w^(-2), w^2] - 
    (20*G[0, w]*G[r62, w^(-2), w^2])/3 + 8*G[0, w^2]*G[r62, w^(-2), w^2] - 
    (17*G[1, r7]*G[r62, w^(-2), w^2])/3 + 2*G[1, -w]*G[r62, w^(-2), w^2] + 
    (40*G[1, w]*G[r62, w^(-2), w^2])/3 - 2*G[1, w^2]*G[r62, w^(-2), w^2] - 
    7*G[r61, w^2]*G[r62, w^(-2), w^2] - 7*G[r62, w^2]*G[r62, w^(-2), w^2] + 
    ((16*I)/3)*Pi*G[r62, -w^(-1), w^2] - (5*G[0, -w]*G[r62, -w^(-1), w^2])/
     3 - (16*G[0, w]*G[r62, -w^(-1), w^2])/3 + 
    (23*G[0, w^2]*G[r62, -w^(-1), w^2])/3 + (7*G[1, r7]*G[r62, -w^(-1), w^2])/
     3 + (10*G[1, -w]*G[r62, -w^(-1), w^2])/3 + 
    (32*G[1, w]*G[r62, -w^(-1), w^2])/3 - (46*G[1, w^2]*G[r62, -w^(-1), w^2])/
     3 + ((16*I)/3)*Pi*G[r62, -w, w^2] - (5*G[0, -w]*G[r62, -w, w^2])/3 - 
    (16*G[0, w]*G[r62, -w, w^2])/3 + (23*G[0, w^2]*G[r62, -w, w^2])/3 + 
    (7*G[1, r7]*G[r62, -w, w^2])/3 + (10*G[1, -w]*G[r62, -w, w^2])/3 + 
    (32*G[1, w]*G[r62, -w, w^2])/3 - (46*G[1, w^2]*G[r62, -w, w^2])/3 + 
    ((8*I)/3)*Pi*G[r62, w^2, w^2] - G[0, -w]*G[r62, w^2, w^2] - 
    (8*G[0, w]*G[r62, w^2, w^2])/3 - 8*G[0, w^2]*G[r62, w^2, w^2] - 
    (8*G[1, r7]*G[r62, w^2, w^2])/3 + 2*G[1, -w]*G[r62, w^2, w^2] + 
    (16*G[1, w]*G[r62, w^2, w^2])/3 + 8*G[1, w^2]*G[r62, w^2, w^2] + 
    4*G[r61, w^2]*G[r62, w^2, w^2] + 4*G[r62, w^2]*G[r62, w^2, w^2] - 
    ((10*I)/3)*Pi*G[w^(-2), 0, w^2] + (2*G[0, -w]*G[w^(-2), 0, w^2])/3 + 
    (10*G[0, w]*G[w^(-2), 0, w^2])/3 - (53*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 
    (5*G[1, r7]*G[w^(-2), 0, w^2])/3 - (4*G[1, -w]*G[w^(-2), 0, w^2])/3 - 
    (20*G[1, w]*G[w^(-2), 0, w^2])/3 + (34*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
    12*G[r61, w^2]*G[w^(-2), 0, w^2] + 12*G[r62, w^2]*G[w^(-2), 0, w^2] + 
    ((34*I)/3)*Pi*G[w^(-2), 1, w^2] - (22*G[0, -w]*G[w^(-2), 1, w^2])/3 - 
    (34*G[0, w]*G[w^(-2), 1, w^2])/3 + (28*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
    4*G[1, r7]*G[w^(-2), 1, w^2] + (44*G[1, -w]*G[w^(-2), 1, w^2])/3 + 
    (68*G[1, w]*G[w^(-2), 1, w^2])/3 - (44*G[1, w^2]*G[w^(-2), 1, w^2])/3 - 
    2*G[r61, w^2]*G[w^(-2), 1, w^2] - 2*G[r62, w^2]*G[w^(-2), 1, w^2] + 
    (4*I)*Pi*G[w^(-2), r61, w^2] - 4*G[0, w]*G[w^(-2), r61, w^2] + 
    16*G[0, w^2]*G[w^(-2), r61, w^2] - 3*G[1, r7]*G[w^(-2), r61, w^2] + 
    8*G[1, w]*G[w^(-2), r61, w^2] - 10*G[1, w^2]*G[w^(-2), r61, w^2] - 
    11*G[r61, w^2]*G[w^(-2), r61, w^2] - 11*G[r62, w^2]*G[w^(-2), r61, w^2] + 
    (4*I)*Pi*G[w^(-2), r62, w^2] - 4*G[0, w]*G[w^(-2), r62, w^2] + 
    16*G[0, w^2]*G[w^(-2), r62, w^2] - 3*G[1, r7]*G[w^(-2), r62, w^2] + 
    8*G[1, w]*G[w^(-2), r62, w^2] - 10*G[1, w^2]*G[w^(-2), r62, w^2] - 
    11*G[r61, w^2]*G[w^(-2), r62, w^2] - 11*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    ((13*I)/6)*Pi*G[w^(-2), w^(-2), w^2] + 
    (2*G[0, -w]*G[w^(-2), w^(-2), w^2])/3 + 
    (13*G[0, w]*G[w^(-2), w^(-2), w^2])/6 - 
    (2*G[0, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/2 - 
    (4*G[1, -w]*G[w^(-2), w^(-2), w^2])/3 - 
    (13*G[1, w]*G[w^(-2), w^(-2), w^2])/3 + 
    (4*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
    ((25*I)/6)*Pi*G[w^(-2), -w^(-1), w^2] + 
    (7*G[0, -w]*G[w^(-2), -w^(-1), w^2])/3 + 
    (25*G[0, w]*G[w^(-2), -w^(-1), w^2])/6 - 
    (7*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
    (11*G[1, r7]*G[w^(-2), -w^(-1), w^2])/6 - 
    (14*G[1, -w]*G[w^(-2), -w^(-1), w^2])/3 - 
    (25*G[1, w]*G[w^(-2), -w^(-1), w^2])/3 + 
    (14*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
    ((25*I)/6)*Pi*G[w^(-2), -w, w^2] + (7*G[0, -w]*G[w^(-2), -w, w^2])/3 + 
    (25*G[0, w]*G[w^(-2), -w, w^2])/6 - (7*G[0, w^2]*G[w^(-2), -w, w^2])/3 + 
    (11*G[1, r7]*G[w^(-2), -w, w^2])/6 - (14*G[1, -w]*G[w^(-2), -w, w^2])/3 - 
    (25*G[1, w]*G[w^(-2), -w, w^2])/3 + (14*G[1, w^2]*G[w^(-2), -w, w^2])/3 - 
    4*G[0, w^2]*G[-w^(-1), 0, -w] + 4*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
    4*G[-w, w^2]*G[-w^(-1), 0, -w] - ((10*I)/3)*Pi*G[-w^(-1), 0, w^2] - 
    (8*G[0, -w]*G[-w^(-1), 0, w^2])/3 + (22*G[0, w]*G[-w^(-1), 0, w^2])/3 - 
    (46*G[0, w^2]*G[-w^(-1), 0, w^2])/3 - G[1, r7]*G[-w^(-1), 0, w^2] + 
    (16*G[1, -w]*G[-w^(-1), 0, w^2])/3 - (32*G[1, w]*G[-w^(-1), 0, w^2])/3 + 
    (74*G[1, w^2]*G[-w^(-1), 0, w^2])/3 + 9*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
    9*G[r62, w^2]*G[-w^(-1), 0, w^2] - 4*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
    8*G[-w, w^2]*G[-w^(-1), 0, w^2] + 8*G[0, w^2]*G[-w^(-1), 1, -w] - 
    8*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 8*G[-w, w^2]*G[-w^(-1), 1, -w] + 
    ((34*I)/3)*Pi*G[-w^(-1), 1, w^2] - (2*G[0, -w]*G[-w^(-1), 1, w^2])/3 - 
    (46*G[0, w]*G[-w^(-1), 1, w^2])/3 + (104*G[0, w^2]*G[-w^(-1), 1, w^2])/
     3 + (4*G[1, r7]*G[-w^(-1), 1, w^2])/3 + (4*G[1, -w]*G[-w^(-1), 1, w^2])/
     3 + (92*G[1, w]*G[-w^(-1), 1, w^2])/3 - 
    (172*G[1, w^2]*G[-w^(-1), 1, w^2])/3 - 18*G[r61, w^2]*
     G[-w^(-1), 1, w^2] - 18*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
    8*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 16*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    (4*I)*Pi*G[-w^(-1), r61, w^2] - 4*G[0, w]*G[-w^(-1), r61, w^2] + 
    3*G[0, w^2]*G[-w^(-1), r61, w^2] - G[1, r7]*G[-w^(-1), r61, w^2] + 
    8*G[1, w]*G[-w^(-1), r61, w^2] - 6*G[1, w^2]*G[-w^(-1), r61, w^2] + 
    (4*I)*Pi*G[-w^(-1), r62, w^2] - 4*G[0, w]*G[-w^(-1), r62, w^2] + 
    3*G[0, w^2]*G[-w^(-1), r62, w^2] - G[1, r7]*G[-w^(-1), r62, w^2] + 
    8*G[1, w]*G[-w^(-1), r62, w^2] - 6*G[1, w^2]*G[-w^(-1), r62, w^2] - 
    ((25*I)/6)*Pi*G[-w^(-1), w^(-2), w^2] + 
    (8*G[0, -w]*G[-w^(-1), w^(-2), w^2])/3 + 
    (25*G[0, w]*G[-w^(-1), w^(-2), w^2])/6 - 
    (8*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
    (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 - 
    (16*G[1, -w]*G[-w^(-1), w^(-2), w^2])/3 - 
    (25*G[1, w]*G[-w^(-1), w^(-2), w^2])/3 + 
    (16*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
    ((13*I)/6)*Pi*G[-w^(-1), -w^(-1), w^2] + 
    (7*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/3 + 
    (13*G[0, w]*G[-w^(-1), -w^(-1), w^2])/6 - 
    (7*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
    (G[1, r7]*G[-w^(-1), -w^(-1), w^2])/6 - 
    (14*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/3 - 
    (13*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
    (14*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
    ((13*I)/6)*Pi*G[-w^(-1), -w, w^2] - (5*G[0, -w]*G[-w^(-1), -w, w^2])/3 + 
    (13*G[0, w]*G[-w^(-1), -w, w^2])/6 - (7*G[0, w^2]*G[-w^(-1), -w, w^2])/
     3 - (G[1, r7]*G[-w^(-1), -w, w^2])/6 + (10*G[1, -w]*G[-w^(-1), -w, w^2])/
     3 - (13*G[1, w]*G[-w^(-1), -w, w^2])/3 + 
    (14*G[1, w^2]*G[-w^(-1), -w, w^2])/3 + (G[0, -w]*G[-w^(-1), w^2, w^2])/
     3 - (G[0, w^2]*G[-w^(-1), w^2, w^2])/3 - (G[1, r7]*G[-w^(-1), w^2, w^2])/
     3 - (2*G[1, -w]*G[-w^(-1), w^2, w^2])/3 + 
    (2*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 - ((10*I)/3)*Pi*G[-w, 0, w^2] - 
    (8*G[0, -w]*G[-w, 0, w^2])/3 + (10*G[0, w]*G[-w, 0, w^2])/3 - 
    (46*G[0, w^2]*G[-w, 0, w^2])/3 - G[1, r7]*G[-w, 0, w^2] + 
    (16*G[1, -w]*G[-w, 0, w^2])/3 - (32*G[1, w]*G[-w, 0, w^2])/3 + 
    (74*G[1, w^2]*G[-w, 0, w^2])/3 + 9*G[r61, w^2]*G[-w, 0, w^2] + 
    9*G[r62, w^2]*G[-w, 0, w^2] - 8*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
    4*G[-w, w^2]*G[-w, 0, w^2] + ((34*I)/3)*Pi*G[-w, 1, w^2] - 
    (2*G[0, -w]*G[-w, 1, w^2])/3 - (46*G[0, w]*G[-w, 1, w^2])/3 + 
    (104*G[0, w^2]*G[-w, 1, w^2])/3 + (4*G[1, r7]*G[-w, 1, w^2])/3 + 
    (4*G[1, -w]*G[-w, 1, w^2])/3 + (92*G[1, w]*G[-w, 1, w^2])/3 - 
    (172*G[1, w^2]*G[-w, 1, w^2])/3 - 18*G[r61, w^2]*G[-w, 1, w^2] - 
    18*G[r62, w^2]*G[-w, 1, w^2] + 16*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
    8*G[-w, w^2]*G[-w, 1, w^2] + (4*I)*Pi*G[-w, r61, w^2] - 
    4*G[0, w]*G[-w, r61, w^2] + 3*G[0, w^2]*G[-w, r61, w^2] - 
    G[1, r7]*G[-w, r61, w^2] + 8*G[1, w]*G[-w, r61, w^2] - 
    6*G[1, w^2]*G[-w, r61, w^2] + (4*I)*Pi*G[-w, r62, w^2] - 
    4*G[0, w]*G[-w, r62, w^2] + 3*G[0, w^2]*G[-w, r62, w^2] - 
    G[1, r7]*G[-w, r62, w^2] + 8*G[1, w]*G[-w, r62, w^2] - 
    6*G[1, w^2]*G[-w, r62, w^2] - ((25*I)/6)*Pi*G[-w, w^(-2), w^2] + 
    (8*G[0, -w]*G[-w, w^(-2), w^2])/3 + (25*G[0, w]*G[-w, w^(-2), w^2])/6 - 
    (8*G[0, w^2]*G[-w, w^(-2), w^2])/3 + (3*G[1, r7]*G[-w, w^(-2), w^2])/2 - 
    (16*G[1, -w]*G[-w, w^(-2), w^2])/3 - (25*G[1, w]*G[-w, w^(-2), w^2])/3 + 
    (16*G[1, w^2]*G[-w, w^(-2), w^2])/3 - ((13*I)/6)*Pi*G[-w, -w^(-1), w^2] - 
    (5*G[0, -w]*G[-w, -w^(-1), w^2])/3 + (13*G[0, w]*G[-w, -w^(-1), w^2])/6 - 
    (7*G[0, w^2]*G[-w, -w^(-1), w^2])/3 - (G[1, r7]*G[-w, -w^(-1), w^2])/6 + 
    (10*G[1, -w]*G[-w, -w^(-1), w^2])/3 - (13*G[1, w]*G[-w, -w^(-1), w^2])/
     3 + (14*G[1, w^2]*G[-w, -w^(-1), w^2])/3 - 
    ((13*I)/6)*Pi*G[-w, -w, w^2] + (7*G[0, -w]*G[-w, -w, w^2])/3 + 
    (13*G[0, w]*G[-w, -w, w^2])/6 - (7*G[0, w^2]*G[-w, -w, w^2])/3 - 
    (G[1, r7]*G[-w, -w, w^2])/6 - (14*G[1, -w]*G[-w, -w, w^2])/3 - 
    (13*G[1, w]*G[-w, -w, w^2])/3 + (14*G[1, w^2]*G[-w, -w, w^2])/3 + 
    (G[0, -w]*G[-w, w^2, w^2])/3 - (G[0, w^2]*G[-w, w^2, w^2])/3 - 
    (G[1, r7]*G[-w, w^2, w^2])/3 - (2*G[1, -w]*G[-w, w^2, w^2])/3 + 
    (2*G[1, w^2]*G[-w, w^2, w^2])/3 + (20*G[0, 0, 0, w])/3 + 
    (85*G[0, 0, 0, w^2])/3 - (4*G[0, 0, 1, w])/3 - (92*G[0, 0, 1, w^2])/3 - 
    13*G[0, 0, r61, w^2] - 13*G[0, 0, r62, w^2] - 6*G[0, 0, w^2, w^2] + 
    (32*G[0, 1, 0, w])/3 - (164*G[0, 1, 0, w^2])/3 - G[0, 1, 1, r7] - 
    (64*G[0, 1, 1, w])/3 + (184*G[0, 1, 1, w^2])/3 + 24*G[0, 1, r61, w^2] + 
    24*G[0, 1, r62, w^2] + 2*G[0, 1, w^2, w^2] - 6*G[0, r1, 0, w] + 
    12*G[0, r1, 1, w] - 6*G[0, r2, 0, w] + 12*G[0, r2, 1, w] - 
    24*G[0, r61, 0, w^2] + 24*G[0, r61, 1, w^2] + 12*G[0, r61, r61, w^2] + 
    12*G[0, r61, r62, w^2] + 5*G[0, r61, w^2, w^2] - 24*G[0, r62, 0, w^2] + 
    24*G[0, r62, 1, w^2] + 12*G[0, r62, r61, w^2] + 12*G[0, r62, r62, w^2] + 
    5*G[0, r62, w^2, w^2] + 11*G[0, w^(-2), 0, w^2] - 
    11*G[0, w^(-2), r61, w^2] - 11*G[0, w^(-2), r62, w^2] + 
    12*G[0, -w^(-1), 0, w^2] - 24*G[0, -w^(-1), 1, w^2] + 
    12*G[0, -w, 0, w^2] - 24*G[0, -w, 1, w^2] + 5*G[0, w^2, 0, w^2] + 
    2*G[0, w^2, 1, w^2] - 6*G[0, w^2, r61, w^2] - 6*G[0, w^2, r62, w^2] + 
    (44*G[1, 0, 0, w])/3 - (152*G[1, 0, 0, w^2])/3 - G[1, 0, 1, r7] - 
    (88*G[1, 0, 1, w])/3 + (160*G[1, 0, 1, w^2])/3 + 24*G[1, 0, r61, w^2] + 
    24*G[1, 0, r62, w^2] + 2*G[1, 0, w^2, w^2] - (160*G[1, 1, 0, w])/3 + 
    (256*G[1, 1, 0, w^2])/3 + (320*G[1, 1, 1, w])/3 - 
    (320*G[1, 1, 1, w^2])/3 - 32*G[1, 1, r61, w^2] - 32*G[1, 1, r62, w^2] + 
    12*G[1, r1, 0, w] - 24*G[1, r1, 1, w] + 12*G[1, r2, 0, w] - 
    24*G[1, r2, 1, w] + 32*G[1, r61, 0, w^2] - 32*G[1, r61, 1, w^2] - 
    16*G[1, r61, r61, w^2] - 16*G[1, r61, r62, w^2] - 2*G[1, r61, w^2, w^2] + 
    32*G[1, r62, 0, w^2] - 32*G[1, r62, 1, w^2] - 16*G[1, r62, r61, w^2] - 
    16*G[1, r62, r62, w^2] - 2*G[1, r62, w^2, w^2] - 8*G[1, w^(-2), 0, w^2] + 
    8*G[1, w^(-2), r61, w^2] + 8*G[1, w^(-2), r62, w^2] - 
    16*G[1, -w^(-1), 0, w^2] + 32*G[1, -w^(-1), 1, w^2] - 
    16*G[1, -w, 0, w^2] + 32*G[1, -w, 1, w^2] - 6*G[1, w^2, 0, w^2] + 
    6*G[1, w^2, r61, w^2] + 6*G[1, w^2, r62, w^2] - 14*G[r1, 0, 0, w] + 
    16*G[r1, 0, 1, w] + 16*G[r1, 1, 0, w] - 32*G[r1, 1, 1, w] - 
    14*G[r2, 0, 0, w] + 16*G[r2, 0, 1, w] + 16*G[r2, 1, 0, w] - 
    32*G[r2, 1, 1, w] - 19*G[r61, 0, 0, w^2] + 20*G[r61, 0, 1, w^2] + 
    9*G[r61, 0, r61, w^2] + 9*G[r61, 0, r62, w^2] + 5*G[r61, 0, w^2, w^2] + 
    32*G[r61, 1, 0, w^2] - 32*G[r61, 1, 1, w^2] - 16*G[r61, 1, r61, w^2] - 
    16*G[r61, 1, r62, w^2] - 2*G[r61, 1, w^2, w^2] + 16*G[r61, r61, 0, w^2] - 
    16*G[r61, r61, 1, w^2] - 8*G[r61, r61, r61, w^2] - 
    8*G[r61, r61, r62, w^2] - 4*G[r61, r61, w^2, w^2] + 
    16*G[r61, r62, 0, w^2] - 16*G[r61, r62, 1, w^2] - 
    8*G[r61, r62, r61, w^2] - 8*G[r61, r62, r62, w^2] - 
    4*G[r61, r62, w^2, w^2] - 7*G[r61, w^(-2), 0, w^2] + 
    7*G[r61, w^(-2), r61, w^2] + 7*G[r61, w^(-2), r62, w^2] - 
    6*G[r61, -w^(-1), 0, w^2] + 12*G[r61, -w^(-1), 1, w^2] - 
    6*G[r61, -w, 0, w^2] + 12*G[r61, -w, 1, w^2] - 2*G[r61, w^2, 0, w^2] - 
    2*G[r61, w^2, 1, w^2] + 3*G[r61, w^2, r61, w^2] + 
    3*G[r61, w^2, r62, w^2] - 19*G[r62, 0, 0, w^2] + 20*G[r62, 0, 1, w^2] + 
    9*G[r62, 0, r61, w^2] + 9*G[r62, 0, r62, w^2] + 5*G[r62, 0, w^2, w^2] + 
    32*G[r62, 1, 0, w^2] - 32*G[r62, 1, 1, w^2] - 16*G[r62, 1, r61, w^2] - 
    16*G[r62, 1, r62, w^2] - 2*G[r62, 1, w^2, w^2] + 16*G[r62, r61, 0, w^2] - 
    16*G[r62, r61, 1, w^2] - 8*G[r62, r61, r61, w^2] - 
    8*G[r62, r61, r62, w^2] - 4*G[r62, r61, w^2, w^2] + 
    16*G[r62, r62, 0, w^2] - 16*G[r62, r62, 1, w^2] - 
    8*G[r62, r62, r61, w^2] - 8*G[r62, r62, r62, w^2] - 
    4*G[r62, r62, w^2, w^2] - 7*G[r62, w^(-2), 0, w^2] + 
    7*G[r62, w^(-2), r61, w^2] + 7*G[r62, w^(-2), r62, w^2] - 
    6*G[r62, -w^(-1), 0, w^2] + 12*G[r62, -w^(-1), 1, w^2] - 
    6*G[r62, -w, 0, w^2] + 12*G[r62, -w, 1, w^2] - 2*G[r62, w^2, 0, w^2] - 
    2*G[r62, w^2, 1, w^2] + 3*G[r62, w^2, r61, w^2] + 
    3*G[r62, w^2, r62, w^2] + 6*G[w^(-2), 0, 0, w^2] - 
    2*G[w^(-2), 0, 1, w^2] - 5*G[w^(-2), 0, r61, w^2] - 
    5*G[w^(-2), 0, r62, w^2] - 2*G[w^(-2), 1, 0, w^2] + 
    2*G[w^(-2), 1, r61, w^2] + 2*G[w^(-2), 1, r62, w^2] - 
    5*G[w^(-2), r61, 0, w^2] + 2*G[w^(-2), r61, 1, w^2] + 
    4*G[w^(-2), r61, r61, w^2] + 4*G[w^(-2), r61, r62, w^2] - 
    5*G[w^(-2), r62, 0, w^2] + 2*G[w^(-2), r62, 1, w^2] + 
    4*G[w^(-2), r62, r61, w^2] + 4*G[w^(-2), r62, r62, w^2] + 
    10*G[-w^(-1), 0, 0, w^2] - 14*G[-w^(-1), 0, 1, w^2] - 
    3*G[-w^(-1), 0, r61, w^2] - 3*G[-w^(-1), 0, r62, w^2] - 
    18*G[-w^(-1), 1, 0, w^2] + 24*G[-w^(-1), 1, 1, w^2] + 
    6*G[-w^(-1), 1, r61, w^2] + 6*G[-w^(-1), 1, r62, w^2] - 
    3*G[-w^(-1), r61, 0, w^2] + 6*G[-w^(-1), r61, 1, w^2] - 
    3*G[-w^(-1), r62, 0, w^2] + 6*G[-w^(-1), r62, 1, w^2] + 
    4*G[-w^(-1), -w, 0, w^2] - 8*G[-w^(-1), -w, 1, w^2] + 
    10*G[-w, 0, 0, w^2] - 14*G[-w, 0, 1, w^2] - 3*G[-w, 0, r61, w^2] - 
    3*G[-w, 0, r62, w^2] - 18*G[-w, 1, 0, w^2] + 24*G[-w, 1, 1, w^2] + 
    6*G[-w, 1, r61, w^2] + 6*G[-w, 1, r62, w^2] - 3*G[-w, r61, 0, w^2] + 
    6*G[-w, r61, 1, w^2] - 3*G[-w, r62, 0, w^2] + 6*G[-w, r62, 1, w^2] + 
    4*G[-w, -w^(-1), 0, w^2] - 8*G[-w, -w^(-1), 1, w^2] + (19*Zeta[3])/6) - 
  36*((-8*Pi^2*G[0, w^2])/9 - 6*G[0, -w]^2*G[0, w^2] + (73*G[0, w^2]^3)/3 + 
    (2*Pi^2*G[1, r7])/9 + (46*G[0, w^2]^2*G[1, r7])/3 + 
    12*G[0, -w]*G[0, w^2]*G[1, -w] + (8*Pi^2*G[1, w^2])/9 - 
    132*G[0, w^2]^2*G[1, w^2] - (160*G[0, w^2]*G[1, r7]*G[1, w^2])/3 + 
    192*G[0, w^2]*G[1, w^2]^2 + (128*G[1, r7]*G[1, w^2]^2)/3 - 
    (256*G[1, w^2]^3)/3 + (4*Pi^2*G[r61, w^2])/9 - 
    (175*G[0, w^2]^2*G[r61, w^2])/3 - (76*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 + 
    184*G[0, w^2]*G[1, w^2]*G[r61, w^2] + 
    (128*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - 128*G[1, w^2]^2*G[r61, w^2] + 
    (136*G[0, w^2]*G[r61, w^2]^2)/3 + (32*G[1, r7]*G[r61, w^2]^2)/3 - 
    64*G[1, w^2]*G[r61, w^2]^2 - (32*G[r61, w^2]^3)/3 + 
    (4*Pi^2*G[r62, w^2])/9 - (175*G[0, w^2]^2*G[r62, w^2])/3 - 
    (76*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 184*G[0, w^2]*G[1, w^2]*
     G[r62, w^2] + (128*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 
    128*G[1, w^2]^2*G[r62, w^2] + (272*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
    (64*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 128*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] - 32*G[r61, w^2]^2*G[r62, w^2] + 
    (136*G[0, w^2]*G[r62, w^2]^2)/3 + (32*G[1, r7]*G[r62, w^2]^2)/3 - 
    64*G[1, w^2]*G[r62, w^2]^2 - 32*G[r61, w^2]*G[r62, w^2]^2 - 
    (32*G[r62, w^2]^3)/3 - G[0, -w]^2*G[w^(-2), w^2] - 
    5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + (112*G[0, w^2]^2*G[w^(-2), w^2])/
     3 + (34*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 
    10*G[0, -w]*G[1, -w]*G[w^(-2), w^2] + 10*G[0, w^2]*G[1, -w]*
     G[w^(-2), w^2] - 16*G[1, -w]^2*G[w^(-2), w^2] + 
    8*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - 68*G[0, w^2]*G[1, w^2]*
     G[w^(-2), w^2] - 16*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] - 
    16*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 32*G[1, w^2]^2*G[w^(-2), w^2] + 
    4*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 54*G[0, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] - (28*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
    8*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 48*G[1, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] + (56*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
    4*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 54*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - (28*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
    8*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 48*G[1, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + (112*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (56*G[r62, w^2]^2*G[w^(-2), w^2])/3 - (3*G[0, -w]*G[w^(-2), w^2]^2)/2 + 
    (31*G[0, w^2]*G[w^(-2), w^2]^2)/6 + (3*G[1, r7]*G[w^(-2), w^2]^2)/2 + 
    3*G[1, -w]*G[w^(-2), w^2]^2 - 3*G[1, w^2]*G[w^(-2), w^2]^2 - 
    (11*G[r61, w^2]*G[w^(-2), w^2]^2)/3 - (11*G[r62, w^2]*G[w^(-2), w^2]^2)/
     3 + 6*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 12*G[0, w^2]*G[1, -w]*
     G[-w^(-1), -w] - 3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
    6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 7*G[0, -w]^2*G[-w^(-1), w^2] + 
    5*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 14*G[0, w^2]^2*G[-w^(-1), w^2] + 
    10*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] - 22*G[0, -w]*G[1, -w]*
     G[-w^(-1), w^2] - 10*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] + 
    16*G[1, -w]^2*G[-w^(-1), w^2] - 8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
    44*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 16*G[1, r7]*G[1, w^2]*
     G[-w^(-1), w^2] + 16*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
    32*G[1, w^2]^2*G[-w^(-1), w^2] - 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
    12*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 8*G[1, r7]*G[r61, w^2]*
     G[-w^(-1), w^2] + 8*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
    24*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 4*G[0, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] - 12*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
    8*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] + 8*G[1, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] + 24*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 3*G[1, r7]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 6*G[1, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] + (3*G[0, -w]*G[-w^(-1), w^2]^2)/2 + 
    (3*G[0, w^2]*G[-w^(-1), w^2]^2)/2 + (3*G[1, r7]*G[-w^(-1), w^2]^2)/2 - 
    3*G[1, -w]*G[-w^(-1), w^2]^2 - 3*G[1, w^2]*G[-w^(-1), w^2]^2 + 
    7*G[0, -w]^2*G[-w, w^2] + 5*G[0, -w]*G[0, w^2]*G[-w, w^2] + 
    14*G[0, w^2]^2*G[-w, w^2] + 10*G[0, w^2]*G[1, r7]*G[-w, w^2] - 
    22*G[0, -w]*G[1, -w]*G[-w, w^2] - 10*G[0, w^2]*G[1, -w]*G[-w, w^2] + 
    16*G[1, -w]^2*G[-w, w^2] - 8*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
    44*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 16*G[1, r7]*G[1, w^2]*G[-w, w^2] + 
    16*G[1, -w]*G[1, w^2]*G[-w, w^2] + 32*G[1, w^2]^2*G[-w, w^2] - 
    4*G[0, -w]*G[r61, w^2]*G[-w, w^2] - 12*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 
    8*G[1, r7]*G[r61, w^2]*G[-w, w^2] + 8*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
    24*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 4*G[0, -w]*G[r62, w^2]*G[-w, w^2] - 
    12*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 8*G[1, r7]*G[r62, w^2]*G[-w, w^2] + 
    8*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 24*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
    3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 3*G[1, r7]*G[w^(-2), w^2]*
     G[-w, w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
    3*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] + 6*G[1, -w]*G[-w^(-1), -w]*
     G[-w, w^2] + 3*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
    3*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 3*G[1, r7]*G[-w^(-1), w^2]*
     G[-w, w^2] - 6*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    6*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + (3*G[0, -w]*G[-w, w^2]^2)/2 + 
    (3*G[0, w^2]*G[-w, w^2]^2)/2 + (3*G[1, r7]*G[-w, w^2]^2)/2 - 
    3*G[1, -w]*G[-w, w^2]^2 - 3*G[1, w^2]*G[-w, w^2]^2 + 
    6*G[0, w^2]*G[0, 0, -w] + G[w^(-2), w^2]*G[0, 0, -w] - 
    7*G[-w^(-1), w^2]*G[0, 0, -w] - 7*G[-w, w^2]*G[0, 0, -w] + 
    6*G[0, -w]*G[0, 0, w^2] - (146*G[0, w^2]*G[0, 0, w^2])/3 - 
    (46*G[1, r7]*G[0, 0, w^2])/3 - 12*G[1, -w]*G[0, 0, w^2] + 
    (244*G[1, w^2]*G[0, 0, w^2])/3 + (103*G[r61, w^2]*G[0, 0, w^2])/3 + 
    (103*G[r62, w^2]*G[0, 0, w^2])/3 - (52*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
    9*G[-w^(-1), w^2]*G[0, 0, w^2] - 9*G[-w, w^2]*G[0, 0, w^2] - 
    10*G[0, w^2]*G[0, 1, r7] + 16*G[1, w^2]*G[0, 1, r7] + 
    8*G[r61, w^2]*G[0, 1, r7] + 8*G[r62, w^2]*G[0, 1, r7] - 
    3*G[w^(-2), w^2]*G[0, 1, r7] - 3*G[-w^(-1), w^2]*G[0, 1, r7] - 
    3*G[-w, w^2]*G[0, 1, r7] - 12*G[0, w^2]*G[0, 1, -w] - 
    2*G[w^(-2), w^2]*G[0, 1, -w] + 14*G[-w^(-1), w^2]*G[0, 1, -w] + 
    14*G[-w, w^2]*G[0, 1, -w] + (244*G[0, w^2]*G[0, 1, w^2])/3 + 
    (80*G[1, r7]*G[0, 1, w^2])/3 - (320*G[1, w^2]*G[0, 1, w^2])/3 - 
    (152*G[r61, w^2]*G[0, 1, w^2])/3 - (152*G[r62, w^2]*G[0, 1, w^2])/3 + 
    (38*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 10*G[-w^(-1), w^2]*G[0, 1, w^2] + 
    10*G[-w, w^2]*G[0, 1, w^2] + 33*G[0, w^2]*G[0, r61, w^2] + 
    12*G[1, r7]*G[0, r61, w^2] - 48*G[1, w^2]*G[0, r61, w^2] - 
    24*G[r61, w^2]*G[0, r61, w^2] - 24*G[r62, w^2]*G[0, r61, w^2] + 
    11*G[w^(-2), w^2]*G[0, r61, w^2] + 4*G[-w^(-1), w^2]*G[0, r61, w^2] + 
    4*G[-w, w^2]*G[0, r61, w^2] + 33*G[0, w^2]*G[0, r62, w^2] + 
    12*G[1, r7]*G[0, r62, w^2] - 48*G[1, w^2]*G[0, r62, w^2] - 
    24*G[r61, w^2]*G[0, r62, w^2] - 24*G[r62, w^2]*G[0, r62, w^2] + 
    11*G[w^(-2), w^2]*G[0, r62, w^2] + 4*G[-w^(-1), w^2]*G[0, r62, w^2] + 
    4*G[-w, w^2]*G[0, r62, w^2] + 5*G[0, -w]*G[0, w^(-2), w^2] - 
    20*G[0, w^2]*G[0, w^(-2), w^2] - 5*G[1, r7]*G[0, w^(-2), w^2] - 
    10*G[1, -w]*G[0, w^(-2), w^2] + 10*G[1, w^2]*G[0, w^(-2), w^2] + 
    15*G[r61, w^2]*G[0, w^(-2), w^2] + 15*G[r62, w^2]*G[0, w^(-2), w^2] - 
    11*G[0, -w]*G[0, -w^(-1), w^2] - 5*G[0, w^2]*G[0, -w^(-1), w^2] - 
    5*G[1, r7]*G[0, -w^(-1), w^2] + 22*G[1, -w]*G[0, -w^(-1), w^2] + 
    10*G[1, w^2]*G[0, -w^(-1), w^2] + 6*G[0, w^2]*G[0, -w, -w] - 
    3*G[w^(-2), w^2]*G[0, -w, -w] - 3*G[-w^(-1), w^2]*G[0, -w, -w] - 
    3*G[-w, w^2]*G[0, -w, -w] - 11*G[0, -w]*G[0, -w, w^2] - 
    5*G[0, w^2]*G[0, -w, w^2] - 5*G[1, r7]*G[0, -w, w^2] + 
    22*G[1, -w]*G[0, -w, w^2] + 10*G[1, w^2]*G[0, -w, w^2] + 
    4*G[0, -w]*G[0, w^2, w^2] + (37*G[0, w^2]*G[0, w^2, w^2])/3 + 
    (4*G[1, r7]*G[0, w^2, w^2])/3 - 8*G[1, -w]*G[0, w^2, w^2] - 
    (64*G[1, w^2]*G[0, w^2, w^2])/3 - (16*G[r61, w^2]*G[0, w^2, w^2])/3 - 
    (16*G[r62, w^2]*G[0, w^2, w^2])/3 + (11*G[w^(-2), w^2]*G[0, w^2, w^2])/
     3 - 8*G[w^(-2), w^2]*G[1, 0, -w] + 8*G[-w^(-1), w^2]*G[1, 0, -w] + 
    8*G[-w, w^2]*G[1, 0, -w] + (304*G[0, w^2]*G[1, 0, w^2])/3 + 
    (80*G[1, r7]*G[1, 0, w^2])/3 - (416*G[1, w^2]*G[1, 0, w^2])/3 - 
    (200*G[r61, w^2]*G[1, 0, w^2])/3 - (200*G[r62, w^2]*G[1, 0, w^2])/3 + 
    (56*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 16*G[-w^(-1), w^2]*G[1, 0, w^2] + 
    16*G[-w, w^2]*G[1, 0, w^2] + (40*G[0, w^2]*G[1, 1, r7])/3 - 
    (64*G[1, w^2]*G[1, 1, r7])/3 - (32*G[r61, w^2]*G[1, 1, r7])/3 - 
    (32*G[r62, w^2]*G[1, 1, r7])/3 + 4*G[w^(-2), w^2]*G[1, 1, r7] + 
    4*G[-w^(-1), w^2]*G[1, 1, r7] + 4*G[-w, w^2]*G[1, 1, r7] + 
    16*G[w^(-2), w^2]*G[1, 1, -w] - 16*G[-w^(-1), w^2]*G[1, 1, -w] - 
    16*G[-w, w^2]*G[1, 1, -w] - (416*G[0, w^2]*G[1, 1, w^2])/3 - 
    (128*G[1, r7]*G[1, 1, w^2])/3 + (512*G[1, w^2]*G[1, 1, w^2])/3 + 
    (256*G[r61, w^2]*G[1, 1, w^2])/3 + (256*G[r62, w^2]*G[1, 1, w^2])/3 - 
    16*G[w^(-2), w^2]*G[1, 1, w^2] - 16*G[-w^(-1), w^2]*G[1, 1, w^2] - 
    16*G[-w, w^2]*G[1, 1, w^2] - (200*G[0, w^2]*G[1, r61, w^2])/3 - 
    (64*G[1, r7]*G[1, r61, w^2])/3 + (256*G[1, w^2]*G[1, r61, w^2])/3 + 
    (128*G[r61, w^2]*G[1, r61, w^2])/3 + (128*G[r62, w^2]*G[1, r61, w^2])/3 - 
    (32*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 8*G[-w^(-1), w^2]*G[1, r61, w^2] - 
    8*G[-w, w^2]*G[1, r61, w^2] - (200*G[0, w^2]*G[1, r62, w^2])/3 - 
    (64*G[1, r7]*G[1, r62, w^2])/3 + (256*G[1, w^2]*G[1, r62, w^2])/3 + 
    (128*G[r61, w^2]*G[1, r62, w^2])/3 + (128*G[r62, w^2]*G[1, r62, w^2])/3 - 
    (32*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 8*G[-w^(-1), w^2]*G[1, r62, w^2] - 
    8*G[-w, w^2]*G[1, r62, w^2] - 8*G[0, -w]*G[1, w^(-2), w^2] + 
    (80*G[0, w^2]*G[1, w^(-2), w^2])/3 + 8*G[1, r7]*G[1, w^(-2), w^2] + 
    16*G[1, -w]*G[1, w^(-2), w^2] - 16*G[1, w^2]*G[1, w^(-2), w^2] - 
    (56*G[r61, w^2]*G[1, w^(-2), w^2])/3 - (56*G[r62, w^2]*G[1, w^(-2), w^2])/
     3 + 8*G[0, -w]*G[1, -w^(-1), w^2] + 8*G[0, w^2]*G[1, -w^(-1), w^2] + 
    8*G[1, r7]*G[1, -w^(-1), w^2] - 16*G[1, -w]*G[1, -w^(-1), w^2] - 
    16*G[1, w^2]*G[1, -w^(-1), w^2] - 12*G[0, w^2]*G[1, -w, -w] + 
    6*G[w^(-2), w^2]*G[1, -w, -w] + 6*G[-w^(-1), w^2]*G[1, -w, -w] + 
    6*G[-w, w^2]*G[1, -w, -w] + 8*G[0, -w]*G[1, -w, w^2] + 
    8*G[0, w^2]*G[1, -w, w^2] + 8*G[1, r7]*G[1, -w, w^2] - 
    16*G[1, -w]*G[1, -w, w^2] - 16*G[1, w^2]*G[1, -w, w^2] + 
    8*G[0, w^2]*G[1, w^2, w^2] - 8*G[r61, w^2]*G[1, w^2, w^2] - 
    8*G[r62, w^2]*G[1, w^2, w^2] + (148*G[0, w^2]*G[r61, 0, w^2])/3 + 
    (40*G[1, r7]*G[r61, 0, w^2])/3 - (208*G[1, w^2]*G[r61, 0, w^2])/3 - 
    (100*G[r61, w^2]*G[r61, 0, w^2])/3 - (100*G[r62, w^2]*G[r61, 0, w^2])/3 + 
    (44*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 4*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    4*G[-w, w^2]*G[r61, 0, w^2] - (200*G[0, w^2]*G[r61, 1, w^2])/3 - 
    (64*G[1, r7]*G[r61, 1, w^2])/3 + (256*G[1, w^2]*G[r61, 1, w^2])/3 + 
    (128*G[r61, w^2]*G[r61, 1, w^2])/3 + (128*G[r62, w^2]*G[r61, 1, w^2])/3 - 
    (32*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 8*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    8*G[-w, w^2]*G[r61, 1, w^2] - (100*G[0, w^2]*G[r61, r61, w^2])/3 - 
    (32*G[1, r7]*G[r61, r61, w^2])/3 + (128*G[1, w^2]*G[r61, r61, w^2])/3 + 
    (64*G[r61, w^2]*G[r61, r61, w^2])/3 + (64*G[r62, w^2]*G[r61, r61, w^2])/
     3 - (28*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
    (100*G[0, w^2]*G[r61, r62, w^2])/3 - (32*G[1, r7]*G[r61, r62, w^2])/3 + 
    (128*G[1, w^2]*G[r61, r62, w^2])/3 + (64*G[r61, w^2]*G[r61, r62, w^2])/
     3 + (64*G[r62, w^2]*G[r61, r62, w^2])/3 - 
    (28*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 4*G[0, -w]*G[r61, w^(-2), w^2] + 
    (40*G[0, w^2]*G[r61, w^(-2), w^2])/3 + 4*G[1, r7]*G[r61, w^(-2), w^2] + 
    8*G[1, -w]*G[r61, w^(-2), w^2] - 8*G[1, w^2]*G[r61, w^(-2), w^2] - 
    (28*G[r61, w^2]*G[r61, w^(-2), w^2])/3 - 
    (28*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + 
    4*G[0, -w]*G[r61, -w^(-1), w^2] + 4*G[0, w^2]*G[r61, -w^(-1), w^2] + 
    4*G[1, r7]*G[r61, -w^(-1), w^2] - 8*G[1, -w]*G[r61, -w^(-1), w^2] - 
    8*G[1, w^2]*G[r61, -w^(-1), w^2] + 4*G[0, -w]*G[r61, -w, w^2] + 
    4*G[0, w^2]*G[r61, -w, w^2] + 4*G[1, r7]*G[r61, -w, w^2] - 
    8*G[1, -w]*G[r61, -w, w^2] - 8*G[1, w^2]*G[r61, -w, w^2] - 
    4*G[0, -w]*G[r61, w^2, w^2] - (49*G[0, w^2]*G[r61, w^2, w^2])/3 - 
    (4*G[1, r7]*G[r61, w^2, w^2])/3 + 8*G[1, -w]*G[r61, w^2, w^2] + 
    (64*G[1, w^2]*G[r61, w^2, w^2])/3 + (28*G[r61, w^2]*G[r61, w^2, w^2])/3 + 
    (28*G[r62, w^2]*G[r61, w^2, w^2])/3 - 
    (11*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + (148*G[0, w^2]*G[r62, 0, w^2])/
     3 + (40*G[1, r7]*G[r62, 0, w^2])/3 - (208*G[1, w^2]*G[r62, 0, w^2])/3 - 
    (100*G[r61, w^2]*G[r62, 0, w^2])/3 - (100*G[r62, w^2]*G[r62, 0, w^2])/3 + 
    (44*G[w^(-2), w^2]*G[r62, 0, w^2])/3 + 4*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
    4*G[-w, w^2]*G[r62, 0, w^2] - (200*G[0, w^2]*G[r62, 1, w^2])/3 - 
    (64*G[1, r7]*G[r62, 1, w^2])/3 + (256*G[1, w^2]*G[r62, 1, w^2])/3 + 
    (128*G[r61, w^2]*G[r62, 1, w^2])/3 + (128*G[r62, w^2]*G[r62, 1, w^2])/3 - 
    (32*G[w^(-2), w^2]*G[r62, 1, w^2])/3 - 8*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
    8*G[-w, w^2]*G[r62, 1, w^2] - (100*G[0, w^2]*G[r62, r61, w^2])/3 - 
    (32*G[1, r7]*G[r62, r61, w^2])/3 + (128*G[1, w^2]*G[r62, r61, w^2])/3 + 
    (64*G[r61, w^2]*G[r62, r61, w^2])/3 + (64*G[r62, w^2]*G[r62, r61, w^2])/
     3 - (28*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - 
    (100*G[0, w^2]*G[r62, r62, w^2])/3 - (32*G[1, r7]*G[r62, r62, w^2])/3 + 
    (128*G[1, w^2]*G[r62, r62, w^2])/3 + (64*G[r61, w^2]*G[r62, r62, w^2])/
     3 + (64*G[r62, w^2]*G[r62, r62, w^2])/3 - 
    (28*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 4*G[0, -w]*G[r62, w^(-2), w^2] + 
    (40*G[0, w^2]*G[r62, w^(-2), w^2])/3 + 4*G[1, r7]*G[r62, w^(-2), w^2] + 
    8*G[1, -w]*G[r62, w^(-2), w^2] - 8*G[1, w^2]*G[r62, w^(-2), w^2] - 
    (28*G[r61, w^2]*G[r62, w^(-2), w^2])/3 - 
    (28*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + 
    4*G[0, -w]*G[r62, -w^(-1), w^2] + 4*G[0, w^2]*G[r62, -w^(-1), w^2] + 
    4*G[1, r7]*G[r62, -w^(-1), w^2] - 8*G[1, -w]*G[r62, -w^(-1), w^2] - 
    8*G[1, w^2]*G[r62, -w^(-1), w^2] + 4*G[0, -w]*G[r62, -w, w^2] + 
    4*G[0, w^2]*G[r62, -w, w^2] + 4*G[1, r7]*G[r62, -w, w^2] - 
    8*G[1, -w]*G[r62, -w, w^2] - 8*G[1, w^2]*G[r62, -w, w^2] - 
    4*G[0, -w]*G[r62, w^2, w^2] - (49*G[0, w^2]*G[r62, w^2, w^2])/3 - 
    (4*G[1, r7]*G[r62, w^2, w^2])/3 + 8*G[1, -w]*G[r62, w^2, w^2] + 
    (64*G[1, w^2]*G[r62, w^2, w^2])/3 + (28*G[r61, w^2]*G[r62, w^2, w^2])/3 + 
    (28*G[r62, w^2]*G[r62, w^2, w^2])/3 - 
    (11*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + G[0, -w]*G[w^(-2), 0, w^2] - 
    (97*G[0, w^2]*G[w^(-2), 0, w^2])/3 - (19*G[1, r7]*G[w^(-2), 0, w^2])/3 - 
    2*G[1, -w]*G[w^(-2), 0, w^2] + (94*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
    (61*G[r61, w^2]*G[w^(-2), 0, w^2])/3 + (61*G[r62, w^2]*G[w^(-2), 0, w^2])/
     3 - (11*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
    8*G[0, -w]*G[w^(-2), 1, w^2] + (56*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
    8*G[1, r7]*G[w^(-2), 1, w^2] + 16*G[1, -w]*G[w^(-2), 1, w^2] - 
    16*G[1, w^2]*G[w^(-2), 1, w^2] - (32*G[r61, w^2]*G[w^(-2), 1, w^2])/3 - 
    (32*G[r62, w^2]*G[w^(-2), 1, w^2])/3 + (89*G[0, w^2]*G[w^(-2), r61, w^2])/
     3 + (16*G[1, r7]*G[w^(-2), r61, w^2])/3 - 
    (88*G[1, w^2]*G[w^(-2), r61, w^2])/3 - 
    (56*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
    (56*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
    (11*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
    (89*G[0, w^2]*G[w^(-2), r62, w^2])/3 + (16*G[1, r7]*G[w^(-2), r62, w^2])/
     3 - (88*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
    (56*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
    (56*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
    (11*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
    (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/2 - 
    (31*G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
    (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/2 - 
    3*G[1, -w]*G[w^(-2), w^(-2), w^2] + 3*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
    (11*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (11*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (3*G[0, -w]*G[w^(-2), -w^(-1), w^2])/2 - 
    (3*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
    (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 - 
    3*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 
    3*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + (3*G[0, -w]*G[w^(-2), -w, w^2])/2 - 
    (3*G[0, w^2]*G[w^(-2), -w, w^2])/2 - (3*G[1, r7]*G[w^(-2), -w, w^2])/2 - 
    3*G[1, -w]*G[w^(-2), -w, w^2] + 3*G[1, w^2]*G[w^(-2), -w, w^2] - 
    6*G[0, w^2]*G[-w^(-1), 0, -w] + 3*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
    3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 3*G[-w, w^2]*G[-w^(-1), 0, -w] - 
    7*G[0, -w]*G[-w^(-1), 0, w^2] - 19*G[0, w^2]*G[-w^(-1), 0, w^2] - 
    5*G[1, r7]*G[-w^(-1), 0, w^2] + 14*G[1, -w]*G[-w^(-1), 0, w^2] + 
    26*G[1, w^2]*G[-w^(-1), 0, w^2] + 12*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
    12*G[r62, w^2]*G[-w^(-1), 0, w^2] - 3*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
    3*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
    12*G[0, w^2]*G[-w^(-1), 1, -w] - 6*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
    6*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 6*G[-w, w^2]*G[-w^(-1), 1, -w] + 
    8*G[0, -w]*G[-w^(-1), 1, w^2] + 36*G[0, w^2]*G[-w^(-1), 1, w^2] + 
    8*G[1, r7]*G[-w^(-1), 1, w^2] - 16*G[1, -w]*G[-w^(-1), 1, w^2] - 
    48*G[1, w^2]*G[-w^(-1), 1, w^2] - 24*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
    24*G[r62, w^2]*G[-w^(-1), 1, w^2] + 6*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
    6*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    4*G[0, w^2]*G[-w^(-1), r61, w^2] + 4*G[1, r7]*G[-w^(-1), r61, w^2] - 
    8*G[1, w^2]*G[-w^(-1), r61, w^2] + 4*G[0, w^2]*G[-w^(-1), r62, w^2] + 
    4*G[1, r7]*G[-w^(-1), r62, w^2] - 8*G[1, w^2]*G[-w^(-1), r62, w^2] + 
    (3*G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 - 
    (3*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
    (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 - 
    3*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 
    3*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
    (3*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (3*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 - 
    3*G[1, -w]*G[-w^(-1), -w^(-1), w^2] + 
    3*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + (3*G[0, -w]*G[-w^(-1), -w, w^2])/
     2 - (3*G[0, w^2]*G[-w^(-1), -w, w^2])/2 - 
    (3*G[1, r7]*G[-w^(-1), -w, w^2])/2 - 3*G[1, -w]*G[-w^(-1), -w, w^2] + 
    3*G[1, w^2]*G[-w^(-1), -w, w^2] - 7*G[0, -w]*G[-w, 0, w^2] - 
    19*G[0, w^2]*G[-w, 0, w^2] - 5*G[1, r7]*G[-w, 0, w^2] + 
    14*G[1, -w]*G[-w, 0, w^2] + 26*G[1, w^2]*G[-w, 0, w^2] + 
    12*G[r61, w^2]*G[-w, 0, w^2] + 12*G[r62, w^2]*G[-w, 0, w^2] - 
    3*G[w^(-2), w^2]*G[-w, 0, w^2] - 3*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
    3*G[-w, w^2]*G[-w, 0, w^2] + 8*G[0, -w]*G[-w, 1, w^2] + 
    36*G[0, w^2]*G[-w, 1, w^2] + 8*G[1, r7]*G[-w, 1, w^2] - 
    16*G[1, -w]*G[-w, 1, w^2] - 48*G[1, w^2]*G[-w, 1, w^2] - 
    24*G[r61, w^2]*G[-w, 1, w^2] - 24*G[r62, w^2]*G[-w, 1, w^2] + 
    6*G[w^(-2), w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
    6*G[-w, w^2]*G[-w, 1, w^2] + 4*G[0, w^2]*G[-w, r61, w^2] + 
    4*G[1, r7]*G[-w, r61, w^2] - 8*G[1, w^2]*G[-w, r61, w^2] + 
    4*G[0, w^2]*G[-w, r62, w^2] + 4*G[1, r7]*G[-w, r62, w^2] - 
    8*G[1, w^2]*G[-w, r62, w^2] + (3*G[0, -w]*G[-w, w^(-2), w^2])/2 - 
    (3*G[0, w^2]*G[-w, w^(-2), w^2])/2 - (3*G[1, r7]*G[-w, w^(-2), w^2])/2 - 
    3*G[1, -w]*G[-w, w^(-2), w^2] + 3*G[1, w^2]*G[-w, w^(-2), w^2] + 
    (3*G[0, -w]*G[-w, -w^(-1), w^2])/2 - (3*G[0, w^2]*G[-w, -w^(-1), w^2])/
     2 - (3*G[1, r7]*G[-w, -w^(-1), w^2])/2 - 
    3*G[1, -w]*G[-w, -w^(-1), w^2] + 3*G[1, w^2]*G[-w, -w^(-1), w^2] + 
    (3*G[0, -w]*G[-w, -w, w^2])/2 - (3*G[0, w^2]*G[-w, -w, w^2])/2 - 
    (3*G[1, r7]*G[-w, -w, w^2])/2 - 3*G[1, -w]*G[-w, -w, w^2] + 
    3*G[1, w^2]*G[-w, -w, w^2] + (55*G[0, 0, 0, w^2])/3 - 
    (56*G[0, 0, 1, w^2])/3 - 9*G[0, 0, r61, w^2] - 9*G[0, 0, r62, w^2] - 
    (49*G[0, 0, w^2, w^2])/3 - (152*G[0, 1, 0, w^2])/3 - 8*G[0, 1, 1, r7] + 
    (160*G[0, 1, 1, w^2])/3 + 24*G[0, 1, r61, w^2] + 24*G[0, 1, r62, w^2] + 
    (32*G[0, 1, w^2, w^2])/3 - 24*G[0, r61, 0, w^2] + 24*G[0, r61, 1, w^2] + 
    12*G[0, r61, r61, w^2] + 12*G[0, r61, r62, w^2] + 
    11*G[0, r61, w^2, w^2] - 24*G[0, r62, 0, w^2] + 24*G[0, r62, 1, w^2] + 
    12*G[0, r62, r61, w^2] + 12*G[0, r62, r62, w^2] + 
    11*G[0, r62, w^2, w^2] + 15*G[0, w^(-2), 0, w^2] - 
    15*G[0, w^(-2), r61, w^2] - 15*G[0, w^(-2), r62, w^2] + 
    16*G[0, -w^(-1), 0, w^2] - 32*G[0, -w^(-1), 1, w^2] + 
    16*G[0, -w, 0, w^2] - 32*G[0, -w, 1, w^2] - (4*G[0, w^2, 0, w^2])/3 + 
    (32*G[0, w^2, 1, w^2])/3 - 4*G[0, w^2, r61, w^2] - 
    4*G[0, w^2, r62, w^2] + (11*G[0, w^2, w^2, w^2])/3 - 
    (152*G[1, 0, 0, w^2])/3 - 4*G[1, 0, 1, r7] + (160*G[1, 0, 1, w^2])/3 + 
    24*G[1, 0, r61, w^2] + 24*G[1, 0, r62, w^2] + (32*G[1, 0, w^2, w^2])/3 + 
    (256*G[1, 1, 0, w^2])/3 + (32*G[1, 1, 1, r7])/3 - 
    (256*G[1, 1, 1, w^2])/3 - (128*G[1, 1, r61, w^2])/3 - 
    (128*G[1, 1, r62, w^2])/3 + (128*G[1, r61, 0, w^2])/3 - 
    (128*G[1, r61, 1, w^2])/3 - (64*G[1, r61, r61, w^2])/3 - 
    (64*G[1, r61, r62, w^2])/3 - (32*G[1, r61, w^2, w^2])/3 + 
    (128*G[1, r62, 0, w^2])/3 - (128*G[1, r62, 1, w^2])/3 - 
    (64*G[1, r62, r61, w^2])/3 - (64*G[1, r62, r62, w^2])/3 - 
    (32*G[1, r62, w^2, w^2])/3 - (56*G[1, w^(-2), 0, w^2])/3 + 
    (56*G[1, w^(-2), r61, w^2])/3 + (56*G[1, w^(-2), r62, w^2])/3 - 
    16*G[1, -w^(-1), 0, w^2] + 32*G[1, -w^(-1), 1, w^2] - 
    16*G[1, -w, 0, w^2] + 32*G[1, -w, 1, w^2] - 8*G[1, w^2, 0, w^2] + 
    8*G[1, w^2, r61, w^2] + 8*G[1, w^2, r62, w^2] - 
    (76*G[r61, 0, 0, w^2])/3 + (80*G[r61, 0, 1, w^2])/3 + 
    12*G[r61, 0, r61, w^2] + 12*G[r61, 0, r62, w^2] + 
    (44*G[r61, 0, w^2, w^2])/3 + (128*G[r61, 1, 0, w^2])/3 - 
    (128*G[r61, 1, 1, w^2])/3 - (64*G[r61, 1, r61, w^2])/3 - 
    (64*G[r61, 1, r62, w^2])/3 - (32*G[r61, 1, w^2, w^2])/3 + 
    (64*G[r61, r61, 0, w^2])/3 - (64*G[r61, r61, 1, w^2])/3 - 
    (32*G[r61, r61, r61, w^2])/3 - (32*G[r61, r61, r62, w^2])/3 - 
    (28*G[r61, r61, w^2, w^2])/3 + (64*G[r61, r62, 0, w^2])/3 - 
    (64*G[r61, r62, 1, w^2])/3 - (32*G[r61, r62, r61, w^2])/3 - 
    (32*G[r61, r62, r62, w^2])/3 - (28*G[r61, r62, w^2, w^2])/3 - 
    (28*G[r61, w^(-2), 0, w^2])/3 + (28*G[r61, w^(-2), r61, w^2])/3 + 
    (28*G[r61, w^(-2), r62, w^2])/3 - 8*G[r61, -w^(-1), 0, w^2] + 
    16*G[r61, -w^(-1), 1, w^2] - 8*G[r61, -w, 0, w^2] + 
    16*G[r61, -w, 1, w^2] + (16*G[r61, w^2, 0, w^2])/3 - 
    (32*G[r61, w^2, 1, w^2])/3 - (11*G[r61, w^2, w^2, w^2])/3 - 
    (76*G[r62, 0, 0, w^2])/3 + (80*G[r62, 0, 1, w^2])/3 + 
    12*G[r62, 0, r61, w^2] + 12*G[r62, 0, r62, w^2] + 
    (44*G[r62, 0, w^2, w^2])/3 + (128*G[r62, 1, 0, w^2])/3 - 
    (128*G[r62, 1, 1, w^2])/3 - (64*G[r62, 1, r61, w^2])/3 - 
    (64*G[r62, 1, r62, w^2])/3 - (32*G[r62, 1, w^2, w^2])/3 + 
    (64*G[r62, r61, 0, w^2])/3 - (64*G[r62, r61, 1, w^2])/3 - 
    (32*G[r62, r61, r61, w^2])/3 - (32*G[r62, r61, r62, w^2])/3 - 
    (28*G[r62, r61, w^2, w^2])/3 + (64*G[r62, r62, 0, w^2])/3 - 
    (64*G[r62, r62, 1, w^2])/3 - (32*G[r62, r62, r61, w^2])/3 - 
    (32*G[r62, r62, r62, w^2])/3 - (28*G[r62, r62, w^2, w^2])/3 - 
    (28*G[r62, w^(-2), 0, w^2])/3 + (28*G[r62, w^(-2), r61, w^2])/3 + 
    (28*G[r62, w^(-2), r62, w^2])/3 - 8*G[r62, -w^(-1), 0, w^2] + 
    16*G[r62, -w^(-1), 1, w^2] - 8*G[r62, -w, 0, w^2] + 
    16*G[r62, -w, 1, w^2] + (16*G[r62, w^2, 0, w^2])/3 - 
    (32*G[r62, w^2, 1, w^2])/3 - (11*G[r62, w^2, w^2, w^2])/3 + 
    (49*G[w^(-2), 0, 0, w^2])/3 - (32*G[w^(-2), 0, 1, w^2])/3 - 
    11*G[w^(-2), 0, r61, w^2] - 11*G[w^(-2), 0, r62, w^2] - 
    (11*G[w^(-2), 0, w^2, w^2])/3 - (32*G[w^(-2), 1, 0, w^2])/3 + 
    (32*G[w^(-2), 1, r61, w^2])/3 + (32*G[w^(-2), 1, r62, w^2])/3 - 
    (44*G[w^(-2), r61, 0, w^2])/3 + (32*G[w^(-2), r61, 1, w^2])/3 + 
    (28*G[w^(-2), r61, r61, w^2])/3 + (28*G[w^(-2), r61, r62, w^2])/3 + 
    (11*G[w^(-2), r61, w^2, w^2])/3 - (44*G[w^(-2), r62, 0, w^2])/3 + 
    (32*G[w^(-2), r62, 1, w^2])/3 + (28*G[w^(-2), r62, r61, w^2])/3 + 
    (28*G[w^(-2), r62, r62, w^2])/3 + (11*G[w^(-2), r62, w^2, w^2])/3 + 
    (11*G[w^(-2), w^(-2), 0, w^2])/3 - (11*G[w^(-2), w^(-2), r61, w^2])/3 - 
    (11*G[w^(-2), w^(-2), r62, w^2])/3 + 16*G[-w^(-1), 0, 0, w^2] - 
    24*G[-w^(-1), 0, 1, w^2] - 4*G[-w^(-1), 0, r61, w^2] - 
    4*G[-w^(-1), 0, r62, w^2] - 24*G[-w^(-1), 1, 0, w^2] + 
    32*G[-w^(-1), 1, 1, w^2] + 8*G[-w^(-1), 1, r61, w^2] + 
    8*G[-w^(-1), 1, r62, w^2] - 4*G[-w^(-1), r61, 0, w^2] + 
    8*G[-w^(-1), r61, 1, w^2] - 4*G[-w^(-1), r62, 0, w^2] + 
    8*G[-w^(-1), r62, 1, w^2] + 16*G[-w, 0, 0, w^2] - 24*G[-w, 0, 1, w^2] - 
    4*G[-w, 0, r61, w^2] - 4*G[-w, 0, r62, w^2] - 24*G[-w, 1, 0, w^2] + 
    32*G[-w, 1, 1, w^2] + 8*G[-w, 1, r61, w^2] + 8*G[-w, 1, r62, w^2] - 
    4*G[-w, r61, 0, w^2] + 8*G[-w, r61, 1, w^2] - 4*G[-w, r62, 0, w^2] + 
    8*G[-w, r62, 1, w^2] + (10*Zeta[3])/3) - 
  36*(((5*I)/6)*Pi^3 + (11*Pi^2*G[0, w^2])/9 - (2*I)*Pi*G[0, w^2]^2 - 
    (4*G[0, w^2]^3)/3 - (11*Pi^2*G[1, r7])/18 + I*Pi*G[0, w^2]*G[1, r7] + 
    (2*G[0, w^2]^2*G[1, r7])/3 + (32*Pi^2*G[1, w^2])/9 - 
    2*G[0, -w]^2*G[1, w^2] - (16*I)*Pi*G[0, w^2]*G[1, w^2] + 
    4*G[0, -w]*G[0, w^2]*G[1, w^2] + 12*G[0, w]*G[0, w^2]*G[1, w^2] - 
    8*G[0, w^2]^2*G[1, w^2] + (4*I)*Pi*G[1, r7]*G[1, w^2] + 
    (16*G[0, w^2]*G[1, r7]*G[1, w^2])/3 + 20*G[0, -w]*G[1, -w]*G[1, w^2] - 
    8*G[0, w^2]*G[1, -w]*G[1, w^2] - 32*G[1, -w]^2*G[1, w^2] - 
    24*G[0, w^2]*G[1, w]*G[1, w^2] - (32*I)*Pi*G[1, w^2]^2 + 
    16*G[0, -w]*G[1, w^2]^2 + 48*G[0, w]*G[1, w^2]^2 + 
    (32*G[1, r7]*G[1, w^2]^2)/3 - 32*G[1, -w]*G[1, w^2]^2 - 
    96*G[1, w]*G[1, w^2]^2 + (128*G[1, w^2]^3)/3 - 
    (3*Pi^2*G[w^(-2), w^2])/4 + G[0, -w]^2*G[w^(-2), w^2] + 
    (6*I)*Pi*G[0, w^2]*G[w^(-2), w^2] - 2*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - 
    3*G[0, w]*G[0, w^2]*G[w^(-2), w^2] + 4*G[0, w^2]^2*G[w^(-2), w^2] - 
    ((3*I)/2)*Pi*G[1, r7]*G[w^(-2), w^2] - 2*G[0, w^2]*G[1, r7]*
     G[w^(-2), w^2] - 10*G[0, -w]*G[1, -w]*G[w^(-2), w^2] + 
    4*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 16*G[1, -w]^2*G[w^(-2), w^2] + 
    6*G[0, w^2]*G[1, w]*G[w^(-2), w^2] + (24*I)*Pi*G[1, w^2]*G[w^(-2), w^2] - 
    14*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - 30*G[0, w]*G[1, w^2]*
     G[w^(-2), w^2] + 8*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 
    8*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] + 28*G[1, -w]*G[1, w^2]*
     G[w^(-2), w^2] + 60*G[1, w]*G[1, w^2]*G[w^(-2), w^2] - 
    32*G[1, w^2]^2*G[w^(-2), w^2] - ((9*I)/2)*Pi*G[w^(-2), w^2]^2 + 
    3*G[0, -w]*G[w^(-2), w^2]^2 + (9*G[0, w]*G[w^(-2), w^2]^2)/2 - 
    3*G[0, w^2]*G[w^(-2), w^2]^2 + (3*G[1, r7]*G[w^(-2), w^2]^2)/2 - 
    6*G[1, -w]*G[w^(-2), w^2]^2 - 9*G[1, w]*G[w^(-2), w^2]^2 + 
    6*G[1, w^2]*G[w^(-2), w^2]^2 - 6*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] + 
    12*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] + 3*G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), -w] - 6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
    (9*Pi^2*G[-w^(-1), w^2])/4 + (6*I)*Pi*G[0, w^2]*G[-w^(-1), w^2] - 
    3*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 4*G[0, w^2]^2*G[-w^(-1), w^2] - 
    ((3*I)/2)*Pi*G[1, r7]*G[-w^(-1), w^2] - 2*G[0, w^2]*G[1, r7]*
     G[-w^(-1), w^2] + 6*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] + 
    (24*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 6*G[0, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - 30*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] + 
    8*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 8*G[1, r7]*G[1, w^2]*
     G[-w^(-1), w^2] + 12*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
    60*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] - 32*G[1, w^2]^2*G[-w^(-1), w^2] - 
    (9*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 3*G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + 9*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    6*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 3*G[1, r7]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    18*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 12*G[1, w^2]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - ((9*I)/2)*Pi*G[-w^(-1), w^2]^2 + 
    (9*G[0, w]*G[-w^(-1), w^2]^2)/2 - 3*G[0, w^2]*G[-w^(-1), w^2]^2 + 
    (3*G[1, r7]*G[-w^(-1), w^2]^2)/2 - 9*G[1, w]*G[-w^(-1), w^2]^2 + 
    6*G[1, w^2]*G[-w^(-1), w^2]^2 - (9*Pi^2*G[-w, w^2])/4 + 
    (6*I)*Pi*G[0, w^2]*G[-w, w^2] - 3*G[0, w]*G[0, w^2]*G[-w, w^2] + 
    4*G[0, w^2]^2*G[-w, w^2] - ((3*I)/2)*Pi*G[1, r7]*G[-w, w^2] - 
    2*G[0, w^2]*G[1, r7]*G[-w, w^2] + 6*G[0, w^2]*G[1, w]*G[-w, w^2] + 
    (24*I)*Pi*G[1, w^2]*G[-w, w^2] - 6*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
    30*G[0, w]*G[1, w^2]*G[-w, w^2] + 8*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 
    8*G[1, r7]*G[1, w^2]*G[-w, w^2] + 12*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
    60*G[1, w]*G[1, w^2]*G[-w, w^2] - 32*G[1, w^2]^2*G[-w, w^2] - 
    (9*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 3*G[0, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + 9*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] - 
    6*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 3*G[1, r7]*G[w^(-2), w^2]*
     G[-w, w^2] - 6*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 
    18*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] + 12*G[1, w^2]*G[w^(-2), w^2]*
     G[-w, w^2] - (9*I)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 
    9*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] - 6*G[0, w^2]*G[-w^(-1), w^2]*
     G[-w, w^2] + 3*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 
    18*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2] + 12*G[1, w^2]*G[-w^(-1), w^2]*
     G[-w, w^2] - ((9*I)/2)*Pi*G[-w, w^2]^2 + (9*G[0, w]*G[-w, w^2]^2)/2 - 
    3*G[0, w^2]*G[-w, w^2]^2 + (3*G[1, r7]*G[-w, w^2]^2)/2 - 
    9*G[1, w]*G[-w, w^2]^2 + 6*G[1, w^2]*G[-w, w^2]^2 + 
    2*G[1, w^2]*G[0, 0, -w] - G[w^(-2), w^2]*G[0, 0, -w] + 
    12*G[1, w^2]*G[0, 0, w] - (3*G[w^(-2), w^2]*G[0, 0, w])/2 - 
    (9*G[-w^(-1), w^2]*G[0, 0, w])/2 - (9*G[-w, w^2]*G[0, 0, w])/2 + 
    (2*I)*Pi*G[0, 0, w^2] + (8*G[0, w^2]*G[0, 0, w^2])/3 - 
    (2*G[1, r7]*G[0, 0, w^2])/3 + (8*G[1, w^2]*G[0, 0, w^2])/3 - 
    2*G[w^(-2), w^2]*G[0, 0, w^2] - 2*G[-w^(-1), w^2]*G[0, 0, w^2] - 
    2*G[-w, w^2]*G[0, 0, w^2] - (3*I)*Pi*G[0, 1, r7] - 
    2*G[0, w^2]*G[0, 1, r7] - 8*G[1, w^2]*G[0, 1, r7] + 
    3*G[w^(-2), w^2]*G[0, 1, r7] + 3*G[-w^(-1), w^2]*G[0, 1, r7] + 
    3*G[-w, w^2]*G[0, 1, r7] - 4*G[1, w^2]*G[0, 1, -w] + 
    2*G[w^(-2), w^2]*G[0, 1, -w] - 24*G[1, w^2]*G[0, 1, w] + 
    3*G[w^(-2), w^2]*G[0, 1, w] + 9*G[-w^(-1), w^2]*G[0, 1, w] + 
    9*G[-w, w^2]*G[0, 1, w] + (8*I)*Pi*G[0, 1, w^2] - 
    4*G[0, -w]*G[0, 1, w^2] - 12*G[0, w]*G[0, 1, w^2] + 
    (8*G[0, w^2]*G[0, 1, w^2])/3 - (8*G[1, r7]*G[0, 1, w^2])/3 + 
    8*G[1, -w]*G[0, 1, w^2] + 24*G[1, w]*G[0, 1, w^2] - 
    (64*G[1, w^2]*G[0, 1, w^2])/3 + 4*G[w^(-2), w^2]*G[0, 1, w^2] + 
    4*G[-w^(-1), w^2]*G[0, 1, w^2] + 4*G[-w, w^2]*G[0, 1, w^2] - 
    (3*I)*Pi*G[0, w^(-2), w^2] + 2*G[0, -w]*G[0, w^(-2), w^2] + 
    3*G[0, w]*G[0, w^(-2), w^2] - 2*G[0, w^2]*G[0, w^(-2), w^2] + 
    G[1, r7]*G[0, w^(-2), w^2] - 4*G[1, -w]*G[0, w^(-2), w^2] - 
    6*G[1, w]*G[0, w^(-2), w^2] + 4*G[1, w^2]*G[0, w^(-2), w^2] - 
    (3*I)*Pi*G[0, -w^(-1), w^2] + 3*G[0, w]*G[0, -w^(-1), w^2] - 
    2*G[0, w^2]*G[0, -w^(-1), w^2] + G[1, r7]*G[0, -w^(-1), w^2] - 
    6*G[1, w]*G[0, -w^(-1), w^2] + 4*G[1, w^2]*G[0, -w^(-1), w^2] - 
    6*G[1, w^2]*G[0, -w, -w] + 3*G[w^(-2), w^2]*G[0, -w, -w] - 
    (3*I)*Pi*G[0, -w, w^2] + 3*G[0, w]*G[0, -w, w^2] - 
    2*G[0, w^2]*G[0, -w, w^2] + G[1, r7]*G[0, -w, w^2] - 
    6*G[1, w]*G[0, -w, w^2] + 4*G[1, w^2]*G[0, -w, w^2] + 
    3*G[0, -w]*G[0, w^2, w^2] + 3*G[0, w]*G[0, w^2, w^2] - 
    6*G[1, -w]*G[0, w^2, w^2] - 6*G[1, w]*G[0, w^2, w^2] - 
    16*G[1, w^2]*G[1, 0, -w] + 8*G[w^(-2), w^2]*G[1, 0, -w] - 
    24*G[1, w^2]*G[1, 0, w] + 3*G[w^(-2), w^2]*G[1, 0, w] + 
    9*G[-w^(-1), w^2]*G[1, 0, w] + 9*G[-w, w^2]*G[1, 0, w] + 
    (8*I)*Pi*G[1, 0, w^2] + 2*G[0, -w]*G[1, 0, w^2] + 
    (20*G[0, w^2]*G[1, 0, w^2])/3 - (8*G[1, r7]*G[1, 0, w^2])/3 - 
    4*G[1, -w]*G[1, 0, w^2] - (16*G[1, w^2]*G[1, 0, w^2])/3 - 
    2*G[w^(-2), w^2]*G[1, 0, w^2] - 2*G[-w^(-1), w^2]*G[1, 0, w^2] - 
    2*G[-w, w^2]*G[1, 0, w^2] + ((5*I)/2)*Pi*G[1, 1, r7] + 
    (5*G[0, w^2]*G[1, 1, r7])/3 + (20*G[1, w^2]*G[1, 1, r7])/3 - 
    (5*G[w^(-2), w^2]*G[1, 1, r7])/2 - (5*G[-w^(-1), w^2]*G[1, 1, r7])/2 - 
    (5*G[-w, w^2]*G[1, 1, r7])/2 + 32*G[1, w^2]*G[1, 1, -w] - 
    16*G[w^(-2), w^2]*G[1, 1, -w] + 48*G[1, w^2]*G[1, 1, w] - 
    6*G[w^(-2), w^2]*G[1, 1, w] - 18*G[-w^(-1), w^2]*G[1, 1, w] - 
    18*G[-w, w^2]*G[1, 1, w] + (32*I)*Pi*G[1, 1, w^2] - 
    32*G[0, -w]*G[1, 1, w^2] - 48*G[0, w]*G[1, 1, w^2] + 
    (56*G[0, w^2]*G[1, 1, w^2])/3 - (32*G[1, r7]*G[1, 1, w^2])/3 + 
    64*G[1, -w]*G[1, 1, w^2] + 96*G[1, w]*G[1, 1, w^2] - 
    (160*G[1, w^2]*G[1, 1, w^2])/3 + 4*G[w^(-2), w^2]*G[1, 1, w^2] + 
    4*G[-w^(-1), w^2]*G[1, 1, w^2] + 4*G[-w, w^2]*G[1, 1, w^2] - 
    (12*I)*Pi*G[1, w^(-2), w^2] + 8*G[0, -w]*G[1, w^(-2), w^2] + 
    12*G[0, w]*G[1, w^(-2), w^2] - 8*G[0, w^2]*G[1, w^(-2), w^2] + 
    4*G[1, r7]*G[1, w^(-2), w^2] - 16*G[1, -w]*G[1, w^(-2), w^2] - 
    24*G[1, w]*G[1, w^(-2), w^2] + 16*G[1, w^2]*G[1, w^(-2), w^2] - 
    (12*I)*Pi*G[1, -w^(-1), w^2] + 6*G[0, -w]*G[1, -w^(-1), w^2] + 
    12*G[0, w]*G[1, -w^(-1), w^2] - 8*G[0, w^2]*G[1, -w^(-1), w^2] + 
    4*G[1, r7]*G[1, -w^(-1), w^2] - 12*G[1, -w]*G[1, -w^(-1), w^2] - 
    24*G[1, w]*G[1, -w^(-1), w^2] + 16*G[1, w^2]*G[1, -w^(-1), w^2] + 
    12*G[1, w^2]*G[1, -w, -w] - 6*G[w^(-2), w^2]*G[1, -w, -w] - 
    (12*I)*Pi*G[1, -w, w^2] + 6*G[0, -w]*G[1, -w, w^2] + 
    12*G[0, w]*G[1, -w, w^2] - 8*G[0, w^2]*G[1, -w, w^2] + 
    4*G[1, r7]*G[1, -w, w^2] - 12*G[1, -w]*G[1, -w, w^2] - 
    24*G[1, w]*G[1, -w, w^2] + 16*G[1, w^2]*G[1, -w, w^2] - 
    6*G[0, -w]*G[1, w^2, w^2] - 6*G[0, w]*G[1, w^2, w^2] + 
    12*G[1, -w]*G[1, w^2, w^2] + 12*G[1, w]*G[1, w^2, w^2] - 
    (3*I)*Pi*G[w^(-2), 0, w^2] - G[0, -w]*G[w^(-2), 0, w^2] - 
    2*G[0, w^2]*G[w^(-2), 0, w^2] + G[1, r7]*G[w^(-2), 0, w^2] + 
    2*G[1, -w]*G[w^(-2), 0, w^2] + 4*G[1, w^2]*G[w^(-2), 0, w^2] - 
    (12*I)*Pi*G[w^(-2), 1, w^2] + 14*G[0, -w]*G[w^(-2), 1, w^2] + 
    18*G[0, w]*G[w^(-2), 1, w^2] - 8*G[0, w^2]*G[w^(-2), 1, w^2] + 
    4*G[1, r7]*G[w^(-2), 1, w^2] - 28*G[1, -w]*G[w^(-2), 1, w^2] - 
    36*G[1, w]*G[w^(-2), 1, w^2] + 16*G[1, w^2]*G[w^(-2), 1, w^2] + 
    ((9*I)/2)*Pi*G[w^(-2), w^(-2), w^2] - 3*G[0, -w]*G[w^(-2), w^(-2), w^2] - 
    (9*G[0, w]*G[w^(-2), w^(-2), w^2])/2 + 
    3*G[0, w^2]*G[w^(-2), w^(-2), w^2] - (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/
     2 + 6*G[1, -w]*G[w^(-2), w^(-2), w^2] + 
    9*G[1, w]*G[w^(-2), w^(-2), w^2] - 6*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
    ((9*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] - 
    3*G[0, -w]*G[w^(-2), -w^(-1), w^2] - (9*G[0, w]*G[w^(-2), -w^(-1), w^2])/
     2 + 3*G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 
    (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 + 
    6*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 9*G[1, w]*G[w^(-2), -w^(-1), w^2] - 
    6*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + ((9*I)/2)*Pi*G[w^(-2), -w, w^2] - 
    3*G[0, -w]*G[w^(-2), -w, w^2] - (9*G[0, w]*G[w^(-2), -w, w^2])/2 + 
    3*G[0, w^2]*G[w^(-2), -w, w^2] - (3*G[1, r7]*G[w^(-2), -w, w^2])/2 + 
    6*G[1, -w]*G[w^(-2), -w, w^2] + 9*G[1, w]*G[w^(-2), -w, w^2] - 
    6*G[1, w^2]*G[w^(-2), -w, w^2] + 6*G[1, w^2]*G[-w^(-1), 0, -w] - 
    3*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - (3*I)*Pi*G[-w^(-1), 0, w^2] - 
    4*G[0, w^2]*G[-w^(-1), 0, w^2] + G[1, r7]*G[-w^(-1), 0, w^2] - 
    4*G[1, w^2]*G[-w^(-1), 0, w^2] + 3*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
    3*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 3*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
    12*G[1, w^2]*G[-w^(-1), 1, -w] + 6*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
    (12*I)*Pi*G[-w^(-1), 1, w^2] + 6*G[0, -w]*G[-w^(-1), 1, w^2] + 
    18*G[0, w]*G[-w^(-1), 1, w^2] - 4*G[0, w^2]*G[-w^(-1), 1, w^2] + 
    4*G[1, r7]*G[-w^(-1), 1, w^2] - 12*G[1, -w]*G[-w^(-1), 1, w^2] - 
    36*G[1, w]*G[-w^(-1), 1, w^2] + 32*G[1, w^2]*G[-w^(-1), 1, w^2] - 
    6*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 6*G[-w^(-1), w^2]*
     G[-w^(-1), 1, w^2] - 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    ((9*I)/2)*Pi*G[-w^(-1), w^(-2), w^2] - 
    3*G[0, -w]*G[-w^(-1), w^(-2), w^2] - (9*G[0, w]*G[-w^(-1), w^(-2), w^2])/
     2 + 3*G[0, w^2]*G[-w^(-1), w^(-2), w^2] - 
    (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + 
    6*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 9*G[1, w]*G[-w^(-1), w^(-2), w^2] - 
    6*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + ((9*I)/2)*Pi*
     G[-w^(-1), -w^(-1), w^2] - (9*G[0, w]*G[-w^(-1), -w^(-1), w^2])/2 + 
    3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
    (3*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 + 
    9*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
    6*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + ((9*I)/2)*Pi*G[-w^(-1), -w, w^2] - 
    (9*G[0, w]*G[-w^(-1), -w, w^2])/2 + 3*G[0, w^2]*G[-w^(-1), -w, w^2] - 
    (3*G[1, r7]*G[-w^(-1), -w, w^2])/2 + 9*G[1, w]*G[-w^(-1), -w, w^2] - 
    6*G[1, w^2]*G[-w^(-1), -w, w^2] - (3*I)*Pi*G[-w, 0, w^2] - 
    4*G[0, w^2]*G[-w, 0, w^2] + G[1, r7]*G[-w, 0, w^2] - 
    4*G[1, w^2]*G[-w, 0, w^2] + 3*G[w^(-2), w^2]*G[-w, 0, w^2] + 
    3*G[-w^(-1), w^2]*G[-w, 0, w^2] + 3*G[-w, w^2]*G[-w, 0, w^2] - 
    (12*I)*Pi*G[-w, 1, w^2] + 6*G[0, -w]*G[-w, 1, w^2] + 
    18*G[0, w]*G[-w, 1, w^2] - 4*G[0, w^2]*G[-w, 1, w^2] + 
    4*G[1, r7]*G[-w, 1, w^2] - 12*G[1, -w]*G[-w, 1, w^2] - 
    36*G[1, w]*G[-w, 1, w^2] + 32*G[1, w^2]*G[-w, 1, w^2] - 
    6*G[w^(-2), w^2]*G[-w, 1, w^2] - 6*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    6*G[-w, w^2]*G[-w, 1, w^2] + ((9*I)/2)*Pi*G[-w, w^(-2), w^2] - 
    3*G[0, -w]*G[-w, w^(-2), w^2] - (9*G[0, w]*G[-w, w^(-2), w^2])/2 + 
    3*G[0, w^2]*G[-w, w^(-2), w^2] - (3*G[1, r7]*G[-w, w^(-2), w^2])/2 + 
    6*G[1, -w]*G[-w, w^(-2), w^2] + 9*G[1, w]*G[-w, w^(-2), w^2] - 
    6*G[1, w^2]*G[-w, w^(-2), w^2] + ((9*I)/2)*Pi*G[-w, -w^(-1), w^2] - 
    (9*G[0, w]*G[-w, -w^(-1), w^2])/2 + 3*G[0, w^2]*G[-w, -w^(-1), w^2] - 
    (3*G[1, r7]*G[-w, -w^(-1), w^2])/2 + 9*G[1, w]*G[-w, -w^(-1), w^2] - 
    6*G[1, w^2]*G[-w, -w^(-1), w^2] + ((9*I)/2)*Pi*G[-w, -w, w^2] - 
    (9*G[0, w]*G[-w, -w, w^2])/2 + 3*G[0, w^2]*G[-w, -w, w^2] - 
    (3*G[1, r7]*G[-w, -w, w^2])/2 + 9*G[1, w]*G[-w, -w, w^2] - 
    6*G[1, w^2]*G[-w, -w, w^2] - (4*G[0, 0, 0, w^2])/3 - 3*G[0, 0, 1, r7] + 
    (8*G[0, 0, 1, w^2])/3 - 3*G[0, 0, w^2, w^2] - (4*G[0, 1, 0, w^2])/3 + 
    7*G[0, 1, 1, r7] + (8*G[0, 1, 1, w^2])/3 + 6*G[0, 1, w^2, w^2] + 
    2*G[0, -w^(-1), 0, w^2] - 4*G[0, -w^(-1), 1, w^2] + 2*G[0, -w, 0, w^2] - 
    4*G[0, -w, 1, w^2] - 3*G[0, w^2, 0, w^2] + 6*G[0, w^2, 1, w^2] - 
    (22*G[1, 0, 0, w^2])/3 + 4*G[1, 0, 1, r7] + (44*G[1, 0, 1, w^2])/3 + 
    6*G[1, 0, w^2, w^2] + (32*G[1, 1, 0, w^2])/3 - (47*G[1, 1, 1, r7])/6 - 
    (64*G[1, 1, 1, w^2])/3 - 12*G[1, 1, w^2, w^2] + 2*G[1, -w^(-1), 0, w^2] - 
    4*G[1, -w^(-1), 1, w^2] + 2*G[1, -w, 0, w^2] - 4*G[1, -w, 1, w^2] + 
    6*G[1, w^2, 0, w^2] - 12*G[1, w^2, 1, w^2] + 3*G[w^(-2), 0, 0, w^2] - 
    6*G[w^(-2), 0, 1, w^2] - 6*G[w^(-2), 1, 0, w^2] + 
    12*G[w^(-2), 1, 1, w^2] + 2*G[-w^(-1), 0, 0, w^2] - 
    4*G[-w^(-1), 0, 1, w^2] + 2*G[-w^(-1), 1, 0, w^2] - 
    4*G[-w^(-1), 1, 1, w^2] - 3*G[-w^(-1), -w^(-1), 0, w^2] + 
    6*G[-w^(-1), -w^(-1), 1, w^2] - 3*G[-w^(-1), -w, 0, w^2] + 
    6*G[-w^(-1), -w, 1, w^2] + 2*G[-w, 0, 0, w^2] - 4*G[-w, 0, 1, w^2] + 
    2*G[-w, 1, 0, w^2] - 4*G[-w, 1, 1, w^2] - 3*G[-w, -w^(-1), 0, w^2] + 
    6*G[-w, -w^(-1), 1, w^2] - 3*G[-w, -w, 0, w^2] + 6*G[-w, -w, 1, w^2] + 
    (13*Zeta[3])/3) + 48*(((-13*I)/162)*Pi^3 - (Pi^2*G[0, w])/2 + 
    (25*Pi^2*G[0, w^2])/12 - (4*G[0, -w]^2*G[0, w^2])/3 - 
    I*Pi*G[0, w]*G[0, w^2] - ((11*I)/3)*Pi*G[0, w^2]^2 + 
    (G[0, -w]*G[0, w^2]^2)/3 - (G[0, w]*G[0, w^2]^2)/3 + 5*G[0, w^2]^3 - 
    (Pi^2*G[-I, r1])/3 + (Pi^2*G[-I, w])/3 - (Pi^2*G[I, r1])/3 + 
    (Pi^2*G[I, w])/3 + ((3*I)/2)*Pi*G[0, w^2]*G[1, r7] + 
    (2*G[0, w^2]^2*G[1, r7])/3 + (22*G[0, -w]*G[0, w^2]*G[1, -w])/3 - 
    2*G[0, w]*G[0, w^2]*G[1, -w] - (8*G[0, w^2]^2*G[1, -w])/3 - 
    (28*G[0, w^2]*G[1, -w]^2)/3 - (2*Pi^2*G[1, w])/3 + 
    (4*I)*Pi*G[0, w^2]*G[1, w] + (2*G[0, w^2]^2*G[1, w])/3 + 
    4*G[0, w^2]*G[1, -w]*G[1, w] - (15*I)*Pi*G[0, w^2]*G[1, w^2] + 
    (19*G[0, -w]*G[0, w^2]*G[1, w^2])/3 + 21*G[0, w]*G[0, w^2]*G[1, w^2] - 
    G[0, w^2]^2*G[1, w^2] + 8*G[0, w^2]*G[1, r7]*G[1, w^2] - 
    (38*G[0, w^2]*G[1, -w]*G[1, w^2])/3 - 42*G[0, w^2]*G[1, w]*G[1, w^2] + 
    14*G[0, w^2]*G[1, w^2]^2 + (Pi^2*G[r1, w])/2 - I*Pi*G[0, w^2]*G[r1, w] + 
    (Pi^2*G[r2, w])/2 - I*Pi*G[0, w^2]*G[r2, w] + 
    G[0, w]*G[0, w^2]*G[r61, -w] + G[0, w^2]^2*G[r61, -w] - 
    2*G[0, w^2]*G[1, w]*G[r61, -w] - (2*Pi^2*G[r61, w^2])/3 - 
    ((4*I)/3)*Pi*G[0, w^2]*G[r61, w^2] + G[0, -w]*G[0, w^2]*G[r61, w^2] + 
    (7*G[0, w]*G[0, w^2]*G[r61, w^2])/3 - 19*G[0, w^2]^2*G[r61, w^2] + 
    (4*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - (14*G[0, w^2]*G[1, w]*G[r61, w^2])/
     3 - G[0, w^2]*G[r61, -w]*G[r61, w^2] + 11*G[0, w^2]*G[r61, w^2]^2 + 
    G[0, w]*G[0, w^2]*G[r62, -w] + G[0, w^2]^2*G[r62, -w] - 
    2*G[0, w^2]*G[1, w]*G[r62, -w] - G[0, w^2]*G[r61, w^2]*G[r62, -w] - 
    (2*Pi^2*G[r62, w^2])/3 - ((4*I)/3)*Pi*G[0, w^2]*G[r62, w^2] + 
    G[0, -w]*G[0, w^2]*G[r62, w^2] + (7*G[0, w]*G[0, w^2]*G[r62, w^2])/3 - 
    19*G[0, w^2]^2*G[r62, w^2] + (4*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
    (14*G[0, w^2]*G[1, w]*G[r62, w^2])/3 - G[0, w^2]*G[r61, -w]*G[r62, w^2] + 
    22*G[0, w^2]*G[r61, w^2]*G[r62, w^2] - G[0, w^2]*G[r62, -w]*G[r62, w^2] + 
    11*G[0, w^2]*G[r62, w^2]^2 - (7*Pi^2*G[w^(-2), w^2])/12 - 
    (2*I)*Pi*G[0, w]*G[w^(-2), w^2] + ((28*I)/3)*Pi*G[0, w^2]*
     G[w^(-2), w^2] - (5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/2 - 
    (22*G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 + (G[0, w^2]^2*G[w^(-2), w^2])/
     2 - (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] - 
    (29*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/6 + 5*G[0, w^2]*G[1, -w]*
     G[w^(-2), w^2] + (38*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/3 + 
    ((11*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] - 3*G[0, -w]*G[1, w^2]*
     G[w^(-2), w^2] - (17*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    8*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 
    (8*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 + 6*G[1, -w]*G[1, w^2]*
     G[w^(-2), w^2] + (34*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    2*G[1, w^2]^2*G[w^(-2), w^2] + (2*I)*Pi*G[r1, w]*G[w^(-2), w^2] + 
    (2*I)*Pi*G[r2, w]*G[w^(-2), w^2] - 2*G[0, w]*G[r61, w^2]*G[w^(-2), w^2] + 
    14*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 4*G[1, w]*G[r61, w^2]*
     G[w^(-2), w^2] - 10*G[r61, w^2]^2*G[w^(-2), w^2] - 
    2*G[0, w]*G[r62, w^2]*G[w^(-2), w^2] + 14*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + 4*G[1, w]*G[r62, w^2]*G[w^(-2), w^2] - 
    20*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    10*G[r62, w^2]^2*G[w^(-2), w^2] - (2*I)*Pi*G[w^(-2), w^2]^2 + 
    (G[0, -w]*G[w^(-2), w^2]^2)/2 + 2*G[0, w]*G[w^(-2), w^2]^2 - 
    (7*G[0, w^2]*G[w^(-2), w^2]^2)/2 + (3*G[1, r7]*G[w^(-2), w^2]^2)/2 - 
    G[1, -w]*G[w^(-2), w^2]^2 - 4*G[1, w]*G[w^(-2), w^2]^2 + 
    G[1, w^2]*G[w^(-2), w^2]^2 + 3*G[r61, w^2]*G[w^(-2), w^2]^2 + 
    3*G[r62, w^2]*G[w^(-2), w^2]^2 - G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 
    2*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] - (7*Pi^2*G[-w^(-1), w^2])/6 + 
    (4*G[0, -w]^2*G[-w^(-1), w^2])/3 + I*Pi*G[0, w]*G[-w^(-1), w^2] + 
    ((41*I)/6)*Pi*G[0, w^2]*G[-w^(-1), w^2] - 
    (7*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/3 - 
    (41*G[0, w]*G[0, w^2]*G[-w^(-1), w^2])/6 + 
    4*G[0, w^2]^2*G[-w^(-1), w^2] - I*Pi*G[1, r7]*G[-w^(-1), w^2] - 
    (11*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/6 - 
    (22*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/3 + 2*G[0, w]*G[1, -w]*
     G[-w^(-1), w^2] + (20*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2])/3 + 
    (28*G[1, -w]^2*G[-w^(-1), w^2])/3 - (4*I)*Pi*G[1, w]*G[-w^(-1), w^2] + 
    (35*G[0, w^2]*G[1, w]*G[-w^(-1), w^2])/3 - 4*G[1, -w]*G[1, w]*
     G[-w^(-1), w^2] + ((34*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 
    (10*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (46*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 4*G[0, w^2]*G[1, w^2]*
     G[-w^(-1), w^2] - (16*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
    (20*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
    (92*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    12*G[1, w^2]^2*G[-w^(-1), w^2] + I*Pi*G[r1, w]*G[-w^(-1), w^2] + 
    I*Pi*G[r2, w]*G[-w^(-1), w^2] - G[0, w]*G[r61, -w]*G[-w^(-1), w^2] - 
    G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] + 2*G[1, w]*G[r61, -w]*
     G[-w^(-1), w^2] + ((4*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), w^2] - 
    G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
    (G[0, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 2*G[0, w^2]*G[r61, w^2]*
     G[-w^(-1), w^2] - (4*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
    (2*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + G[r61, -w]*G[r61, w^2]*
     G[-w^(-1), w^2] - G[r61, w^2]^2*G[-w^(-1), w^2] - 
    G[0, w]*G[r62, -w]*G[-w^(-1), w^2] - G[0, w^2]*G[r62, -w]*
     G[-w^(-1), w^2] + 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] + 
    G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] + ((4*I)/3)*Pi*G[r62, w^2]*
     G[-w^(-1), w^2] - G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 
    (G[0, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 2*G[0, w^2]*G[r62, w^2]*
     G[-w^(-1), w^2] - (4*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
    (2*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + G[r61, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] - 2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] - G[r62, w^2]^2*G[-w^(-1), w^2] - 
    ((43*I)/6)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    2*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    (43*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/6 - 
    4*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    (19*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/6 - 
    4*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    (43*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
    8*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    ((10*I)/3)*Pi*G[-w^(-1), w^2]^2 + (10*G[0, w]*G[-w^(-1), w^2]^2)/3 - 
    2*G[0, w^2]*G[-w^(-1), w^2]^2 + (4*G[1, r7]*G[-w^(-1), w^2]^2)/3 - 
    (20*G[1, w]*G[-w^(-1), w^2]^2)/3 + 4*G[1, w^2]*G[-w^(-1), w^2]^2 - 
    (5*Pi^2*G[-w, w^2])/6 + (4*G[0, -w]^2*G[-w, w^2])/3 + 
    (3*I)*Pi*G[0, w]*G[-w, w^2] + ((41*I)/6)*Pi*G[0, w^2]*G[-w, w^2] - 
    (7*G[0, -w]*G[0, w^2]*G[-w, w^2])/3 - (29*G[0, w]*G[0, w^2]*G[-w, w^2])/
     6 + 4*G[0, w^2]^2*G[-w, w^2] - I*Pi*G[1, r7]*G[-w, w^2] - 
    (11*G[0, w^2]*G[1, r7]*G[-w, w^2])/6 - (22*G[0, -w]*G[1, -w]*G[-w, w^2])/
     3 + 2*G[0, w]*G[1, -w]*G[-w, w^2] + (20*G[0, w^2]*G[1, -w]*G[-w, w^2])/
     3 + (28*G[1, -w]^2*G[-w, w^2])/3 - (4*I)*Pi*G[1, w]*G[-w, w^2] + 
    (35*G[0, w^2]*G[1, w]*G[-w, w^2])/3 - 4*G[1, -w]*G[1, w]*G[-w, w^2] + 
    ((34*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - (10*G[0, -w]*G[1, w^2]*G[-w, w^2])/
     3 - (46*G[0, w]*G[1, w^2]*G[-w, w^2])/3 - 4*G[0, w^2]*G[1, w^2]*
     G[-w, w^2] - (16*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 + 
    (20*G[1, -w]*G[1, w^2]*G[-w, w^2])/3 + (92*G[1, w]*G[1, w^2]*G[-w, w^2])/
     3 - 12*G[1, w^2]^2*G[-w, w^2] - I*Pi*G[r1, w]*G[-w, w^2] - 
    I*Pi*G[r2, w]*G[-w, w^2] - G[0, w]*G[r61, -w]*G[-w, w^2] - 
    G[0, w^2]*G[r61, -w]*G[-w, w^2] + 2*G[1, w]*G[r61, -w]*G[-w, w^2] + 
    ((4*I)/3)*Pi*G[r61, w^2]*G[-w, w^2] - G[0, -w]*G[r61, w^2]*G[-w, w^2] - 
    (G[0, w]*G[r61, w^2]*G[-w, w^2])/3 + 2*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 
    (4*G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 + 
    (2*G[1, w]*G[r61, w^2]*G[-w, w^2])/3 + G[r61, -w]*G[r61, w^2]*
     G[-w, w^2] - G[r61, w^2]^2*G[-w, w^2] - G[0, w]*G[r62, -w]*G[-w, w^2] - 
    G[0, w^2]*G[r62, -w]*G[-w, w^2] + 2*G[1, w]*G[r62, -w]*G[-w, w^2] + 
    G[r61, w^2]*G[r62, -w]*G[-w, w^2] + ((4*I)/3)*Pi*G[r62, w^2]*G[-w, w^2] - 
    G[0, -w]*G[r62, w^2]*G[-w, w^2] - (G[0, w]*G[r62, w^2]*G[-w, w^2])/3 + 
    2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - (4*G[1, r7]*G[r62, w^2]*G[-w, w^2])/
     3 + (2*G[1, w]*G[r62, w^2]*G[-w, w^2])/3 + G[r61, -w]*G[r62, w^2]*
     G[-w, w^2] - 2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + 
    G[r62, -w]*G[r62, w^2]*G[-w, w^2] - G[r62, w^2]^2*G[-w, w^2] - 
    ((43*I)/6)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 4*G[0, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + (43*G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/6 - 
    4*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
    (19*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/6 - 8*G[1, -w]*G[w^(-2), w^2]*
     G[-w, w^2] - (43*G[1, w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
    8*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + G[0, -w]*G[-w^(-1), -w]*
     G[-w, w^2] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    ((20*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*
     G[-w, w^2] + (20*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    4*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
    (8*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 8*G[1, -w]*G[-w^(-1), w^2]*
     G[-w, w^2] - (40*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    8*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - ((10*I)/3)*Pi*G[-w, w^2]^2 + 
    (10*G[0, w]*G[-w, w^2]^2)/3 - 2*G[0, w^2]*G[-w, w^2]^2 + 
    (4*G[1, r7]*G[-w, w^2]^2)/3 - (20*G[1, w]*G[-w, w^2]^2)/3 + 
    4*G[1, w^2]*G[-w, w^2]^2 + (7*G[0, w^2]*G[0, 0, -w])/3 - 
    (7*G[-w^(-1), w^2]*G[0, 0, -w])/3 - (7*G[-w, w^2]*G[0, 0, -w])/3 - 
    (3*I)*Pi*G[0, 0, w] + (5*G[0, w^2]*G[0, 0, w])/2 + 
    (11*G[w^(-2), w^2]*G[0, 0, w])/2 - 2*G[-w^(-1), w^2]*G[0, 0, w] - 
    8*G[-w, w^2]*G[0, 0, w] + ((11*I)/3)*Pi*G[0, 0, w^2] + 
    (G[0, w]*G[0, 0, w^2])/3 - (31*G[0, w^2]*G[0, 0, w^2])/3 - 
    (2*G[1, r7]*G[0, 0, w^2])/3 - (2*G[1, w]*G[0, 0, w^2])/3 - 
    6*G[1, w^2]*G[0, 0, w^2] + 11*G[r61, w^2]*G[0, 0, w^2] + 
    11*G[r62, w^2]*G[0, 0, w^2] + G[w^(-2), w^2]*G[0, 0, w^2] + 
    (4*G[-w^(-1), w^2]*G[0, 0, w^2])/3 + (4*G[-w, w^2]*G[0, 0, w^2])/3 - 
    G[0, w^2]*G[0, 1, r7] + G[-w^(-1), w^2]*G[0, 1, r7] + 
    G[-w, w^2]*G[0, 1, r7] - (8*G[0, w^2]*G[0, 1, -w])/3 + 
    (8*G[-w^(-1), w^2]*G[0, 1, -w])/3 + (8*G[-w, w^2]*G[0, 1, -w])/3 - 
    11*G[0, w^2]*G[0, 1, w] - 3*G[w^(-2), w^2]*G[0, 1, w] + 
    10*G[-w^(-1), w^2]*G[0, 1, w] + 14*G[-w, w^2]*G[0, 1, w] + 
    (15*I)*Pi*G[0, 1, w^2] - 11*G[0, -w]*G[0, 1, w^2] - 
    19*G[0, w]*G[0, 1, w^2] + (11*G[0, w^2]*G[0, 1, w^2])/3 - 
    8*G[1, r7]*G[0, 1, w^2] + 22*G[1, -w]*G[0, 1, w^2] + 
    38*G[1, w]*G[0, 1, w^2] - 14*G[1, w^2]*G[0, 1, w^2] + 
    4*G[w^(-2), w^2]*G[0, 1, w^2] - (2*G[-w^(-1), w^2]*G[0, 1, w^2])/3 - 
    (2*G[-w, w^2]*G[0, 1, w^2])/3 + (3*I)*Pi*G[0, r1, w] + 
    (3*I)*Pi*G[0, r2, w] - G[0, w^2]*G[0, r61, -w] + 
    G[-w^(-1), w^2]*G[0, r61, -w] + G[-w, w^2]*G[0, r61, -w] + 
    ((4*I)/3)*Pi*G[0, r61, w^2] - (10*G[0, w]*G[0, r61, w^2])/3 + 
    14*G[0, w^2]*G[0, r61, w^2] - (4*G[1, r7]*G[0, r61, w^2])/3 + 
    (20*G[1, w]*G[0, r61, w^2])/3 - 10*G[r61, w^2]*G[0, r61, w^2] - 
    10*G[r62, w^2]*G[0, r61, w^2] - 3*G[w^(-2), w^2]*G[0, r61, w^2] - 
    G[-w^(-1), w^2]*G[0, r61, w^2] - G[-w, w^2]*G[0, r61, w^2] - 
    G[0, w^2]*G[0, r62, -w] + G[-w^(-1), w^2]*G[0, r62, -w] + 
    G[-w, w^2]*G[0, r62, -w] + ((4*I)/3)*Pi*G[0, r62, w^2] - 
    (10*G[0, w]*G[0, r62, w^2])/3 + 14*G[0, w^2]*G[0, r62, w^2] - 
    (4*G[1, r7]*G[0, r62, w^2])/3 + (20*G[1, w]*G[0, r62, w^2])/3 - 
    10*G[r61, w^2]*G[0, r62, w^2] - 10*G[r62, w^2]*G[0, r62, w^2] - 
    3*G[w^(-2), w^2]*G[0, r62, w^2] - G[-w^(-1), w^2]*G[0, r62, w^2] - 
    G[-w, w^2]*G[0, r62, w^2] - ((19*I)/3)*Pi*G[0, w^(-2), w^2] + 
    (8*G[0, -w]*G[0, w^(-2), w^2])/3 + (19*G[0, w]*G[0, w^(-2), w^2])/3 - 
    (5*G[0, w^2]*G[0, w^(-2), w^2])/3 + (11*G[1, r7]*G[0, w^(-2), w^2])/3 - 
    (16*G[1, -w]*G[0, w^(-2), w^2])/3 - (38*G[1, w]*G[0, w^(-2), w^2])/3 + 
    (16*G[1, w^2]*G[0, w^(-2), w^2])/3 - G[r61, w^2]*G[0, w^(-2), w^2] - 
    G[r62, w^2]*G[0, w^(-2), w^2] - ((37*I)/6)*Pi*G[0, -w^(-1), w^2] + 
    (17*G[0, -w]*G[0, -w^(-1), w^2])/6 + (37*G[0, w]*G[0, -w^(-1), w^2])/6 - 
    (23*G[0, w^2]*G[0, -w^(-1), w^2])/6 + (7*G[1, r7]*G[0, -w^(-1), w^2])/3 - 
    (17*G[1, -w]*G[0, -w^(-1), w^2])/3 - (37*G[1, w]*G[0, -w^(-1), w^2])/3 + 
    (23*G[1, w^2]*G[0, -w^(-1), w^2])/3 - G[0, w^2]*G[0, -w, -w] + 
    G[-w^(-1), w^2]*G[0, -w, -w] + G[-w, w^2]*G[0, -w, -w] - 
    ((37*I)/6)*Pi*G[0, -w, w^2] + (17*G[0, -w]*G[0, -w, w^2])/6 + 
    (37*G[0, w]*G[0, -w, w^2])/6 - (23*G[0, w^2]*G[0, -w, w^2])/6 + 
    (7*G[1, r7]*G[0, -w, w^2])/3 - (17*G[1, -w]*G[0, -w, w^2])/3 - 
    (37*G[1, w]*G[0, -w, w^2])/3 + (23*G[1, w^2]*G[0, -w, w^2])/3 - 
    ((10*I)/3)*Pi*G[0, w^2, w^2] + (17*G[0, -w]*G[0, w^2, w^2])/6 + 
    (22*G[0, w]*G[0, w^2, w^2])/3 - (23*G[0, w^2]*G[0, w^2, w^2])/6 + 
    (5*G[1, r7]*G[0, w^2, w^2])/2 - (17*G[1, -w]*G[0, w^2, w^2])/3 - 
    (38*G[1, w]*G[0, w^2, w^2])/3 + (5*G[1, w^2]*G[0, w^2, w^2])/3 + 
    6*G[r61, w^2]*G[0, w^2, w^2] + 6*G[r62, w^2]*G[0, w^2, w^2] - 
    3*G[w^(-2), w^2]*G[0, w^2, w^2] - (2*I)*Pi*G[-I, 0, r1] + 
    (2*I)*Pi*G[-I, 0, w] + (2*I)*Pi*G[-I, r1, r1] - (2*I)*Pi*G[-I, r1, w] + 
    (2*I)*Pi*G[-I, r2, r1] - (2*I)*Pi*G[-I, r2, w] - (2*I)*Pi*G[I, 0, r1] + 
    (2*I)*Pi*G[I, 0, w] + (2*I)*Pi*G[I, r1, r1] - (2*I)*Pi*G[I, r1, w] + 
    (2*I)*Pi*G[I, r2, r1] - (2*I)*Pi*G[I, r2, w] - 
    (14*G[0, w^2]*G[1, 0, -w])/3 + (14*G[-w^(-1), w^2]*G[1, 0, -w])/3 + 
    (14*G[-w, w^2]*G[1, 0, -w])/3 - 13*G[0, w^2]*G[1, 0, w] + 
    G[w^(-2), w^2]*G[1, 0, w] + 12*G[-w^(-1), w^2]*G[1, 0, w] + 
    12*G[-w, w^2]*G[1, 0, w] + (2*G[0, w^2]*G[1, 0, w^2])/3 + 
    2*G[w^(-2), w^2]*G[1, 0, w^2] - (8*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - 
    (8*G[-w, w^2]*G[1, 0, w^2])/3 - (G[0, w^2]*G[1, 1, r7])/6 + 
    (G[w^(-2), w^2]*G[1, 1, r7])/2 - (G[-w^(-1), w^2]*G[1, 1, r7])/3 - 
    (G[-w, w^2]*G[1, 1, r7])/3 + (28*G[0, w^2]*G[1, 1, -w])/3 - 
    (28*G[-w^(-1), w^2]*G[1, 1, -w])/3 - (28*G[-w, w^2]*G[1, 1, -w])/3 + 
    26*G[0, w^2]*G[1, 1, w] - 2*G[w^(-2), w^2]*G[1, 1, w] - 
    24*G[-w^(-1), w^2]*G[1, 1, w] - 24*G[-w, w^2]*G[1, 1, w] - 
    (4*G[0, w^2]*G[1, 1, w^2])/3 - 4*G[w^(-2), w^2]*G[1, 1, w^2] + 
    (16*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + (16*G[-w, w^2]*G[1, 1, w^2])/3 + 
    2*G[0, w^2]*G[1, -w, -w] - 2*G[-w^(-1), w^2]*G[1, -w, -w] - 
    2*G[-w, w^2]*G[1, -w, -w] + ((11*I)/3)*Pi*G[1, w^2, w^2] - 
    3*G[0, -w]*G[1, w^2, w^2] - (17*G[0, w]*G[1, w^2, w^2])/3 + 
    G[0, w^2]*G[1, w^2, w^2] - (8*G[1, r7]*G[1, w^2, w^2])/3 + 
    6*G[1, -w]*G[1, w^2, w^2] + (34*G[1, w]*G[1, w^2, w^2])/3 - 
    2*G[1, w^2]*G[1, w^2, w^2] + I*Pi*G[r1, 0, w] + G[0, w^2]*G[r1, 0, w] - 
    2*G[w^(-2), w^2]*G[r1, 0, w] - G[-w^(-1), w^2]*G[r1, 0, w] + 
    G[-w, w^2]*G[r1, 0, w] - 2*G[0, w^2]*G[r1, 1, w] + 
    4*G[w^(-2), w^2]*G[r1, 1, w] + 2*G[-w^(-1), w^2]*G[r1, 1, w] - 
    2*G[-w, w^2]*G[r1, 1, w] - I*Pi*G[r1, r1, w] - I*Pi*G[r1, r2, w] + 
    I*Pi*G[r2, 0, w] + G[0, w^2]*G[r2, 0, w] - 2*G[w^(-2), w^2]*G[r2, 0, w] - 
    G[-w^(-1), w^2]*G[r2, 0, w] + G[-w, w^2]*G[r2, 0, w] - 
    2*G[0, w^2]*G[r2, 1, w] + 4*G[w^(-2), w^2]*G[r2, 1, w] + 
    2*G[-w^(-1), w^2]*G[r2, 1, w] - 2*G[-w, w^2]*G[r2, 1, w] - 
    I*Pi*G[r2, r1, w] - I*Pi*G[r2, r2, w] - G[0, w^2]*G[r61, 0, -w] + 
    G[-w^(-1), w^2]*G[r61, 0, -w] + G[-w, w^2]*G[r61, 0, -w] + 
    11*G[0, w^2]*G[r61, 0, w^2] - 4*G[r61, w^2]*G[r61, 0, w^2] - 
    4*G[r62, w^2]*G[r61, 0, w^2] - 6*G[w^(-2), w^2]*G[r61, 0, w^2] - 
    G[-w^(-1), w^2]*G[r61, 0, w^2] - G[-w, w^2]*G[r61, 0, w^2] + 
    G[0, w^2]*G[r61, r61, -w] - G[-w^(-1), w^2]*G[r61, r61, -w] - 
    G[-w, w^2]*G[r61, r61, -w] - 7*G[0, w^2]*G[r61, r61, w^2] + 
    6*G[w^(-2), w^2]*G[r61, r61, w^2] + G[-w^(-1), w^2]*G[r61, r61, w^2] + 
    G[-w, w^2]*G[r61, r61, w^2] + G[0, w^2]*G[r61, r62, -w] - 
    G[-w^(-1), w^2]*G[r61, r62, -w] - G[-w, w^2]*G[r61, r62, -w] - 
    7*G[0, w^2]*G[r61, r62, w^2] + 6*G[w^(-2), w^2]*G[r61, r62, w^2] + 
    G[-w^(-1), w^2]*G[r61, r62, w^2] + G[-w, w^2]*G[r61, r62, w^2] - 
    4*G[0, w^2]*G[r61, w^(-2), w^2] + 4*G[r61, w^2]*G[r61, w^(-2), w^2] + 
    4*G[r62, w^2]*G[r61, w^(-2), w^2] - 2*G[0, w]*G[r61, w^2, w^2] + 
    3*G[0, w^2]*G[r61, w^2, w^2] + 4*G[1, w]*G[r61, w^2, w^2] - 
    6*G[r61, w^2]*G[r61, w^2, w^2] - 6*G[r62, w^2]*G[r61, w^2, w^2] + 
    3*G[w^(-2), w^2]*G[r61, w^2, w^2] - G[0, w^2]*G[r62, 0, -w] + 
    G[-w^(-1), w^2]*G[r62, 0, -w] + G[-w, w^2]*G[r62, 0, -w] + 
    11*G[0, w^2]*G[r62, 0, w^2] - 4*G[r61, w^2]*G[r62, 0, w^2] - 
    4*G[r62, w^2]*G[r62, 0, w^2] - 6*G[w^(-2), w^2]*G[r62, 0, w^2] - 
    G[-w^(-1), w^2]*G[r62, 0, w^2] - G[-w, w^2]*G[r62, 0, w^2] + 
    G[0, w^2]*G[r62, r61, -w] - G[-w^(-1), w^2]*G[r62, r61, -w] - 
    G[-w, w^2]*G[r62, r61, -w] - 7*G[0, w^2]*G[r62, r61, w^2] + 
    6*G[w^(-2), w^2]*G[r62, r61, w^2] + G[-w^(-1), w^2]*G[r62, r61, w^2] + 
    G[-w, w^2]*G[r62, r61, w^2] + G[0, w^2]*G[r62, r62, -w] - 
    G[-w^(-1), w^2]*G[r62, r62, -w] - G[-w, w^2]*G[r62, r62, -w] - 
    7*G[0, w^2]*G[r62, r62, w^2] + 6*G[w^(-2), w^2]*G[r62, r62, w^2] + 
    G[-w^(-1), w^2]*G[r62, r62, w^2] + G[-w, w^2]*G[r62, r62, w^2] - 
    4*G[0, w^2]*G[r62, w^(-2), w^2] + 4*G[r61, w^2]*G[r62, w^(-2), w^2] + 
    4*G[r62, w^2]*G[r62, w^(-2), w^2] - 2*G[0, w]*G[r62, w^2, w^2] + 
    3*G[0, w^2]*G[r62, w^2, w^2] + 4*G[1, w]*G[r62, w^2, w^2] - 
    6*G[r61, w^2]*G[r62, w^2, w^2] - 6*G[r62, w^2]*G[r62, w^2, w^2] + 
    3*G[w^(-2), w^2]*G[r62, w^2, w^2] - (3*I)*Pi*G[w^(-2), 0, w^2] - 
    (G[0, -w]*G[w^(-2), 0, w^2])/6 + G[0, w]*G[w^(-2), 0, w^2] + 
    (13*G[0, w^2]*G[w^(-2), 0, w^2])/6 + (7*G[1, r7]*G[w^(-2), 0, w^2])/6 + 
    (G[1, -w]*G[w^(-2), 0, w^2])/3 + (11*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
    7*G[r61, w^2]*G[w^(-2), 0, w^2] - 7*G[r62, w^2]*G[w^(-2), 0, w^2] + 
    3*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - ((11*I)/3)*Pi*G[w^(-2), 1, w^2] + 
    3*G[0, -w]*G[w^(-2), 1, w^2] + (17*G[0, w]*G[w^(-2), 1, w^2])/3 - 
    G[0, w^2]*G[w^(-2), 1, w^2] + (8*G[1, r7]*G[w^(-2), 1, w^2])/3 - 
    6*G[1, -w]*G[w^(-2), 1, w^2] - (34*G[1, w]*G[w^(-2), 1, w^2])/3 + 
    2*G[1, w^2]*G[w^(-2), 1, w^2] + 2*G[0, w]*G[w^(-2), r61, w^2] - 
    7*G[0, w^2]*G[w^(-2), r61, w^2] - 4*G[1, w]*G[w^(-2), r61, w^2] + 
    10*G[r61, w^2]*G[w^(-2), r61, w^2] + 10*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    3*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 2*G[0, w]*G[w^(-2), r62, w^2] - 
    7*G[0, w^2]*G[w^(-2), r62, w^2] - 4*G[1, w]*G[w^(-2), r62, w^2] + 
    10*G[r61, w^2]*G[w^(-2), r62, w^2] + 10*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    3*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + (2*I)*Pi*G[w^(-2), w^(-2), w^2] - 
    (G[0, -w]*G[w^(-2), w^(-2), w^2])/2 - 2*G[0, w]*G[w^(-2), w^(-2), w^2] + 
    (7*G[0, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
    (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/2 + G[1, -w]*G[w^(-2), w^(-2), w^2] + 
    4*G[1, w]*G[w^(-2), w^(-2), w^2] - G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
    3*G[r61, w^2]*G[w^(-2), w^(-2), w^2] - 3*G[r62, w^2]*
     G[w^(-2), w^(-2), w^2] + ((17*I)/6)*Pi*G[w^(-2), -w^(-1), w^2] + 
    (G[0, -w]*G[w^(-2), -w^(-1), w^2])/6 - 
    (17*G[0, w]*G[w^(-2), -w^(-1), w^2])/6 + 
    (11*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/6 - 
    G[1, r7]*G[w^(-2), -w^(-1), w^2] - (G[1, -w]*G[w^(-2), -w^(-1), w^2])/3 + 
    (17*G[1, w]*G[w^(-2), -w^(-1), w^2])/3 - 
    (11*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
    ((17*I)/6)*Pi*G[w^(-2), -w, w^2] - (11*G[0, -w]*G[w^(-2), -w, w^2])/6 - 
    (17*G[0, w]*G[w^(-2), -w, w^2])/6 + (11*G[0, w^2]*G[w^(-2), -w, w^2])/6 - 
    G[1, r7]*G[w^(-2), -w, w^2] + (11*G[1, -w]*G[w^(-2), -w, w^2])/3 + 
    (17*G[1, w]*G[w^(-2), -w, w^2])/3 - (11*G[1, w^2]*G[w^(-2), -w, w^2])/3 + 
    G[0, w^2]*G[-w^(-1), 0, -w] - G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
    G[-w, w^2]*G[-w^(-1), 0, -w] - ((2*I)/3)*Pi*G[-w^(-1), 0, w^2] + 
    (G[0, -w]*G[-w^(-1), 0, w^2])/6 + (2*G[0, w]*G[-w^(-1), 0, w^2])/3 - 
    (19*G[0, w^2]*G[-w^(-1), 0, w^2])/6 - (G[1, r7]*G[-w^(-1), 0, w^2])/2 - 
    (G[1, -w]*G[-w^(-1), 0, w^2])/3 + (2*G[1, w]*G[-w^(-1), 0, w^2])/3 + 
    (7*G[1, w^2]*G[-w^(-1), 0, w^2])/3 + 2*G[w^(-2), w^2]*
     G[-w^(-1), 0, w^2] + 2*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
    2*G[0, w^2]*G[-w^(-1), 1, -w] + 2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
    2*G[-w, w^2]*G[-w^(-1), 1, -w] - ((34*I)/3)*Pi*G[-w^(-1), 1, w^2] + 
    8*G[0, -w]*G[-w^(-1), 1, w^2] + (40*G[0, w]*G[-w^(-1), 1, w^2])/3 - 
    2*G[0, w^2]*G[-w^(-1), 1, w^2] + (16*G[1, r7]*G[-w^(-1), 1, w^2])/3 - 
    16*G[1, -w]*G[-w^(-1), 1, w^2] - (80*G[1, w]*G[-w^(-1), 1, w^2])/3 + 
    12*G[1, w^2]*G[-w^(-1), 1, w^2] - 4*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
    4*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
    ((4*I)/3)*Pi*G[-w^(-1), r61, w^2] + (4*G[0, w]*G[-w^(-1), r61, w^2])/3 + 
    (4*G[1, r7]*G[-w^(-1), r61, w^2])/3 - (8*G[1, w]*G[-w^(-1), r61, w^2])/
     3 - ((4*I)/3)*Pi*G[-w^(-1), r62, w^2] + (4*G[0, w]*G[-w^(-1), r62, w^2])/
     3 + (4*G[1, r7]*G[-w^(-1), r62, w^2])/3 - 
    (8*G[1, w]*G[-w^(-1), r62, w^2])/3 + ((13*I)/3)*Pi*
     G[-w^(-1), w^(-2), w^2] - (13*G[0, -w]*G[-w^(-1), w^(-2), w^2])/6 - 
    (13*G[0, w]*G[-w^(-1), w^(-2), w^2])/3 + 
    (13*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
    (13*G[1, r7]*G[-w^(-1), w^(-2), w^2])/6 + 
    (13*G[1, -w]*G[-w^(-1), w^(-2), w^2])/3 + 
    (26*G[1, w]*G[-w^(-1), w^(-2), w^2])/3 - 
    (13*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
    ((10*I)/3)*Pi*G[-w^(-1), -w^(-1), w^2] - 
    G[0, -w]*G[-w^(-1), -w^(-1), w^2] - (10*G[0, w]*G[-w^(-1), -w^(-1), w^2])/
     3 + 2*G[0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
    (4*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/3 + 
    2*G[1, -w]*G[-w^(-1), -w^(-1), w^2] + 
    (20*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
    4*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + ((10*I)/3)*Pi*
     G[-w^(-1), -w, w^2] - 3*G[0, -w]*G[-w^(-1), -w, w^2] - 
    (10*G[0, w]*G[-w^(-1), -w, w^2])/3 + 2*G[0, w^2]*G[-w^(-1), -w, w^2] - 
    (4*G[1, r7]*G[-w^(-1), -w, w^2])/3 + 6*G[1, -w]*G[-w^(-1), -w, w^2] + 
    (20*G[1, w]*G[-w^(-1), -w, w^2])/3 - 4*G[1, w^2]*G[-w^(-1), -w, w^2] + 
    ((3*I)/2)*Pi*G[-w^(-1), w^2, w^2] - (G[0, -w]*G[-w^(-1), w^2, w^2])/3 - 
    (3*G[0, w]*G[-w^(-1), w^2, w^2])/2 + (G[0, w^2]*G[-w^(-1), w^2, w^2])/3 - 
    (7*G[1, r7]*G[-w^(-1), w^2, w^2])/6 + (2*G[1, -w]*G[-w^(-1), w^2, w^2])/
     3 + 3*G[1, w]*G[-w^(-1), w^2, w^2] - (2*G[1, w^2]*G[-w^(-1), w^2, w^2])/
     3 - ((2*I)/3)*Pi*G[-w, 0, w^2] + (G[0, -w]*G[-w, 0, w^2])/6 - 
    (4*G[0, w]*G[-w, 0, w^2])/3 - (19*G[0, w^2]*G[-w, 0, w^2])/6 - 
    (G[1, r7]*G[-w, 0, w^2])/2 - (G[1, -w]*G[-w, 0, w^2])/3 + 
    (2*G[1, w]*G[-w, 0, w^2])/3 + (7*G[1, w^2]*G[-w, 0, w^2])/3 + 
    2*G[-w, w^2]*G[-w, 0, w^2] - ((34*I)/3)*Pi*G[-w, 1, w^2] + 
    8*G[0, -w]*G[-w, 1, w^2] + (40*G[0, w]*G[-w, 1, w^2])/3 - 
    2*G[0, w^2]*G[-w, 1, w^2] + (16*G[1, r7]*G[-w, 1, w^2])/3 - 
    16*G[1, -w]*G[-w, 1, w^2] - (80*G[1, w]*G[-w, 1, w^2])/3 + 
    12*G[1, w^2]*G[-w, 1, w^2] - 4*G[-w, w^2]*G[-w, 1, w^2] - 
    ((4*I)/3)*Pi*G[-w, r61, w^2] + (4*G[0, w]*G[-w, r61, w^2])/3 + 
    (4*G[1, r7]*G[-w, r61, w^2])/3 - (8*G[1, w]*G[-w, r61, w^2])/3 - 
    ((4*I)/3)*Pi*G[-w, r62, w^2] + (4*G[0, w]*G[-w, r62, w^2])/3 + 
    (4*G[1, r7]*G[-w, r62, w^2])/3 - (8*G[1, w]*G[-w, r62, w^2])/3 + 
    ((13*I)/3)*Pi*G[-w, w^(-2), w^2] - (13*G[0, -w]*G[-w, w^(-2), w^2])/6 - 
    (13*G[0, w]*G[-w, w^(-2), w^2])/3 + (13*G[0, w^2]*G[-w, w^(-2), w^2])/6 - 
    (13*G[1, r7]*G[-w, w^(-2), w^2])/6 + (13*G[1, -w]*G[-w, w^(-2), w^2])/3 + 
    (26*G[1, w]*G[-w, w^(-2), w^2])/3 - (13*G[1, w^2]*G[-w, w^(-2), w^2])/3 + 
    ((10*I)/3)*Pi*G[-w, -w^(-1), w^2] - 3*G[0, -w]*G[-w, -w^(-1), w^2] - 
    (10*G[0, w]*G[-w, -w^(-1), w^2])/3 + 2*G[0, w^2]*G[-w, -w^(-1), w^2] - 
    (4*G[1, r7]*G[-w, -w^(-1), w^2])/3 + 6*G[1, -w]*G[-w, -w^(-1), w^2] + 
    (20*G[1, w]*G[-w, -w^(-1), w^2])/3 - 4*G[1, w^2]*G[-w, -w^(-1), w^2] + 
    ((10*I)/3)*Pi*G[-w, -w, w^2] - G[0, -w]*G[-w, -w, w^2] - 
    (10*G[0, w]*G[-w, -w, w^2])/3 + 2*G[0, w^2]*G[-w, -w, w^2] - 
    (4*G[1, r7]*G[-w, -w, w^2])/3 + 2*G[1, -w]*G[-w, -w, w^2] + 
    (20*G[1, w]*G[-w, -w, w^2])/3 - 4*G[1, w^2]*G[-w, -w, w^2] + 
    ((3*I)/2)*Pi*G[-w, w^2, w^2] - (7*G[0, -w]*G[-w, w^2, w^2])/3 - 
    (3*G[0, w]*G[-w, w^2, w^2])/2 + (G[0, w^2]*G[-w, w^2, w^2])/3 - 
    (7*G[1, r7]*G[-w, w^2, w^2])/6 + (14*G[1, -w]*G[-w, w^2, w^2])/3 + 
    3*G[1, w]*G[-w, w^2, w^2] - (2*G[1, w^2]*G[-w, w^2, w^2])/3 + 
    7*G[0, 0, 0, w] + 4*G[0, 0, 0, w^2] - 6*G[0, 0, 1, w] + 
    6*G[0, 0, 1, w^2] - 7*G[0, 0, r61, w^2] - 7*G[0, 0, r62, w^2] + 
    G[0, 0, w^2, w^2] + 4*G[0, 1, 0, w^2] - 8*G[0, 1, 1, w^2] + 
    4*G[0, 1, w^2, w^2] - 3*G[0, r1, 0, w] + 6*G[0, r1, 1, w] - 
    3*G[0, r2, 0, w] + 6*G[0, r2, 1, w] - 6*G[0, r61, 0, w^2] + 
    6*G[0, r61, r61, w^2] + 6*G[0, r61, r62, w^2] - 3*G[0, r61, w^2, w^2] - 
    6*G[0, r62, 0, w^2] + 6*G[0, r62, r61, w^2] + 6*G[0, r62, r62, w^2] - 
    3*G[0, r62, w^2, w^2] - G[0, w^(-2), 0, w^2] + G[0, w^(-2), r61, w^2] + 
    G[0, w^(-2), r62, w^2] + G[0, -w^(-1), 0, w^2] - 
    2*G[0, -w^(-1), 1, w^2] + G[0, -w, 0, w^2] - 2*G[0, -w, 1, w^2] + 
    4*G[0, w^2, 1, w^2] - 2*G[0, w^2, r61, w^2] - 2*G[0, w^2, r62, w^2] - 
    3*G[0, w^2, w^2, w^2] + 6*G[-I, 0, 0, r1] - 6*G[-I, 0, 0, w] - 
    4*G[-I, 0, 1, r1] + 4*G[-I, 0, 1, w] - 2*G[-I, r1, 0, r1] + 
    2*G[-I, r1, 0, w] + 4*G[-I, r1, 1, r1] - 4*G[-I, r1, 1, w] - 
    2*G[-I, r2, 0, r1] + 2*G[-I, r2, 0, w] + 4*G[-I, r2, 1, r1] - 
    4*G[-I, r2, 1, w] + 6*G[I, 0, 0, r1] - 6*G[I, 0, 0, w] - 
    4*G[I, 0, 1, r1] + 4*G[I, 0, 1, w] - 2*G[I, r1, 0, r1] + 
    2*G[I, r1, 0, w] + 4*G[I, r1, 1, r1] - 4*G[I, r1, 1, w] - 
    2*G[I, r2, 0, r1] + 2*G[I, r2, 0, w] + 4*G[I, r2, 1, r1] - 
    4*G[I, r2, 1, w] + 10*G[1, 0, 0, w] + 4*G[1, 0, 1, w] + 
    2*G[1, 0, w^2, w^2] + 4*G[1, 1, 0, w] - 8*G[1, 1, 1, w] - 
    4*G[1, 1, w^2, w^2] + 2*G[1, w^2, 0, w^2] - 4*G[1, w^2, 1, w^2] - 
    6*G[r1, 0, 0, w] - 2*G[r1, 1, 0, w] + 4*G[r1, 1, 1, w] + 
    G[r1, r1, 0, w] - 2*G[r1, r1, 1, w] + G[r1, r2, 0, w] - 
    2*G[r1, r2, 1, w] - 6*G[r2, 0, 0, w] - 2*G[r2, 1, 0, w] + 
    4*G[r2, 1, 1, w] + G[r2, r1, 0, w] - 2*G[r2, r1, 1, w] + 
    G[r2, r2, 0, w] - 2*G[r2, r2, 1, w] - 4*G[r61, 0, 0, w^2] + 
    4*G[r61, 0, r61, w^2] + 4*G[r61, 0, r62, w^2] - 6*G[r61, 0, w^2, w^2] + 
    6*G[r61, r61, w^2, w^2] + 6*G[r61, r62, w^2, w^2] + 
    4*G[r61, w^(-2), 0, w^2] - 4*G[r61, w^(-2), r61, w^2] - 
    4*G[r61, w^(-2), r62, w^2] - 2*G[r61, w^2, 0, w^2] + 
    2*G[r61, w^2, r61, w^2] + 2*G[r61, w^2, r62, w^2] + 
    3*G[r61, w^2, w^2, w^2] - 4*G[r62, 0, 0, w^2] + 4*G[r62, 0, r61, w^2] + 
    4*G[r62, 0, r62, w^2] - 6*G[r62, 0, w^2, w^2] + 6*G[r62, r61, w^2, w^2] + 
    6*G[r62, r62, w^2, w^2] + 4*G[r62, w^(-2), 0, w^2] - 
    4*G[r62, w^(-2), r61, w^2] - 4*G[r62, w^(-2), r62, w^2] - 
    2*G[r62, w^2, 0, w^2] + 2*G[r62, w^2, r61, w^2] + 
    2*G[r62, w^2, r62, w^2] + 3*G[r62, w^2, w^2, w^2] - 
    G[w^(-2), 0, 0, w^2] - 4*G[w^(-2), 0, 1, w^2] + 
    3*G[w^(-2), 0, r61, w^2] + 3*G[w^(-2), 0, r62, w^2] + 
    3*G[w^(-2), 0, w^2, w^2] - 2*G[w^(-2), 1, 0, w^2] + 
    4*G[w^(-2), 1, 1, w^2] + 6*G[w^(-2), r61, 0, w^2] - 
    6*G[w^(-2), r61, r61, w^2] - 6*G[w^(-2), r61, r62, w^2] - 
    3*G[w^(-2), r61, w^2, w^2] + 6*G[w^(-2), r62, 0, w^2] - 
    6*G[w^(-2), r62, r61, w^2] - 6*G[w^(-2), r62, r62, w^2] - 
    3*G[w^(-2), r62, w^2, w^2] - 3*G[w^(-2), w^(-2), 0, w^2] + 
    3*G[w^(-2), w^(-2), r61, w^2] + 3*G[w^(-2), w^(-2), r62, w^2] - 
    2*G[w^(-2), -w^(-1), 0, w^2] + 4*G[w^(-2), -w^(-1), 1, w^2] + 
    G[-w^(-1), 0, 0, w^2] - 2*G[-w^(-1), 0, 1, w^2] - 
    2*G[-w^(-1), 1, 0, w^2] + 4*G[-w^(-1), 1, 1, w^2] - 
    G[-w^(-1), -w^(-1), 0, w^2] + 2*G[-w^(-1), -w^(-1), 1, w^2] + 
    G[-w^(-1), -w, 0, w^2] - 2*G[-w^(-1), -w, 1, w^2] + G[-w, 0, 0, w^2] - 
    2*G[-w, 0, 1, w^2] + 2*G[-w, 0, w^2, w^2] - 2*G[-w, 1, 0, w^2] + 
    4*G[-w, 1, 1, w^2] - 4*G[-w, 1, w^2, w^2] + G[-w, -w^(-1), 0, w^2] - 
    2*G[-w, -w^(-1), 1, w^2] - G[-w, -w, 0, w^2] + 2*G[-w, -w, 1, w^2] + 
    2*G[-w, w^2, 0, w^2] - 4*G[-w, w^2, 1, w^2] + (2*Pi*GI[0, r2])/3 + 
    5*Zeta[3]) + 102*((Pi^2*G[0, w])/3 + 12*G[0, -1, 0, w] - 
    6*G[0, 0, 0, w] + 4*G[0, 1, 0, w] - 4*G[1, 0, 0, w] + 6*Zeta[3]) + 
  24*(((-2*I)/3)*Pi^3 + (8*Pi^2*G[0, w])/3 + (Pi^2*G[0, w^2])/6 + 
    G[0, -w]^2*G[0, w^2] - 10*G[0, -w]*G[0, w^2]*G[1, -w] + 
    16*G[0, w^2]*G[1, -w]^2 + (5*Pi^2*G[1, w^2])/3 + 6*G[0, -w]^2*G[1, w^2] + 
    (4*I)*Pi*G[0, w]*G[1, w^2] - 4*G[0, -w]*G[0, w^2]*G[1, w^2] - 
    12*G[0, -w]*G[1, -w]*G[1, w^2] + 8*G[0, w^2]*G[1, -w]*G[1, w^2] - 
    (7*Pi^2*G[r1, w])/3 - (4*I)*Pi*G[1, w^2]*G[r1, w] - (7*Pi^2*G[r2, w])/3 - 
    (4*I)*Pi*G[1, w^2]*G[r2, w] - (Pi^2*G[r51, w^2])/6 + 
    2*G[0, -w]^2*G[r51, w^2] - 4*G[0, -w]*G[1, -w]*G[r51, w^2] - 
    (Pi^2*G[r52, w^2])/6 + 2*G[0, -w]^2*G[r52, w^2] - 
    4*G[0, -w]*G[1, -w]*G[r52, w^2] - G[0, -w]^2*G[w^(-2), w^2] + 
    I*Pi*G[0, w]*G[w^(-2), w^2] + G[0, w]*G[0, w^2]*G[w^(-2), w^2] + 
    2*G[0, -w]*G[1, -w]*G[w^(-2), w^2] - I*Pi*G[r1, w]*G[w^(-2), w^2] - 
    I*Pi*G[r2, w]*G[w^(-2), w^2] + 3*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 
    6*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] - 6*G[0, -w]*G[1, w^2]*
     G[-w^(-1), -w] + 12*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - 
    2*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w] + 4*G[1, -w]*G[r51, w^2]*
     G[-w^(-1), -w] - 2*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w] + 
    4*G[1, -w]*G[r52, w^2]*G[-w^(-1), -w] + G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), -w] - 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
    (Pi^2*G[-w^(-1), w^2])/2 - 5*G[0, -w]^2*G[-w^(-1), w^2] - 
    I*Pi*G[0, w]*G[-w^(-1), w^2] + 2*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 
    G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 18*G[0, -w]*G[1, -w]*
     G[-w^(-1), w^2] - 4*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
    16*G[1, -w]^2*G[-w^(-1), w^2] + 4*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
    8*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + I*Pi*G[r1, w]*G[-w^(-1), w^2] + 
    I*Pi*G[r2, w]*G[-w^(-1), w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    G[0, -w]*G[-w^(-1), w^2]^2 + 2*G[1, -w]*G[-w^(-1), w^2]^2 - 
    (5*Pi^2*G[-w, w^2])/6 - 5*G[0, -w]^2*G[-w, w^2] - 
    (3*I)*Pi*G[0, w]*G[-w, w^2] + 2*G[0, -w]*G[0, w^2]*G[-w, w^2] - 
    G[0, w]*G[0, w^2]*G[-w, w^2] + 18*G[0, -w]*G[1, -w]*G[-w, w^2] - 
    4*G[0, w^2]*G[1, -w]*G[-w, w^2] - 16*G[1, -w]^2*G[-w, w^2] + 
    4*G[0, -w]*G[1, w^2]*G[-w, w^2] - 8*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
    (3*I)*Pi*G[r1, w]*G[-w, w^2] + (3*I)*Pi*G[r2, w]*G[-w, w^2] - 
    G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] + 2*G[1, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 6*G[0, -w]*G[-w^(-1), w^2]*
     G[-w, w^2] + 12*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    G[0, -w]*G[-w, w^2]^2 + 2*G[1, -w]*G[-w, w^2]^2 - G[0, w^2]*G[0, 0, -w] - 
    6*G[1, w^2]*G[0, 0, -w] - 2*G[r51, w^2]*G[0, 0, -w] - 
    2*G[r52, w^2]*G[0, 0, -w] + G[w^(-2), w^2]*G[0, 0, -w] + 
    5*G[-w^(-1), w^2]*G[0, 0, -w] + 5*G[-w, w^2]*G[0, 0, -w] + 
    (4*I)*Pi*G[0, 0, w] + 3*G[0, w^2]*G[0, 0, w] - 4*G[1, w^2]*G[0, 0, w] - 
    5*G[w^(-2), w^2]*G[0, 0, w] - 2*G[-w^(-1), w^2]*G[0, 0, w] + 
    4*G[-w, w^2]*G[0, 0, w] - G[0, -w]*G[0, 0, w^2] + 
    2*G[1, -w]*G[0, 0, w^2] + 4*G[1, w^2]*G[0, 0, w^2] - 
    2*G[-w^(-1), w^2]*G[0, 0, w^2] - 2*G[-w, w^2]*G[0, 0, w^2] + 
    2*G[0, w^2]*G[0, 1, -w] + 12*G[1, w^2]*G[0, 1, -w] + 
    4*G[r51, w^2]*G[0, 1, -w] + 4*G[r52, w^2]*G[0, 1, -w] - 
    2*G[w^(-2), w^2]*G[0, 1, -w] - 10*G[-w^(-1), w^2]*G[0, 1, -w] - 
    10*G[-w, w^2]*G[0, 1, -w] - (8*I)*Pi*G[0, 1, w] + 
    8*G[1, w^2]*G[0, 1, w] + 2*G[w^(-2), w^2]*G[0, 1, w] - 
    2*G[-w^(-1), w^2]*G[0, 1, w] - 6*G[-w, w^2]*G[0, 1, w] + 
    8*G[0, -w]*G[0, 1, w^2] - 16*G[1, -w]*G[0, 1, w^2] - 
    8*G[1, w^2]*G[0, 1, w^2] + 4*G[-w^(-1), w^2]*G[0, 1, w^2] + 
    4*G[-w, w^2]*G[0, 1, w^2] - 3*G[0, -w]*G[0, -w^(-1), w^2] + 
    6*G[1, -w]*G[0, -w^(-1), w^2] + 3*G[0, w^2]*G[0, -w, -w] - 
    6*G[1, w^2]*G[0, -w, -w] - 2*G[r51, w^2]*G[0, -w, -w] - 
    2*G[r52, w^2]*G[0, -w, -w] + G[w^(-2), w^2]*G[0, -w, -w] + 
    G[-w^(-1), w^2]*G[0, -w, -w] + G[-w, w^2]*G[0, -w, -w] - 
    3*G[0, -w]*G[0, -w, w^2] + 6*G[1, -w]*G[0, -w, w^2] - 
    G[0, -w]*G[0, w^2, w^2] - G[0, w]*G[0, w^2, w^2] + 
    2*G[1, -w]*G[0, w^2, w^2] + 8*G[0, w^2]*G[1, 0, -w] - 
    8*G[-w^(-1), w^2]*G[1, 0, -w] - 8*G[-w, w^2]*G[1, 0, -w] - 
    2*G[0, -w]*G[1, 0, w^2] + 4*G[1, -w]*G[1, 0, w^2] - 
    16*G[0, w^2]*G[1, 1, -w] + 16*G[-w^(-1), w^2]*G[1, 1, -w] + 
    16*G[-w, w^2]*G[1, 1, -w] + 2*G[0, -w]*G[1, -w^(-1), w^2] - 
    4*G[1, -w]*G[1, -w^(-1), w^2] - 6*G[0, w^2]*G[1, -w, -w] + 
    12*G[1, w^2]*G[1, -w, -w] + 4*G[r51, w^2]*G[1, -w, -w] + 
    4*G[r52, w^2]*G[1, -w, -w] - 2*G[w^(-2), w^2]*G[1, -w, -w] - 
    2*G[-w^(-1), w^2]*G[1, -w, -w] - 2*G[-w, w^2]*G[1, -w, -w] + 
    2*G[0, -w]*G[1, -w, w^2] - 4*G[1, -w]*G[1, -w, w^2] - 
    (4*I)*Pi*G[r1, 0, w] + 4*G[1, w^2]*G[r1, 0, w] + 
    G[w^(-2), w^2]*G[r1, 0, w] - G[-w^(-1), w^2]*G[r1, 0, w] - 
    3*G[-w, w^2]*G[r1, 0, w] + (8*I)*Pi*G[r1, 1, w] - 
    8*G[1, w^2]*G[r1, 1, w] - 2*G[w^(-2), w^2]*G[r1, 1, w] + 
    2*G[-w^(-1), w^2]*G[r1, 1, w] + 6*G[-w, w^2]*G[r1, 1, w] - 
    (4*I)*Pi*G[r2, 0, w] + 4*G[1, w^2]*G[r2, 0, w] + 
    G[w^(-2), w^2]*G[r2, 0, w] - G[-w^(-1), w^2]*G[r2, 0, w] - 
    3*G[-w, w^2]*G[r2, 0, w] + (8*I)*Pi*G[r2, 1, w] - 
    8*G[1, w^2]*G[r2, 1, w] - 2*G[w^(-2), w^2]*G[r2, 1, w] + 
    2*G[-w^(-1), w^2]*G[r2, 1, w] + 6*G[-w, w^2]*G[r2, 1, w] - 
    2*G[0, -w]*G[r51, 0, w^2] + 4*G[1, -w]*G[r51, 0, w^2] + 
    2*G[0, -w]*G[r51, -w^(-1), w^2] - 4*G[1, -w]*G[r51, -w^(-1), w^2] + 
    2*G[0, -w]*G[r51, -w, w^2] - 4*G[1, -w]*G[r51, -w, w^2] - 
    2*G[0, -w]*G[r52, 0, w^2] + 4*G[1, -w]*G[r52, 0, w^2] + 
    2*G[0, -w]*G[r52, -w^(-1), w^2] - 4*G[1, -w]*G[r52, -w^(-1), w^2] + 
    2*G[0, -w]*G[r52, -w, w^2] - 4*G[1, -w]*G[r52, -w, w^2] + 
    G[0, -w]*G[w^(-2), 0, w^2] - G[0, w]*G[w^(-2), 0, w^2] - 
    2*G[1, -w]*G[w^(-2), 0, w^2] - 2*G[0, -w]*G[w^(-2), -w^(-1), w^2] + 
    4*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 3*G[0, w^2]*G[-w^(-1), 0, -w] + 
    6*G[1, w^2]*G[-w^(-1), 0, -w] + 2*G[r51, w^2]*G[-w^(-1), 0, -w] + 
    2*G[r52, w^2]*G[-w^(-1), 0, -w] - G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
    G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - G[-w, w^2]*G[-w^(-1), 0, -w] + 
    3*G[0, -w]*G[-w^(-1), 0, w^2] - G[0, w]*G[-w^(-1), 0, w^2] - 
    6*G[1, -w]*G[-w^(-1), 0, w^2] - 4*G[1, w^2]*G[-w^(-1), 0, w^2] - 
    G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
    3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 6*G[0, w^2]*G[-w^(-1), 1, -w] - 
    12*G[1, w^2]*G[-w^(-1), 1, -w] - 4*G[r51, w^2]*G[-w^(-1), 1, -w] - 
    4*G[r52, w^2]*G[-w^(-1), 1, -w] + 2*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
    2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 2*G[-w, w^2]*G[-w^(-1), 1, -w] - 
    8*G[0, -w]*G[-w^(-1), 1, w^2] + 16*G[1, -w]*G[-w^(-1), 1, w^2] + 
    8*G[1, w^2]*G[-w^(-1), 1, w^2] + 2*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
    2*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    2*G[0, -w]*G[-w^(-1), -w, w^2] - 4*G[1, -w]*G[-w^(-1), -w, w^2] + 
    3*G[0, -w]*G[-w, 0, w^2] + G[0, w]*G[-w, 0, w^2] - 
    6*G[1, -w]*G[-w, 0, w^2] - 4*G[1, w^2]*G[-w, 0, w^2] + 
    G[w^(-2), w^2]*G[-w, 0, w^2] + 3*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
    G[-w, w^2]*G[-w, 0, w^2] - 8*G[0, -w]*G[-w, 1, w^2] + 
    16*G[1, -w]*G[-w, 1, w^2] + 8*G[1, w^2]*G[-w, 1, w^2] - 
    2*G[w^(-2), w^2]*G[-w, 1, w^2] - 6*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    2*G[-w, w^2]*G[-w, 1, w^2] + 2*G[0, -w]*G[-w, -w^(-1), w^2] - 
    4*G[1, -w]*G[-w, -w^(-1), w^2] + 2*G[0, -w]*G[-w, w^2, w^2] - 
    4*G[1, -w]*G[-w, w^2, w^2] + 12*G[0, -1, 0, w] - 6*G[0, 0, 0, w] + 
    G[0, 0, 0, w^2] + 8*G[0, 0, 1, w] - 2*G[0, 0, 1, w^2] + 
    G[0, 0, w^2, w^2] + 12*G[0, 1, 0, w] - 8*G[0, 1, 0, w^2] - 
    16*G[0, 1, 1, w] + 16*G[0, 1, 1, w^2] - 2*G[0, 1, w^2, w^2] + 
    3*G[0, -w^(-1), 0, w^2] - 6*G[0, -w^(-1), 1, w^2] + 3*G[0, -w, 0, w^2] - 
    6*G[0, -w, 1, w^2] + G[0, w^2, 0, w^2] - 2*G[0, w^2, 1, w^2] + 
    2*G[1, 0, 0, w^2] - 4*G[1, 0, 1, w^2] - 2*G[1, -w^(-1), 0, w^2] + 
    4*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, w^2] + 4*G[1, -w, 1, w^2] - 
    2*G[r1, 0, 0, w] - 8*G[r1, 0, 1, w] - 8*G[r1, 1, 0, w] + 
    16*G[r1, 1, 1, w] - 2*G[r2, 0, 0, w] - 8*G[r2, 0, 1, w] - 
    8*G[r2, 1, 0, w] + 16*G[r2, 1, 1, w] + 2*G[r51, 0, 0, w^2] - 
    4*G[r51, 0, 1, w^2] - 2*G[r51, -w^(-1), 0, w^2] + 
    4*G[r51, -w^(-1), 1, w^2] - 2*G[r51, -w, 0, w^2] + 4*G[r51, -w, 1, w^2] + 
    2*G[r52, 0, 0, w^2] - 4*G[r52, 0, 1, w^2] - 2*G[r52, -w^(-1), 0, w^2] + 
    4*G[r52, -w^(-1), 1, w^2] - 2*G[r52, -w, 0, w^2] + 4*G[r52, -w, 1, w^2] - 
    G[w^(-2), 0, 0, w^2] + 2*G[w^(-2), 0, 1, w^2] + 
    2*G[w^(-2), -w^(-1), 0, w^2] - 4*G[w^(-2), -w^(-1), 1, w^2] - 
    3*G[-w^(-1), 0, 0, w^2] + 6*G[-w^(-1), 0, 1, w^2] + 
    8*G[-w^(-1), 1, 0, w^2] - 16*G[-w^(-1), 1, 1, w^2] - 
    2*G[-w^(-1), -w, 0, w^2] + 4*G[-w^(-1), -w, 1, w^2] - 
    3*G[-w, 0, 0, w^2] + 6*G[-w, 0, 1, w^2] - 2*G[-w, 0, w^2, w^2] + 
    8*G[-w, 1, 0, w^2] - 16*G[-w, 1, 1, w^2] + 4*G[-w, 1, w^2, w^2] - 
    2*G[-w, -w^(-1), 0, w^2] + 4*G[-w, -w^(-1), 1, w^2] - 
    2*G[-w, w^2, 0, w^2] + 4*G[-w, w^2, 1, w^2] + 6*Zeta[3]) + 
  12*(((-76*I)/81)*Pi^3 + (5*Pi^2*G[0, w])/9 + (Pi^2*G[0, w^2])/3 + 
    2*G[0, w^2]^3 - (2*Pi^2*G[-I, r1])/3 + (2*Pi^2*G[-I, w])/3 - 
    (2*Pi^2*G[I, r1])/3 + (2*Pi^2*G[I, w])/3 - (28*Pi^2*G[1, w])/9 + 
    (64*Pi^2*G[1, w^2])/9 + ((40*I)/3)*Pi*G[0, w]*G[1, w^2] - 
    (4*I)*Pi*G[0, w^2]*G[1, w^2] - (8*G[0, -w]*G[0, w^2]*G[1, w^2])/3 + 
    4*G[0, w]*G[0, w^2]*G[1, w^2] + (8*G[0, w^2]^2*G[1, w^2])/3 + 
    (20*G[0, w^2]*G[1, r7]*G[1, w^2])/3 + (16*G[0, w^2]*G[1, -w]*G[1, w^2])/
     3 - ((128*I)/3)*Pi*G[1, w]*G[1, w^2] - 8*G[0, w^2]*G[1, w]*G[1, w^2] + 
    ((128*I)/3)*Pi*G[1, w^2]^2 - (128*G[0, w]*G[1, w^2]^2)/3 - 
    (16*G[0, w^2]*G[1, w^2]^2)/3 - (64*G[1, r7]*G[1, w^2]^2)/3 + 
    (256*G[1, w]*G[1, w^2]^2)/3 - (128*G[1, w^2]^3)/3 + (Pi^2*G[r1, w])/3 + 
    (8*I)*Pi*G[1, w^2]*G[r1, w] + (Pi^2*G[r2, w])/3 + 
    (8*I)*Pi*G[1, w^2]*G[r2, w] - (14*Pi^2*G[r61, w^2])/9 - 
    ((4*I)/3)*Pi*G[0, w]*G[r61, w^2] + (2*I)*Pi*G[0, w^2]*G[r61, w^2] + 
    (4*G[0, -w]*G[0, w^2]*G[r61, w^2])/3 - 2*G[0, w]*G[0, w^2]*G[r61, w^2] + 
    (28*G[0, w^2]^2*G[r61, w^2])/3 + (10*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 
    (8*G[0, w^2]*G[1, -w]*G[r61, w^2])/3 + ((32*I)/3)*Pi*G[1, w]*
     G[r61, w^2] + 4*G[0, w^2]*G[1, w]*G[r61, w^2] - 
    (160*G[0, w^2]*G[1, w^2]*G[r61, w^2])/3 - 
    (64*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 + 64*G[1, w^2]^2*G[r61, w^2] - 
    (4*I)*Pi*G[r1, w]*G[r61, w^2] - (4*I)*Pi*G[r2, w]*G[r61, w^2] - 
    ((16*I)/3)*Pi*G[r61, w^2]^2 + (16*G[0, w]*G[r61, w^2]^2)/3 - 
    (50*G[0, w^2]*G[r61, w^2]^2)/3 - (32*G[1, w]*G[r61, w^2]^2)/3 + 
    32*G[1, w^2]*G[r61, w^2]^2 + (16*G[r61, w^2]^3)/3 - 
    (14*Pi^2*G[r62, w^2])/9 - ((4*I)/3)*Pi*G[0, w]*G[r62, w^2] + 
    (2*I)*Pi*G[0, w^2]*G[r62, w^2] + (4*G[0, -w]*G[0, w^2]*G[r62, w^2])/3 - 
    2*G[0, w]*G[0, w^2]*G[r62, w^2] + (28*G[0, w^2]^2*G[r62, w^2])/3 + 
    (10*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
    (8*G[0, w^2]*G[1, -w]*G[r62, w^2])/3 + ((32*I)/3)*Pi*G[1, w]*
     G[r62, w^2] + 4*G[0, w^2]*G[1, w]*G[r62, w^2] - 
    (160*G[0, w^2]*G[1, w^2]*G[r62, w^2])/3 - 
    (64*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 + 64*G[1, w^2]^2*G[r62, w^2] - 
    (4*I)*Pi*G[r1, w]*G[r62, w^2] - (4*I)*Pi*G[r2, w]*G[r62, w^2] - 
    ((32*I)/3)*Pi*G[r61, w^2]*G[r62, w^2] + 
    (32*G[0, w]*G[r61, w^2]*G[r62, w^2])/3 - 
    (100*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 - 
    (64*G[1, w]*G[r61, w^2]*G[r62, w^2])/3 + 64*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] + 16*G[r61, w^2]^2*G[r62, w^2] - 
    ((16*I)/3)*Pi*G[r62, w^2]^2 + (16*G[0, w]*G[r62, w^2]^2)/3 - 
    (50*G[0, w^2]*G[r62, w^2]^2)/3 - (32*G[1, w]*G[r62, w^2]^2)/3 + 
    32*G[1, w^2]*G[r62, w^2]^2 + 16*G[r61, w^2]*G[r62, w^2]^2 + 
    (16*G[r62, w^2]^3)/3 - (4*Pi^2*G[w^(-2), w^2])/3 - 
    2*G[0, -w]^2*G[w^(-2), w^2] - ((16*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] + 
    2*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - 2*G[0, w]*G[0, w^2]*
     G[w^(-2), w^2] - (44*G[0, w^2]^2*G[w^(-2), w^2])/3 - 
    (20*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 12*G[0, -w]*G[1, -w]*
     G[w^(-2), w^2] - 4*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] - 
    16*G[1, -w]^2*G[w^(-2), w^2] + ((8*I)/3)*Pi*G[1, w]*G[w^(-2), w^2] - 
    ((56*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] - 6*G[0, -w]*G[1, w^2]*
     G[w^(-2), w^2] + (56*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
    50*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 
    (50*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 + 12*G[1, -w]*G[1, w^2]*
     G[w^(-2), w^2] - (112*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
    4*G[1, w^2]^2*G[w^(-2), w^2] + (4*I)*Pi*G[r1, w]*G[w^(-2), w^2] + 
    (4*I)*Pi*G[r2, w]*G[w^(-2), w^2] + ((14*I)/3)*Pi*G[r61, w^2]*
     G[w^(-2), w^2] - G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
    (14*G[0, w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 33*G[0, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] + 5*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2] + 
    2*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
    (28*G[1, w]*G[r61, w^2]*G[w^(-2), w^2])/3 - 58*G[1, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] - (46*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
    ((14*I)/3)*Pi*G[r62, w^2]*G[w^(-2), w^2] - G[0, -w]*G[r62, w^2]*
     G[w^(-2), w^2] - (14*G[0, w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    33*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 5*G[1, r7]*G[r62, w^2]*
     G[w^(-2), w^2] + 2*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
    (28*G[1, w]*G[r62, w^2]*G[w^(-2), w^2])/3 - 58*G[1, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - (92*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
    (46*G[r62, w^2]^2*G[w^(-2), w^2])/3 + (I/3)*Pi*G[w^(-2), w^2]^2 - 
    2*G[0, -w]*G[w^(-2), w^2]^2 - (G[0, w]*G[w^(-2), w^2]^2)/3 - 
    (34*G[0, w^2]*G[w^(-2), w^2]^2)/3 + (5*G[1, r7]*G[w^(-2), w^2]^2)/3 + 
    4*G[1, -w]*G[w^(-2), w^2]^2 + (2*G[1, w]*G[w^(-2), w^2]^2)/3 - 
    4*G[1, w^2]*G[w^(-2), w^2]^2 + (40*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + 
    (40*G[r62, w^2]*G[w^(-2), w^2]^2)/3 - 2*G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), -w] + 4*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
    Pi^2*G[-w^(-1), w^2] + 2*G[0, -w]^2*G[-w^(-1), w^2] - 
    2*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 2*G[0, w]*G[0, w^2]*
     G[-w^(-1), w^2] - 2*G[0, w^2]^2*G[-w^(-1), w^2] - 
    12*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] + 4*G[0, w^2]*G[1, -w]*
     G[-w^(-1), w^2] + 16*G[1, -w]^2*G[-w^(-1), w^2] + 
    (8*I)*Pi*G[1, w]*G[-w^(-1), w^2] - (20*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] + 
    (26*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 20*G[0, w]*G[1, w^2]*
     G[-w^(-1), w^2] + (10*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
    (58*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (52*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 40*G[1, w]*G[1, w^2]*
     G[-w^(-1), w^2] + (4*G[1, w^2]^2*G[-w^(-1), w^2])/3 - 
    (4*I)*Pi*G[r1, w]*G[-w^(-1), w^2] - (4*I)*Pi*G[r2, w]*G[-w^(-1), w^2] + 
    (4*I)*Pi*G[r61, w^2]*G[-w^(-1), w^2] - 
    (G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 4*G[0, w]*G[r61, w^2]*
     G[-w^(-1), w^2] + (25*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
    (7*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
    (2*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 8*G[1, w]*G[r61, w^2]*
     G[-w^(-1), w^2] - (50*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
    (4*I)*Pi*G[r62, w^2]*G[-w^(-1), w^2] - 
    (G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 4*G[0, w]*G[r62, w^2]*
     G[-w^(-1), w^2] + (25*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
    (7*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
    (2*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 8*G[1, w]*G[r62, w^2]*
     G[-w^(-1), w^2] - (50*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
    (4*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 4*G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 4*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    6*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 10*G[1, r7]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 8*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    8*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 12*G[1, w^2]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + 2*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    4*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + I*Pi*G[-w^(-1), w^2]^2 - 
    2*G[0, -w]*G[-w^(-1), w^2]^2 - G[0, w]*G[-w^(-1), w^2]^2 - 
    G[1, r7]*G[-w^(-1), w^2]^2 + 4*G[1, -w]*G[-w^(-1), w^2]^2 + 
    2*G[1, w]*G[-w^(-1), w^2]^2 - (5*Pi^2*G[-w, w^2])/3 + 
    2*G[0, -w]^2*G[-w, w^2] - (4*I)*Pi*G[0, w]*G[-w, w^2] - 
    2*G[0, -w]*G[0, w^2]*G[-w, w^2] - 2*G[0, w]*G[0, w^2]*G[-w, w^2] - 
    2*G[0, w^2]^2*G[-w, w^2] - 12*G[0, -w]*G[1, -w]*G[-w, w^2] + 
    4*G[0, w^2]*G[1, -w]*G[-w, w^2] + 16*G[1, -w]^2*G[-w, w^2] + 
    (8*I)*Pi*G[1, w]*G[-w, w^2] - (20*I)*Pi*G[1, w^2]*G[-w, w^2] + 
    (26*G[0, -w]*G[1, w^2]*G[-w, w^2])/3 + 20*G[0, w]*G[1, w^2]*G[-w, w^2] + 
    (10*G[0, w^2]*G[1, w^2]*G[-w, w^2])/3 + 
    (58*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 - (52*G[1, -w]*G[1, w^2]*G[-w, w^2])/
     3 - 40*G[1, w]*G[1, w^2]*G[-w, w^2] + (4*G[1, w^2]^2*G[-w, w^2])/3 + 
    (4*I)*Pi*G[r61, w^2]*G[-w, w^2] - (G[0, -w]*G[r61, w^2]*G[-w, w^2])/3 - 
    4*G[0, w]*G[r61, w^2]*G[-w, w^2] + (25*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/
     3 + (7*G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 + 
    (2*G[1, -w]*G[r61, w^2]*G[-w, w^2])/3 + 8*G[1, w]*G[r61, w^2]*
     G[-w, w^2] - (50*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 + 
    (4*I)*Pi*G[r62, w^2]*G[-w, w^2] - (G[0, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
    4*G[0, w]*G[r62, w^2]*G[-w, w^2] + (25*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/
     3 + (7*G[1, r7]*G[r62, w^2]*G[-w, w^2])/3 + 
    (2*G[1, -w]*G[r62, w^2]*G[-w, w^2])/3 + 8*G[1, w]*G[r62, w^2]*
     G[-w, w^2] - (50*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
    (4*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 8*G[0, -w]*G[w^(-2), w^2]*
     G[-w, w^2] - 4*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] - 
    6*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 10*G[1, r7]*G[w^(-2), w^2]*
     G[-w, w^2] - 16*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
    8*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] + 12*G[1, w^2]*G[w^(-2), w^2]*
     G[-w, w^2] + 2*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    4*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] + (2*I)*Pi*G[-w^(-1), w^2]*
     G[-w, w^2] - 12*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    2*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] - 2*G[1, r7]*G[-w^(-1), w^2]*
     G[-w, w^2] + 24*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
    4*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2] + I*Pi*G[-w, w^2]^2 - 
    2*G[0, -w]*G[-w, w^2]^2 - G[0, w]*G[-w, w^2]^2 - G[1, r7]*G[-w, w^2]^2 + 
    4*G[1, -w]*G[-w, w^2]^2 + 2*G[1, w]*G[-w, w^2]^2 + 
    2*G[w^(-2), w^2]*G[0, 0, -w] - 2*G[-w^(-1), w^2]*G[0, 0, -w] - 
    2*G[-w, w^2]*G[0, 0, -w] - ((8*I)/3)*Pi*G[0, 0, w] - 
    2*G[0, w^2]*G[0, 0, w] - (40*G[1, w^2]*G[0, 0, w])/3 + 
    (4*G[r61, w^2]*G[0, 0, w])/3 + (4*G[r62, w^2]*G[0, 0, w])/3 + 
    (40*G[w^(-2), w^2]*G[0, 0, w])/3 - 6*G[-w^(-1), w^2]*G[0, 0, w] + 
    6*G[-w, w^2]*G[0, 0, w] - 4*G[0, w^2]*G[0, 0, w^2] - 
    (32*G[r61, w^2]*G[0, 0, w^2])/3 - (32*G[r62, w^2]*G[0, 0, w^2])/3 + 
    (32*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 4*G[-w^(-1), w^2]*G[0, 0, w^2] + 
    4*G[-w, w^2]*G[0, 0, w^2] - 8*G[1, w^2]*G[0, 1, r7] - 
    2*G[w^(-2), w^2]*G[0, 1, r7] + 6*G[-w^(-1), w^2]*G[0, 1, r7] + 
    6*G[-w, w^2]*G[0, 1, r7] - 4*G[w^(-2), w^2]*G[0, 1, -w] + 
    4*G[-w^(-1), w^2]*G[0, 1, -w] + 4*G[-w, w^2]*G[0, 1, -w] - 
    ((32*I)/3)*Pi*G[0, 1, w] + (80*G[1, w^2]*G[0, 1, w])/3 - 
    (8*G[r61, w^2]*G[0, 1, w])/3 - (8*G[r62, w^2]*G[0, 1, w])/3 - 
    (32*G[w^(-2), w^2]*G[0, 1, w])/3 - 8*G[-w, w^2]*G[0, 1, w] + 
    (40*G[r61, w^2]*G[0, 1, w^2])/3 + (40*G[r62, w^2]*G[0, 1, w^2])/3 - 
    (28*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 4*G[-w^(-1), w^2]*G[0, 1, w^2] - 
    4*G[-w, w^2]*G[0, 1, w^2] + (8*I)*Pi*G[0, r1, w] + (8*I)*Pi*G[0, r2, w] + 
    2*G[0, w^2]*G[0, r61, w^2] + 6*G[r61, w^2]*G[0, r61, w^2] + 
    6*G[r62, w^2]*G[0, r61, w^2] - 6*G[w^(-2), w^2]*G[0, r61, w^2] - 
    2*G[-w^(-1), w^2]*G[0, r61, w^2] - 2*G[-w, w^2]*G[0, r61, w^2] + 
    2*G[0, w^2]*G[0, r62, w^2] + 6*G[r61, w^2]*G[0, r62, w^2] + 
    6*G[r62, w^2]*G[0, r62, w^2] - 6*G[w^(-2), w^2]*G[0, r62, w^2] - 
    2*G[-w^(-1), w^2]*G[0, r62, w^2] - 2*G[-w, w^2]*G[0, r62, w^2] + 
    2*G[0, w^2]*G[0, w^(-2), w^2] - 2*G[r61, w^2]*G[0, w^(-2), w^2] - 
    2*G[r62, w^2]*G[0, w^(-2), w^2] - 2*G[w^(-2), w^2]*G[0, -w, -w] + 
    2*G[-w^(-1), w^2]*G[0, -w, -w] + 2*G[-w, w^2]*G[0, -w, -w] + 
    2*G[0, w]*G[0, w^2, w^2] - (38*G[0, w^2]*G[0, w^2, w^2])/3 - 
    (20*G[1, r7]*G[0, w^2, w^2])/3 + (104*G[1, w^2]*G[0, w^2, w^2])/3 + 
    (26*G[r61, w^2]*G[0, w^2, w^2])/3 + (26*G[r62, w^2]*G[0, w^2, w^2])/3 - 
    (40*G[w^(-2), w^2]*G[0, w^2, w^2])/3 - (4*I)*Pi*G[-I, 0, r1] + 
    (4*I)*Pi*G[-I, 0, w] + (4*I)*Pi*G[-I, r1, r1] - (4*I)*Pi*G[-I, r1, w] + 
    (4*I)*Pi*G[-I, r2, r1] - (4*I)*Pi*G[-I, r2, w] - (4*I)*Pi*G[I, 0, r1] + 
    (4*I)*Pi*G[I, 0, w] + (4*I)*Pi*G[I, r1, r1] - (4*I)*Pi*G[I, r1, w] + 
    (4*I)*Pi*G[I, r2, r1] - (4*I)*Pi*G[I, r2, w] - 
    8*G[w^(-2), w^2]*G[1, 0, -w] + 8*G[-w^(-1), w^2]*G[1, 0, -w] + 
    8*G[-w, w^2]*G[1, 0, -w] - ((8*I)/3)*Pi*G[1, 0, w] + 
    (128*G[1, w^2]*G[1, 0, w])/3 - (32*G[r61, w^2]*G[1, 0, w])/3 - 
    (32*G[r62, w^2]*G[1, 0, w])/3 - (8*G[w^(-2), w^2]*G[1, 0, w])/3 - 
    8*G[-w^(-1), w^2]*G[1, 0, w] - 8*G[-w, w^2]*G[1, 0, w] + 
    (4*I)*Pi*G[1, 0, w^2] + (8*G[0, -w]*G[1, 0, w^2])/3 - 
    4*G[0, w]*G[1, 0, w^2] - (8*G[0, w^2]*G[1, 0, w^2])/3 - 
    (20*G[1, r7]*G[1, 0, w^2])/3 - (16*G[1, -w]*G[1, 0, w^2])/3 + 
    8*G[1, w]*G[1, 0, w^2] + (16*G[1, w^2]*G[1, 0, w^2])/3 + 
    (64*G[r61, w^2]*G[1, 0, w^2])/3 + (64*G[r62, w^2]*G[1, 0, w^2])/3 - 
    (28*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 12*G[-w^(-1), w^2]*G[1, 0, w^2] - 
    12*G[-w, w^2]*G[1, 0, w^2] + (32*G[1, w^2]*G[1, 1, r7])/3 + 
    (8*G[w^(-2), w^2]*G[1, 1, r7])/3 - 8*G[-w^(-1), w^2]*G[1, 1, r7] - 
    8*G[-w, w^2]*G[1, 1, r7] + 16*G[w^(-2), w^2]*G[1, 1, -w] - 
    16*G[-w^(-1), w^2]*G[1, 1, -w] - 16*G[-w, w^2]*G[1, 1, -w] + 
    ((64*I)/3)*Pi*G[1, 1, w] - (256*G[1, w^2]*G[1, 1, w])/3 + 
    (64*G[r61, w^2]*G[1, 1, w])/3 + (64*G[r62, w^2]*G[1, 1, w])/3 + 
    (16*G[w^(-2), w^2]*G[1, 1, w])/3 + 16*G[-w^(-1), w^2]*G[1, 1, w] + 
    16*G[-w, w^2]*G[1, 1, w] - ((128*I)/3)*Pi*G[1, 1, w^2] + 
    (128*G[0, w]*G[1, 1, w^2])/3 + (64*G[1, r7]*G[1, 1, w^2])/3 - 
    (256*G[1, w]*G[1, 1, w^2])/3 + (256*G[1, w^2]*G[1, 1, w^2])/3 - 
    (128*G[r61, w^2]*G[1, 1, w^2])/3 - (128*G[r62, w^2]*G[1, 1, w^2])/3 - 
    16*G[w^(-2), w^2]*G[1, 1, w^2] + 16*G[-w^(-1), w^2]*G[1, 1, w^2] + 
    16*G[-w, w^2]*G[1, 1, w^2] - (8*I)*Pi*G[1, r1, w] - 
    (8*I)*Pi*G[1, r2, w] - ((16*I)/3)*Pi*G[1, r61, w^2] + 
    (16*G[0, w]*G[1, r61, w^2])/3 + (64*G[0, w^2]*G[1, r61, w^2])/3 + 
    16*G[1, r7]*G[1, r61, w^2] - (32*G[1, w]*G[1, r61, w^2])/3 - 
    (128*G[1, w^2]*G[1, r61, w^2])/3 - (64*G[r61, w^2]*G[1, r61, w^2])/3 - 
    (64*G[r62, w^2]*G[1, r61, w^2])/3 + (52*G[w^(-2), w^2]*G[1, r61, w^2])/
     3 + 4*G[-w^(-1), w^2]*G[1, r61, w^2] + 4*G[-w, w^2]*G[1, r61, w^2] - 
    ((16*I)/3)*Pi*G[1, r62, w^2] + (16*G[0, w]*G[1, r62, w^2])/3 + 
    (64*G[0, w^2]*G[1, r62, w^2])/3 + 16*G[1, r7]*G[1, r62, w^2] - 
    (32*G[1, w]*G[1, r62, w^2])/3 - (128*G[1, w^2]*G[1, r62, w^2])/3 - 
    (64*G[r61, w^2]*G[1, r62, w^2])/3 - (64*G[r62, w^2]*G[1, r62, w^2])/3 + 
    (52*G[w^(-2), w^2]*G[1, r62, w^2])/3 + 4*G[-w^(-1), w^2]*G[1, r62, w^2] + 
    4*G[-w, w^2]*G[1, r62, w^2] + ((28*I)/3)*Pi*G[1, w^(-2), w^2] - 
    6*G[0, -w]*G[1, w^(-2), w^2] - (28*G[0, w]*G[1, w^(-2), w^2])/3 - 
    (46*G[0, w^2]*G[1, w^(-2), w^2])/3 - (10*G[1, r7]*G[1, w^(-2), w^2])/3 + 
    12*G[1, -w]*G[1, w^(-2), w^2] + (56*G[1, w]*G[1, w^(-2), w^2])/3 - 
    12*G[1, w^2]*G[1, w^(-2), w^2] + (64*G[r61, w^2]*G[1, w^(-2), w^2])/3 + 
    (64*G[r62, w^2]*G[1, w^(-2), w^2])/3 + ((40*I)/3)*Pi*G[1, -w^(-1), w^2] + 
    (10*G[0, -w]*G[1, -w^(-1), w^2])/3 - (40*G[0, w]*G[1, -w^(-1), w^2])/3 - 
    (10*G[0, w^2]*G[1, -w^(-1), w^2])/3 - (50*G[1, r7]*G[1, -w^(-1), w^2])/
     3 - (20*G[1, -w]*G[1, -w^(-1), w^2])/3 + (80*G[1, w]*G[1, -w^(-1), w^2])/
     3 + (20*G[1, w^2]*G[1, -w^(-1), w^2])/3 + 4*G[w^(-2), w^2]*
     G[1, -w, -w] - 4*G[-w^(-1), w^2]*G[1, -w, -w] - 
    4*G[-w, w^2]*G[1, -w, -w] + ((40*I)/3)*Pi*G[1, -w, w^2] + 
    (10*G[0, -w]*G[1, -w, w^2])/3 - (40*G[0, w]*G[1, -w, w^2])/3 - 
    (10*G[0, w^2]*G[1, -w, w^2])/3 - (50*G[1, r7]*G[1, -w, w^2])/3 - 
    (20*G[1, -w]*G[1, -w, w^2])/3 + (80*G[1, w]*G[1, -w, w^2])/3 + 
    (20*G[1, w^2]*G[1, -w, w^2])/3 - 10*G[0, -w]*G[1, w^2, w^2] + 
    6*G[0, w^2]*G[1, w^2, w^2] + 10*G[1, r7]*G[1, w^2, w^2] + 
    20*G[1, -w]*G[1, w^2, w^2] - 20*G[1, w^2]*G[1, w^2, w^2] + 
    4*G[r61, w^2]*G[1, w^2, w^2] + 4*G[r62, w^2]*G[1, w^2, w^2] - 
    8*G[1, w^2]*G[r1, 0, w] + 4*G[r61, w^2]*G[r1, 0, w] + 
    4*G[r62, w^2]*G[r1, 0, w] - 4*G[w^(-2), w^2]*G[r1, 0, w] + 
    4*G[-w^(-1), w^2]*G[r1, 0, w] + 16*G[1, w^2]*G[r1, 1, w] - 
    8*G[r61, w^2]*G[r1, 1, w] - 8*G[r62, w^2]*G[r1, 1, w] + 
    8*G[w^(-2), w^2]*G[r1, 1, w] - 8*G[-w^(-1), w^2]*G[r1, 1, w] - 
    8*G[1, w^2]*G[r2, 0, w] + 4*G[r61, w^2]*G[r2, 0, w] + 
    4*G[r62, w^2]*G[r2, 0, w] - 4*G[w^(-2), w^2]*G[r2, 0, w] + 
    4*G[-w^(-1), w^2]*G[r2, 0, w] + 16*G[1, w^2]*G[r2, 1, w] - 
    8*G[r61, w^2]*G[r2, 1, w] - 8*G[r62, w^2]*G[r2, 1, w] + 
    8*G[w^(-2), w^2]*G[r2, 1, w] - 8*G[-w^(-1), w^2]*G[r2, 1, w] - 
    (2*I)*Pi*G[r61, 0, w^2] - (4*G[0, -w]*G[r61, 0, w^2])/3 + 
    2*G[0, w]*G[r61, 0, w^2] - (34*G[0, w^2]*G[r61, 0, w^2])/3 - 
    (10*G[1, r7]*G[r61, 0, w^2])/3 + (8*G[1, -w]*G[r61, 0, w^2])/3 - 
    4*G[1, w]*G[r61, 0, w^2] + 32*G[1, w^2]*G[r61, 0, w^2] + 
    (50*G[r61, w^2]*G[r61, 0, w^2])/3 + (50*G[r62, w^2]*G[r61, 0, w^2])/3 - 
    (58*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 2*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
    2*G[-w, w^2]*G[r61, 0, w^2] + ((16*I)/3)*Pi*G[r61, 1, w^2] - 
    (16*G[0, w]*G[r61, 1, w^2])/3 + (64*G[0, w^2]*G[r61, 1, w^2])/3 + 
    (16*G[1, r7]*G[r61, 1, w^2])/3 + (32*G[1, w]*G[r61, 1, w^2])/3 - 
    (128*G[1, w^2]*G[r61, 1, w^2])/3 - (64*G[r61, w^2]*G[r61, 1, w^2])/3 - 
    (64*G[r62, w^2]*G[r61, 1, w^2])/3 + (52*G[w^(-2), w^2]*G[r61, 1, w^2])/
     3 + 4*G[-w^(-1), w^2]*G[r61, 1, w^2] + 4*G[-w, w^2]*G[r61, 1, w^2] + 
    ((16*I)/3)*Pi*G[r61, r61, w^2] - (16*G[0, w]*G[r61, r61, w^2])/3 + 
    (32*G[0, w^2]*G[r61, r61, w^2])/3 + (32*G[1, w]*G[r61, r61, w^2])/3 - 
    (64*G[1, w^2]*G[r61, r61, w^2])/3 - (32*G[r61, w^2]*G[r61, r61, w^2])/3 - 
    (32*G[r62, w^2]*G[r61, r61, w^2])/3 + 
    (32*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + ((16*I)/3)*Pi*G[r61, r62, w^2] - 
    (16*G[0, w]*G[r61, r62, w^2])/3 + (32*G[0, w^2]*G[r61, r62, w^2])/3 + 
    (32*G[1, w]*G[r61, r62, w^2])/3 - (64*G[1, w^2]*G[r61, r62, w^2])/3 - 
    (32*G[r61, w^2]*G[r61, r62, w^2])/3 - (32*G[r62, w^2]*G[r61, r62, w^2])/
     3 + (32*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 
    ((10*I)/3)*Pi*G[r61, w^(-2), w^2] + G[0, -w]*G[r61, w^(-2), w^2] + 
    (10*G[0, w]*G[r61, w^(-2), w^2])/3 - (17*G[0, w^2]*G[r61, w^(-2), w^2])/
     3 + (7*G[1, r7]*G[r61, w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r61, w^(-2), w^2] - (20*G[1, w]*G[r61, w^(-2), w^2])/3 + 
    2*G[1, w^2]*G[r61, w^(-2), w^2] + (14*G[r61, w^2]*G[r61, w^(-2), w^2])/
     3 + (14*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 
    ((8*I)/3)*Pi*G[r61, -w^(-1), w^2] + (G[0, -w]*G[r61, -w^(-1), w^2])/3 + 
    (8*G[0, w]*G[r61, -w^(-1), w^2])/3 - (13*G[0, w^2]*G[r61, -w^(-1), w^2])/
     3 - (5*G[1, r7]*G[r61, -w^(-1), w^2])/3 - 
    (2*G[1, -w]*G[r61, -w^(-1), w^2])/3 - (16*G[1, w]*G[r61, -w^(-1), w^2])/
     3 + (26*G[1, w^2]*G[r61, -w^(-1), w^2])/3 - 
    ((8*I)/3)*Pi*G[r61, -w, w^2] + (G[0, -w]*G[r61, -w, w^2])/3 + 
    (8*G[0, w]*G[r61, -w, w^2])/3 - (13*G[0, w^2]*G[r61, -w, w^2])/3 - 
    (5*G[1, r7]*G[r61, -w, w^2])/3 - (2*G[1, -w]*G[r61, -w, w^2])/3 - 
    (16*G[1, w]*G[r61, -w, w^2])/3 + (26*G[1, w^2]*G[r61, -w, w^2])/3 - 
    (2*I)*Pi*G[r61, w^2, w^2] + G[0, -w]*G[r61, w^2, w^2] + 
    2*G[0, w]*G[r61, w^2, w^2] + (47*G[0, w^2]*G[r61, w^2, w^2])/3 + 
    (29*G[1, r7]*G[r61, w^2, w^2])/3 - 2*G[1, -w]*G[r61, w^2, w^2] - 
    4*G[1, w]*G[r61, w^2, w^2] - (110*G[1, w^2]*G[r61, w^2, w^2])/3 - 
    (32*G[r61, w^2]*G[r61, w^2, w^2])/3 - (32*G[r62, w^2]*G[r61, w^2, w^2])/
     3 + (40*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - (2*I)*Pi*G[r62, 0, w^2] - 
    (4*G[0, -w]*G[r62, 0, w^2])/3 + 2*G[0, w]*G[r62, 0, w^2] - 
    (34*G[0, w^2]*G[r62, 0, w^2])/3 - (10*G[1, r7]*G[r62, 0, w^2])/3 + 
    (8*G[1, -w]*G[r62, 0, w^2])/3 - 4*G[1, w]*G[r62, 0, w^2] + 
    32*G[1, w^2]*G[r62, 0, w^2] + (50*G[r61, w^2]*G[r62, 0, w^2])/3 + 
    (50*G[r62, w^2]*G[r62, 0, w^2])/3 - (58*G[w^(-2), w^2]*G[r62, 0, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[r62, 0, w^2] - 2*G[-w, w^2]*G[r62, 0, w^2] + 
    ((16*I)/3)*Pi*G[r62, 1, w^2] - (16*G[0, w]*G[r62, 1, w^2])/3 + 
    (64*G[0, w^2]*G[r62, 1, w^2])/3 + (16*G[1, r7]*G[r62, 1, w^2])/3 + 
    (32*G[1, w]*G[r62, 1, w^2])/3 - (128*G[1, w^2]*G[r62, 1, w^2])/3 - 
    (64*G[r61, w^2]*G[r62, 1, w^2])/3 - (64*G[r62, w^2]*G[r62, 1, w^2])/3 + 
    (52*G[w^(-2), w^2]*G[r62, 1, w^2])/3 + 4*G[-w^(-1), w^2]*G[r62, 1, w^2] + 
    4*G[-w, w^2]*G[r62, 1, w^2] + ((16*I)/3)*Pi*G[r62, r61, w^2] - 
    (16*G[0, w]*G[r62, r61, w^2])/3 + (32*G[0, w^2]*G[r62, r61, w^2])/3 + 
    (32*G[1, w]*G[r62, r61, w^2])/3 - (64*G[1, w^2]*G[r62, r61, w^2])/3 - 
    (32*G[r61, w^2]*G[r62, r61, w^2])/3 - (32*G[r62, w^2]*G[r62, r61, w^2])/
     3 + (32*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
    ((16*I)/3)*Pi*G[r62, r62, w^2] - (16*G[0, w]*G[r62, r62, w^2])/3 + 
    (32*G[0, w^2]*G[r62, r62, w^2])/3 + (32*G[1, w]*G[r62, r62, w^2])/3 - 
    (64*G[1, w^2]*G[r62, r62, w^2])/3 - (32*G[r61, w^2]*G[r62, r62, w^2])/3 - 
    (32*G[r62, w^2]*G[r62, r62, w^2])/3 + 
    (32*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 
    ((10*I)/3)*Pi*G[r62, w^(-2), w^2] + G[0, -w]*G[r62, w^(-2), w^2] + 
    (10*G[0, w]*G[r62, w^(-2), w^2])/3 - (17*G[0, w^2]*G[r62, w^(-2), w^2])/
     3 + (7*G[1, r7]*G[r62, w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r62, w^(-2), w^2] - (20*G[1, w]*G[r62, w^(-2), w^2])/3 + 
    2*G[1, w^2]*G[r62, w^(-2), w^2] + (14*G[r61, w^2]*G[r62, w^(-2), w^2])/
     3 + (14*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 
    ((8*I)/3)*Pi*G[r62, -w^(-1), w^2] + (G[0, -w]*G[r62, -w^(-1), w^2])/3 + 
    (8*G[0, w]*G[r62, -w^(-1), w^2])/3 - (13*G[0, w^2]*G[r62, -w^(-1), w^2])/
     3 - (5*G[1, r7]*G[r62, -w^(-1), w^2])/3 - 
    (2*G[1, -w]*G[r62, -w^(-1), w^2])/3 - (16*G[1, w]*G[r62, -w^(-1), w^2])/
     3 + (26*G[1, w^2]*G[r62, -w^(-1), w^2])/3 - 
    ((8*I)/3)*Pi*G[r62, -w, w^2] + (G[0, -w]*G[r62, -w, w^2])/3 + 
    (8*G[0, w]*G[r62, -w, w^2])/3 - (13*G[0, w^2]*G[r62, -w, w^2])/3 - 
    (5*G[1, r7]*G[r62, -w, w^2])/3 - (2*G[1, -w]*G[r62, -w, w^2])/3 - 
    (16*G[1, w]*G[r62, -w, w^2])/3 + (26*G[1, w^2]*G[r62, -w, w^2])/3 - 
    (2*I)*Pi*G[r62, w^2, w^2] + G[0, -w]*G[r62, w^2, w^2] + 
    2*G[0, w]*G[r62, w^2, w^2] + (47*G[0, w^2]*G[r62, w^2, w^2])/3 + 
    (29*G[1, r7]*G[r62, w^2, w^2])/3 - 2*G[1, -w]*G[r62, w^2, w^2] - 
    4*G[1, w]*G[r62, w^2, w^2] - (110*G[1, w^2]*G[r62, w^2, w^2])/3 - 
    (32*G[r61, w^2]*G[r62, w^2, w^2])/3 - (32*G[r62, w^2]*G[r62, w^2, w^2])/
     3 + (40*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + 
    2*G[0, w]*G[w^(-2), 0, w^2] + (44*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 
    (20*G[1, r7]*G[w^(-2), 0, w^2])/3 - (104*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
    (32*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - (32*G[r62, w^2]*G[w^(-2), 0, w^2])/
     3 + (40*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 + 
    ((28*I)/3)*Pi*G[w^(-2), 1, w^2] + 4*G[0, -w]*G[w^(-2), 1, w^2] - 
    (28*G[0, w]*G[w^(-2), 1, w^2])/3 - (64*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
    (40*G[1, r7]*G[w^(-2), 1, w^2])/3 - 8*G[1, -w]*G[w^(-2), 1, w^2] + 
    (56*G[1, w]*G[w^(-2), 1, w^2])/3 + 8*G[1, w^2]*G[w^(-2), 1, w^2] + 
    (52*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + (52*G[r62, w^2]*G[w^(-2), 1, w^2])/
     3 - ((4*I)/3)*Pi*G[w^(-2), r61, w^2] + (4*G[0, w]*G[w^(-2), r61, w^2])/
     3 - (64*G[0, w^2]*G[w^(-2), r61, w^2])/3 - 
    (22*G[1, r7]*G[w^(-2), r61, w^2])/3 - (8*G[1, w]*G[w^(-2), r61, w^2])/3 + 
    (116*G[1, w^2]*G[w^(-2), r61, w^2])/3 + 
    (46*G[r61, w^2]*G[w^(-2), r61, w^2])/3 + 
    (46*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
    (40*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
    ((4*I)/3)*Pi*G[w^(-2), r62, w^2] + (4*G[0, w]*G[w^(-2), r62, w^2])/3 - 
    (64*G[0, w^2]*G[w^(-2), r62, w^2])/3 - (22*G[1, r7]*G[w^(-2), r62, w^2])/
     3 - (8*G[1, w]*G[w^(-2), r62, w^2])/3 + 
    (116*G[1, w^2]*G[w^(-2), r62, w^2])/3 + 
    (46*G[r61, w^2]*G[w^(-2), r62, w^2])/3 + 
    (46*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
    (40*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
    (I/3)*Pi*G[w^(-2), w^(-2), w^2] + 2*G[0, -w]*G[w^(-2), w^(-2), w^2] + 
    (G[0, w]*G[w^(-2), w^(-2), w^2])/3 + 
    (34*G[0, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
    (5*G[1, r7]*G[w^(-2), w^(-2), w^2])/3 - 
    4*G[1, -w]*G[w^(-2), w^(-2), w^2] - (2*G[1, w]*G[w^(-2), w^(-2), w^2])/
     3 + 4*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
    (40*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
    (40*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
    (3*I)*Pi*G[w^(-2), -w^(-1), w^2] - 2*G[0, -w]*G[w^(-2), -w^(-1), w^2] + 
    3*G[0, w]*G[w^(-2), -w^(-1), w^2] + 6*G[0, w^2]*G[w^(-2), -w^(-1), w^2] + 
    9*G[1, r7]*G[w^(-2), -w^(-1), w^2] + 4*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 
    6*G[1, w]*G[w^(-2), -w^(-1), w^2] - 12*G[1, w^2]*
     G[w^(-2), -w^(-1), w^2] - (3*I)*Pi*G[w^(-2), -w, w^2] - 
    6*G[0, -w]*G[w^(-2), -w, w^2] + 3*G[0, w]*G[w^(-2), -w, w^2] + 
    6*G[0, w^2]*G[w^(-2), -w, w^2] + 9*G[1, r7]*G[w^(-2), -w, w^2] + 
    12*G[1, -w]*G[w^(-2), -w, w^2] - 6*G[1, w]*G[w^(-2), -w, w^2] - 
    12*G[1, w^2]*G[w^(-2), -w, w^2] + 2*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
    2*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 2*G[-w, w^2]*G[-w^(-1), 0, -w] - 
    2*G[0, w]*G[-w^(-1), 0, w^2] + 2*G[0, w^2]*G[-w^(-1), 0, w^2] - 
    6*G[r61, w^2]*G[-w^(-1), 0, w^2] - 6*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
    2*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 2*G[-w^(-1), w^2]*
     G[-w^(-1), 0, w^2] + 6*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
    4*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 4*G[-w^(-1), w^2]*
     G[-w^(-1), 1, -w] + 4*G[-w, w^2]*G[-w^(-1), 1, -w] + 
    ((20*I)/3)*Pi*G[-w^(-1), 1, w^2] - 4*G[0, -w]*G[-w^(-1), 1, w^2] - 
    (20*G[0, w]*G[-w^(-1), 1, w^2])/3 - (8*G[1, r7]*G[-w^(-1), 1, w^2])/3 + 
    8*G[1, -w]*G[-w^(-1), 1, w^2] + (40*G[1, w]*G[-w^(-1), 1, w^2])/3 - 
    8*G[1, w^2]*G[-w^(-1), 1, w^2] + 12*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
    12*G[r62, w^2]*G[-w^(-1), 1, w^2] - 4*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
    4*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 12*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
    ((4*I)/3)*Pi*G[-w^(-1), r61, w^2] + (4*G[0, w]*G[-w^(-1), r61, w^2])/3 - 
    2*G[0, w^2]*G[-w^(-1), r61, w^2] - (2*G[1, r7]*G[-w^(-1), r61, w^2])/3 - 
    (8*G[1, w]*G[-w^(-1), r61, w^2])/3 + 4*G[1, w^2]*G[-w^(-1), r61, w^2] - 
    ((4*I)/3)*Pi*G[-w^(-1), r62, w^2] + (4*G[0, w]*G[-w^(-1), r62, w^2])/3 - 
    2*G[0, w^2]*G[-w^(-1), r62, w^2] - (2*G[1, r7]*G[-w^(-1), r62, w^2])/3 - 
    (8*G[1, w]*G[-w^(-1), r62, w^2])/3 + 4*G[1, w^2]*G[-w^(-1), r62, w^2] - 
    I*Pi*G[-w^(-1), w^(-2), w^2] + G[0, w]*G[-w^(-1), w^(-2), w^2] + 
    G[1, r7]*G[-w^(-1), w^(-2), w^2] - 2*G[1, w]*G[-w^(-1), w^(-2), w^2] - 
    I*Pi*G[-w^(-1), -w^(-1), w^2] + G[0, w]*G[-w^(-1), -w^(-1), w^2] + 
    G[1, r7]*G[-w^(-1), -w^(-1), w^2] - 2*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
    I*Pi*G[-w^(-1), -w, w^2] + 4*G[0, -w]*G[-w^(-1), -w, w^2] + 
    G[0, w]*G[-w^(-1), -w, w^2] + G[1, r7]*G[-w^(-1), -w, w^2] - 
    8*G[1, -w]*G[-w^(-1), -w, w^2] - 2*G[1, w]*G[-w^(-1), -w, w^2] + 
    (2*I)*Pi*G[-w^(-1), w^2, w^2] + 6*G[0, -w]*G[-w^(-1), w^2, w^2] - 
    2*G[0, w]*G[-w^(-1), w^2, w^2] - 6*G[0, w^2]*G[-w^(-1), w^2, w^2] - 
    8*G[1, r7]*G[-w^(-1), w^2, w^2] - 12*G[1, -w]*G[-w^(-1), w^2, w^2] + 
    4*G[1, w]*G[-w^(-1), w^2, w^2] + 12*G[1, w^2]*G[-w^(-1), w^2, w^2] + 
    2*G[0, w]*G[-w, 0, w^2] + 2*G[0, w^2]*G[-w, 0, w^2] - 
    6*G[r61, w^2]*G[-w, 0, w^2] - 6*G[r62, w^2]*G[-w, 0, w^2] - 
    2*G[w^(-2), w^2]*G[-w, 0, w^2] + 6*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
    2*G[-w, w^2]*G[-w, 0, w^2] + ((20*I)/3)*Pi*G[-w, 1, w^2] - 
    4*G[0, -w]*G[-w, 1, w^2] - (20*G[0, w]*G[-w, 1, w^2])/3 - 
    (8*G[1, r7]*G[-w, 1, w^2])/3 + 8*G[1, -w]*G[-w, 1, w^2] + 
    (40*G[1, w]*G[-w, 1, w^2])/3 - 8*G[1, w^2]*G[-w, 1, w^2] + 
    12*G[r61, w^2]*G[-w, 1, w^2] + 12*G[r62, w^2]*G[-w, 1, w^2] + 
    4*G[w^(-2), w^2]*G[-w, 1, w^2] - 12*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    4*G[-w, w^2]*G[-w, 1, w^2] - ((4*I)/3)*Pi*G[-w, r61, w^2] + 
    (4*G[0, w]*G[-w, r61, w^2])/3 - 2*G[0, w^2]*G[-w, r61, w^2] - 
    (2*G[1, r7]*G[-w, r61, w^2])/3 - (8*G[1, w]*G[-w, r61, w^2])/3 + 
    4*G[1, w^2]*G[-w, r61, w^2] - ((4*I)/3)*Pi*G[-w, r62, w^2] + 
    (4*G[0, w]*G[-w, r62, w^2])/3 - 2*G[0, w^2]*G[-w, r62, w^2] - 
    (2*G[1, r7]*G[-w, r62, w^2])/3 - (8*G[1, w]*G[-w, r62, w^2])/3 + 
    4*G[1, w^2]*G[-w, r62, w^2] - I*Pi*G[-w, w^(-2), w^2] + 
    G[0, w]*G[-w, w^(-2), w^2] + G[1, r7]*G[-w, w^(-2), w^2] - 
    2*G[1, w]*G[-w, w^(-2), w^2] - I*Pi*G[-w, -w^(-1), w^2] + 
    4*G[0, -w]*G[-w, -w^(-1), w^2] + G[0, w]*G[-w, -w^(-1), w^2] + 
    G[1, r7]*G[-w, -w^(-1), w^2] - 8*G[1, -w]*G[-w, -w^(-1), w^2] - 
    2*G[1, w]*G[-w, -w^(-1), w^2] - I*Pi*G[-w, -w, w^2] + 
    G[0, w]*G[-w, -w, w^2] + G[1, r7]*G[-w, -w, w^2] - 
    2*G[1, w]*G[-w, -w, w^2] + (2*I)*Pi*G[-w, w^2, w^2] + 
    2*G[0, -w]*G[-w, w^2, w^2] - 2*G[0, w]*G[-w, w^2, w^2] - 
    6*G[0, w^2]*G[-w, w^2, w^2] - 8*G[1, r7]*G[-w, w^2, w^2] - 
    4*G[1, -w]*G[-w, w^2, w^2] + 4*G[1, w]*G[-w, w^2, w^2] + 
    12*G[1, w^2]*G[-w, w^2, w^2] + (14*G[0, 0, 0, w])/3 + 2*G[0, 0, 0, w^2] - 
    (16*G[0, 0, 1, w])/3 - 2*G[0, 0, r61, w^2] - 2*G[0, 0, r62, w^2] + 
    (38*G[0, 0, w^2, w^2])/3 + (32*G[0, 1, 0, w])/3 - (64*G[0, 1, 1, w])/3 - 
    (40*G[0, 1, w^2, w^2])/3 - 8*G[0, r1, 0, w] + 16*G[0, r1, 1, w] - 
    8*G[0, r2, 0, w] + 16*G[0, r2, 1, w] - 6*G[0, r61, w^2, w^2] - 
    6*G[0, r62, w^2, w^2] - 2*G[0, w^(-2), 0, w^2] + 
    2*G[0, w^(-2), r61, w^2] + 2*G[0, w^(-2), r62, w^2] + 
    (32*G[0, w^2, 0, w^2])/3 - (40*G[0, w^2, 1, w^2])/3 - 
    4*G[0, w^2, r61, w^2] - 4*G[0, w^2, r62, w^2] - 
    (40*G[0, w^2, w^2, w^2])/3 + 12*G[-I, 0, 0, r1] - 12*G[-I, 0, 0, w] - 
    8*G[-I, 0, 1, r1] + 8*G[-I, 0, 1, w] - 4*G[-I, r1, 0, r1] + 
    4*G[-I, r1, 0, w] + 8*G[-I, r1, 1, r1] - 8*G[-I, r1, 1, w] - 
    4*G[-I, r2, 0, r1] + 4*G[-I, r2, 0, w] + 8*G[-I, r2, 1, r1] - 
    8*G[-I, r2, 1, w] + 12*G[I, 0, 0, r1] - 12*G[I, 0, 0, w] - 
    8*G[I, 0, 1, r1] + 8*G[I, 0, 1, w] - 4*G[I, r1, 0, r1] + 
    4*G[I, r1, 0, w] + 8*G[I, r1, 1, r1] - 8*G[I, r1, 1, w] - 
    4*G[I, r2, 0, r1] + 4*G[I, r2, 0, w] + 8*G[I, r2, 1, r1] - 
    8*G[I, r2, 1, w] + (8*G[1, 0, 0, w])/3 - (16*G[1, 0, 1, w])/3 - 
    (52*G[1, 0, w^2, w^2])/3 - (64*G[1, 1, 0, w])/3 + (128*G[1, 1, 1, w])/3 - 
    (128*G[1, 1, 1, w^2])/3 + (64*G[1, 1, r61, w^2])/3 + 
    (64*G[1, 1, r62, w^2])/3 + 8*G[1, r1, 0, w] - 16*G[1, r1, 1, w] + 
    8*G[1, r2, 0, w] - 16*G[1, r2, 1, w] - (64*G[1, r61, 0, w^2])/3 + 
    (64*G[1, r61, 1, w^2])/3 + (32*G[1, r61, r61, w^2])/3 + 
    (32*G[1, r61, r62, w^2])/3 + (52*G[1, r61, w^2, w^2])/3 - 
    (64*G[1, r62, 0, w^2])/3 + (64*G[1, r62, 1, w^2])/3 + 
    (32*G[1, r62, r61, w^2])/3 + (32*G[1, r62, r62, w^2])/3 + 
    (52*G[1, r62, w^2, w^2])/3 + (64*G[1, w^(-2), 0, w^2])/3 - 
    (64*G[1, w^(-2), r61, w^2])/3 - (64*G[1, w^(-2), r62, w^2])/3 + 
    4*G[1, w^2, 0, w^2] - 4*G[1, w^2, r61, w^2] - 4*G[1, w^2, r62, w^2] + 
    6*G[r1, 0, 0, w] + 6*G[r2, 0, 0, w] + (38*G[r61, 0, 0, w^2])/3 - 
    (40*G[r61, 0, 1, w^2])/3 - 6*G[r61, 0, r61, w^2] - 
    6*G[r61, 0, r62, w^2] - (58*G[r61, 0, w^2, w^2])/3 - 
    (64*G[r61, 1, 0, w^2])/3 + (64*G[r61, 1, 1, w^2])/3 + 
    (32*G[r61, 1, r61, w^2])/3 + (32*G[r61, 1, r62, w^2])/3 + 
    (52*G[r61, 1, w^2, w^2])/3 - (32*G[r61, r61, 0, w^2])/3 + 
    (32*G[r61, r61, 1, w^2])/3 + (16*G[r61, r61, r61, w^2])/3 + 
    (16*G[r61, r61, r62, w^2])/3 + (32*G[r61, r61, w^2, w^2])/3 - 
    (32*G[r61, r62, 0, w^2])/3 + (32*G[r61, r62, 1, w^2])/3 + 
    (16*G[r61, r62, r61, w^2])/3 + (16*G[r61, r62, r62, w^2])/3 + 
    (32*G[r61, r62, w^2, w^2])/3 + (14*G[r61, w^(-2), 0, w^2])/3 - 
    (14*G[r61, w^(-2), r61, w^2])/3 - (14*G[r61, w^(-2), r62, w^2])/3 + 
    4*G[r61, -w^(-1), 0, w^2] - 8*G[r61, -w^(-1), 1, w^2] + 
    4*G[r61, -w, 0, w^2] - 8*G[r61, -w, 1, w^2] - (44*G[r61, w^2, 0, w^2])/
     3 + (52*G[r61, w^2, 1, w^2])/3 + 6*G[r61, w^2, r61, w^2] + 
    6*G[r61, w^2, r62, w^2] + (40*G[r61, w^2, w^2, w^2])/3 + 
    (38*G[r62, 0, 0, w^2])/3 - (40*G[r62, 0, 1, w^2])/3 - 
    6*G[r62, 0, r61, w^2] - 6*G[r62, 0, r62, w^2] - 
    (58*G[r62, 0, w^2, w^2])/3 - (64*G[r62, 1, 0, w^2])/3 + 
    (64*G[r62, 1, 1, w^2])/3 + (32*G[r62, 1, r61, w^2])/3 + 
    (32*G[r62, 1, r62, w^2])/3 + (52*G[r62, 1, w^2, w^2])/3 - 
    (32*G[r62, r61, 0, w^2])/3 + (32*G[r62, r61, 1, w^2])/3 + 
    (16*G[r62, r61, r61, w^2])/3 + (16*G[r62, r61, r62, w^2])/3 + 
    (32*G[r62, r61, w^2, w^2])/3 - (32*G[r62, r62, 0, w^2])/3 + 
    (32*G[r62, r62, 1, w^2])/3 + (16*G[r62, r62, r61, w^2])/3 + 
    (16*G[r62, r62, r62, w^2])/3 + (32*G[r62, r62, w^2, w^2])/3 + 
    (14*G[r62, w^(-2), 0, w^2])/3 - (14*G[r62, w^(-2), r61, w^2])/3 - 
    (14*G[r62, w^(-2), r62, w^2])/3 + 4*G[r62, -w^(-1), 0, w^2] - 
    8*G[r62, -w^(-1), 1, w^2] + 4*G[r62, -w, 0, w^2] - 8*G[r62, -w, 1, w^2] - 
    (44*G[r62, w^2, 0, w^2])/3 + (52*G[r62, w^2, 1, w^2])/3 + 
    6*G[r62, w^2, r61, w^2] + 6*G[r62, w^2, r62, w^2] + 
    (40*G[r62, w^2, w^2, w^2])/3 - (38*G[w^(-2), 0, 0, w^2])/3 + 
    (40*G[w^(-2), 0, 1, w^2])/3 + 6*G[w^(-2), 0, r61, w^2] + 
    6*G[w^(-2), 0, r62, w^2] + (40*G[w^(-2), 0, w^2, w^2])/3 + 
    (52*G[w^(-2), 1, 0, w^2])/3 - (52*G[w^(-2), 1, r61, w^2])/3 - 
    (52*G[w^(-2), 1, r62, w^2])/3 + (58*G[w^(-2), r61, 0, w^2])/3 - 
    (52*G[w^(-2), r61, 1, w^2])/3 - (32*G[w^(-2), r61, r61, w^2])/3 - 
    (32*G[w^(-2), r61, r62, w^2])/3 - (40*G[w^(-2), r61, w^2, w^2])/3 + 
    (58*G[w^(-2), r62, 0, w^2])/3 - (52*G[w^(-2), r62, 1, w^2])/3 - 
    (32*G[w^(-2), r62, r61, w^2])/3 - (32*G[w^(-2), r62, r62, w^2])/3 - 
    (40*G[w^(-2), r62, w^2, w^2])/3 - (40*G[w^(-2), w^(-2), 0, w^2])/3 + 
    (40*G[w^(-2), w^(-2), r61, w^2])/3 + (40*G[w^(-2), w^(-2), r62, w^2])/3 - 
    4*G[w^(-2), -w^(-1), 0, w^2] + 8*G[w^(-2), -w^(-1), 1, w^2] - 
    2*G[-w^(-1), 0, 0, w^2] + 2*G[-w^(-1), 0, r61, w^2] + 
    2*G[-w^(-1), 0, r62, w^2] + 4*G[-w^(-1), 1, 0, w^2] - 
    4*G[-w^(-1), 1, r61, w^2] - 4*G[-w^(-1), 1, r62, w^2] + 
    2*G[-w^(-1), r61, 0, w^2] - 4*G[-w^(-1), r61, 1, w^2] + 
    2*G[-w^(-1), r62, 0, w^2] - 4*G[-w^(-1), r62, 1, w^2] - 
    4*G[-w^(-1), -w, 0, w^2] + 8*G[-w^(-1), -w, 1, w^2] - 
    2*G[-w, 0, 0, w^2] + 2*G[-w, 0, r61, w^2] + 2*G[-w, 0, r62, w^2] + 
    4*G[-w, 0, w^2, w^2] + 4*G[-w, 1, 0, w^2] - 4*G[-w, 1, r61, w^2] - 
    4*G[-w, 1, r62, w^2] - 8*G[-w, 1, w^2, w^2] + 2*G[-w, r61, 0, w^2] - 
    4*G[-w, r61, 1, w^2] + 2*G[-w, r62, 0, w^2] - 4*G[-w, r62, 1, w^2] - 
    4*G[-w, -w^(-1), 0, w^2] + 8*G[-w, -w^(-1), 1, w^2] + 
    4*G[-w, w^2, 0, w^2] - 8*G[-w, w^2, 1, w^2] + (4*Pi*GI[0, r2])/3 + 
    (23*Zeta[3])/3) + 24*((2*Pi^2*G[0, w])/3 - (4*Pi^2*G[1, w])/3 - 
    8*G[0, 0, 0, w] + 16*G[0, 0, 1, w] + 16*G[0, 1, 0, w] - 
    32*G[0, 1, 1, w] + 16*G[1, 0, 0, w] - 32*G[1, 0, 1, w] - 
    32*G[1, 1, 0, w] + 64*G[1, 1, 1, w] + 10*Zeta[3]))/36


==> Analytical_expressions/Cal_NP3_g58_weight4/NP3_g58_Cotes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     36296,        811]
NotebookOptionsPosition[     34128,        772]
NotebookOutlinePosition[     34543,        789]
CellTagsIndexPosition[     34500,        786]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/wangyefan/software/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8517671808264503`*^9, 3.851767184515833*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"cfbdd395-218d-4766-b9cb-bbbbf0941a77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"57bb440b-d33c-4f92-97d5-120e3ee17b67"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.856268252463422*^9, 3.8563357552932463`*^9, 
   3.856347042348522*^9, 3.861103946670745*^9, 3.861339056715473*^9, 
   3.875449243205681*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"08514f60-e67e-44b3-81e1-\
9100a778acff"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.856268252463422*^9, 3.8563357552932463`*^9, 
   3.856347042348522*^9, 3.861103946670745*^9, 3.861339056715473*^9, 
   3.875449243206328*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"a04d5975-49f4-4a44-a4f8-\
3e1cda23cacc"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.856268252463422*^9, 3.8563357552932463`*^9, 
   3.856347042348522*^9, 3.861103946670745*^9, 3.861339056715473*^9, 
   3.875449243207327*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"a6ef5909-a28b-413e-812f-\
cf92c57276b2"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.856268252463422*^9, 3.8563357552932463`*^9, 
   3.856347042348522*^9, 3.861103946670745*^9, 3.861339056715473*^9, 
   3.875449243207892*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"768fcc2f-f5e7-44d4-a39f-\
c57ee2604d2f"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.856268252463422*^9, 3.8563357552932463`*^9, 
   3.856347042348522*^9, 3.861103946670745*^9, 3.861339056715473*^9, 
   3.875449243208496*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"28df8ac1-3103-4108-9f38-\
5c66864d6396"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.856268252463422*^9, 3.8563357552932463`*^9, 
   3.856347042348522*^9, 3.861103946670745*^9, 3.861339056715473*^9, 
   3.87544924330519*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"d0d69e07-28be-4bb5-a4be-\
9a8eeb8e3fb6"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.856268252463422*^9, 3.8563357552932463`*^9, 
   3.856347042348522*^9, 3.861103946670745*^9, 3.861339056715473*^9, 
   3.875449243549243*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"93f95656-46a8-4ff6-be1a-\
87c63c024649"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.856268252463422*^9, 3.8563357552932463`*^9, 
   3.856347042348522*^9, 3.861103946670745*^9, 3.861339056715473*^9, 
   3.87544924356811*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"21e88473-b904-47fe-b2fd-\
538872122327"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.856268252463422*^9, 3.8563357552932463`*^9, 
   3.856347042348522*^9, 3.861103946670745*^9, 3.861339056715473*^9, 
   3.875449244301729*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"015e8945-bb87-4426-8195-\
d743a64bd2e8"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.856268252463422*^9, 3.8563357552932463`*^9, 
   3.856347042348522*^9, 3.861103946670745*^9, 3.861339056715473*^9, 
   3.87544924431728*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"e5b5bea7-8b57-427c-8d30-\
7549f4bfe460"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.8560858403214197`*^9, 3.856268252463422*^9, 3.8563357552932463`*^9, 
   3.856347042348522*^9, 3.861103946670745*^9, 3.861339056715473*^9, 
   3.875449244321293*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"da46c5bf-eed8-45be-945a-\
b9ee3be1adf6"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.855029048587594*^9, 3.855029068109993*^9}, {
   3.855058410726265*^9, 3.855058412397024*^9}, {3.85536174741825*^9, 
   3.855361749455186*^9}, 3.856268171761442*^9, {3.856335758432929*^9, 
   3.8563357587463713`*^9}, 
   3.878108710724416*^9},ExpressionUUID->"01ddf5e0-663e-4aee-b76a-\
455ce3dff680"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g58a", "[", "4", "]"}], "=", 
   RowBox[{"Get", "[", "\"\<g58a_4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.85519510700385*^9, 3.855195120609766*^9}, 
   3.856085847414382*^9, 3.856268173564205*^9, 3.85626825966635*^9, {
   3.8782937458177166`*^9, 3.8782937458333435`*^9}, {3.8782939385015335`*^9, 
   3.878293942549039*^9}},ExpressionUUID->"88b10ccc-cec1-464f-8ee4-\
32838a43eb4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exp", "=", 
   RowBox[{"Get", "[", "\"\<g58bpre_4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8549591322928658`*^9, 3.854959137767748*^9}, 
   3.855018994791181*^9, 3.8550290291463947`*^9, 3.855057832577569*^9, 
   3.856085850769886*^9, 3.8562681759041023`*^9, 3.8782937458333435`*^9, {
   3.8782939385015335`*^9, 
   3.8782939454237103`*^9}},ExpressionUUID->"2bfb7218-6643-4e39-9d09-\
0976b489d221"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g58preCotes", "[", 
   RowBox[{"s_", ",", "t_", ",", "d_", ",", "del_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "p1", ",", "p2", ",", "p3", ",", "p4", ",", "wvalue", ",", "z3value", 
      ",", "e1", ",", "e2", ",", "e3", ",", "z3min", ",", "z3max", ",", "len",
       ",", "num0", ",", "t1", ",", "t2", ",", "t3", ",", "t5", ",", "t6", 
      ",", "final", ",", "z2rep"}], "}"}], ",", 
    RowBox[{
     RowBox[{"e1", "=", 
      RowBox[{"exp", "/.", 
       RowBox[{
        RowBox[{"Bracket", "[", "x_", "]"}], "\[RuleDelayed]", "x"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"wvalue", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "s"}], "]"}], " ", 
            RowBox[{"Sqrt", "[", "s", "]"}]}], "-", "s"}], ")"}]}], ",", 
        "25"}], "]"}]}], ";", 
     RowBox[{"z3value", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", " ", "s"}], "+", 
           RowBox[{"s", "^", "2"}], "-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"s", "^", "2"}], "+", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "t"}], ")"}]}], "-", 
                RowBox[{"4", " ", "t"}]}], ")"}], "^", "2"}]}], "]"}], "-", 
           RowBox[{"4", " ", "t"}], "+", 
           RowBox[{"s", " ", "t"}]}], ")"}]}], ",", "25"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"z3min", "=", 
      RowBox[{
       RowBox[{"wvalue", "^", "2"}], "+", "del"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"z3max", "=", "z3value"}], ";", "\[IndentingNewLine]", 
     RowBox[{"len", "=", 
      RowBox[{
       RowBox[{"1", "/", "d"}], " ", 
       RowBox[{"(", 
        RowBox[{"z3max", "-", "z3min"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"num0", "=", 
      RowBox[{"Union", "[", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r5", "\[Rule]", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
            RowBox[{"r6", "\[Rule]", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "w", "+", 
                 RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
            RowBox[{"r51", "\[Rule]", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "w"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "+", "w", 
                "+", 
                RowBox[{"w", "^", "2"}]}], ")"}]}]}], ",", 
            RowBox[{"r52", "\[Rule]", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "w"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "+", "w", 
                "+", 
                RowBox[{"w", "^", "2"}]}], ")"}]}]}], ",", 
            RowBox[{"r61", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "w", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"w", "^", "2"}]}], "+", 
                  RowBox[{"w", "^", "3"}], "-", 
                  RowBox[{"w", "^", "4"}], "+", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"w", "^", "2"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ")"}], 
                "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", 
                  RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
            RowBox[{"r62", "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "w", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"w", "^", "2"}]}], "+", 
                  RowBox[{"w", "^", "3"}], "-", 
                  RowBox[{"w", "^", "4"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ")"}], 
                "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", 
                  RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
            RowBox[{"r7", "\[Rule]", 
             RowBox[{
              RowBox[{"1", "/", "w"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "w", "+", 
                RowBox[{"w", "^", "2"}]}], ")"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", "wvalue"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"r1", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"r2", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"r3", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"r4", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
            "2"}]}], ",", 
          RowBox[{"w", "\[Rule]", "wvalue"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"z2rep", "=", 
      RowBox[{"{", 
       RowBox[{"z2", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"w", "^", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "w", "+", 
                RowBox[{"w", "^", "3"}], "-", 
                RowBox[{"w", "^", "4"}]}], ")"}], " ", "z3"}], "+", 
             RowBox[{
              RowBox[{"w", "^", "2"}], " ", 
              RowBox[{"z3", "^", "2"}]}], "+", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"w", "^", "4"}], " ", 
                RowBox[{"z3", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"z3", "-", 
                  RowBox[{"w", " ", 
                   RowBox[{"(", 
                    RowBox[{"w", "+", "z3", "+", 
                    RowBox[{"w", " ", "z3", " ", 
                    RowBox[{"(", 
                    RowBox[{"w", "-", 
                    RowBox[{"w", "^", "2"}], "+", "z3"}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "^", "2"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"w", "^", "2"}], " ", "z3"}], ")"}]}], ")"}]}]}], 
       "}"}]}], ";", 
     RowBox[{"t5", "=", 
      RowBox[{"Total", "[", 
       RowBox[{"Monitor", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"len", "*", 
            RowBox[{"1", "/", "90"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", "*", 
               RowBox[{"Ginsh", "[", 
                RowBox[{"e1", ",", 
                 RowBox[{"Union", "[", 
                  RowBox[{
                   RowBox[{"ReplaceAll", "[", 
                    RowBox[{"z2rep", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}]}]}]}], "}"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}]}]}], "}"}], ",", "num0"}], 
                  "]"}]}], "]"}]}], "+", 
              RowBox[{"32", "*", 
               RowBox[{"Ginsh", "[", 
                RowBox[{"e1", ",", 
                 RowBox[{"Union", "[", 
                  RowBox[{
                   RowBox[{"ReplaceAll", "[", 
                    RowBox[{"z2rep", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                    "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                   "num0"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"12", "*", 
               RowBox[{"Ginsh", "[", 
                RowBox[{"e1", ",", 
                 RowBox[{"Union", "[", 
                  RowBox[{
                   RowBox[{"ReplaceAll", "[", 
                    RowBox[{"z2rep", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"2", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                    "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"2", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                   "num0"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"32", "*", 
               RowBox[{"Ginsh", "[", 
                RowBox[{"e1", ",", 
                 RowBox[{"Union", "[", 
                  RowBox[{
                   RowBox[{"ReplaceAll", "[", 
                    RowBox[{"z2rep", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                    "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                   "num0"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"7", "*", 
               RowBox[{"Ginsh", "[", 
                RowBox[{"e1", ",", 
                 RowBox[{"Union", "[", 
                  RowBox[{
                   RowBox[{"ReplaceAll", "[", 
                    RowBox[{"z2rep", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"4", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                    "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"4", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                   "num0"}], "]"}]}], "]"}]}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}], ",", "i"}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"t6", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"g58a", "[", "4", "]"}], ",", 
        RowBox[{"Union", "[", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"z2rep", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
              RowBox[{"z3", "\[Rule]", "z3value"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z3", "\[Rule]", "z3value"}], "}"}], ",", "num0"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"final", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"t5", "+", "t6"}], ",", "20"}], "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854965698547666*^9, 3.854965741224839*^9}, {
   3.854965804712245*^9, 3.854966060270164*^9}, 3.8550189999192047`*^9, {
   3.855030613539296*^9, 3.855030722414732*^9}, {3.855031291697262*^9, 
   3.855031293970393*^9}, {3.855031344229027*^9, 3.855031423842352*^9}, {
   3.855031458486013*^9, 3.8550314588167133`*^9}, {3.85503150685287*^9, 
   3.855031507859301*^9}, {3.855031702035344*^9, 3.855031705489744*^9}, {
   3.855031898491376*^9, 3.8550319398622932`*^9}, {3.855057894910499*^9, 
   3.855057903617338*^9}, {3.855057994562982*^9, 3.8550580542444553`*^9}, {
   3.855059952830206*^9, 3.855060004798101*^9}, {3.8550600364315453`*^9, 
   3.8550600503579206`*^9}, {3.855060735842853*^9, 3.855060741343392*^9}, {
   3.855061241165481*^9, 3.855061255394341*^9}, {3.8551057191495523`*^9, 
   3.8551057803972*^9}, {3.855105814000216*^9, 3.855105914525519*^9}, {
   3.855106779684537*^9, 3.855106780999648*^9}, {3.855112112021552*^9, 
   3.855112219907282*^9}, {3.855112260433154*^9, 3.855112556484056*^9}, {
   3.855112589063649*^9, 3.85511259162523*^9}, {3.855112885461705*^9, 
   3.8551128894661493`*^9}, {3.85519515263105*^9, 3.855195243373261*^9}, {
   3.855196723965514*^9, 3.855196729268866*^9}, 3.855197490495431*^9, 
   3.8552362948678837`*^9, 3.855239541534494*^9, {3.855240957293366*^9, 
   3.855240963323822*^9}, {3.855242416357656*^9, 3.855242468658526*^9}, {
   3.8553627469619093`*^9, 3.855362758583682*^9}, {3.855364542733162*^9, 
   3.855364670963439*^9}, {3.8553676234105186`*^9, 3.855367674579145*^9}, {
   3.855367721378117*^9, 3.855367764162581*^9}, {3.855368095164442*^9, 
   3.855368099527795*^9}, {3.855370113964706*^9, 3.8553701144604607`*^9}, 
   3.856002415008726*^9, {3.856002468965139*^9, 3.856002469372952*^9}, {
   3.856002621717852*^9, 3.856002645729732*^9}, {3.856002942838546*^9, 
   3.856003079704371*^9}, {3.856007576298356*^9, 3.856007589431901*^9}, {
   3.856008505430437*^9, 3.856008509213524*^9}, {3.856011232160017*^9, 
   3.856011267170973*^9}, {3.856011300947679*^9, 3.8560113046293793`*^9}, {
   3.856011819007794*^9, 3.8560118312018557`*^9}, {3.856016200100192*^9, 
   3.8560162395613422`*^9}, {3.856085861096298*^9, 3.85608589474611*^9}, {
   3.856087569202932*^9, 3.856087569757168*^9}, {3.856268178126976*^9, 
   3.856268239756503*^9}, {3.856335805621685*^9, 3.856335870346736*^9}, {
   3.856336578006948*^9, 3.856336584768454*^9}, 3.856336659325839*^9, 
   3.8782937458333435`*^9, 
   3.87829393851716*^9},ExpressionUUID->"d7c98061-2a36-46a9-b6fa-\
a3f7706f08c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g58preCotes", "[", 
  RowBox[{"10", ",", 
   RowBox[{"-", "6.75"}], ",", "50", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.8560144936253853`*^9, 3.856014504715829*^9}, {
   3.8560862628591747`*^9, 3.856086263351532*^9}, 3.856268244947979*^9, {
   3.856338265179336*^9, 3.8563382671580763`*^9}, 3.87810872900325*^9, {
   3.8781307155215025`*^9, 
   3.8781307168391743`*^9}},ExpressionUUID->"b1d39c65-bd2d-4023-b7cb-\
edbba5fd287c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "83.19198276547544`"}], "-", 
  RowBox[{"0.36065245382818745`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.856015935998715*^9, 3.856086259949448*^9, 
  3.856087432881598*^9, 3.856088596822855*^9, 3.856269080207818*^9, 
  3.856336480236096*^9, 3.856336651075897*^9, 3.856336799172213*^9, 
  3.8563388604920673`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"32f08f38-678e-4d17-98f0-e0756557c8ce"]
}, Open  ]]
},
WindowSize->{1027.2, 570.9},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fe9821e5-bff3-44b8-92c4-8dcdfba19f02"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 306, 7, 28, "Input",ExpressionUUID->"cfbdd395-218d-4766-b9cb-bbbbf0941a77"],
Cell[CellGroupData[{
Cell[889, 31, 135, 2, 28, "Input",ExpressionUUID->"57bb440b-d33c-4f92-97d5-120e3ee17b67"],
Cell[CellGroupData[{
Cell[1049, 37, 1184, 21, 22, "Print",ExpressionUUID->"08514f60-e67e-44b3-81e1-9100a778acff"],
Cell[2236, 60, 1006, 16, 22, "Print",ExpressionUUID->"a04d5975-49f4-4a44-a4f8-3e1cda23cacc"],
Cell[3245, 78, 1028, 17, 22, "Print",ExpressionUUID->"a6ef5909-a28b-413e-812f-cf92c57276b2"],
Cell[4276, 97, 1105, 18, 22, "Print",ExpressionUUID->"768fcc2f-f5e7-44d4-a39f-c57ee2604d2f"],
Cell[5384, 117, 1051, 17, 58, "Print",ExpressionUUID->"28df8ac1-3103-4108-9f38-5c66864d6396"],
Cell[6438, 136, 1026, 17, 22, "Print",ExpressionUUID->"d0d69e07-28be-4bb5-a4be-9a8eeb8e3fb6"],
Cell[7467, 155, 1043, 17, 22, "Print",ExpressionUUID->"93f95656-46a8-4ff6-be1a-87c63c024649"],
Cell[8513, 174, 1003, 16, 22, "Print",ExpressionUUID->"21e88473-b904-47fe-b2fd-538872122327"],
Cell[9519, 192, 1011, 16, 22, "Print",ExpressionUUID->"015e8945-bb87-4426-8195-d743a64bd2e8"],
Cell[10533, 210, 1087, 17, 40, "Print",ExpressionUUID->"e5b5bea7-8b57-427c-8d30-7549f4bfe460"],
Cell[11623, 229, 1069, 17, 40, "Print",ExpressionUUID->"da46c5bf-eed8-45be-945a-b9ee3be1adf6"]
}, Open  ]]
}, Open  ]],
Cell[12719, 250, 426, 8, 28, "Input",ExpressionUUID->"01ddf5e0-663e-4aee-b76a-455ce3dff680"],
Cell[13148, 260, 442, 9, 28, "Input",ExpressionUUID->"88b10ccc-cec1-464f-8ee4-32838a43eb4a"],
Cell[13593, 271, 447, 9, 28, "Input",ExpressionUUID->"2bfb7218-6643-4e39-9d09-0976b489d221"],
Cell[14043, 282, 19133, 464, 523, "Input",ExpressionUUID->"d7c98061-2a36-46a9-b6fa-a3f7706f08c8"],
Cell[CellGroupData[{
Cell[33201, 750, 461, 9, 28, "Input",ExpressionUUID->"b1d39c65-bd2d-4023-b7cb-edbba5fd287c"],
Cell[33665, 761, 447, 8, 32, "Output",ExpressionUUID->"32f08f38-678e-4d17-98f0-e0756557c8ce"]
}, Open  ]]
}
]
*)



==> Analytical_expressions/Cal_NP3_g58_weight4/g58a_4.m <==
Pi^4/9 - ((154*I)/81)*Pi^3*G[1, w^2] + (22*Pi^2*G[0, w]*G[1, w^2])/9 - 
 (4*Pi^2*G[0, w^2]*G[1, w^2])/3 + (56*G[0, -w]^2*G[0, w^2]*G[1, w^2])/3 - 
 (8*I)*Pi*G[0, w]*G[0, w^2]*G[1, w^2] - 8*G[0, -w]*G[0, w]*G[0, w^2]*
  G[1, w^2] - ((56*I)/3)*Pi*G[0, w^2]^2*G[1, w^2] + 
 (16*G[0, -w]*G[0, w^2]^2*G[1, w^2])/3 + (32*G[0, w]*G[0, w^2]^2*G[1, w^2])/
  3 - 44*G[0, w^2]^3*G[1, w^2] + (4*Pi^2*G[-I, r1]*G[1, w^2])/3 - 
 (4*Pi^2*G[-I, w]*G[1, w^2])/3 + (4*Pi^2*G[I, r1]*G[1, w^2])/3 - 
 (4*Pi^2*G[I, w]*G[1, w^2])/3 - (8*Pi^2*G[1, r7]*G[1, w^2])/9 + 
 (4*I)*Pi*G[0, w^2]*G[1, r7]*G[1, w^2] - (64*G[0, w^2]^2*G[1, r7]*G[1, w^2])/
  3 - (176*G[0, -w]*G[0, w^2]*G[1, -w]*G[1, w^2])/3 - 
 (80*G[0, w^2]^2*G[1, -w]*G[1, w^2])/3 + (128*G[0, w^2]*G[1, -w]^2*G[1, w^2])/
  3 - (272*Pi^2*G[1, w]*G[1, w^2])/9 + (64*I)*Pi*G[0, w^2]*G[1, w]*
  G[1, w^2] + 16*G[0, -w]*G[0, w^2]*G[1, w]*G[1, w^2] - 
 (64*G[0, w^2]^2*G[1, w]*G[1, w^2])/3 + (32*Pi^2*G[1, w^2]^2)/3 + 
 ((32*I)/3)*Pi*G[0, w]*G[1, w^2]^2 - ((736*I)/9)*Pi*G[0, w^2]*G[1, w^2]^2 + 
 (32*G[0, -w]*G[0, w^2]*G[1, w^2]^2)/3 + (880*G[0, w]*G[0, w^2]*G[1, w^2]^2)/
  9 + (416*G[0, w^2]^2*G[1, w^2]^2)/3 + (976*G[0, w^2]*G[1, r7]*G[1, w^2]^2)/
  9 - (64*G[0, w^2]*G[1, -w]*G[1, w^2]^2)/3 - 
 ((256*I)/3)*Pi*G[1, w]*G[1, w^2]^2 - (1760*G[0, w^2]*G[1, w]*G[1, w^2]^2)/
  9 + ((128*I)/3)*Pi*G[1, w^2]^3 - (128*G[0, w]*G[1, w^2]^3)/3 - 
 (160*G[0, w^2]*G[1, w^2]^3)/3 - (128*G[1, r7]*G[1, w^2]^3)/3 + 
 (256*G[1, w]*G[1, w^2]^3)/3 + ((154*I)/81)*Pi^3*G[1, z3] - 
 (22*Pi^2*G[0, w]*G[1, z3])/9 + (4*Pi^2*G[0, w^2]*G[1, z3])/3 - 
 (56*G[0, -w]^2*G[0, w^2]*G[1, z3])/3 + (8*I)*Pi*G[0, w]*G[0, w^2]*G[1, z3] + 
 8*G[0, -w]*G[0, w]*G[0, w^2]*G[1, z3] + ((56*I)/3)*Pi*G[0, w^2]^2*G[1, z3] - 
 (16*G[0, -w]*G[0, w^2]^2*G[1, z3])/3 - (32*G[0, w]*G[0, w^2]^2*G[1, z3])/3 + 
 44*G[0, w^2]^3*G[1, z3] - (4*Pi^2*G[-I, r1]*G[1, z3])/3 + 
 (4*Pi^2*G[-I, w]*G[1, z3])/3 - (4*Pi^2*G[I, r1]*G[1, z3])/3 + 
 (4*Pi^2*G[I, w]*G[1, z3])/3 + (8*Pi^2*G[1, r7]*G[1, z3])/9 - 
 (4*I)*Pi*G[0, w^2]*G[1, r7]*G[1, z3] + (64*G[0, w^2]^2*G[1, r7]*G[1, z3])/
  3 + (176*G[0, -w]*G[0, w^2]*G[1, -w]*G[1, z3])/3 + 
 (80*G[0, w^2]^2*G[1, -w]*G[1, z3])/3 - (128*G[0, w^2]*G[1, -w]^2*G[1, z3])/
  3 + (272*Pi^2*G[1, w]*G[1, z3])/9 - (64*I)*Pi*G[0, w^2]*G[1, w]*G[1, z3] - 
 16*G[0, -w]*G[0, w^2]*G[1, w]*G[1, z3] + (64*G[0, w^2]^2*G[1, w]*G[1, z3])/
  3 - (32*Pi^2*G[1, w^2]*G[1, z3])/3 - ((32*I)/3)*Pi*G[0, w]*G[1, w^2]*
  G[1, z3] + ((736*I)/9)*Pi*G[0, w^2]*G[1, w^2]*G[1, z3] - 
 (32*G[0, -w]*G[0, w^2]*G[1, w^2]*G[1, z3])/3 - 
 (880*G[0, w]*G[0, w^2]*G[1, w^2]*G[1, z3])/9 - 
 (416*G[0, w^2]^2*G[1, w^2]*G[1, z3])/3 - 
 (976*G[0, w^2]*G[1, r7]*G[1, w^2]*G[1, z3])/9 + 
 (64*G[0, w^2]*G[1, -w]*G[1, w^2]*G[1, z3])/3 + 
 ((256*I)/3)*Pi*G[1, w]*G[1, w^2]*G[1, z3] + 
 (1760*G[0, w^2]*G[1, w]*G[1, w^2]*G[1, z3])/9 - 
 ((128*I)/3)*Pi*G[1, w^2]^2*G[1, z3] + (128*G[0, w]*G[1, w^2]^2*G[1, z3])/3 + 
 (160*G[0, w^2]*G[1, w^2]^2*G[1, z3])/3 + (128*G[1, r7]*G[1, w^2]^2*G[1, z3])/
  3 - (256*G[1, w]*G[1, w^2]^2*G[1, z3])/3 + 14*Pi^2*G[1, w^2]*G[r1, w] - 
 (24*I)*Pi*G[0, w^2]*G[1, w^2]*G[r1, w] + (32*I)*Pi*G[1, w^2]^2*G[r1, w] - 
 14*Pi^2*G[1, z3]*G[r1, w] + (24*I)*Pi*G[0, w^2]*G[1, z3]*G[r1, w] - 
 (32*I)*Pi*G[1, w^2]*G[1, z3]*G[r1, w] + 14*Pi^2*G[1, w^2]*G[r2, w] - 
 (24*I)*Pi*G[0, w^2]*G[1, w^2]*G[r2, w] + (32*I)*Pi*G[1, w^2]^2*G[r2, w] - 
 14*Pi^2*G[1, z3]*G[r2, w] + (24*I)*Pi*G[0, w^2]*G[1, z3]*G[r2, w] - 
 (32*I)*Pi*G[1, w^2]*G[1, z3]*G[r2, w] + 8*G[0, w]*G[0, w^2]*G[1, w^2]*
  G[r61, -w] + 8*G[0, w^2]^2*G[1, w^2]*G[r61, -w] - 
 16*G[0, w^2]*G[1, w]*G[1, w^2]*G[r61, -w] - 8*G[0, w]*G[0, w^2]*G[1, z3]*
  G[r61, -w] - 8*G[0, w^2]^2*G[1, z3]*G[r61, -w] + 
 16*G[0, w^2]*G[1, w]*G[1, z3]*G[r61, -w] + ((77*I)/81)*Pi^3*G[r61, w^2] - 
 (11*Pi^2*G[0, w]*G[r61, w^2])/9 + (2*Pi^2*G[0, w^2]*G[r61, w^2])/3 - 
 (28*G[0, -w]^2*G[0, w^2]*G[r61, w^2])/3 + (4*I)*Pi*G[0, w]*G[0, w^2]*
  G[r61, w^2] + 4*G[0, -w]*G[0, w]*G[0, w^2]*G[r61, w^2] + 
 ((28*I)/3)*Pi*G[0, w^2]^2*G[r61, w^2] - (8*G[0, -w]*G[0, w^2]^2*G[r61, w^2])/
  3 - (16*G[0, w]*G[0, w^2]^2*G[r61, w^2])/3 + 22*G[0, w^2]^3*G[r61, w^2] - 
 (2*Pi^2*G[-I, r1]*G[r61, w^2])/3 + (2*Pi^2*G[-I, w]*G[r61, w^2])/3 - 
 (2*Pi^2*G[I, r1]*G[r61, w^2])/3 + (2*Pi^2*G[I, w]*G[r61, w^2])/3 + 
 (4*Pi^2*G[1, r7]*G[r61, w^2])/9 - (2*I)*Pi*G[0, w^2]*G[1, r7]*G[r61, w^2] + 
 (32*G[0, w^2]^2*G[1, r7]*G[r61, w^2])/3 + 
 (88*G[0, -w]*G[0, w^2]*G[1, -w]*G[r61, w^2])/3 + 
 (40*G[0, w^2]^2*G[1, -w]*G[r61, w^2])/3 - 
 (64*G[0, w^2]*G[1, -w]^2*G[r61, w^2])/3 + (136*Pi^2*G[1, w]*G[r61, w^2])/9 - 
 (32*I)*Pi*G[0, w^2]*G[1, w]*G[r61, w^2] - 8*G[0, -w]*G[0, w^2]*G[1, w]*
  G[r61, w^2] + (32*G[0, w^2]^2*G[1, w]*G[r61, w^2])/3 + 
 (16*Pi^2*G[1, w^2]*G[r61, w^2])/3 + ((16*I)/3)*Pi*G[0, w]*G[1, w^2]*
  G[r61, w^2] - ((32*I)/9)*Pi*G[0, w^2]*G[1, w^2]*G[r61, w^2] - 
 8*G[0, -w]*G[0, w^2]*G[1, w^2]*G[r61, w^2] - 
 (40*G[0, w]*G[0, w^2]*G[1, w^2]*G[r61, w^2])/9 - 
 (116*G[0, w^2]^2*G[1, w^2]*G[r61, w^2])/3 + 
 (152*G[0, w^2]*G[1, r7]*G[1, w^2]*G[r61, w^2])/9 + 
 32*G[0, w^2]*G[1, -w]*G[1, w^2]*G[r61, w^2] - 
 ((128*I)/3)*Pi*G[1, w]*G[1, w^2]*G[r61, w^2] + 
 (80*G[0, w^2]*G[1, w]*G[1, w^2]*G[r61, w^2])/9 + 
 (64*I)*Pi*G[1, w^2]^2*G[r61, w^2] - 64*G[0, w]*G[1, w^2]^2*G[r61, w^2] - 
 (176*G[0, w^2]*G[1, w^2]^2*G[r61, w^2])/3 - 64*G[1, r7]*G[1, w^2]^2*
  G[r61, w^2] + 128*G[1, w]*G[1, w^2]^2*G[r61, w^2] - 
 (32*Pi^2*G[1, z3]*G[r61, w^2])/3 - ((32*I)/3)*Pi*G[0, w]*G[1, z3]*
  G[r61, w^2] + ((400*I)/9)*Pi*G[0, w^2]*G[1, z3]*G[r61, w^2] + 
 (8*G[0, -w]*G[0, w^2]*G[1, z3]*G[r61, w^2])/3 - 
 (400*G[0, w]*G[0, w^2]*G[1, z3]*G[r61, w^2])/9 - 
 (92*G[0, w^2]^2*G[1, z3]*G[r61, w^2])/3 - 
 (640*G[0, w^2]*G[1, r7]*G[1, z3]*G[r61, w^2])/9 - 
 (64*G[0, w^2]*G[1, -w]*G[1, z3]*G[r61, w^2])/3 + 
 ((256*I)/3)*Pi*G[1, w]*G[1, z3]*G[r61, w^2] + 
 (800*G[0, w^2]*G[1, w]*G[1, z3]*G[r61, w^2])/9 - 
 ((256*I)/3)*Pi*G[1, w^2]*G[1, z3]*G[r61, w^2] + 
 (256*G[0, w]*G[1, w^2]*G[1, z3]*G[r61, w^2])/3 + 
 (256*G[0, w^2]*G[1, w^2]*G[1, z3]*G[r61, w^2])/3 + 
 (256*G[1, r7]*G[1, w^2]*G[1, z3]*G[r61, w^2])/3 - 
 (512*G[1, w]*G[1, w^2]*G[1, z3]*G[r61, w^2])/3 - 
 7*Pi^2*G[r1, w]*G[r61, w^2] + (12*I)*Pi*G[0, w^2]*G[r1, w]*G[r61, w^2] + 
 (16*I)*Pi*G[1, w^2]*G[r1, w]*G[r61, w^2] - (32*I)*Pi*G[1, z3]*G[r1, w]*
  G[r61, w^2] - 7*Pi^2*G[r2, w]*G[r61, w^2] + (12*I)*Pi*G[0, w^2]*G[r2, w]*
  G[r61, w^2] + (16*I)*Pi*G[1, w^2]*G[r2, w]*G[r61, w^2] - 
 (32*I)*Pi*G[1, z3]*G[r2, w]*G[r61, w^2] - 4*G[0, w]*G[0, w^2]*G[r61, -w]*
  G[r61, w^2] - 4*G[0, w^2]^2*G[r61, -w]*G[r61, w^2] + 
 8*G[0, w^2]*G[1, w]*G[r61, -w]*G[r61, w^2] - 
 8*G[0, w^2]*G[1, w^2]*G[r61, -w]*G[r61, w^2] + 
 8*G[0, w^2]*G[1, z3]*G[r61, -w]*G[r61, w^2] - (16*Pi^2*G[r61, w^2]^2)/3 - 
 ((16*I)/3)*Pi*G[0, w]*G[r61, w^2]^2 + ((200*I)/9)*Pi*G[0, w^2]*
  G[r61, w^2]^2 + (4*G[0, -w]*G[0, w^2]*G[r61, w^2]^2)/3 - 
 (200*G[0, w]*G[0, w^2]*G[r61, w^2]^2)/9 - (46*G[0, w^2]^2*G[r61, w^2]^2)/3 - 
 (320*G[0, w^2]*G[1, r7]*G[r61, w^2]^2)/9 - 
 (32*G[0, w^2]*G[1, -w]*G[r61, w^2]^2)/3 + ((128*I)/3)*Pi*G[1, w]*
  G[r61, w^2]^2 + (400*G[0, w^2]*G[1, w]*G[r61, w^2]^2)/9 + 
 (128*G[0, w^2]*G[1, w^2]*G[r61, w^2]^2)/3 - ((128*I)/3)*Pi*G[1, z3]*
  G[r61, w^2]^2 + (128*G[0, w]*G[1, z3]*G[r61, w^2]^2)/3 + 
 (128*G[1, r7]*G[1, z3]*G[r61, w^2]^2)/3 - 
 (256*G[1, w]*G[1, z3]*G[r61, w^2]^2)/3 - (16*I)*Pi*G[r1, w]*G[r61, w^2]^2 - 
 (16*I)*Pi*G[r2, w]*G[r61, w^2]^2 + 4*G[0, w^2]*G[r61, -w]*G[r61, w^2]^2 - 
 ((64*I)/3)*Pi*G[r61, w^2]^3 + (64*G[0, w]*G[r61, w^2]^3)/3 + 
 (64*G[1, r7]*G[r61, w^2]^3)/3 - (128*G[1, w]*G[r61, w^2]^3)/3 - 
 ((77*I)/81)*Pi^3*G[r61, z3] + (11*Pi^2*G[0, w]*G[r61, z3])/9 - 
 (2*Pi^2*G[0, w^2]*G[r61, z3])/3 + (28*G[0, -w]^2*G[0, w^2]*G[r61, z3])/3 - 
 (4*I)*Pi*G[0, w]*G[0, w^2]*G[r61, z3] - 4*G[0, -w]*G[0, w]*G[0, w^2]*
  G[r61, z3] - ((28*I)/3)*Pi*G[0, w^2]^2*G[r61, z3] + 
 (8*G[0, -w]*G[0, w^2]^2*G[r61, z3])/3 + (16*G[0, w]*G[0, w^2]^2*G[r61, z3])/
  3 - 22*G[0, w^2]^3*G[r61, z3] + (2*Pi^2*G[-I, r1]*G[r61, z3])/3 - 
 (2*Pi^2*G[-I, w]*G[r61, z3])/3 + (2*Pi^2*G[I, r1]*G[r61, z3])/3 - 
 (2*Pi^2*G[I, w]*G[r61, z3])/3 - (4*Pi^2*G[1, r7]*G[r61, z3])/9 + 
 (2*I)*Pi*G[0, w^2]*G[1, r7]*G[r61, z3] - 
 (32*G[0, w^2]^2*G[1, r7]*G[r61, z3])/3 - 
 (88*G[0, -w]*G[0, w^2]*G[1, -w]*G[r61, z3])/3 - 
 (40*G[0, w^2]^2*G[1, -w]*G[r61, z3])/3 + 
 (64*G[0, w^2]*G[1, -w]^2*G[r61, z3])/3 - (136*Pi^2*G[1, w]*G[r61, z3])/9 + 
 (32*I)*Pi*G[0, w^2]*G[1, w]*G[r61, z3] + 8*G[0, -w]*G[0, w^2]*G[1, w]*
  G[r61, z3] - (32*G[0, w^2]^2*G[1, w]*G[r61, z3])/3 + 
 (16*Pi^2*G[1, w^2]*G[r61, z3])/3 + ((16*I)/3)*Pi*G[0, w]*G[1, w^2]*
  G[r61, z3] - ((368*I)/9)*Pi*G[0, w^2]*G[1, w^2]*G[r61, z3] + 
 (16*G[0, -w]*G[0, w^2]*G[1, w^2]*G[r61, z3])/3 + 
 (440*G[0, w]*G[0, w^2]*G[1, w^2]*G[r61, z3])/9 + 
 (208*G[0, w^2]^2*G[1, w^2]*G[r61, z3])/3 + 
 (488*G[0, w^2]*G[1, r7]*G[1, w^2]*G[r61, z3])/9 - 
 (32*G[0, w^2]*G[1, -w]*G[1, w^2]*G[r61, z3])/3 - 
 ((128*I)/3)*Pi*G[1, w]*G[1, w^2]*G[r61, z3] - 
 (880*G[0, w^2]*G[1, w]*G[1, w^2]*G[r61, z3])/9 + 
 ((64*I)/3)*Pi*G[1, w^2]^2*G[r61, z3] - (64*G[0, w]*G[1, w^2]^2*G[r61, z3])/
  3 - (80*G[0, w^2]*G[1, w^2]^2*G[r61, z3])/3 - 
 (64*G[1, r7]*G[1, w^2]^2*G[r61, z3])/3 + 
 (128*G[1, w]*G[1, w^2]^2*G[r61, z3])/3 + 7*Pi^2*G[r1, w]*G[r61, z3] - 
 (12*I)*Pi*G[0, w^2]*G[r1, w]*G[r61, z3] + (16*I)*Pi*G[1, w^2]*G[r1, w]*
  G[r61, z3] + 7*Pi^2*G[r2, w]*G[r61, z3] - (12*I)*Pi*G[0, w^2]*G[r2, w]*
  G[r61, z3] + (16*I)*Pi*G[1, w^2]*G[r2, w]*G[r61, z3] + 
 4*G[0, w]*G[0, w^2]*G[r61, -w]*G[r61, z3] + 4*G[0, w^2]^2*G[r61, -w]*
  G[r61, z3] - 8*G[0, w^2]*G[1, w]*G[r61, -w]*G[r61, z3] + 
 (16*Pi^2*G[r61, w^2]*G[r61, z3])/3 + ((16*I)/3)*Pi*G[0, w]*G[r61, w^2]*
  G[r61, z3] - ((200*I)/9)*Pi*G[0, w^2]*G[r61, w^2]*G[r61, z3] - 
 (4*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[r61, z3])/3 + 
 (200*G[0, w]*G[0, w^2]*G[r61, w^2]*G[r61, z3])/9 + 
 (46*G[0, w^2]^2*G[r61, w^2]*G[r61, z3])/3 + 
 (320*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[r61, z3])/9 + 
 (32*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[r61, z3])/3 - 
 ((128*I)/3)*Pi*G[1, w]*G[r61, w^2]*G[r61, z3] - 
 (400*G[0, w^2]*G[1, w]*G[r61, w^2]*G[r61, z3])/9 + 
 ((128*I)/3)*Pi*G[1, w^2]*G[r61, w^2]*G[r61, z3] - 
 (128*G[0, w]*G[1, w^2]*G[r61, w^2]*G[r61, z3])/3 - 
 (128*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[r61, z3])/3 - 
 (128*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[r61, z3])/3 + 
 (256*G[1, w]*G[1, w^2]*G[r61, w^2]*G[r61, z3])/3 + 
 (16*I)*Pi*G[r1, w]*G[r61, w^2]*G[r61, z3] + (16*I)*Pi*G[r2, w]*G[r61, w^2]*
  G[r61, z3] - 4*G[0, w^2]*G[r61, -w]*G[r61, w^2]*G[r61, z3] + 
 ((64*I)/3)*Pi*G[r61, w^2]^2*G[r61, z3] - 
 (64*G[0, w]*G[r61, w^2]^2*G[r61, z3])/3 - 
 (64*G[1, r7]*G[r61, w^2]^2*G[r61, z3])/3 + 
 (128*G[1, w]*G[r61, w^2]^2*G[r61, z3])/3 + 8*G[0, w]*G[0, w^2]*G[1, w^2]*
  G[r62, -w] + 8*G[0, w^2]^2*G[1, w^2]*G[r62, -w] - 
 16*G[0, w^2]*G[1, w]*G[1, w^2]*G[r62, -w] - 8*G[0, w]*G[0, w^2]*G[1, z3]*
  G[r62, -w] - 8*G[0, w^2]^2*G[1, z3]*G[r62, -w] + 
 16*G[0, w^2]*G[1, w]*G[1, z3]*G[r62, -w] - 4*G[0, w]*G[0, w^2]*G[r61, w^2]*
  G[r62, -w] - 4*G[0, w^2]^2*G[r61, w^2]*G[r62, -w] + 
 8*G[0, w^2]*G[1, w]*G[r61, w^2]*G[r62, -w] - 
 8*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[r62, -w] + 
 8*G[0, w^2]*G[1, z3]*G[r61, w^2]*G[r62, -w] + 
 4*G[0, w^2]*G[r61, w^2]^2*G[r62, -w] + 4*G[0, w]*G[0, w^2]*G[r61, z3]*
  G[r62, -w] + 4*G[0, w^2]^2*G[r61, z3]*G[r62, -w] - 
 8*G[0, w^2]*G[1, w]*G[r61, z3]*G[r62, -w] - 4*G[0, w^2]*G[r61, w^2]*
  G[r61, z3]*G[r62, -w] + ((77*I)/81)*Pi^3*G[r62, w^2] - 
 (11*Pi^2*G[0, w]*G[r62, w^2])/9 + (2*Pi^2*G[0, w^2]*G[r62, w^2])/3 - 
 (28*G[0, -w]^2*G[0, w^2]*G[r62, w^2])/3 + (4*I)*Pi*G[0, w]*G[0, w^2]*
  G[r62, w^2] + 4*G[0, -w]*G[0, w]*G[0, w^2]*G[r62, w^2] + 
 ((28*I)/3)*Pi*G[0, w^2]^2*G[r62, w^2] - (8*G[0, -w]*G[0, w^2]^2*G[r62, w^2])/
  3 - (16*G[0, w]*G[0, w^2]^2*G[r62, w^2])/3 + 22*G[0, w^2]^3*G[r62, w^2] - 
 (2*Pi^2*G[-I, r1]*G[r62, w^2])/3 + (2*Pi^2*G[-I, w]*G[r62, w^2])/3 - 
 (2*Pi^2*G[I, r1]*G[r62, w^2])/3 + (2*Pi^2*G[I, w]*G[r62, w^2])/3 + 
 (4*Pi^2*G[1, r7]*G[r62, w^2])/9 - (2*I)*Pi*G[0, w^2]*G[1, r7]*G[r62, w^2] + 
 (32*G[0, w^2]^2*G[1, r7]*G[r62, w^2])/3 + 
 (88*G[0, -w]*G[0, w^2]*G[1, -w]*G[r62, w^2])/3 + 
 (40*G[0, w^2]^2*G[1, -w]*G[r62, w^2])/3 - 
 (64*G[0, w^2]*G[1, -w]^2*G[r62, w^2])/3 + (136*Pi^2*G[1, w]*G[r62, w^2])/9 - 
 (32*I)*Pi*G[0, w^2]*G[1, w]*G[r62, w^2] - 8*G[0, -w]*G[0, w^2]*G[1, w]*
  G[r62, w^2] + (32*G[0, w^2]^2*G[1, w]*G[r62, w^2])/3 + 
 (16*Pi^2*G[1, w^2]*G[r62, w^2])/3 + ((16*I)/3)*Pi*G[0, w]*G[1, w^2]*
  G[r62, w^2] - ((32*I)/9)*Pi*G[0, w^2]*G[1, w^2]*G[r62, w^2] - 
 8*G[0, -w]*G[0, w^2]*G[1, w^2]*G[r62, w^2] - 
 (40*G[0, w]*G[0, w^2]*G[1, w^2]*G[r62, w^2])/9 - 
 (116*G[0, w^2]^2*G[1, w^2]*G[r62, w^2])/3 + 
 (152*G[0, w^2]*G[1, r7]*G[1, w^2]*G[r62, w^2])/9 + 
 32*G[0, w^2]*G[1, -w]*G[1, w^2]*G[r62, w^2] - 
 ((128*I)/3)*Pi*G[1, w]*G[1, w^2]*G[r62, w^2] + 
 (80*G[0, w^2]*G[1, w]*G[1, w^2]*G[r62, w^2])/9 + 
 (64*I)*Pi*G[1, w^2]^2*G[r62, w^2] - 64*G[0, w]*G[1, w^2]^2*G[r62, w^2] - 
 (176*G[0, w^2]*G[1, w^2]^2*G[r62, w^2])/3 - 64*G[1, r7]*G[1, w^2]^2*
  G[r62, w^2] + 128*G[1, w]*G[1, w^2]^2*G[r62, w^2] - 
 (32*Pi^2*G[1, z3]*G[r62, w^2])/3 - ((32*I)/3)*Pi*G[0, w]*G[1, z3]*
  G[r62, w^2] + ((400*I)/9)*Pi*G[0, w^2]*G[1, z3]*G[r62, w^2] + 
 (8*G[0, -w]*G[0, w^2]*G[1, z3]*G[r62, w^2])/3 - 
 (400*G[0, w]*G[0, w^2]*G[1, z3]*G[r62, w^2])/9 - 
 (92*G[0, w^2]^2*G[1, z3]*G[r62, w^2])/3 - 
 (640*G[0, w^2]*G[1, r7]*G[1, z3]*G[r62, w^2])/9 - 
 (64*G[0, w^2]*G[1, -w]*G[1, z3]*G[r62, w^2])/3 + 
 ((256*I)/3)*Pi*G[1, w]*G[1, z3]*G[r62, w^2] + 
 (800*G[0, w^2]*G[1, w]*G[1, z3]*G[r62, w^2])/9 - 
 ((256*I)/3)*Pi*G[1, w^2]*G[1, z3]*G[r62, w^2] + 
 (256*G[0, w]*G[1, w^2]*G[1, z3]*G[r62, w^2])/3 + 
 (256*G[0, w^2]*G[1, w^2]*G[1, z3]*G[r62, w^2])/3 + 
 (256*G[1, r7]*G[1, w^2]*G[1, z3]*G[r62, w^2])/3 - 
 (512*G[1, w]*G[1, w^2]*G[1, z3]*G[r62, w^2])/3 - 
 7*Pi^2*G[r1, w]*G[r62, w^2] + (12*I)*Pi*G[0, w^2]*G[r1, w]*G[r62, w^2] + 
 (16*I)*Pi*G[1, w^2]*G[r1, w]*G[r62, w^2] - (32*I)*Pi*G[1, z3]*G[r1, w]*
  G[r62, w^2] - 7*Pi^2*G[r2, w]*G[r62, w^2] + (12*I)*Pi*G[0, w^2]*G[r2, w]*
  G[r62, w^2] + (16*I)*Pi*G[1, w^2]*G[r2, w]*G[r62, w^2] - 
 (32*I)*Pi*G[1, z3]*G[r2, w]*G[r62, w^2] - 4*G[0, w]*G[0, w^2]*G[r61, -w]*
  G[r62, w^2] - 4*G[0, w^2]^2*G[r61, -w]*G[r62, w^2] + 
 8*G[0, w^2]*G[1, w]*G[r61, -w]*G[r62, w^2] - 
 8*G[0, w^2]*G[1, w^2]*G[r61, -w]*G[r62, w^2] + 
 8*G[0, w^2]*G[1, z3]*G[r61, -w]*G[r62, w^2] - 
 (32*Pi^2*G[r61, w^2]*G[r62, w^2])/3 - ((32*I)/3)*Pi*G[0, w]*G[r61, w^2]*
  G[r62, w^2] + ((400*I)/9)*Pi*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
 (8*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 - 
 (400*G[0, w]*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/9 - 
 (92*G[0, w^2]^2*G[r61, w^2]*G[r62, w^2])/3 - 
 (640*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[r62, w^2])/9 - 
 (64*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[r62, w^2])/3 + 
 ((256*I)/3)*Pi*G[1, w]*G[r61, w^2]*G[r62, w^2] + 
 (800*G[0, w^2]*G[1, w]*G[r61, w^2]*G[r62, w^2])/9 + 
 (256*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[r62, w^2])/3 - 
 ((256*I)/3)*Pi*G[1, z3]*G[r61, w^2]*G[r62, w^2] + 
 (256*G[0, w]*G[1, z3]*G[r61, w^2]*G[r62, w^2])/3 + 
 (256*G[1, r7]*G[1, z3]*G[r61, w^2]*G[r62, w^2])/3 - 
 (512*G[1, w]*G[1, z3]*G[r61, w^2]*G[r62, w^2])/3 - 
 (32*I)*Pi*G[r1, w]*G[r61, w^2]*G[r62, w^2] - (32*I)*Pi*G[r2, w]*G[r61, w^2]*
  G[r62, w^2] + 8*G[0, w^2]*G[r61, -w]*G[r61, w^2]*G[r62, w^2] - 
 (64*I)*Pi*G[r61, w^2]^2*G[r62, w^2] + 64*G[0, w]*G[r61, w^2]^2*G[r62, w^2] + 
 64*G[1, r7]*G[r61, w^2]^2*G[r62, w^2] - 128*G[1, w]*G[r61, w^2]^2*
  G[r62, w^2] + (16*Pi^2*G[r61, z3]*G[r62, w^2])/3 + 
 ((16*I)/3)*Pi*G[0, w]*G[r61, z3]*G[r62, w^2] - 
 ((200*I)/9)*Pi*G[0, w^2]*G[r61, z3]*G[r62, w^2] - 
 (4*G[0, -w]*G[0, w^2]*G[r61, z3]*G[r62, w^2])/3 + 
 (200*G[0, w]*G[0, w^2]*G[r61, z3]*G[r62, w^2])/9 + 
 (46*G[0, w^2]^2*G[r61, z3]*G[r62, w^2])/3 + 
 (320*G[0, w^2]*G[1, r7]*G[r61, z3]*G[r62, w^2])/9 + 
 (32*G[0, w^2]*G[1, -w]*G[r61, z3]*G[r62, w^2])/3 - 
 ((128*I)/3)*Pi*G[1, w]*G[r61, z3]*G[r62, w^2] - 
 (400*G[0, w^2]*G[1, w]*G[r61, z3]*G[r62, w^2])/9 + 
 ((128*I)/3)*Pi*G[1, w^2]*G[r61, z3]*G[r62, w^2] - 
 (128*G[0, w]*G[1, w^2]*G[r61, z3]*G[r62, w^2])/3 - 
 (128*G[0, w^2]*G[1, w^2]*G[r61, z3]*G[r62, w^2])/3 - 
 (128*G[1, r7]*G[1, w^2]*G[r61, z3]*G[r62, w^2])/3 + 
 (256*G[1, w]*G[1, w^2]*G[r61, z3]*G[r62, w^2])/3 + 
 (16*I)*Pi*G[r1, w]*G[r61, z3]*G[r62, w^2] + (16*I)*Pi*G[r2, w]*G[r61, z3]*
  G[r62, w^2] - 4*G[0, w^2]*G[r61, -w]*G[r61, z3]*G[r62, w^2] + 
 ((128*I)/3)*Pi*G[r61, w^2]*G[r61, z3]*G[r62, w^2] - 
 (128*G[0, w]*G[r61, w^2]*G[r61, z3]*G[r62, w^2])/3 - 
 (128*G[1, r7]*G[r61, w^2]*G[r61, z3]*G[r62, w^2])/3 + 
 (256*G[1, w]*G[r61, w^2]*G[r61, z3]*G[r62, w^2])/3 - 
 4*G[0, w]*G[0, w^2]*G[r62, -w]*G[r62, w^2] - 
 4*G[0, w^2]^2*G[r62, -w]*G[r62, w^2] + 8*G[0, w^2]*G[1, w]*G[r62, -w]*
  G[r62, w^2] - 8*G[0, w^2]*G[1, w^2]*G[r62, -w]*G[r62, w^2] + 
 8*G[0, w^2]*G[1, z3]*G[r62, -w]*G[r62, w^2] + 
 8*G[0, w^2]*G[r61, w^2]*G[r62, -w]*G[r62, w^2] - 
 4*G[0, w^2]*G[r61, z3]*G[r62, -w]*G[r62, w^2] - (16*Pi^2*G[r62, w^2]^2)/3 - 
 ((16*I)/3)*Pi*G[0, w]*G[r62, w^2]^2 + ((200*I)/9)*Pi*G[0, w^2]*
  G[r62, w^2]^2 + (4*G[0, -w]*G[0, w^2]*G[r62, w^2]^2)/3 - 
 (200*G[0, w]*G[0, w^2]*G[r62, w^2]^2)/9 - (46*G[0, w^2]^2*G[r62, w^2]^2)/3 - 
 (320*G[0, w^2]*G[1, r7]*G[r62, w^2]^2)/9 - 
 (32*G[0, w^2]*G[1, -w]*G[r62, w^2]^2)/3 + ((128*I)/3)*Pi*G[1, w]*
  G[r62, w^2]^2 + (400*G[0, w^2]*G[1, w]*G[r62, w^2]^2)/9 + 
 (128*G[0, w^2]*G[1, w^2]*G[r62, w^2]^2)/3 - ((128*I)/3)*Pi*G[1, z3]*
  G[r62, w^2]^2 + (128*G[0, w]*G[1, z3]*G[r62, w^2]^2)/3 + 
 (128*G[1, r7]*G[1, z3]*G[r62, w^2]^2)/3 - 
 (256*G[1, w]*G[1, z3]*G[r62, w^2]^2)/3 - (16*I)*Pi*G[r1, w]*G[r62, w^2]^2 - 
 (16*I)*Pi*G[r2, w]*G[r62, w^2]^2 + 4*G[0, w^2]*G[r61, -w]*G[r62, w^2]^2 - 
 (64*I)*Pi*G[r61, w^2]*G[r62, w^2]^2 + 64*G[0, w]*G[r61, w^2]*G[r62, w^2]^2 + 
 64*G[1, r7]*G[r61, w^2]*G[r62, w^2]^2 - 128*G[1, w]*G[r61, w^2]*
  G[r62, w^2]^2 + ((64*I)/3)*Pi*G[r61, z3]*G[r62, w^2]^2 - 
 (64*G[0, w]*G[r61, z3]*G[r62, w^2]^2)/3 - 
 (64*G[1, r7]*G[r61, z3]*G[r62, w^2]^2)/3 + 
 (128*G[1, w]*G[r61, z3]*G[r62, w^2]^2)/3 + 4*G[0, w^2]*G[r62, -w]*
  G[r62, w^2]^2 - ((64*I)/3)*Pi*G[r62, w^2]^3 + 
 (64*G[0, w]*G[r62, w^2]^3)/3 + (64*G[1, r7]*G[r62, w^2]^3)/3 - 
 (128*G[1, w]*G[r62, w^2]^3)/3 - ((77*I)/81)*Pi^3*G[r62, z3] + 
 (11*Pi^2*G[0, w]*G[r62, z3])/9 - (2*Pi^2*G[0, w^2]*G[r62, z3])/3 + 
 (28*G[0, -w]^2*G[0, w^2]*G[r62, z3])/3 - (4*I)*Pi*G[0, w]*G[0, w^2]*
  G[r62, z3] - 4*G[0, -w]*G[0, w]*G[0, w^2]*G[r62, z3] - 
 ((28*I)/3)*Pi*G[0, w^2]^2*G[r62, z3] + (8*G[0, -w]*G[0, w^2]^2*G[r62, z3])/
  3 + (16*G[0, w]*G[0, w^2]^2*G[r62, z3])/3 - 22*G[0, w^2]^3*G[r62, z3] + 
 (2*Pi^2*G[-I, r1]*G[r62, z3])/3 - (2*Pi^2*G[-I, w]*G[r62, z3])/3 + 
 (2*Pi^2*G[I, r1]*G[r62, z3])/3 - (2*Pi^2*G[I, w]*G[r62, z3])/3 - 
 (4*Pi^2*G[1, r7]*G[r62, z3])/9 + (2*I)*Pi*G[0, w^2]*G[1, r7]*G[r62, z3] - 
 (32*G[0, w^2]^2*G[1, r7]*G[r62, z3])/3 - 
 (88*G[0, -w]*G[0, w^2]*G[1, -w]*G[r62, z3])/3 - 
 (40*G[0, w^2]^2*G[1, -w]*G[r62, z3])/3 + 
 (64*G[0, w^2]*G[1, -w]^2*G[r62, z3])/3 - (136*Pi^2*G[1, w]*G[r62, z3])/9 + 
 (32*I)*Pi*G[0, w^2]*G[1, w]*G[r62, z3] + 8*G[0, -w]*G[0, w^2]*G[1, w]*
  G[r62, z3] - (32*G[0, w^2]^2*G[1, w]*G[r62, z3])/3 + 
 (16*Pi^2*G[1, w^2]*G[r62, z3])/3 + ((16*I)/3)*Pi*G[0, w]*G[1, w^2]*
  G[r62, z3] - ((368*I)/9)*Pi*G[0, w^2]*G[1, w^2]*G[r62, z3] + 
 (16*G[0, -w]*G[0, w^2]*G[1, w^2]*G[r62, z3])/3 + 
 (440*G[0, w]*G[0, w^2]*G[1, w^2]*G[r62, z3])/9 + 
 (208*G[0, w^2]^2*G[1, w^2]*G[r62, z3])/3 + 
 (488*G[0, w^2]*G[1, r7]*G[1, w^2]*G[r62, z3])/9 - 
 (32*G[0, w^2]*G[1, -w]*G[1, w^2]*G[r62, z3])/3 - 
 ((128*I)/3)*Pi*G[1, w]*G[1, w^2]*G[r62, z3] - 
 (880*G[0, w^2]*G[1, w]*G[1, w^2]*G[r62, z3])/9 + 
 ((64*I)/3)*Pi*G[1, w^2]^2*G[r62, z3] - (64*G[0, w]*G[1, w^2]^2*G[r62, z3])/
  3 - (80*G[0, w^2]*G[1, w^2]^2*G[r62, z3])/3 - 
 (64*G[1, r7]*G[1, w^2]^2*G[r62, z3])/3 + 
 (128*G[1, w]*G[1, w^2]^2*G[r62, z3])/3 + 7*Pi^2*G[r1, w]*G[r62, z3] - 
 (12*I)*Pi*G[0, w^2]*G[r1, w]*G[r62, z3] + (16*I)*Pi*G[1, w^2]*G[r1, w]*
  G[r62, z3] + 7*Pi^2*G[r2, w]*G[r62, z3] - (12*I)*Pi*G[0, w^2]*G[r2, w]*
  G[r62, z3] + (16*I)*Pi*G[1, w^2]*G[r2, w]*G[r62, z3] + 
 4*G[0, w]*G[0, w^2]*G[r61, -w]*G[r62, z3] + 4*G[0, w^2]^2*G[r61, -w]*
  G[r62, z3] - 8*G[0, w^2]*G[1, w]*G[r61, -w]*G[r62, z3] + 
 (16*Pi^2*G[r61, w^2]*G[r62, z3])/3 + ((16*I)/3)*Pi*G[0, w]*G[r61, w^2]*
  G[r62, z3] - ((200*I)/9)*Pi*G[0, w^2]*G[r61, w^2]*G[r62, z3] - 
 (4*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[r62, z3])/3 + 
 (200*G[0, w]*G[0, w^2]*G[r61, w^2]*G[r62, z3])/9 + 
 (46*G[0, w^2]^2*G[r61, w^2]*G[r62, z3])/3 + 
 (320*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[r62, z3])/9 + 
 (32*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[r62, z3])/3 - 
 ((128*I)/3)*Pi*G[1, w]*G[r61, w^2]*G[r62, z3] - 
 (400*G[0, w^2]*G[1, w]*G[r61, w^2]*G[r62, z3])/9 + 
 ((128*I)/3)*Pi*G[1, w^2]*G[r61, w^2]*G[r62, z3] - 
 (128*G[0, w]*G[1, w^2]*G[r61, w^2]*G[r62, z3])/3 - 
 (128*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[r62, z3])/3 - 
 (128*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[r62, z3])/3 + 
 (256*G[1, w]*G[1, w^2]*G[r61, w^2]*G[r62, z3])/3 + 
 (16*I)*Pi*G[r1, w]*G[r61, w^2]*G[r62, z3] + (16*I)*Pi*G[r2, w]*G[r61, w^2]*
  G[r62, z3] - 4*G[0, w^2]*G[r61, -w]*G[r61, w^2]*G[r62, z3] + 
 ((64*I)/3)*Pi*G[r61, w^2]^2*G[r62, z3] - 
 (64*G[0, w]*G[r61, w^2]^2*G[r62, z3])/3 - 
 (64*G[1, r7]*G[r61, w^2]^2*G[r62, z3])/3 + 
 (128*G[1, w]*G[r61, w^2]^2*G[r62, z3])/3 + 4*G[0, w]*G[0, w^2]*G[r62, -w]*
  G[r62, z3] + 4*G[0, w^2]^2*G[r62, -w]*G[r62, z3] - 
 8*G[0, w^2]*G[1, w]*G[r62, -w]*G[r62, z3] - 4*G[0, w^2]*G[r61, w^2]*
  G[r62, -w]*G[r62, z3] + (16*Pi^2*G[r62, w^2]*G[r62, z3])/3 + 
 ((16*I)/3)*Pi*G[0, w]*G[r62, w^2]*G[r62, z3] - 
 ((200*I)/9)*Pi*G[0, w^2]*G[r62, w^2]*G[r62, z3] - 
 (4*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[r62, z3])/3 + 
 (200*G[0, w]*G[0, w^2]*G[r62, w^2]*G[r62, z3])/9 + 
 (46*G[0, w^2]^2*G[r62, w^2]*G[r62, z3])/3 + 
 (320*G[0, w^2]*G[1, r7]*G[r62, w^2]*G[r62, z3])/9 + 
 (32*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[r62, z3])/3 - 
 ((128*I)/3)*Pi*G[1, w]*G[r62, w^2]*G[r62, z3] - 
 (400*G[0, w^2]*G[1, w]*G[r62, w^2]*G[r62, z3])/9 + 
 ((128*I)/3)*Pi*G[1, w^2]*G[r62, w^2]*G[r62, z3] - 
 (128*G[0, w]*G[1, w^2]*G[r62, w^2]*G[r62, z3])/3 - 
 (128*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[r62, z3])/3 - 
 (128*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[r62, z3])/3 + 
 (256*G[1, w]*G[1, w^2]*G[r62, w^2]*G[r62, z3])/3 + 
 (16*I)*Pi*G[r1, w]*G[r62, w^2]*G[r62, z3] + (16*I)*Pi*G[r2, w]*G[r62, w^2]*
  G[r62, z3] - 4*G[0, w^2]*G[r61, -w]*G[r62, w^2]*G[r62, z3] + 
 ((128*I)/3)*Pi*G[r61, w^2]*G[r62, w^2]*G[r62, z3] - 
 (128*G[0, w]*G[r61, w^2]*G[r62, w^2]*G[r62, z3])/3 - 
 (128*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[r62, z3])/3 + 
 (256*G[1, w]*G[r61, w^2]*G[r62, w^2]*G[r62, z3])/3 - 
 4*G[0, w^2]*G[r62, -w]*G[r62, w^2]*G[r62, z3] + 
 ((64*I)/3)*Pi*G[r62, w^2]^2*G[r62, z3] - 
 (64*G[0, w]*G[r62, w^2]^2*G[r62, z3])/3 - 
 (64*G[1, r7]*G[r62, w^2]^2*G[r62, z3])/3 + 
 (128*G[1, w]*G[r62, w^2]^2*G[r62, z3])/3 - 
 (26*Pi^2*G[1, w^2]*G[w^(-2), w^2])/3 - 
 (16*G[0, -w]^2*G[1, w^2]*G[w^(-2), w^2])/3 - ((20*I)/3)*Pi*G[0, w]*G[1, w^2]*
  G[w^(-2), w^2] + 12*G[0, -w]*G[0, w]*G[1, w^2]*G[w^(-2), w^2] + 
 ((176*I)/3)*Pi*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 
 (44*G[0, -w]*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/3 - 
 (176*G[0, w]*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/3 - 
 (40*G[0, w^2]^2*G[1, w^2]*G[w^(-2), w^2])/3 - 
 52*G[0, w^2]*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] - 
 (8*G[0, -w]*G[1, -w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
 8*G[0, w]*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] - 
 (40*G[0, w^2]*G[1, -w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
 (80*G[1, -w]^2*G[1, w^2]*G[w^(-2), w^2])/3 + 
 ((112*I)/3)*Pi*G[1, w]*G[1, w^2]*G[w^(-2), w^2] - 
 24*G[0, -w]*G[1, w]*G[1, w^2]*G[w^(-2), w^2] + 
 (376*G[0, w^2]*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
 16*G[1, -w]*G[1, w]*G[1, w^2]*G[w^(-2), w^2] - 
 ((352*I)/9)*Pi*G[1, w^2]^2*G[w^(-2), w^2] + 
 (40*G[0, -w]*G[1, w^2]^2*G[w^(-2), w^2])/3 + 
 (352*G[0, w]*G[1, w^2]^2*G[w^(-2), w^2])/9 - 
 (112*G[0, w^2]*G[1, w^2]^2*G[w^(-2), w^2])/3 + 
 (280*G[1, r7]*G[1, w^2]^2*G[w^(-2), w^2])/9 - 
 (80*G[1, -w]*G[1, w^2]^2*G[w^(-2), w^2])/3 - 
 (704*G[1, w]*G[1, w^2]^2*G[w^(-2), w^2])/9 + 16*G[1, w^2]^3*G[w^(-2), w^2] + 
 (26*Pi^2*G[1, z3]*G[w^(-2), w^2])/3 + 
 (16*G[0, -w]^2*G[1, z3]*G[w^(-2), w^2])/3 + ((20*I)/3)*Pi*G[0, w]*G[1, z3]*
  G[w^(-2), w^2] - 12*G[0, -w]*G[0, w]*G[1, z3]*G[w^(-2), w^2] - 
 ((176*I)/3)*Pi*G[0, w^2]*G[1, z3]*G[w^(-2), w^2] - 
 (44*G[0, -w]*G[0, w^2]*G[1, z3]*G[w^(-2), w^2])/3 + 
 (176*G[0, w]*G[0, w^2]*G[1, z3]*G[w^(-2), w^2])/3 + 
 (40*G[0, w^2]^2*G[1, z3]*G[w^(-2), w^2])/3 + 52*G[0, w^2]*G[1, r7]*G[1, z3]*
  G[w^(-2), w^2] + (8*G[0, -w]*G[1, -w]*G[1, z3]*G[w^(-2), w^2])/3 + 
 8*G[0, w]*G[1, -w]*G[1, z3]*G[w^(-2), w^2] + 
 (40*G[0, w^2]*G[1, -w]*G[1, z3]*G[w^(-2), w^2])/3 - 
 (80*G[1, -w]^2*G[1, z3]*G[w^(-2), w^2])/3 - ((112*I)/3)*Pi*G[1, w]*G[1, z3]*
  G[w^(-2), w^2] + 24*G[0, -w]*G[1, w]*G[1, z3]*G[w^(-2), w^2] - 
 (376*G[0, w^2]*G[1, w]*G[1, z3]*G[w^(-2), w^2])/3 - 
 16*G[1, -w]*G[1, w]*G[1, z3]*G[w^(-2), w^2] + 
 ((352*I)/9)*Pi*G[1, w^2]*G[1, z3]*G[w^(-2), w^2] - 
 (40*G[0, -w]*G[1, w^2]*G[1, z3]*G[w^(-2), w^2])/3 - 
 (352*G[0, w]*G[1, w^2]*G[1, z3]*G[w^(-2), w^2])/9 + 
 (112*G[0, w^2]*G[1, w^2]*G[1, z3]*G[w^(-2), w^2])/3 - 
 (280*G[1, r7]*G[1, w^2]*G[1, z3]*G[w^(-2), w^2])/9 + 
 (80*G[1, -w]*G[1, w^2]*G[1, z3]*G[w^(-2), w^2])/3 + 
 (704*G[1, w]*G[1, w^2]*G[1, z3]*G[w^(-2), w^2])/9 - 
 16*G[1, w^2]^2*G[1, z3]*G[w^(-2), w^2] - (12*I)*Pi*G[1, w^2]*G[r1, w]*
  G[w^(-2), w^2] + (12*I)*Pi*G[1, z3]*G[r1, w]*G[w^(-2), w^2] - 
 (12*I)*Pi*G[1, w^2]*G[r2, w]*G[w^(-2), w^2] + 
 (12*I)*Pi*G[1, z3]*G[r2, w]*G[w^(-2), w^2] - 8*G[0, w]*G[1, w^2]*G[r61, -w]*
  G[w^(-2), w^2] - 8*G[0, w^2]*G[1, w^2]*G[r61, -w]*G[w^(-2), w^2] + 
 16*G[1, w]*G[1, w^2]*G[r61, -w]*G[w^(-2), w^2] + 
 8*G[0, w]*G[1, z3]*G[r61, -w]*G[w^(-2), w^2] + 
 8*G[0, w^2]*G[1, z3]*G[r61, -w]*G[w^(-2), w^2] - 
 16*G[1, w]*G[1, z3]*G[r61, -w]*G[w^(-2), w^2] + 
 (13*Pi^2*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 (8*G[0, -w]^2*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 ((10*I)/3)*Pi*G[0, w]*G[r61, w^2]*G[w^(-2), w^2] - 
 6*G[0, -w]*G[0, w]*G[r61, w^2]*G[w^(-2), w^2] - 
 ((88*I)/3)*Pi*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
 (22*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 (88*G[0, w]*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 (20*G[0, w^2]^2*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 26*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2] + 
 (4*G[0, -w]*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 4*G[0, w]*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
 (20*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
 (40*G[1, -w]^2*G[r61, w^2]*G[w^(-2), w^2])/3 - 
 ((56*I)/3)*Pi*G[1, w]*G[r61, w^2]*G[w^(-2), w^2] + 
 12*G[0, -w]*G[1, w]*G[r61, w^2]*G[w^(-2), w^2] - 
 (188*G[0, w^2]*G[1, w]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
 8*G[1, -w]*G[1, w]*G[r61, w^2]*G[w^(-2), w^2] - 
 ((224*I)/9)*Pi*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
 (68*G[0, -w]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 (260*G[0, w]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2])/9 + 
 (128*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 (260*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2])/9 + 
 (88*G[1, -w]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
 (520*G[1, w]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2])/9 + 
 8*G[1, w^2]^2*G[r61, w^2]*G[w^(-2), w^2] + ((400*I)/9)*Pi*G[1, z3]*
  G[r61, w^2]*G[w^(-2), w^2] + 16*G[0, -w]*G[1, z3]*G[r61, w^2]*
  G[w^(-2), w^2] - (436*G[0, w]*G[1, z3]*G[r61, w^2]*G[w^(-2), w^2])/9 - 
 24*G[0, w^2]*G[1, z3]*G[r61, w^2]*G[w^(-2), w^2] - 
 (400*G[1, r7]*G[1, z3]*G[r61, w^2]*G[w^(-2), w^2])/9 - 
 16*G[1, -w]*G[1, z3]*G[r61, w^2]*G[w^(-2), w^2] + 
 (872*G[1, w]*G[1, z3]*G[r61, w^2]*G[w^(-2), w^2])/9 - 
 16*G[1, w^2]*G[1, z3]*G[r61, w^2]*G[w^(-2), w^2] + 
 (6*I)*Pi*G[r1, w]*G[r61, w^2]*G[w^(-2), w^2] + 
 (6*I)*Pi*G[r2, w]*G[r61, w^2]*G[w^(-2), w^2] + 
 4*G[0, w]*G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
 4*G[0, w^2]*G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
 8*G[1, w]*G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
 8*G[1, w^2]*G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
 8*G[1, z3]*G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
 ((200*I)/9)*Pi*G[r61, w^2]^2*G[w^(-2), w^2] + 
 8*G[0, -w]*G[r61, w^2]^2*G[w^(-2), w^2] - 
 (218*G[0, w]*G[r61, w^2]^2*G[w^(-2), w^2])/9 - 
 12*G[0, w^2]*G[r61, w^2]^2*G[w^(-2), w^2] - 
 (200*G[1, r7]*G[r61, w^2]^2*G[w^(-2), w^2])/9 - 
 8*G[1, -w]*G[r61, w^2]^2*G[w^(-2), w^2] + 
 (436*G[1, w]*G[r61, w^2]^2*G[w^(-2), w^2])/9 - 
 12*G[1, w^2]*G[r61, w^2]^2*G[w^(-2), w^2] + 4*G[1, z3]*G[r61, w^2]^2*
  G[w^(-2), w^2] - 4*G[r61, -w]*G[r61, w^2]^2*G[w^(-2), w^2] + 
 2*G[r61, w^2]^3*G[w^(-2), w^2] - (13*Pi^2*G[r61, z3]*G[w^(-2), w^2])/3 - 
 (8*G[0, -w]^2*G[r61, z3]*G[w^(-2), w^2])/3 - 
 ((10*I)/3)*Pi*G[0, w]*G[r61, z3]*G[w^(-2), w^2] + 
 6*G[0, -w]*G[0, w]*G[r61, z3]*G[w^(-2), w^2] + 
 ((88*I)/3)*Pi*G[0, w^2]*G[r61, z3]*G[w^(-2), w^2] + 
 (22*G[0, -w]*G[0, w^2]*G[r61, z3]*G[w^(-2), w^2])/3 - 
 (88*G[0, w]*G[0, w^2]*G[r61, z3]*G[w^(-2), w^2])/3 - 
 (20*G[0, w^2]^2*G[r61, z3]*G[w^(-2), w^2])/3 - 
 26*G[0, w^2]*G[1, r7]*G[r61, z3]*G[w^(-2), w^2] - 
 (4*G[0, -w]*G[1, -w]*G[r61, z3]*G[w^(-2), w^2])/3 - 
 4*G[0, w]*G[1, -w]*G[r61, z3]*G[w^(-2), w^2] - 
 (20*G[0, w^2]*G[1, -w]*G[r61, z3]*G[w^(-2), w^2])/3 + 
 (40*G[1, -w]^2*G[r61, z3]*G[w^(-2), w^2])/3 + 
 ((56*I)/3)*Pi*G[1, w]*G[r61, z3]*G[w^(-2), w^2] - 
 12*G[0, -w]*G[1, w]*G[r61, z3]*G[w^(-2), w^2] + 
 (188*G[0, w^2]*G[1, w]*G[r61, z3]*G[w^(-2), w^2])/3 + 
 8*G[1, -w]*G[1, w]*G[r61, z3]*G[w^(-2), w^2] - 
 ((176*I)/9)*Pi*G[1, w^2]*G[r61, z3]*G[w^(-2), w^2] + 
 (20*G[0, -w]*G[1, w^2]*G[r61, z3]*G[w^(-2), w^2])/3 + 
 (176*G[0, w]*G[1, w^2]*G[r61, z3]*G[w^(-2), w^2])/9 - 
 (56*G[0, w^2]*G[1, w^2]*G[r61, z3]*G[w^(-2), w^2])/3 + 
 (140*G[1, r7]*G[1, w^2]*G[r61, z3]*G[w^(-2), w^2])/9 - 
 (40*G[1, -w]*G[1, w^2]*G[r61, z3]*G[w^(-2), w^2])/3 - 
 (352*G[1, w]*G[1, w^2]*G[r61, z3]*G[w^(-2), w^2])/9 + 
 8*G[1, w^2]^2*G[r61, z3]*G[w^(-2), w^2] - (6*I)*Pi*G[r1, w]*G[r61, z3]*
  G[w^(-2), w^2] - (6*I)*Pi*G[r2, w]*G[r61, z3]*G[w^(-2), w^2] - 
 4*G[0, w]*G[r61, -w]*G[r61, z3]*G[w^(-2), w^2] - 
 4*G[0, w^2]*G[r61, -w]*G[r61, z3]*G[w^(-2), w^2] + 
 8*G[1, w]*G[r61, -w]*G[r61, z3]*G[w^(-2), w^2] - 
 ((200*I)/9)*Pi*G[r61, w^2]*G[r61, z3]*G[w^(-2), w^2] - 
 8*G[0, -w]*G[r61, w^2]*G[r61, z3]*G[w^(-2), w^2] + 
 (218*G[0, w]*G[r61, w^2]*G[r61, z3]*G[w^(-2), w^2])/9 + 
 12*G[0, w^2]*G[r61, w^2]*G[r61, z3]*G[w^(-2), w^2] + 
 (200*G[1, r7]*G[r61, w^2]*G[r61, z3]*G[w^(-2), w^2])/9 + 
 8*G[1, -w]*G[r61, w^2]*G[r61, z3]*G[w^(-2), w^2] - 
 (436*G[1, w]*G[r61, w^2]*G[r61, z3]*G[w^(-2), w^2])/9 + 
 8*G[1, w^2]*G[r61, w^2]*G[r61, z3]*G[w^(-2), w^2] + 
 4*G[r61, -w]*G[r61, w^2]*G[r61, z3]*G[w^(-2), w^2] - 
 2*G[r61, w^2]^2*G[r61, z3]*G[w^(-2), w^2] - 8*G[0, w]*G[1, w^2]*G[r62, -w]*
  G[w^(-2), w^2] - 8*G[0, w^2]*G[1, w^2]*G[r62, -w]*G[w^(-2), w^2] + 
 16*G[1, w]*G[1, w^2]*G[r62, -w]*G[w^(-2), w^2] + 
 8*G[0, w]*G[1, z3]*G[r62, -w]*G[w^(-2), w^2] + 
 8*G[0, w^2]*G[1, z3]*G[r62, -w]*G[w^(-2), w^2] - 
 16*G[1, w]*G[1, z3]*G[r62, -w]*G[w^(-2), w^2] + 
 4*G[0, w]*G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] + 
 4*G[0, w^2]*G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
 8*G[1, w]*G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] + 
 8*G[1, w^2]*G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
 8*G[1, z3]*G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
 4*G[r61, w^2]^2*G[r62, -w]*G[w^(-2), w^2] - 4*G[0, w]*G[r61, z3]*G[r62, -w]*
  G[w^(-2), w^2] - 4*G[0, w^2]*G[r61, z3]*G[r62, -w]*G[w^(-2), w^2] + 
 8*G[1, w]*G[r61, z3]*G[r62, -w]*G[w^(-2), w^2] + 
 4*G[r61, w^2]*G[r61, z3]*G[r62, -w]*G[w^(-2), w^2] + 
 (13*Pi^2*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 (8*G[0, -w]^2*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 ((10*I)/3)*Pi*G[0, w]*G[r62, w^2]*G[w^(-2), w^2] - 
 6*G[0, -w]*G[0, w]*G[r62, w^2]*G[w^(-2), w^2] - 
 ((88*I)/3)*Pi*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 (22*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 (88*G[0, w]*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 (20*G[0, w^2]^2*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 26*G[0, w^2]*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2] + 
 (4*G[0, -w]*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 4*G[0, w]*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
 (20*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 (40*G[1, -w]^2*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 ((56*I)/3)*Pi*G[1, w]*G[r62, w^2]*G[w^(-2), w^2] + 
 12*G[0, -w]*G[1, w]*G[r62, w^2]*G[w^(-2), w^2] - 
 (188*G[0, w^2]*G[1, w]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 8*G[1, -w]*G[1, w]*G[r62, w^2]*G[w^(-2), w^2] - 
 ((224*I)/9)*Pi*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 (68*G[0, -w]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 (260*G[0, w]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2])/9 + 
 (128*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 (260*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2])/9 + 
 (88*G[1, -w]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 (520*G[1, w]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2])/9 + 
 8*G[1, w^2]^2*G[r62, w^2]*G[w^(-2), w^2] + ((400*I)/9)*Pi*G[1, z3]*
  G[r62, w^2]*G[w^(-2), w^2] + 16*G[0, -w]*G[1, z3]*G[r62, w^2]*
  G[w^(-2), w^2] - (436*G[0, w]*G[1, z3]*G[r62, w^2]*G[w^(-2), w^2])/9 - 
 24*G[0, w^2]*G[1, z3]*G[r62, w^2]*G[w^(-2), w^2] - 
 (400*G[1, r7]*G[1, z3]*G[r62, w^2]*G[w^(-2), w^2])/9 - 
 16*G[1, -w]*G[1, z3]*G[r62, w^2]*G[w^(-2), w^2] + 
 (872*G[1, w]*G[1, z3]*G[r62, w^2]*G[w^(-2), w^2])/9 - 
 16*G[1, w^2]*G[1, z3]*G[r62, w^2]*G[w^(-2), w^2] + 
 (6*I)*Pi*G[r1, w]*G[r62, w^2]*G[w^(-2), w^2] + 
 (6*I)*Pi*G[r2, w]*G[r62, w^2]*G[w^(-2), w^2] + 
 4*G[0, w]*G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
 4*G[0, w^2]*G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 8*G[1, w]*G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
 8*G[1, w^2]*G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 8*G[1, z3]*G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
 ((400*I)/9)*Pi*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 16*G[0, -w]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 (436*G[0, w]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/9 - 
 24*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 (400*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/9 - 
 16*G[1, -w]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 (872*G[1, w]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/9 - 
 24*G[1, w^2]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 8*G[1, z3]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 8*G[r61, -w]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 6*G[r61, w^2]^2*G[r62, w^2]*G[w^(-2), w^2] - 
 ((200*I)/9)*Pi*G[r61, z3]*G[r62, w^2]*G[w^(-2), w^2] - 
 8*G[0, -w]*G[r61, z3]*G[r62, w^2]*G[w^(-2), w^2] + 
 (218*G[0, w]*G[r61, z3]*G[r62, w^2]*G[w^(-2), w^2])/9 + 
 12*G[0, w^2]*G[r61, z3]*G[r62, w^2]*G[w^(-2), w^2] + 
 (200*G[1, r7]*G[r61, z3]*G[r62, w^2]*G[w^(-2), w^2])/9 + 
 8*G[1, -w]*G[r61, z3]*G[r62, w^2]*G[w^(-2), w^2] - 
 (436*G[1, w]*G[r61, z3]*G[r62, w^2]*G[w^(-2), w^2])/9 + 
 8*G[1, w^2]*G[r61, z3]*G[r62, w^2]*G[w^(-2), w^2] + 
 4*G[r61, -w]*G[r61, z3]*G[r62, w^2]*G[w^(-2), w^2] - 
 4*G[r61, w^2]*G[r61, z3]*G[r62, w^2]*G[w^(-2), w^2] + 
 4*G[0, w]*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
 4*G[0, w^2]*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 8*G[1, w]*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
 8*G[1, w^2]*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 8*G[1, z3]*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 8*G[r61, w^2]*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
 4*G[r61, z3]*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
 ((200*I)/9)*Pi*G[r62, w^2]^2*G[w^(-2), w^2] + 
 8*G[0, -w]*G[r62, w^2]^2*G[w^(-2), w^2] - 
 (218*G[0, w]*G[r62, w^2]^2*G[w^(-2), w^2])/9 - 
 12*G[0, w^2]*G[r62, w^2]^2*G[w^(-2), w^2] - 
 (200*G[1, r7]*G[r62, w^2]^2*G[w^(-2), w^2])/9 - 
 8*G[1, -w]*G[r62, w^2]^2*G[w^(-2), w^2] + 
 (436*G[1, w]*G[r62, w^2]^2*G[w^(-2), w^2])/9 - 
 12*G[1, w^2]*G[r62, w^2]^2*G[w^(-2), w^2] + 4*G[1, z3]*G[r62, w^2]^2*
  G[w^(-2), w^2] - 4*G[r61, -w]*G[r62, w^2]^2*G[w^(-2), w^2] + 
 6*G[r61, w^2]*G[r62, w^2]^2*G[w^(-2), w^2] - 
 2*G[r61, z3]*G[r62, w^2]^2*G[w^(-2), w^2] - 4*G[r62, -w]*G[r62, w^2]^2*
  G[w^(-2), w^2] + 2*G[r62, w^2]^3*G[w^(-2), w^2] - 
 (13*Pi^2*G[r62, z3]*G[w^(-2), w^2])/3 - 
 (8*G[0, -w]^2*G[r62, z3]*G[w^(-2), w^2])/3 - 
 ((10*I)/3)*Pi*G[0, w]*G[r62, z3]*G[w^(-2), w^2] + 
 6*G[0, -w]*G[0, w]*G[r62, z3]*G[w^(-2), w^2] + 
 ((88*I)/3)*Pi*G[0, w^2]*G[r62, z3]*G[w^(-2), w^2] + 
 (22*G[0, -w]*G[0, w^2]*G[r62, z3]*G[w^(-2), w^2])/3 - 
 (88*G[0, w]*G[0, w^2]*G[r62, z3]*G[w^(-2), w^2])/3 - 
 (20*G[0, w^2]^2*G[r62, z3]*G[w^(-2), w^2])/3 - 
 26*G[0, w^2]*G[1, r7]*G[r62, z3]*G[w^(-2), w^2] - 
 (4*G[0, -w]*G[1, -w]*G[r62, z3]*G[w^(-2), w^2])/3 - 
 4*G[0, w]*G[1, -w]*G[r62, z3]*G[w^(-2), w^2] - 
 (20*G[0, w^2]*G[1, -w]*G[r62, z3]*G[w^(-2), w^2])/3 + 
 (40*G[1, -w]^2*G[r62, z3]*G[w^(-2), w^2])/3 + 
 ((56*I)/3)*Pi*G[1, w]*G[r62, z3]*G[w^(-2), w^2] - 
 12*G[0, -w]*G[1, w]*G[r62, z3]*G[w^(-2), w^2] + 
 (188*G[0, w^2]*G[1, w]*G[r62, z3]*G[w^(-2), w^2])/3 + 
 8*G[1, -w]*G[1, w]*G[r62, z3]*G[w^(-2), w^2] - 
 ((176*I)/9)*Pi*G[1, w^2]*G[r62, z3]*G[w^(-2), w^2] + 
 (20*G[0, -w]*G[1, w^2]*G[r62, z3]*G[w^(-2), w^2])/3 + 
 (176*G[0, w]*G[1, w^2]*G[r62, z3]*G[w^(-2), w^2])/9 - 
 (56*G[0, w^2]*G[1, w^2]*G[r62, z3]*G[w^(-2), w^2])/3 + 
 (140*G[1, r7]*G[1, w^2]*G[r62, z3]*G[w^(-2), w^2])/9 - 
 (40*G[1, -w]*G[1, w^2]*G[r62, z3]*G[w^(-2), w^2])/3 - 
 (352*G[1, w]*G[1, w^2]*G[r62, z3]*G[w^(-2), w^2])/9 + 
 8*G[1, w^2]^2*G[r62, z3]*G[w^(-2), w^2] - (6*I)*Pi*G[r1, w]*G[r62, z3]*
  G[w^(-2), w^2] - (6*I)*Pi*G[r2, w]*G[r62, z3]*G[w^(-2), w^2] - 
 4*G[0, w]*G[r61, -w]*G[r62, z3]*G[w^(-2), w^2] - 
 4*G[0, w^2]*G[r61, -w]*G[r62, z3]*G[w^(-2), w^2] + 
 8*G[1, w]*G[r61, -w]*G[r62, z3]*G[w^(-2), w^2] - 
 ((200*I)/9)*Pi*G[r61, w^2]*G[r62, z3]*G[w^(-2), w^2] - 
 8*G[0, -w]*G[r61, w^2]*G[r62, z3]*G[w^(-2), w^2] + 
 (218*G[0, w]*G[r61, w^2]*G[r62, z3]*G[w^(-2), w^2])/9 + 
 12*G[0, w^2]*G[r61, w^2]*G[r62, z3]*G[w^(-2), w^2] + 
 (200*G[1, r7]*G[r61, w^2]*G[r62, z3]*G[w^(-2), w^2])/9 + 
 8*G[1, -w]*G[r61, w^2]*G[r62, z3]*G[w^(-2), w^2] - 
 (436*G[1, w]*G[r61, w^2]*G[r62, z3]*G[w^(-2), w^2])/9 + 
 8*G[1, w^2]*G[r61, w^2]*G[r62, z3]*G[w^(-2), w^2] + 
 4*G[r61, -w]*G[r61, w^2]*G[r62, z3]*G[w^(-2), w^2] - 
 2*G[r61, w^2]^2*G[r62, z3]*G[w^(-2), w^2] - 4*G[0, w]*G[r62, -w]*G[r62, z3]*
  G[w^(-2), w^2] - 4*G[0, w^2]*G[r62, -w]*G[r62, z3]*G[w^(-2), w^2] + 
 8*G[1, w]*G[r62, -w]*G[r62, z3]*G[w^(-2), w^2] + 
 4*G[r61, w^2]*G[r62, -w]*G[r62, z3]*G[w^(-2), w^2] - 
 ((200*I)/9)*Pi*G[r62, w^2]*G[r62, z3]*G[w^(-2), w^2] - 
 8*G[0, -w]*G[r62, w^2]*G[r62, z3]*G[w^(-2), w^2] + 
 (218*G[0, w]*G[r62, w^2]*G[r62, z3]*G[w^(-2), w^2])/9 + 
 12*G[0, w^2]*G[r62, w^2]*G[r62, z3]*G[w^(-2), w^2] + 
 (200*G[1, r7]*G[r62, w^2]*G[r62, z3]*G[w^(-2), w^2])/9 + 
 8*G[1, -w]*G[r62, w^2]*G[r62, z3]*G[w^(-2), w^2] - 
 (436*G[1, w]*G[r62, w^2]*G[r62, z3]*G[w^(-2), w^2])/9 + 
 8*G[1, w^2]*G[r62, w^2]*G[r62, z3]*G[w^(-2), w^2] + 
 4*G[r61, -w]*G[r62, w^2]*G[r62, z3]*G[w^(-2), w^2] - 
 4*G[r61, w^2]*G[r62, w^2]*G[r62, z3]*G[w^(-2), w^2] + 
 4*G[r62, -w]*G[r62, w^2]*G[r62, z3]*G[w^(-2), w^2] - 
 2*G[r62, w^2]^2*G[r62, z3]*G[w^(-2), w^2] + 
 (2*I)*Pi*G[1, w^2]*G[w^(-2), w^2]^2 + 
 (22*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]^2)/3 - 
 2*G[0, w]*G[1, w^2]*G[w^(-2), w^2]^2 + 
 (14*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]^2)/3 - 
 (28*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]^2)/3 - 
 (44*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]^2)/3 + 
 4*G[1, w]*G[1, w^2]*G[w^(-2), w^2]^2 + (44*G[1, w^2]^2*G[w^(-2), w^2]^2)/3 - 
 (2*I)*Pi*G[1, z3]*G[w^(-2), w^2]^2 - (22*G[0, -w]*G[1, z3]*G[w^(-2), w^2]^2)/
  3 + 2*G[0, w]*G[1, z3]*G[w^(-2), w^2]^2 - 
 (14*G[0, w^2]*G[1, z3]*G[w^(-2), w^2]^2)/3 + 
 (28*G[1, r7]*G[1, z3]*G[w^(-2), w^2]^2)/3 + 
 (44*G[1, -w]*G[1, z3]*G[w^(-2), w^2]^2)/3 - 
 4*G[1, w]*G[1, z3]*G[w^(-2), w^2]^2 - 
 (44*G[1, w^2]*G[1, z3]*G[w^(-2), w^2]^2)/3 - 
 I*Pi*G[r61, w^2]*G[w^(-2), w^2]^2 - 
 (11*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + 
 G[0, w]*G[r61, w^2]*G[w^(-2), w^2]^2 - 
 (7*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + 
 (14*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + 
 (22*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]^2)/3 - 
 2*G[1, w]*G[r61, w^2]*G[w^(-2), w^2]^2 - 
 (58*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + 
 12*G[1, z3]*G[r61, w^2]*G[w^(-2), w^2]^2 + 
 6*G[r61, w^2]^2*G[w^(-2), w^2]^2 + I*Pi*G[r61, z3]*G[w^(-2), w^2]^2 + 
 (11*G[0, -w]*G[r61, z3]*G[w^(-2), w^2]^2)/3 - 
 G[0, w]*G[r61, z3]*G[w^(-2), w^2]^2 + 
 (7*G[0, w^2]*G[r61, z3]*G[w^(-2), w^2]^2)/3 - 
 (14*G[1, r7]*G[r61, z3]*G[w^(-2), w^2]^2)/3 - 
 (22*G[1, -w]*G[r61, z3]*G[w^(-2), w^2]^2)/3 + 
 2*G[1, w]*G[r61, z3]*G[w^(-2), w^2]^2 + 
 (22*G[1, w^2]*G[r61, z3]*G[w^(-2), w^2]^2)/3 - 
 6*G[r61, w^2]*G[r61, z3]*G[w^(-2), w^2]^2 - 
 I*Pi*G[r62, w^2]*G[w^(-2), w^2]^2 - 
 (11*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 + 
 G[0, w]*G[r62, w^2]*G[w^(-2), w^2]^2 - 
 (7*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 + 
 (14*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 + 
 (22*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 - 
 2*G[1, w]*G[r62, w^2]*G[w^(-2), w^2]^2 - 
 (58*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 + 
 12*G[1, z3]*G[r62, w^2]*G[w^(-2), w^2]^2 + 12*G[r61, w^2]*G[r62, w^2]*
  G[w^(-2), w^2]^2 - 6*G[r61, z3]*G[r62, w^2]*G[w^(-2), w^2]^2 + 
 6*G[r62, w^2]^2*G[w^(-2), w^2]^2 + I*Pi*G[r62, z3]*G[w^(-2), w^2]^2 + 
 (11*G[0, -w]*G[r62, z3]*G[w^(-2), w^2]^2)/3 - 
 G[0, w]*G[r62, z3]*G[w^(-2), w^2]^2 + 
 (7*G[0, w^2]*G[r62, z3]*G[w^(-2), w^2]^2)/3 - 
 (14*G[1, r7]*G[r62, z3]*G[w^(-2), w^2]^2)/3 - 
 (22*G[1, -w]*G[r62, z3]*G[w^(-2), w^2]^2)/3 + 
 2*G[1, w]*G[r62, z3]*G[w^(-2), w^2]^2 + 
 (22*G[1, w^2]*G[r62, z3]*G[w^(-2), w^2]^2)/3 - 
 6*G[r61, w^2]*G[r62, z3]*G[w^(-2), w^2]^2 - 6*G[r62, w^2]*G[r62, z3]*
  G[w^(-2), w^2]^2 - 8*G[0, -w]*G[0, w^2]*G[1, w^2]*G[-w^(-1), -w] + 
 16*G[0, w^2]*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] + 
 8*G[0, -w]*G[0, w^2]*G[1, z3]*G[-w^(-1), -w] - 
 16*G[0, w^2]*G[1, -w]*G[1, z3]*G[-w^(-1), -w] + 
 4*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[-w^(-1), -w] - 
 8*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] - 
 4*G[0, -w]*G[0, w^2]*G[r61, z3]*G[-w^(-1), -w] + 
 8*G[0, w^2]*G[1, -w]*G[r61, z3]*G[-w^(-1), -w] + 
 4*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[-w^(-1), -w] - 
 8*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] - 
 4*G[0, -w]*G[0, w^2]*G[r62, z3]*G[-w^(-1), -w] + 
 8*G[0, w^2]*G[1, -w]*G[r62, z3]*G[-w^(-1), -w] + 
 12*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 24*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 12*G[0, -w]*G[1, z3]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 24*G[1, -w]*G[1, z3]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 6*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 12*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 6*G[0, -w]*G[r61, z3]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 12*G[1, -w]*G[r61, z3]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 6*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 12*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 6*G[0, -w]*G[r62, z3]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 12*G[1, -w]*G[r62, z3]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 (22*Pi^2*G[1, w^2]*G[-w^(-1), w^2])/3 - 
 (40*G[0, -w]^2*G[1, w^2]*G[-w^(-1), w^2])/3 - 
 ((28*I)/3)*Pi*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] + 
 (64*I)*Pi*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
 28*G[0, -w]*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
 64*G[0, w]*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 
 (136*G[0, w^2]^2*G[1, w^2]*G[-w^(-1), w^2])/3 - 
 (4*I)*Pi*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] - 
 (92*G[0, w^2]*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
 (184*G[0, -w]*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
 8*G[0, w]*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
 56*G[0, w^2]*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
 (208*G[1, -w]^2*G[1, w^2]*G[-w^(-1), w^2])/3 + 
 ((80*I)/3)*Pi*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] + 
 8*G[0, -w]*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] + 
 104*G[0, w^2]*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] - 
 16*G[1, -w]*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] - 
 ((64*I)/9)*Pi*G[1, w^2]^2*G[-w^(-1), w^2] - 24*G[0, -w]*G[1, w^2]^2*
  G[-w^(-1), w^2] - (80*G[0, w]*G[1, w^2]^2*G[-w^(-1), w^2])/9 - 
 (304*G[0, w^2]*G[1, w^2]^2*G[-w^(-1), w^2])/3 - 
 (104*G[1, r7]*G[1, w^2]^2*G[-w^(-1), w^2])/9 + 
 48*G[1, -w]*G[1, w^2]^2*G[-w^(-1), w^2] + 
 (160*G[1, w]*G[1, w^2]^2*G[-w^(-1), w^2])/9 + 
 (112*G[1, w^2]^3*G[-w^(-1), w^2])/3 + (22*Pi^2*G[1, z3]*G[-w^(-1), w^2])/3 + 
 (40*G[0, -w]^2*G[1, z3]*G[-w^(-1), w^2])/3 + ((28*I)/3)*Pi*G[0, w]*G[1, z3]*
  G[-w^(-1), w^2] + 4*G[0, -w]*G[0, w]*G[1, z3]*G[-w^(-1), w^2] - 
 (64*I)*Pi*G[0, w^2]*G[1, z3]*G[-w^(-1), w^2] + 
 28*G[0, -w]*G[0, w^2]*G[1, z3]*G[-w^(-1), w^2] + 
 64*G[0, w]*G[0, w^2]*G[1, z3]*G[-w^(-1), w^2] - 
 (136*G[0, w^2]^2*G[1, z3]*G[-w^(-1), w^2])/3 + 
 (4*I)*Pi*G[1, r7]*G[1, z3]*G[-w^(-1), w^2] + 
 (92*G[0, w^2]*G[1, r7]*G[1, z3]*G[-w^(-1), w^2])/3 - 
 (184*G[0, -w]*G[1, -w]*G[1, z3]*G[-w^(-1), w^2])/3 - 
 8*G[0, w]*G[1, -w]*G[1, z3]*G[-w^(-1), w^2] - 
 56*G[0, w^2]*G[1, -w]*G[1, z3]*G[-w^(-1), w^2] + 
 (208*G[1, -w]^2*G[1, z3]*G[-w^(-1), w^2])/3 - 
 ((80*I)/3)*Pi*G[1, w]*G[1, z3]*G[-w^(-1), w^2] - 
 8*G[0, -w]*G[1, w]*G[1, z3]*G[-w^(-1), w^2] - 
 104*G[0, w^2]*G[1, w]*G[1, z3]*G[-w^(-1), w^2] + 
 16*G[1, -w]*G[1, w]*G[1, z3]*G[-w^(-1), w^2] + 
 ((64*I)/9)*Pi*G[1, w^2]*G[1, z3]*G[-w^(-1), w^2] + 
 24*G[0, -w]*G[1, w^2]*G[1, z3]*G[-w^(-1), w^2] + 
 (80*G[0, w]*G[1, w^2]*G[1, z3]*G[-w^(-1), w^2])/9 + 
 (304*G[0, w^2]*G[1, w^2]*G[1, z3]*G[-w^(-1), w^2])/3 + 
 (104*G[1, r7]*G[1, w^2]*G[1, z3]*G[-w^(-1), w^2])/9 - 
 48*G[1, -w]*G[1, w^2]*G[1, z3]*G[-w^(-1), w^2] - 
 (160*G[1, w]*G[1, w^2]*G[1, z3]*G[-w^(-1), w^2])/9 - 
 (112*G[1, w^2]^2*G[1, z3]*G[-w^(-1), w^2])/3 - 
 (4*I)*Pi*G[1, w^2]*G[r1, w]*G[-w^(-1), w^2] + 
 (4*I)*Pi*G[1, z3]*G[r1, w]*G[-w^(-1), w^2] - (4*I)*Pi*G[1, w^2]*G[r2, w]*
  G[-w^(-1), w^2] + (4*I)*Pi*G[1, z3]*G[r2, w]*G[-w^(-1), w^2] + 
 (11*Pi^2*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 (20*G[0, -w]^2*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 ((14*I)/3)*Pi*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2] + 
 2*G[0, -w]*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
 (32*I)*Pi*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
 14*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
 32*G[0, w]*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
 (68*G[0, w^2]^2*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 (2*I)*Pi*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2] + 
 (46*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 (92*G[0, -w]*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 4*G[0, w]*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
 28*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
 (104*G[1, -w]^2*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 ((40*I)/3)*Pi*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
 52*G[0, w^2]*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] + 
 8*G[1, -w]*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
 ((320*I)/9)*Pi*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
 (92*G[0, -w]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 (356*G[0, w]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/9 + 
 8*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
 (164*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/9 - 
 (184*G[1, -w]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 (712*G[1, w]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/9 + 
 (152*G[1, w^2]^2*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 ((352*I)/9)*Pi*G[1, z3]*G[r61, w^2]*G[-w^(-1), w^2] - 
 (56*G[0, -w]*G[1, z3]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 (316*G[0, w]*G[1, z3]*G[r61, w^2]*G[-w^(-1), w^2])/9 + 
 (128*G[0, w^2]*G[1, z3]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 (112*G[1, r7]*G[1, z3]*G[r61, w^2]*G[-w^(-1), w^2])/9 + 
 (112*G[1, -w]*G[1, z3]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 (632*G[1, w]*G[1, z3]*G[r61, w^2]*G[-w^(-1), w^2])/9 - 
 (208*G[1, w^2]*G[1, z3]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 (2*I)*Pi*G[r1, w]*G[r61, w^2]*G[-w^(-1), w^2] + 
 (2*I)*Pi*G[r2, w]*G[r61, w^2]*G[-w^(-1), w^2] + 
 ((176*I)/9)*Pi*G[r61, w^2]^2*G[-w^(-1), w^2] - 
 (28*G[0, -w]*G[r61, w^2]^2*G[-w^(-1), w^2])/3 - 
 (158*G[0, w]*G[r61, w^2]^2*G[-w^(-1), w^2])/9 + 
 (64*G[0, w^2]*G[r61, w^2]^2*G[-w^(-1), w^2])/3 - 
 (56*G[1, r7]*G[r61, w^2]^2*G[-w^(-1), w^2])/9 + 
 (56*G[1, -w]*G[r61, w^2]^2*G[-w^(-1), w^2])/3 + 
 (316*G[1, w]*G[r61, w^2]^2*G[-w^(-1), w^2])/9 - 
 (92*G[1, w^2]*G[r61, w^2]^2*G[-w^(-1), w^2])/3 - 
 4*G[1, z3]*G[r61, w^2]^2*G[-w^(-1), w^2] - 2*G[r61, w^2]^3*G[-w^(-1), w^2] - 
 (11*Pi^2*G[r61, z3]*G[-w^(-1), w^2])/3 - 
 (20*G[0, -w]^2*G[r61, z3]*G[-w^(-1), w^2])/3 - 
 ((14*I)/3)*Pi*G[0, w]*G[r61, z3]*G[-w^(-1), w^2] - 
 2*G[0, -w]*G[0, w]*G[r61, z3]*G[-w^(-1), w^2] + 
 (32*I)*Pi*G[0, w^2]*G[r61, z3]*G[-w^(-1), w^2] - 
 14*G[0, -w]*G[0, w^2]*G[r61, z3]*G[-w^(-1), w^2] - 
 32*G[0, w]*G[0, w^2]*G[r61, z3]*G[-w^(-1), w^2] + 
 (68*G[0, w^2]^2*G[r61, z3]*G[-w^(-1), w^2])/3 - 
 (2*I)*Pi*G[1, r7]*G[r61, z3]*G[-w^(-1), w^2] - 
 (46*G[0, w^2]*G[1, r7]*G[r61, z3]*G[-w^(-1), w^2])/3 + 
 (92*G[0, -w]*G[1, -w]*G[r61, z3]*G[-w^(-1), w^2])/3 + 
 4*G[0, w]*G[1, -w]*G[r61, z3]*G[-w^(-1), w^2] + 
 28*G[0, w^2]*G[1, -w]*G[r61, z3]*G[-w^(-1), w^2] - 
 (104*G[1, -w]^2*G[r61, z3]*G[-w^(-1), w^2])/3 + 
 ((40*I)/3)*Pi*G[1, w]*G[r61, z3]*G[-w^(-1), w^2] + 
 4*G[0, -w]*G[1, w]*G[r61, z3]*G[-w^(-1), w^2] + 
 52*G[0, w^2]*G[1, w]*G[r61, z3]*G[-w^(-1), w^2] - 
 8*G[1, -w]*G[1, w]*G[r61, z3]*G[-w^(-1), w^2] - 
 ((32*I)/9)*Pi*G[1, w^2]*G[r61, z3]*G[-w^(-1), w^2] - 
 12*G[0, -w]*G[1, w^2]*G[r61, z3]*G[-w^(-1), w^2] - 
 (40*G[0, w]*G[1, w^2]*G[r61, z3]*G[-w^(-1), w^2])/9 - 
 (152*G[0, w^2]*G[1, w^2]*G[r61, z3]*G[-w^(-1), w^2])/3 - 
 (52*G[1, r7]*G[1, w^2]*G[r61, z3]*G[-w^(-1), w^2])/9 + 
 24*G[1, -w]*G[1, w^2]*G[r61, z3]*G[-w^(-1), w^2] + 
 (80*G[1, w]*G[1, w^2]*G[r61, z3]*G[-w^(-1), w^2])/9 + 
 (56*G[1, w^2]^2*G[r61, z3]*G[-w^(-1), w^2])/3 - 
 (2*I)*Pi*G[r1, w]*G[r61, z3]*G[-w^(-1), w^2] - 
 (2*I)*Pi*G[r2, w]*G[r61, z3]*G[-w^(-1), w^2] - 
 ((176*I)/9)*Pi*G[r61, w^2]*G[r61, z3]*G[-w^(-1), w^2] + 
 (28*G[0, -w]*G[r61, w^2]*G[r61, z3]*G[-w^(-1), w^2])/3 + 
 (158*G[0, w]*G[r61, w^2]*G[r61, z3]*G[-w^(-1), w^2])/9 - 
 (64*G[0, w^2]*G[r61, w^2]*G[r61, z3]*G[-w^(-1), w^2])/3 + 
 (56*G[1, r7]*G[r61, w^2]*G[r61, z3]*G[-w^(-1), w^2])/9 - 
 (56*G[1, -w]*G[r61, w^2]*G[r61, z3]*G[-w^(-1), w^2])/3 - 
 (316*G[1, w]*G[r61, w^2]*G[r61, z3]*G[-w^(-1), w^2])/9 + 
 (104*G[1, w^2]*G[r61, w^2]*G[r61, z3]*G[-w^(-1), w^2])/3 + 
 2*G[r61, w^2]^2*G[r61, z3]*G[-w^(-1), w^2] + 
 (11*Pi^2*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (20*G[0, -w]^2*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 ((14*I)/3)*Pi*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 2*G[0, -w]*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 (32*I)*Pi*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 14*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 32*G[0, w]*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 (68*G[0, w^2]^2*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (2*I)*Pi*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] + 
 (46*G[0, w^2]*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 (92*G[0, -w]*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 4*G[0, w]*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 28*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 (104*G[1, -w]^2*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 ((40*I)/3)*Pi*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 52*G[0, w^2]*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 8*G[1, -w]*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 ((320*I)/9)*Pi*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 (92*G[0, -w]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (356*G[0, w]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/9 + 
 8*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 (164*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/9 - 
 (184*G[1, -w]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 (712*G[1, w]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/9 + 
 (152*G[1, w^2]^2*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 ((352*I)/9)*Pi*G[1, z3]*G[r62, w^2]*G[-w^(-1), w^2] - 
 (56*G[0, -w]*G[1, z3]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 (316*G[0, w]*G[1, z3]*G[r62, w^2]*G[-w^(-1), w^2])/9 + 
 (128*G[0, w^2]*G[1, z3]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 (112*G[1, r7]*G[1, z3]*G[r62, w^2]*G[-w^(-1), w^2])/9 + 
 (112*G[1, -w]*G[1, z3]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (632*G[1, w]*G[1, z3]*G[r62, w^2]*G[-w^(-1), w^2])/9 - 
 (208*G[1, w^2]*G[1, z3]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (2*I)*Pi*G[r1, w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 (2*I)*Pi*G[r2, w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 ((352*I)/9)*Pi*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 (56*G[0, -w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 (316*G[0, w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/9 + 
 (128*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 (112*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/9 + 
 (112*G[1, -w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (632*G[1, w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/9 - 
 (184*G[1, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 8*G[1, z3]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 6*G[r61, w^2]^2*G[r62, w^2]*G[-w^(-1), w^2] - 
 ((176*I)/9)*Pi*G[r61, z3]*G[r62, w^2]*G[-w^(-1), w^2] + 
 (28*G[0, -w]*G[r61, z3]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (158*G[0, w]*G[r61, z3]*G[r62, w^2]*G[-w^(-1), w^2])/9 - 
 (64*G[0, w^2]*G[r61, z3]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (56*G[1, r7]*G[r61, z3]*G[r62, w^2]*G[-w^(-1), w^2])/9 - 
 (56*G[1, -w]*G[r61, z3]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 (316*G[1, w]*G[r61, z3]*G[r62, w^2]*G[-w^(-1), w^2])/9 + 
 (104*G[1, w^2]*G[r61, z3]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 4*G[r61, w^2]*G[r61, z3]*G[r62, w^2]*G[-w^(-1), w^2] + 
 ((176*I)/9)*Pi*G[r62, w^2]^2*G[-w^(-1), w^2] - 
 (28*G[0, -w]*G[r62, w^2]^2*G[-w^(-1), w^2])/3 - 
 (158*G[0, w]*G[r62, w^2]^2*G[-w^(-1), w^2])/9 + 
 (64*G[0, w^2]*G[r62, w^2]^2*G[-w^(-1), w^2])/3 - 
 (56*G[1, r7]*G[r62, w^2]^2*G[-w^(-1), w^2])/9 + 
 (56*G[1, -w]*G[r62, w^2]^2*G[-w^(-1), w^2])/3 + 
 (316*G[1, w]*G[r62, w^2]^2*G[-w^(-1), w^2])/9 - 
 (92*G[1, w^2]*G[r62, w^2]^2*G[-w^(-1), w^2])/3 - 
 4*G[1, z3]*G[r62, w^2]^2*G[-w^(-1), w^2] - 6*G[r61, w^2]*G[r62, w^2]^2*
  G[-w^(-1), w^2] + 2*G[r61, z3]*G[r62, w^2]^2*G[-w^(-1), w^2] - 
 2*G[r62, w^2]^3*G[-w^(-1), w^2] - (11*Pi^2*G[r62, z3]*G[-w^(-1), w^2])/3 - 
 (20*G[0, -w]^2*G[r62, z3]*G[-w^(-1), w^2])/3 - 
 ((14*I)/3)*Pi*G[0, w]*G[r62, z3]*G[-w^(-1), w^2] - 
 2*G[0, -w]*G[0, w]*G[r62, z3]*G[-w^(-1), w^2] + 
 (32*I)*Pi*G[0, w^2]*G[r62, z3]*G[-w^(-1), w^2] - 
 14*G[0, -w]*G[0, w^2]*G[r62, z3]*G[-w^(-1), w^2] - 
 32*G[0, w]*G[0, w^2]*G[r62, z3]*G[-w^(-1), w^2] + 
 (68*G[0, w^2]^2*G[r62, z3]*G[-w^(-1), w^2])/3 - 
 (2*I)*Pi*G[1, r7]*G[r62, z3]*G[-w^(-1), w^2] - 
 (46*G[0, w^2]*G[1, r7]*G[r62, z3]*G[-w^(-1), w^2])/3 + 
 (92*G[0, -w]*G[1, -w]*G[r62, z3]*G[-w^(-1), w^2])/3 + 
 4*G[0, w]*G[1, -w]*G[r62, z3]*G[-w^(-1), w^2] + 
 28*G[0, w^2]*G[1, -w]*G[r62, z3]*G[-w^(-1), w^2] - 
 (104*G[1, -w]^2*G[r62, z3]*G[-w^(-1), w^2])/3 + 
 ((40*I)/3)*Pi*G[1, w]*G[r62, z3]*G[-w^(-1), w^2] + 
 4*G[0, -w]*G[1, w]*G[r62, z3]*G[-w^(-1), w^2] + 
 52*G[0, w^2]*G[1, w]*G[r62, z3]*G[-w^(-1), w^2] - 
 8*G[1, -w]*G[1, w]*G[r62, z3]*G[-w^(-1), w^2] - 
 ((32*I)/9)*Pi*G[1, w^2]*G[r62, z3]*G[-w^(-1), w^2] - 
 12*G[0, -w]*G[1, w^2]*G[r62, z3]*G[-w^(-1), w^2] - 
 (40*G[0, w]*G[1, w^2]*G[r62, z3]*G[-w^(-1), w^2])/9 - 
 (152*G[0, w^2]*G[1, w^2]*G[r62, z3]*G[-w^(-1), w^2])/3 - 
 (52*G[1, r7]*G[1, w^2]*G[r62, z3]*G[-w^(-1), w^2])/9 + 
 24*G[1, -w]*G[1, w^2]*G[r62, z3]*G[-w^(-1), w^2] + 
 (80*G[1, w]*G[1, w^2]*G[r62, z3]*G[-w^(-1), w^2])/9 + 
 (56*G[1, w^2]^2*G[r62, z3]*G[-w^(-1), w^2])/3 - 
 (2*I)*Pi*G[r1, w]*G[r62, z3]*G[-w^(-1), w^2] - 
 (2*I)*Pi*G[r2, w]*G[r62, z3]*G[-w^(-1), w^2] - 
 ((176*I)/9)*Pi*G[r61, w^2]*G[r62, z3]*G[-w^(-1), w^2] + 
 (28*G[0, -w]*G[r61, w^2]*G[r62, z3]*G[-w^(-1), w^2])/3 + 
 (158*G[0, w]*G[r61, w^2]*G[r62, z3]*G[-w^(-1), w^2])/9 - 
 (64*G[0, w^2]*G[r61, w^2]*G[r62, z3]*G[-w^(-1), w^2])/3 + 
 (56*G[1, r7]*G[r61, w^2]*G[r62, z3]*G[-w^(-1), w^2])/9 - 
 (56*G[1, -w]*G[r61, w^2]*G[r62, z3]*G[-w^(-1), w^2])/3 - 
 (316*G[1, w]*G[r61, w^2]*G[r62, z3]*G[-w^(-1), w^2])/9 + 
 (104*G[1, w^2]*G[r61, w^2]*G[r62, z3]*G[-w^(-1), w^2])/3 + 
 2*G[r61, w^2]^2*G[r62, z3]*G[-w^(-1), w^2] - 
 ((176*I)/9)*Pi*G[r62, w^2]*G[r62, z3]*G[-w^(-1), w^2] + 
 (28*G[0, -w]*G[r62, w^2]*G[r62, z3]*G[-w^(-1), w^2])/3 + 
 (158*G[0, w]*G[r62, w^2]*G[r62, z3]*G[-w^(-1), w^2])/9 - 
 (64*G[0, w^2]*G[r62, w^2]*G[r62, z3]*G[-w^(-1), w^2])/3 + 
 (56*G[1, r7]*G[r62, w^2]*G[r62, z3]*G[-w^(-1), w^2])/9 - 
 (56*G[1, -w]*G[r62, w^2]*G[r62, z3]*G[-w^(-1), w^2])/3 - 
 (316*G[1, w]*G[r62, w^2]*G[r62, z3]*G[-w^(-1), w^2])/9 + 
 (104*G[1, w^2]*G[r62, w^2]*G[r62, z3]*G[-w^(-1), w^2])/3 + 
 4*G[r61, w^2]*G[r62, w^2]*G[r62, z3]*G[-w^(-1), w^2] + 
 2*G[r62, w^2]^2*G[r62, z3]*G[-w^(-1), w^2] + 
 ((4*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 16*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (4*G[0, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 12*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (32*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 32*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (8*G[1, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 24*G[1, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 ((4*I)/3)*Pi*G[1, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 16*G[0, -w]*G[1, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (4*G[0, w]*G[1, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 12*G[0, w^2]*G[1, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (32*G[1, r7]*G[1, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 32*G[1, -w]*G[1, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (8*G[1, w]*G[1, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 24*G[1, w^2]*G[1, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 ((2*I)/3)*Pi*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 8*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (2*G[0, w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 6*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (16*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 16*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (4*G[1, w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 12*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 ((2*I)/3)*Pi*G[r61, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 8*G[0, -w]*G[r61, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (2*G[0, w]*G[r61, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 6*G[0, w^2]*G[r61, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (16*G[1, r7]*G[r61, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 16*G[1, -w]*G[r61, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (4*G[1, w]*G[r61, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 12*G[1, w^2]*G[r61, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 ((2*I)/3)*Pi*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 8*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (2*G[0, w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 6*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (16*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 16*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (4*G[1, w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 12*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 ((2*I)/3)*Pi*G[r62, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 8*G[0, -w]*G[r62, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (2*G[0, w]*G[r62, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 6*G[0, w^2]*G[r62, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (16*G[1, r7]*G[r62, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 16*G[1, -w]*G[r62, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (4*G[1, w]*G[r62, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 12*G[1, w^2]*G[r62, z3]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 8*G[1, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 4*G[0, -w]*G[1, z3]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 8*G[1, -w]*G[1, z3]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 2*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[0, -w]*G[r61, z3]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 4*G[1, -w]*G[r61, z3]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 2*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[0, -w]*G[r62, z3]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 4*G[1, -w]*G[r62, z3]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 ((34*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2]^2 + 
 (26*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2]^2)/3 + 
 (34*G[0, w]*G[1, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (14*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2]^2)/3 + 
 (20*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (52*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (68*G[1, w]*G[1, w^2]*G[-w^(-1), w^2]^2)/3 + 
 (28*G[1, w^2]^2*G[-w^(-1), w^2]^2)/3 + ((34*I)/3)*Pi*G[1, z3]*
  G[-w^(-1), w^2]^2 - (26*G[0, -w]*G[1, z3]*G[-w^(-1), w^2]^2)/3 - 
 (34*G[0, w]*G[1, z3]*G[-w^(-1), w^2]^2)/3 + 
 (14*G[0, w^2]*G[1, z3]*G[-w^(-1), w^2]^2)/3 - 
 (20*G[1, r7]*G[1, z3]*G[-w^(-1), w^2]^2)/3 + 
 (52*G[1, -w]*G[1, z3]*G[-w^(-1), w^2]^2)/3 + 
 (68*G[1, w]*G[1, z3]*G[-w^(-1), w^2]^2)/3 - 
 (28*G[1, w^2]*G[1, z3]*G[-w^(-1), w^2]^2)/3 + 
 ((17*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), w^2]^2 - 
 (13*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (17*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 + 
 (7*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (10*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 + 
 (26*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 + 
 (34*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (14*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 - 
 ((17*I)/3)*Pi*G[r61, z3]*G[-w^(-1), w^2]^2 + 
 (13*G[0, -w]*G[r61, z3]*G[-w^(-1), w^2]^2)/3 + 
 (17*G[0, w]*G[r61, z3]*G[-w^(-1), w^2]^2)/3 - 
 (7*G[0, w^2]*G[r61, z3]*G[-w^(-1), w^2]^2)/3 + 
 (10*G[1, r7]*G[r61, z3]*G[-w^(-1), w^2]^2)/3 - 
 (26*G[1, -w]*G[r61, z3]*G[-w^(-1), w^2]^2)/3 - 
 (34*G[1, w]*G[r61, z3]*G[-w^(-1), w^2]^2)/3 + 
 (14*G[1, w^2]*G[r61, z3]*G[-w^(-1), w^2]^2)/3 + 
 ((17*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), w^2]^2 - 
 (13*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (17*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 + 
 (7*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (10*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 + 
 (26*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 + 
 (34*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (14*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 - 
 ((17*I)/3)*Pi*G[r62, z3]*G[-w^(-1), w^2]^2 + 
 (13*G[0, -w]*G[r62, z3]*G[-w^(-1), w^2]^2)/3 + 
 (17*G[0, w]*G[r62, z3]*G[-w^(-1), w^2]^2)/3 - 
 (7*G[0, w^2]*G[r62, z3]*G[-w^(-1), w^2]^2)/3 + 
 (10*G[1, r7]*G[r62, z3]*G[-w^(-1), w^2]^2)/3 - 
 (26*G[1, -w]*G[r62, z3]*G[-w^(-1), w^2]^2)/3 - 
 (34*G[1, w]*G[r62, z3]*G[-w^(-1), w^2]^2)/3 + 
 (14*G[1, w^2]*G[r62, z3]*G[-w^(-1), w^2]^2)/3 - 
 (10*Pi^2*G[1, w^2]*G[-w, w^2])/3 - (40*G[0, -w]^2*G[1, w^2]*G[-w, w^2])/3 + 
 ((44*I)/3)*Pi*G[0, w]*G[1, w^2]*G[-w, w^2] - 4*G[0, -w]*G[0, w]*G[1, w^2]*
  G[-w, w^2] + (64*I)*Pi*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 
 28*G[0, -w]*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 40*G[0, w]*G[0, w^2]*G[1, w^2]*
  G[-w, w^2] + (136*G[0, w^2]^2*G[1, w^2]*G[-w, w^2])/3 - 
 (4*I)*Pi*G[1, r7]*G[1, w^2]*G[-w, w^2] - 
 (92*G[0, w^2]*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 + 
 (184*G[0, -w]*G[1, -w]*G[1, w^2]*G[-w, w^2])/3 + 
 8*G[0, w]*G[1, -w]*G[1, w^2]*G[-w, w^2] + 56*G[0, w^2]*G[1, -w]*G[1, w^2]*
  G[-w, w^2] - (208*G[1, -w]^2*G[1, w^2]*G[-w, w^2])/3 + 
 ((80*I)/3)*Pi*G[1, w]*G[1, w^2]*G[-w, w^2] + 8*G[0, -w]*G[1, w]*G[1, w^2]*
  G[-w, w^2] + 104*G[0, w^2]*G[1, w]*G[1, w^2]*G[-w, w^2] - 
 16*G[1, -w]*G[1, w]*G[1, w^2]*G[-w, w^2] - ((64*I)/9)*Pi*G[1, w^2]^2*
  G[-w, w^2] - 24*G[0, -w]*G[1, w^2]^2*G[-w, w^2] - 
 (80*G[0, w]*G[1, w^2]^2*G[-w, w^2])/9 - 
 (304*G[0, w^2]*G[1, w^2]^2*G[-w, w^2])/3 - 
 (104*G[1, r7]*G[1, w^2]^2*G[-w, w^2])/9 + 48*G[1, -w]*G[1, w^2]^2*
  G[-w, w^2] + (160*G[1, w]*G[1, w^2]^2*G[-w, w^2])/9 + 
 (112*G[1, w^2]^3*G[-w, w^2])/3 + (10*Pi^2*G[1, z3]*G[-w, w^2])/3 + 
 (40*G[0, -w]^2*G[1, z3]*G[-w, w^2])/3 - ((44*I)/3)*Pi*G[0, w]*G[1, z3]*
  G[-w, w^2] + 4*G[0, -w]*G[0, w]*G[1, z3]*G[-w, w^2] - 
 (64*I)*Pi*G[0, w^2]*G[1, z3]*G[-w, w^2] + 28*G[0, -w]*G[0, w^2]*G[1, z3]*
  G[-w, w^2] + 40*G[0, w]*G[0, w^2]*G[1, z3]*G[-w, w^2] - 
 (136*G[0, w^2]^2*G[1, z3]*G[-w, w^2])/3 + (4*I)*Pi*G[1, r7]*G[1, z3]*
  G[-w, w^2] + (92*G[0, w^2]*G[1, r7]*G[1, z3]*G[-w, w^2])/3 - 
 (184*G[0, -w]*G[1, -w]*G[1, z3]*G[-w, w^2])/3 - 
 8*G[0, w]*G[1, -w]*G[1, z3]*G[-w, w^2] - 56*G[0, w^2]*G[1, -w]*G[1, z3]*
  G[-w, w^2] + (208*G[1, -w]^2*G[1, z3]*G[-w, w^2])/3 - 
 ((80*I)/3)*Pi*G[1, w]*G[1, z3]*G[-w, w^2] - 8*G[0, -w]*G[1, w]*G[1, z3]*
  G[-w, w^2] - 104*G[0, w^2]*G[1, w]*G[1, z3]*G[-w, w^2] + 
 16*G[1, -w]*G[1, w]*G[1, z3]*G[-w, w^2] + ((64*I)/9)*Pi*G[1, w^2]*G[1, z3]*
  G[-w, w^2] + 24*G[0, -w]*G[1, w^2]*G[1, z3]*G[-w, w^2] + 
 (80*G[0, w]*G[1, w^2]*G[1, z3]*G[-w, w^2])/9 + 
 (304*G[0, w^2]*G[1, w^2]*G[1, z3]*G[-w, w^2])/3 + 
 (104*G[1, r7]*G[1, w^2]*G[1, z3]*G[-w, w^2])/9 - 
 48*G[1, -w]*G[1, w^2]*G[1, z3]*G[-w, w^2] - 
 (160*G[1, w]*G[1, w^2]*G[1, z3]*G[-w, w^2])/9 - 
 (112*G[1, w^2]^2*G[1, z3]*G[-w, w^2])/3 - (28*I)*Pi*G[1, w^2]*G[r1, w]*
  G[-w, w^2] + (28*I)*Pi*G[1, z3]*G[r1, w]*G[-w, w^2] - 
 (28*I)*Pi*G[1, w^2]*G[r2, w]*G[-w, w^2] + (28*I)*Pi*G[1, z3]*G[r2, w]*
  G[-w, w^2] + (5*Pi^2*G[r61, w^2]*G[-w, w^2])/3 + 
 (20*G[0, -w]^2*G[r61, w^2]*G[-w, w^2])/3 - ((22*I)/3)*Pi*G[0, w]*G[r61, w^2]*
  G[-w, w^2] + 2*G[0, -w]*G[0, w]*G[r61, w^2]*G[-w, w^2] - 
 (32*I)*Pi*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
 14*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
 20*G[0, w]*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 
 (68*G[0, w^2]^2*G[r61, w^2]*G[-w, w^2])/3 + (2*I)*Pi*G[1, r7]*G[r61, w^2]*
  G[-w, w^2] + (46*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 - 
 (92*G[0, -w]*G[1, -w]*G[r61, w^2]*G[-w, w^2])/3 - 
 4*G[0, w]*G[1, -w]*G[r61, w^2]*G[-w, w^2] - 
 28*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
 (104*G[1, -w]^2*G[r61, w^2]*G[-w, w^2])/3 - 
 ((40*I)/3)*Pi*G[1, w]*G[r61, w^2]*G[-w, w^2] - 
 4*G[0, -w]*G[1, w]*G[r61, w^2]*G[-w, w^2] - 52*G[0, w^2]*G[1, w]*G[r61, w^2]*
  G[-w, w^2] + 8*G[1, -w]*G[1, w]*G[r61, w^2]*G[-w, w^2] - 
 ((320*I)/9)*Pi*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 
 (92*G[0, -w]*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 + 
 (356*G[0, w]*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/9 + 
 8*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 
 (164*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/9 - 
 (184*G[1, -w]*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 - 
 (712*G[1, w]*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/9 + 
 (152*G[1, w^2]^2*G[r61, w^2]*G[-w, w^2])/3 + 
 ((352*I)/9)*Pi*G[1, z3]*G[r61, w^2]*G[-w, w^2] - 
 (56*G[0, -w]*G[1, z3]*G[r61, w^2]*G[-w, w^2])/3 - 
 (316*G[0, w]*G[1, z3]*G[r61, w^2]*G[-w, w^2])/9 + 
 (128*G[0, w^2]*G[1, z3]*G[r61, w^2]*G[-w, w^2])/3 - 
 (112*G[1, r7]*G[1, z3]*G[r61, w^2]*G[-w, w^2])/9 + 
 (112*G[1, -w]*G[1, z3]*G[r61, w^2]*G[-w, w^2])/3 + 
 (632*G[1, w]*G[1, z3]*G[r61, w^2]*G[-w, w^2])/9 - 
 (208*G[1, w^2]*G[1, z3]*G[r61, w^2]*G[-w, w^2])/3 + 
 (14*I)*Pi*G[r1, w]*G[r61, w^2]*G[-w, w^2] + (14*I)*Pi*G[r2, w]*G[r61, w^2]*
  G[-w, w^2] + ((176*I)/9)*Pi*G[r61, w^2]^2*G[-w, w^2] - 
 (28*G[0, -w]*G[r61, w^2]^2*G[-w, w^2])/3 - 
 (158*G[0, w]*G[r61, w^2]^2*G[-w, w^2])/9 + 
 (64*G[0, w^2]*G[r61, w^2]^2*G[-w, w^2])/3 - 
 (56*G[1, r7]*G[r61, w^2]^2*G[-w, w^2])/9 + 
 (56*G[1, -w]*G[r61, w^2]^2*G[-w, w^2])/3 + 
 (316*G[1, w]*G[r61, w^2]^2*G[-w, w^2])/9 - 
 (92*G[1, w^2]*G[r61, w^2]^2*G[-w, w^2])/3 - 4*G[1, z3]*G[r61, w^2]^2*
  G[-w, w^2] - 2*G[r61, w^2]^3*G[-w, w^2] - (5*Pi^2*G[r61, z3]*G[-w, w^2])/
  3 - (20*G[0, -w]^2*G[r61, z3]*G[-w, w^2])/3 + 
 ((22*I)/3)*Pi*G[0, w]*G[r61, z3]*G[-w, w^2] - 
 2*G[0, -w]*G[0, w]*G[r61, z3]*G[-w, w^2] + (32*I)*Pi*G[0, w^2]*G[r61, z3]*
  G[-w, w^2] - 14*G[0, -w]*G[0, w^2]*G[r61, z3]*G[-w, w^2] - 
 20*G[0, w]*G[0, w^2]*G[r61, z3]*G[-w, w^2] + 
 (68*G[0, w^2]^2*G[r61, z3]*G[-w, w^2])/3 - (2*I)*Pi*G[1, r7]*G[r61, z3]*
  G[-w, w^2] - (46*G[0, w^2]*G[1, r7]*G[r61, z3]*G[-w, w^2])/3 + 
 (92*G[0, -w]*G[1, -w]*G[r61, z3]*G[-w, w^2])/3 + 
 4*G[0, w]*G[1, -w]*G[r61, z3]*G[-w, w^2] + 28*G[0, w^2]*G[1, -w]*G[r61, z3]*
  G[-w, w^2] - (104*G[1, -w]^2*G[r61, z3]*G[-w, w^2])/3 + 
 ((40*I)/3)*Pi*G[1, w]*G[r61, z3]*G[-w, w^2] + 
 4*G[0, -w]*G[1, w]*G[r61, z3]*G[-w, w^2] + 52*G[0, w^2]*G[1, w]*G[r61, z3]*
  G[-w, w^2] - 8*G[1, -w]*G[1, w]*G[r61, z3]*G[-w, w^2] - 
 ((32*I)/9)*Pi*G[1, w^2]*G[r61, z3]*G[-w, w^2] - 
 12*G[0, -w]*G[1, w^2]*G[r61, z3]*G[-w, w^2] - 
 (40*G[0, w]*G[1, w^2]*G[r61, z3]*G[-w, w^2])/9 - 
 (152*G[0, w^2]*G[1, w^2]*G[r61, z3]*G[-w, w^2])/3 - 
 (52*G[1, r7]*G[1, w^2]*G[r61, z3]*G[-w, w^2])/9 + 
 24*G[1, -w]*G[1, w^2]*G[r61, z3]*G[-w, w^2] + 
 (80*G[1, w]*G[1, w^2]*G[r61, z3]*G[-w, w^2])/9 + 
 (56*G[1, w^2]^2*G[r61, z3]*G[-w, w^2])/3 - (14*I)*Pi*G[r1, w]*G[r61, z3]*
  G[-w, w^2] - (14*I)*Pi*G[r2, w]*G[r61, z3]*G[-w, w^2] - 
 ((176*I)/9)*Pi*G[r61, w^2]*G[r61, z3]*G[-w, w^2] + 
 (28*G[0, -w]*G[r61, w^2]*G[r61, z3]*G[-w, w^2])/3 + 
 (158*G[0, w]*G[r61, w^2]*G[r61, z3]*G[-w, w^2])/9 - 
 (64*G[0, w^2]*G[r61, w^2]*G[r61, z3]*G[-w, w^2])/3 + 
 (56*G[1, r7]*G[r61, w^2]*G[r61, z3]*G[-w, w^2])/9 - 
 (56*G[1, -w]*G[r61, w^2]*G[r61, z3]*G[-w, w^2])/3 - 
 (316*G[1, w]*G[r61, w^2]*G[r61, z3]*G[-w, w^2])/9 + 
 (104*G[1, w^2]*G[r61, w^2]*G[r61, z3]*G[-w, w^2])/3 + 
 2*G[r61, w^2]^2*G[r61, z3]*G[-w, w^2] + (5*Pi^2*G[r62, w^2]*G[-w, w^2])/3 + 
 (20*G[0, -w]^2*G[r62, w^2]*G[-w, w^2])/3 - ((22*I)/3)*Pi*G[0, w]*G[r62, w^2]*
  G[-w, w^2] + 2*G[0, -w]*G[0, w]*G[r62, w^2]*G[-w, w^2] - 
 (32*I)*Pi*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 
 14*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 
 20*G[0, w]*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 
 (68*G[0, w^2]^2*G[r62, w^2]*G[-w, w^2])/3 + (2*I)*Pi*G[1, r7]*G[r62, w^2]*
  G[-w, w^2] + (46*G[0, w^2]*G[1, r7]*G[r62, w^2]*G[-w, w^2])/3 - 
 (92*G[0, -w]*G[1, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
 4*G[0, w]*G[1, -w]*G[r62, w^2]*G[-w, w^2] - 
 28*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 
 (104*G[1, -w]^2*G[r62, w^2]*G[-w, w^2])/3 - 
 ((40*I)/3)*Pi*G[1, w]*G[r62, w^2]*G[-w, w^2] - 
 4*G[0, -w]*G[1, w]*G[r62, w^2]*G[-w, w^2] - 52*G[0, w^2]*G[1, w]*G[r62, w^2]*
  G[-w, w^2] + 8*G[1, -w]*G[1, w]*G[r62, w^2]*G[-w, w^2] - 
 ((320*I)/9)*Pi*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
 (92*G[0, -w]*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
 (356*G[0, w]*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/9 + 
 8*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
 (164*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/9 - 
 (184*G[1, -w]*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
 (712*G[1, w]*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/9 + 
 (152*G[1, w^2]^2*G[r62, w^2]*G[-w, w^2])/3 + 
 ((352*I)/9)*Pi*G[1, z3]*G[r62, w^2]*G[-w, w^2] - 
 (56*G[0, -w]*G[1, z3]*G[r62, w^2]*G[-w, w^2])/3 - 
 (316*G[0, w]*G[1, z3]*G[r62, w^2]*G[-w, w^2])/9 + 
 (128*G[0, w^2]*G[1, z3]*G[r62, w^2]*G[-w, w^2])/3 - 
 (112*G[1, r7]*G[1, z3]*G[r62, w^2]*G[-w, w^2])/9 + 
 (112*G[1, -w]*G[1, z3]*G[r62, w^2]*G[-w, w^2])/3 + 
 (632*G[1, w]*G[1, z3]*G[r62, w^2]*G[-w, w^2])/9 - 
 (208*G[1, w^2]*G[1, z3]*G[r62, w^2]*G[-w, w^2])/3 + 
 (14*I)*Pi*G[r1, w]*G[r62, w^2]*G[-w, w^2] + (14*I)*Pi*G[r2, w]*G[r62, w^2]*
  G[-w, w^2] + ((352*I)/9)*Pi*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 
 (56*G[0, -w]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
 (316*G[0, w]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/9 + 
 (128*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
 (112*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/9 + 
 (112*G[1, -w]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
 (632*G[1, w]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/9 - 
 (184*G[1, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
 8*G[1, z3]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 
 6*G[r61, w^2]^2*G[r62, w^2]*G[-w, w^2] - ((176*I)/9)*Pi*G[r61, z3]*
  G[r62, w^2]*G[-w, w^2] + (28*G[0, -w]*G[r61, z3]*G[r62, w^2]*G[-w, w^2])/
  3 + (158*G[0, w]*G[r61, z3]*G[r62, w^2]*G[-w, w^2])/9 - 
 (64*G[0, w^2]*G[r61, z3]*G[r62, w^2]*G[-w, w^2])/3 + 
 (56*G[1, r7]*G[r61, z3]*G[r62, w^2]*G[-w, w^2])/9 - 
 (56*G[1, -w]*G[r61, z3]*G[r62, w^2]*G[-w, w^2])/3 - 
 (316*G[1, w]*G[r61, z3]*G[r62, w^2]*G[-w, w^2])/9 + 
 (104*G[1, w^2]*G[r61, z3]*G[r62, w^2]*G[-w, w^2])/3 + 
 4*G[r61, w^2]*G[r61, z3]*G[r62, w^2]*G[-w, w^2] + 
 ((176*I)/9)*Pi*G[r62, w^2]^2*G[-w, w^2] - 
 (28*G[0, -w]*G[r62, w^2]^2*G[-w, w^2])/3 - 
 (158*G[0, w]*G[r62, w^2]^2*G[-w, w^2])/9 + 
 (64*G[0, w^2]*G[r62, w^2]^2*G[-w, w^2])/3 - 
 (56*G[1, r7]*G[r62, w^2]^2*G[-w, w^2])/9 + 
 (56*G[1, -w]*G[r62, w^2]^2*G[-w, w^2])/3 + 
 (316*G[1, w]*G[r62, w^2]^2*G[-w, w^2])/9 - 
 (92*G[1, w^2]*G[r62, w^2]^2*G[-w, w^2])/3 - 4*G[1, z3]*G[r62, w^2]^2*
  G[-w, w^2] - 6*G[r61, w^2]*G[r62, w^2]^2*G[-w, w^2] + 
 2*G[r61, z3]*G[r62, w^2]^2*G[-w, w^2] - 2*G[r62, w^2]^3*G[-w, w^2] - 
 (5*Pi^2*G[r62, z3]*G[-w, w^2])/3 - (20*G[0, -w]^2*G[r62, z3]*G[-w, w^2])/3 + 
 ((22*I)/3)*Pi*G[0, w]*G[r62, z3]*G[-w, w^2] - 
 2*G[0, -w]*G[0, w]*G[r62, z3]*G[-w, w^2] + (32*I)*Pi*G[0, w^2]*G[r62, z3]*
  G[-w, w^2] - 14*G[0, -w]*G[0, w^2]*G[r62, z3]*G[-w, w^2] - 
 20*G[0, w]*G[0, w^2]*G[r62, z3]*G[-w, w^2] + 
 (68*G[0, w^2]^2*G[r62, z3]*G[-w, w^2])/3 - (2*I)*Pi*G[1, r7]*G[r62, z3]*
  G[-w, w^2] - (46*G[0, w^2]*G[1, r7]*G[r62, z3]*G[-w, w^2])/3 + 
 (92*G[0, -w]*G[1, -w]*G[r62, z3]*G[-w, w^2])/3 + 
 4*G[0, w]*G[1, -w]*G[r62, z3]*G[-w, w^2] + 28*G[0, w^2]*G[1, -w]*G[r62, z3]*
  G[-w, w^2] - (104*G[1, -w]^2*G[r62, z3]*G[-w, w^2])/3 + 
 ((40*I)/3)*Pi*G[1, w]*G[r62, z3]*G[-w, w^2] + 
 4*G[0, -w]*G[1, w]*G[r62, z3]*G[-w, w^2] + 52*G[0, w^2]*G[1, w]*G[r62, z3]*
  G[-w, w^2] - 8*G[1, -w]*G[1, w]*G[r62, z3]*G[-w, w^2] - 
 ((32*I)/9)*Pi*G[1, w^2]*G[r62, z3]*G[-w, w^2] - 
 12*G[0, -w]*G[1, w^2]*G[r62, z3]*G[-w, w^2] - 
 (40*G[0, w]*G[1, w^2]*G[r62, z3]*G[-w, w^2])/9 - 
 (152*G[0, w^2]*G[1, w^2]*G[r62, z3]*G[-w, w^2])/3 - 
 (52*G[1, r7]*G[1, w^2]*G[r62, z3]*G[-w, w^2])/9 + 
 24*G[1, -w]*G[1, w^2]*G[r62, z3]*G[-w, w^2] + 
 (80*G[1, w]*G[1, w^2]*G[r62, z3]*G[-w, w^2])/9 + 
 (56*G[1, w^2]^2*G[r62, z3]*G[-w, w^2])/3 - (14*I)*Pi*G[r1, w]*G[r62, z3]*
  G[-w, w^2] - (14*I)*Pi*G[r2, w]*G[r62, z3]*G[-w, w^2] - 
 ((176*I)/9)*Pi*G[r61, w^2]*G[r62, z3]*G[-w, w^2] + 
 (28*G[0, -w]*G[r61, w^2]*G[r62, z3]*G[-w, w^2])/3 + 
 (158*G[0, w]*G[r61, w^2]*G[r62, z3]*G[-w, w^2])/9 - 
 (64*G[0, w^2]*G[r61, w^2]*G[r62, z3]*G[-w, w^2])/3 + 
 (56*G[1, r7]*G[r61, w^2]*G[r62, z3]*G[-w, w^2])/9 - 
 (56*G[1, -w]*G[r61, w^2]*G[r62, z3]*G[-w, w^2])/3 - 
 (316*G[1, w]*G[r61, w^2]*G[r62, z3]*G[-w, w^2])/9 + 
 (104*G[1, w^2]*G[r61, w^2]*G[r62, z3]*G[-w, w^2])/3 + 
 2*G[r61, w^2]^2*G[r62, z3]*G[-w, w^2] - ((176*I)/9)*Pi*G[r62, w^2]*
  G[r62, z3]*G[-w, w^2] + (28*G[0, -w]*G[r62, w^2]*G[r62, z3]*G[-w, w^2])/3 + 
 (158*G[0, w]*G[r62, w^2]*G[r62, z3]*G[-w, w^2])/9 - 
 (64*G[0, w^2]*G[r62, w^2]*G[r62, z3]*G[-w, w^2])/3 + 
 (56*G[1, r7]*G[r62, w^2]*G[r62, z3]*G[-w, w^2])/9 - 
 (56*G[1, -w]*G[r62, w^2]*G[r62, z3]*G[-w, w^2])/3 - 
 (316*G[1, w]*G[r62, w^2]*G[r62, z3]*G[-w, w^2])/9 + 
 (104*G[1, w^2]*G[r62, w^2]*G[r62, z3]*G[-w, w^2])/3 + 
 4*G[r61, w^2]*G[r62, w^2]*G[r62, z3]*G[-w, w^2] + 
 2*G[r62, w^2]^2*G[r62, z3]*G[-w, w^2] + ((4*I)/3)*Pi*G[1, w^2]*
  G[w^(-2), w^2]*G[-w, w^2] - 24*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*
  G[-w, w^2] - (4*G[0, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 12*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 (32*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 48*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 (8*G[1, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 24*G[1, w^2]^2*G[w^(-2), w^2]*G[-w, w^2] - ((4*I)/3)*Pi*G[1, z3]*
  G[w^(-2), w^2]*G[-w, w^2] + 24*G[0, -w]*G[1, z3]*G[w^(-2), w^2]*
  G[-w, w^2] + (4*G[0, w]*G[1, z3]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 12*G[0, w^2]*G[1, z3]*G[w^(-2), w^2]*G[-w, w^2] - 
 (32*G[1, r7]*G[1, z3]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 48*G[1, -w]*G[1, z3]*G[w^(-2), w^2]*G[-w, w^2] - 
 (8*G[1, w]*G[1, z3]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 24*G[1, w^2]*G[1, z3]*G[w^(-2), w^2]*G[-w, w^2] - 
 ((2*I)/3)*Pi*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 12*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 (2*G[0, w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 6*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 (16*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 24*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 (4*G[1, w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 12*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 ((2*I)/3)*Pi*G[r61, z3]*G[w^(-2), w^2]*G[-w, w^2] - 
 12*G[0, -w]*G[r61, z3]*G[w^(-2), w^2]*G[-w, w^2] - 
 (2*G[0, w]*G[r61, z3]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 6*G[0, w^2]*G[r61, z3]*G[w^(-2), w^2]*G[-w, w^2] + 
 (16*G[1, r7]*G[r61, z3]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 24*G[1, -w]*G[r61, z3]*G[w^(-2), w^2]*G[-w, w^2] + 
 (4*G[1, w]*G[r61, z3]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 12*G[1, w^2]*G[r61, z3]*G[w^(-2), w^2]*G[-w, w^2] - 
 ((2*I)/3)*Pi*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 12*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 (2*G[0, w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 6*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 (16*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 24*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 (4*G[1, w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 12*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 ((2*I)/3)*Pi*G[r62, z3]*G[w^(-2), w^2]*G[-w, w^2] - 
 12*G[0, -w]*G[r62, z3]*G[w^(-2), w^2]*G[-w, w^2] - 
 (2*G[0, w]*G[r62, z3]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 6*G[0, w^2]*G[r62, z3]*G[w^(-2), w^2]*G[-w, w^2] + 
 (16*G[1, r7]*G[r62, z3]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 24*G[1, -w]*G[r62, z3]*G[w^(-2), w^2]*G[-w, w^2] + 
 (4*G[1, w]*G[r62, z3]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 12*G[1, w^2]*G[r62, z3]*G[w^(-2), w^2]*G[-w, w^2] - 
 4*G[0, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 8*G[1, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 4*G[0, -w]*G[1, z3]*G[-w^(-1), -w]*G[-w, w^2] - 
 8*G[1, -w]*G[1, z3]*G[-w^(-1), -w]*G[-w, w^2] + 
 2*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 2*G[0, -w]*G[r61, z3]*G[-w^(-1), -w]*G[-w, w^2] + 
 4*G[1, -w]*G[r61, z3]*G[-w^(-1), -w]*G[-w, w^2] + 
 2*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 2*G[0, -w]*G[r62, z3]*G[-w^(-1), -w]*G[-w, w^2] + 
 4*G[1, -w]*G[r62, z3]*G[-w^(-1), -w]*G[-w, w^2] - 
 ((68*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (196*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (68*G[0, w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (28*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (40*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (392*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (136*G[1, w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (56*G[1, w^2]^2*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 ((68*I)/3)*Pi*G[1, z3]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (196*G[0, -w]*G[1, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (68*G[0, w]*G[1, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (28*G[0, w^2]*G[1, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (40*G[1, r7]*G[1, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (392*G[1, -w]*G[1, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (136*G[1, w]*G[1, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (56*G[1, w^2]*G[1, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 ((34*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (98*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (34*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (14*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (20*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (196*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (68*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (28*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 ((34*I)/3)*Pi*G[r61, z3]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (98*G[0, -w]*G[r61, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (34*G[0, w]*G[r61, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (14*G[0, w^2]*G[r61, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (20*G[1, r7]*G[r61, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (196*G[1, -w]*G[r61, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (68*G[1, w]*G[r61, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (28*G[1, w^2]*G[r61, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 ((34*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (98*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (34*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (14*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (20*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (196*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (68*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (28*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 ((34*I)/3)*Pi*G[r62, z3]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (98*G[0, -w]*G[r62, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (34*G[0, w]*G[r62, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (14*G[0, w^2]*G[r62, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (20*G[1, r7]*G[r62, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (196*G[1, -w]*G[r62, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (68*G[1, w]*G[r62, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (28*G[1, w^2]*G[r62, z3]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 ((34*I)/3)*Pi*G[1, w^2]*G[-w, w^2]^2 + (26*G[0, -w]*G[1, w^2]*G[-w, w^2]^2)/
  3 + (34*G[0, w]*G[1, w^2]*G[-w, w^2]^2)/3 - 
 (14*G[0, w^2]*G[1, w^2]*G[-w, w^2]^2)/3 + 
 (20*G[1, r7]*G[1, w^2]*G[-w, w^2]^2)/3 - 
 (52*G[1, -w]*G[1, w^2]*G[-w, w^2]^2)/3 - (68*G[1, w]*G[1, w^2]*G[-w, w^2]^2)/
  3 + (28*G[1, w^2]^2*G[-w, w^2]^2)/3 + ((34*I)/3)*Pi*G[1, z3]*G[-w, w^2]^2 - 
 (26*G[0, -w]*G[1, z3]*G[-w, w^2]^2)/3 - (34*G[0, w]*G[1, z3]*G[-w, w^2]^2)/
  3 + (14*G[0, w^2]*G[1, z3]*G[-w, w^2]^2)/3 - 
 (20*G[1, r7]*G[1, z3]*G[-w, w^2]^2)/3 + (52*G[1, -w]*G[1, z3]*G[-w, w^2]^2)/
  3 + (68*G[1, w]*G[1, z3]*G[-w, w^2]^2)/3 - 
 (28*G[1, w^2]*G[1, z3]*G[-w, w^2]^2)/3 + ((17*I)/3)*Pi*G[r61, w^2]*
  G[-w, w^2]^2 - (13*G[0, -w]*G[r61, w^2]*G[-w, w^2]^2)/3 - 
 (17*G[0, w]*G[r61, w^2]*G[-w, w^2]^2)/3 + 
 (7*G[0, w^2]*G[r61, w^2]*G[-w, w^2]^2)/3 - 
 (10*G[1, r7]*G[r61, w^2]*G[-w, w^2]^2)/3 + 
 (26*G[1, -w]*G[r61, w^2]*G[-w, w^2]^2)/3 + 
 (34*G[1, w]*G[r61, w^2]*G[-w, w^2]^2)/3 - 
 (14*G[1, w^2]*G[r61, w^2]*G[-w, w^2]^2)/3 - ((17*I)/3)*Pi*G[r61, z3]*
  G[-w, w^2]^2 + (13*G[0, -w]*G[r61, z3]*G[-w, w^2]^2)/3 + 
 (17*G[0, w]*G[r61, z3]*G[-w, w^2]^2)/3 - 
 (7*G[0, w^2]*G[r61, z3]*G[-w, w^2]^2)/3 + 
 (10*G[1, r7]*G[r61, z3]*G[-w, w^2]^2)/3 - 
 (26*G[1, -w]*G[r61, z3]*G[-w, w^2]^2)/3 - 
 (34*G[1, w]*G[r61, z3]*G[-w, w^2]^2)/3 + 
 (14*G[1, w^2]*G[r61, z3]*G[-w, w^2]^2)/3 + ((17*I)/3)*Pi*G[r62, w^2]*
  G[-w, w^2]^2 - (13*G[0, -w]*G[r62, w^2]*G[-w, w^2]^2)/3 - 
 (17*G[0, w]*G[r62, w^2]*G[-w, w^2]^2)/3 + 
 (7*G[0, w^2]*G[r62, w^2]*G[-w, w^2]^2)/3 - 
 (10*G[1, r7]*G[r62, w^2]*G[-w, w^2]^2)/3 + 
 (26*G[1, -w]*G[r62, w^2]*G[-w, w^2]^2)/3 + 
 (34*G[1, w]*G[r62, w^2]*G[-w, w^2]^2)/3 - 
 (14*G[1, w^2]*G[r62, w^2]*G[-w, w^2]^2)/3 - ((17*I)/3)*Pi*G[r62, z3]*
  G[-w, w^2]^2 + (13*G[0, -w]*G[r62, z3]*G[-w, w^2]^2)/3 + 
 (17*G[0, w]*G[r62, z3]*G[-w, w^2]^2)/3 - 
 (7*G[0, w^2]*G[r62, z3]*G[-w, w^2]^2)/3 + 
 (10*G[1, r7]*G[r62, z3]*G[-w, w^2]^2)/3 - 
 (26*G[1, -w]*G[r62, z3]*G[-w, w^2]^2)/3 - 
 (34*G[1, w]*G[r62, z3]*G[-w, w^2]^2)/3 + 
 (14*G[1, w^2]*G[r62, z3]*G[-w, w^2]^2)/3 - 
 (32*G[0, w^2]*G[1, w^2]*G[0, 0, -w])/3 + (32*G[0, w^2]*G[1, z3]*G[0, 0, -w])/
  3 + (16*G[0, w^2]*G[r61, w^2]*G[0, 0, -w])/3 - 
 (16*G[0, w^2]*G[r61, z3]*G[0, 0, -w])/3 + 
 (16*G[0, w^2]*G[r62, w^2]*G[0, 0, -w])/3 - 
 (16*G[0, w^2]*G[r62, z3]*G[0, 0, -w])/3 - 
 (8*G[1, w^2]*G[w^(-2), w^2]*G[0, 0, -w])/3 + 
 (8*G[1, z3]*G[w^(-2), w^2]*G[0, 0, -w])/3 + 
 (4*G[r61, w^2]*G[w^(-2), w^2]*G[0, 0, -w])/3 - 
 (4*G[r61, z3]*G[w^(-2), w^2]*G[0, 0, -w])/3 + 
 (4*G[r62, w^2]*G[w^(-2), w^2]*G[0, 0, -w])/3 - 
 (4*G[r62, z3]*G[w^(-2), w^2]*G[0, 0, -w])/3 + 
 (40*G[1, w^2]*G[-w^(-1), w^2]*G[0, 0, -w])/3 - 
 (40*G[1, z3]*G[-w^(-1), w^2]*G[0, 0, -w])/3 - 
 (20*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 0, -w])/3 + 
 (20*G[r61, z3]*G[-w^(-1), w^2]*G[0, 0, -w])/3 - 
 (20*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 0, -w])/3 + 
 (20*G[r62, z3]*G[-w^(-1), w^2]*G[0, 0, -w])/3 + 
 (40*G[1, w^2]*G[-w, w^2]*G[0, 0, -w])/3 - 
 (40*G[1, z3]*G[-w, w^2]*G[0, 0, -w])/3 - 
 (20*G[r61, w^2]*G[-w, w^2]*G[0, 0, -w])/3 + 
 (20*G[r61, z3]*G[-w, w^2]*G[0, 0, -w])/3 - 
 (20*G[r62, w^2]*G[-w, w^2]*G[0, 0, -w])/3 + 
 (20*G[r62, z3]*G[-w, w^2]*G[0, 0, -w])/3 + (4*Pi^2*G[0, 0, w])/3 + 
 ((8*I)/3)*Pi*G[1, w^2]*G[0, 0, w] + 16*G[0, w^2]*G[1, w^2]*G[0, 0, w] - 
 (32*G[1, w^2]^2*G[0, 0, w])/3 - ((8*I)/3)*Pi*G[1, z3]*G[0, 0, w] - 
 16*G[0, w^2]*G[1, z3]*G[0, 0, w] + (32*G[1, w^2]*G[1, z3]*G[0, 0, w])/3 - 
 ((4*I)/3)*Pi*G[r61, w^2]*G[0, 0, w] - 8*G[0, w^2]*G[r61, w^2]*G[0, 0, w] - 
 (16*G[1, w^2]*G[r61, w^2]*G[0, 0, w])/3 + 
 (32*G[1, z3]*G[r61, w^2]*G[0, 0, w])/3 + (16*G[r61, w^2]^2*G[0, 0, w])/3 + 
 ((4*I)/3)*Pi*G[r61, z3]*G[0, 0, w] + 8*G[0, w^2]*G[r61, z3]*G[0, 0, w] - 
 (16*G[1, w^2]*G[r61, z3]*G[0, 0, w])/3 - 
 (16*G[r61, w^2]*G[r61, z3]*G[0, 0, w])/3 - ((4*I)/3)*Pi*G[r62, w^2]*
  G[0, 0, w] - 8*G[0, w^2]*G[r62, w^2]*G[0, 0, w] - 
 (16*G[1, w^2]*G[r62, w^2]*G[0, 0, w])/3 + 
 (32*G[1, z3]*G[r62, w^2]*G[0, 0, w])/3 + 
 (32*G[r61, w^2]*G[r62, w^2]*G[0, 0, w])/3 - 
 (16*G[r61, z3]*G[r62, w^2]*G[0, 0, w])/3 + (16*G[r62, w^2]^2*G[0, 0, w])/3 + 
 ((4*I)/3)*Pi*G[r62, z3]*G[0, 0, w] + 8*G[0, w^2]*G[r62, z3]*G[0, 0, w] - 
 (16*G[1, w^2]*G[r62, z3]*G[0, 0, w])/3 - 
 (16*G[r61, w^2]*G[r62, z3]*G[0, 0, w])/3 - 
 (16*G[r62, w^2]*G[r62, z3]*G[0, 0, w])/3 - 
 (40*G[1, w^2]*G[w^(-2), w^2]*G[0, 0, w])/3 + 
 (40*G[1, z3]*G[w^(-2), w^2]*G[0, 0, w])/3 + 
 (20*G[r61, w^2]*G[w^(-2), w^2]*G[0, 0, w])/3 - 
 (20*G[r61, z3]*G[w^(-2), w^2]*G[0, 0, w])/3 + 
 (20*G[r62, w^2]*G[w^(-2), w^2]*G[0, 0, w])/3 - 
 (20*G[r62, z3]*G[w^(-2), w^2]*G[0, 0, w])/3 + 
 (112*G[1, w^2]*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
 (112*G[1, z3]*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
 (56*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 0, w])/3 + 
 (56*G[r61, z3]*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
 (56*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 0, w])/3 + 
 (56*G[r62, z3]*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
 (104*G[1, w^2]*G[-w, w^2]*G[0, 0, w])/3 + 
 (104*G[1, z3]*G[-w, w^2]*G[0, 0, w])/3 + 
 (52*G[r61, w^2]*G[-w, w^2]*G[0, 0, w])/3 - 
 (52*G[r61, z3]*G[-w, w^2]*G[0, 0, w])/3 + 
 (52*G[r62, w^2]*G[-w, w^2]*G[0, 0, w])/3 - 
 (52*G[r62, z3]*G[-w, w^2]*G[0, 0, w])/3 + ((56*I)/3)*Pi*G[1, w^2]*
  G[0, 0, w^2] - 32*G[0, -w]*G[1, w^2]*G[0, 0, w^2] - 
 (8*G[0, w]*G[1, w^2]*G[0, 0, w^2])/3 + 
 (248*G[0, w^2]*G[1, w^2]*G[0, 0, w^2])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[0, 0, w^2])/3 + 64*G[1, -w]*G[1, w^2]*
  G[0, 0, w^2] + (16*G[1, w]*G[1, w^2]*G[0, 0, w^2])/3 - 
 80*G[1, w^2]^2*G[0, 0, w^2] - ((56*I)/3)*Pi*G[1, z3]*G[0, 0, w^2] + 
 32*G[0, -w]*G[1, z3]*G[0, 0, w^2] + (8*G[0, w]*G[1, z3]*G[0, 0, w^2])/3 - 
 (248*G[0, w^2]*G[1, z3]*G[0, 0, w^2])/3 - 
 (64*G[1, r7]*G[1, z3]*G[0, 0, w^2])/3 - 64*G[1, -w]*G[1, z3]*G[0, 0, w^2] - 
 (16*G[1, w]*G[1, z3]*G[0, 0, w^2])/3 + 80*G[1, w^2]*G[1, z3]*G[0, 0, w^2] - 
 ((28*I)/3)*Pi*G[r61, w^2]*G[0, 0, w^2] + 16*G[0, -w]*G[r61, w^2]*
  G[0, 0, w^2] + (4*G[0, w]*G[r61, w^2]*G[0, 0, w^2])/3 - 
 (124*G[0, w^2]*G[r61, w^2]*G[0, 0, w^2])/3 - 
 (32*G[1, r7]*G[r61, w^2]*G[0, 0, w^2])/3 - 32*G[1, -w]*G[r61, w^2]*
  G[0, 0, w^2] - (8*G[1, w]*G[r61, w^2]*G[0, 0, w^2])/3 + 
 28*G[1, w^2]*G[r61, w^2]*G[0, 0, w^2] + 12*G[1, z3]*G[r61, w^2]*
  G[0, 0, w^2] + 6*G[r61, w^2]^2*G[0, 0, w^2] + 
 ((28*I)/3)*Pi*G[r61, z3]*G[0, 0, w^2] - 16*G[0, -w]*G[r61, z3]*
  G[0, 0, w^2] - (4*G[0, w]*G[r61, z3]*G[0, 0, w^2])/3 + 
 (124*G[0, w^2]*G[r61, z3]*G[0, 0, w^2])/3 + 
 (32*G[1, r7]*G[r61, z3]*G[0, 0, w^2])/3 + 32*G[1, -w]*G[r61, z3]*
  G[0, 0, w^2] + (8*G[1, w]*G[r61, z3]*G[0, 0, w^2])/3 - 
 40*G[1, w^2]*G[r61, z3]*G[0, 0, w^2] - 6*G[r61, w^2]*G[r61, z3]*
  G[0, 0, w^2] - ((28*I)/3)*Pi*G[r62, w^2]*G[0, 0, w^2] + 
 16*G[0, -w]*G[r62, w^2]*G[0, 0, w^2] + (4*G[0, w]*G[r62, w^2]*G[0, 0, w^2])/
  3 - (124*G[0, w^2]*G[r62, w^2]*G[0, 0, w^2])/3 - 
 (32*G[1, r7]*G[r62, w^2]*G[0, 0, w^2])/3 - 32*G[1, -w]*G[r62, w^2]*
  G[0, 0, w^2] - (8*G[1, w]*G[r62, w^2]*G[0, 0, w^2])/3 + 
 28*G[1, w^2]*G[r62, w^2]*G[0, 0, w^2] + 12*G[1, z3]*G[r62, w^2]*
  G[0, 0, w^2] + 12*G[r61, w^2]*G[r62, w^2]*G[0, 0, w^2] - 
 6*G[r61, z3]*G[r62, w^2]*G[0, 0, w^2] + 6*G[r62, w^2]^2*G[0, 0, w^2] + 
 ((28*I)/3)*Pi*G[r62, z3]*G[0, 0, w^2] - 16*G[0, -w]*G[r62, z3]*
  G[0, 0, w^2] - (4*G[0, w]*G[r62, z3]*G[0, 0, w^2])/3 + 
 (124*G[0, w^2]*G[r62, z3]*G[0, 0, w^2])/3 + 
 (32*G[1, r7]*G[r62, z3]*G[0, 0, w^2])/3 + 32*G[1, -w]*G[r62, z3]*
  G[0, 0, w^2] + (8*G[1, w]*G[r62, z3]*G[0, 0, w^2])/3 - 
 40*G[1, w^2]*G[r62, z3]*G[0, 0, w^2] - 6*G[r61, w^2]*G[r62, z3]*
  G[0, 0, w^2] - 6*G[r62, w^2]*G[r62, z3]*G[0, 0, w^2] - 
 (16*G[1, w^2]*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 
 (16*G[1, z3]*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 
 (8*G[r61, w^2]*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
 (8*G[r61, z3]*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 
 (8*G[r62, w^2]*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
 (8*G[r62, z3]*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
 (76*G[1, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 + 
 (76*G[1, z3]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 + 
 (38*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
 (38*G[r61, z3]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 + 
 (38*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
 (38*G[r62, z3]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
 (76*G[1, w^2]*G[-w, w^2]*G[0, 0, w^2])/3 + 
 (76*G[1, z3]*G[-w, w^2]*G[0, 0, w^2])/3 + 
 (38*G[r61, w^2]*G[-w, w^2]*G[0, 0, w^2])/3 - 
 (38*G[r61, z3]*G[-w, w^2]*G[0, 0, w^2])/3 + 
 (38*G[r62, w^2]*G[-w, w^2]*G[0, 0, w^2])/3 - 
 (38*G[r62, z3]*G[-w, w^2]*G[0, 0, w^2])/3 + 
 32*G[0, w^2]*G[1, w^2]*G[0, 1, r7] - 32*G[1, w^2]^2*G[0, 1, r7] - 
 32*G[0, w^2]*G[1, z3]*G[0, 1, r7] + 32*G[1, w^2]*G[1, z3]*G[0, 1, r7] - 
 16*G[0, w^2]*G[r61, w^2]*G[0, 1, r7] - 16*G[1, w^2]*G[r61, w^2]*
  G[0, 1, r7] + 32*G[1, z3]*G[r61, w^2]*G[0, 1, r7] + 
 16*G[r61, w^2]^2*G[0, 1, r7] + 16*G[0, w^2]*G[r61, z3]*G[0, 1, r7] - 
 16*G[1, w^2]*G[r61, z3]*G[0, 1, r7] - 16*G[r61, w^2]*G[r61, z3]*
  G[0, 1, r7] - 16*G[0, w^2]*G[r62, w^2]*G[0, 1, r7] - 
 16*G[1, w^2]*G[r62, w^2]*G[0, 1, r7] + 32*G[1, z3]*G[r62, w^2]*G[0, 1, r7] + 
 32*G[r61, w^2]*G[r62, w^2]*G[0, 1, r7] - 16*G[r61, z3]*G[r62, w^2]*
  G[0, 1, r7] + 16*G[r62, w^2]^2*G[0, 1, r7] + 
 16*G[0, w^2]*G[r62, z3]*G[0, 1, r7] - 16*G[1, w^2]*G[r62, z3]*G[0, 1, r7] - 
 16*G[r61, w^2]*G[r62, z3]*G[0, 1, r7] - 16*G[r62, w^2]*G[r62, z3]*
  G[0, 1, r7] + 16*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, r7] - 
 16*G[1, z3]*G[w^(-2), w^2]*G[0, 1, r7] - 8*G[r61, w^2]*G[w^(-2), w^2]*
  G[0, 1, r7] + 8*G[r61, z3]*G[w^(-2), w^2]*G[0, 1, r7] - 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[0, 1, r7] + 8*G[r62, z3]*G[w^(-2), w^2]*
  G[0, 1, r7] + (112*G[0, w^2]*G[1, w^2]*G[0, 1, -w])/3 - 
 (112*G[0, w^2]*G[1, z3]*G[0, 1, -w])/3 - 
 (56*G[0, w^2]*G[r61, w^2]*G[0, 1, -w])/3 + 
 (56*G[0, w^2]*G[r61, z3]*G[0, 1, -w])/3 - 
 (56*G[0, w^2]*G[r62, w^2]*G[0, 1, -w])/3 + 
 (56*G[0, w^2]*G[r62, z3]*G[0, 1, -w])/3 - 
 (32*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, -w])/3 + 
 (32*G[1, z3]*G[w^(-2), w^2]*G[0, 1, -w])/3 + 
 (16*G[r61, w^2]*G[w^(-2), w^2]*G[0, 1, -w])/3 - 
 (16*G[r61, z3]*G[w^(-2), w^2]*G[0, 1, -w])/3 + 
 (16*G[r62, w^2]*G[w^(-2), w^2]*G[0, 1, -w])/3 - 
 (16*G[r62, z3]*G[w^(-2), w^2]*G[0, 1, -w])/3 - 
 (80*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, -w])/3 + 
 (80*G[1, z3]*G[-w^(-1), w^2]*G[0, 1, -w])/3 + 
 (40*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 1, -w])/3 - 
 (40*G[r61, z3]*G[-w^(-1), w^2]*G[0, 1, -w])/3 + 
 (40*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 1, -w])/3 - 
 (40*G[r62, z3]*G[-w^(-1), w^2]*G[0, 1, -w])/3 - 
 (80*G[1, w^2]*G[-w, w^2]*G[0, 1, -w])/3 + 
 (80*G[1, z3]*G[-w, w^2]*G[0, 1, -w])/3 + 
 (40*G[r61, w^2]*G[-w, w^2]*G[0, 1, -w])/3 - 
 (40*G[r61, z3]*G[-w, w^2]*G[0, 1, -w])/3 + 
 (40*G[r62, w^2]*G[-w, w^2]*G[0, 1, -w])/3 - 
 (40*G[r62, z3]*G[-w, w^2]*G[0, 1, -w])/3 + (8*Pi^2*G[0, 1, w])/3 - 
 ((64*I)/3)*Pi*G[1, w^2]*G[0, 1, w] - 40*G[0, w^2]*G[1, w^2]*G[0, 1, w] + 
 (64*G[1, w^2]^2*G[0, 1, w])/3 + ((64*I)/3)*Pi*G[1, z3]*G[0, 1, w] + 
 40*G[0, w^2]*G[1, z3]*G[0, 1, w] - (64*G[1, w^2]*G[1, z3]*G[0, 1, w])/3 + 
 ((32*I)/3)*Pi*G[r61, w^2]*G[0, 1, w] + 20*G[0, w^2]*G[r61, w^2]*G[0, 1, w] + 
 (32*G[1, w^2]*G[r61, w^2]*G[0, 1, w])/3 - 
 (64*G[1, z3]*G[r61, w^2]*G[0, 1, w])/3 - (32*G[r61, w^2]^2*G[0, 1, w])/3 - 
 ((32*I)/3)*Pi*G[r61, z3]*G[0, 1, w] - 20*G[0, w^2]*G[r61, z3]*G[0, 1, w] + 
 (32*G[1, w^2]*G[r61, z3]*G[0, 1, w])/3 + 
 (32*G[r61, w^2]*G[r61, z3]*G[0, 1, w])/3 + ((32*I)/3)*Pi*G[r62, w^2]*
  G[0, 1, w] + 20*G[0, w^2]*G[r62, w^2]*G[0, 1, w] + 
 (32*G[1, w^2]*G[r62, w^2]*G[0, 1, w])/3 - 
 (64*G[1, z3]*G[r62, w^2]*G[0, 1, w])/3 - 
 (64*G[r61, w^2]*G[r62, w^2]*G[0, 1, w])/3 + 
 (32*G[r61, z3]*G[r62, w^2]*G[0, 1, w])/3 - (32*G[r62, w^2]^2*G[0, 1, w])/3 - 
 ((32*I)/3)*Pi*G[r62, z3]*G[0, 1, w] - 20*G[0, w^2]*G[r62, z3]*G[0, 1, w] + 
 (32*G[1, w^2]*G[r62, z3]*G[0, 1, w])/3 + 
 (32*G[r61, w^2]*G[r62, z3]*G[0, 1, w])/3 + 
 (32*G[r62, w^2]*G[r62, z3]*G[0, 1, w])/3 - 
 (16*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, w])/3 + 
 (16*G[1, z3]*G[w^(-2), w^2]*G[0, 1, w])/3 + 
 (8*G[r61, w^2]*G[w^(-2), w^2]*G[0, 1, w])/3 - 
 (8*G[r61, z3]*G[w^(-2), w^2]*G[0, 1, w])/3 + 
 (8*G[r62, w^2]*G[w^(-2), w^2]*G[0, 1, w])/3 - 
 (8*G[r62, z3]*G[w^(-2), w^2]*G[0, 1, w])/3 - 
 (8*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 (8*G[1, z3]*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 (4*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 1, w])/3 - 
 (4*G[r61, z3]*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 (4*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 1, w])/3 - 
 (4*G[r62, z3]*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 (136*G[1, w^2]*G[-w, w^2]*G[0, 1, w])/3 - 
 (136*G[1, z3]*G[-w, w^2]*G[0, 1, w])/3 - 
 (68*G[r61, w^2]*G[-w, w^2]*G[0, 1, w])/3 + 
 (68*G[r61, z3]*G[-w, w^2]*G[0, 1, w])/3 - 
 (68*G[r62, w^2]*G[-w, w^2]*G[0, 1, w])/3 + 
 (68*G[r62, z3]*G[-w, w^2]*G[0, 1, w])/3 + ((592*I)/9)*Pi*G[1, w^2]*
  G[0, 1, w^2] - (736*G[0, w]*G[1, w^2]*G[0, 1, w^2])/9 - 
 (304*G[0, w^2]*G[1, w^2]*G[0, 1, w^2])/3 - 
 (736*G[1, r7]*G[1, w^2]*G[0, 1, w^2])/9 + 
 (1472*G[1, w]*G[1, w^2]*G[0, 1, w^2])/9 + 32*G[1, w^2]^2*G[0, 1, w^2] - 
 ((592*I)/9)*Pi*G[1, z3]*G[0, 1, w^2] + (736*G[0, w]*G[1, z3]*G[0, 1, w^2])/
  9 + (304*G[0, w^2]*G[1, z3]*G[0, 1, w^2])/3 + 
 (736*G[1, r7]*G[1, z3]*G[0, 1, w^2])/9 - 
 (1472*G[1, w]*G[1, z3]*G[0, 1, w^2])/9 - 32*G[1, w^2]*G[1, z3]*
  G[0, 1, w^2] - ((296*I)/9)*Pi*G[r61, w^2]*G[0, 1, w^2] + 
 (368*G[0, w]*G[r61, w^2]*G[0, 1, w^2])/9 + 
 (152*G[0, w^2]*G[r61, w^2]*G[0, 1, w^2])/3 + 
 (368*G[1, r7]*G[r61, w^2]*G[0, 1, w^2])/9 - 
 (736*G[1, w]*G[r61, w^2]*G[0, 1, w^2])/9 + 16*G[1, w^2]*G[r61, w^2]*
  G[0, 1, w^2] - 32*G[1, z3]*G[r61, w^2]*G[0, 1, w^2] - 
 16*G[r61, w^2]^2*G[0, 1, w^2] + ((296*I)/9)*Pi*G[r61, z3]*G[0, 1, w^2] - 
 (368*G[0, w]*G[r61, z3]*G[0, 1, w^2])/9 - 
 (152*G[0, w^2]*G[r61, z3]*G[0, 1, w^2])/3 - 
 (368*G[1, r7]*G[r61, z3]*G[0, 1, w^2])/9 + 
 (736*G[1, w]*G[r61, z3]*G[0, 1, w^2])/9 + 16*G[1, w^2]*G[r61, z3]*
  G[0, 1, w^2] + 16*G[r61, w^2]*G[r61, z3]*G[0, 1, w^2] - 
 ((296*I)/9)*Pi*G[r62, w^2]*G[0, 1, w^2] + 
 (368*G[0, w]*G[r62, w^2]*G[0, 1, w^2])/9 + 
 (152*G[0, w^2]*G[r62, w^2]*G[0, 1, w^2])/3 + 
 (368*G[1, r7]*G[r62, w^2]*G[0, 1, w^2])/9 - 
 (736*G[1, w]*G[r62, w^2]*G[0, 1, w^2])/9 + 16*G[1, w^2]*G[r62, w^2]*
  G[0, 1, w^2] - 32*G[1, z3]*G[r62, w^2]*G[0, 1, w^2] - 
 32*G[r61, w^2]*G[r62, w^2]*G[0, 1, w^2] + 16*G[r61, z3]*G[r62, w^2]*
  G[0, 1, w^2] - 16*G[r62, w^2]^2*G[0, 1, w^2] + 
 ((296*I)/9)*Pi*G[r62, z3]*G[0, 1, w^2] - 
 (368*G[0, w]*G[r62, z3]*G[0, 1, w^2])/9 - 
 (152*G[0, w^2]*G[r62, z3]*G[0, 1, w^2])/3 - 
 (368*G[1, r7]*G[r62, z3]*G[0, 1, w^2])/9 + 
 (736*G[1, w]*G[r62, z3]*G[0, 1, w^2])/9 + 16*G[1, w^2]*G[r62, z3]*
  G[0, 1, w^2] + 16*G[r61, w^2]*G[r62, z3]*G[0, 1, w^2] + 
 16*G[r62, w^2]*G[r62, z3]*G[0, 1, w^2] + 
 (80*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 
 (80*G[1, z3]*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 
 (40*G[r61, w^2]*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 
 (40*G[r61, z3]*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 
 (40*G[r62, w^2]*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 
 (40*G[r62, z3]*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 
 (80*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, w^2])/3 - 
 (80*G[1, z3]*G[-w^(-1), w^2]*G[0, 1, w^2])/3 - 
 (40*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + 
 (40*G[r61, z3]*G[-w^(-1), w^2]*G[0, 1, w^2])/3 - 
 (40*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + 
 (40*G[r62, z3]*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + 
 (80*G[1, w^2]*G[-w, w^2]*G[0, 1, w^2])/3 - 
 (80*G[1, z3]*G[-w, w^2]*G[0, 1, w^2])/3 - 
 (40*G[r61, w^2]*G[-w, w^2]*G[0, 1, w^2])/3 + 
 (40*G[r61, z3]*G[-w, w^2]*G[0, 1, w^2])/3 - 
 (40*G[r62, w^2]*G[-w, w^2]*G[0, 1, w^2])/3 + 
 (40*G[r62, z3]*G[-w, w^2]*G[0, 1, w^2])/3 - (8*Pi^2*G[0, r1, w])/3 + 
 (8*I)*Pi*G[1, w^2]*G[0, r1, w] - (8*I)*Pi*G[1, z3]*G[0, r1, w] - 
 (4*I)*Pi*G[r61, w^2]*G[0, r1, w] + (4*I)*Pi*G[r61, z3]*G[0, r1, w] - 
 (4*I)*Pi*G[r62, w^2]*G[0, r1, w] + (4*I)*Pi*G[r62, z3]*G[0, r1, w] - 
 (8*Pi^2*G[0, r2, w])/3 + (8*I)*Pi*G[1, w^2]*G[0, r2, w] - 
 (8*I)*Pi*G[1, z3]*G[0, r2, w] - (4*I)*Pi*G[r61, w^2]*G[0, r2, w] + 
 (4*I)*Pi*G[r61, z3]*G[0, r2, w] - (4*I)*Pi*G[r62, w^2]*G[0, r2, w] + 
 (4*I)*Pi*G[r62, z3]*G[0, r2, w] - 8*G[0, w^2]*G[1, w^2]*G[0, r61, -w] + 
 8*G[0, w^2]*G[1, z3]*G[0, r61, -w] + 4*G[0, w^2]*G[r61, w^2]*G[0, r61, -w] - 
 4*G[0, w^2]*G[r61, z3]*G[0, r61, -w] + 4*G[0, w^2]*G[r62, w^2]*
  G[0, r61, -w] - 4*G[0, w^2]*G[r62, z3]*G[0, r61, -w] + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[0, r61, -w] - 8*G[1, z3]*G[w^(-2), w^2]*
  G[0, r61, -w] - 4*G[r61, w^2]*G[w^(-2), w^2]*G[0, r61, -w] + 
 4*G[r61, z3]*G[w^(-2), w^2]*G[0, r61, -w] - 4*G[r62, w^2]*G[w^(-2), w^2]*
  G[0, r61, -w] + 4*G[r62, z3]*G[w^(-2), w^2]*G[0, r61, -w] + 
 ((256*I)/9)*Pi*G[1, w^2]*G[0, r61, w^2] - 
 (328*G[0, w]*G[1, w^2]*G[0, r61, w^2])/9 - 28*G[0, w^2]*G[1, w^2]*
  G[0, r61, w^2] - (400*G[1, r7]*G[1, w^2]*G[0, r61, w^2])/9 + 
 (656*G[1, w]*G[1, w^2]*G[0, r61, w^2])/9 + 32*G[1, w^2]^2*G[0, r61, w^2] - 
 ((256*I)/9)*Pi*G[1, z3]*G[0, r61, w^2] + 
 (328*G[0, w]*G[1, z3]*G[0, r61, w^2])/9 + 28*G[0, w^2]*G[1, z3]*
  G[0, r61, w^2] + (400*G[1, r7]*G[1, z3]*G[0, r61, w^2])/9 - 
 (656*G[1, w]*G[1, z3]*G[0, r61, w^2])/9 - 32*G[1, w^2]*G[1, z3]*
  G[0, r61, w^2] - ((128*I)/9)*Pi*G[r61, w^2]*G[0, r61, w^2] + 
 (164*G[0, w]*G[r61, w^2]*G[0, r61, w^2])/9 + 
 14*G[0, w^2]*G[r61, w^2]*G[0, r61, w^2] + 
 (200*G[1, r7]*G[r61, w^2]*G[0, r61, w^2])/9 - 
 (328*G[1, w]*G[r61, w^2]*G[0, r61, w^2])/9 - 
 8*G[1, w^2]*G[r61, w^2]*G[0, r61, w^2] - 8*G[1, z3]*G[r61, w^2]*
  G[0, r61, w^2] - 4*G[r61, w^2]^2*G[0, r61, w^2] + 
 ((128*I)/9)*Pi*G[r61, z3]*G[0, r61, w^2] - 
 (164*G[0, w]*G[r61, z3]*G[0, r61, w^2])/9 - 14*G[0, w^2]*G[r61, z3]*
  G[0, r61, w^2] - (200*G[1, r7]*G[r61, z3]*G[0, r61, w^2])/9 + 
 (328*G[1, w]*G[r61, z3]*G[0, r61, w^2])/9 + 16*G[1, w^2]*G[r61, z3]*
  G[0, r61, w^2] + 4*G[r61, w^2]*G[r61, z3]*G[0, r61, w^2] - 
 ((128*I)/9)*Pi*G[r62, w^2]*G[0, r61, w^2] + 
 (164*G[0, w]*G[r62, w^2]*G[0, r61, w^2])/9 + 
 14*G[0, w^2]*G[r62, w^2]*G[0, r61, w^2] + 
 (200*G[1, r7]*G[r62, w^2]*G[0, r61, w^2])/9 - 
 (328*G[1, w]*G[r62, w^2]*G[0, r61, w^2])/9 - 
 8*G[1, w^2]*G[r62, w^2]*G[0, r61, w^2] - 8*G[1, z3]*G[r62, w^2]*
  G[0, r61, w^2] - 8*G[r61, w^2]*G[r62, w^2]*G[0, r61, w^2] + 
 4*G[r61, z3]*G[r62, w^2]*G[0, r61, w^2] - 4*G[r62, w^2]^2*G[0, r61, w^2] + 
 ((128*I)/9)*Pi*G[r62, z3]*G[0, r61, w^2] - 
 (164*G[0, w]*G[r62, z3]*G[0, r61, w^2])/9 - 14*G[0, w^2]*G[r62, z3]*
  G[0, r61, w^2] - (200*G[1, r7]*G[r62, z3]*G[0, r61, w^2])/9 + 
 (328*G[1, w]*G[r62, z3]*G[0, r61, w^2])/9 + 16*G[1, w^2]*G[r62, z3]*
  G[0, r61, w^2] + 4*G[r61, w^2]*G[r62, z3]*G[0, r61, w^2] + 
 4*G[r62, w^2]*G[r62, z3]*G[0, r61, w^2] - 8*G[1, w^2]*G[w^(-2), w^2]*
  G[0, r61, w^2] + 8*G[1, z3]*G[w^(-2), w^2]*G[0, r61, w^2] + 
 4*G[r61, w^2]*G[w^(-2), w^2]*G[0, r61, w^2] - 
 4*G[r61, z3]*G[w^(-2), w^2]*G[0, r61, w^2] + 4*G[r62, w^2]*G[w^(-2), w^2]*
  G[0, r61, w^2] - 4*G[r62, z3]*G[w^(-2), w^2]*G[0, r61, w^2] + 
 12*G[1, w^2]*G[-w^(-1), w^2]*G[0, r61, w^2] - 
 12*G[1, z3]*G[-w^(-1), w^2]*G[0, r61, w^2] - 6*G[r61, w^2]*G[-w^(-1), w^2]*
  G[0, r61, w^2] + 6*G[r61, z3]*G[-w^(-1), w^2]*G[0, r61, w^2] - 
 6*G[r62, w^2]*G[-w^(-1), w^2]*G[0, r61, w^2] + 
 6*G[r62, z3]*G[-w^(-1), w^2]*G[0, r61, w^2] + 
 12*G[1, w^2]*G[-w, w^2]*G[0, r61, w^2] - 12*G[1, z3]*G[-w, w^2]*
  G[0, r61, w^2] - 6*G[r61, w^2]*G[-w, w^2]*G[0, r61, w^2] + 
 6*G[r61, z3]*G[-w, w^2]*G[0, r61, w^2] - 6*G[r62, w^2]*G[-w, w^2]*
  G[0, r61, w^2] + 6*G[r62, z3]*G[-w, w^2]*G[0, r61, w^2] - 
 8*G[0, w^2]*G[1, w^2]*G[0, r62, -w] + 8*G[0, w^2]*G[1, z3]*G[0, r62, -w] + 
 4*G[0, w^2]*G[r61, w^2]*G[0, r62, -w] - 4*G[0, w^2]*G[r61, z3]*
  G[0, r62, -w] + 4*G[0, w^2]*G[r62, w^2]*G[0, r62, -w] - 
 4*G[0, w^2]*G[r62, z3]*G[0, r62, -w] + 8*G[1, w^2]*G[w^(-2), w^2]*
  G[0, r62, -w] - 8*G[1, z3]*G[w^(-2), w^2]*G[0, r62, -w] - 
 4*G[r61, w^2]*G[w^(-2), w^2]*G[0, r62, -w] + 4*G[r61, z3]*G[w^(-2), w^2]*
  G[0, r62, -w] - 4*G[r62, w^2]*G[w^(-2), w^2]*G[0, r62, -w] + 
 4*G[r62, z3]*G[w^(-2), w^2]*G[0, r62, -w] + ((256*I)/9)*Pi*G[1, w^2]*
  G[0, r62, w^2] - (328*G[0, w]*G[1, w^2]*G[0, r62, w^2])/9 - 
 28*G[0, w^2]*G[1, w^2]*G[0, r62, w^2] - 
 (400*G[1, r7]*G[1, w^2]*G[0, r62, w^2])/9 + 
 (656*G[1, w]*G[1, w^2]*G[0, r62, w^2])/9 + 32*G[1, w^2]^2*G[0, r62, w^2] - 
 ((256*I)/9)*Pi*G[1, z3]*G[0, r62, w^2] + 
 (328*G[0, w]*G[1, z3]*G[0, r62, w^2])/9 + 28*G[0, w^2]*G[1, z3]*
  G[0, r62, w^2] + (400*G[1, r7]*G[1, z3]*G[0, r62, w^2])/9 - 
 (656*G[1, w]*G[1, z3]*G[0, r62, w^2])/9 - 32*G[1, w^2]*G[1, z3]*
  G[0, r62, w^2] - ((128*I)/9)*Pi*G[r61, w^2]*G[0, r62, w^2] + 
 (164*G[0, w]*G[r61, w^2]*G[0, r62, w^2])/9 + 
 14*G[0, w^2]*G[r61, w^2]*G[0, r62, w^2] + 
 (200*G[1, r7]*G[r61, w^2]*G[0, r62, w^2])/9 - 
 (328*G[1, w]*G[r61, w^2]*G[0, r62, w^2])/9 - 
 8*G[1, w^2]*G[r61, w^2]*G[0, r62, w^2] - 8*G[1, z3]*G[r61, w^2]*
  G[0, r62, w^2] - 4*G[r61, w^2]^2*G[0, r62, w^2] + 
 ((128*I)/9)*Pi*G[r61, z3]*G[0, r62, w^2] - 
 (164*G[0, w]*G[r61, z3]*G[0, r62, w^2])/9 - 14*G[0, w^2]*G[r61, z3]*
  G[0, r62, w^2] - (200*G[1, r7]*G[r61, z3]*G[0, r62, w^2])/9 + 
 (328*G[1, w]*G[r61, z3]*G[0, r62, w^2])/9 + 16*G[1, w^2]*G[r61, z3]*
  G[0, r62, w^2] + 4*G[r61, w^2]*G[r61, z3]*G[0, r62, w^2] - 
 ((128*I)/9)*Pi*G[r62, w^2]*G[0, r62, w^2] + 
 (164*G[0, w]*G[r62, w^2]*G[0, r62, w^2])/9 + 
 14*G[0, w^2]*G[r62, w^2]*G[0, r62, w^2] + 
 (200*G[1, r7]*G[r62, w^2]*G[0, r62, w^2])/9 - 
 (328*G[1, w]*G[r62, w^2]*G[0, r62, w^2])/9 - 
 8*G[1, w^2]*G[r62, w^2]*G[0, r62, w^2] - 8*G[1, z3]*G[r62, w^2]*
  G[0, r62, w^2] - 8*G[r61, w^2]*G[r62, w^2]*G[0, r62, w^2] + 
 4*G[r61, z3]*G[r62, w^2]*G[0, r62, w^2] - 4*G[r62, w^2]^2*G[0, r62, w^2] + 
 ((128*I)/9)*Pi*G[r62, z3]*G[0, r62, w^2] - 
 (164*G[0, w]*G[r62, z3]*G[0, r62, w^2])/9 - 14*G[0, w^2]*G[r62, z3]*
  G[0, r62, w^2] - (200*G[1, r7]*G[r62, z3]*G[0, r62, w^2])/9 + 
 (328*G[1, w]*G[r62, z3]*G[0, r62, w^2])/9 + 16*G[1, w^2]*G[r62, z3]*
  G[0, r62, w^2] + 4*G[r61, w^2]*G[r62, z3]*G[0, r62, w^2] + 
 4*G[r62, w^2]*G[r62, z3]*G[0, r62, w^2] - 8*G[1, w^2]*G[w^(-2), w^2]*
  G[0, r62, w^2] + 8*G[1, z3]*G[w^(-2), w^2]*G[0, r62, w^2] + 
 4*G[r61, w^2]*G[w^(-2), w^2]*G[0, r62, w^2] - 
 4*G[r61, z3]*G[w^(-2), w^2]*G[0, r62, w^2] + 4*G[r62, w^2]*G[w^(-2), w^2]*
  G[0, r62, w^2] - 4*G[r62, z3]*G[w^(-2), w^2]*G[0, r62, w^2] + 
 12*G[1, w^2]*G[-w^(-1), w^2]*G[0, r62, w^2] - 
 12*G[1, z3]*G[-w^(-1), w^2]*G[0, r62, w^2] - 6*G[r61, w^2]*G[-w^(-1), w^2]*
  G[0, r62, w^2] + 6*G[r61, z3]*G[-w^(-1), w^2]*G[0, r62, w^2] - 
 6*G[r62, w^2]*G[-w^(-1), w^2]*G[0, r62, w^2] + 
 6*G[r62, z3]*G[-w^(-1), w^2]*G[0, r62, w^2] + 
 12*G[1, w^2]*G[-w, w^2]*G[0, r62, w^2] - 12*G[1, z3]*G[-w, w^2]*
  G[0, r62, w^2] - 6*G[r61, w^2]*G[-w, w^2]*G[0, r62, w^2] + 
 6*G[r61, z3]*G[-w, w^2]*G[0, r62, w^2] - 6*G[r62, w^2]*G[-w, w^2]*
  G[0, r62, w^2] + 6*G[r62, z3]*G[-w, w^2]*G[0, r62, w^2] - 
 ((124*I)/3)*Pi*G[1, w^2]*G[0, w^(-2), w^2] - 
 (4*G[0, -w]*G[1, w^2]*G[0, w^(-2), w^2])/3 + 
 (124*G[0, w]*G[1, w^2]*G[0, w^(-2), w^2])/3 + 
 (40*G[0, w^2]*G[1, w^2]*G[0, w^(-2), w^2])/3 + 
 (128*G[1, r7]*G[1, w^2]*G[0, w^(-2), w^2])/3 + 
 (8*G[1, -w]*G[1, w^2]*G[0, w^(-2), w^2])/3 - 
 (248*G[1, w]*G[1, w^2]*G[0, w^(-2), w^2])/3 - 
 (8*G[1, w^2]^2*G[0, w^(-2), w^2])/3 + ((124*I)/3)*Pi*G[1, z3]*
  G[0, w^(-2), w^2] + (4*G[0, -w]*G[1, z3]*G[0, w^(-2), w^2])/3 - 
 (124*G[0, w]*G[1, z3]*G[0, w^(-2), w^2])/3 - 
 (40*G[0, w^2]*G[1, z3]*G[0, w^(-2), w^2])/3 - 
 (128*G[1, r7]*G[1, z3]*G[0, w^(-2), w^2])/3 - 
 (8*G[1, -w]*G[1, z3]*G[0, w^(-2), w^2])/3 + 
 (248*G[1, w]*G[1, z3]*G[0, w^(-2), w^2])/3 + 
 (8*G[1, w^2]*G[1, z3]*G[0, w^(-2), w^2])/3 + 
 ((62*I)/3)*Pi*G[r61, w^2]*G[0, w^(-2), w^2] + 
 (2*G[0, -w]*G[r61, w^2]*G[0, w^(-2), w^2])/3 - 
 (62*G[0, w]*G[r61, w^2]*G[0, w^(-2), w^2])/3 - 
 (20*G[0, w^2]*G[r61, w^2]*G[0, w^(-2), w^2])/3 - 
 (64*G[1, r7]*G[r61, w^2]*G[0, w^(-2), w^2])/3 - 
 (4*G[1, -w]*G[r61, w^2]*G[0, w^(-2), w^2])/3 + 
 (124*G[1, w]*G[r61, w^2]*G[0, w^(-2), w^2])/3 - 
 (32*G[1, w^2]*G[r61, w^2]*G[0, w^(-2), w^2])/3 + 
 12*G[1, z3]*G[r61, w^2]*G[0, w^(-2), w^2] + 
 6*G[r61, w^2]^2*G[0, w^(-2), w^2] - ((62*I)/3)*Pi*G[r61, z3]*
  G[0, w^(-2), w^2] - (2*G[0, -w]*G[r61, z3]*G[0, w^(-2), w^2])/3 + 
 (62*G[0, w]*G[r61, z3]*G[0, w^(-2), w^2])/3 + 
 (20*G[0, w^2]*G[r61, z3]*G[0, w^(-2), w^2])/3 + 
 (64*G[1, r7]*G[r61, z3]*G[0, w^(-2), w^2])/3 + 
 (4*G[1, -w]*G[r61, z3]*G[0, w^(-2), w^2])/3 - 
 (124*G[1, w]*G[r61, z3]*G[0, w^(-2), w^2])/3 - 
 (4*G[1, w^2]*G[r61, z3]*G[0, w^(-2), w^2])/3 - 
 6*G[r61, w^2]*G[r61, z3]*G[0, w^(-2), w^2] + 
 ((62*I)/3)*Pi*G[r62, w^2]*G[0, w^(-2), w^2] + 
 (2*G[0, -w]*G[r62, w^2]*G[0, w^(-2), w^2])/3 - 
 (62*G[0, w]*G[r62, w^2]*G[0, w^(-2), w^2])/3 - 
 (20*G[0, w^2]*G[r62, w^2]*G[0, w^(-2), w^2])/3 - 
 (64*G[1, r7]*G[r62, w^2]*G[0, w^(-2), w^2])/3 - 
 (4*G[1, -w]*G[r62, w^2]*G[0, w^(-2), w^2])/3 + 
 (124*G[1, w]*G[r62, w^2]*G[0, w^(-2), w^2])/3 - 
 (32*G[1, w^2]*G[r62, w^2]*G[0, w^(-2), w^2])/3 + 
 12*G[1, z3]*G[r62, w^2]*G[0, w^(-2), w^2] + 12*G[r61, w^2]*G[r62, w^2]*
  G[0, w^(-2), w^2] - 6*G[r61, z3]*G[r62, w^2]*G[0, w^(-2), w^2] + 
 6*G[r62, w^2]^2*G[0, w^(-2), w^2] - ((62*I)/3)*Pi*G[r62, z3]*
  G[0, w^(-2), w^2] - (2*G[0, -w]*G[r62, z3]*G[0, w^(-2), w^2])/3 + 
 (62*G[0, w]*G[r62, z3]*G[0, w^(-2), w^2])/3 + 
 (20*G[0, w^2]*G[r62, z3]*G[0, w^(-2), w^2])/3 + 
 (64*G[1, r7]*G[r62, z3]*G[0, w^(-2), w^2])/3 + 
 (4*G[1, -w]*G[r62, z3]*G[0, w^(-2), w^2])/3 - 
 (124*G[1, w]*G[r62, z3]*G[0, w^(-2), w^2])/3 - 
 (4*G[1, w^2]*G[r62, z3]*G[0, w^(-2), w^2])/3 - 
 6*G[r61, w^2]*G[r62, z3]*G[0, w^(-2), w^2] - 
 6*G[r62, w^2]*G[r62, z3]*G[0, w^(-2), w^2] - 
 ((116*I)/3)*Pi*G[1, w^2]*G[0, -w^(-1), w^2] + 
 (100*G[0, -w]*G[1, w^2]*G[0, -w^(-1), w^2])/3 + 
 (116*G[0, w]*G[1, w^2]*G[0, -w^(-1), w^2])/3 - 
 (52*G[0, w^2]*G[1, w^2]*G[0, -w^(-1), w^2])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[0, -w^(-1), w^2])/3 - 
 (200*G[1, -w]*G[1, w^2]*G[0, -w^(-1), w^2])/3 - 
 (232*G[1, w]*G[1, w^2]*G[0, -w^(-1), w^2])/3 + 
 (104*G[1, w^2]^2*G[0, -w^(-1), w^2])/3 + ((116*I)/3)*Pi*G[1, z3]*
  G[0, -w^(-1), w^2] - (100*G[0, -w]*G[1, z3]*G[0, -w^(-1), w^2])/3 - 
 (116*G[0, w]*G[1, z3]*G[0, -w^(-1), w^2])/3 + 
 (52*G[0, w^2]*G[1, z3]*G[0, -w^(-1), w^2])/3 - 
 (64*G[1, r7]*G[1, z3]*G[0, -w^(-1), w^2])/3 + 
 (200*G[1, -w]*G[1, z3]*G[0, -w^(-1), w^2])/3 + 
 (232*G[1, w]*G[1, z3]*G[0, -w^(-1), w^2])/3 - 
 (104*G[1, w^2]*G[1, z3]*G[0, -w^(-1), w^2])/3 + 
 ((58*I)/3)*Pi*G[r61, w^2]*G[0, -w^(-1), w^2] - 
 (50*G[0, -w]*G[r61, w^2]*G[0, -w^(-1), w^2])/3 - 
 (58*G[0, w]*G[r61, w^2]*G[0, -w^(-1), w^2])/3 + 
 (26*G[0, w^2]*G[r61, w^2]*G[0, -w^(-1), w^2])/3 - 
 (32*G[1, r7]*G[r61, w^2]*G[0, -w^(-1), w^2])/3 + 
 (100*G[1, -w]*G[r61, w^2]*G[0, -w^(-1), w^2])/3 + 
 (116*G[1, w]*G[r61, w^2]*G[0, -w^(-1), w^2])/3 - 
 (52*G[1, w^2]*G[r61, w^2]*G[0, -w^(-1), w^2])/3 - 
 ((58*I)/3)*Pi*G[r61, z3]*G[0, -w^(-1), w^2] + 
 (50*G[0, -w]*G[r61, z3]*G[0, -w^(-1), w^2])/3 + 
 (58*G[0, w]*G[r61, z3]*G[0, -w^(-1), w^2])/3 - 
 (26*G[0, w^2]*G[r61, z3]*G[0, -w^(-1), w^2])/3 + 
 (32*G[1, r7]*G[r61, z3]*G[0, -w^(-1), w^2])/3 - 
 (100*G[1, -w]*G[r61, z3]*G[0, -w^(-1), w^2])/3 - 
 (116*G[1, w]*G[r61, z3]*G[0, -w^(-1), w^2])/3 + 
 (52*G[1, w^2]*G[r61, z3]*G[0, -w^(-1), w^2])/3 + 
 ((58*I)/3)*Pi*G[r62, w^2]*G[0, -w^(-1), w^2] - 
 (50*G[0, -w]*G[r62, w^2]*G[0, -w^(-1), w^2])/3 - 
 (58*G[0, w]*G[r62, w^2]*G[0, -w^(-1), w^2])/3 + 
 (26*G[0, w^2]*G[r62, w^2]*G[0, -w^(-1), w^2])/3 - 
 (32*G[1, r7]*G[r62, w^2]*G[0, -w^(-1), w^2])/3 + 
 (100*G[1, -w]*G[r62, w^2]*G[0, -w^(-1), w^2])/3 + 
 (116*G[1, w]*G[r62, w^2]*G[0, -w^(-1), w^2])/3 - 
 (52*G[1, w^2]*G[r62, w^2]*G[0, -w^(-1), w^2])/3 - 
 ((58*I)/3)*Pi*G[r62, z3]*G[0, -w^(-1), w^2] + 
 (50*G[0, -w]*G[r62, z3]*G[0, -w^(-1), w^2])/3 + 
 (58*G[0, w]*G[r62, z3]*G[0, -w^(-1), w^2])/3 - 
 (26*G[0, w^2]*G[r62, z3]*G[0, -w^(-1), w^2])/3 + 
 (32*G[1, r7]*G[r62, z3]*G[0, -w^(-1), w^2])/3 - 
 (100*G[1, -w]*G[r62, z3]*G[0, -w^(-1), w^2])/3 - 
 (116*G[1, w]*G[r62, z3]*G[0, -w^(-1), w^2])/3 + 
 (52*G[1, w^2]*G[r62, z3]*G[0, -w^(-1), w^2])/3 - 
 8*G[0, w^2]*G[1, w^2]*G[0, -w, -w] + 8*G[0, w^2]*G[1, z3]*G[0, -w, -w] + 
 4*G[0, w^2]*G[r61, w^2]*G[0, -w, -w] - 4*G[0, w^2]*G[r61, z3]*G[0, -w, -w] + 
 4*G[0, w^2]*G[r62, w^2]*G[0, -w, -w] - 4*G[0, w^2]*G[r62, z3]*G[0, -w, -w] + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[0, -w, -w] - 12*G[1, z3]*G[w^(-2), w^2]*
  G[0, -w, -w] - 6*G[r61, w^2]*G[w^(-2), w^2]*G[0, -w, -w] + 
 6*G[r61, z3]*G[w^(-2), w^2]*G[0, -w, -w] - 6*G[r62, w^2]*G[w^(-2), w^2]*
  G[0, -w, -w] + 6*G[r62, z3]*G[w^(-2), w^2]*G[0, -w, -w] - 
 4*G[1, w^2]*G[-w^(-1), w^2]*G[0, -w, -w] + 4*G[1, z3]*G[-w^(-1), w^2]*
  G[0, -w, -w] + 2*G[r61, w^2]*G[-w^(-1), w^2]*G[0, -w, -w] - 
 2*G[r61, z3]*G[-w^(-1), w^2]*G[0, -w, -w] + 2*G[r62, w^2]*G[-w^(-1), w^2]*
  G[0, -w, -w] - 2*G[r62, z3]*G[-w^(-1), w^2]*G[0, -w, -w] - 
 4*G[1, w^2]*G[-w, w^2]*G[0, -w, -w] + 4*G[1, z3]*G[-w, w^2]*G[0, -w, -w] + 
 2*G[r61, w^2]*G[-w, w^2]*G[0, -w, -w] - 2*G[r61, z3]*G[-w, w^2]*
  G[0, -w, -w] + 2*G[r62, w^2]*G[-w, w^2]*G[0, -w, -w] - 
 2*G[r62, z3]*G[-w, w^2]*G[0, -w, -w] - ((116*I)/3)*Pi*G[1, w^2]*
  G[0, -w, w^2] + (100*G[0, -w]*G[1, w^2]*G[0, -w, w^2])/3 + 
 (116*G[0, w]*G[1, w^2]*G[0, -w, w^2])/3 - 
 (52*G[0, w^2]*G[1, w^2]*G[0, -w, w^2])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[0, -w, w^2])/3 - 
 (200*G[1, -w]*G[1, w^2]*G[0, -w, w^2])/3 - 
 (232*G[1, w]*G[1, w^2]*G[0, -w, w^2])/3 + (104*G[1, w^2]^2*G[0, -w, w^2])/
  3 + ((116*I)/3)*Pi*G[1, z3]*G[0, -w, w^2] - 
 (100*G[0, -w]*G[1, z3]*G[0, -w, w^2])/3 - 
 (116*G[0, w]*G[1, z3]*G[0, -w, w^2])/3 + 
 (52*G[0, w^2]*G[1, z3]*G[0, -w, w^2])/3 - 
 (64*G[1, r7]*G[1, z3]*G[0, -w, w^2])/3 + 
 (200*G[1, -w]*G[1, z3]*G[0, -w, w^2])/3 + 
 (232*G[1, w]*G[1, z3]*G[0, -w, w^2])/3 - 
 (104*G[1, w^2]*G[1, z3]*G[0, -w, w^2])/3 + ((58*I)/3)*Pi*G[r61, w^2]*
  G[0, -w, w^2] - (50*G[0, -w]*G[r61, w^2]*G[0, -w, w^2])/3 - 
 (58*G[0, w]*G[r61, w^2]*G[0, -w, w^2])/3 + 
 (26*G[0, w^2]*G[r61, w^2]*G[0, -w, w^2])/3 - 
 (32*G[1, r7]*G[r61, w^2]*G[0, -w, w^2])/3 + 
 (100*G[1, -w]*G[r61, w^2]*G[0, -w, w^2])/3 + 
 (116*G[1, w]*G[r61, w^2]*G[0, -w, w^2])/3 - 
 (52*G[1, w^2]*G[r61, w^2]*G[0, -w, w^2])/3 - 
 ((58*I)/3)*Pi*G[r61, z3]*G[0, -w, w^2] + 
 (50*G[0, -w]*G[r61, z3]*G[0, -w, w^2])/3 + 
 (58*G[0, w]*G[r61, z3]*G[0, -w, w^2])/3 - 
 (26*G[0, w^2]*G[r61, z3]*G[0, -w, w^2])/3 + 
 (32*G[1, r7]*G[r61, z3]*G[0, -w, w^2])/3 - 
 (100*G[1, -w]*G[r61, z3]*G[0, -w, w^2])/3 - 
 (116*G[1, w]*G[r61, z3]*G[0, -w, w^2])/3 + 
 (52*G[1, w^2]*G[r61, z3]*G[0, -w, w^2])/3 + ((58*I)/3)*Pi*G[r62, w^2]*
  G[0, -w, w^2] - (50*G[0, -w]*G[r62, w^2]*G[0, -w, w^2])/3 - 
 (58*G[0, w]*G[r62, w^2]*G[0, -w, w^2])/3 + 
 (26*G[0, w^2]*G[r62, w^2]*G[0, -w, w^2])/3 - 
 (32*G[1, r7]*G[r62, w^2]*G[0, -w, w^2])/3 + 
 (100*G[1, -w]*G[r62, w^2]*G[0, -w, w^2])/3 + 
 (116*G[1, w]*G[r62, w^2]*G[0, -w, w^2])/3 - 
 (52*G[1, w^2]*G[r62, w^2]*G[0, -w, w^2])/3 - 
 ((58*I)/3)*Pi*G[r62, z3]*G[0, -w, w^2] + 
 (50*G[0, -w]*G[r62, z3]*G[0, -w, w^2])/3 + 
 (58*G[0, w]*G[r62, z3]*G[0, -w, w^2])/3 - 
 (26*G[0, w^2]*G[r62, z3]*G[0, -w, w^2])/3 + 
 (32*G[1, r7]*G[r62, z3]*G[0, -w, w^2])/3 - 
 (100*G[1, -w]*G[r62, z3]*G[0, -w, w^2])/3 - 
 (116*G[1, w]*G[r62, z3]*G[0, -w, w^2])/3 + 
 (52*G[1, w^2]*G[r62, z3]*G[0, -w, w^2])/3 - 
 (24*I)*Pi*G[1, w^2]*G[0, w^2, w^2] - (4*G[0, -w]*G[1, w^2]*G[0, w^2, w^2])/
  3 + 28*G[0, w]*G[1, w^2]*G[0, w^2, w^2] + 
 (28*G[0, w^2]*G[1, w^2]*G[0, w^2, w^2])/3 + 
 (100*G[1, r7]*G[1, w^2]*G[0, w^2, w^2])/3 + 
 (8*G[1, -w]*G[1, w^2]*G[0, w^2, w^2])/3 - 64*G[1, w]*G[1, w^2]*
  G[0, w^2, w^2] - (56*G[1, w^2]^2*G[0, w^2, w^2])/3 + 
 (24*I)*Pi*G[1, z3]*G[0, w^2, w^2] + (4*G[0, -w]*G[1, z3]*G[0, w^2, w^2])/3 - 
 28*G[0, w]*G[1, z3]*G[0, w^2, w^2] - (28*G[0, w^2]*G[1, z3]*G[0, w^2, w^2])/
  3 - (100*G[1, r7]*G[1, z3]*G[0, w^2, w^2])/3 - 
 (8*G[1, -w]*G[1, z3]*G[0, w^2, w^2])/3 + 64*G[1, w]*G[1, z3]*
  G[0, w^2, w^2] + (56*G[1, w^2]*G[1, z3]*G[0, w^2, w^2])/3 + 
 (12*I)*Pi*G[r61, w^2]*G[0, w^2, w^2] + 
 (2*G[0, -w]*G[r61, w^2]*G[0, w^2, w^2])/3 - 
 14*G[0, w]*G[r61, w^2]*G[0, w^2, w^2] - 
 (14*G[0, w^2]*G[r61, w^2]*G[0, w^2, w^2])/3 - 
 (50*G[1, r7]*G[r61, w^2]*G[0, w^2, w^2])/3 - 
 (4*G[1, -w]*G[r61, w^2]*G[0, w^2, w^2])/3 + 
 32*G[1, w]*G[r61, w^2]*G[0, w^2, w^2] - 
 (8*G[1, w^2]*G[r61, w^2]*G[0, w^2, w^2])/3 + 
 12*G[1, z3]*G[r61, w^2]*G[0, w^2, w^2] + 6*G[r61, w^2]^2*G[0, w^2, w^2] - 
 (12*I)*Pi*G[r61, z3]*G[0, w^2, w^2] - (2*G[0, -w]*G[r61, z3]*G[0, w^2, w^2])/
  3 + 14*G[0, w]*G[r61, z3]*G[0, w^2, w^2] + 
 (14*G[0, w^2]*G[r61, z3]*G[0, w^2, w^2])/3 + 
 (50*G[1, r7]*G[r61, z3]*G[0, w^2, w^2])/3 + 
 (4*G[1, -w]*G[r61, z3]*G[0, w^2, w^2])/3 - 32*G[1, w]*G[r61, z3]*
  G[0, w^2, w^2] - (28*G[1, w^2]*G[r61, z3]*G[0, w^2, w^2])/3 - 
 6*G[r61, w^2]*G[r61, z3]*G[0, w^2, w^2] + (12*I)*Pi*G[r62, w^2]*
  G[0, w^2, w^2] + (2*G[0, -w]*G[r62, w^2]*G[0, w^2, w^2])/3 - 
 14*G[0, w]*G[r62, w^2]*G[0, w^2, w^2] - 
 (14*G[0, w^2]*G[r62, w^2]*G[0, w^2, w^2])/3 - 
 (50*G[1, r7]*G[r62, w^2]*G[0, w^2, w^2])/3 - 
 (4*G[1, -w]*G[r62, w^2]*G[0, w^2, w^2])/3 + 
 32*G[1, w]*G[r62, w^2]*G[0, w^2, w^2] - 
 (8*G[1, w^2]*G[r62, w^2]*G[0, w^2, w^2])/3 + 
 12*G[1, z3]*G[r62, w^2]*G[0, w^2, w^2] + 12*G[r61, w^2]*G[r62, w^2]*
  G[0, w^2, w^2] - 6*G[r61, z3]*G[r62, w^2]*G[0, w^2, w^2] + 
 6*G[r62, w^2]^2*G[0, w^2, w^2] - (12*I)*Pi*G[r62, z3]*G[0, w^2, w^2] - 
 (2*G[0, -w]*G[r62, z3]*G[0, w^2, w^2])/3 + 14*G[0, w]*G[r62, z3]*
  G[0, w^2, w^2] + (14*G[0, w^2]*G[r62, z3]*G[0, w^2, w^2])/3 + 
 (50*G[1, r7]*G[r62, z3]*G[0, w^2, w^2])/3 + 
 (4*G[1, -w]*G[r62, z3]*G[0, w^2, w^2])/3 - 32*G[1, w]*G[r62, z3]*
  G[0, w^2, w^2] - (28*G[1, w^2]*G[r62, z3]*G[0, w^2, w^2])/3 - 
 6*G[r61, w^2]*G[r62, z3]*G[0, w^2, w^2] - 6*G[r62, w^2]*G[r62, z3]*
  G[0, w^2, w^2] + 12*G[1, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2] - 
 12*G[1, z3]*G[w^(-2), w^2]*G[0, w^2, w^2] - 6*G[r61, w^2]*G[w^(-2), w^2]*
  G[0, w^2, w^2] + 6*G[r61, z3]*G[w^(-2), w^2]*G[0, w^2, w^2] - 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2] + 
 6*G[r62, z3]*G[w^(-2), w^2]*G[0, w^2, w^2] + 
 (8*I)*Pi*G[1, w^2]*G[-I, 0, r1] - (8*I)*Pi*G[1, z3]*G[-I, 0, r1] - 
 (4*I)*Pi*G[r61, w^2]*G[-I, 0, r1] + (4*I)*Pi*G[r61, z3]*G[-I, 0, r1] - 
 (4*I)*Pi*G[r62, w^2]*G[-I, 0, r1] + (4*I)*Pi*G[r62, z3]*G[-I, 0, r1] - 
 (8*I)*Pi*G[1, w^2]*G[-I, 0, w] + (8*I)*Pi*G[1, z3]*G[-I, 0, w] + 
 (4*I)*Pi*G[r61, w^2]*G[-I, 0, w] - (4*I)*Pi*G[r61, z3]*G[-I, 0, w] + 
 (4*I)*Pi*G[r62, w^2]*G[-I, 0, w] - (4*I)*Pi*G[r62, z3]*G[-I, 0, w] - 
 (8*I)*Pi*G[1, w^2]*G[-I, r1, r1] + (8*I)*Pi*G[1, z3]*G[-I, r1, r1] + 
 (4*I)*Pi*G[r61, w^2]*G[-I, r1, r1] - (4*I)*Pi*G[r61, z3]*G[-I, r1, r1] + 
 (4*I)*Pi*G[r62, w^2]*G[-I, r1, r1] - (4*I)*Pi*G[r62, z3]*G[-I, r1, r1] + 
 (8*I)*Pi*G[1, w^2]*G[-I, r1, w] - (8*I)*Pi*G[1, z3]*G[-I, r1, w] - 
 (4*I)*Pi*G[r61, w^2]*G[-I, r1, w] + (4*I)*Pi*G[r61, z3]*G[-I, r1, w] - 
 (4*I)*Pi*G[r62, w^2]*G[-I, r1, w] + (4*I)*Pi*G[r62, z3]*G[-I, r1, w] - 
 (8*I)*Pi*G[1, w^2]*G[-I, r2, r1] + (8*I)*Pi*G[1, z3]*G[-I, r2, r1] + 
 (4*I)*Pi*G[r61, w^2]*G[-I, r2, r1] - (4*I)*Pi*G[r61, z3]*G[-I, r2, r1] + 
 (4*I)*Pi*G[r62, w^2]*G[-I, r2, r1] - (4*I)*Pi*G[r62, z3]*G[-I, r2, r1] + 
 (8*I)*Pi*G[1, w^2]*G[-I, r2, w] - (8*I)*Pi*G[1, z3]*G[-I, r2, w] - 
 (4*I)*Pi*G[r61, w^2]*G[-I, r2, w] + (4*I)*Pi*G[r61, z3]*G[-I, r2, w] - 
 (4*I)*Pi*G[r62, w^2]*G[-I, r2, w] + (4*I)*Pi*G[r62, z3]*G[-I, r2, w] + 
 (8*I)*Pi*G[1, w^2]*G[I, 0, r1] - (8*I)*Pi*G[1, z3]*G[I, 0, r1] - 
 (4*I)*Pi*G[r61, w^2]*G[I, 0, r1] + (4*I)*Pi*G[r61, z3]*G[I, 0, r1] - 
 (4*I)*Pi*G[r62, w^2]*G[I, 0, r1] + (4*I)*Pi*G[r62, z3]*G[I, 0, r1] - 
 (8*I)*Pi*G[1, w^2]*G[I, 0, w] + (8*I)*Pi*G[1, z3]*G[I, 0, w] + 
 (4*I)*Pi*G[r61, w^2]*G[I, 0, w] - (4*I)*Pi*G[r61, z3]*G[I, 0, w] + 
 (4*I)*Pi*G[r62, w^2]*G[I, 0, w] - (4*I)*Pi*G[r62, z3]*G[I, 0, w] - 
 (8*I)*Pi*G[1, w^2]*G[I, r1, r1] + (8*I)*Pi*G[1, z3]*G[I, r1, r1] + 
 (4*I)*Pi*G[r61, w^2]*G[I, r1, r1] - (4*I)*Pi*G[r61, z3]*G[I, r1, r1] + 
 (4*I)*Pi*G[r62, w^2]*G[I, r1, r1] - (4*I)*Pi*G[r62, z3]*G[I, r1, r1] + 
 (8*I)*Pi*G[1, w^2]*G[I, r1, w] - (8*I)*Pi*G[1, z3]*G[I, r1, w] - 
 (4*I)*Pi*G[r61, w^2]*G[I, r1, w] + (4*I)*Pi*G[r61, z3]*G[I, r1, w] - 
 (4*I)*Pi*G[r62, w^2]*G[I, r1, w] + (4*I)*Pi*G[r62, z3]*G[I, r1, w] - 
 (8*I)*Pi*G[1, w^2]*G[I, r2, r1] + (8*I)*Pi*G[1, z3]*G[I, r2, r1] + 
 (4*I)*Pi*G[r61, w^2]*G[I, r2, r1] - (4*I)*Pi*G[r61, z3]*G[I, r2, r1] + 
 (4*I)*Pi*G[r62, w^2]*G[I, r2, r1] - (4*I)*Pi*G[r62, z3]*G[I, r2, r1] + 
 (8*I)*Pi*G[1, w^2]*G[I, r2, w] - (8*I)*Pi*G[1, z3]*G[I, r2, w] - 
 (4*I)*Pi*G[r61, w^2]*G[I, r2, w] + (4*I)*Pi*G[r61, z3]*G[I, r2, w] - 
 (4*I)*Pi*G[r62, w^2]*G[I, r2, w] + (4*I)*Pi*G[r62, z3]*G[I, r2, w] + 
 (64*G[0, w^2]*G[1, w^2]*G[1, 0, -w])/3 - (64*G[0, w^2]*G[1, z3]*G[1, 0, -w])/
  3 - (32*G[0, w^2]*G[r61, w^2]*G[1, 0, -w])/3 + 
 (32*G[0, w^2]*G[r61, z3]*G[1, 0, -w])/3 - 
 (32*G[0, w^2]*G[r62, w^2]*G[1, 0, -w])/3 + 
 (32*G[0, w^2]*G[r62, z3]*G[1, 0, -w])/3 + 
 (40*G[1, w^2]*G[w^(-2), w^2]*G[1, 0, -w])/3 - 
 (40*G[1, z3]*G[w^(-2), w^2]*G[1, 0, -w])/3 - 
 (20*G[r61, w^2]*G[w^(-2), w^2]*G[1, 0, -w])/3 + 
 (20*G[r61, z3]*G[w^(-2), w^2]*G[1, 0, -w])/3 - 
 (20*G[r62, w^2]*G[w^(-2), w^2]*G[1, 0, -w])/3 + 
 (20*G[r62, z3]*G[w^(-2), w^2]*G[1, 0, -w])/3 - 
 (104*G[1, w^2]*G[-w^(-1), w^2]*G[1, 0, -w])/3 + 
 (104*G[1, z3]*G[-w^(-1), w^2]*G[1, 0, -w])/3 + 
 (52*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 0, -w])/3 - 
 (52*G[r61, z3]*G[-w^(-1), w^2]*G[1, 0, -w])/3 + 
 (52*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 0, -w])/3 - 
 (52*G[r62, z3]*G[-w^(-1), w^2]*G[1, 0, -w])/3 - 
 (104*G[1, w^2]*G[-w, w^2]*G[1, 0, -w])/3 + 
 (104*G[1, z3]*G[-w, w^2]*G[1, 0, -w])/3 + 
 (52*G[r61, w^2]*G[-w, w^2]*G[1, 0, -w])/3 - 
 (52*G[r61, z3]*G[-w, w^2]*G[1, 0, -w])/3 + 
 (52*G[r62, w^2]*G[-w, w^2]*G[1, 0, -w])/3 - 
 (52*G[r62, z3]*G[-w, w^2]*G[1, 0, -w])/3 - (8*Pi^2*G[1, 0, w])/3 - 
 ((160*I)/3)*Pi*G[1, w^2]*G[1, 0, w] - 88*G[0, w^2]*G[1, w^2]*G[1, 0, w] + 
 (256*G[1, w^2]^2*G[1, 0, w])/3 + ((160*I)/3)*Pi*G[1, z3]*G[1, 0, w] + 
 88*G[0, w^2]*G[1, z3]*G[1, 0, w] - (256*G[1, w^2]*G[1, z3]*G[1, 0, w])/3 + 
 ((80*I)/3)*Pi*G[r61, w^2]*G[1, 0, w] + 44*G[0, w^2]*G[r61, w^2]*G[1, 0, w] + 
 (128*G[1, w^2]*G[r61, w^2]*G[1, 0, w])/3 - 
 (256*G[1, z3]*G[r61, w^2]*G[1, 0, w])/3 - (128*G[r61, w^2]^2*G[1, 0, w])/3 - 
 ((80*I)/3)*Pi*G[r61, z3]*G[1, 0, w] - 44*G[0, w^2]*G[r61, z3]*G[1, 0, w] + 
 (128*G[1, w^2]*G[r61, z3]*G[1, 0, w])/3 + 
 (128*G[r61, w^2]*G[r61, z3]*G[1, 0, w])/3 + ((80*I)/3)*Pi*G[r62, w^2]*
  G[1, 0, w] + 44*G[0, w^2]*G[r62, w^2]*G[1, 0, w] + 
 (128*G[1, w^2]*G[r62, w^2]*G[1, 0, w])/3 - 
 (256*G[1, z3]*G[r62, w^2]*G[1, 0, w])/3 - 
 (256*G[r61, w^2]*G[r62, w^2]*G[1, 0, w])/3 + 
 (128*G[r61, z3]*G[r62, w^2]*G[1, 0, w])/3 - (128*G[r62, w^2]^2*G[1, 0, w])/
  3 - ((80*I)/3)*Pi*G[r62, z3]*G[1, 0, w] - 44*G[0, w^2]*G[r62, z3]*
  G[1, 0, w] + (128*G[1, w^2]*G[r62, z3]*G[1, 0, w])/3 + 
 (128*G[r61, w^2]*G[r62, z3]*G[1, 0, w])/3 + 
 (128*G[r62, w^2]*G[r62, z3]*G[1, 0, w])/3 - 
 (88*G[1, w^2]*G[w^(-2), w^2]*G[1, 0, w])/3 + 
 (88*G[1, z3]*G[w^(-2), w^2]*G[1, 0, w])/3 + 
 (44*G[r61, w^2]*G[w^(-2), w^2]*G[1, 0, w])/3 - 
 (44*G[r61, z3]*G[w^(-2), w^2]*G[1, 0, w])/3 + 
 (44*G[r62, w^2]*G[w^(-2), w^2]*G[1, 0, w])/3 - 
 (44*G[r62, z3]*G[w^(-2), w^2]*G[1, 0, w])/3 - 
 (32*G[1, w^2]*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
 (32*G[1, z3]*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
 (16*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 0, w])/3 - 
 (16*G[r61, z3]*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
 (16*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 0, w])/3 - 
 (16*G[r62, z3]*G[-w^(-1), w^2]*G[1, 0, w])/3 - 
 (32*G[1, w^2]*G[-w, w^2]*G[1, 0, w])/3 + (32*G[1, z3]*G[-w, w^2]*G[1, 0, w])/
  3 + (16*G[r61, w^2]*G[-w, w^2]*G[1, 0, w])/3 - 
 (16*G[r61, z3]*G[-w, w^2]*G[1, 0, w])/3 + 
 (16*G[r62, w^2]*G[-w, w^2]*G[1, 0, w])/3 - 
 (16*G[r62, z3]*G[-w, w^2]*G[1, 0, w])/3 + (4*Pi^2*G[1, 0, w^2])/3 - 
 (56*G[0, -w]^2*G[1, 0, w^2])/3 + (8*I)*Pi*G[0, w]*G[1, 0, w^2] + 
 8*G[0, -w]*G[0, w]*G[1, 0, w^2] + ((56*I)/3)*Pi*G[0, w^2]*G[1, 0, w^2] - 
 (16*G[0, -w]*G[0, w^2]*G[1, 0, w^2])/3 - (32*G[0, w]*G[0, w^2]*G[1, 0, w^2])/
  3 + 44*G[0, w^2]^2*G[1, 0, w^2] - (4*I)*Pi*G[1, r7]*G[1, 0, w^2] + 
 (64*G[0, w^2]*G[1, r7]*G[1, 0, w^2])/3 + 
 (176*G[0, -w]*G[1, -w]*G[1, 0, w^2])/3 + 
 (80*G[0, w^2]*G[1, -w]*G[1, 0, w^2])/3 - (128*G[1, -w]^2*G[1, 0, w^2])/3 - 
 (64*I)*Pi*G[1, w]*G[1, 0, w^2] - 16*G[0, -w]*G[1, w]*G[1, 0, w^2] + 
 (64*G[0, w^2]*G[1, w]*G[1, 0, w^2])/3 + ((736*I)/9)*Pi*G[1, w^2]*
  G[1, 0, w^2] - (32*G[0, -w]*G[1, w^2]*G[1, 0, w^2])/3 - 
 (880*G[0, w]*G[1, w^2]*G[1, 0, w^2])/9 - 208*G[0, w^2]*G[1, w^2]*
  G[1, 0, w^2] - (976*G[1, r7]*G[1, w^2]*G[1, 0, w^2])/9 + 
 (64*G[1, -w]*G[1, w^2]*G[1, 0, w^2])/3 + 
 (1760*G[1, w]*G[1, w^2]*G[1, 0, w^2])/9 + (160*G[1, w^2]^2*G[1, 0, w^2])/3 - 
 (16*I)*Pi*G[1, z3]*G[1, 0, w^2] - (32*G[0, -w]*G[1, z3]*G[1, 0, w^2])/3 + 
 16*G[0, w]*G[1, z3]*G[1, 0, w^2] + 80*G[0, w^2]*G[1, z3]*G[1, 0, w^2] + 
 (80*G[1, r7]*G[1, z3]*G[1, 0, w^2])/3 + (64*G[1, -w]*G[1, z3]*G[1, 0, w^2])/
  3 - 32*G[1, w]*G[1, z3]*G[1, 0, w^2] - (64*G[1, w^2]*G[1, z3]*G[1, 0, w^2])/
  3 + (24*I)*Pi*G[r1, w]*G[1, 0, w^2] + (24*I)*Pi*G[r2, w]*G[1, 0, w^2] - 
 8*G[0, w]*G[r61, -w]*G[1, 0, w^2] - 8*G[0, w^2]*G[r61, -w]*G[1, 0, w^2] + 
 16*G[1, w]*G[r61, -w]*G[1, 0, w^2] + ((184*I)/9)*Pi*G[r61, w^2]*
  G[1, 0, w^2] - (40*G[0, -w]*G[r61, w^2]*G[1, 0, w^2])/3 - 
 (184*G[0, w]*G[r61, w^2]*G[1, 0, w^2])/9 + 20*G[0, w^2]*G[r61, w^2]*
  G[1, 0, w^2] - (280*G[1, r7]*G[r61, w^2]*G[1, 0, w^2])/9 + 
 (32*G[1, -w]*G[r61, w^2]*G[1, 0, w^2])/3 + 
 (368*G[1, w]*G[r61, w^2]*G[1, 0, w^2])/9 + 
 (160*G[1, w^2]*G[r61, w^2]*G[1, 0, w^2])/3 + 
 8*G[r61, -w]*G[r61, w^2]*G[1, 0, w^2] + (8*I)*Pi*G[r61, z3]*G[1, 0, w^2] + 
 (16*G[0, -w]*G[r61, z3]*G[1, 0, w^2])/3 - 8*G[0, w]*G[r61, z3]*
  G[1, 0, w^2] - 40*G[0, w^2]*G[r61, z3]*G[1, 0, w^2] - 
 (40*G[1, r7]*G[r61, z3]*G[1, 0, w^2])/3 - 
 (32*G[1, -w]*G[r61, z3]*G[1, 0, w^2])/3 + 16*G[1, w]*G[r61, z3]*
  G[1, 0, w^2] + (32*G[1, w^2]*G[r61, z3]*G[1, 0, w^2])/3 - 
 8*G[0, w]*G[r62, -w]*G[1, 0, w^2] - 8*G[0, w^2]*G[r62, -w]*G[1, 0, w^2] + 
 16*G[1, w]*G[r62, -w]*G[1, 0, w^2] + 8*G[r61, w^2]*G[r62, -w]*G[1, 0, w^2] + 
 ((184*I)/9)*Pi*G[r62, w^2]*G[1, 0, w^2] - 
 (40*G[0, -w]*G[r62, w^2]*G[1, 0, w^2])/3 - 
 (184*G[0, w]*G[r62, w^2]*G[1, 0, w^2])/9 + 20*G[0, w^2]*G[r62, w^2]*
  G[1, 0, w^2] - (280*G[1, r7]*G[r62, w^2]*G[1, 0, w^2])/9 + 
 (32*G[1, -w]*G[r62, w^2]*G[1, 0, w^2])/3 + 
 (368*G[1, w]*G[r62, w^2]*G[1, 0, w^2])/9 + 
 (160*G[1, w^2]*G[r62, w^2]*G[1, 0, w^2])/3 + 
 8*G[r61, -w]*G[r62, w^2]*G[1, 0, w^2] + 8*G[r62, -w]*G[r62, w^2]*
  G[1, 0, w^2] + (8*I)*Pi*G[r62, z3]*G[1, 0, w^2] + 
 (16*G[0, -w]*G[r62, z3]*G[1, 0, w^2])/3 - 8*G[0, w]*G[r62, z3]*
  G[1, 0, w^2] - 40*G[0, w^2]*G[r62, z3]*G[1, 0, w^2] - 
 (40*G[1, r7]*G[r62, z3]*G[1, 0, w^2])/3 - 
 (32*G[1, -w]*G[r62, z3]*G[1, 0, w^2])/3 + 16*G[1, w]*G[r62, z3]*
  G[1, 0, w^2] + (32*G[1, w^2]*G[r62, z3]*G[1, 0, w^2])/3 - 
 ((124*I)/3)*Pi*G[w^(-2), w^2]*G[1, 0, w^2] - 
 (4*G[0, -w]*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 
 (124*G[0, w]*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 
 (40*G[0, w^2]*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 
 (128*G[1, r7]*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 
 (8*G[1, -w]*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 
 (248*G[1, w]*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[1, 0, w^2] - 
 (32*G[1, z3]*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 
 (52*G[r61, w^2]*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 
 (16*G[r61, z3]*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 
 (52*G[r62, w^2]*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 
 (16*G[r62, z3]*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 
 8*G[0, -w]*G[-w^(-1), -w]*G[1, 0, w^2] - 16*G[1, -w]*G[-w^(-1), -w]*
  G[1, 0, w^2] - ((116*I)/3)*Pi*G[-w^(-1), w^2]*G[1, 0, w^2] + 
 (76*G[0, -w]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + 
 (116*G[0, w]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - 
 (52*G[0, w^2]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + 
 (64*G[1, r7]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - 
 (152*G[1, -w]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - 
 (232*G[1, w]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + 
 (280*G[1, w^2]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - 
 (176*G[1, z3]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - 
 (88*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + 
 (88*G[r61, z3]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - 
 (88*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + 
 (88*G[r62, z3]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - 
 ((116*I)/3)*Pi*G[-w, w^2]*G[1, 0, w^2] + 
 (76*G[0, -w]*G[-w, w^2]*G[1, 0, w^2])/3 + 
 (116*G[0, w]*G[-w, w^2]*G[1, 0, w^2])/3 - 
 (52*G[0, w^2]*G[-w, w^2]*G[1, 0, w^2])/3 + 
 (64*G[1, r7]*G[-w, w^2]*G[1, 0, w^2])/3 - 
 (152*G[1, -w]*G[-w, w^2]*G[1, 0, w^2])/3 - 
 (232*G[1, w]*G[-w, w^2]*G[1, 0, w^2])/3 + 
 (280*G[1, w^2]*G[-w, w^2]*G[1, 0, w^2])/3 - 
 (176*G[1, z3]*G[-w, w^2]*G[1, 0, w^2])/3 - 
 (88*G[r61, w^2]*G[-w, w^2]*G[1, 0, w^2])/3 + 
 (88*G[r61, z3]*G[-w, w^2]*G[1, 0, w^2])/3 - 
 (88*G[r62, w^2]*G[-w, w^2]*G[1, 0, w^2])/3 + 
 (88*G[r62, z3]*G[-w, w^2]*G[1, 0, w^2])/3 + (32*G[0, 0, -w]*G[1, 0, w^2])/
  3 - 16*G[0, 0, w]*G[1, 0, w^2] - (92*G[0, 0, w^2]*G[1, 0, w^2])/3 - 
 32*G[0, 1, r7]*G[1, 0, w^2] - (112*G[0, 1, -w]*G[1, 0, w^2])/3 + 
 40*G[0, 1, w]*G[1, 0, w^2] + (160*G[0, 1, w^2]*G[1, 0, w^2])/3 + 
 8*G[0, r61, -w]*G[1, 0, w^2] + 4*G[0, r61, w^2]*G[1, 0, w^2] + 
 8*G[0, r62, -w]*G[1, 0, w^2] + 4*G[0, r62, w^2]*G[1, 0, w^2] + 
 8*G[0, -w, -w]*G[1, 0, w^2] + 12*G[0, w^2, w^2]*G[1, 0, w^2] - 
 (64*G[1, 0, -w]*G[1, 0, w^2])/3 + 88*G[1, 0, w]*G[1, 0, w^2] + 
 (208*G[1, 0, w^2]^2)/3 - (4*Pi^2*G[1, 0, z3])/3 + 
 (56*G[0, -w]^2*G[1, 0, z3])/3 - (8*I)*Pi*G[0, w]*G[1, 0, z3] - 
 8*G[0, -w]*G[0, w]*G[1, 0, z3] - ((56*I)/3)*Pi*G[0, w^2]*G[1, 0, z3] + 
 (16*G[0, -w]*G[0, w^2]*G[1, 0, z3])/3 + (32*G[0, w]*G[0, w^2]*G[1, 0, z3])/
  3 - 44*G[0, w^2]^2*G[1, 0, z3] + (4*I)*Pi*G[1, r7]*G[1, 0, z3] - 
 (64*G[0, w^2]*G[1, r7]*G[1, 0, z3])/3 - (176*G[0, -w]*G[1, -w]*G[1, 0, z3])/
  3 - (80*G[0, w^2]*G[1, -w]*G[1, 0, z3])/3 + (128*G[1, -w]^2*G[1, 0, z3])/
  3 + (64*I)*Pi*G[1, w]*G[1, 0, z3] + 16*G[0, -w]*G[1, w]*G[1, 0, z3] - 
 (64*G[0, w^2]*G[1, w]*G[1, 0, z3])/3 - ((592*I)/9)*Pi*G[1, w^2]*
  G[1, 0, z3] + (64*G[0, -w]*G[1, w^2]*G[1, 0, z3])/3 + 
 (736*G[0, w]*G[1, w^2]*G[1, 0, z3])/9 + 128*G[0, w^2]*G[1, w^2]*
  G[1, 0, z3] + (736*G[1, r7]*G[1, w^2]*G[1, 0, z3])/9 - 
 (128*G[1, -w]*G[1, w^2]*G[1, 0, z3])/3 - 
 (1472*G[1, w]*G[1, w^2]*G[1, 0, z3])/9 - 32*G[1, w^2]^2*G[1, 0, z3] - 
 (24*I)*Pi*G[r1, w]*G[1, 0, z3] - (24*I)*Pi*G[r2, w]*G[1, 0, z3] + 
 8*G[0, w]*G[r61, -w]*G[1, 0, z3] + 8*G[0, w^2]*G[r61, -w]*G[1, 0, z3] - 
 16*G[1, w]*G[r61, -w]*G[1, 0, z3] - ((256*I)/9)*Pi*G[r61, w^2]*G[1, 0, z3] + 
 8*G[0, -w]*G[r61, w^2]*G[1, 0, z3] + (256*G[0, w]*G[r61, w^2]*G[1, 0, z3])/
  9 + 20*G[0, w^2]*G[r61, w^2]*G[1, 0, z3] + 
 (400*G[1, r7]*G[r61, w^2]*G[1, 0, z3])/9 - 
 (512*G[1, w]*G[r61, w^2]*G[1, 0, z3])/9 - 64*G[1, w^2]*G[r61, w^2]*
  G[1, 0, z3] - 8*G[r61, -w]*G[r61, w^2]*G[1, 0, z3] + 
 8*G[0, w]*G[r62, -w]*G[1, 0, z3] + 8*G[0, w^2]*G[r62, -w]*G[1, 0, z3] - 
 16*G[1, w]*G[r62, -w]*G[1, 0, z3] - 8*G[r61, w^2]*G[r62, -w]*G[1, 0, z3] - 
 ((256*I)/9)*Pi*G[r62, w^2]*G[1, 0, z3] + 8*G[0, -w]*G[r62, w^2]*
  G[1, 0, z3] + (256*G[0, w]*G[r62, w^2]*G[1, 0, z3])/9 + 
 20*G[0, w^2]*G[r62, w^2]*G[1, 0, z3] + 
 (400*G[1, r7]*G[r62, w^2]*G[1, 0, z3])/9 - 
 (512*G[1, w]*G[r62, w^2]*G[1, 0, z3])/9 - 64*G[1, w^2]*G[r62, w^2]*
  G[1, 0, z3] - 8*G[r61, -w]*G[r62, w^2]*G[1, 0, z3] - 
 8*G[r62, -w]*G[r62, w^2]*G[1, 0, z3] + ((124*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, 0, z3] + (4*G[0, -w]*G[w^(-2), w^2]*G[1, 0, z3])/3 - 
 (124*G[0, w]*G[w^(-2), w^2]*G[1, 0, z3])/3 - 
 (40*G[0, w^2]*G[w^(-2), w^2]*G[1, 0, z3])/3 - 
 (128*G[1, r7]*G[w^(-2), w^2]*G[1, 0, z3])/3 - 
 (8*G[1, -w]*G[w^(-2), w^2]*G[1, 0, z3])/3 + 
 (248*G[1, w]*G[w^(-2), w^2]*G[1, 0, z3])/3 + 
 (8*G[1, w^2]*G[w^(-2), w^2]*G[1, 0, z3])/3 + 12*G[r61, w^2]*G[w^(-2), w^2]*
  G[1, 0, z3] + 12*G[r62, w^2]*G[w^(-2), w^2]*G[1, 0, z3] - 
 8*G[0, -w]*G[-w^(-1), -w]*G[1, 0, z3] + 16*G[1, -w]*G[-w^(-1), -w]*
  G[1, 0, z3] + ((116*I)/3)*Pi*G[-w^(-1), w^2]*G[1, 0, z3] - 
 (76*G[0, -w]*G[-w^(-1), w^2]*G[1, 0, z3])/3 - 
 (116*G[0, w]*G[-w^(-1), w^2]*G[1, 0, z3])/3 + 
 (52*G[0, w^2]*G[-w^(-1), w^2]*G[1, 0, z3])/3 - 
 (64*G[1, r7]*G[-w^(-1), w^2]*G[1, 0, z3])/3 + 
 (152*G[1, -w]*G[-w^(-1), w^2]*G[1, 0, z3])/3 + 
 (232*G[1, w]*G[-w^(-1), w^2]*G[1, 0, z3])/3 - 
 (104*G[1, w^2]*G[-w^(-1), w^2]*G[1, 0, z3])/3 + 
 ((116*I)/3)*Pi*G[-w, w^2]*G[1, 0, z3] - (76*G[0, -w]*G[-w, w^2]*G[1, 0, z3])/
  3 - (116*G[0, w]*G[-w, w^2]*G[1, 0, z3])/3 + 
 (52*G[0, w^2]*G[-w, w^2]*G[1, 0, z3])/3 - 
 (64*G[1, r7]*G[-w, w^2]*G[1, 0, z3])/3 + 
 (152*G[1, -w]*G[-w, w^2]*G[1, 0, z3])/3 + 
 (232*G[1, w]*G[-w, w^2]*G[1, 0, z3])/3 - 
 (104*G[1, w^2]*G[-w, w^2]*G[1, 0, z3])/3 - (32*G[0, 0, -w]*G[1, 0, z3])/3 + 
 16*G[0, 0, w]*G[1, 0, z3] + (92*G[0, 0, w^2]*G[1, 0, z3])/3 + 
 32*G[0, 1, r7]*G[1, 0, z3] + (112*G[0, 1, -w]*G[1, 0, z3])/3 - 
 40*G[0, 1, w]*G[1, 0, z3] - (160*G[0, 1, w^2]*G[1, 0, z3])/3 - 
 8*G[0, r61, -w]*G[1, 0, z3] - 4*G[0, r61, w^2]*G[1, 0, z3] - 
 8*G[0, r62, -w]*G[1, 0, z3] - 4*G[0, r62, w^2]*G[1, 0, z3] - 
 8*G[0, -w, -w]*G[1, 0, z3] - 12*G[0, w^2, w^2]*G[1, 0, z3] + 
 (64*G[1, 0, -w]*G[1, 0, z3])/3 - 88*G[1, 0, w]*G[1, 0, z3] - 
 (208*G[1, 0, w^2]*G[1, 0, z3])/3 - (140*G[0, w^2]*G[1, w^2]*G[1, 1, r7])/3 + 
 (128*G[1, w^2]^2*G[1, 1, r7])/3 + (140*G[0, w^2]*G[1, z3]*G[1, 1, r7])/3 - 
 (128*G[1, w^2]*G[1, z3]*G[1, 1, r7])/3 + 
 (70*G[0, w^2]*G[r61, w^2]*G[1, 1, r7])/3 + 
 (64*G[1, w^2]*G[r61, w^2]*G[1, 1, r7])/3 - 
 (128*G[1, z3]*G[r61, w^2]*G[1, 1, r7])/3 - (64*G[r61, w^2]^2*G[1, 1, r7])/
  3 - (70*G[0, w^2]*G[r61, z3]*G[1, 1, r7])/3 + 
 (64*G[1, w^2]*G[r61, z3]*G[1, 1, r7])/3 + 
 (64*G[r61, w^2]*G[r61, z3]*G[1, 1, r7])/3 + 
 (70*G[0, w^2]*G[r62, w^2]*G[1, 1, r7])/3 + 
 (64*G[1, w^2]*G[r62, w^2]*G[1, 1, r7])/3 - 
 (128*G[1, z3]*G[r62, w^2]*G[1, 1, r7])/3 - 
 (128*G[r61, w^2]*G[r62, w^2]*G[1, 1, r7])/3 + 
 (64*G[r61, z3]*G[r62, w^2]*G[1, 1, r7])/3 - (64*G[r62, w^2]^2*G[1, 1, r7])/
  3 - (70*G[0, w^2]*G[r62, z3]*G[1, 1, r7])/3 + 
 (64*G[1, w^2]*G[r62, z3]*G[1, 1, r7])/3 + 
 (64*G[r61, w^2]*G[r62, z3]*G[1, 1, r7])/3 + 
 (64*G[r62, w^2]*G[r62, z3]*G[1, 1, r7])/3 - 
 (64*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/3 + 
 (64*G[1, z3]*G[w^(-2), w^2]*G[1, 1, r7])/3 + 
 (32*G[r61, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/3 - 
 (32*G[r61, z3]*G[w^(-2), w^2]*G[1, 1, r7])/3 + 
 (32*G[r62, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/3 - 
 (32*G[r62, z3]*G[w^(-2), w^2]*G[1, 1, r7])/3 + 
 4*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, r7] - 4*G[1, z3]*G[-w^(-1), w^2]*
  G[1, 1, r7] - 2*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 1, r7] + 
 2*G[r61, z3]*G[-w^(-1), w^2]*G[1, 1, r7] - 2*G[r62, w^2]*G[-w^(-1), w^2]*
  G[1, 1, r7] + 2*G[r62, z3]*G[-w^(-1), w^2]*G[1, 1, r7] + 
 4*G[1, w^2]*G[-w, w^2]*G[1, 1, r7] - 4*G[1, z3]*G[-w, w^2]*G[1, 1, r7] - 
 2*G[r61, w^2]*G[-w, w^2]*G[1, 1, r7] + 2*G[r61, z3]*G[-w, w^2]*G[1, 1, r7] - 
 2*G[r62, w^2]*G[-w, w^2]*G[1, 1, r7] + 2*G[r62, z3]*G[-w, w^2]*G[1, 1, r7] + 
 (140*G[1, 0, w^2]*G[1, 1, r7])/3 - (140*G[1, 0, z3]*G[1, 1, r7])/3 - 
 (128*G[0, w^2]*G[1, w^2]*G[1, 1, -w])/3 + 
 (128*G[0, w^2]*G[1, z3]*G[1, 1, -w])/3 + 
 (64*G[0, w^2]*G[r61, w^2]*G[1, 1, -w])/3 - 
 (64*G[0, w^2]*G[r61, z3]*G[1, 1, -w])/3 + 
 (64*G[0, w^2]*G[r62, w^2]*G[1, 1, -w])/3 - 
 (64*G[0, w^2]*G[r62, z3]*G[1, 1, -w])/3 - 
 (80*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, -w])/3 + 
 (80*G[1, z3]*G[w^(-2), w^2]*G[1, 1, -w])/3 + 
 (40*G[r61, w^2]*G[w^(-2), w^2]*G[1, 1, -w])/3 - 
 (40*G[r61, z3]*G[w^(-2), w^2]*G[1, 1, -w])/3 + 
 (40*G[r62, w^2]*G[w^(-2), w^2]*G[1, 1, -w])/3 - 
 (40*G[r62, z3]*G[w^(-2), w^2]*G[1, 1, -w])/3 + 
 (208*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, -w])/3 - 
 (208*G[1, z3]*G[-w^(-1), w^2]*G[1, 1, -w])/3 - 
 (104*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 1, -w])/3 + 
 (104*G[r61, z3]*G[-w^(-1), w^2]*G[1, 1, -w])/3 - 
 (104*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 1, -w])/3 + 
 (104*G[r62, z3]*G[-w^(-1), w^2]*G[1, 1, -w])/3 + 
 (208*G[1, w^2]*G[-w, w^2]*G[1, 1, -w])/3 - 
 (208*G[1, z3]*G[-w, w^2]*G[1, 1, -w])/3 - 
 (104*G[r61, w^2]*G[-w, w^2]*G[1, 1, -w])/3 + 
 (104*G[r61, z3]*G[-w, w^2]*G[1, 1, -w])/3 - 
 (104*G[r62, w^2]*G[-w, w^2]*G[1, 1, -w])/3 + 
 (104*G[r62, z3]*G[-w, w^2]*G[1, 1, -w])/3 + (128*G[1, 0, w^2]*G[1, 1, -w])/
  3 - (128*G[1, 0, z3]*G[1, 1, -w])/3 - (16*Pi^2*G[1, 1, w])/3 + 
 ((512*I)/3)*Pi*G[1, w^2]*G[1, 1, w] + 176*G[0, w^2]*G[1, w^2]*G[1, 1, w] - 
 (512*G[1, w^2]^2*G[1, 1, w])/3 - ((512*I)/3)*Pi*G[1, z3]*G[1, 1, w] - 
 176*G[0, w^2]*G[1, z3]*G[1, 1, w] + (512*G[1, w^2]*G[1, z3]*G[1, 1, w])/3 - 
 ((256*I)/3)*Pi*G[r61, w^2]*G[1, 1, w] - 88*G[0, w^2]*G[r61, w^2]*
  G[1, 1, w] - (256*G[1, w^2]*G[r61, w^2]*G[1, 1, w])/3 + 
 (512*G[1, z3]*G[r61, w^2]*G[1, 1, w])/3 + (256*G[r61, w^2]^2*G[1, 1, w])/3 + 
 ((256*I)/3)*Pi*G[r61, z3]*G[1, 1, w] + 88*G[0, w^2]*G[r61, z3]*G[1, 1, w] - 
 (256*G[1, w^2]*G[r61, z3]*G[1, 1, w])/3 - 
 (256*G[r61, w^2]*G[r61, z3]*G[1, 1, w])/3 - ((256*I)/3)*Pi*G[r62, w^2]*
  G[1, 1, w] - 88*G[0, w^2]*G[r62, w^2]*G[1, 1, w] - 
 (256*G[1, w^2]*G[r62, w^2]*G[1, 1, w])/3 + 
 (512*G[1, z3]*G[r62, w^2]*G[1, 1, w])/3 + 
 (512*G[r61, w^2]*G[r62, w^2]*G[1, 1, w])/3 - 
 (256*G[r61, z3]*G[r62, w^2]*G[1, 1, w])/3 + (256*G[r62, w^2]^2*G[1, 1, w])/
  3 + ((256*I)/3)*Pi*G[r62, z3]*G[1, 1, w] + 88*G[0, w^2]*G[r62, z3]*
  G[1, 1, w] - (256*G[1, w^2]*G[r62, z3]*G[1, 1, w])/3 - 
 (256*G[r61, w^2]*G[r62, z3]*G[1, 1, w])/3 - 
 (256*G[r62, w^2]*G[r62, z3]*G[1, 1, w])/3 + 
 (176*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, w])/3 - 
 (176*G[1, z3]*G[w^(-2), w^2]*G[1, 1, w])/3 - 
 (88*G[r61, w^2]*G[w^(-2), w^2]*G[1, 1, w])/3 + 
 (88*G[r61, z3]*G[w^(-2), w^2]*G[1, 1, w])/3 - 
 (88*G[r62, w^2]*G[w^(-2), w^2]*G[1, 1, w])/3 + 
 (88*G[r62, z3]*G[w^(-2), w^2]*G[1, 1, w])/3 + 
 (64*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
 (64*G[1, z3]*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
 (32*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 1, w])/3 + 
 (32*G[r61, z3]*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
 (32*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 1, w])/3 + 
 (32*G[r62, z3]*G[-w^(-1), w^2]*G[1, 1, w])/3 + 
 (64*G[1, w^2]*G[-w, w^2]*G[1, 1, w])/3 - (64*G[1, z3]*G[-w, w^2]*G[1, 1, w])/
  3 - (32*G[r61, w^2]*G[-w, w^2]*G[1, 1, w])/3 + 
 (32*G[r61, z3]*G[-w, w^2]*G[1, 1, w])/3 - 
 (32*G[r62, w^2]*G[-w, w^2]*G[1, 1, w])/3 + 
 (32*G[r62, z3]*G[-w, w^2]*G[1, 1, w])/3 - 176*G[1, 0, w^2]*G[1, 1, w] + 
 176*G[1, 0, z3]*G[1, 1, w] - (32*Pi^2*G[1, 1, w^2])/3 - 
 ((32*I)/3)*Pi*G[0, w]*G[1, 1, w^2] + (16*I)*Pi*G[0, w^2]*G[1, 1, w^2] + 
 (32*G[0, -w]*G[0, w^2]*G[1, 1, w^2])/3 - 16*G[0, w]*G[0, w^2]*G[1, 1, w^2] - 
 (32*G[0, w^2]^2*G[1, 1, w^2])/3 - (80*G[0, w^2]*G[1, r7]*G[1, 1, w^2])/3 - 
 (64*G[0, w^2]*G[1, -w]*G[1, 1, w^2])/3 + ((256*I)/3)*Pi*G[1, w]*
  G[1, 1, w^2] + 32*G[0, w^2]*G[1, w]*G[1, 1, w^2] - 
 ((256*I)/3)*Pi*G[1, w^2]*G[1, 1, w^2] + (256*G[0, w]*G[1, w^2]*G[1, 1, w^2])/
  3 + 96*G[0, w^2]*G[1, w^2]*G[1, 1, w^2] + 
 (256*G[1, r7]*G[1, w^2]*G[1, 1, w^2])/3 - 
 (512*G[1, w]*G[1, w^2]*G[1, 1, w^2])/3 + ((128*I)/3)*Pi*G[1, z3]*
  G[1, 1, w^2] - (128*G[0, w]*G[1, z3]*G[1, 1, w^2])/3 - 
 (224*G[0, w^2]*G[1, z3]*G[1, 1, w^2])/3 - 
 (128*G[1, r7]*G[1, z3]*G[1, 1, w^2])/3 + (256*G[1, w]*G[1, z3]*G[1, 1, w^2])/
  3 - (32*I)*Pi*G[r1, w]*G[1, 1, w^2] - (32*I)*Pi*G[r2, w]*G[1, 1, w^2] - 
 ((64*I)/3)*Pi*G[r61, w^2]*G[1, 1, w^2] + 
 (64*G[0, w]*G[r61, w^2]*G[1, 1, w^2])/3 - 
 (112*G[0, w^2]*G[r61, w^2]*G[1, 1, w^2])/3 + 
 (64*G[1, r7]*G[r61, w^2]*G[1, 1, w^2])/3 - 
 (128*G[1, w]*G[r61, w^2]*G[1, 1, w^2])/3 - ((64*I)/3)*Pi*G[r61, z3]*
  G[1, 1, w^2] + (64*G[0, w]*G[r61, z3]*G[1, 1, w^2])/3 + 
 (112*G[0, w^2]*G[r61, z3]*G[1, 1, w^2])/3 + 
 (64*G[1, r7]*G[r61, z3]*G[1, 1, w^2])/3 - 
 (128*G[1, w]*G[r61, z3]*G[1, 1, w^2])/3 - ((64*I)/3)*Pi*G[r62, w^2]*
  G[1, 1, w^2] + (64*G[0, w]*G[r62, w^2]*G[1, 1, w^2])/3 - 
 (112*G[0, w^2]*G[r62, w^2]*G[1, 1, w^2])/3 + 
 (64*G[1, r7]*G[r62, w^2]*G[1, 1, w^2])/3 - 
 (128*G[1, w]*G[r62, w^2]*G[1, 1, w^2])/3 - ((64*I)/3)*Pi*G[r62, z3]*
  G[1, 1, w^2] + (64*G[0, w]*G[r62, z3]*G[1, 1, w^2])/3 + 
 (112*G[0, w^2]*G[r62, z3]*G[1, 1, w^2])/3 + 
 (64*G[1, r7]*G[r62, z3]*G[1, 1, w^2])/3 - 
 (128*G[1, w]*G[r62, z3]*G[1, 1, w^2])/3 + ((80*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, 1, w^2] + 8*G[0, -w]*G[w^(-2), w^2]*G[1, 1, w^2] - 
 (80*G[0, w]*G[w^(-2), w^2]*G[1, 1, w^2])/3 - 
 8*G[0, w^2]*G[w^(-2), w^2]*G[1, 1, w^2] - 
 (104*G[1, r7]*G[w^(-2), w^2]*G[1, 1, w^2])/3 - 
 16*G[1, -w]*G[w^(-2), w^2]*G[1, 1, w^2] + 
 (160*G[1, w]*G[w^(-2), w^2]*G[1, 1, w^2])/3 + 
 (80*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, w^2])/3 - 
 (32*G[1, z3]*G[w^(-2), w^2]*G[1, 1, w^2])/3 - 
 (16*G[r61, w^2]*G[w^(-2), w^2]*G[1, 1, w^2])/3 + 
 (16*G[r61, z3]*G[w^(-2), w^2]*G[1, 1, w^2])/3 - 
 (16*G[r62, w^2]*G[w^(-2), w^2]*G[1, 1, w^2])/3 + 
 (16*G[r62, z3]*G[w^(-2), w^2]*G[1, 1, w^2])/3 + 
 ((64*I)/3)*Pi*G[-w^(-1), w^2]*G[1, 1, w^2] - 
 (56*G[0, -w]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
 (64*G[0, w]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 (56*G[0, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
 (8*G[1, r7]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 (112*G[1, -w]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 (128*G[1, w]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
 (368*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 (256*G[1, z3]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 (128*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
 (128*G[r61, z3]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 (128*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
 (128*G[r62, z3]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 ((64*I)/3)*Pi*G[-w, w^2]*G[1, 1, w^2] - 
 (56*G[0, -w]*G[-w, w^2]*G[1, 1, w^2])/3 - 
 (64*G[0, w]*G[-w, w^2]*G[1, 1, w^2])/3 + 
 (56*G[0, w^2]*G[-w, w^2]*G[1, 1, w^2])/3 - 
 (8*G[1, r7]*G[-w, w^2]*G[1, 1, w^2])/3 + 
 (112*G[1, -w]*G[-w, w^2]*G[1, 1, w^2])/3 + 
 (128*G[1, w]*G[-w, w^2]*G[1, 1, w^2])/3 - 
 (368*G[1, w^2]*G[-w, w^2]*G[1, 1, w^2])/3 + 
 (256*G[1, z3]*G[-w, w^2]*G[1, 1, w^2])/3 + 
 (128*G[r61, w^2]*G[-w, w^2]*G[1, 1, w^2])/3 - 
 (128*G[r61, z3]*G[-w, w^2]*G[1, 1, w^2])/3 + 
 (128*G[r62, w^2]*G[-w, w^2]*G[1, 1, w^2])/3 - 
 (128*G[r62, z3]*G[-w, w^2]*G[1, 1, w^2])/3 + (32*G[0, 0, w]*G[1, 1, w^2])/
  3 + 32*G[0, 1, r7]*G[1, 1, w^2] - (64*G[0, 1, w]*G[1, 1, w^2])/3 - 
 (256*G[1, 0, w]*G[1, 1, w^2])/3 - (224*G[1, 0, w^2]*G[1, 1, w^2])/3 + 
 (224*G[1, 0, z3]*G[1, 1, w^2])/3 - (128*G[1, 1, r7]*G[1, 1, w^2])/3 + 
 (512*G[1, 1, w]*G[1, 1, w^2])/3 + (32*Pi^2*G[1, 1, z3])/3 + 
 ((32*I)/3)*Pi*G[0, w]*G[1, 1, z3] - (16*I)*Pi*G[0, w^2]*G[1, 1, z3] - 
 (32*G[0, -w]*G[0, w^2]*G[1, 1, z3])/3 + 16*G[0, w]*G[0, w^2]*G[1, 1, z3] + 
 (32*G[0, w^2]^2*G[1, 1, z3])/3 + (80*G[0, w^2]*G[1, r7]*G[1, 1, z3])/3 + 
 (64*G[0, w^2]*G[1, -w]*G[1, 1, z3])/3 - ((256*I)/3)*Pi*G[1, w]*G[1, 1, z3] - 
 32*G[0, w^2]*G[1, w]*G[1, 1, z3] + ((128*I)/3)*Pi*G[1, w^2]*G[1, 1, z3] - 
 (128*G[0, w]*G[1, w^2]*G[1, 1, z3])/3 - (64*G[0, w^2]*G[1, w^2]*G[1, 1, z3])/
  3 - (128*G[1, r7]*G[1, w^2]*G[1, 1, z3])/3 + 
 (256*G[1, w]*G[1, w^2]*G[1, 1, z3])/3 + (32*I)*Pi*G[r1, w]*G[1, 1, z3] + 
 (32*I)*Pi*G[r2, w]*G[1, 1, z3] + ((128*I)/3)*Pi*G[r61, w^2]*G[1, 1, z3] - 
 (128*G[0, w]*G[r61, w^2]*G[1, 1, z3])/3 - 
 (128*G[1, r7]*G[r61, w^2]*G[1, 1, z3])/3 + 
 (256*G[1, w]*G[r61, w^2]*G[1, 1, z3])/3 + ((128*I)/3)*Pi*G[r62, w^2]*
  G[1, 1, z3] - (128*G[0, w]*G[r62, w^2]*G[1, 1, z3])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[1, 1, z3])/3 + 
 (256*G[1, w]*G[r62, w^2]*G[1, 1, z3])/3 - ((80*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, 1, z3] - 8*G[0, -w]*G[w^(-2), w^2]*G[1, 1, z3] + 
 (80*G[0, w]*G[w^(-2), w^2]*G[1, 1, z3])/3 + 8*G[0, w^2]*G[w^(-2), w^2]*
  G[1, 1, z3] + (104*G[1, r7]*G[w^(-2), w^2]*G[1, 1, z3])/3 + 
 16*G[1, -w]*G[w^(-2), w^2]*G[1, 1, z3] - 
 (160*G[1, w]*G[w^(-2), w^2]*G[1, 1, z3])/3 - 16*G[1, w^2]*G[w^(-2), w^2]*
  G[1, 1, z3] - ((64*I)/3)*Pi*G[-w^(-1), w^2]*G[1, 1, z3] + 
 (56*G[0, -w]*G[-w^(-1), w^2]*G[1, 1, z3])/3 + 
 (64*G[0, w]*G[-w^(-1), w^2]*G[1, 1, z3])/3 - 
 (56*G[0, w^2]*G[-w^(-1), w^2]*G[1, 1, z3])/3 + 
 (8*G[1, r7]*G[-w^(-1), w^2]*G[1, 1, z3])/3 - 
 (112*G[1, -w]*G[-w^(-1), w^2]*G[1, 1, z3])/3 - 
 (128*G[1, w]*G[-w^(-1), w^2]*G[1, 1, z3])/3 + 
 (112*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, z3])/3 - 
 ((64*I)/3)*Pi*G[-w, w^2]*G[1, 1, z3] + (56*G[0, -w]*G[-w, w^2]*G[1, 1, z3])/
  3 + (64*G[0, w]*G[-w, w^2]*G[1, 1, z3])/3 - 
 (56*G[0, w^2]*G[-w, w^2]*G[1, 1, z3])/3 + 
 (8*G[1, r7]*G[-w, w^2]*G[1, 1, z3])/3 - 
 (112*G[1, -w]*G[-w, w^2]*G[1, 1, z3])/3 - 
 (128*G[1, w]*G[-w, w^2]*G[1, 1, z3])/3 + 
 (112*G[1, w^2]*G[-w, w^2]*G[1, 1, z3])/3 - (32*G[0, 0, w]*G[1, 1, z3])/3 - 
 32*G[0, 1, r7]*G[1, 1, z3] + (64*G[0, 1, w]*G[1, 1, z3])/3 + 
 (256*G[1, 0, w]*G[1, 1, z3])/3 + (128*G[1, 1, r7]*G[1, 1, z3])/3 - 
 (512*G[1, 1, w]*G[1, 1, z3])/3 + (16*Pi^2*G[1, r1, w])/3 - 
 (32*I)*Pi*G[1, w^2]*G[1, r1, w] + (32*I)*Pi*G[1, z3]*G[1, r1, w] + 
 (16*I)*Pi*G[r61, w^2]*G[1, r1, w] - (16*I)*Pi*G[r61, z3]*G[1, r1, w] + 
 (16*I)*Pi*G[r62, w^2]*G[1, r1, w] - (16*I)*Pi*G[r62, z3]*G[1, r1, w] + 
 (16*Pi^2*G[1, r2, w])/3 - (32*I)*Pi*G[1, w^2]*G[1, r2, w] + 
 (32*I)*Pi*G[1, z3]*G[1, r2, w] + (16*I)*Pi*G[r61, w^2]*G[1, r2, w] - 
 (16*I)*Pi*G[r61, z3]*G[1, r2, w] + (16*I)*Pi*G[r62, w^2]*G[1, r2, w] - 
 (16*I)*Pi*G[r62, z3]*G[1, r2, w] - (32*Pi^2*G[1, r61, w^2])/3 - 
 ((32*I)/3)*Pi*G[0, w]*G[1, r61, w^2] + (16*I)*Pi*G[0, w^2]*G[1, r61, w^2] + 
 (32*G[0, -w]*G[0, w^2]*G[1, r61, w^2])/3 - 
 16*G[0, w]*G[0, w^2]*G[1, r61, w^2] - (32*G[0, w^2]^2*G[1, r61, w^2])/3 - 
 (80*G[0, w^2]*G[1, r7]*G[1, r61, w^2])/3 - 
 (64*G[0, w^2]*G[1, -w]*G[1, r61, w^2])/3 + ((256*I)/3)*Pi*G[1, w]*
  G[1, r61, w^2] + 32*G[0, w^2]*G[1, w]*G[1, r61, w^2] - 
 ((256*I)/3)*Pi*G[1, w^2]*G[1, r61, w^2] + 
 (256*G[0, w]*G[1, w^2]*G[1, r61, w^2])/3 + 
 (160*G[0, w^2]*G[1, w^2]*G[1, r61, w^2])/3 + 
 (256*G[1, r7]*G[1, w^2]*G[1, r61, w^2])/3 - 
 (512*G[1, w]*G[1, w^2]*G[1, r61, w^2])/3 + ((128*I)/3)*Pi*G[1, z3]*
  G[1, r61, w^2] - (128*G[0, w]*G[1, z3]*G[1, r61, w^2])/3 - 
 32*G[0, w^2]*G[1, z3]*G[1, r61, w^2] - 
 (128*G[1, r7]*G[1, z3]*G[1, r61, w^2])/3 + 
 (256*G[1, w]*G[1, z3]*G[1, r61, w^2])/3 - 
 (32*I)*Pi*G[r1, w]*G[1, r61, w^2] - (32*I)*Pi*G[r2, w]*G[1, r61, w^2] - 
 ((64*I)/3)*Pi*G[r61, w^2]*G[1, r61, w^2] + 
 (64*G[0, w]*G[r61, w^2]*G[1, r61, w^2])/3 - 16*G[0, w^2]*G[r61, w^2]*
  G[1, r61, w^2] + (64*G[1, r7]*G[r61, w^2]*G[1, r61, w^2])/3 - 
 (128*G[1, w]*G[r61, w^2]*G[1, r61, w^2])/3 - 
 ((64*I)/3)*Pi*G[r61, z3]*G[1, r61, w^2] + 
 (64*G[0, w]*G[r61, z3]*G[1, r61, w^2])/3 + 16*G[0, w^2]*G[r61, z3]*
  G[1, r61, w^2] + (64*G[1, r7]*G[r61, z3]*G[1, r61, w^2])/3 - 
 (128*G[1, w]*G[r61, z3]*G[1, r61, w^2])/3 - ((64*I)/3)*Pi*G[r62, w^2]*
  G[1, r61, w^2] + (64*G[0, w]*G[r62, w^2]*G[1, r61, w^2])/3 - 
 16*G[0, w^2]*G[r62, w^2]*G[1, r61, w^2] + 
 (64*G[1, r7]*G[r62, w^2]*G[1, r61, w^2])/3 - 
 (128*G[1, w]*G[r62, w^2]*G[1, r61, w^2])/3 - 
 ((64*I)/3)*Pi*G[r62, z3]*G[1, r61, w^2] + 
 (64*G[0, w]*G[r62, z3]*G[1, r61, w^2])/3 + 16*G[0, w^2]*G[r62, z3]*
  G[1, r61, w^2] + (64*G[1, r7]*G[r62, z3]*G[1, r61, w^2])/3 - 
 (128*G[1, w]*G[r62, z3]*G[1, r61, w^2])/3 + ((80*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, r61, w^2] + 8*G[0, -w]*G[w^(-2), w^2]*G[1, r61, w^2] - 
 (80*G[0, w]*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 
 8*G[0, w^2]*G[w^(-2), w^2]*G[1, r61, w^2] - 
 (104*G[1, r7]*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 
 16*G[1, -w]*G[w^(-2), w^2]*G[1, r61, w^2] + 
 (160*G[1, w]*G[w^(-2), w^2]*G[1, r61, w^2])/3 + 
 16*G[1, z3]*G[w^(-2), w^2]*G[1, r61, w^2] + 8*G[r61, w^2]*G[w^(-2), w^2]*
  G[1, r61, w^2] - 8*G[r61, z3]*G[w^(-2), w^2]*G[1, r61, w^2] + 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[1, r61, w^2] - 
 8*G[r62, z3]*G[w^(-2), w^2]*G[1, r61, w^2] + ((64*I)/3)*Pi*G[-w^(-1), w^2]*
  G[1, r61, w^2] - (56*G[0, -w]*G[-w^(-1), w^2]*G[1, r61, w^2])/3 - 
 (64*G[0, w]*G[-w^(-1), w^2]*G[1, r61, w^2])/3 + 
 (56*G[0, w^2]*G[-w^(-1), w^2]*G[1, r61, w^2])/3 - 
 (8*G[1, r7]*G[-w^(-1), w^2]*G[1, r61, w^2])/3 + 
 (112*G[1, -w]*G[-w^(-1), w^2]*G[1, r61, w^2])/3 + 
 (128*G[1, w]*G[-w^(-1), w^2]*G[1, r61, w^2])/3 - 
 (160*G[1, w^2]*G[-w^(-1), w^2]*G[1, r61, w^2])/3 + 
 16*G[1, z3]*G[-w^(-1), w^2]*G[1, r61, w^2] + 8*G[r61, w^2]*G[-w^(-1), w^2]*
  G[1, r61, w^2] - 8*G[r61, z3]*G[-w^(-1), w^2]*G[1, r61, w^2] + 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[1, r61, w^2] - 
 8*G[r62, z3]*G[-w^(-1), w^2]*G[1, r61, w^2] + 
 ((64*I)/3)*Pi*G[-w, w^2]*G[1, r61, w^2] - 
 (56*G[0, -w]*G[-w, w^2]*G[1, r61, w^2])/3 - 
 (64*G[0, w]*G[-w, w^2]*G[1, r61, w^2])/3 + 
 (56*G[0, w^2]*G[-w, w^2]*G[1, r61, w^2])/3 - 
 (8*G[1, r7]*G[-w, w^2]*G[1, r61, w^2])/3 + 
 (112*G[1, -w]*G[-w, w^2]*G[1, r61, w^2])/3 + 
 (128*G[1, w]*G[-w, w^2]*G[1, r61, w^2])/3 - 
 (160*G[1, w^2]*G[-w, w^2]*G[1, r61, w^2])/3 + 
 16*G[1, z3]*G[-w, w^2]*G[1, r61, w^2] + 8*G[r61, w^2]*G[-w, w^2]*
  G[1, r61, w^2] - 8*G[r61, z3]*G[-w, w^2]*G[1, r61, w^2] + 
 8*G[r62, w^2]*G[-w, w^2]*G[1, r61, w^2] - 8*G[r62, z3]*G[-w, w^2]*
  G[1, r61, w^2] + (32*G[0, 0, w]*G[1, r61, w^2])/3 + 
 32*G[0, 1, r7]*G[1, r61, w^2] - (64*G[0, 1, w]*G[1, r61, w^2])/3 - 
 (256*G[1, 0, w]*G[1, r61, w^2])/3 - 32*G[1, 0, w^2]*G[1, r61, w^2] + 
 32*G[1, 0, z3]*G[1, r61, w^2] - (128*G[1, 1, r7]*G[1, r61, w^2])/3 + 
 (512*G[1, 1, w]*G[1, r61, w^2])/3 + (32*Pi^2*G[1, r61, z3])/3 + 
 ((32*I)/3)*Pi*G[0, w]*G[1, r61, z3] - (16*I)*Pi*G[0, w^2]*G[1, r61, z3] - 
 (32*G[0, -w]*G[0, w^2]*G[1, r61, z3])/3 + 16*G[0, w]*G[0, w^2]*
  G[1, r61, z3] + (32*G[0, w^2]^2*G[1, r61, z3])/3 + 
 (80*G[0, w^2]*G[1, r7]*G[1, r61, z3])/3 + 
 (64*G[0, w^2]*G[1, -w]*G[1, r61, z3])/3 - ((256*I)/3)*Pi*G[1, w]*
  G[1, r61, z3] - 32*G[0, w^2]*G[1, w]*G[1, r61, z3] + 
 ((128*I)/3)*Pi*G[1, w^2]*G[1, r61, z3] - 
 (128*G[0, w]*G[1, w^2]*G[1, r61, z3])/3 - 
 (64*G[0, w^2]*G[1, w^2]*G[1, r61, z3])/3 - 
 (128*G[1, r7]*G[1, w^2]*G[1, r61, z3])/3 + 
 (256*G[1, w]*G[1, w^2]*G[1, r61, z3])/3 + (32*I)*Pi*G[r1, w]*G[1, r61, z3] + 
 (32*I)*Pi*G[r2, w]*G[1, r61, z3] + ((128*I)/3)*Pi*G[r61, w^2]*
  G[1, r61, z3] - (128*G[0, w]*G[r61, w^2]*G[1, r61, z3])/3 - 
 (128*G[1, r7]*G[r61, w^2]*G[1, r61, z3])/3 + 
 (256*G[1, w]*G[r61, w^2]*G[1, r61, z3])/3 + ((128*I)/3)*Pi*G[r62, w^2]*
  G[1, r61, z3] - (128*G[0, w]*G[r62, w^2]*G[1, r61, z3])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[1, r61, z3])/3 + 
 (256*G[1, w]*G[r62, w^2]*G[1, r61, z3])/3 - ((80*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, r61, z3] - 8*G[0, -w]*G[w^(-2), w^2]*G[1, r61, z3] + 
 (80*G[0, w]*G[w^(-2), w^2]*G[1, r61, z3])/3 + 
 8*G[0, w^2]*G[w^(-2), w^2]*G[1, r61, z3] + 
 (104*G[1, r7]*G[w^(-2), w^2]*G[1, r61, z3])/3 + 
 16*G[1, -w]*G[w^(-2), w^2]*G[1, r61, z3] - 
 (160*G[1, w]*G[w^(-2), w^2]*G[1, r61, z3])/3 - 
 16*G[1, w^2]*G[w^(-2), w^2]*G[1, r61, z3] - ((64*I)/3)*Pi*G[-w^(-1), w^2]*
  G[1, r61, z3] + (56*G[0, -w]*G[-w^(-1), w^2]*G[1, r61, z3])/3 + 
 (64*G[0, w]*G[-w^(-1), w^2]*G[1, r61, z3])/3 - 
 (56*G[0, w^2]*G[-w^(-1), w^2]*G[1, r61, z3])/3 + 
 (8*G[1, r7]*G[-w^(-1), w^2]*G[1, r61, z3])/3 - 
 (112*G[1, -w]*G[-w^(-1), w^2]*G[1, r61, z3])/3 - 
 (128*G[1, w]*G[-w^(-1), w^2]*G[1, r61, z3])/3 + 
 (112*G[1, w^2]*G[-w^(-1), w^2]*G[1, r61, z3])/3 - 
 ((64*I)/3)*Pi*G[-w, w^2]*G[1, r61, z3] + 
 (56*G[0, -w]*G[-w, w^2]*G[1, r61, z3])/3 + 
 (64*G[0, w]*G[-w, w^2]*G[1, r61, z3])/3 - 
 (56*G[0, w^2]*G[-w, w^2]*G[1, r61, z3])/3 + 
 (8*G[1, r7]*G[-w, w^2]*G[1, r61, z3])/3 - 
 (112*G[1, -w]*G[-w, w^2]*G[1, r61, z3])/3 - 
 (128*G[1, w]*G[-w, w^2]*G[1, r61, z3])/3 + 
 (112*G[1, w^2]*G[-w, w^2]*G[1, r61, z3])/3 - (32*G[0, 0, w]*G[1, r61, z3])/
  3 - 32*G[0, 1, r7]*G[1, r61, z3] + (64*G[0, 1, w]*G[1, r61, z3])/3 + 
 (256*G[1, 0, w]*G[1, r61, z3])/3 + (128*G[1, 1, r7]*G[1, r61, z3])/3 - 
 (512*G[1, 1, w]*G[1, r61, z3])/3 - (32*Pi^2*G[1, r62, w^2])/3 - 
 ((32*I)/3)*Pi*G[0, w]*G[1, r62, w^2] + (16*I)*Pi*G[0, w^2]*G[1, r62, w^2] + 
 (32*G[0, -w]*G[0, w^2]*G[1, r62, w^2])/3 - 
 16*G[0, w]*G[0, w^2]*G[1, r62, w^2] - (32*G[0, w^2]^2*G[1, r62, w^2])/3 - 
 (80*G[0, w^2]*G[1, r7]*G[1, r62, w^2])/3 - 
 (64*G[0, w^2]*G[1, -w]*G[1, r62, w^2])/3 + ((256*I)/3)*Pi*G[1, w]*
  G[1, r62, w^2] + 32*G[0, w^2]*G[1, w]*G[1, r62, w^2] - 
 ((256*I)/3)*Pi*G[1, w^2]*G[1, r62, w^2] + 
 (256*G[0, w]*G[1, w^2]*G[1, r62, w^2])/3 + 
 (160*G[0, w^2]*G[1, w^2]*G[1, r62, w^2])/3 + 
 (256*G[1, r7]*G[1, w^2]*G[1, r62, w^2])/3 - 
 (512*G[1, w]*G[1, w^2]*G[1, r62, w^2])/3 + ((128*I)/3)*Pi*G[1, z3]*
  G[1, r62, w^2] - (128*G[0, w]*G[1, z3]*G[1, r62, w^2])/3 - 
 32*G[0, w^2]*G[1, z3]*G[1, r62, w^2] - 
 (128*G[1, r7]*G[1, z3]*G[1, r62, w^2])/3 + 
 (256*G[1, w]*G[1, z3]*G[1, r62, w^2])/3 - 
 (32*I)*Pi*G[r1, w]*G[1, r62, w^2] - (32*I)*Pi*G[r2, w]*G[1, r62, w^2] - 
 ((64*I)/3)*Pi*G[r61, w^2]*G[1, r62, w^2] + 
 (64*G[0, w]*G[r61, w^2]*G[1, r62, w^2])/3 - 16*G[0, w^2]*G[r61, w^2]*
  G[1, r62, w^2] + (64*G[1, r7]*G[r61, w^2]*G[1, r62, w^2])/3 - 
 (128*G[1, w]*G[r61, w^2]*G[1, r62, w^2])/3 - 
 ((64*I)/3)*Pi*G[r61, z3]*G[1, r62, w^2] + 
 (64*G[0, w]*G[r61, z3]*G[1, r62, w^2])/3 + 16*G[0, w^2]*G[r61, z3]*
  G[1, r62, w^2] + (64*G[1, r7]*G[r61, z3]*G[1, r62, w^2])/3 - 
 (128*G[1, w]*G[r61, z3]*G[1, r62, w^2])/3 - ((64*I)/3)*Pi*G[r62, w^2]*
  G[1, r62, w^2] + (64*G[0, w]*G[r62, w^2]*G[1, r62, w^2])/3 - 
 16*G[0, w^2]*G[r62, w^2]*G[1, r62, w^2] + 
 (64*G[1, r7]*G[r62, w^2]*G[1, r62, w^2])/3 - 
 (128*G[1, w]*G[r62, w^2]*G[1, r62, w^2])/3 - 
 ((64*I)/3)*Pi*G[r62, z3]*G[1, r62, w^2] + 
 (64*G[0, w]*G[r62, z3]*G[1, r62, w^2])/3 + 16*G[0, w^2]*G[r62, z3]*
  G[1, r62, w^2] + (64*G[1, r7]*G[r62, z3]*G[1, r62, w^2])/3 - 
 (128*G[1, w]*G[r62, z3]*G[1, r62, w^2])/3 + ((80*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, r62, w^2] + 8*G[0, -w]*G[w^(-2), w^2]*G[1, r62, w^2] - 
 (80*G[0, w]*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 
 8*G[0, w^2]*G[w^(-2), w^2]*G[1, r62, w^2] - 
 (104*G[1, r7]*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 
 16*G[1, -w]*G[w^(-2), w^2]*G[1, r62, w^2] + 
 (160*G[1, w]*G[w^(-2), w^2]*G[1, r62, w^2])/3 + 
 16*G[1, z3]*G[w^(-2), w^2]*G[1, r62, w^2] + 8*G[r61, w^2]*G[w^(-2), w^2]*
  G[1, r62, w^2] - 8*G[r61, z3]*G[w^(-2), w^2]*G[1, r62, w^2] + 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[1, r62, w^2] - 
 8*G[r62, z3]*G[w^(-2), w^2]*G[1, r62, w^2] + ((64*I)/3)*Pi*G[-w^(-1), w^2]*
  G[1, r62, w^2] - (56*G[0, -w]*G[-w^(-1), w^2]*G[1, r62, w^2])/3 - 
 (64*G[0, w]*G[-w^(-1), w^2]*G[1, r62, w^2])/3 + 
 (56*G[0, w^2]*G[-w^(-1), w^2]*G[1, r62, w^2])/3 - 
 (8*G[1, r7]*G[-w^(-1), w^2]*G[1, r62, w^2])/3 + 
 (112*G[1, -w]*G[-w^(-1), w^2]*G[1, r62, w^2])/3 + 
 (128*G[1, w]*G[-w^(-1), w^2]*G[1, r62, w^2])/3 - 
 (160*G[1, w^2]*G[-w^(-1), w^2]*G[1, r62, w^2])/3 + 
 16*G[1, z3]*G[-w^(-1), w^2]*G[1, r62, w^2] + 8*G[r61, w^2]*G[-w^(-1), w^2]*
  G[1, r62, w^2] - 8*G[r61, z3]*G[-w^(-1), w^2]*G[1, r62, w^2] + 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[1, r62, w^2] - 
 8*G[r62, z3]*G[-w^(-1), w^2]*G[1, r62, w^2] + 
 ((64*I)/3)*Pi*G[-w, w^2]*G[1, r62, w^2] - 
 (56*G[0, -w]*G[-w, w^2]*G[1, r62, w^2])/3 - 
 (64*G[0, w]*G[-w, w^2]*G[1, r62, w^2])/3 + 
 (56*G[0, w^2]*G[-w, w^2]*G[1, r62, w^2])/3 - 
 (8*G[1, r7]*G[-w, w^2]*G[1, r62, w^2])/3 + 
 (112*G[1, -w]*G[-w, w^2]*G[1, r62, w^2])/3 + 
 (128*G[1, w]*G[-w, w^2]*G[1, r62, w^2])/3 - 
 (160*G[1, w^2]*G[-w, w^2]*G[1, r62, w^2])/3 + 
 16*G[1, z3]*G[-w, w^2]*G[1, r62, w^2] + 8*G[r61, w^2]*G[-w, w^2]*
  G[1, r62, w^2] - 8*G[r61, z3]*G[-w, w^2]*G[1, r62, w^2] + 
 8*G[r62, w^2]*G[-w, w^2]*G[1, r62, w^2] - 8*G[r62, z3]*G[-w, w^2]*
  G[1, r62, w^2] + (32*G[0, 0, w]*G[1, r62, w^2])/3 + 
 32*G[0, 1, r7]*G[1, r62, w^2] - (64*G[0, 1, w]*G[1, r62, w^2])/3 - 
 (256*G[1, 0, w]*G[1, r62, w^2])/3 - 32*G[1, 0, w^2]*G[1, r62, w^2] + 
 32*G[1, 0, z3]*G[1, r62, w^2] - (128*G[1, 1, r7]*G[1, r62, w^2])/3 + 
 (512*G[1, 1, w]*G[1, r62, w^2])/3 + (32*Pi^2*G[1, r62, z3])/3 + 
 ((32*I)/3)*Pi*G[0, w]*G[1, r62, z3] - (16*I)*Pi*G[0, w^2]*G[1, r62, z3] - 
 (32*G[0, -w]*G[0, w^2]*G[1, r62, z3])/3 + 16*G[0, w]*G[0, w^2]*
  G[1, r62, z3] + (32*G[0, w^2]^2*G[1, r62, z3])/3 + 
 (80*G[0, w^2]*G[1, r7]*G[1, r62, z3])/3 + 
 (64*G[0, w^2]*G[1, -w]*G[1, r62, z3])/3 - ((256*I)/3)*Pi*G[1, w]*
  G[1, r62, z3] - 32*G[0, w^2]*G[1, w]*G[1, r62, z3] + 
 ((128*I)/3)*Pi*G[1, w^2]*G[1, r62, z3] - 
 (128*G[0, w]*G[1, w^2]*G[1, r62, z3])/3 - 
 (64*G[0, w^2]*G[1, w^2]*G[1, r62, z3])/3 - 
 (128*G[1, r7]*G[1, w^2]*G[1, r62, z3])/3 + 
 (256*G[1, w]*G[1, w^2]*G[1, r62, z3])/3 + (32*I)*Pi*G[r1, w]*G[1, r62, z3] + 
 (32*I)*Pi*G[r2, w]*G[1, r62, z3] + ((128*I)/3)*Pi*G[r61, w^2]*
  G[1, r62, z3] - (128*G[0, w]*G[r61, w^2]*G[1, r62, z3])/3 - 
 (128*G[1, r7]*G[r61, w^2]*G[1, r62, z3])/3 + 
 (256*G[1, w]*G[r61, w^2]*G[1, r62, z3])/3 + ((128*I)/3)*Pi*G[r62, w^2]*
  G[1, r62, z3] - (128*G[0, w]*G[r62, w^2]*G[1, r62, z3])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[1, r62, z3])/3 + 
 (256*G[1, w]*G[r62, w^2]*G[1, r62, z3])/3 - ((80*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, r62, z3] - 8*G[0, -w]*G[w^(-2), w^2]*G[1, r62, z3] + 
 (80*G[0, w]*G[w^(-2), w^2]*G[1, r62, z3])/3 + 
 8*G[0, w^2]*G[w^(-2), w^2]*G[1, r62, z3] + 
 (104*G[1, r7]*G[w^(-2), w^2]*G[1, r62, z3])/3 + 
 16*G[1, -w]*G[w^(-2), w^2]*G[1, r62, z3] - 
 (160*G[1, w]*G[w^(-2), w^2]*G[1, r62, z3])/3 - 
 16*G[1, w^2]*G[w^(-2), w^2]*G[1, r62, z3] - ((64*I)/3)*Pi*G[-w^(-1), w^2]*
  G[1, r62, z3] + (56*G[0, -w]*G[-w^(-1), w^2]*G[1, r62, z3])/3 + 
 (64*G[0, w]*G[-w^(-1), w^2]*G[1, r62, z3])/3 - 
 (56*G[0, w^2]*G[-w^(-1), w^2]*G[1, r62, z3])/3 + 
 (8*G[1, r7]*G[-w^(-1), w^2]*G[1, r62, z3])/3 - 
 (112*G[1, -w]*G[-w^(-1), w^2]*G[1, r62, z3])/3 - 
 (128*G[1, w]*G[-w^(-1), w^2]*G[1, r62, z3])/3 + 
 (112*G[1, w^2]*G[-w^(-1), w^2]*G[1, r62, z3])/3 - 
 ((64*I)/3)*Pi*G[-w, w^2]*G[1, r62, z3] + 
 (56*G[0, -w]*G[-w, w^2]*G[1, r62, z3])/3 + 
 (64*G[0, w]*G[-w, w^2]*G[1, r62, z3])/3 - 
 (56*G[0, w^2]*G[-w, w^2]*G[1, r62, z3])/3 + 
 (8*G[1, r7]*G[-w, w^2]*G[1, r62, z3])/3 - 
 (112*G[1, -w]*G[-w, w^2]*G[1, r62, z3])/3 - 
 (128*G[1, w]*G[-w, w^2]*G[1, r62, z3])/3 + 
 (112*G[1, w^2]*G[-w, w^2]*G[1, r62, z3])/3 - (32*G[0, 0, w]*G[1, r62, z3])/
  3 - 32*G[0, 1, r7]*G[1, r62, z3] + (64*G[0, 1, w]*G[1, r62, z3])/3 + 
 (256*G[1, 0, w]*G[1, r62, z3])/3 + (128*G[1, 1, r7]*G[1, r62, z3])/3 - 
 (512*G[1, 1, w]*G[1, r62, z3])/3 + (26*Pi^2*G[1, w^(-2), w^2])/3 + 
 (16*G[0, -w]^2*G[1, w^(-2), w^2])/3 + ((20*I)/3)*Pi*G[0, w]*
  G[1, w^(-2), w^2] - 12*G[0, -w]*G[0, w]*G[1, w^(-2), w^2] - 
 ((52*I)/3)*Pi*G[0, w^2]*G[1, w^(-2), w^2] - 
 (40*G[0, -w]*G[0, w^2]*G[1, w^(-2), w^2])/3 + 
 (52*G[0, w]*G[0, w^2]*G[1, w^(-2), w^2])/3 + 
 (28*G[0, w^2]*G[1, r7]*G[1, w^(-2), w^2])/3 + 
 (8*G[0, -w]*G[1, -w]*G[1, w^(-2), w^2])/3 + 
 8*G[0, w]*G[1, -w]*G[1, w^(-2), w^2] + 
 (32*G[0, w^2]*G[1, -w]*G[1, w^(-2), w^2])/3 - 
 (80*G[1, -w]^2*G[1, w^(-2), w^2])/3 - ((112*I)/3)*Pi*G[1, w]*
  G[1, w^(-2), w^2] + 24*G[0, -w]*G[1, w]*G[1, w^(-2), w^2] - 
 (128*G[0, w^2]*G[1, w]*G[1, w^(-2), w^2])/3 - 
 16*G[1, -w]*G[1, w]*G[1, w^(-2), w^2] + ((352*I)/9)*Pi*G[1, w^2]*
  G[1, w^(-2), w^2] - (40*G[0, -w]*G[1, w^2]*G[1, w^(-2), w^2])/3 - 
 (352*G[0, w]*G[1, w^2]*G[1, w^(-2), w^2])/9 + 
 40*G[0, w^2]*G[1, w^2]*G[1, w^(-2), w^2] - 
 (280*G[1, r7]*G[1, w^2]*G[1, w^(-2), w^2])/9 + 
 (80*G[1, -w]*G[1, w^2]*G[1, w^(-2), w^2])/3 + 
 (704*G[1, w]*G[1, w^2]*G[1, w^(-2), w^2])/9 - 
 16*G[1, w^2]^2*G[1, w^(-2), w^2] - ((80*I)/3)*Pi*G[1, z3]*
  G[1, w^(-2), w^2] - 8*G[0, -w]*G[1, z3]*G[1, w^(-2), w^2] + 
 (80*G[0, w]*G[1, z3]*G[1, w^(-2), w^2])/3 + 
 8*G[0, w^2]*G[1, z3]*G[1, w^(-2), w^2] + 
 (104*G[1, r7]*G[1, z3]*G[1, w^(-2), w^2])/3 + 
 16*G[1, -w]*G[1, z3]*G[1, w^(-2), w^2] - 
 (160*G[1, w]*G[1, z3]*G[1, w^(-2), w^2])/3 - 
 16*G[1, w^2]*G[1, z3]*G[1, w^(-2), w^2] + 
 (12*I)*Pi*G[r1, w]*G[1, w^(-2), w^2] + (12*I)*Pi*G[r2, w]*
  G[1, w^(-2), w^2] + 8*G[0, w]*G[r61, -w]*G[1, w^(-2), w^2] + 
 8*G[0, w^2]*G[r61, -w]*G[1, w^(-2), w^2] - 16*G[1, w]*G[r61, -w]*
  G[1, w^(-2), w^2] + ((40*I)/9)*Pi*G[r61, w^2]*G[1, w^(-2), w^2] + 
 4*G[0, -w]*G[r61, w^2]*G[1, w^(-2), w^2] - 
 (76*G[0, w]*G[r61, w^2]*G[1, w^(-2), w^2])/9 + 
 (68*G[1, r7]*G[r61, w^2]*G[1, w^(-2), w^2])/9 + 
 8*G[1, -w]*G[r61, w^2]*G[1, w^(-2), w^2] + 
 (152*G[1, w]*G[r61, w^2]*G[1, w^(-2), w^2])/9 - 
 40*G[1, w^2]*G[r61, w^2]*G[1, w^(-2), w^2] - 
 8*G[r61, -w]*G[r61, w^2]*G[1, w^(-2), w^2] + 
 4*G[r61, w^2]^2*G[1, w^(-2), w^2] + ((40*I)/3)*Pi*G[r61, z3]*
  G[1, w^(-2), w^2] + 4*G[0, -w]*G[r61, z3]*G[1, w^(-2), w^2] - 
 (40*G[0, w]*G[r61, z3]*G[1, w^(-2), w^2])/3 - 
 4*G[0, w^2]*G[r61, z3]*G[1, w^(-2), w^2] - 
 (52*G[1, r7]*G[r61, z3]*G[1, w^(-2), w^2])/3 - 
 8*G[1, -w]*G[r61, z3]*G[1, w^(-2), w^2] + 
 (80*G[1, w]*G[r61, z3]*G[1, w^(-2), w^2])/3 + 
 8*G[1, w^2]*G[r61, z3]*G[1, w^(-2), w^2] + 
 8*G[0, w]*G[r62, -w]*G[1, w^(-2), w^2] + 8*G[0, w^2]*G[r62, -w]*
  G[1, w^(-2), w^2] - 16*G[1, w]*G[r62, -w]*G[1, w^(-2), w^2] - 
 8*G[r61, w^2]*G[r62, -w]*G[1, w^(-2), w^2] + 
 ((40*I)/9)*Pi*G[r62, w^2]*G[1, w^(-2), w^2] + 
 4*G[0, -w]*G[r62, w^2]*G[1, w^(-2), w^2] - 
 (76*G[0, w]*G[r62, w^2]*G[1, w^(-2), w^2])/9 + 
 (68*G[1, r7]*G[r62, w^2]*G[1, w^(-2), w^2])/9 + 
 8*G[1, -w]*G[r62, w^2]*G[1, w^(-2), w^2] + 
 (152*G[1, w]*G[r62, w^2]*G[1, w^(-2), w^2])/9 - 
 40*G[1, w^2]*G[r62, w^2]*G[1, w^(-2), w^2] - 
 8*G[r61, -w]*G[r62, w^2]*G[1, w^(-2), w^2] + 
 8*G[r61, w^2]*G[r62, w^2]*G[1, w^(-2), w^2] - 
 8*G[r62, -w]*G[r62, w^2]*G[1, w^(-2), w^2] + 
 4*G[r62, w^2]^2*G[1, w^(-2), w^2] + ((40*I)/3)*Pi*G[r62, z3]*
  G[1, w^(-2), w^2] + 4*G[0, -w]*G[r62, z3]*G[1, w^(-2), w^2] - 
 (40*G[0, w]*G[r62, z3]*G[1, w^(-2), w^2])/3 - 
 4*G[0, w^2]*G[r62, z3]*G[1, w^(-2), w^2] - 
 (52*G[1, r7]*G[r62, z3]*G[1, w^(-2), w^2])/3 - 
 8*G[1, -w]*G[r62, z3]*G[1, w^(-2), w^2] + 
 (80*G[1, w]*G[r62, z3]*G[1, w^(-2), w^2])/3 + 
 8*G[1, w^2]*G[r62, z3]*G[1, w^(-2), w^2] - (2*I)*Pi*G[w^(-2), w^2]*
  G[1, w^(-2), w^2] - (22*G[0, -w]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 + 
 2*G[0, w]*G[w^(-2), w^2]*G[1, w^(-2), w^2] - 
 (14*G[0, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 + 
 (28*G[1, r7]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 + 
 (44*G[1, -w]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 - 
 4*G[1, w]*G[w^(-2), w^2]*G[1, w^(-2), w^2] - 
 (44*G[1, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 + 
 12*G[r61, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2] + 
 12*G[r62, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2] - 
 12*G[0, -w]*G[-w^(-1), -w]*G[1, w^(-2), w^2] + 
 24*G[1, -w]*G[-w^(-1), -w]*G[1, w^(-2), w^2] - 
 ((14*I)/3)*Pi*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 (58*G[0, -w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 + 
 (14*G[0, w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 - 
 (46*G[0, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 - 
 (32*G[1, r7]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 - 
 (116*G[1, -w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 - 
 (28*G[1, w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 + 
 (92*G[1, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 - 
 ((14*I)/3)*Pi*G[-w, w^2]*G[1, w^(-2), w^2] + 
 (82*G[0, -w]*G[-w, w^2]*G[1, w^(-2), w^2])/3 + 
 (14*G[0, w]*G[-w, w^2]*G[1, w^(-2), w^2])/3 - 
 (46*G[0, w^2]*G[-w, w^2]*G[1, w^(-2), w^2])/3 - 
 (32*G[1, r7]*G[-w, w^2]*G[1, w^(-2), w^2])/3 - 
 (164*G[1, -w]*G[-w, w^2]*G[1, w^(-2), w^2])/3 - 
 (28*G[1, w]*G[-w, w^2]*G[1, w^(-2), w^2])/3 + 
 (92*G[1, w^2]*G[-w, w^2]*G[1, w^(-2), w^2])/3 + 
 (8*G[0, 0, -w]*G[1, w^(-2), w^2])/3 + (40*G[0, 0, w]*G[1, w^(-2), w^2])/3 + 
 (16*G[0, 0, w^2]*G[1, w^(-2), w^2])/3 - 16*G[0, 1, r7]*G[1, w^(-2), w^2] + 
 (32*G[0, 1, -w]*G[1, w^(-2), w^2])/3 + (16*G[0, 1, w]*G[1, w^(-2), w^2])/3 - 
 (80*G[0, 1, w^2]*G[1, w^(-2), w^2])/3 - 8*G[0, r61, -w]*G[1, w^(-2), w^2] + 
 8*G[0, r61, w^2]*G[1, w^(-2), w^2] - 8*G[0, r62, -w]*G[1, w^(-2), w^2] + 
 8*G[0, r62, w^2]*G[1, w^(-2), w^2] - 12*G[0, -w, -w]*G[1, w^(-2), w^2] - 
 12*G[0, w^2, w^2]*G[1, w^(-2), w^2] - (40*G[1, 0, -w]*G[1, w^(-2), w^2])/3 + 
 (88*G[1, 0, w]*G[1, w^(-2), w^2])/3 - (32*G[1, 0, w^2]*G[1, w^(-2), w^2])/
  3 + (64*G[1, 1, r7]*G[1, w^(-2), w^2])/3 + 
 (80*G[1, 1, -w]*G[1, w^(-2), w^2])/3 - (176*G[1, 1, w]*G[1, w^(-2), w^2])/
  3 - (32*G[1, 1, w^2]*G[1, w^(-2), w^2])/3 + 
 16*G[1, r61, w^2]*G[1, w^(-2), w^2] + 16*G[1, r62, w^2]*G[1, w^(-2), w^2] - 
 (26*Pi^2*G[1, w^(-2), z3])/3 - (16*G[0, -w]^2*G[1, w^(-2), z3])/3 - 
 ((20*I)/3)*Pi*G[0, w]*G[1, w^(-2), z3] + 12*G[0, -w]*G[0, w]*
  G[1, w^(-2), z3] + ((52*I)/3)*Pi*G[0, w^2]*G[1, w^(-2), z3] + 
 (40*G[0, -w]*G[0, w^2]*G[1, w^(-2), z3])/3 - 
 (52*G[0, w]*G[0, w^2]*G[1, w^(-2), z3])/3 - 
 (28*G[0, w^2]*G[1, r7]*G[1, w^(-2), z3])/3 - 
 (8*G[0, -w]*G[1, -w]*G[1, w^(-2), z3])/3 - 
 8*G[0, w]*G[1, -w]*G[1, w^(-2), z3] - 
 (32*G[0, w^2]*G[1, -w]*G[1, w^(-2), z3])/3 + 
 (80*G[1, -w]^2*G[1, w^(-2), z3])/3 + ((112*I)/3)*Pi*G[1, w]*
  G[1, w^(-2), z3] - 24*G[0, -w]*G[1, w]*G[1, w^(-2), z3] + 
 (128*G[0, w^2]*G[1, w]*G[1, w^(-2), z3])/3 + 
 16*G[1, -w]*G[1, w]*G[1, w^(-2), z3] - ((112*I)/9)*Pi*G[1, w^2]*
  G[1, w^(-2), z3] + (64*G[0, -w]*G[1, w^2]*G[1, w^(-2), z3])/3 + 
 (112*G[0, w]*G[1, w^2]*G[1, w^(-2), z3])/9 - 
 48*G[0, w^2]*G[1, w^2]*G[1, w^(-2), z3] - 
 (32*G[1, r7]*G[1, w^2]*G[1, w^(-2), z3])/9 - 
 (128*G[1, -w]*G[1, w^2]*G[1, w^(-2), z3])/3 - 
 (224*G[1, w]*G[1, w^2]*G[1, w^(-2), z3])/9 + 
 32*G[1, w^2]^2*G[1, w^(-2), z3] - (12*I)*Pi*G[r1, w]*G[1, w^(-2), z3] - 
 (12*I)*Pi*G[r2, w]*G[1, w^(-2), z3] - 8*G[0, w]*G[r61, -w]*
  G[1, w^(-2), z3] - 8*G[0, w^2]*G[r61, -w]*G[1, w^(-2), z3] + 
 16*G[1, w]*G[r61, -w]*G[1, w^(-2), z3] - ((160*I)/9)*Pi*G[r61, w^2]*
  G[1, w^(-2), z3] - 8*G[0, -w]*G[r61, w^2]*G[1, w^(-2), z3] + 
 (196*G[0, w]*G[r61, w^2]*G[1, w^(-2), z3])/9 + 
 4*G[0, w^2]*G[r61, w^2]*G[1, w^(-2), z3] + 
 (88*G[1, r7]*G[r61, w^2]*G[1, w^(-2), z3])/9 - 
 (392*G[1, w]*G[r61, w^2]*G[1, w^(-2), z3])/9 + 
 32*G[1, w^2]*G[r61, w^2]*G[1, w^(-2), z3] + 8*G[r61, -w]*G[r61, w^2]*
  G[1, w^(-2), z3] - 4*G[r61, w^2]^2*G[1, w^(-2), z3] - 
 8*G[0, w]*G[r62, -w]*G[1, w^(-2), z3] - 8*G[0, w^2]*G[r62, -w]*
  G[1, w^(-2), z3] + 16*G[1, w]*G[r62, -w]*G[1, w^(-2), z3] + 
 8*G[r61, w^2]*G[r62, -w]*G[1, w^(-2), z3] - ((160*I)/9)*Pi*G[r62, w^2]*
  G[1, w^(-2), z3] - 8*G[0, -w]*G[r62, w^2]*G[1, w^(-2), z3] + 
 (196*G[0, w]*G[r62, w^2]*G[1, w^(-2), z3])/9 + 
 4*G[0, w^2]*G[r62, w^2]*G[1, w^(-2), z3] + 
 (88*G[1, r7]*G[r62, w^2]*G[1, w^(-2), z3])/9 - 
 (392*G[1, w]*G[r62, w^2]*G[1, w^(-2), z3])/9 + 
 32*G[1, w^2]*G[r62, w^2]*G[1, w^(-2), z3] + 8*G[r61, -w]*G[r62, w^2]*
  G[1, w^(-2), z3] - 8*G[r61, w^2]*G[r62, w^2]*G[1, w^(-2), z3] + 
 8*G[r62, -w]*G[r62, w^2]*G[1, w^(-2), z3] - 
 4*G[r62, w^2]^2*G[1, w^(-2), z3] + (2*I)*Pi*G[w^(-2), w^2]*
  G[1, w^(-2), z3] + (22*G[0, -w]*G[w^(-2), w^2]*G[1, w^(-2), z3])/3 - 
 2*G[0, w]*G[w^(-2), w^2]*G[1, w^(-2), z3] + 
 (14*G[0, w^2]*G[w^(-2), w^2]*G[1, w^(-2), z3])/3 - 
 (28*G[1, r7]*G[w^(-2), w^2]*G[1, w^(-2), z3])/3 - 
 (44*G[1, -w]*G[w^(-2), w^2]*G[1, w^(-2), z3])/3 + 
 4*G[1, w]*G[w^(-2), w^2]*G[1, w^(-2), z3] + 
 (44*G[1, w^2]*G[w^(-2), w^2]*G[1, w^(-2), z3])/3 - 
 12*G[r61, w^2]*G[w^(-2), w^2]*G[1, w^(-2), z3] - 
 12*G[r62, w^2]*G[w^(-2), w^2]*G[1, w^(-2), z3] + 
 12*G[0, -w]*G[-w^(-1), -w]*G[1, w^(-2), z3] - 
 24*G[1, -w]*G[-w^(-1), -w]*G[1, w^(-2), z3] + 
 ((14*I)/3)*Pi*G[-w^(-1), w^2]*G[1, w^(-2), z3] - 
 (58*G[0, -w]*G[-w^(-1), w^2]*G[1, w^(-2), z3])/3 - 
 (14*G[0, w]*G[-w^(-1), w^2]*G[1, w^(-2), z3])/3 + 
 (46*G[0, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), z3])/3 + 
 (32*G[1, r7]*G[-w^(-1), w^2]*G[1, w^(-2), z3])/3 + 
 (116*G[1, -w]*G[-w^(-1), w^2]*G[1, w^(-2), z3])/3 + 
 (28*G[1, w]*G[-w^(-1), w^2]*G[1, w^(-2), z3])/3 - 
 (92*G[1, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), z3])/3 + 
 ((14*I)/3)*Pi*G[-w, w^2]*G[1, w^(-2), z3] - 
 (82*G[0, -w]*G[-w, w^2]*G[1, w^(-2), z3])/3 - 
 (14*G[0, w]*G[-w, w^2]*G[1, w^(-2), z3])/3 + 
 (46*G[0, w^2]*G[-w, w^2]*G[1, w^(-2), z3])/3 + 
 (32*G[1, r7]*G[-w, w^2]*G[1, w^(-2), z3])/3 + 
 (164*G[1, -w]*G[-w, w^2]*G[1, w^(-2), z3])/3 + 
 (28*G[1, w]*G[-w, w^2]*G[1, w^(-2), z3])/3 - 
 (92*G[1, w^2]*G[-w, w^2]*G[1, w^(-2), z3])/3 - 
 (8*G[0, 0, -w]*G[1, w^(-2), z3])/3 - (40*G[0, 0, w]*G[1, w^(-2), z3])/3 - 
 (16*G[0, 0, w^2]*G[1, w^(-2), z3])/3 + 16*G[0, 1, r7]*G[1, w^(-2), z3] - 
 (32*G[0, 1, -w]*G[1, w^(-2), z3])/3 - (16*G[0, 1, w]*G[1, w^(-2), z3])/3 + 
 (80*G[0, 1, w^2]*G[1, w^(-2), z3])/3 + 8*G[0, r61, -w]*G[1, w^(-2), z3] - 
 8*G[0, r61, w^2]*G[1, w^(-2), z3] + 8*G[0, r62, -w]*G[1, w^(-2), z3] - 
 8*G[0, r62, w^2]*G[1, w^(-2), z3] + 12*G[0, -w, -w]*G[1, w^(-2), z3] + 
 12*G[0, w^2, w^2]*G[1, w^(-2), z3] + (40*G[1, 0, -w]*G[1, w^(-2), z3])/3 - 
 (88*G[1, 0, w]*G[1, w^(-2), z3])/3 + (32*G[1, 0, w^2]*G[1, w^(-2), z3])/3 - 
 (64*G[1, 1, r7]*G[1, w^(-2), z3])/3 - (80*G[1, 1, -w]*G[1, w^(-2), z3])/3 + 
 (176*G[1, 1, w]*G[1, w^(-2), z3])/3 + (32*G[1, 1, w^2]*G[1, w^(-2), z3])/3 - 
 16*G[1, r61, w^2]*G[1, w^(-2), z3] - 16*G[1, r62, w^2]*G[1, w^(-2), z3] + 
 (22*Pi^2*G[1, -w^(-1), w^2])/3 + (40*G[0, -w]^2*G[1, -w^(-1), w^2])/3 + 
 ((28*I)/3)*Pi*G[0, w]*G[1, -w^(-1), w^2] + 
 4*G[0, -w]*G[0, w]*G[1, -w^(-1), w^2] - ((76*I)/3)*Pi*G[0, w^2]*
  G[1, -w^(-1), w^2] + (8*G[0, -w]*G[0, w^2]*G[1, -w^(-1), w^2])/3 + 
 (76*G[0, w]*G[0, w^2]*G[1, -w^(-1), w^2])/3 - 
 28*G[0, w^2]^2*G[1, -w^(-1), w^2] + (4*I)*Pi*G[1, r7]*G[1, -w^(-1), w^2] + 
 (28*G[0, w^2]*G[1, r7]*G[1, -w^(-1), w^2])/3 - 
 (184*G[0, -w]*G[1, -w]*G[1, -w^(-1), w^2])/3 - 
 8*G[0, w]*G[1, -w]*G[1, -w^(-1), w^2] - 
 (16*G[0, w^2]*G[1, -w]*G[1, -w^(-1), w^2])/3 + 
 (208*G[1, -w]^2*G[1, -w^(-1), w^2])/3 - ((80*I)/3)*Pi*G[1, w]*
  G[1, -w^(-1), w^2] - 8*G[0, -w]*G[1, w]*G[1, -w^(-1), w^2] - 
 (80*G[0, w^2]*G[1, w]*G[1, -w^(-1), w^2])/3 + 
 16*G[1, -w]*G[1, w]*G[1, -w^(-1), w^2] + ((64*I)/9)*Pi*G[1, w^2]*
  G[1, -w^(-1), w^2] + 24*G[0, -w]*G[1, w^2]*G[1, -w^(-1), w^2] + 
 (80*G[0, w]*G[1, w^2]*G[1, -w^(-1), w^2])/9 + 
 (200*G[0, w^2]*G[1, w^2]*G[1, -w^(-1), w^2])/3 + 
 (104*G[1, r7]*G[1, w^2]*G[1, -w^(-1), w^2])/9 - 
 48*G[1, -w]*G[1, w^2]*G[1, -w^(-1), w^2] - 
 (160*G[1, w]*G[1, w^2]*G[1, -w^(-1), w^2])/9 - 
 (112*G[1, w^2]^2*G[1, -w^(-1), w^2])/3 - ((64*I)/3)*Pi*G[1, z3]*
  G[1, -w^(-1), w^2] + (56*G[0, -w]*G[1, z3]*G[1, -w^(-1), w^2])/3 + 
 (64*G[0, w]*G[1, z3]*G[1, -w^(-1), w^2])/3 - 
 (56*G[0, w^2]*G[1, z3]*G[1, -w^(-1), w^2])/3 + 
 (8*G[1, r7]*G[1, z3]*G[1, -w^(-1), w^2])/3 - 
 (112*G[1, -w]*G[1, z3]*G[1, -w^(-1), w^2])/3 - 
 (128*G[1, w]*G[1, z3]*G[1, -w^(-1), w^2])/3 + 
 (112*G[1, w^2]*G[1, z3]*G[1, -w^(-1), w^2])/3 + 
 (4*I)*Pi*G[r1, w]*G[1, -w^(-1), w^2] + (4*I)*Pi*G[r2, w]*
  G[1, -w^(-1), w^2] + ((64*I)/9)*Pi*G[r61, w^2]*G[1, -w^(-1), w^2] + 
 (28*G[0, -w]*G[r61, w^2]*G[1, -w^(-1), w^2])/3 - 
 (28*G[0, w]*G[r61, w^2]*G[1, -w^(-1), w^2])/9 + 
 (44*G[0, w^2]*G[r61, w^2]*G[1, -w^(-1), w^2])/3 - 
 (76*G[1, r7]*G[r61, w^2]*G[1, -w^(-1), w^2])/9 - 
 (56*G[1, -w]*G[r61, w^2]*G[1, -w^(-1), w^2])/3 + 
 (56*G[1, w]*G[r61, w^2]*G[1, -w^(-1), w^2])/9 - 
 (40*G[1, w^2]*G[r61, w^2]*G[1, -w^(-1), w^2])/3 - 
 4*G[r61, w^2]^2*G[1, -w^(-1), w^2] + ((32*I)/3)*Pi*G[r61, z3]*
  G[1, -w^(-1), w^2] - (28*G[0, -w]*G[r61, z3]*G[1, -w^(-1), w^2])/3 - 
 (32*G[0, w]*G[r61, z3]*G[1, -w^(-1), w^2])/3 + 
 (28*G[0, w^2]*G[r61, z3]*G[1, -w^(-1), w^2])/3 - 
 (4*G[1, r7]*G[r61, z3]*G[1, -w^(-1), w^2])/3 + 
 (56*G[1, -w]*G[r61, z3]*G[1, -w^(-1), w^2])/3 + 
 (64*G[1, w]*G[r61, z3]*G[1, -w^(-1), w^2])/3 - 
 (56*G[1, w^2]*G[r61, z3]*G[1, -w^(-1), w^2])/3 + 
 ((64*I)/9)*Pi*G[r62, w^2]*G[1, -w^(-1), w^2] + 
 (28*G[0, -w]*G[r62, w^2]*G[1, -w^(-1), w^2])/3 - 
 (28*G[0, w]*G[r62, w^2]*G[1, -w^(-1), w^2])/9 + 
 (44*G[0, w^2]*G[r62, w^2]*G[1, -w^(-1), w^2])/3 - 
 (76*G[1, r7]*G[r62, w^2]*G[1, -w^(-1), w^2])/9 - 
 (56*G[1, -w]*G[r62, w^2]*G[1, -w^(-1), w^2])/3 + 
 (56*G[1, w]*G[r62, w^2]*G[1, -w^(-1), w^2])/9 - 
 (40*G[1, w^2]*G[r62, w^2]*G[1, -w^(-1), w^2])/3 - 
 8*G[r61, w^2]*G[r62, w^2]*G[1, -w^(-1), w^2] - 
 4*G[r62, w^2]^2*G[1, -w^(-1), w^2] + ((32*I)/3)*Pi*G[r62, z3]*
  G[1, -w^(-1), w^2] - (28*G[0, -w]*G[r62, z3]*G[1, -w^(-1), w^2])/3 - 
 (32*G[0, w]*G[r62, z3]*G[1, -w^(-1), w^2])/3 + 
 (28*G[0, w^2]*G[r62, z3]*G[1, -w^(-1), w^2])/3 - 
 (4*G[1, r7]*G[r62, z3]*G[1, -w^(-1), w^2])/3 + 
 (56*G[1, -w]*G[r62, z3]*G[1, -w^(-1), w^2])/3 + 
 (64*G[1, w]*G[r62, z3]*G[1, -w^(-1), w^2])/3 - 
 (56*G[1, w^2]*G[r62, z3]*G[1, -w^(-1), w^2])/3 + 
 ((10*I)/3)*Pi*G[w^(-2), w^2]*G[1, -w^(-1), w^2] - 
 (10*G[0, -w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/3 - 
 (10*G[0, w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/3 + 
 (10*G[0, w^2]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/3 + 
 (20*G[1, -w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/3 + 
 (20*G[1, w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/3 - 
 (20*G[1, w^2]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/3 + 
 4*G[0, -w]*G[-w^(-1), -w]*G[1, -w^(-1), w^2] - 
 8*G[1, -w]*G[-w^(-1), -w]*G[1, -w^(-1), w^2] + 
 ((34*I)/3)*Pi*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] - 
 (26*G[0, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 - 
 (34*G[0, w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 + 
 (14*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 - 
 (20*G[1, r7]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 + 
 (52*G[1, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 + 
 (68*G[1, w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 - 
 (28*G[1, w^2]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 + 
 ((34*I)/3)*Pi*G[-w, w^2]*G[1, -w^(-1), w^2] - 
 (98*G[0, -w]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 - 
 (34*G[0, w]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 + 
 (14*G[0, w^2]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 - 
 (20*G[1, r7]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 + 
 (196*G[1, -w]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 + 
 (68*G[1, w]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 - 
 (28*G[1, w^2]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 - 
 (40*G[0, 0, -w]*G[1, -w^(-1), w^2])/3 - (112*G[0, 0, w]*G[1, -w^(-1), w^2])/
  3 + (76*G[0, 0, w^2]*G[1, -w^(-1), w^2])/3 + 
 (80*G[0, 1, -w]*G[1, -w^(-1), w^2])/3 + (8*G[0, 1, w]*G[1, -w^(-1), w^2])/
  3 - (80*G[0, 1, w^2]*G[1, -w^(-1), w^2])/3 - 
 12*G[0, r61, w^2]*G[1, -w^(-1), w^2] - 12*G[0, r62, w^2]*
  G[1, -w^(-1), w^2] + 4*G[0, -w, -w]*G[1, -w^(-1), w^2] + 
 (104*G[1, 0, -w]*G[1, -w^(-1), w^2])/3 + (32*G[1, 0, w]*G[1, -w^(-1), w^2])/
  3 - (176*G[1, 0, w^2]*G[1, -w^(-1), w^2])/3 - 
 4*G[1, 1, r7]*G[1, -w^(-1), w^2] - (208*G[1, 1, -w]*G[1, -w^(-1), w^2])/3 - 
 (64*G[1, 1, w]*G[1, -w^(-1), w^2])/3 + (256*G[1, 1, w^2]*G[1, -w^(-1), w^2])/
  3 + 16*G[1, r61, w^2]*G[1, -w^(-1), w^2] + 
 16*G[1, r62, w^2]*G[1, -w^(-1), w^2] - (22*Pi^2*G[1, -w^(-1), z3])/3 - 
 (40*G[0, -w]^2*G[1, -w^(-1), z3])/3 - ((28*I)/3)*Pi*G[0, w]*
  G[1, -w^(-1), z3] - 4*G[0, -w]*G[0, w]*G[1, -w^(-1), z3] + 
 ((76*I)/3)*Pi*G[0, w^2]*G[1, -w^(-1), z3] - 
 (8*G[0, -w]*G[0, w^2]*G[1, -w^(-1), z3])/3 - 
 (76*G[0, w]*G[0, w^2]*G[1, -w^(-1), z3])/3 + 
 28*G[0, w^2]^2*G[1, -w^(-1), z3] - (4*I)*Pi*G[1, r7]*G[1, -w^(-1), z3] - 
 (28*G[0, w^2]*G[1, r7]*G[1, -w^(-1), z3])/3 + 
 (184*G[0, -w]*G[1, -w]*G[1, -w^(-1), z3])/3 + 
 8*G[0, w]*G[1, -w]*G[1, -w^(-1), z3] + 
 (16*G[0, w^2]*G[1, -w]*G[1, -w^(-1), z3])/3 - 
 (208*G[1, -w]^2*G[1, -w^(-1), z3])/3 + ((80*I)/3)*Pi*G[1, w]*
  G[1, -w^(-1), z3] + 8*G[0, -w]*G[1, w]*G[1, -w^(-1), z3] + 
 (80*G[0, w^2]*G[1, w]*G[1, -w^(-1), z3])/3 - 
 16*G[1, -w]*G[1, w]*G[1, -w^(-1), z3] + ((128*I)/9)*Pi*G[1, w^2]*
  G[1, -w^(-1), z3] - (128*G[0, -w]*G[1, w^2]*G[1, -w^(-1), z3])/3 - 
 (272*G[0, w]*G[1, w^2]*G[1, -w^(-1), z3])/9 - 
 48*G[0, w^2]*G[1, w^2]*G[1, -w^(-1), z3] - 
 (128*G[1, r7]*G[1, w^2]*G[1, -w^(-1), z3])/9 + 
 (256*G[1, -w]*G[1, w^2]*G[1, -w^(-1), z3])/3 + 
 (544*G[1, w]*G[1, w^2]*G[1, -w^(-1), z3])/9 - 
 (4*I)*Pi*G[r1, w]*G[1, -w^(-1), z3] - (4*I)*Pi*G[r2, w]*G[1, -w^(-1), z3] - 
 ((160*I)/9)*Pi*G[r61, w^2]*G[1, -w^(-1), z3] + 
 (124*G[0, w]*G[r61, w^2]*G[1, -w^(-1), z3])/9 - 
 24*G[0, w^2]*G[r61, w^2]*G[1, -w^(-1), z3] + 
 (88*G[1, r7]*G[r61, w^2]*G[1, -w^(-1), z3])/9 - 
 (248*G[1, w]*G[r61, w^2]*G[1, -w^(-1), z3])/9 + 
 32*G[1, w^2]*G[r61, w^2]*G[1, -w^(-1), z3] + 
 4*G[r61, w^2]^2*G[1, -w^(-1), z3] - ((160*I)/9)*Pi*G[r62, w^2]*
  G[1, -w^(-1), z3] + (124*G[0, w]*G[r62, w^2]*G[1, -w^(-1), z3])/9 - 
 24*G[0, w^2]*G[r62, w^2]*G[1, -w^(-1), z3] + 
 (88*G[1, r7]*G[r62, w^2]*G[1, -w^(-1), z3])/9 - 
 (248*G[1, w]*G[r62, w^2]*G[1, -w^(-1), z3])/9 + 
 32*G[1, w^2]*G[r62, w^2]*G[1, -w^(-1), z3] + 
 8*G[r61, w^2]*G[r62, w^2]*G[1, -w^(-1), z3] + 
 4*G[r62, w^2]^2*G[1, -w^(-1), z3] - ((10*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, -w^(-1), z3] + (10*G[0, -w]*G[w^(-2), w^2]*G[1, -w^(-1), z3])/3 + 
 (10*G[0, w]*G[w^(-2), w^2]*G[1, -w^(-1), z3])/3 - 
 (10*G[0, w^2]*G[w^(-2), w^2]*G[1, -w^(-1), z3])/3 - 
 (20*G[1, -w]*G[w^(-2), w^2]*G[1, -w^(-1), z3])/3 - 
 (20*G[1, w]*G[w^(-2), w^2]*G[1, -w^(-1), z3])/3 + 
 (20*G[1, w^2]*G[w^(-2), w^2]*G[1, -w^(-1), z3])/3 - 
 4*G[0, -w]*G[-w^(-1), -w]*G[1, -w^(-1), z3] + 
 8*G[1, -w]*G[-w^(-1), -w]*G[1, -w^(-1), z3] - 
 ((34*I)/3)*Pi*G[-w^(-1), w^2]*G[1, -w^(-1), z3] + 
 (26*G[0, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), z3])/3 + 
 (34*G[0, w]*G[-w^(-1), w^2]*G[1, -w^(-1), z3])/3 - 
 (14*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w^(-1), z3])/3 + 
 (20*G[1, r7]*G[-w^(-1), w^2]*G[1, -w^(-1), z3])/3 - 
 (52*G[1, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), z3])/3 - 
 (68*G[1, w]*G[-w^(-1), w^2]*G[1, -w^(-1), z3])/3 + 
 (28*G[1, w^2]*G[-w^(-1), w^2]*G[1, -w^(-1), z3])/3 - 
 ((34*I)/3)*Pi*G[-w, w^2]*G[1, -w^(-1), z3] + 
 (98*G[0, -w]*G[-w, w^2]*G[1, -w^(-1), z3])/3 + 
 (34*G[0, w]*G[-w, w^2]*G[1, -w^(-1), z3])/3 - 
 (14*G[0, w^2]*G[-w, w^2]*G[1, -w^(-1), z3])/3 + 
 (20*G[1, r7]*G[-w, w^2]*G[1, -w^(-1), z3])/3 - 
 (196*G[1, -w]*G[-w, w^2]*G[1, -w^(-1), z3])/3 - 
 (68*G[1, w]*G[-w, w^2]*G[1, -w^(-1), z3])/3 + 
 (28*G[1, w^2]*G[-w, w^2]*G[1, -w^(-1), z3])/3 + 
 (40*G[0, 0, -w]*G[1, -w^(-1), z3])/3 + (112*G[0, 0, w]*G[1, -w^(-1), z3])/
  3 - (76*G[0, 0, w^2]*G[1, -w^(-1), z3])/3 - 
 (80*G[0, 1, -w]*G[1, -w^(-1), z3])/3 - (8*G[0, 1, w]*G[1, -w^(-1), z3])/3 + 
 (80*G[0, 1, w^2]*G[1, -w^(-1), z3])/3 + 12*G[0, r61, w^2]*
  G[1, -w^(-1), z3] + 12*G[0, r62, w^2]*G[1, -w^(-1), z3] - 
 4*G[0, -w, -w]*G[1, -w^(-1), z3] - (104*G[1, 0, -w]*G[1, -w^(-1), z3])/3 - 
 (32*G[1, 0, w]*G[1, -w^(-1), z3])/3 + (176*G[1, 0, w^2]*G[1, -w^(-1), z3])/
  3 + 4*G[1, 1, r7]*G[1, -w^(-1), z3] + (208*G[1, 1, -w]*G[1, -w^(-1), z3])/
  3 + (64*G[1, 1, w]*G[1, -w^(-1), z3])/3 - 
 (256*G[1, 1, w^2]*G[1, -w^(-1), z3])/3 - 
 16*G[1, r61, w^2]*G[1, -w^(-1), z3] - 16*G[1, r62, w^2]*G[1, -w^(-1), z3] + 
 16*G[0, w^2]*G[1, w^2]*G[1, -w, -w] - 16*G[0, w^2]*G[1, z3]*G[1, -w, -w] - 
 8*G[0, w^2]*G[r61, w^2]*G[1, -w, -w] + 8*G[0, w^2]*G[r61, z3]*G[1, -w, -w] - 
 8*G[0, w^2]*G[r62, w^2]*G[1, -w, -w] + 8*G[0, w^2]*G[r62, z3]*G[1, -w, -w] - 
 24*G[1, w^2]*G[w^(-2), w^2]*G[1, -w, -w] + 24*G[1, z3]*G[w^(-2), w^2]*
  G[1, -w, -w] + 12*G[r61, w^2]*G[w^(-2), w^2]*G[1, -w, -w] - 
 12*G[r61, z3]*G[w^(-2), w^2]*G[1, -w, -w] + 12*G[r62, w^2]*G[w^(-2), w^2]*
  G[1, -w, -w] - 12*G[r62, z3]*G[w^(-2), w^2]*G[1, -w, -w] + 
 8*G[1, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] - 8*G[1, z3]*G[-w^(-1), w^2]*
  G[1, -w, -w] - 4*G[r61, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] + 
 4*G[r61, z3]*G[-w^(-1), w^2]*G[1, -w, -w] - 4*G[r62, w^2]*G[-w^(-1), w^2]*
  G[1, -w, -w] + 4*G[r62, z3]*G[-w^(-1), w^2]*G[1, -w, -w] + 
 8*G[1, w^2]*G[-w, w^2]*G[1, -w, -w] - 8*G[1, z3]*G[-w, w^2]*G[1, -w, -w] - 
 4*G[r61, w^2]*G[-w, w^2]*G[1, -w, -w] + 4*G[r61, z3]*G[-w, w^2]*
  G[1, -w, -w] - 4*G[r62, w^2]*G[-w, w^2]*G[1, -w, -w] + 
 4*G[r62, z3]*G[-w, w^2]*G[1, -w, -w] - 16*G[1, 0, w^2]*G[1, -w, -w] + 
 16*G[1, 0, z3]*G[1, -w, -w] + 24*G[1, w^(-2), w^2]*G[1, -w, -w] - 
 24*G[1, w^(-2), z3]*G[1, -w, -w] - 8*G[1, -w^(-1), w^2]*G[1, -w, -w] + 
 8*G[1, -w^(-1), z3]*G[1, -w, -w] + (10*Pi^2*G[1, -w, w^2])/3 + 
 (40*G[0, -w]^2*G[1, -w, w^2])/3 - ((44*I)/3)*Pi*G[0, w]*G[1, -w, w^2] + 
 4*G[0, -w]*G[0, w]*G[1, -w, w^2] - ((76*I)/3)*Pi*G[0, w^2]*G[1, -w, w^2] + 
 (8*G[0, -w]*G[0, w^2]*G[1, -w, w^2])/3 + (4*G[0, w]*G[0, w^2]*G[1, -w, w^2])/
  3 - 28*G[0, w^2]^2*G[1, -w, w^2] + (4*I)*Pi*G[1, r7]*G[1, -w, w^2] + 
 (28*G[0, w^2]*G[1, r7]*G[1, -w, w^2])/3 - 
 (184*G[0, -w]*G[1, -w]*G[1, -w, w^2])/3 - 8*G[0, w]*G[1, -w]*G[1, -w, w^2] - 
 (16*G[0, w^2]*G[1, -w]*G[1, -w, w^2])/3 + (208*G[1, -w]^2*G[1, -w, w^2])/3 - 
 ((80*I)/3)*Pi*G[1, w]*G[1, -w, w^2] - 8*G[0, -w]*G[1, w]*G[1, -w, w^2] - 
 (80*G[0, w^2]*G[1, w]*G[1, -w, w^2])/3 + 16*G[1, -w]*G[1, w]*G[1, -w, w^2] + 
 ((64*I)/9)*Pi*G[1, w^2]*G[1, -w, w^2] + 24*G[0, -w]*G[1, w^2]*
  G[1, -w, w^2] + (80*G[0, w]*G[1, w^2]*G[1, -w, w^2])/9 + 
 (200*G[0, w^2]*G[1, w^2]*G[1, -w, w^2])/3 + 
 (104*G[1, r7]*G[1, w^2]*G[1, -w, w^2])/9 - 48*G[1, -w]*G[1, w^2]*
  G[1, -w, w^2] - (160*G[1, w]*G[1, w^2]*G[1, -w, w^2])/9 - 
 (112*G[1, w^2]^2*G[1, -w, w^2])/3 - ((64*I)/3)*Pi*G[1, z3]*G[1, -w, w^2] + 
 (56*G[0, -w]*G[1, z3]*G[1, -w, w^2])/3 + (64*G[0, w]*G[1, z3]*G[1, -w, w^2])/
  3 - (56*G[0, w^2]*G[1, z3]*G[1, -w, w^2])/3 + 
 (8*G[1, r7]*G[1, z3]*G[1, -w, w^2])/3 - 
 (112*G[1, -w]*G[1, z3]*G[1, -w, w^2])/3 - 
 (128*G[1, w]*G[1, z3]*G[1, -w, w^2])/3 + 
 (112*G[1, w^2]*G[1, z3]*G[1, -w, w^2])/3 + 
 (28*I)*Pi*G[r1, w]*G[1, -w, w^2] + (28*I)*Pi*G[r2, w]*G[1, -w, w^2] + 
 ((64*I)/9)*Pi*G[r61, w^2]*G[1, -w, w^2] + 
 (28*G[0, -w]*G[r61, w^2]*G[1, -w, w^2])/3 - 
 (28*G[0, w]*G[r61, w^2]*G[1, -w, w^2])/9 + 
 (44*G[0, w^2]*G[r61, w^2]*G[1, -w, w^2])/3 - 
 (76*G[1, r7]*G[r61, w^2]*G[1, -w, w^2])/9 - 
 (56*G[1, -w]*G[r61, w^2]*G[1, -w, w^2])/3 + 
 (56*G[1, w]*G[r61, w^2]*G[1, -w, w^2])/9 - 
 (40*G[1, w^2]*G[r61, w^2]*G[1, -w, w^2])/3 - 4*G[r61, w^2]^2*G[1, -w, w^2] + 
 ((32*I)/3)*Pi*G[r61, z3]*G[1, -w, w^2] - 
 (28*G[0, -w]*G[r61, z3]*G[1, -w, w^2])/3 - 
 (32*G[0, w]*G[r61, z3]*G[1, -w, w^2])/3 + 
 (28*G[0, w^2]*G[r61, z3]*G[1, -w, w^2])/3 - 
 (4*G[1, r7]*G[r61, z3]*G[1, -w, w^2])/3 + 
 (56*G[1, -w]*G[r61, z3]*G[1, -w, w^2])/3 + 
 (64*G[1, w]*G[r61, z3]*G[1, -w, w^2])/3 - 
 (56*G[1, w^2]*G[r61, z3]*G[1, -w, w^2])/3 + ((64*I)/9)*Pi*G[r62, w^2]*
  G[1, -w, w^2] + (28*G[0, -w]*G[r62, w^2]*G[1, -w, w^2])/3 - 
 (28*G[0, w]*G[r62, w^2]*G[1, -w, w^2])/9 + 
 (44*G[0, w^2]*G[r62, w^2]*G[1, -w, w^2])/3 - 
 (76*G[1, r7]*G[r62, w^2]*G[1, -w, w^2])/9 - 
 (56*G[1, -w]*G[r62, w^2]*G[1, -w, w^2])/3 + 
 (56*G[1, w]*G[r62, w^2]*G[1, -w, w^2])/9 - 
 (40*G[1, w^2]*G[r62, w^2]*G[1, -w, w^2])/3 - 
 8*G[r61, w^2]*G[r62, w^2]*G[1, -w, w^2] - 4*G[r62, w^2]^2*G[1, -w, w^2] + 
 ((32*I)/3)*Pi*G[r62, z3]*G[1, -w, w^2] - 
 (28*G[0, -w]*G[r62, z3]*G[1, -w, w^2])/3 - 
 (32*G[0, w]*G[r62, z3]*G[1, -w, w^2])/3 + 
 (28*G[0, w^2]*G[r62, z3]*G[1, -w, w^2])/3 - 
 (4*G[1, r7]*G[r62, z3]*G[1, -w, w^2])/3 + 
 (56*G[1, -w]*G[r62, z3]*G[1, -w, w^2])/3 + 
 (64*G[1, w]*G[r62, z3]*G[1, -w, w^2])/3 - 
 (56*G[1, w^2]*G[r62, z3]*G[1, -w, w^2])/3 + ((10*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, -w, w^2] - (10*G[0, -w]*G[w^(-2), w^2]*G[1, -w, w^2])/3 - 
 (10*G[0, w]*G[w^(-2), w^2]*G[1, -w, w^2])/3 + 
 (10*G[0, w^2]*G[w^(-2), w^2]*G[1, -w, w^2])/3 + 
 (20*G[1, -w]*G[w^(-2), w^2]*G[1, -w, w^2])/3 + 
 (20*G[1, w]*G[w^(-2), w^2]*G[1, -w, w^2])/3 - 
 (20*G[1, w^2]*G[w^(-2), w^2]*G[1, -w, w^2])/3 + 
 4*G[0, -w]*G[-w^(-1), -w]*G[1, -w, w^2] - 8*G[1, -w]*G[-w^(-1), -w]*
  G[1, -w, w^2] + ((34*I)/3)*Pi*G[-w^(-1), w^2]*G[1, -w, w^2] - 
 (98*G[0, -w]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 - 
 (34*G[0, w]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 + 
 (14*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 - 
 (20*G[1, r7]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 + 
 (196*G[1, -w]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 + 
 (68*G[1, w]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 - 
 (28*G[1, w^2]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 + 
 ((34*I)/3)*Pi*G[-w, w^2]*G[1, -w, w^2] - 
 (26*G[0, -w]*G[-w, w^2]*G[1, -w, w^2])/3 - 
 (34*G[0, w]*G[-w, w^2]*G[1, -w, w^2])/3 + 
 (14*G[0, w^2]*G[-w, w^2]*G[1, -w, w^2])/3 - 
 (20*G[1, r7]*G[-w, w^2]*G[1, -w, w^2])/3 + 
 (52*G[1, -w]*G[-w, w^2]*G[1, -w, w^2])/3 + 
 (68*G[1, w]*G[-w, w^2]*G[1, -w, w^2])/3 - 
 (28*G[1, w^2]*G[-w, w^2]*G[1, -w, w^2])/3 - (40*G[0, 0, -w]*G[1, -w, w^2])/
  3 + (104*G[0, 0, w]*G[1, -w, w^2])/3 + (76*G[0, 0, w^2]*G[1, -w, w^2])/3 + 
 (80*G[0, 1, -w]*G[1, -w, w^2])/3 - (136*G[0, 1, w]*G[1, -w, w^2])/3 - 
 (80*G[0, 1, w^2]*G[1, -w, w^2])/3 - 12*G[0, r61, w^2]*G[1, -w, w^2] - 
 12*G[0, r62, w^2]*G[1, -w, w^2] + 4*G[0, -w, -w]*G[1, -w, w^2] + 
 (104*G[1, 0, -w]*G[1, -w, w^2])/3 + (32*G[1, 0, w]*G[1, -w, w^2])/3 - 
 (176*G[1, 0, w^2]*G[1, -w, w^2])/3 - 4*G[1, 1, r7]*G[1, -w, w^2] - 
 (208*G[1, 1, -w]*G[1, -w, w^2])/3 - (64*G[1, 1, w]*G[1, -w, w^2])/3 + 
 (256*G[1, 1, w^2]*G[1, -w, w^2])/3 + 16*G[1, r61, w^2]*G[1, -w, w^2] + 
 16*G[1, r62, w^2]*G[1, -w, w^2] - 8*G[1, -w, -w]*G[1, -w, w^2] - 
 (10*Pi^2*G[1, -w, z3])/3 - (40*G[0, -w]^2*G[1, -w, z3])/3 + 
 ((44*I)/3)*Pi*G[0, w]*G[1, -w, z3] - 4*G[0, -w]*G[0, w]*G[1, -w, z3] + 
 ((76*I)/3)*Pi*G[0, w^2]*G[1, -w, z3] - (8*G[0, -w]*G[0, w^2]*G[1, -w, z3])/
  3 - (4*G[0, w]*G[0, w^2]*G[1, -w, z3])/3 + 28*G[0, w^2]^2*G[1, -w, z3] - 
 (4*I)*Pi*G[1, r7]*G[1, -w, z3] - (28*G[0, w^2]*G[1, r7]*G[1, -w, z3])/3 + 
 (184*G[0, -w]*G[1, -w]*G[1, -w, z3])/3 + 8*G[0, w]*G[1, -w]*G[1, -w, z3] + 
 (16*G[0, w^2]*G[1, -w]*G[1, -w, z3])/3 - (208*G[1, -w]^2*G[1, -w, z3])/3 + 
 ((80*I)/3)*Pi*G[1, w]*G[1, -w, z3] + 8*G[0, -w]*G[1, w]*G[1, -w, z3] + 
 (80*G[0, w^2]*G[1, w]*G[1, -w, z3])/3 - 16*G[1, -w]*G[1, w]*G[1, -w, z3] + 
 ((128*I)/9)*Pi*G[1, w^2]*G[1, -w, z3] - 
 (128*G[0, -w]*G[1, w^2]*G[1, -w, z3])/3 - 
 (272*G[0, w]*G[1, w^2]*G[1, -w, z3])/9 - 48*G[0, w^2]*G[1, w^2]*
  G[1, -w, z3] - (128*G[1, r7]*G[1, w^2]*G[1, -w, z3])/9 + 
 (256*G[1, -w]*G[1, w^2]*G[1, -w, z3])/3 + 
 (544*G[1, w]*G[1, w^2]*G[1, -w, z3])/9 - (28*I)*Pi*G[r1, w]*G[1, -w, z3] - 
 (28*I)*Pi*G[r2, w]*G[1, -w, z3] - ((160*I)/9)*Pi*G[r61, w^2]*G[1, -w, z3] + 
 (124*G[0, w]*G[r61, w^2]*G[1, -w, z3])/9 - 24*G[0, w^2]*G[r61, w^2]*
  G[1, -w, z3] + (88*G[1, r7]*G[r61, w^2]*G[1, -w, z3])/9 - 
 (248*G[1, w]*G[r61, w^2]*G[1, -w, z3])/9 + 32*G[1, w^2]*G[r61, w^2]*
  G[1, -w, z3] + 4*G[r61, w^2]^2*G[1, -w, z3] - 
 ((160*I)/9)*Pi*G[r62, w^2]*G[1, -w, z3] + 
 (124*G[0, w]*G[r62, w^2]*G[1, -w, z3])/9 - 24*G[0, w^2]*G[r62, w^2]*
  G[1, -w, z3] + (88*G[1, r7]*G[r62, w^2]*G[1, -w, z3])/9 - 
 (248*G[1, w]*G[r62, w^2]*G[1, -w, z3])/9 + 32*G[1, w^2]*G[r62, w^2]*
  G[1, -w, z3] + 8*G[r61, w^2]*G[r62, w^2]*G[1, -w, z3] + 
 4*G[r62, w^2]^2*G[1, -w, z3] - ((10*I)/3)*Pi*G[w^(-2), w^2]*G[1, -w, z3] + 
 (10*G[0, -w]*G[w^(-2), w^2]*G[1, -w, z3])/3 + 
 (10*G[0, w]*G[w^(-2), w^2]*G[1, -w, z3])/3 - 
 (10*G[0, w^2]*G[w^(-2), w^2]*G[1, -w, z3])/3 - 
 (20*G[1, -w]*G[w^(-2), w^2]*G[1, -w, z3])/3 - 
 (20*G[1, w]*G[w^(-2), w^2]*G[1, -w, z3])/3 + 
 (20*G[1, w^2]*G[w^(-2), w^2]*G[1, -w, z3])/3 - 
 4*G[0, -w]*G[-w^(-1), -w]*G[1, -w, z3] + 8*G[1, -w]*G[-w^(-1), -w]*
  G[1, -w, z3] - ((34*I)/3)*Pi*G[-w^(-1), w^2]*G[1, -w, z3] + 
 (98*G[0, -w]*G[-w^(-1), w^2]*G[1, -w, z3])/3 + 
 (34*G[0, w]*G[-w^(-1), w^2]*G[1, -w, z3])/3 - 
 (14*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w, z3])/3 + 
 (20*G[1, r7]*G[-w^(-1), w^2]*G[1, -w, z3])/3 - 
 (196*G[1, -w]*G[-w^(-1), w^2]*G[1, -w, z3])/3 - 
 (68*G[1, w]*G[-w^(-1), w^2]*G[1, -w, z3])/3 + 
 (28*G[1, w^2]*G[-w^(-1), w^2]*G[1, -w, z3])/3 - 
 ((34*I)/3)*Pi*G[-w, w^2]*G[1, -w, z3] + 
 (26*G[0, -w]*G[-w, w^2]*G[1, -w, z3])/3 + 
 (34*G[0, w]*G[-w, w^2]*G[1, -w, z3])/3 - 
 (14*G[0, w^2]*G[-w, w^2]*G[1, -w, z3])/3 + 
 (20*G[1, r7]*G[-w, w^2]*G[1, -w, z3])/3 - 
 (52*G[1, -w]*G[-w, w^2]*G[1, -w, z3])/3 - 
 (68*G[1, w]*G[-w, w^2]*G[1, -w, z3])/3 + 
 (28*G[1, w^2]*G[-w, w^2]*G[1, -w, z3])/3 + (40*G[0, 0, -w]*G[1, -w, z3])/3 - 
 (104*G[0, 0, w]*G[1, -w, z3])/3 - (76*G[0, 0, w^2]*G[1, -w, z3])/3 - 
 (80*G[0, 1, -w]*G[1, -w, z3])/3 + (136*G[0, 1, w]*G[1, -w, z3])/3 + 
 (80*G[0, 1, w^2]*G[1, -w, z3])/3 + 12*G[0, r61, w^2]*G[1, -w, z3] + 
 12*G[0, r62, w^2]*G[1, -w, z3] - 4*G[0, -w, -w]*G[1, -w, z3] - 
 (104*G[1, 0, -w]*G[1, -w, z3])/3 - (32*G[1, 0, w]*G[1, -w, z3])/3 + 
 (176*G[1, 0, w^2]*G[1, -w, z3])/3 + 4*G[1, 1, r7]*G[1, -w, z3] + 
 (208*G[1, 1, -w]*G[1, -w, z3])/3 + (64*G[1, 1, w]*G[1, -w, z3])/3 - 
 (256*G[1, 1, w^2]*G[1, -w, z3])/3 - 16*G[1, r61, w^2]*G[1, -w, z3] - 
 16*G[1, r62, w^2]*G[1, -w, z3] + 8*G[1, -w, -w]*G[1, -w, z3] + 
 10*Pi^2*G[1, w^2, w^2] + (16*G[0, -w]^2*G[1, w^2, w^2])/3 + 
 ((44*I)/3)*Pi*G[0, w]*G[1, w^2, w^2] - 12*G[0, -w]*G[0, w]*G[1, w^2, w^2] - 
 ((52*I)/3)*Pi*G[0, w^2]*G[1, w^2, w^2] - 
 (40*G[0, -w]*G[0, w^2]*G[1, w^2, w^2])/3 + 
 (76*G[0, w]*G[0, w^2]*G[1, w^2, w^2])/3 + 
 (28*G[0, w^2]*G[1, r7]*G[1, w^2, w^2])/3 + 
 (8*G[0, -w]*G[1, -w]*G[1, w^2, w^2])/3 + 8*G[0, w]*G[1, -w]*G[1, w^2, w^2] + 
 (32*G[0, w^2]*G[1, -w]*G[1, w^2, w^2])/3 - (80*G[1, -w]^2*G[1, w^2, w^2])/
  3 - ((112*I)/3)*Pi*G[1, w]*G[1, w^2, w^2] + 
 24*G[0, -w]*G[1, w]*G[1, w^2, w^2] - (128*G[0, w^2]*G[1, w]*G[1, w^2, w^2])/
  3 - 16*G[1, -w]*G[1, w]*G[1, w^2, w^2] + ((80*I)/3)*Pi*G[1, w^2]*
  G[1, w^2, w^2] - (16*G[0, -w]*G[1, w^2]*G[1, w^2, w^2])/3 - 
 (104*G[0, w]*G[1, w^2]*G[1, w^2, w^2])/3 + 8*G[0, w^2]*G[1, w^2]*
  G[1, w^2, w^2] - (104*G[1, r7]*G[1, w^2]*G[1, w^2, w^2])/3 + 
 (32*G[1, -w]*G[1, w^2]*G[1, w^2, w^2])/3 + 
 (208*G[1, w]*G[1, w^2]*G[1, w^2, w^2])/3 + 16*G[1, w^2]^2*G[1, w^2, w^2] - 
 ((128*I)/9)*Pi*G[1, z3]*G[1, w^2, w^2] - 16*G[0, -w]*G[1, z3]*
  G[1, w^2, w^2] + (200*G[0, w]*G[1, z3]*G[1, w^2, w^2])/9 + 
 40*G[0, w^2]*G[1, z3]*G[1, w^2, w^2] + 
 (344*G[1, r7]*G[1, z3]*G[1, w^2, w^2])/9 + 
 32*G[1, -w]*G[1, z3]*G[1, w^2, w^2] - (400*G[1, w]*G[1, z3]*G[1, w^2, w^2])/
  9 - 48*G[1, w^2]*G[1, z3]*G[1, w^2, w^2] + 
 (4*I)*Pi*G[r1, w]*G[1, w^2, w^2] + (4*I)*Pi*G[r2, w]*G[1, w^2, w^2] + 
 8*G[0, w]*G[r61, -w]*G[1, w^2, w^2] + 8*G[0, w^2]*G[r61, -w]*
  G[1, w^2, w^2] - 16*G[1, w]*G[r61, -w]*G[1, w^2, w^2] + 
 ((32*I)/3)*Pi*G[r61, w^2]*G[1, w^2, w^2] - 
 (32*G[0, w]*G[r61, w^2]*G[1, w^2, w^2])/3 + 16*G[0, w^2]*G[r61, w^2]*
  G[1, w^2, w^2] + (28*G[1, r7]*G[r61, w^2]*G[1, w^2, w^2])/3 + 
 16*G[1, -w]*G[r61, w^2]*G[1, w^2, w^2] + 
 (64*G[1, w]*G[r61, w^2]*G[1, w^2, w^2])/3 - 40*G[1, w^2]*G[r61, w^2]*
  G[1, w^2, w^2] - 16*G[1, z3]*G[r61, w^2]*G[1, w^2, w^2] - 
 8*G[r61, -w]*G[r61, w^2]*G[1, w^2, w^2] - 4*G[r61, w^2]^2*G[1, w^2, w^2] + 
 ((64*I)/9)*Pi*G[r61, z3]*G[1, w^2, w^2] + 8*G[0, -w]*G[r61, z3]*
  G[1, w^2, w^2] - (100*G[0, w]*G[r61, z3]*G[1, w^2, w^2])/9 - 
 20*G[0, w^2]*G[r61, z3]*G[1, w^2, w^2] - 
 (172*G[1, r7]*G[r61, z3]*G[1, w^2, w^2])/9 - 
 16*G[1, -w]*G[r61, z3]*G[1, w^2, w^2] + 
 (200*G[1, w]*G[r61, z3]*G[1, w^2, w^2])/9 + 24*G[1, w^2]*G[r61, z3]*
  G[1, w^2, w^2] + 8*G[r61, w^2]*G[r61, z3]*G[1, w^2, w^2] + 
 8*G[0, w]*G[r62, -w]*G[1, w^2, w^2] + 8*G[0, w^2]*G[r62, -w]*
  G[1, w^2, w^2] - 16*G[1, w]*G[r62, -w]*G[1, w^2, w^2] - 
 8*G[r61, w^2]*G[r62, -w]*G[1, w^2, w^2] + ((32*I)/3)*Pi*G[r62, w^2]*
  G[1, w^2, w^2] - (32*G[0, w]*G[r62, w^2]*G[1, w^2, w^2])/3 + 
 16*G[0, w^2]*G[r62, w^2]*G[1, w^2, w^2] + 
 (28*G[1, r7]*G[r62, w^2]*G[1, w^2, w^2])/3 + 
 16*G[1, -w]*G[r62, w^2]*G[1, w^2, w^2] + 
 (64*G[1, w]*G[r62, w^2]*G[1, w^2, w^2])/3 - 40*G[1, w^2]*G[r62, w^2]*
  G[1, w^2, w^2] - 16*G[1, z3]*G[r62, w^2]*G[1, w^2, w^2] - 
 8*G[r61, -w]*G[r62, w^2]*G[1, w^2, w^2] - 8*G[r61, w^2]*G[r62, w^2]*
  G[1, w^2, w^2] + 8*G[r61, z3]*G[r62, w^2]*G[1, w^2, w^2] - 
 8*G[r62, -w]*G[r62, w^2]*G[1, w^2, w^2] - 4*G[r62, w^2]^2*G[1, w^2, w^2] + 
 ((64*I)/9)*Pi*G[r62, z3]*G[1, w^2, w^2] + 8*G[0, -w]*G[r62, z3]*
  G[1, w^2, w^2] - (100*G[0, w]*G[r62, z3]*G[1, w^2, w^2])/9 - 
 20*G[0, w^2]*G[r62, z3]*G[1, w^2, w^2] - 
 (172*G[1, r7]*G[r62, z3]*G[1, w^2, w^2])/9 - 
 16*G[1, -w]*G[r62, z3]*G[1, w^2, w^2] + 
 (200*G[1, w]*G[r62, z3]*G[1, w^2, w^2])/9 + 24*G[1, w^2]*G[r62, z3]*
  G[1, w^2, w^2] + 8*G[r61, w^2]*G[r62, z3]*G[1, w^2, w^2] + 
 8*G[r62, w^2]*G[r62, z3]*G[1, w^2, w^2] - (2*I)*Pi*G[w^(-2), w^2]*
  G[1, w^2, w^2] - (22*G[0, -w]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 + 
 2*G[0, w]*G[w^(-2), w^2]*G[1, w^2, w^2] - 
 (14*G[0, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 + 
 (28*G[1, r7]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 + 
 (44*G[1, -w]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 - 
 4*G[1, w]*G[w^(-2), w^2]*G[1, w^2, w^2] - 
 (44*G[1, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 + 
 12*G[r61, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2] + 
 12*G[r62, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2] - 
 12*G[0, -w]*G[-w^(-1), -w]*G[1, w^2, w^2] + 24*G[1, -w]*G[-w^(-1), -w]*
  G[1, w^2, w^2] - ((14*I)/3)*Pi*G[-w^(-1), w^2]*G[1, w^2, w^2] + 
 (82*G[0, -w]*G[-w^(-1), w^2]*G[1, w^2, w^2])/3 + 
 (14*G[0, w]*G[-w^(-1), w^2]*G[1, w^2, w^2])/3 - 
 (46*G[0, w^2]*G[-w^(-1), w^2]*G[1, w^2, w^2])/3 - 
 (32*G[1, r7]*G[-w^(-1), w^2]*G[1, w^2, w^2])/3 - 
 (164*G[1, -w]*G[-w^(-1), w^2]*G[1, w^2, w^2])/3 - 
 (28*G[1, w]*G[-w^(-1), w^2]*G[1, w^2, w^2])/3 + 
 (92*G[1, w^2]*G[-w^(-1), w^2]*G[1, w^2, w^2])/3 - 
 ((14*I)/3)*Pi*G[-w, w^2]*G[1, w^2, w^2] + 
 (58*G[0, -w]*G[-w, w^2]*G[1, w^2, w^2])/3 + 
 (14*G[0, w]*G[-w, w^2]*G[1, w^2, w^2])/3 - 
 (46*G[0, w^2]*G[-w, w^2]*G[1, w^2, w^2])/3 - 
 (32*G[1, r7]*G[-w, w^2]*G[1, w^2, w^2])/3 - 
 (116*G[1, -w]*G[-w, w^2]*G[1, w^2, w^2])/3 - 
 (28*G[1, w]*G[-w, w^2]*G[1, w^2, w^2])/3 + 
 (92*G[1, w^2]*G[-w, w^2]*G[1, w^2, w^2])/3 + (8*G[0, 0, -w]*G[1, w^2, w^2])/
  3 - (32*G[0, 0, w]*G[1, w^2, w^2])/3 + (16*G[0, 0, w^2]*G[1, w^2, w^2])/3 - 
 16*G[0, 1, r7]*G[1, w^2, w^2] + (32*G[0, 1, -w]*G[1, w^2, w^2])/3 + 
 (64*G[0, 1, w]*G[1, w^2, w^2])/3 - (80*G[0, 1, w^2]*G[1, w^2, w^2])/3 - 
 8*G[0, r61, -w]*G[1, w^2, w^2] + 8*G[0, r61, w^2]*G[1, w^2, w^2] - 
 8*G[0, r62, -w]*G[1, w^2, w^2] + 8*G[0, r62, w^2]*G[1, w^2, w^2] - 
 12*G[0, -w, -w]*G[1, w^2, w^2] - 12*G[0, w^2, w^2]*G[1, w^2, w^2] - 
 (40*G[1, 0, -w]*G[1, w^2, w^2])/3 + (88*G[1, 0, w]*G[1, w^2, w^2])/3 - 
 (32*G[1, 0, w^2]*G[1, w^2, w^2])/3 + (64*G[1, 1, r7]*G[1, w^2, w^2])/3 + 
 (80*G[1, 1, -w]*G[1, w^2, w^2])/3 - (176*G[1, 1, w]*G[1, w^2, w^2])/3 - 
 (32*G[1, 1, w^2]*G[1, w^2, w^2])/3 + 16*G[1, r61, w^2]*G[1, w^2, w^2] + 
 16*G[1, r62, w^2]*G[1, w^2, w^2] + 24*G[1, -w, -w]*G[1, w^2, w^2] - 
 10*Pi^2*G[1, w^2, z3] - (16*G[0, -w]^2*G[1, w^2, z3])/3 - 
 ((44*I)/3)*Pi*G[0, w]*G[1, w^2, z3] + 12*G[0, -w]*G[0, w]*G[1, w^2, z3] + 
 ((52*I)/3)*Pi*G[0, w^2]*G[1, w^2, z3] + 
 (40*G[0, -w]*G[0, w^2]*G[1, w^2, z3])/3 - 
 (76*G[0, w]*G[0, w^2]*G[1, w^2, z3])/3 - 
 (28*G[0, w^2]*G[1, r7]*G[1, w^2, z3])/3 - 
 (8*G[0, -w]*G[1, -w]*G[1, w^2, z3])/3 - 8*G[0, w]*G[1, -w]*G[1, w^2, z3] - 
 (32*G[0, w^2]*G[1, -w]*G[1, w^2, z3])/3 + (80*G[1, -w]^2*G[1, w^2, z3])/3 + 
 ((112*I)/3)*Pi*G[1, w]*G[1, w^2, z3] - 24*G[0, -w]*G[1, w]*G[1, w^2, z3] + 
 (128*G[0, w^2]*G[1, w]*G[1, w^2, z3])/3 + 
 16*G[1, -w]*G[1, w]*G[1, w^2, z3] - ((112*I)/9)*Pi*G[1, w^2]*G[1, w^2, z3] + 
 (64*G[0, -w]*G[1, w^2]*G[1, w^2, z3])/3 + 
 (112*G[0, w]*G[1, w^2]*G[1, w^2, z3])/9 - 48*G[0, w^2]*G[1, w^2]*
  G[1, w^2, z3] - (32*G[1, r7]*G[1, w^2]*G[1, w^2, z3])/9 - 
 (128*G[1, -w]*G[1, w^2]*G[1, w^2, z3])/3 - 
 (224*G[1, w]*G[1, w^2]*G[1, w^2, z3])/9 + 32*G[1, w^2]^2*G[1, w^2, z3] - 
 (4*I)*Pi*G[r1, w]*G[1, w^2, z3] - (4*I)*Pi*G[r2, w]*G[1, w^2, z3] - 
 8*G[0, w]*G[r61, -w]*G[1, w^2, z3] - 8*G[0, w^2]*G[r61, -w]*G[1, w^2, z3] + 
 16*G[1, w]*G[r61, -w]*G[1, w^2, z3] - ((160*I)/9)*Pi*G[r61, w^2]*
  G[1, w^2, z3] - 8*G[0, -w]*G[r61, w^2]*G[1, w^2, z3] + 
 (196*G[0, w]*G[r61, w^2]*G[1, w^2, z3])/9 + 4*G[0, w^2]*G[r61, w^2]*
  G[1, w^2, z3] + (88*G[1, r7]*G[r61, w^2]*G[1, w^2, z3])/9 - 
 (392*G[1, w]*G[r61, w^2]*G[1, w^2, z3])/9 + 32*G[1, w^2]*G[r61, w^2]*
  G[1, w^2, z3] + 8*G[r61, -w]*G[r61, w^2]*G[1, w^2, z3] - 
 4*G[r61, w^2]^2*G[1, w^2, z3] - 8*G[0, w]*G[r62, -w]*G[1, w^2, z3] - 
 8*G[0, w^2]*G[r62, -w]*G[1, w^2, z3] + 16*G[1, w]*G[r62, -w]*G[1, w^2, z3] + 
 8*G[r61, w^2]*G[r62, -w]*G[1, w^2, z3] - ((160*I)/9)*Pi*G[r62, w^2]*
  G[1, w^2, z3] - 8*G[0, -w]*G[r62, w^2]*G[1, w^2, z3] + 
 (196*G[0, w]*G[r62, w^2]*G[1, w^2, z3])/9 + 4*G[0, w^2]*G[r62, w^2]*
  G[1, w^2, z3] + (88*G[1, r7]*G[r62, w^2]*G[1, w^2, z3])/9 - 
 (392*G[1, w]*G[r62, w^2]*G[1, w^2, z3])/9 + 32*G[1, w^2]*G[r62, w^2]*
  G[1, w^2, z3] + 8*G[r61, -w]*G[r62, w^2]*G[1, w^2, z3] - 
 8*G[r61, w^2]*G[r62, w^2]*G[1, w^2, z3] + 8*G[r62, -w]*G[r62, w^2]*
  G[1, w^2, z3] - 4*G[r62, w^2]^2*G[1, w^2, z3] + 
 (2*I)*Pi*G[w^(-2), w^2]*G[1, w^2, z3] + 
 (22*G[0, -w]*G[w^(-2), w^2]*G[1, w^2, z3])/3 - 
 2*G[0, w]*G[w^(-2), w^2]*G[1, w^2, z3] + 
 (14*G[0, w^2]*G[w^(-2), w^2]*G[1, w^2, z3])/3 - 
 (28*G[1, r7]*G[w^(-2), w^2]*G[1, w^2, z3])/3 - 
 (44*G[1, -w]*G[w^(-2), w^2]*G[1, w^2, z3])/3 + 
 4*G[1, w]*G[w^(-2), w^2]*G[1, w^2, z3] + 
 (44*G[1, w^2]*G[w^(-2), w^2]*G[1, w^2, z3])/3 - 
 12*G[r61, w^2]*G[w^(-2), w^2]*G[1, w^2, z3] - 
 12*G[r62, w^2]*G[w^(-2), w^2]*G[1, w^2, z3] + 
 12*G[0, -w]*G[-w^(-1), -w]*G[1, w^2, z3] - 24*G[1, -w]*G[-w^(-1), -w]*
  G[1, w^2, z3] + ((14*I)/3)*Pi*G[-w^(-1), w^2]*G[1, w^2, z3] - 
 (82*G[0, -w]*G[-w^(-1), w^2]*G[1, w^2, z3])/3 - 
 (14*G[0, w]*G[-w^(-1), w^2]*G[1, w^2, z3])/3 + 
 (46*G[0, w^2]*G[-w^(-1), w^2]*G[1, w^2, z3])/3 + 
 (32*G[1, r7]*G[-w^(-1), w^2]*G[1, w^2, z3])/3 + 
 (164*G[1, -w]*G[-w^(-1), w^2]*G[1, w^2, z3])/3 + 
 (28*G[1, w]*G[-w^(-1), w^2]*G[1, w^2, z3])/3 - 
 (92*G[1, w^2]*G[-w^(-1), w^2]*G[1, w^2, z3])/3 + 
 ((14*I)/3)*Pi*G[-w, w^2]*G[1, w^2, z3] - 
 (58*G[0, -w]*G[-w, w^2]*G[1, w^2, z3])/3 - 
 (14*G[0, w]*G[-w, w^2]*G[1, w^2, z3])/3 + 
 (46*G[0, w^2]*G[-w, w^2]*G[1, w^2, z3])/3 + 
 (32*G[1, r7]*G[-w, w^2]*G[1, w^2, z3])/3 + 
 (116*G[1, -w]*G[-w, w^2]*G[1, w^2, z3])/3 + 
 (28*G[1, w]*G[-w, w^2]*G[1, w^2, z3])/3 - 
 (92*G[1, w^2]*G[-w, w^2]*G[1, w^2, z3])/3 - (8*G[0, 0, -w]*G[1, w^2, z3])/
  3 + (32*G[0, 0, w]*G[1, w^2, z3])/3 - (16*G[0, 0, w^2]*G[1, w^2, z3])/3 + 
 16*G[0, 1, r7]*G[1, w^2, z3] - (32*G[0, 1, -w]*G[1, w^2, z3])/3 - 
 (64*G[0, 1, w]*G[1, w^2, z3])/3 + (80*G[0, 1, w^2]*G[1, w^2, z3])/3 + 
 8*G[0, r61, -w]*G[1, w^2, z3] - 8*G[0, r61, w^2]*G[1, w^2, z3] + 
 8*G[0, r62, -w]*G[1, w^2, z3] - 8*G[0, r62, w^2]*G[1, w^2, z3] + 
 12*G[0, -w, -w]*G[1, w^2, z3] + 12*G[0, w^2, w^2]*G[1, w^2, z3] + 
 (40*G[1, 0, -w]*G[1, w^2, z3])/3 - (88*G[1, 0, w]*G[1, w^2, z3])/3 + 
 (32*G[1, 0, w^2]*G[1, w^2, z3])/3 - (64*G[1, 1, r7]*G[1, w^2, z3])/3 - 
 (80*G[1, 1, -w]*G[1, w^2, z3])/3 + (176*G[1, 1, w]*G[1, w^2, z3])/3 + 
 (32*G[1, 1, w^2]*G[1, w^2, z3])/3 - 16*G[1, r61, w^2]*G[1, w^2, z3] - 
 16*G[1, r62, w^2]*G[1, w^2, z3] - 24*G[1, -w, -w]*G[1, w^2, z3] + 
 (32*I)*Pi*G[1, w^2]*G[r1, 0, w] + 24*G[0, w^2]*G[1, w^2]*G[r1, 0, w] - 
 32*G[1, w^2]^2*G[r1, 0, w] - (32*I)*Pi*G[1, z3]*G[r1, 0, w] - 
 24*G[0, w^2]*G[1, z3]*G[r1, 0, w] + 32*G[1, w^2]*G[1, z3]*G[r1, 0, w] - 
 (16*I)*Pi*G[r61, w^2]*G[r1, 0, w] - 12*G[0, w^2]*G[r61, w^2]*G[r1, 0, w] - 
 16*G[1, w^2]*G[r61, w^2]*G[r1, 0, w] + 32*G[1, z3]*G[r61, w^2]*G[r1, 0, w] + 
 16*G[r61, w^2]^2*G[r1, 0, w] + (16*I)*Pi*G[r61, z3]*G[r1, 0, w] + 
 12*G[0, w^2]*G[r61, z3]*G[r1, 0, w] - 16*G[1, w^2]*G[r61, z3]*G[r1, 0, w] - 
 16*G[r61, w^2]*G[r61, z3]*G[r1, 0, w] - (16*I)*Pi*G[r62, w^2]*G[r1, 0, w] - 
 12*G[0, w^2]*G[r62, w^2]*G[r1, 0, w] - 16*G[1, w^2]*G[r62, w^2]*
  G[r1, 0, w] + 32*G[1, z3]*G[r62, w^2]*G[r1, 0, w] + 
 32*G[r61, w^2]*G[r62, w^2]*G[r1, 0, w] - 16*G[r61, z3]*G[r62, w^2]*
  G[r1, 0, w] + 16*G[r62, w^2]^2*G[r1, 0, w] + 
 (16*I)*Pi*G[r62, z3]*G[r1, 0, w] + 12*G[0, w^2]*G[r62, z3]*G[r1, 0, w] - 
 16*G[1, w^2]*G[r62, z3]*G[r1, 0, w] - 16*G[r61, w^2]*G[r62, z3]*
  G[r1, 0, w] - 16*G[r62, w^2]*G[r62, z3]*G[r1, 0, w] + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[r1, 0, w] - 12*G[1, z3]*G[w^(-2), w^2]*
  G[r1, 0, w] - 6*G[r61, w^2]*G[w^(-2), w^2]*G[r1, 0, w] + 
 6*G[r61, z3]*G[w^(-2), w^2]*G[r1, 0, w] - 6*G[r62, w^2]*G[w^(-2), w^2]*
  G[r1, 0, w] + 6*G[r62, z3]*G[w^(-2), w^2]*G[r1, 0, w] + 
 4*G[1, w^2]*G[-w^(-1), w^2]*G[r1, 0, w] - 4*G[1, z3]*G[-w^(-1), w^2]*
  G[r1, 0, w] - 2*G[r61, w^2]*G[-w^(-1), w^2]*G[r1, 0, w] + 
 2*G[r61, z3]*G[-w^(-1), w^2]*G[r1, 0, w] - 2*G[r62, w^2]*G[-w^(-1), w^2]*
  G[r1, 0, w] + 2*G[r62, z3]*G[-w^(-1), w^2]*G[r1, 0, w] + 
 28*G[1, w^2]*G[-w, w^2]*G[r1, 0, w] - 28*G[1, z3]*G[-w, w^2]*G[r1, 0, w] - 
 14*G[r61, w^2]*G[-w, w^2]*G[r1, 0, w] + 14*G[r61, z3]*G[-w, w^2]*
  G[r1, 0, w] - 14*G[r62, w^2]*G[-w, w^2]*G[r1, 0, w] + 
 14*G[r62, z3]*G[-w, w^2]*G[r1, 0, w] - 24*G[1, 0, w^2]*G[r1, 0, w] + 
 24*G[1, 0, z3]*G[r1, 0, w] + 32*G[1, 1, w^2]*G[r1, 0, w] - 
 32*G[1, 1, z3]*G[r1, 0, w] + 32*G[1, r61, w^2]*G[r1, 0, w] - 
 32*G[1, r61, z3]*G[r1, 0, w] + 32*G[1, r62, w^2]*G[r1, 0, w] - 
 32*G[1, r62, z3]*G[r1, 0, w] - 12*G[1, w^(-2), w^2]*G[r1, 0, w] + 
 12*G[1, w^(-2), z3]*G[r1, 0, w] - 4*G[1, -w^(-1), w^2]*G[r1, 0, w] + 
 4*G[1, -w^(-1), z3]*G[r1, 0, w] - 28*G[1, -w, w^2]*G[r1, 0, w] + 
 28*G[1, -w, z3]*G[r1, 0, w] - 4*G[1, w^2, w^2]*G[r1, 0, w] + 
 4*G[1, w^2, z3]*G[r1, 0, w] - (64*I)*Pi*G[1, w^2]*G[r1, 1, w] - 
 48*G[0, w^2]*G[1, w^2]*G[r1, 1, w] + 64*G[1, w^2]^2*G[r1, 1, w] + 
 (64*I)*Pi*G[1, z3]*G[r1, 1, w] + 48*G[0, w^2]*G[1, z3]*G[r1, 1, w] - 
 64*G[1, w^2]*G[1, z3]*G[r1, 1, w] + (32*I)*Pi*G[r61, w^2]*G[r1, 1, w] + 
 24*G[0, w^2]*G[r61, w^2]*G[r1, 1, w] + 32*G[1, w^2]*G[r61, w^2]*
  G[r1, 1, w] - 64*G[1, z3]*G[r61, w^2]*G[r1, 1, w] - 
 32*G[r61, w^2]^2*G[r1, 1, w] - (32*I)*Pi*G[r61, z3]*G[r1, 1, w] - 
 24*G[0, w^2]*G[r61, z3]*G[r1, 1, w] + 32*G[1, w^2]*G[r61, z3]*G[r1, 1, w] + 
 32*G[r61, w^2]*G[r61, z3]*G[r1, 1, w] + (32*I)*Pi*G[r62, w^2]*G[r1, 1, w] + 
 24*G[0, w^2]*G[r62, w^2]*G[r1, 1, w] + 32*G[1, w^2]*G[r62, w^2]*
  G[r1, 1, w] - 64*G[1, z3]*G[r62, w^2]*G[r1, 1, w] - 
 64*G[r61, w^2]*G[r62, w^2]*G[r1, 1, w] + 32*G[r61, z3]*G[r62, w^2]*
  G[r1, 1, w] - 32*G[r62, w^2]^2*G[r1, 1, w] - 
 (32*I)*Pi*G[r62, z3]*G[r1, 1, w] - 24*G[0, w^2]*G[r62, z3]*G[r1, 1, w] + 
 32*G[1, w^2]*G[r62, z3]*G[r1, 1, w] + 32*G[r61, w^2]*G[r62, z3]*
  G[r1, 1, w] + 32*G[r62, w^2]*G[r62, z3]*G[r1, 1, w] - 
 24*G[1, w^2]*G[w^(-2), w^2]*G[r1, 1, w] + 24*G[1, z3]*G[w^(-2), w^2]*
  G[r1, 1, w] + 12*G[r61, w^2]*G[w^(-2), w^2]*G[r1, 1, w] - 
 12*G[r61, z3]*G[w^(-2), w^2]*G[r1, 1, w] + 12*G[r62, w^2]*G[w^(-2), w^2]*
  G[r1, 1, w] - 12*G[r62, z3]*G[w^(-2), w^2]*G[r1, 1, w] - 
 8*G[1, w^2]*G[-w^(-1), w^2]*G[r1, 1, w] + 8*G[1, z3]*G[-w^(-1), w^2]*
  G[r1, 1, w] + 4*G[r61, w^2]*G[-w^(-1), w^2]*G[r1, 1, w] - 
 4*G[r61, z3]*G[-w^(-1), w^2]*G[r1, 1, w] + 4*G[r62, w^2]*G[-w^(-1), w^2]*
  G[r1, 1, w] - 4*G[r62, z3]*G[-w^(-1), w^2]*G[r1, 1, w] - 
 56*G[1, w^2]*G[-w, w^2]*G[r1, 1, w] + 56*G[1, z3]*G[-w, w^2]*G[r1, 1, w] + 
 28*G[r61, w^2]*G[-w, w^2]*G[r1, 1, w] - 28*G[r61, z3]*G[-w, w^2]*
  G[r1, 1, w] + 28*G[r62, w^2]*G[-w, w^2]*G[r1, 1, w] - 
 28*G[r62, z3]*G[-w, w^2]*G[r1, 1, w] + 48*G[1, 0, w^2]*G[r1, 1, w] - 
 48*G[1, 0, z3]*G[r1, 1, w] - 64*G[1, 1, w^2]*G[r1, 1, w] + 
 64*G[1, 1, z3]*G[r1, 1, w] - 64*G[1, r61, w^2]*G[r1, 1, w] + 
 64*G[1, r61, z3]*G[r1, 1, w] - 64*G[1, r62, w^2]*G[r1, 1, w] + 
 64*G[1, r62, z3]*G[r1, 1, w] + 24*G[1, w^(-2), w^2]*G[r1, 1, w] - 
 24*G[1, w^(-2), z3]*G[r1, 1, w] + 8*G[1, -w^(-1), w^2]*G[r1, 1, w] - 
 8*G[1, -w^(-1), z3]*G[r1, 1, w] + 56*G[1, -w, w^2]*G[r1, 1, w] - 
 56*G[1, -w, z3]*G[r1, 1, w] + 8*G[1, w^2, w^2]*G[r1, 1, w] - 
 8*G[1, w^2, z3]*G[r1, 1, w] + (32*I)*Pi*G[1, w^2]*G[r2, 0, w] + 
 24*G[0, w^2]*G[1, w^2]*G[r2, 0, w] - 32*G[1, w^2]^2*G[r2, 0, w] - 
 (32*I)*Pi*G[1, z3]*G[r2, 0, w] - 24*G[0, w^2]*G[1, z3]*G[r2, 0, w] + 
 32*G[1, w^2]*G[1, z3]*G[r2, 0, w] - (16*I)*Pi*G[r61, w^2]*G[r2, 0, w] - 
 12*G[0, w^2]*G[r61, w^2]*G[r2, 0, w] - 16*G[1, w^2]*G[r61, w^2]*
  G[r2, 0, w] + 32*G[1, z3]*G[r61, w^2]*G[r2, 0, w] + 
 16*G[r61, w^2]^2*G[r2, 0, w] + (16*I)*Pi*G[r61, z3]*G[r2, 0, w] + 
 12*G[0, w^2]*G[r61, z3]*G[r2, 0, w] - 16*G[1, w^2]*G[r61, z3]*G[r2, 0, w] - 
 16*G[r61, w^2]*G[r61, z3]*G[r2, 0, w] - (16*I)*Pi*G[r62, w^2]*G[r2, 0, w] - 
 12*G[0, w^2]*G[r62, w^2]*G[r2, 0, w] - 16*G[1, w^2]*G[r62, w^2]*
  G[r2, 0, w] + 32*G[1, z3]*G[r62, w^2]*G[r2, 0, w] + 
 32*G[r61, w^2]*G[r62, w^2]*G[r2, 0, w] - 16*G[r61, z3]*G[r62, w^2]*
  G[r2, 0, w] + 16*G[r62, w^2]^2*G[r2, 0, w] + 
 (16*I)*Pi*G[r62, z3]*G[r2, 0, w] + 12*G[0, w^2]*G[r62, z3]*G[r2, 0, w] - 
 16*G[1, w^2]*G[r62, z3]*G[r2, 0, w] - 16*G[r61, w^2]*G[r62, z3]*
  G[r2, 0, w] - 16*G[r62, w^2]*G[r62, z3]*G[r2, 0, w] + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[r2, 0, w] - 12*G[1, z3]*G[w^(-2), w^2]*
  G[r2, 0, w] - 6*G[r61, w^2]*G[w^(-2), w^2]*G[r2, 0, w] + 
 6*G[r61, z3]*G[w^(-2), w^2]*G[r2, 0, w] - 6*G[r62, w^2]*G[w^(-2), w^2]*
  G[r2, 0, w] + 6*G[r62, z3]*G[w^(-2), w^2]*G[r2, 0, w] + 
 4*G[1, w^2]*G[-w^(-1), w^2]*G[r2, 0, w] - 4*G[1, z3]*G[-w^(-1), w^2]*
  G[r2, 0, w] - 2*G[r61, w^2]*G[-w^(-1), w^2]*G[r2, 0, w] + 
 2*G[r61, z3]*G[-w^(-1), w^2]*G[r2, 0, w] - 2*G[r62, w^2]*G[-w^(-1), w^2]*
  G[r2, 0, w] + 2*G[r62, z3]*G[-w^(-1), w^2]*G[r2, 0, w] + 
 28*G[1, w^2]*G[-w, w^2]*G[r2, 0, w] - 28*G[1, z3]*G[-w, w^2]*G[r2, 0, w] - 
 14*G[r61, w^2]*G[-w, w^2]*G[r2, 0, w] + 14*G[r61, z3]*G[-w, w^2]*
  G[r2, 0, w] - 14*G[r62, w^2]*G[-w, w^2]*G[r2, 0, w] + 
 14*G[r62, z3]*G[-w, w^2]*G[r2, 0, w] - 24*G[1, 0, w^2]*G[r2, 0, w] + 
 24*G[1, 0, z3]*G[r2, 0, w] + 32*G[1, 1, w^2]*G[r2, 0, w] - 
 32*G[1, 1, z3]*G[r2, 0, w] + 32*G[1, r61, w^2]*G[r2, 0, w] - 
 32*G[1, r61, z3]*G[r2, 0, w] + 32*G[1, r62, w^2]*G[r2, 0, w] - 
 32*G[1, r62, z3]*G[r2, 0, w] - 12*G[1, w^(-2), w^2]*G[r2, 0, w] + 
 12*G[1, w^(-2), z3]*G[r2, 0, w] - 4*G[1, -w^(-1), w^2]*G[r2, 0, w] + 
 4*G[1, -w^(-1), z3]*G[r2, 0, w] - 28*G[1, -w, w^2]*G[r2, 0, w] + 
 28*G[1, -w, z3]*G[r2, 0, w] - 4*G[1, w^2, w^2]*G[r2, 0, w] + 
 4*G[1, w^2, z3]*G[r2, 0, w] - (64*I)*Pi*G[1, w^2]*G[r2, 1, w] - 
 48*G[0, w^2]*G[1, w^2]*G[r2, 1, w] + 64*G[1, w^2]^2*G[r2, 1, w] + 
 (64*I)*Pi*G[1, z3]*G[r2, 1, w] + 48*G[0, w^2]*G[1, z3]*G[r2, 1, w] - 
 64*G[1, w^2]*G[1, z3]*G[r2, 1, w] + (32*I)*Pi*G[r61, w^2]*G[r2, 1, w] + 
 24*G[0, w^2]*G[r61, w^2]*G[r2, 1, w] + 32*G[1, w^2]*G[r61, w^2]*
  G[r2, 1, w] - 64*G[1, z3]*G[r61, w^2]*G[r2, 1, w] - 
 32*G[r61, w^2]^2*G[r2, 1, w] - (32*I)*Pi*G[r61, z3]*G[r2, 1, w] - 
 24*G[0, w^2]*G[r61, z3]*G[r2, 1, w] + 32*G[1, w^2]*G[r61, z3]*G[r2, 1, w] + 
 32*G[r61, w^2]*G[r61, z3]*G[r2, 1, w] + (32*I)*Pi*G[r62, w^2]*G[r2, 1, w] + 
 24*G[0, w^2]*G[r62, w^2]*G[r2, 1, w] + 32*G[1, w^2]*G[r62, w^2]*
  G[r2, 1, w] - 64*G[1, z3]*G[r62, w^2]*G[r2, 1, w] - 
 64*G[r61, w^2]*G[r62, w^2]*G[r2, 1, w] + 32*G[r61, z3]*G[r62, w^2]*
  G[r2, 1, w] - 32*G[r62, w^2]^2*G[r2, 1, w] - 
 (32*I)*Pi*G[r62, z3]*G[r2, 1, w] - 24*G[0, w^2]*G[r62, z3]*G[r2, 1, w] + 
 32*G[1, w^2]*G[r62, z3]*G[r2, 1, w] + 32*G[r61, w^2]*G[r62, z3]*
  G[r2, 1, w] + 32*G[r62, w^2]*G[r62, z3]*G[r2, 1, w] - 
 24*G[1, w^2]*G[w^(-2), w^2]*G[r2, 1, w] + 24*G[1, z3]*G[w^(-2), w^2]*
  G[r2, 1, w] + 12*G[r61, w^2]*G[w^(-2), w^2]*G[r2, 1, w] - 
 12*G[r61, z3]*G[w^(-2), w^2]*G[r2, 1, w] + 12*G[r62, w^2]*G[w^(-2), w^2]*
  G[r2, 1, w] - 12*G[r62, z3]*G[w^(-2), w^2]*G[r2, 1, w] - 
 8*G[1, w^2]*G[-w^(-1), w^2]*G[r2, 1, w] + 8*G[1, z3]*G[-w^(-1), w^2]*
  G[r2, 1, w] + 4*G[r61, w^2]*G[-w^(-1), w^2]*G[r2, 1, w] - 
 4*G[r61, z3]*G[-w^(-1), w^2]*G[r2, 1, w] + 4*G[r62, w^2]*G[-w^(-1), w^2]*
  G[r2, 1, w] - 4*G[r62, z3]*G[-w^(-1), w^2]*G[r2, 1, w] - 
 56*G[1, w^2]*G[-w, w^2]*G[r2, 1, w] + 56*G[1, z3]*G[-w, w^2]*G[r2, 1, w] + 
 28*G[r61, w^2]*G[-w, w^2]*G[r2, 1, w] - 28*G[r61, z3]*G[-w, w^2]*
  G[r2, 1, w] + 28*G[r62, w^2]*G[-w, w^2]*G[r2, 1, w] - 
 28*G[r62, z3]*G[-w, w^2]*G[r2, 1, w] + 48*G[1, 0, w^2]*G[r2, 1, w] - 
 48*G[1, 0, z3]*G[r2, 1, w] - 64*G[1, 1, w^2]*G[r2, 1, w] + 
 64*G[1, 1, z3]*G[r2, 1, w] - 64*G[1, r61, w^2]*G[r2, 1, w] + 
 64*G[1, r61, z3]*G[r2, 1, w] - 64*G[1, r62, w^2]*G[r2, 1, w] + 
 64*G[1, r62, z3]*G[r2, 1, w] + 24*G[1, w^(-2), w^2]*G[r2, 1, w] - 
 24*G[1, w^(-2), z3]*G[r2, 1, w] + 8*G[1, -w^(-1), w^2]*G[r2, 1, w] - 
 8*G[1, -w^(-1), z3]*G[r2, 1, w] + 56*G[1, -w, w^2]*G[r2, 1, w] - 
 56*G[1, -w, z3]*G[r2, 1, w] + 8*G[1, w^2, w^2]*G[r2, 1, w] - 
 8*G[1, w^2, z3]*G[r2, 1, w] - 8*G[0, w^2]*G[1, w^2]*G[r61, 0, -w] + 
 8*G[0, w^2]*G[1, z3]*G[r61, 0, -w] + 4*G[0, w^2]*G[r61, w^2]*G[r61, 0, -w] - 
 4*G[0, w^2]*G[r61, z3]*G[r61, 0, -w] + 4*G[0, w^2]*G[r62, w^2]*
  G[r61, 0, -w] - 4*G[0, w^2]*G[r62, z3]*G[r61, 0, -w] + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[r61, 0, -w] - 8*G[1, z3]*G[w^(-2), w^2]*
  G[r61, 0, -w] - 4*G[r61, w^2]*G[w^(-2), w^2]*G[r61, 0, -w] + 
 4*G[r61, z3]*G[w^(-2), w^2]*G[r61, 0, -w] - 4*G[r62, w^2]*G[w^(-2), w^2]*
  G[r61, 0, -w] + 4*G[r62, z3]*G[w^(-2), w^2]*G[r61, 0, -w] + 
 8*G[1, 0, w^2]*G[r61, 0, -w] - 8*G[1, 0, z3]*G[r61, 0, -w] - 
 8*G[1, w^(-2), w^2]*G[r61, 0, -w] + 8*G[1, w^(-2), z3]*G[r61, 0, -w] - 
 8*G[1, w^2, w^2]*G[r61, 0, -w] + 8*G[1, w^2, z3]*G[r61, 0, -w] - 
 (2*Pi^2*G[r61, 0, w^2])/3 + (28*G[0, -w]^2*G[r61, 0, w^2])/3 - 
 (4*I)*Pi*G[0, w]*G[r61, 0, w^2] - 4*G[0, -w]*G[0, w]*G[r61, 0, w^2] - 
 ((28*I)/3)*Pi*G[0, w^2]*G[r61, 0, w^2] + 
 (8*G[0, -w]*G[0, w^2]*G[r61, 0, w^2])/3 + 
 (16*G[0, w]*G[0, w^2]*G[r61, 0, w^2])/3 - 22*G[0, w^2]^2*G[r61, 0, w^2] + 
 (2*I)*Pi*G[1, r7]*G[r61, 0, w^2] - (32*G[0, w^2]*G[1, r7]*G[r61, 0, w^2])/
  3 - (88*G[0, -w]*G[1, -w]*G[r61, 0, w^2])/3 - 
 (40*G[0, w^2]*G[1, -w]*G[r61, 0, w^2])/3 + (64*G[1, -w]^2*G[r61, 0, w^2])/
  3 + (32*I)*Pi*G[1, w]*G[r61, 0, w^2] + 8*G[0, -w]*G[1, w]*G[r61, 0, w^2] - 
 (32*G[0, w^2]*G[1, w]*G[r61, 0, w^2])/3 - ((152*I)/9)*Pi*G[1, w^2]*
  G[r61, 0, w^2] + (64*G[0, -w]*G[1, w^2]*G[r61, 0, w^2])/3 + 
 (224*G[0, w]*G[1, w^2]*G[r61, 0, w^2])/9 + 
 (112*G[0, w^2]*G[1, w^2]*G[r61, 0, w^2])/3 + 
 (128*G[1, r7]*G[1, w^2]*G[r61, 0, w^2])/9 - 
 (128*G[1, -w]*G[1, w^2]*G[r61, 0, w^2])/3 - 
 (448*G[1, w]*G[1, w^2]*G[r61, 0, w^2])/9 + (16*G[1, w^2]^2*G[r61, 0, w^2])/
  3 - (16*I)*Pi*G[1, z3]*G[r61, 0, w^2] - 
 (32*G[0, -w]*G[1, z3]*G[r61, 0, w^2])/3 + 
 16*G[0, w]*G[1, z3]*G[r61, 0, w^2] + (80*G[0, w^2]*G[1, z3]*G[r61, 0, w^2])/
  3 + (80*G[1, r7]*G[1, z3]*G[r61, 0, w^2])/3 + 
 (64*G[1, -w]*G[1, z3]*G[r61, 0, w^2])/3 - 
 32*G[1, w]*G[1, z3]*G[r61, 0, w^2] - (64*G[1, w^2]*G[1, z3]*G[r61, 0, w^2])/
  3 - (12*I)*Pi*G[r1, w]*G[r61, 0, w^2] - (12*I)*Pi*G[r2, w]*G[r61, 0, w^2] + 
 4*G[0, w]*G[r61, -w]*G[r61, 0, w^2] + 4*G[0, w^2]*G[r61, -w]*
  G[r61, 0, w^2] - 8*G[1, w]*G[r61, -w]*G[r61, 0, w^2] - 
 ((200*I)/9)*Pi*G[r61, w^2]*G[r61, 0, w^2] - 
 (4*G[0, -w]*G[r61, w^2]*G[r61, 0, w^2])/3 + 
 (200*G[0, w]*G[r61, w^2]*G[r61, 0, w^2])/9 + 
 (70*G[0, w^2]*G[r61, w^2]*G[r61, 0, w^2])/3 + 
 (320*G[1, r7]*G[r61, w^2]*G[r61, 0, w^2])/9 + 
 (32*G[1, -w]*G[r61, w^2]*G[r61, 0, w^2])/3 - 
 (400*G[1, w]*G[r61, w^2]*G[r61, 0, w^2])/9 - 
 (128*G[1, w^2]*G[r61, w^2]*G[r61, 0, w^2])/3 - 
 4*G[r61, -w]*G[r61, w^2]*G[r61, 0, w^2] + 
 (8*I)*Pi*G[r61, z3]*G[r61, 0, w^2] + (16*G[0, -w]*G[r61, z3]*G[r61, 0, w^2])/
  3 - 8*G[0, w]*G[r61, z3]*G[r61, 0, w^2] - 
 (40*G[0, w^2]*G[r61, z3]*G[r61, 0, w^2])/3 - 
 (40*G[1, r7]*G[r61, z3]*G[r61, 0, w^2])/3 - 
 (32*G[1, -w]*G[r61, z3]*G[r61, 0, w^2])/3 + 
 16*G[1, w]*G[r61, z3]*G[r61, 0, w^2] + 
 (32*G[1, w^2]*G[r61, z3]*G[r61, 0, w^2])/3 + 
 4*G[0, w]*G[r62, -w]*G[r61, 0, w^2] + 4*G[0, w^2]*G[r62, -w]*
  G[r61, 0, w^2] - 8*G[1, w]*G[r62, -w]*G[r61, 0, w^2] - 
 4*G[r61, w^2]*G[r62, -w]*G[r61, 0, w^2] - ((200*I)/9)*Pi*G[r62, w^2]*
  G[r61, 0, w^2] - (4*G[0, -w]*G[r62, w^2]*G[r61, 0, w^2])/3 + 
 (200*G[0, w]*G[r62, w^2]*G[r61, 0, w^2])/9 + 
 (70*G[0, w^2]*G[r62, w^2]*G[r61, 0, w^2])/3 + 
 (320*G[1, r7]*G[r62, w^2]*G[r61, 0, w^2])/9 + 
 (32*G[1, -w]*G[r62, w^2]*G[r61, 0, w^2])/3 - 
 (400*G[1, w]*G[r62, w^2]*G[r61, 0, w^2])/9 - 
 (128*G[1, w^2]*G[r62, w^2]*G[r61, 0, w^2])/3 - 
 4*G[r61, -w]*G[r62, w^2]*G[r61, 0, w^2] - 4*G[r62, -w]*G[r62, w^2]*
  G[r61, 0, w^2] + (8*I)*Pi*G[r62, z3]*G[r61, 0, w^2] + 
 (16*G[0, -w]*G[r62, z3]*G[r61, 0, w^2])/3 - 
 8*G[0, w]*G[r62, z3]*G[r61, 0, w^2] - 
 (40*G[0, w^2]*G[r62, z3]*G[r61, 0, w^2])/3 - 
 (40*G[1, r7]*G[r62, z3]*G[r61, 0, w^2])/3 - 
 (32*G[1, -w]*G[r62, z3]*G[r61, 0, w^2])/3 + 
 16*G[1, w]*G[r62, z3]*G[r61, 0, w^2] + 
 (32*G[1, w^2]*G[r62, z3]*G[r61, 0, w^2])/3 + ((62*I)/3)*Pi*G[w^(-2), w^2]*
  G[r61, 0, w^2] + (2*G[0, -w]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 (62*G[0, w]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 (20*G[0, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 (64*G[1, r7]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 (4*G[1, -w]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 
 (124*G[1, w]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 
 (16*G[1, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 4*G[1, z3]*G[w^(-2), w^2]*G[r61, 0, w^2] + 4*G[r61, w^2]*G[w^(-2), w^2]*
  G[r61, 0, w^2] + 2*G[r61, z3]*G[w^(-2), w^2]*G[r61, 0, w^2] + 
 4*G[r62, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2] + 
 2*G[r62, z3]*G[w^(-2), w^2]*G[r61, 0, w^2] - 
 4*G[0, -w]*G[-w^(-1), -w]*G[r61, 0, w^2] + 8*G[1, -w]*G[-w^(-1), -w]*
  G[r61, 0, w^2] + ((58*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
 (38*G[0, -w]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 - 
 (58*G[0, w]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 + 
 (26*G[0, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 - 
 (32*G[1, r7]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 + 
 (76*G[1, -w]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 + 
 (116*G[1, w]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 - 
 (16*G[1, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 - 
 12*G[1, z3]*G[-w^(-1), w^2]*G[r61, 0, w^2] - 6*G[r61, w^2]*G[-w^(-1), w^2]*
  G[r61, 0, w^2] + 6*G[r61, z3]*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
 6*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
 6*G[r62, z3]*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
 ((58*I)/3)*Pi*G[-w, w^2]*G[r61, 0, w^2] - 
 (38*G[0, -w]*G[-w, w^2]*G[r61, 0, w^2])/3 - 
 (58*G[0, w]*G[-w, w^2]*G[r61, 0, w^2])/3 + 
 (26*G[0, w^2]*G[-w, w^2]*G[r61, 0, w^2])/3 - 
 (32*G[1, r7]*G[-w, w^2]*G[r61, 0, w^2])/3 + 
 (76*G[1, -w]*G[-w, w^2]*G[r61, 0, w^2])/3 + 
 (116*G[1, w]*G[-w, w^2]*G[r61, 0, w^2])/3 - 
 (16*G[1, w^2]*G[-w, w^2]*G[r61, 0, w^2])/3 - 
 12*G[1, z3]*G[-w, w^2]*G[r61, 0, w^2] - 6*G[r61, w^2]*G[-w, w^2]*
  G[r61, 0, w^2] + 6*G[r61, z3]*G[-w, w^2]*G[r61, 0, w^2] - 
 6*G[r62, w^2]*G[-w, w^2]*G[r61, 0, w^2] + 6*G[r62, z3]*G[-w, w^2]*
  G[r61, 0, w^2] - (16*G[0, 0, -w]*G[r61, 0, w^2])/3 + 
 8*G[0, 0, w]*G[r61, 0, w^2] + (46*G[0, 0, w^2]*G[r61, 0, w^2])/3 + 
 16*G[0, 1, r7]*G[r61, 0, w^2] + (56*G[0, 1, -w]*G[r61, 0, w^2])/3 - 
 20*G[0, 1, w]*G[r61, 0, w^2] - (80*G[0, 1, w^2]*G[r61, 0, w^2])/3 - 
 4*G[0, r61, -w]*G[r61, 0, w^2] - 2*G[0, r61, w^2]*G[r61, 0, w^2] - 
 4*G[0, r62, -w]*G[r61, 0, w^2] - 2*G[0, r62, w^2]*G[r61, 0, w^2] - 
 4*G[0, -w, -w]*G[r61, 0, w^2] - 6*G[0, w^2, w^2]*G[r61, 0, w^2] + 
 (32*G[1, 0, -w]*G[r61, 0, w^2])/3 - 44*G[1, 0, w]*G[r61, 0, w^2] - 
 (56*G[1, 0, w^2]*G[r61, 0, w^2])/3 - 16*G[1, 0, z3]*G[r61, 0, w^2] - 
 (70*G[1, 1, r7]*G[r61, 0, w^2])/3 - (64*G[1, 1, -w]*G[r61, 0, w^2])/3 + 
 88*G[1, 1, w]*G[r61, 0, w^2] + (112*G[1, 1, w^2]*G[r61, 0, w^2])/3 + 
 16*G[1, r61, w^2]*G[r61, 0, w^2] + 16*G[1, r62, w^2]*G[r61, 0, w^2] - 
 4*G[1, w^(-2), w^2]*G[r61, 0, w^2] + 4*G[1, w^(-2), z3]*G[r61, 0, w^2] - 
 12*G[1, -w^(-1), w^2]*G[r61, 0, w^2] + 12*G[1, -w^(-1), z3]*G[r61, 0, w^2] + 
 8*G[1, -w, -w]*G[r61, 0, w^2] - 12*G[1, -w, w^2]*G[r61, 0, w^2] + 
 12*G[1, -w, z3]*G[r61, 0, w^2] - 4*G[1, w^2, w^2]*G[r61, 0, w^2] + 
 4*G[1, w^2, z3]*G[r61, 0, w^2] + 12*G[r1, 0, w]*G[r61, 0, w^2] - 
 24*G[r1, 1, w]*G[r61, 0, w^2] + 12*G[r2, 0, w]*G[r61, 0, w^2] - 
 24*G[r2, 1, w]*G[r61, 0, w^2] - 4*G[r61, 0, -w]*G[r61, 0, w^2] - 
 8*G[r61, 0, w^2]^2 + (2*Pi^2*G[r61, 0, z3])/3 - 
 (28*G[0, -w]^2*G[r61, 0, z3])/3 + (4*I)*Pi*G[0, w]*G[r61, 0, z3] + 
 4*G[0, -w]*G[0, w]*G[r61, 0, z3] + ((28*I)/3)*Pi*G[0, w^2]*G[r61, 0, z3] - 
 (8*G[0, -w]*G[0, w^2]*G[r61, 0, z3])/3 - 
 (16*G[0, w]*G[0, w^2]*G[r61, 0, z3])/3 + 22*G[0, w^2]^2*G[r61, 0, z3] - 
 (2*I)*Pi*G[1, r7]*G[r61, 0, z3] + (32*G[0, w^2]*G[1, r7]*G[r61, 0, z3])/3 + 
 (88*G[0, -w]*G[1, -w]*G[r61, 0, z3])/3 + 
 (40*G[0, w^2]*G[1, -w]*G[r61, 0, z3])/3 - (64*G[1, -w]^2*G[r61, 0, z3])/3 - 
 (32*I)*Pi*G[1, w]*G[r61, 0, z3] - 8*G[0, -w]*G[1, w]*G[r61, 0, z3] + 
 (32*G[0, w^2]*G[1, w]*G[r61, 0, z3])/3 + ((296*I)/9)*Pi*G[1, w^2]*
  G[r61, 0, z3] - (32*G[0, -w]*G[1, w^2]*G[r61, 0, z3])/3 - 
 (368*G[0, w]*G[1, w^2]*G[r61, 0, z3])/9 - 64*G[0, w^2]*G[1, w^2]*
  G[r61, 0, z3] - (368*G[1, r7]*G[1, w^2]*G[r61, 0, z3])/9 + 
 (64*G[1, -w]*G[1, w^2]*G[r61, 0, z3])/3 + 
 (736*G[1, w]*G[1, w^2]*G[r61, 0, z3])/9 + 16*G[1, w^2]^2*G[r61, 0, z3] + 
 (12*I)*Pi*G[r1, w]*G[r61, 0, z3] + (12*I)*Pi*G[r2, w]*G[r61, 0, z3] - 
 4*G[0, w]*G[r61, -w]*G[r61, 0, z3] - 4*G[0, w^2]*G[r61, -w]*G[r61, 0, z3] + 
 8*G[1, w]*G[r61, -w]*G[r61, 0, z3] + ((128*I)/9)*Pi*G[r61, w^2]*
  G[r61, 0, z3] - 4*G[0, -w]*G[r61, w^2]*G[r61, 0, z3] - 
 (128*G[0, w]*G[r61, w^2]*G[r61, 0, z3])/9 - 10*G[0, w^2]*G[r61, w^2]*
  G[r61, 0, z3] - (200*G[1, r7]*G[r61, w^2]*G[r61, 0, z3])/9 + 
 (256*G[1, w]*G[r61, w^2]*G[r61, 0, z3])/9 + 32*G[1, w^2]*G[r61, w^2]*
  G[r61, 0, z3] + 4*G[r61, -w]*G[r61, w^2]*G[r61, 0, z3] - 
 4*G[0, w]*G[r62, -w]*G[r61, 0, z3] - 4*G[0, w^2]*G[r62, -w]*G[r61, 0, z3] + 
 8*G[1, w]*G[r62, -w]*G[r61, 0, z3] + 4*G[r61, w^2]*G[r62, -w]*
  G[r61, 0, z3] + ((128*I)/9)*Pi*G[r62, w^2]*G[r61, 0, z3] - 
 4*G[0, -w]*G[r62, w^2]*G[r61, 0, z3] - 
 (128*G[0, w]*G[r62, w^2]*G[r61, 0, z3])/9 - 10*G[0, w^2]*G[r62, w^2]*
  G[r61, 0, z3] - (200*G[1, r7]*G[r62, w^2]*G[r61, 0, z3])/9 + 
 (256*G[1, w]*G[r62, w^2]*G[r61, 0, z3])/9 + 32*G[1, w^2]*G[r62, w^2]*
  G[r61, 0, z3] + 4*G[r61, -w]*G[r62, w^2]*G[r61, 0, z3] + 
 4*G[r62, -w]*G[r62, w^2]*G[r61, 0, z3] - ((62*I)/3)*Pi*G[w^(-2), w^2]*
  G[r61, 0, z3] - (2*G[0, -w]*G[w^(-2), w^2]*G[r61, 0, z3])/3 + 
 (62*G[0, w]*G[w^(-2), w^2]*G[r61, 0, z3])/3 + 
 (20*G[0, w^2]*G[w^(-2), w^2]*G[r61, 0, z3])/3 + 
 (64*G[1, r7]*G[w^(-2), w^2]*G[r61, 0, z3])/3 + 
 (4*G[1, -w]*G[w^(-2), w^2]*G[r61, 0, z3])/3 - 
 (124*G[1, w]*G[w^(-2), w^2]*G[r61, 0, z3])/3 - 
 (4*G[1, w^2]*G[w^(-2), w^2]*G[r61, 0, z3])/3 - 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[r61, 0, z3] - 6*G[r62, w^2]*G[w^(-2), w^2]*
  G[r61, 0, z3] + 4*G[0, -w]*G[-w^(-1), -w]*G[r61, 0, z3] - 
 8*G[1, -w]*G[-w^(-1), -w]*G[r61, 0, z3] - ((58*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r61, 0, z3] + (38*G[0, -w]*G[-w^(-1), w^2]*G[r61, 0, z3])/3 + 
 (58*G[0, w]*G[-w^(-1), w^2]*G[r61, 0, z3])/3 - 
 (26*G[0, w^2]*G[-w^(-1), w^2]*G[r61, 0, z3])/3 + 
 (32*G[1, r7]*G[-w^(-1), w^2]*G[r61, 0, z3])/3 - 
 (76*G[1, -w]*G[-w^(-1), w^2]*G[r61, 0, z3])/3 - 
 (116*G[1, w]*G[-w^(-1), w^2]*G[r61, 0, z3])/3 + 
 (52*G[1, w^2]*G[-w^(-1), w^2]*G[r61, 0, z3])/3 - 
 ((58*I)/3)*Pi*G[-w, w^2]*G[r61, 0, z3] + 
 (38*G[0, -w]*G[-w, w^2]*G[r61, 0, z3])/3 + 
 (58*G[0, w]*G[-w, w^2]*G[r61, 0, z3])/3 - 
 (26*G[0, w^2]*G[-w, w^2]*G[r61, 0, z3])/3 + 
 (32*G[1, r7]*G[-w, w^2]*G[r61, 0, z3])/3 - 
 (76*G[1, -w]*G[-w, w^2]*G[r61, 0, z3])/3 - 
 (116*G[1, w]*G[-w, w^2]*G[r61, 0, z3])/3 + 
 (52*G[1, w^2]*G[-w, w^2]*G[r61, 0, z3])/3 + (16*G[0, 0, -w]*G[r61, 0, z3])/
  3 - 8*G[0, 0, w]*G[r61, 0, z3] - (46*G[0, 0, w^2]*G[r61, 0, z3])/3 - 
 16*G[0, 1, r7]*G[r61, 0, z3] - (56*G[0, 1, -w]*G[r61, 0, z3])/3 + 
 20*G[0, 1, w]*G[r61, 0, z3] + (80*G[0, 1, w^2]*G[r61, 0, z3])/3 + 
 4*G[0, r61, -w]*G[r61, 0, z3] + 2*G[0, r61, w^2]*G[r61, 0, z3] + 
 4*G[0, r62, -w]*G[r61, 0, z3] + 2*G[0, r62, w^2]*G[r61, 0, z3] + 
 4*G[0, -w, -w]*G[r61, 0, z3] + 6*G[0, w^2, w^2]*G[r61, 0, z3] - 
 (32*G[1, 0, -w]*G[r61, 0, z3])/3 + 44*G[1, 0, w]*G[r61, 0, z3] + 
 (104*G[1, 0, w^2]*G[r61, 0, z3])/3 + (70*G[1, 1, r7]*G[r61, 0, z3])/3 + 
 (64*G[1, 1, -w]*G[r61, 0, z3])/3 - 88*G[1, 1, w]*G[r61, 0, z3] - 
 (112*G[1, 1, w^2]*G[r61, 0, z3])/3 - 16*G[1, r61, w^2]*G[r61, 0, z3] - 
 16*G[1, r62, w^2]*G[r61, 0, z3] - 8*G[1, -w, -w]*G[r61, 0, z3] - 
 12*G[r1, 0, w]*G[r61, 0, z3] + 24*G[r1, 1, w]*G[r61, 0, z3] - 
 12*G[r2, 0, w]*G[r61, 0, z3] + 24*G[r2, 1, w]*G[r61, 0, z3] + 
 4*G[r61, 0, -w]*G[r61, 0, z3] + 8*G[r61, 0, w^2]*G[r61, 0, z3] + 
 (16*Pi^2*G[r61, 1, w^2])/3 + ((16*I)/3)*Pi*G[0, w]*G[r61, 1, w^2] - 
 (8*I)*Pi*G[0, w^2]*G[r61, 1, w^2] - (16*G[0, -w]*G[0, w^2]*G[r61, 1, w^2])/
  3 + 8*G[0, w]*G[0, w^2]*G[r61, 1, w^2] + (16*G[0, w^2]^2*G[r61, 1, w^2])/
  3 + (40*G[0, w^2]*G[1, r7]*G[r61, 1, w^2])/3 + 
 (32*G[0, w^2]*G[1, -w]*G[r61, 1, w^2])/3 - ((128*I)/3)*Pi*G[1, w]*
  G[r61, 1, w^2] - 16*G[0, w^2]*G[1, w]*G[r61, 1, w^2] - 
 ((64*I)/3)*Pi*G[1, w^2]*G[r61, 1, w^2] + 
 (64*G[0, w]*G[1, w^2]*G[r61, 1, w^2])/3 + 
 (64*G[0, w^2]*G[1, w^2]*G[r61, 1, w^2])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[r61, 1, w^2])/3 - 
 (128*G[1, w]*G[1, w^2]*G[r61, 1, w^2])/3 + ((128*I)/3)*Pi*G[1, z3]*
  G[r61, 1, w^2] - (128*G[0, w]*G[1, z3]*G[r61, 1, w^2])/3 - 
 32*G[0, w^2]*G[1, z3]*G[r61, 1, w^2] - 
 (128*G[1, r7]*G[1, z3]*G[r61, 1, w^2])/3 + 
 (256*G[1, w]*G[1, z3]*G[r61, 1, w^2])/3 + 
 (16*I)*Pi*G[r1, w]*G[r61, 1, w^2] + (16*I)*Pi*G[r2, w]*G[r61, 1, w^2] + 
 ((128*I)/3)*Pi*G[r61, w^2]*G[r61, 1, w^2] - 
 (128*G[0, w]*G[r61, w^2]*G[r61, 1, w^2])/3 - 
 16*G[0, w^2]*G[r61, w^2]*G[r61, 1, w^2] - 
 (128*G[1, r7]*G[r61, w^2]*G[r61, 1, w^2])/3 + 
 (256*G[1, w]*G[r61, w^2]*G[r61, 1, w^2])/3 - 
 ((64*I)/3)*Pi*G[r61, z3]*G[r61, 1, w^2] + 
 (64*G[0, w]*G[r61, z3]*G[r61, 1, w^2])/3 + 16*G[0, w^2]*G[r61, z3]*
  G[r61, 1, w^2] + (64*G[1, r7]*G[r61, z3]*G[r61, 1, w^2])/3 - 
 (128*G[1, w]*G[r61, z3]*G[r61, 1, w^2])/3 + ((128*I)/3)*Pi*G[r62, w^2]*
  G[r61, 1, w^2] - (128*G[0, w]*G[r62, w^2]*G[r61, 1, w^2])/3 - 
 16*G[0, w^2]*G[r62, w^2]*G[r61, 1, w^2] - 
 (128*G[1, r7]*G[r62, w^2]*G[r61, 1, w^2])/3 + 
 (256*G[1, w]*G[r62, w^2]*G[r61, 1, w^2])/3 - 
 ((64*I)/3)*Pi*G[r62, z3]*G[r61, 1, w^2] + 
 (64*G[0, w]*G[r62, z3]*G[r61, 1, w^2])/3 + 16*G[0, w^2]*G[r62, z3]*
  G[r61, 1, w^2] + (64*G[1, r7]*G[r62, z3]*G[r61, 1, w^2])/3 - 
 (128*G[1, w]*G[r62, z3]*G[r61, 1, w^2])/3 - ((40*I)/3)*Pi*G[w^(-2), w^2]*
  G[r61, 1, w^2] - 4*G[0, -w]*G[w^(-2), w^2]*G[r61, 1, w^2] + 
 (40*G[0, w]*G[w^(-2), w^2]*G[r61, 1, w^2])/3 + 
 4*G[0, w^2]*G[w^(-2), w^2]*G[r61, 1, w^2] + 
 (52*G[1, r7]*G[w^(-2), w^2]*G[r61, 1, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[r61, 1, w^2] - 
 (80*G[1, w]*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 
 24*G[1, w^2]*G[w^(-2), w^2]*G[r61, 1, w^2] + 
 16*G[1, z3]*G[w^(-2), w^2]*G[r61, 1, w^2] + 8*G[r61, w^2]*G[w^(-2), w^2]*
  G[r61, 1, w^2] - 8*G[r61, z3]*G[w^(-2), w^2]*G[r61, 1, w^2] + 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[r61, 1, w^2] - 
 8*G[r62, z3]*G[w^(-2), w^2]*G[r61, 1, w^2] - ((32*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r61, 1, w^2] + (28*G[0, -w]*G[-w^(-1), w^2]*G[r61, 1, w^2])/3 + 
 (32*G[0, w]*G[-w^(-1), w^2]*G[r61, 1, w^2])/3 - 
 (28*G[0, w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2])/3 + 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r61, 1, w^2])/3 - 
 (56*G[1, -w]*G[-w^(-1), w^2]*G[r61, 1, w^2])/3 - 
 (64*G[1, w]*G[-w^(-1), w^2]*G[r61, 1, w^2])/3 + 
 (8*G[1, w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2])/3 + 
 16*G[1, z3]*G[-w^(-1), w^2]*G[r61, 1, w^2] + 8*G[r61, w^2]*G[-w^(-1), w^2]*
  G[r61, 1, w^2] - 8*G[r61, z3]*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
 8*G[r62, z3]*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
 ((32*I)/3)*Pi*G[-w, w^2]*G[r61, 1, w^2] + 
 (28*G[0, -w]*G[-w, w^2]*G[r61, 1, w^2])/3 + 
 (32*G[0, w]*G[-w, w^2]*G[r61, 1, w^2])/3 - 
 (28*G[0, w^2]*G[-w, w^2]*G[r61, 1, w^2])/3 + 
 (4*G[1, r7]*G[-w, w^2]*G[r61, 1, w^2])/3 - 
 (56*G[1, -w]*G[-w, w^2]*G[r61, 1, w^2])/3 - 
 (64*G[1, w]*G[-w, w^2]*G[r61, 1, w^2])/3 + 
 (8*G[1, w^2]*G[-w, w^2]*G[r61, 1, w^2])/3 + 
 16*G[1, z3]*G[-w, w^2]*G[r61, 1, w^2] + 8*G[r61, w^2]*G[-w, w^2]*
  G[r61, 1, w^2] - 8*G[r61, z3]*G[-w, w^2]*G[r61, 1, w^2] + 
 8*G[r62, w^2]*G[-w, w^2]*G[r61, 1, w^2] - 8*G[r62, z3]*G[-w, w^2]*
  G[r61, 1, w^2] - (16*G[0, 0, w]*G[r61, 1, w^2])/3 - 
 16*G[0, 1, r7]*G[r61, 1, w^2] + (32*G[0, 1, w]*G[r61, 1, w^2])/3 + 
 (128*G[1, 0, w]*G[r61, 1, w^2])/3 - 32*G[1, 0, w^2]*G[r61, 1, w^2] + 
 32*G[1, 0, z3]*G[r61, 1, w^2] + (64*G[1, 1, r7]*G[r61, 1, w^2])/3 - 
 (256*G[1, 1, w]*G[r61, 1, w^2])/3 + 16*G[1, w^(-2), w^2]*G[r61, 1, w^2] - 
 16*G[1, w^(-2), z3]*G[r61, 1, w^2] + 16*G[1, -w^(-1), w^2]*G[r61, 1, w^2] - 
 16*G[1, -w^(-1), z3]*G[r61, 1, w^2] + 16*G[1, -w, w^2]*G[r61, 1, w^2] - 
 16*G[1, -w, z3]*G[r61, 1, w^2] + 16*G[1, w^2, w^2]*G[r61, 1, w^2] - 
 16*G[1, w^2, z3]*G[r61, 1, w^2] - 16*G[r1, 0, w]*G[r61, 1, w^2] + 
 32*G[r1, 1, w]*G[r61, 1, w^2] - 16*G[r2, 0, w]*G[r61, 1, w^2] + 
 32*G[r2, 1, w]*G[r61, 1, w^2] + 16*G[r61, 0, w^2]*G[r61, 1, w^2] - 
 16*G[r61, 0, z3]*G[r61, 1, w^2] - (16*Pi^2*G[r61, 1, z3])/3 - 
 ((16*I)/3)*Pi*G[0, w]*G[r61, 1, z3] + (8*I)*Pi*G[0, w^2]*G[r61, 1, z3] + 
 (16*G[0, -w]*G[0, w^2]*G[r61, 1, z3])/3 - 
 8*G[0, w]*G[0, w^2]*G[r61, 1, z3] - (16*G[0, w^2]^2*G[r61, 1, z3])/3 - 
 (40*G[0, w^2]*G[1, r7]*G[r61, 1, z3])/3 - 
 (32*G[0, w^2]*G[1, -w]*G[r61, 1, z3])/3 + ((128*I)/3)*Pi*G[1, w]*
  G[r61, 1, z3] + 16*G[0, w^2]*G[1, w]*G[r61, 1, z3] - 
 ((64*I)/3)*Pi*G[1, w^2]*G[r61, 1, z3] + (64*G[0, w]*G[1, w^2]*G[r61, 1, z3])/
  3 + (32*G[0, w^2]*G[1, w^2]*G[r61, 1, z3])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[r61, 1, z3])/3 - 
 (128*G[1, w]*G[1, w^2]*G[r61, 1, z3])/3 - (16*I)*Pi*G[r1, w]*G[r61, 1, z3] - 
 (16*I)*Pi*G[r2, w]*G[r61, 1, z3] - ((64*I)/3)*Pi*G[r61, w^2]*G[r61, 1, z3] + 
 (64*G[0, w]*G[r61, w^2]*G[r61, 1, z3])/3 + 
 (64*G[1, r7]*G[r61, w^2]*G[r61, 1, z3])/3 - 
 (128*G[1, w]*G[r61, w^2]*G[r61, 1, z3])/3 - ((64*I)/3)*Pi*G[r62, w^2]*
  G[r61, 1, z3] + (64*G[0, w]*G[r62, w^2]*G[r61, 1, z3])/3 + 
 (64*G[1, r7]*G[r62, w^2]*G[r61, 1, z3])/3 - 
 (128*G[1, w]*G[r62, w^2]*G[r61, 1, z3])/3 + ((40*I)/3)*Pi*G[w^(-2), w^2]*
  G[r61, 1, z3] + 4*G[0, -w]*G[w^(-2), w^2]*G[r61, 1, z3] - 
 (40*G[0, w]*G[w^(-2), w^2]*G[r61, 1, z3])/3 - 
 4*G[0, w^2]*G[w^(-2), w^2]*G[r61, 1, z3] - 
 (52*G[1, r7]*G[w^(-2), w^2]*G[r61, 1, z3])/3 - 
 8*G[1, -w]*G[w^(-2), w^2]*G[r61, 1, z3] + 
 (80*G[1, w]*G[w^(-2), w^2]*G[r61, 1, z3])/3 + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[r61, 1, z3] + ((32*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r61, 1, z3] - (28*G[0, -w]*G[-w^(-1), w^2]*G[r61, 1, z3])/3 - 
 (32*G[0, w]*G[-w^(-1), w^2]*G[r61, 1, z3])/3 + 
 (28*G[0, w^2]*G[-w^(-1), w^2]*G[r61, 1, z3])/3 - 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r61, 1, z3])/3 + 
 (56*G[1, -w]*G[-w^(-1), w^2]*G[r61, 1, z3])/3 + 
 (64*G[1, w]*G[-w^(-1), w^2]*G[r61, 1, z3])/3 - 
 (56*G[1, w^2]*G[-w^(-1), w^2]*G[r61, 1, z3])/3 + 
 ((32*I)/3)*Pi*G[-w, w^2]*G[r61, 1, z3] - 
 (28*G[0, -w]*G[-w, w^2]*G[r61, 1, z3])/3 - 
 (32*G[0, w]*G[-w, w^2]*G[r61, 1, z3])/3 + 
 (28*G[0, w^2]*G[-w, w^2]*G[r61, 1, z3])/3 - 
 (4*G[1, r7]*G[-w, w^2]*G[r61, 1, z3])/3 + 
 (56*G[1, -w]*G[-w, w^2]*G[r61, 1, z3])/3 + 
 (64*G[1, w]*G[-w, w^2]*G[r61, 1, z3])/3 - 
 (56*G[1, w^2]*G[-w, w^2]*G[r61, 1, z3])/3 + (16*G[0, 0, w]*G[r61, 1, z3])/
  3 + 16*G[0, 1, r7]*G[r61, 1, z3] - (32*G[0, 1, w]*G[r61, 1, z3])/3 - 
 (128*G[1, 0, w]*G[r61, 1, z3])/3 - (64*G[1, 1, r7]*G[r61, 1, z3])/3 + 
 (256*G[1, 1, w]*G[r61, 1, z3])/3 + 16*G[r1, 0, w]*G[r61, 1, z3] - 
 32*G[r1, 1, w]*G[r61, 1, z3] + 16*G[r2, 0, w]*G[r61, 1, z3] - 
 32*G[r2, 1, w]*G[r61, 1, z3] + 8*G[0, w^2]*G[1, w^2]*G[r61, r61, -w] - 
 8*G[0, w^2]*G[1, z3]*G[r61, r61, -w] - 4*G[0, w^2]*G[r61, w^2]*
  G[r61, r61, -w] + 4*G[0, w^2]*G[r61, z3]*G[r61, r61, -w] - 
 4*G[0, w^2]*G[r62, w^2]*G[r61, r61, -w] + 4*G[0, w^2]*G[r62, z3]*
  G[r61, r61, -w] - 8*G[1, w^2]*G[w^(-2), w^2]*G[r61, r61, -w] + 
 8*G[1, z3]*G[w^(-2), w^2]*G[r61, r61, -w] + 4*G[r61, w^2]*G[w^(-2), w^2]*
  G[r61, r61, -w] - 4*G[r61, z3]*G[w^(-2), w^2]*G[r61, r61, -w] + 
 4*G[r62, w^2]*G[w^(-2), w^2]*G[r61, r61, -w] - 
 4*G[r62, z3]*G[w^(-2), w^2]*G[r61, r61, -w] - 
 8*G[1, 0, w^2]*G[r61, r61, -w] + 8*G[1, 0, z3]*G[r61, r61, -w] + 
 8*G[1, w^(-2), w^2]*G[r61, r61, -w] - 8*G[1, w^(-2), z3]*G[r61, r61, -w] + 
 8*G[1, w^2, w^2]*G[r61, r61, -w] - 8*G[1, w^2, z3]*G[r61, r61, -w] + 
 4*G[r61, 0, w^2]*G[r61, r61, -w] - 4*G[r61, 0, z3]*G[r61, r61, -w] + 
 (16*Pi^2*G[r61, r61, w^2])/3 + ((16*I)/3)*Pi*G[0, w]*G[r61, r61, w^2] - 
 (8*I)*Pi*G[0, w^2]*G[r61, r61, w^2] - 
 (16*G[0, -w]*G[0, w^2]*G[r61, r61, w^2])/3 + 
 8*G[0, w]*G[0, w^2]*G[r61, r61, w^2] + (16*G[0, w^2]^2*G[r61, r61, w^2])/3 + 
 (40*G[0, w^2]*G[1, r7]*G[r61, r61, w^2])/3 + 
 (32*G[0, w^2]*G[1, -w]*G[r61, r61, w^2])/3 - 
 ((128*I)/3)*Pi*G[1, w]*G[r61, r61, w^2] - 16*G[0, w^2]*G[1, w]*
  G[r61, r61, w^2] - ((64*I)/3)*Pi*G[1, w^2]*G[r61, r61, w^2] + 
 (64*G[0, w]*G[1, w^2]*G[r61, r61, w^2])/3 - 
 (32*G[0, w^2]*G[1, w^2]*G[r61, r61, w^2])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[r61, r61, w^2])/3 - 
 (128*G[1, w]*G[1, w^2]*G[r61, r61, w^2])/3 + 
 ((128*I)/3)*Pi*G[1, z3]*G[r61, r61, w^2] - 
 (128*G[0, w]*G[1, z3]*G[r61, r61, w^2])/3 - 
 (128*G[1, r7]*G[1, z3]*G[r61, r61, w^2])/3 + 
 (256*G[1, w]*G[1, z3]*G[r61, r61, w^2])/3 + 
 (16*I)*Pi*G[r1, w]*G[r61, r61, w^2] + (16*I)*Pi*G[r2, w]*G[r61, r61, w^2] + 
 ((128*I)/3)*Pi*G[r61, w^2]*G[r61, r61, w^2] - 
 (128*G[0, w]*G[r61, w^2]*G[r61, r61, w^2])/3 - 
 (128*G[1, r7]*G[r61, w^2]*G[r61, r61, w^2])/3 + 
 (256*G[1, w]*G[r61, w^2]*G[r61, r61, w^2])/3 - 
 ((64*I)/3)*Pi*G[r61, z3]*G[r61, r61, w^2] + 
 (64*G[0, w]*G[r61, z3]*G[r61, r61, w^2])/3 + 
 (64*G[1, r7]*G[r61, z3]*G[r61, r61, w^2])/3 - 
 (128*G[1, w]*G[r61, z3]*G[r61, r61, w^2])/3 + 
 ((128*I)/3)*Pi*G[r62, w^2]*G[r61, r61, w^2] - 
 (128*G[0, w]*G[r62, w^2]*G[r61, r61, w^2])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[r61, r61, w^2])/3 + 
 (256*G[1, w]*G[r62, w^2]*G[r61, r61, w^2])/3 - 
 ((64*I)/3)*Pi*G[r62, z3]*G[r61, r61, w^2] + 
 (64*G[0, w]*G[r62, z3]*G[r61, r61, w^2])/3 + 
 (64*G[1, r7]*G[r62, z3]*G[r61, r61, w^2])/3 - 
 (128*G[1, w]*G[r62, z3]*G[r61, r61, w^2])/3 - 
 ((40*I)/3)*Pi*G[w^(-2), w^2]*G[r61, r61, w^2] - 
 4*G[0, -w]*G[w^(-2), w^2]*G[r61, r61, w^2] + 
 (40*G[0, w]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
 4*G[0, w^2]*G[w^(-2), w^2]*G[r61, r61, w^2] + 
 (52*G[1, r7]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[r61, r61, w^2] - 
 (80*G[1, w]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
 4*G[1, w^2]*G[w^(-2), w^2]*G[r61, r61, w^2] - 
 4*G[1, z3]*G[w^(-2), w^2]*G[r61, r61, w^2] - 2*G[r61, w^2]*G[w^(-2), w^2]*
  G[r61, r61, w^2] + 2*G[r61, z3]*G[w^(-2), w^2]*G[r61, r61, w^2] - 
 2*G[r62, w^2]*G[w^(-2), w^2]*G[r61, r61, w^2] + 
 2*G[r62, z3]*G[w^(-2), w^2]*G[r61, r61, w^2] - 
 ((32*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 (28*G[0, -w]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 + 
 (32*G[0, w]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 - 
 (28*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 + 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 - 
 (56*G[1, -w]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 - 
 (64*G[1, w]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 + 
 (44*G[1, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 + 
 4*G[1, z3]*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2] - 
 2*G[r61, z3]*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2] - 
 2*G[r62, z3]*G[-w^(-1), w^2]*G[r61, r61, w^2] - 
 ((32*I)/3)*Pi*G[-w, w^2]*G[r61, r61, w^2] + 
 (28*G[0, -w]*G[-w, w^2]*G[r61, r61, w^2])/3 + 
 (32*G[0, w]*G[-w, w^2]*G[r61, r61, w^2])/3 - 
 (28*G[0, w^2]*G[-w, w^2]*G[r61, r61, w^2])/3 + 
 (4*G[1, r7]*G[-w, w^2]*G[r61, r61, w^2])/3 - 
 (56*G[1, -w]*G[-w, w^2]*G[r61, r61, w^2])/3 - 
 (64*G[1, w]*G[-w, w^2]*G[r61, r61, w^2])/3 + 
 (44*G[1, w^2]*G[-w, w^2]*G[r61, r61, w^2])/3 + 
 4*G[1, z3]*G[-w, w^2]*G[r61, r61, w^2] + 2*G[r61, w^2]*G[-w, w^2]*
  G[r61, r61, w^2] - 2*G[r61, z3]*G[-w, w^2]*G[r61, r61, w^2] + 
 2*G[r62, w^2]*G[-w, w^2]*G[r61, r61, w^2] - 2*G[r62, z3]*G[-w, w^2]*
  G[r61, r61, w^2] - (16*G[0, 0, w]*G[r61, r61, w^2])/3 - 
 16*G[0, 1, r7]*G[r61, r61, w^2] + (32*G[0, 1, w]*G[r61, r61, w^2])/3 + 
 (128*G[1, 0, w]*G[r61, r61, w^2])/3 + (64*G[1, 1, r7]*G[r61, r61, w^2])/3 - 
 (256*G[1, 1, w]*G[r61, r61, w^2])/3 - 4*G[1, w^(-2), w^2]*G[r61, r61, w^2] + 
 4*G[1, w^(-2), z3]*G[r61, r61, w^2] + 4*G[1, -w^(-1), w^2]*
  G[r61, r61, w^2] - 4*G[1, -w^(-1), z3]*G[r61, r61, w^2] + 
 4*G[1, -w, w^2]*G[r61, r61, w^2] - 4*G[1, -w, z3]*G[r61, r61, w^2] - 
 4*G[1, w^2, w^2]*G[r61, r61, w^2] + 4*G[1, w^2, z3]*G[r61, r61, w^2] - 
 16*G[r1, 0, w]*G[r61, r61, w^2] + 32*G[r1, 1, w]*G[r61, r61, w^2] - 
 16*G[r2, 0, w]*G[r61, r61, w^2] + 32*G[r2, 1, w]*G[r61, r61, w^2] - 
 (16*Pi^2*G[r61, r61, z3])/3 - ((16*I)/3)*Pi*G[0, w]*G[r61, r61, z3] + 
 (8*I)*Pi*G[0, w^2]*G[r61, r61, z3] + (16*G[0, -w]*G[0, w^2]*G[r61, r61, z3])/
  3 - 8*G[0, w]*G[0, w^2]*G[r61, r61, z3] - (16*G[0, w^2]^2*G[r61, r61, z3])/
  3 - (40*G[0, w^2]*G[1, r7]*G[r61, r61, z3])/3 - 
 (32*G[0, w^2]*G[1, -w]*G[r61, r61, z3])/3 + 
 ((128*I)/3)*Pi*G[1, w]*G[r61, r61, z3] + 16*G[0, w^2]*G[1, w]*
  G[r61, r61, z3] - ((64*I)/3)*Pi*G[1, w^2]*G[r61, r61, z3] + 
 (64*G[0, w]*G[1, w^2]*G[r61, r61, z3])/3 + 
 (32*G[0, w^2]*G[1, w^2]*G[r61, r61, z3])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[r61, r61, z3])/3 - 
 (128*G[1, w]*G[1, w^2]*G[r61, r61, z3])/3 - 
 (16*I)*Pi*G[r1, w]*G[r61, r61, z3] - (16*I)*Pi*G[r2, w]*G[r61, r61, z3] - 
 ((64*I)/3)*Pi*G[r61, w^2]*G[r61, r61, z3] + 
 (64*G[0, w]*G[r61, w^2]*G[r61, r61, z3])/3 + 
 (64*G[1, r7]*G[r61, w^2]*G[r61, r61, z3])/3 - 
 (128*G[1, w]*G[r61, w^2]*G[r61, r61, z3])/3 - 
 ((64*I)/3)*Pi*G[r62, w^2]*G[r61, r61, z3] + 
 (64*G[0, w]*G[r62, w^2]*G[r61, r61, z3])/3 + 
 (64*G[1, r7]*G[r62, w^2]*G[r61, r61, z3])/3 - 
 (128*G[1, w]*G[r62, w^2]*G[r61, r61, z3])/3 + 
 ((40*I)/3)*Pi*G[w^(-2), w^2]*G[r61, r61, z3] + 
 4*G[0, -w]*G[w^(-2), w^2]*G[r61, r61, z3] - 
 (40*G[0, w]*G[w^(-2), w^2]*G[r61, r61, z3])/3 - 
 4*G[0, w^2]*G[w^(-2), w^2]*G[r61, r61, z3] - 
 (52*G[1, r7]*G[w^(-2), w^2]*G[r61, r61, z3])/3 - 
 8*G[1, -w]*G[w^(-2), w^2]*G[r61, r61, z3] + 
 (80*G[1, w]*G[w^(-2), w^2]*G[r61, r61, z3])/3 + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[r61, r61, z3] + ((32*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r61, r61, z3] - (28*G[0, -w]*G[-w^(-1), w^2]*G[r61, r61, z3])/3 - 
 (32*G[0, w]*G[-w^(-1), w^2]*G[r61, r61, z3])/3 + 
 (28*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r61, z3])/3 - 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r61, r61, z3])/3 + 
 (56*G[1, -w]*G[-w^(-1), w^2]*G[r61, r61, z3])/3 + 
 (64*G[1, w]*G[-w^(-1), w^2]*G[r61, r61, z3])/3 - 
 (56*G[1, w^2]*G[-w^(-1), w^2]*G[r61, r61, z3])/3 + 
 ((32*I)/3)*Pi*G[-w, w^2]*G[r61, r61, z3] - 
 (28*G[0, -w]*G[-w, w^2]*G[r61, r61, z3])/3 - 
 (32*G[0, w]*G[-w, w^2]*G[r61, r61, z3])/3 + 
 (28*G[0, w^2]*G[-w, w^2]*G[r61, r61, z3])/3 - 
 (4*G[1, r7]*G[-w, w^2]*G[r61, r61, z3])/3 + 
 (56*G[1, -w]*G[-w, w^2]*G[r61, r61, z3])/3 + 
 (64*G[1, w]*G[-w, w^2]*G[r61, r61, z3])/3 - 
 (56*G[1, w^2]*G[-w, w^2]*G[r61, r61, z3])/3 + 
 (16*G[0, 0, w]*G[r61, r61, z3])/3 + 16*G[0, 1, r7]*G[r61, r61, z3] - 
 (32*G[0, 1, w]*G[r61, r61, z3])/3 - (128*G[1, 0, w]*G[r61, r61, z3])/3 - 
 (64*G[1, 1, r7]*G[r61, r61, z3])/3 + (256*G[1, 1, w]*G[r61, r61, z3])/3 + 
 16*G[r1, 0, w]*G[r61, r61, z3] - 32*G[r1, 1, w]*G[r61, r61, z3] + 
 16*G[r2, 0, w]*G[r61, r61, z3] - 32*G[r2, 1, w]*G[r61, r61, z3] + 
 8*G[0, w^2]*G[1, w^2]*G[r61, r62, -w] - 8*G[0, w^2]*G[1, z3]*
  G[r61, r62, -w] - 4*G[0, w^2]*G[r61, w^2]*G[r61, r62, -w] + 
 4*G[0, w^2]*G[r61, z3]*G[r61, r62, -w] - 4*G[0, w^2]*G[r62, w^2]*
  G[r61, r62, -w] + 4*G[0, w^2]*G[r62, z3]*G[r61, r62, -w] - 
 8*G[1, w^2]*G[w^(-2), w^2]*G[r61, r62, -w] + 
 8*G[1, z3]*G[w^(-2), w^2]*G[r61, r62, -w] + 4*G[r61, w^2]*G[w^(-2), w^2]*
  G[r61, r62, -w] - 4*G[r61, z3]*G[w^(-2), w^2]*G[r61, r62, -w] + 
 4*G[r62, w^2]*G[w^(-2), w^2]*G[r61, r62, -w] - 
 4*G[r62, z3]*G[w^(-2), w^2]*G[r61, r62, -w] - 
 8*G[1, 0, w^2]*G[r61, r62, -w] + 8*G[1, 0, z3]*G[r61, r62, -w] + 
 8*G[1, w^(-2), w^2]*G[r61, r62, -w] - 8*G[1, w^(-2), z3]*G[r61, r62, -w] + 
 8*G[1, w^2, w^2]*G[r61, r62, -w] - 8*G[1, w^2, z3]*G[r61, r62, -w] + 
 4*G[r61, 0, w^2]*G[r61, r62, -w] - 4*G[r61, 0, z3]*G[r61, r62, -w] + 
 (16*Pi^2*G[r61, r62, w^2])/3 + ((16*I)/3)*Pi*G[0, w]*G[r61, r62, w^2] - 
 (8*I)*Pi*G[0, w^2]*G[r61, r62, w^2] - 
 (16*G[0, -w]*G[0, w^2]*G[r61, r62, w^2])/3 + 
 8*G[0, w]*G[0, w^2]*G[r61, r62, w^2] + (16*G[0, w^2]^2*G[r61, r62, w^2])/3 + 
 (40*G[0, w^2]*G[1, r7]*G[r61, r62, w^2])/3 + 
 (32*G[0, w^2]*G[1, -w]*G[r61, r62, w^2])/3 - 
 ((128*I)/3)*Pi*G[1, w]*G[r61, r62, w^2] - 16*G[0, w^2]*G[1, w]*
  G[r61, r62, w^2] - ((64*I)/3)*Pi*G[1, w^2]*G[r61, r62, w^2] + 
 (64*G[0, w]*G[1, w^2]*G[r61, r62, w^2])/3 - 
 (32*G[0, w^2]*G[1, w^2]*G[r61, r62, w^2])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[r61, r62, w^2])/3 - 
 (128*G[1, w]*G[1, w^2]*G[r61, r62, w^2])/3 + 
 ((128*I)/3)*Pi*G[1, z3]*G[r61, r62, w^2] - 
 (128*G[0, w]*G[1, z3]*G[r61, r62, w^2])/3 - 
 (128*G[1, r7]*G[1, z3]*G[r61, r62, w^2])/3 + 
 (256*G[1, w]*G[1, z3]*G[r61, r62, w^2])/3 + 
 (16*I)*Pi*G[r1, w]*G[r61, r62, w^2] + (16*I)*Pi*G[r2, w]*G[r61, r62, w^2] + 
 ((128*I)/3)*Pi*G[r61, w^2]*G[r61, r62, w^2] - 
 (128*G[0, w]*G[r61, w^2]*G[r61, r62, w^2])/3 - 
 (128*G[1, r7]*G[r61, w^2]*G[r61, r62, w^2])/3 + 
 (256*G[1, w]*G[r61, w^2]*G[r61, r62, w^2])/3 - 
 ((64*I)/3)*Pi*G[r61, z3]*G[r61, r62, w^2] + 
 (64*G[0, w]*G[r61, z3]*G[r61, r62, w^2])/3 + 
 (64*G[1, r7]*G[r61, z3]*G[r61, r62, w^2])/3 - 
 (128*G[1, w]*G[r61, z3]*G[r61, r62, w^2])/3 + 
 ((128*I)/3)*Pi*G[r62, w^2]*G[r61, r62, w^2] - 
 (128*G[0, w]*G[r62, w^2]*G[r61, r62, w^2])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[r61, r62, w^2])/3 + 
 (256*G[1, w]*G[r62, w^2]*G[r61, r62, w^2])/3 - 
 ((64*I)/3)*Pi*G[r62, z3]*G[r61, r62, w^2] + 
 (64*G[0, w]*G[r62, z3]*G[r61, r62, w^2])/3 + 
 (64*G[1, r7]*G[r62, z3]*G[r61, r62, w^2])/3 - 
 (128*G[1, w]*G[r62, z3]*G[r61, r62, w^2])/3 - 
 ((40*I)/3)*Pi*G[w^(-2), w^2]*G[r61, r62, w^2] - 
 4*G[0, -w]*G[w^(-2), w^2]*G[r61, r62, w^2] + 
 (40*G[0, w]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + 
 4*G[0, w^2]*G[w^(-2), w^2]*G[r61, r62, w^2] + 
 (52*G[1, r7]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[r61, r62, w^2] - 
 (80*G[1, w]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 
 4*G[1, w^2]*G[w^(-2), w^2]*G[r61, r62, w^2] - 
 4*G[1, z3]*G[w^(-2), w^2]*G[r61, r62, w^2] - 2*G[r61, w^2]*G[w^(-2), w^2]*
  G[r61, r62, w^2] + 2*G[r61, z3]*G[w^(-2), w^2]*G[r61, r62, w^2] - 
 2*G[r62, w^2]*G[w^(-2), w^2]*G[r61, r62, w^2] + 
 2*G[r62, z3]*G[w^(-2), w^2]*G[r61, r62, w^2] - 
 ((32*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 (28*G[0, -w]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 + 
 (32*G[0, w]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 - 
 (28*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 + 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 - 
 (56*G[1, -w]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 - 
 (64*G[1, w]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 + 
 (44*G[1, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 + 
 4*G[1, z3]*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2] - 
 2*G[r61, z3]*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2] - 
 2*G[r62, z3]*G[-w^(-1), w^2]*G[r61, r62, w^2] - 
 ((32*I)/3)*Pi*G[-w, w^2]*G[r61, r62, w^2] + 
 (28*G[0, -w]*G[-w, w^2]*G[r61, r62, w^2])/3 + 
 (32*G[0, w]*G[-w, w^2]*G[r61, r62, w^2])/3 - 
 (28*G[0, w^2]*G[-w, w^2]*G[r61, r62, w^2])/3 + 
 (4*G[1, r7]*G[-w, w^2]*G[r61, r62, w^2])/3 - 
 (56*G[1, -w]*G[-w, w^2]*G[r61, r62, w^2])/3 - 
 (64*G[1, w]*G[-w, w^2]*G[r61, r62, w^2])/3 + 
 (44*G[1, w^2]*G[-w, w^2]*G[r61, r62, w^2])/3 + 
 4*G[1, z3]*G[-w, w^2]*G[r61, r62, w^2] + 2*G[r61, w^2]*G[-w, w^2]*
  G[r61, r62, w^2] - 2*G[r61, z3]*G[-w, w^2]*G[r61, r62, w^2] + 
 2*G[r62, w^2]*G[-w, w^2]*G[r61, r62, w^2] - 2*G[r62, z3]*G[-w, w^2]*
  G[r61, r62, w^2] - (16*G[0, 0, w]*G[r61, r62, w^2])/3 - 
 16*G[0, 1, r7]*G[r61, r62, w^2] + (32*G[0, 1, w]*G[r61, r62, w^2])/3 + 
 (128*G[1, 0, w]*G[r61, r62, w^2])/3 + (64*G[1, 1, r7]*G[r61, r62, w^2])/3 - 
 (256*G[1, 1, w]*G[r61, r62, w^2])/3 - 4*G[1, w^(-2), w^2]*G[r61, r62, w^2] + 
 4*G[1, w^(-2), z3]*G[r61, r62, w^2] + 4*G[1, -w^(-1), w^2]*
  G[r61, r62, w^2] - 4*G[1, -w^(-1), z3]*G[r61, r62, w^2] + 
 4*G[1, -w, w^2]*G[r61, r62, w^2] - 4*G[1, -w, z3]*G[r61, r62, w^2] - 
 4*G[1, w^2, w^2]*G[r61, r62, w^2] + 4*G[1, w^2, z3]*G[r61, r62, w^2] - 
 16*G[r1, 0, w]*G[r61, r62, w^2] + 32*G[r1, 1, w]*G[r61, r62, w^2] - 
 16*G[r2, 0, w]*G[r61, r62, w^2] + 32*G[r2, 1, w]*G[r61, r62, w^2] - 
 (16*Pi^2*G[r61, r62, z3])/3 - ((16*I)/3)*Pi*G[0, w]*G[r61, r62, z3] + 
 (8*I)*Pi*G[0, w^2]*G[r61, r62, z3] + (16*G[0, -w]*G[0, w^2]*G[r61, r62, z3])/
  3 - 8*G[0, w]*G[0, w^2]*G[r61, r62, z3] - (16*G[0, w^2]^2*G[r61, r62, z3])/
  3 - (40*G[0, w^2]*G[1, r7]*G[r61, r62, z3])/3 - 
 (32*G[0, w^2]*G[1, -w]*G[r61, r62, z3])/3 + 
 ((128*I)/3)*Pi*G[1, w]*G[r61, r62, z3] + 16*G[0, w^2]*G[1, w]*
  G[r61, r62, z3] - ((64*I)/3)*Pi*G[1, w^2]*G[r61, r62, z3] + 
 (64*G[0, w]*G[1, w^2]*G[r61, r62, z3])/3 + 
 (32*G[0, w^2]*G[1, w^2]*G[r61, r62, z3])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[r61, r62, z3])/3 - 
 (128*G[1, w]*G[1, w^2]*G[r61, r62, z3])/3 - 
 (16*I)*Pi*G[r1, w]*G[r61, r62, z3] - (16*I)*Pi*G[r2, w]*G[r61, r62, z3] - 
 ((64*I)/3)*Pi*G[r61, w^2]*G[r61, r62, z3] + 
 (64*G[0, w]*G[r61, w^2]*G[r61, r62, z3])/3 + 
 (64*G[1, r7]*G[r61, w^2]*G[r61, r62, z3])/3 - 
 (128*G[1, w]*G[r61, w^2]*G[r61, r62, z3])/3 - 
 ((64*I)/3)*Pi*G[r62, w^2]*G[r61, r62, z3] + 
 (64*G[0, w]*G[r62, w^2]*G[r61, r62, z3])/3 + 
 (64*G[1, r7]*G[r62, w^2]*G[r61, r62, z3])/3 - 
 (128*G[1, w]*G[r62, w^2]*G[r61, r62, z3])/3 + 
 ((40*I)/3)*Pi*G[w^(-2), w^2]*G[r61, r62, z3] + 
 4*G[0, -w]*G[w^(-2), w^2]*G[r61, r62, z3] - 
 (40*G[0, w]*G[w^(-2), w^2]*G[r61, r62, z3])/3 - 
 4*G[0, w^2]*G[w^(-2), w^2]*G[r61, r62, z3] - 
 (52*G[1, r7]*G[w^(-2), w^2]*G[r61, r62, z3])/3 - 
 8*G[1, -w]*G[w^(-2), w^2]*G[r61, r62, z3] + 
 (80*G[1, w]*G[w^(-2), w^2]*G[r61, r62, z3])/3 + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[r61, r62, z3] + ((32*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r61, r62, z3] - (28*G[0, -w]*G[-w^(-1), w^2]*G[r61, r62, z3])/3 - 
 (32*G[0, w]*G[-w^(-1), w^2]*G[r61, r62, z3])/3 + 
 (28*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r62, z3])/3 - 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r61, r62, z3])/3 + 
 (56*G[1, -w]*G[-w^(-1), w^2]*G[r61, r62, z3])/3 + 
 (64*G[1, w]*G[-w^(-1), w^2]*G[r61, r62, z3])/3 - 
 (56*G[1, w^2]*G[-w^(-1), w^2]*G[r61, r62, z3])/3 + 
 ((32*I)/3)*Pi*G[-w, w^2]*G[r61, r62, z3] - 
 (28*G[0, -w]*G[-w, w^2]*G[r61, r62, z3])/3 - 
 (32*G[0, w]*G[-w, w^2]*G[r61, r62, z3])/3 + 
 (28*G[0, w^2]*G[-w, w^2]*G[r61, r62, z3])/3 - 
 (4*G[1, r7]*G[-w, w^2]*G[r61, r62, z3])/3 + 
 (56*G[1, -w]*G[-w, w^2]*G[r61, r62, z3])/3 + 
 (64*G[1, w]*G[-w, w^2]*G[r61, r62, z3])/3 - 
 (56*G[1, w^2]*G[-w, w^2]*G[r61, r62, z3])/3 + 
 (16*G[0, 0, w]*G[r61, r62, z3])/3 + 16*G[0, 1, r7]*G[r61, r62, z3] - 
 (32*G[0, 1, w]*G[r61, r62, z3])/3 - (128*G[1, 0, w]*G[r61, r62, z3])/3 - 
 (64*G[1, 1, r7]*G[r61, r62, z3])/3 + (256*G[1, 1, w]*G[r61, r62, z3])/3 + 
 16*G[r1, 0, w]*G[r61, r62, z3] - 32*G[r1, 1, w]*G[r61, r62, z3] + 
 16*G[r2, 0, w]*G[r61, r62, z3] - 32*G[r2, 1, w]*G[r61, r62, z3] - 
 (13*Pi^2*G[r61, w^(-2), w^2])/3 - (8*G[0, -w]^2*G[r61, w^(-2), w^2])/3 - 
 ((10*I)/3)*Pi*G[0, w]*G[r61, w^(-2), w^2] + 
 6*G[0, -w]*G[0, w]*G[r61, w^(-2), w^2] + ((26*I)/3)*Pi*G[0, w^2]*
  G[r61, w^(-2), w^2] + (20*G[0, -w]*G[0, w^2]*G[r61, w^(-2), w^2])/3 - 
 (26*G[0, w]*G[0, w^2]*G[r61, w^(-2), w^2])/3 - 
 (14*G[0, w^2]*G[1, r7]*G[r61, w^(-2), w^2])/3 - 
 (4*G[0, -w]*G[1, -w]*G[r61, w^(-2), w^2])/3 - 
 4*G[0, w]*G[1, -w]*G[r61, w^(-2), w^2] - 
 (16*G[0, w^2]*G[1, -w]*G[r61, w^(-2), w^2])/3 + 
 (40*G[1, -w]^2*G[r61, w^(-2), w^2])/3 + ((56*I)/3)*Pi*G[1, w]*
  G[r61, w^(-2), w^2] - 12*G[0, -w]*G[1, w]*G[r61, w^(-2), w^2] + 
 (64*G[0, w^2]*G[1, w]*G[r61, w^(-2), w^2])/3 + 
 8*G[1, -w]*G[1, w]*G[r61, w^(-2), w^2] + ((184*I)/9)*Pi*G[1, w^2]*
  G[r61, w^(-2), w^2] + (56*G[0, -w]*G[1, w^2]*G[r61, w^(-2), w^2])/3 - 
 (184*G[0, w]*G[1, w^2]*G[r61, w^(-2), w^2])/9 - 
 32*G[0, w^2]*G[1, w^2]*G[r61, w^(-2), w^2] - 
 (328*G[1, r7]*G[1, w^2]*G[r61, w^(-2), w^2])/9 - 
 (112*G[1, -w]*G[1, w^2]*G[r61, w^(-2), w^2])/3 + 
 (368*G[1, w]*G[1, w^2]*G[r61, w^(-2), w^2])/9 + 
 32*G[1, w^2]^2*G[r61, w^(-2), w^2] - ((80*I)/3)*Pi*G[1, z3]*
  G[r61, w^(-2), w^2] - 8*G[0, -w]*G[1, z3]*G[r61, w^(-2), w^2] + 
 (80*G[0, w]*G[1, z3]*G[r61, w^(-2), w^2])/3 + 
 8*G[0, w^2]*G[1, z3]*G[r61, w^(-2), w^2] + 
 (104*G[1, r7]*G[1, z3]*G[r61, w^(-2), w^2])/3 + 
 16*G[1, -w]*G[1, z3]*G[r61, w^(-2), w^2] - 
 (160*G[1, w]*G[1, z3]*G[r61, w^(-2), w^2])/3 - 
 16*G[1, w^2]*G[1, z3]*G[r61, w^(-2), w^2] - 
 (6*I)*Pi*G[r1, w]*G[r61, w^(-2), w^2] - (6*I)*Pi*G[r2, w]*
  G[r61, w^(-2), w^2] - 4*G[0, w]*G[r61, -w]*G[r61, w^(-2), w^2] - 
 4*G[0, w^2]*G[r61, -w]*G[r61, w^(-2), w^2] + 
 8*G[1, w]*G[r61, -w]*G[r61, w^(-2), w^2] - ((200*I)/9)*Pi*G[r61, w^2]*
  G[r61, w^(-2), w^2] - 8*G[0, -w]*G[r61, w^2]*G[r61, w^(-2), w^2] + 
 (218*G[0, w]*G[r61, w^2]*G[r61, w^(-2), w^2])/9 + 
 6*G[0, w^2]*G[r61, w^2]*G[r61, w^(-2), w^2] + 
 (200*G[1, r7]*G[r61, w^2]*G[r61, w^(-2), w^2])/9 + 
 8*G[1, -w]*G[r61, w^2]*G[r61, w^(-2), w^2] - 
 (436*G[1, w]*G[r61, w^2]*G[r61, w^(-2), w^2])/9 + 
 8*G[1, w^2]*G[r61, w^2]*G[r61, w^(-2), w^2] + 
 4*G[r61, -w]*G[r61, w^2]*G[r61, w^(-2), w^2] - 
 2*G[r61, w^2]^2*G[r61, w^(-2), w^2] + ((40*I)/3)*Pi*G[r61, z3]*
  G[r61, w^(-2), w^2] + 4*G[0, -w]*G[r61, z3]*G[r61, w^(-2), w^2] - 
 (40*G[0, w]*G[r61, z3]*G[r61, w^(-2), w^2])/3 - 
 4*G[0, w^2]*G[r61, z3]*G[r61, w^(-2), w^2] - 
 (52*G[1, r7]*G[r61, z3]*G[r61, w^(-2), w^2])/3 - 
 8*G[1, -w]*G[r61, z3]*G[r61, w^(-2), w^2] + 
 (80*G[1, w]*G[r61, z3]*G[r61, w^(-2), w^2])/3 + 
 8*G[1, w^2]*G[r61, z3]*G[r61, w^(-2), w^2] - 
 4*G[0, w]*G[r62, -w]*G[r61, w^(-2), w^2] - 4*G[0, w^2]*G[r62, -w]*
  G[r61, w^(-2), w^2] + 8*G[1, w]*G[r62, -w]*G[r61, w^(-2), w^2] + 
 4*G[r61, w^2]*G[r62, -w]*G[r61, w^(-2), w^2] - 
 ((200*I)/9)*Pi*G[r62, w^2]*G[r61, w^(-2), w^2] - 
 8*G[0, -w]*G[r62, w^2]*G[r61, w^(-2), w^2] + 
 (218*G[0, w]*G[r62, w^2]*G[r61, w^(-2), w^2])/9 + 
 6*G[0, w^2]*G[r62, w^2]*G[r61, w^(-2), w^2] + 
 (200*G[1, r7]*G[r62, w^2]*G[r61, w^(-2), w^2])/9 + 
 8*G[1, -w]*G[r62, w^2]*G[r61, w^(-2), w^2] - 
 (436*G[1, w]*G[r62, w^2]*G[r61, w^(-2), w^2])/9 + 
 8*G[1, w^2]*G[r62, w^2]*G[r61, w^(-2), w^2] + 
 4*G[r61, -w]*G[r62, w^2]*G[r61, w^(-2), w^2] - 
 4*G[r61, w^2]*G[r62, w^2]*G[r61, w^(-2), w^2] + 
 4*G[r62, -w]*G[r62, w^2]*G[r61, w^(-2), w^2] - 
 2*G[r62, w^2]^2*G[r61, w^(-2), w^2] + ((40*I)/3)*Pi*G[r62, z3]*
  G[r61, w^(-2), w^2] + 4*G[0, -w]*G[r62, z3]*G[r61, w^(-2), w^2] - 
 (40*G[0, w]*G[r62, z3]*G[r61, w^(-2), w^2])/3 - 
 4*G[0, w^2]*G[r62, z3]*G[r61, w^(-2), w^2] - 
 (52*G[1, r7]*G[r62, z3]*G[r61, w^(-2), w^2])/3 - 
 8*G[1, -w]*G[r62, z3]*G[r61, w^(-2), w^2] + 
 (80*G[1, w]*G[r62, z3]*G[r61, w^(-2), w^2])/3 + 
 8*G[1, w^2]*G[r62, z3]*G[r61, w^(-2), w^2] + 
 I*Pi*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 (11*G[0, -w]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 - 
 G[0, w]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 - 
 (14*G[1, r7]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 - 
 (22*G[1, -w]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 + 
 2*G[1, w]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 (22*G[1, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 - 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] - 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 6*G[0, -w]*G[-w^(-1), -w]*G[r61, w^(-2), w^2] - 
 12*G[1, -w]*G[-w^(-1), -w]*G[r61, w^(-2), w^2] + 
 ((7*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] - 
 (29*G[0, -w]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 - 
 (7*G[0, w]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 + 
 (23*G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 + 
 (58*G[1, -w]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 + 
 (14*G[1, w]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 - 
 (46*G[1, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 + 
 ((7*I)/3)*Pi*G[-w, w^2]*G[r61, w^(-2), w^2] - 
 (41*G[0, -w]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 - 
 (7*G[0, w]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 + 
 (23*G[0, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 + 
 (82*G[1, -w]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 + 
 (14*G[1, w]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 - 
 (46*G[1, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 - 
 (4*G[0, 0, -w]*G[r61, w^(-2), w^2])/3 - (20*G[0, 0, w]*G[r61, w^(-2), w^2])/
  3 - (8*G[0, 0, w^2]*G[r61, w^(-2), w^2])/3 + 
 8*G[0, 1, r7]*G[r61, w^(-2), w^2] - (16*G[0, 1, -w]*G[r61, w^(-2), w^2])/3 - 
 (8*G[0, 1, w]*G[r61, w^(-2), w^2])/3 + (40*G[0, 1, w^2]*G[r61, w^(-2), w^2])/
  3 + 4*G[0, r61, -w]*G[r61, w^(-2), w^2] - 
 4*G[0, r61, w^2]*G[r61, w^(-2), w^2] + 4*G[0, r62, -w]*G[r61, w^(-2), w^2] - 
 4*G[0, r62, w^2]*G[r61, w^(-2), w^2] + 6*G[0, -w, -w]*G[r61, w^(-2), w^2] + 
 6*G[0, w^2, w^2]*G[r61, w^(-2), w^2] + (20*G[1, 0, -w]*G[r61, w^(-2), w^2])/
  3 - (44*G[1, 0, w]*G[r61, w^(-2), w^2])/3 + 
 (16*G[1, 0, w^2]*G[r61, w^(-2), w^2])/3 - 
 (32*G[1, 1, r7]*G[r61, w^(-2), w^2])/3 - 
 (40*G[1, 1, -w]*G[r61, w^(-2), w^2])/3 + (88*G[1, 1, w]*G[r61, w^(-2), w^2])/
  3 + (16*G[1, 1, w^2]*G[r61, w^(-2), w^2])/3 - 
 8*G[1, r61, w^2]*G[r61, w^(-2), w^2] - 
 8*G[1, r62, w^2]*G[r61, w^(-2), w^2] - 12*G[1, -w, -w]*G[r61, w^(-2), w^2] + 
 6*G[r1, 0, w]*G[r61, w^(-2), w^2] - 12*G[r1, 1, w]*G[r61, w^(-2), w^2] + 
 6*G[r2, 0, w]*G[r61, w^(-2), w^2] - 12*G[r2, 1, w]*G[r61, w^(-2), w^2] + 
 4*G[r61, 0, -w]*G[r61, w^(-2), w^2] + 2*G[r61, 0, w^2]*G[r61, w^(-2), w^2] - 
 8*G[r61, 1, w^2]*G[r61, w^(-2), w^2] - 4*G[r61, r61, -w]*
  G[r61, w^(-2), w^2] + 2*G[r61, r61, w^2]*G[r61, w^(-2), w^2] - 
 4*G[r61, r62, -w]*G[r61, w^(-2), w^2] + 2*G[r61, r62, w^2]*
  G[r61, w^(-2), w^2] + (13*Pi^2*G[r61, w^(-2), z3])/3 + 
 (8*G[0, -w]^2*G[r61, w^(-2), z3])/3 + ((10*I)/3)*Pi*G[0, w]*
  G[r61, w^(-2), z3] - 6*G[0, -w]*G[0, w]*G[r61, w^(-2), z3] - 
 ((26*I)/3)*Pi*G[0, w^2]*G[r61, w^(-2), z3] - 
 (20*G[0, -w]*G[0, w^2]*G[r61, w^(-2), z3])/3 + 
 (26*G[0, w]*G[0, w^2]*G[r61, w^(-2), z3])/3 + 
 (14*G[0, w^2]*G[1, r7]*G[r61, w^(-2), z3])/3 + 
 (4*G[0, -w]*G[1, -w]*G[r61, w^(-2), z3])/3 + 
 4*G[0, w]*G[1, -w]*G[r61, w^(-2), z3] + 
 (16*G[0, w^2]*G[1, -w]*G[r61, w^(-2), z3])/3 - 
 (40*G[1, -w]^2*G[r61, w^(-2), z3])/3 - ((56*I)/3)*Pi*G[1, w]*
  G[r61, w^(-2), z3] + 12*G[0, -w]*G[1, w]*G[r61, w^(-2), z3] - 
 (64*G[0, w^2]*G[1, w]*G[r61, w^(-2), z3])/3 - 
 8*G[1, -w]*G[1, w]*G[r61, w^(-2), z3] + ((56*I)/9)*Pi*G[1, w^2]*
  G[r61, w^(-2), z3] - (32*G[0, -w]*G[1, w^2]*G[r61, w^(-2), z3])/3 - 
 (56*G[0, w]*G[1, w^2]*G[r61, w^(-2), z3])/9 + 
 24*G[0, w^2]*G[1, w^2]*G[r61, w^(-2), z3] + 
 (16*G[1, r7]*G[1, w^2]*G[r61, w^(-2), z3])/9 + 
 (64*G[1, -w]*G[1, w^2]*G[r61, w^(-2), z3])/3 + 
 (112*G[1, w]*G[1, w^2]*G[r61, w^(-2), z3])/9 - 
 16*G[1, w^2]^2*G[r61, w^(-2), z3] + (6*I)*Pi*G[r1, w]*G[r61, w^(-2), z3] + 
 (6*I)*Pi*G[r2, w]*G[r61, w^(-2), z3] + 4*G[0, w]*G[r61, -w]*
  G[r61, w^(-2), z3] + 4*G[0, w^2]*G[r61, -w]*G[r61, w^(-2), z3] - 
 8*G[1, w]*G[r61, -w]*G[r61, w^(-2), z3] + ((80*I)/9)*Pi*G[r61, w^2]*
  G[r61, w^(-2), z3] + 4*G[0, -w]*G[r61, w^2]*G[r61, w^(-2), z3] - 
 (98*G[0, w]*G[r61, w^2]*G[r61, w^(-2), z3])/9 - 
 2*G[0, w^2]*G[r61, w^2]*G[r61, w^(-2), z3] - 
 (44*G[1, r7]*G[r61, w^2]*G[r61, w^(-2), z3])/9 + 
 (196*G[1, w]*G[r61, w^2]*G[r61, w^(-2), z3])/9 - 
 16*G[1, w^2]*G[r61, w^2]*G[r61, w^(-2), z3] - 
 4*G[r61, -w]*G[r61, w^2]*G[r61, w^(-2), z3] + 
 2*G[r61, w^2]^2*G[r61, w^(-2), z3] + 4*G[0, w]*G[r62, -w]*
  G[r61, w^(-2), z3] + 4*G[0, w^2]*G[r62, -w]*G[r61, w^(-2), z3] - 
 8*G[1, w]*G[r62, -w]*G[r61, w^(-2), z3] - 4*G[r61, w^2]*G[r62, -w]*
  G[r61, w^(-2), z3] + ((80*I)/9)*Pi*G[r62, w^2]*G[r61, w^(-2), z3] + 
 4*G[0, -w]*G[r62, w^2]*G[r61, w^(-2), z3] - 
 (98*G[0, w]*G[r62, w^2]*G[r61, w^(-2), z3])/9 - 
 2*G[0, w^2]*G[r62, w^2]*G[r61, w^(-2), z3] - 
 (44*G[1, r7]*G[r62, w^2]*G[r61, w^(-2), z3])/9 + 
 (196*G[1, w]*G[r62, w^2]*G[r61, w^(-2), z3])/9 - 
 16*G[1, w^2]*G[r62, w^2]*G[r61, w^(-2), z3] - 
 4*G[r61, -w]*G[r62, w^2]*G[r61, w^(-2), z3] + 
 4*G[r61, w^2]*G[r62, w^2]*G[r61, w^(-2), z3] - 
 4*G[r62, -w]*G[r62, w^2]*G[r61, w^(-2), z3] + 
 2*G[r62, w^2]^2*G[r61, w^(-2), z3] - I*Pi*G[w^(-2), w^2]*
  G[r61, w^(-2), z3] - (11*G[0, -w]*G[w^(-2), w^2]*G[r61, w^(-2), z3])/3 + 
 G[0, w]*G[w^(-2), w^2]*G[r61, w^(-2), z3] - 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), z3])/3 + 
 (14*G[1, r7]*G[w^(-2), w^2]*G[r61, w^(-2), z3])/3 + 
 (22*G[1, -w]*G[w^(-2), w^2]*G[r61, w^(-2), z3])/3 - 
 2*G[1, w]*G[w^(-2), w^2]*G[r61, w^(-2), z3] - 
 (22*G[1, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), z3])/3 + 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), z3] + 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), z3] - 
 6*G[0, -w]*G[-w^(-1), -w]*G[r61, w^(-2), z3] + 
 12*G[1, -w]*G[-w^(-1), -w]*G[r61, w^(-2), z3] - 
 ((7*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, w^(-2), z3] + 
 (29*G[0, -w]*G[-w^(-1), w^2]*G[r61, w^(-2), z3])/3 + 
 (7*G[0, w]*G[-w^(-1), w^2]*G[r61, w^(-2), z3])/3 - 
 (23*G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), z3])/3 - 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r61, w^(-2), z3])/3 - 
 (58*G[1, -w]*G[-w^(-1), w^2]*G[r61, w^(-2), z3])/3 - 
 (14*G[1, w]*G[-w^(-1), w^2]*G[r61, w^(-2), z3])/3 + 
 (46*G[1, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), z3])/3 - 
 ((7*I)/3)*Pi*G[-w, w^2]*G[r61, w^(-2), z3] + 
 (41*G[0, -w]*G[-w, w^2]*G[r61, w^(-2), z3])/3 + 
 (7*G[0, w]*G[-w, w^2]*G[r61, w^(-2), z3])/3 - 
 (23*G[0, w^2]*G[-w, w^2]*G[r61, w^(-2), z3])/3 - 
 (16*G[1, r7]*G[-w, w^2]*G[r61, w^(-2), z3])/3 - 
 (82*G[1, -w]*G[-w, w^2]*G[r61, w^(-2), z3])/3 - 
 (14*G[1, w]*G[-w, w^2]*G[r61, w^(-2), z3])/3 + 
 (46*G[1, w^2]*G[-w, w^2]*G[r61, w^(-2), z3])/3 + 
 (4*G[0, 0, -w]*G[r61, w^(-2), z3])/3 + (20*G[0, 0, w]*G[r61, w^(-2), z3])/
  3 + (8*G[0, 0, w^2]*G[r61, w^(-2), z3])/3 - 
 8*G[0, 1, r7]*G[r61, w^(-2), z3] + (16*G[0, 1, -w]*G[r61, w^(-2), z3])/3 + 
 (8*G[0, 1, w]*G[r61, w^(-2), z3])/3 - (40*G[0, 1, w^2]*G[r61, w^(-2), z3])/
  3 - 4*G[0, r61, -w]*G[r61, w^(-2), z3] + 
 4*G[0, r61, w^2]*G[r61, w^(-2), z3] - 4*G[0, r62, -w]*G[r61, w^(-2), z3] + 
 4*G[0, r62, w^2]*G[r61, w^(-2), z3] - 6*G[0, -w, -w]*G[r61, w^(-2), z3] - 
 6*G[0, w^2, w^2]*G[r61, w^(-2), z3] - (20*G[1, 0, -w]*G[r61, w^(-2), z3])/
  3 + (44*G[1, 0, w]*G[r61, w^(-2), z3])/3 - 
 (16*G[1, 0, w^2]*G[r61, w^(-2), z3])/3 + (32*G[1, 1, r7]*G[r61, w^(-2), z3])/
  3 + (40*G[1, 1, -w]*G[r61, w^(-2), z3])/3 - 
 (88*G[1, 1, w]*G[r61, w^(-2), z3])/3 - (16*G[1, 1, w^2]*G[r61, w^(-2), z3])/
  3 + 8*G[1, r61, w^2]*G[r61, w^(-2), z3] + 
 8*G[1, r62, w^2]*G[r61, w^(-2), z3] + 12*G[1, -w, -w]*G[r61, w^(-2), z3] - 
 6*G[r1, 0, w]*G[r61, w^(-2), z3] + 12*G[r1, 1, w]*G[r61, w^(-2), z3] - 
 6*G[r2, 0, w]*G[r61, w^(-2), z3] + 12*G[r2, 1, w]*G[r61, w^(-2), z3] - 
 4*G[r61, 0, -w]*G[r61, w^(-2), z3] - 2*G[r61, 0, w^2]*G[r61, w^(-2), z3] + 
 8*G[r61, 1, w^2]*G[r61, w^(-2), z3] + 4*G[r61, r61, -w]*G[r61, w^(-2), z3] - 
 2*G[r61, r61, w^2]*G[r61, w^(-2), z3] + 4*G[r61, r62, -w]*
  G[r61, w^(-2), z3] - 2*G[r61, r62, w^2]*G[r61, w^(-2), z3] - 
 (11*Pi^2*G[r61, -w^(-1), w^2])/3 - (20*G[0, -w]^2*G[r61, -w^(-1), w^2])/3 - 
 ((14*I)/3)*Pi*G[0, w]*G[r61, -w^(-1), w^2] - 
 2*G[0, -w]*G[0, w]*G[r61, -w^(-1), w^2] + ((38*I)/3)*Pi*G[0, w^2]*
  G[r61, -w^(-1), w^2] - (4*G[0, -w]*G[0, w^2]*G[r61, -w^(-1), w^2])/3 - 
 (38*G[0, w]*G[0, w^2]*G[r61, -w^(-1), w^2])/3 + 
 14*G[0, w^2]^2*G[r61, -w^(-1), w^2] - (2*I)*Pi*G[1, r7]*
  G[r61, -w^(-1), w^2] - (14*G[0, w^2]*G[1, r7]*G[r61, -w^(-1), w^2])/3 + 
 (92*G[0, -w]*G[1, -w]*G[r61, -w^(-1), w^2])/3 + 
 4*G[0, w]*G[1, -w]*G[r61, -w^(-1), w^2] + 
 (8*G[0, w^2]*G[1, -w]*G[r61, -w^(-1), w^2])/3 - 
 (104*G[1, -w]^2*G[r61, -w^(-1), w^2])/3 + ((40*I)/3)*Pi*G[1, w]*
  G[r61, -w^(-1), w^2] + 4*G[0, -w]*G[1, w]*G[r61, -w^(-1), w^2] + 
 (40*G[0, w^2]*G[1, w]*G[r61, -w^(-1), w^2])/3 - 
 8*G[1, -w]*G[1, w]*G[r61, -w^(-1), w^2] + ((256*I)/9)*Pi*G[1, w^2]*
  G[r61, -w^(-1), w^2] - 40*G[0, -w]*G[1, w^2]*G[r61, -w^(-1), w^2] - 
 (328*G[0, w]*G[1, w^2]*G[r61, -w^(-1), w^2])/9 - 
 (16*G[0, w^2]*G[1, w^2]*G[r61, -w^(-1), w^2])/3 - 
 (88*G[1, r7]*G[1, w^2]*G[r61, -w^(-1), w^2])/9 + 
 80*G[1, -w]*G[1, w^2]*G[r61, -w^(-1), w^2] + 
 (656*G[1, w]*G[1, w^2]*G[r61, -w^(-1), w^2])/9 - 
 (112*G[1, w^2]^2*G[r61, -w^(-1), w^2])/3 - ((64*I)/3)*Pi*G[1, z3]*
  G[r61, -w^(-1), w^2] + (56*G[0, -w]*G[1, z3]*G[r61, -w^(-1), w^2])/3 + 
 (64*G[0, w]*G[1, z3]*G[r61, -w^(-1), w^2])/3 - 
 (56*G[0, w^2]*G[1, z3]*G[r61, -w^(-1), w^2])/3 + 
 (8*G[1, r7]*G[1, z3]*G[r61, -w^(-1), w^2])/3 - 
 (112*G[1, -w]*G[1, z3]*G[r61, -w^(-1), w^2])/3 - 
 (128*G[1, w]*G[1, z3]*G[r61, -w^(-1), w^2])/3 + 
 (112*G[1, w^2]*G[1, z3]*G[r61, -w^(-1), w^2])/3 - 
 (2*I)*Pi*G[r1, w]*G[r61, -w^(-1), w^2] - 
 (2*I)*Pi*G[r2, w]*G[r61, -w^(-1), w^2] - ((176*I)/9)*Pi*G[r61, w^2]*
  G[r61, -w^(-1), w^2] + (28*G[0, -w]*G[r61, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (158*G[0, w]*G[r61, w^2]*G[r61, -w^(-1), w^2])/9 - 
 (64*G[0, w^2]*G[r61, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (56*G[1, r7]*G[r61, w^2]*G[r61, -w^(-1), w^2])/9 - 
 (56*G[1, -w]*G[r61, w^2]*G[r61, -w^(-1), w^2])/3 - 
 (316*G[1, w]*G[r61, w^2]*G[r61, -w^(-1), w^2])/9 + 
 (104*G[1, w^2]*G[r61, w^2]*G[r61, -w^(-1), w^2])/3 + 
 2*G[r61, w^2]^2*G[r61, -w^(-1), w^2] + ((32*I)/3)*Pi*G[r61, z3]*
  G[r61, -w^(-1), w^2] - (28*G[0, -w]*G[r61, z3]*G[r61, -w^(-1), w^2])/3 - 
 (32*G[0, w]*G[r61, z3]*G[r61, -w^(-1), w^2])/3 + 
 (28*G[0, w^2]*G[r61, z3]*G[r61, -w^(-1), w^2])/3 - 
 (4*G[1, r7]*G[r61, z3]*G[r61, -w^(-1), w^2])/3 + 
 (56*G[1, -w]*G[r61, z3]*G[r61, -w^(-1), w^2])/3 + 
 (64*G[1, w]*G[r61, z3]*G[r61, -w^(-1), w^2])/3 - 
 (56*G[1, w^2]*G[r61, z3]*G[r61, -w^(-1), w^2])/3 - 
 ((176*I)/9)*Pi*G[r62, w^2]*G[r61, -w^(-1), w^2] + 
 (28*G[0, -w]*G[r62, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (158*G[0, w]*G[r62, w^2]*G[r61, -w^(-1), w^2])/9 - 
 (64*G[0, w^2]*G[r62, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (56*G[1, r7]*G[r62, w^2]*G[r61, -w^(-1), w^2])/9 - 
 (56*G[1, -w]*G[r62, w^2]*G[r61, -w^(-1), w^2])/3 - 
 (316*G[1, w]*G[r62, w^2]*G[r61, -w^(-1), w^2])/9 + 
 (104*G[1, w^2]*G[r62, w^2]*G[r61, -w^(-1), w^2])/3 + 
 4*G[r61, w^2]*G[r62, w^2]*G[r61, -w^(-1), w^2] + 
 2*G[r62, w^2]^2*G[r61, -w^(-1), w^2] + ((32*I)/3)*Pi*G[r62, z3]*
  G[r61, -w^(-1), w^2] - (28*G[0, -w]*G[r62, z3]*G[r61, -w^(-1), w^2])/3 - 
 (32*G[0, w]*G[r62, z3]*G[r61, -w^(-1), w^2])/3 + 
 (28*G[0, w^2]*G[r62, z3]*G[r61, -w^(-1), w^2])/3 - 
 (4*G[1, r7]*G[r62, z3]*G[r61, -w^(-1), w^2])/3 + 
 (56*G[1, -w]*G[r62, z3]*G[r61, -w^(-1), w^2])/3 + 
 (64*G[1, w]*G[r62, z3]*G[r61, -w^(-1), w^2])/3 - 
 (56*G[1, w^2]*G[r62, z3]*G[r61, -w^(-1), w^2])/3 - 
 ((5*I)/3)*Pi*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] + 
 (5*G[0, -w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (5*G[0, w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2])/3 - 
 (5*G[0, w^2]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2])/3 - 
 (10*G[1, -w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2])/3 - 
 (10*G[1, w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (10*G[1, w^2]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2])/3 - 
 2*G[0, -w]*G[-w^(-1), -w]*G[r61, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w^(-1), -w]*G[r61, -w^(-1), w^2] - 
 ((17*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2] + 
 (13*G[0, -w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (17*G[0, w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (10*G[1, r7]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 - 
 (26*G[1, -w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 - 
 (34*G[1, w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 - 
 ((17*I)/3)*Pi*G[-w, w^2]*G[r61, -w^(-1), w^2] + 
 (49*G[0, -w]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (17*G[0, w]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (10*G[1, r7]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 - 
 (98*G[1, -w]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 - 
 (34*G[1, w]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (20*G[0, 0, -w]*G[r61, -w^(-1), w^2])/3 + 
 (56*G[0, 0, w]*G[r61, -w^(-1), w^2])/3 - 
 (38*G[0, 0, w^2]*G[r61, -w^(-1), w^2])/3 - 
 (40*G[0, 1, -w]*G[r61, -w^(-1), w^2])/3 - 
 (4*G[0, 1, w]*G[r61, -w^(-1), w^2])/3 + 
 (40*G[0, 1, w^2]*G[r61, -w^(-1), w^2])/3 + 
 6*G[0, r61, w^2]*G[r61, -w^(-1), w^2] + 
 6*G[0, r62, w^2]*G[r61, -w^(-1), w^2] - 
 2*G[0, -w, -w]*G[r61, -w^(-1), w^2] - (52*G[1, 0, -w]*G[r61, -w^(-1), w^2])/
  3 - (16*G[1, 0, w]*G[r61, -w^(-1), w^2])/3 + 
 (88*G[1, 0, w^2]*G[r61, -w^(-1), w^2])/3 + 
 2*G[1, 1, r7]*G[r61, -w^(-1), w^2] + (104*G[1, 1, -w]*G[r61, -w^(-1), w^2])/
  3 + (32*G[1, 1, w]*G[r61, -w^(-1), w^2])/3 - 
 (128*G[1, 1, w^2]*G[r61, -w^(-1), w^2])/3 - 
 8*G[1, r61, w^2]*G[r61, -w^(-1), w^2] - 
 8*G[1, r62, w^2]*G[r61, -w^(-1), w^2] + 
 4*G[1, -w, -w]*G[r61, -w^(-1), w^2] + 2*G[r1, 0, w]*G[r61, -w^(-1), w^2] - 
 4*G[r1, 1, w]*G[r61, -w^(-1), w^2] + 2*G[r2, 0, w]*G[r61, -w^(-1), w^2] - 
 4*G[r2, 1, w]*G[r61, -w^(-1), w^2] + 6*G[r61, 0, w^2]*G[r61, -w^(-1), w^2] - 
 8*G[r61, 1, w^2]*G[r61, -w^(-1), w^2] - 2*G[r61, r61, w^2]*
  G[r61, -w^(-1), w^2] - 2*G[r61, r62, w^2]*G[r61, -w^(-1), w^2] + 
 (11*Pi^2*G[r61, -w^(-1), z3])/3 + (20*G[0, -w]^2*G[r61, -w^(-1), z3])/3 + 
 ((14*I)/3)*Pi*G[0, w]*G[r61, -w^(-1), z3] + 
 2*G[0, -w]*G[0, w]*G[r61, -w^(-1), z3] - ((38*I)/3)*Pi*G[0, w^2]*
  G[r61, -w^(-1), z3] + (4*G[0, -w]*G[0, w^2]*G[r61, -w^(-1), z3])/3 + 
 (38*G[0, w]*G[0, w^2]*G[r61, -w^(-1), z3])/3 - 
 14*G[0, w^2]^2*G[r61, -w^(-1), z3] + (2*I)*Pi*G[1, r7]*G[r61, -w^(-1), z3] + 
 (14*G[0, w^2]*G[1, r7]*G[r61, -w^(-1), z3])/3 - 
 (92*G[0, -w]*G[1, -w]*G[r61, -w^(-1), z3])/3 - 
 4*G[0, w]*G[1, -w]*G[r61, -w^(-1), z3] - 
 (8*G[0, w^2]*G[1, -w]*G[r61, -w^(-1), z3])/3 + 
 (104*G[1, -w]^2*G[r61, -w^(-1), z3])/3 - ((40*I)/3)*Pi*G[1, w]*
  G[r61, -w^(-1), z3] - 4*G[0, -w]*G[1, w]*G[r61, -w^(-1), z3] - 
 (40*G[0, w^2]*G[1, w]*G[r61, -w^(-1), z3])/3 + 
 8*G[1, -w]*G[1, w]*G[r61, -w^(-1), z3] - ((64*I)/9)*Pi*G[1, w^2]*
  G[r61, -w^(-1), z3] + (64*G[0, -w]*G[1, w^2]*G[r61, -w^(-1), z3])/3 + 
 (136*G[0, w]*G[1, w^2]*G[r61, -w^(-1), z3])/9 + 
 24*G[0, w^2]*G[1, w^2]*G[r61, -w^(-1), z3] + 
 (64*G[1, r7]*G[1, w^2]*G[r61, -w^(-1), z3])/9 - 
 (128*G[1, -w]*G[1, w^2]*G[r61, -w^(-1), z3])/3 - 
 (272*G[1, w]*G[1, w^2]*G[r61, -w^(-1), z3])/9 + 
 (2*I)*Pi*G[r1, w]*G[r61, -w^(-1), z3] + (2*I)*Pi*G[r2, w]*
  G[r61, -w^(-1), z3] + ((80*I)/9)*Pi*G[r61, w^2]*G[r61, -w^(-1), z3] - 
 (62*G[0, w]*G[r61, w^2]*G[r61, -w^(-1), z3])/9 + 
 12*G[0, w^2]*G[r61, w^2]*G[r61, -w^(-1), z3] - 
 (44*G[1, r7]*G[r61, w^2]*G[r61, -w^(-1), z3])/9 + 
 (124*G[1, w]*G[r61, w^2]*G[r61, -w^(-1), z3])/9 - 
 16*G[1, w^2]*G[r61, w^2]*G[r61, -w^(-1), z3] - 
 2*G[r61, w^2]^2*G[r61, -w^(-1), z3] + ((80*I)/9)*Pi*G[r62, w^2]*
  G[r61, -w^(-1), z3] - (62*G[0, w]*G[r62, w^2]*G[r61, -w^(-1), z3])/9 + 
 12*G[0, w^2]*G[r62, w^2]*G[r61, -w^(-1), z3] - 
 (44*G[1, r7]*G[r62, w^2]*G[r61, -w^(-1), z3])/9 + 
 (124*G[1, w]*G[r62, w^2]*G[r61, -w^(-1), z3])/9 - 
 16*G[1, w^2]*G[r62, w^2]*G[r61, -w^(-1), z3] - 
 4*G[r61, w^2]*G[r62, w^2]*G[r61, -w^(-1), z3] - 
 2*G[r62, w^2]^2*G[r61, -w^(-1), z3] + ((5*I)/3)*Pi*G[w^(-2), w^2]*
  G[r61, -w^(-1), z3] - (5*G[0, -w]*G[w^(-2), w^2]*G[r61, -w^(-1), z3])/3 - 
 (5*G[0, w]*G[w^(-2), w^2]*G[r61, -w^(-1), z3])/3 + 
 (5*G[0, w^2]*G[w^(-2), w^2]*G[r61, -w^(-1), z3])/3 + 
 (10*G[1, -w]*G[w^(-2), w^2]*G[r61, -w^(-1), z3])/3 + 
 (10*G[1, w]*G[w^(-2), w^2]*G[r61, -w^(-1), z3])/3 - 
 (10*G[1, w^2]*G[w^(-2), w^2]*G[r61, -w^(-1), z3])/3 + 
 2*G[0, -w]*G[-w^(-1), -w]*G[r61, -w^(-1), z3] - 
 4*G[1, -w]*G[-w^(-1), -w]*G[r61, -w^(-1), z3] + 
 ((17*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, -w^(-1), z3] - 
 (13*G[0, -w]*G[-w^(-1), w^2]*G[r61, -w^(-1), z3])/3 - 
 (17*G[0, w]*G[-w^(-1), w^2]*G[r61, -w^(-1), z3])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r61, -w^(-1), z3])/3 - 
 (10*G[1, r7]*G[-w^(-1), w^2]*G[r61, -w^(-1), z3])/3 + 
 (26*G[1, -w]*G[-w^(-1), w^2]*G[r61, -w^(-1), z3])/3 + 
 (34*G[1, w]*G[-w^(-1), w^2]*G[r61, -w^(-1), z3])/3 - 
 (14*G[1, w^2]*G[-w^(-1), w^2]*G[r61, -w^(-1), z3])/3 + 
 ((17*I)/3)*Pi*G[-w, w^2]*G[r61, -w^(-1), z3] - 
 (49*G[0, -w]*G[-w, w^2]*G[r61, -w^(-1), z3])/3 - 
 (17*G[0, w]*G[-w, w^2]*G[r61, -w^(-1), z3])/3 + 
 (7*G[0, w^2]*G[-w, w^2]*G[r61, -w^(-1), z3])/3 - 
 (10*G[1, r7]*G[-w, w^2]*G[r61, -w^(-1), z3])/3 + 
 (98*G[1, -w]*G[-w, w^2]*G[r61, -w^(-1), z3])/3 + 
 (34*G[1, w]*G[-w, w^2]*G[r61, -w^(-1), z3])/3 - 
 (14*G[1, w^2]*G[-w, w^2]*G[r61, -w^(-1), z3])/3 - 
 (20*G[0, 0, -w]*G[r61, -w^(-1), z3])/3 - (56*G[0, 0, w]*G[r61, -w^(-1), z3])/
  3 + (38*G[0, 0, w^2]*G[r61, -w^(-1), z3])/3 + 
 (40*G[0, 1, -w]*G[r61, -w^(-1), z3])/3 + (4*G[0, 1, w]*G[r61, -w^(-1), z3])/
  3 - (40*G[0, 1, w^2]*G[r61, -w^(-1), z3])/3 - 
 6*G[0, r61, w^2]*G[r61, -w^(-1), z3] - 
 6*G[0, r62, w^2]*G[r61, -w^(-1), z3] + 2*G[0, -w, -w]*G[r61, -w^(-1), z3] + 
 (52*G[1, 0, -w]*G[r61, -w^(-1), z3])/3 + (16*G[1, 0, w]*G[r61, -w^(-1), z3])/
  3 - (88*G[1, 0, w^2]*G[r61, -w^(-1), z3])/3 - 
 2*G[1, 1, r7]*G[r61, -w^(-1), z3] - (104*G[1, 1, -w]*G[r61, -w^(-1), z3])/
  3 - (32*G[1, 1, w]*G[r61, -w^(-1), z3])/3 + 
 (128*G[1, 1, w^2]*G[r61, -w^(-1), z3])/3 + 
 8*G[1, r61, w^2]*G[r61, -w^(-1), z3] + 
 8*G[1, r62, w^2]*G[r61, -w^(-1), z3] - 4*G[1, -w, -w]*G[r61, -w^(-1), z3] - 
 2*G[r1, 0, w]*G[r61, -w^(-1), z3] + 4*G[r1, 1, w]*G[r61, -w^(-1), z3] - 
 2*G[r2, 0, w]*G[r61, -w^(-1), z3] + 4*G[r2, 1, w]*G[r61, -w^(-1), z3] - 
 6*G[r61, 0, w^2]*G[r61, -w^(-1), z3] + 
 8*G[r61, 1, w^2]*G[r61, -w^(-1), z3] + 2*G[r61, r61, w^2]*
  G[r61, -w^(-1), z3] + 2*G[r61, r62, w^2]*G[r61, -w^(-1), z3] - 
 (5*Pi^2*G[r61, -w, w^2])/3 - (20*G[0, -w]^2*G[r61, -w, w^2])/3 + 
 ((22*I)/3)*Pi*G[0, w]*G[r61, -w, w^2] - 2*G[0, -w]*G[0, w]*G[r61, -w, w^2] + 
 ((38*I)/3)*Pi*G[0, w^2]*G[r61, -w, w^2] - 
 (4*G[0, -w]*G[0, w^2]*G[r61, -w, w^2])/3 - 
 (2*G[0, w]*G[0, w^2]*G[r61, -w, w^2])/3 + 14*G[0, w^2]^2*G[r61, -w, w^2] - 
 (2*I)*Pi*G[1, r7]*G[r61, -w, w^2] - (14*G[0, w^2]*G[1, r7]*G[r61, -w, w^2])/
  3 + (92*G[0, -w]*G[1, -w]*G[r61, -w, w^2])/3 + 
 4*G[0, w]*G[1, -w]*G[r61, -w, w^2] + (8*G[0, w^2]*G[1, -w]*G[r61, -w, w^2])/
  3 - (104*G[1, -w]^2*G[r61, -w, w^2])/3 + ((40*I)/3)*Pi*G[1, w]*
  G[r61, -w, w^2] + 4*G[0, -w]*G[1, w]*G[r61, -w, w^2] + 
 (40*G[0, w^2]*G[1, w]*G[r61, -w, w^2])/3 - 
 8*G[1, -w]*G[1, w]*G[r61, -w, w^2] + ((256*I)/9)*Pi*G[1, w^2]*
  G[r61, -w, w^2] - 40*G[0, -w]*G[1, w^2]*G[r61, -w, w^2] - 
 (328*G[0, w]*G[1, w^2]*G[r61, -w, w^2])/9 - 
 (16*G[0, w^2]*G[1, w^2]*G[r61, -w, w^2])/3 - 
 (88*G[1, r7]*G[1, w^2]*G[r61, -w, w^2])/9 + 
 80*G[1, -w]*G[1, w^2]*G[r61, -w, w^2] + 
 (656*G[1, w]*G[1, w^2]*G[r61, -w, w^2])/9 - 
 (112*G[1, w^2]^2*G[r61, -w, w^2])/3 - ((64*I)/3)*Pi*G[1, z3]*
  G[r61, -w, w^2] + (56*G[0, -w]*G[1, z3]*G[r61, -w, w^2])/3 + 
 (64*G[0, w]*G[1, z3]*G[r61, -w, w^2])/3 - 
 (56*G[0, w^2]*G[1, z3]*G[r61, -w, w^2])/3 + 
 (8*G[1, r7]*G[1, z3]*G[r61, -w, w^2])/3 - 
 (112*G[1, -w]*G[1, z3]*G[r61, -w, w^2])/3 - 
 (128*G[1, w]*G[1, z3]*G[r61, -w, w^2])/3 + 
 (112*G[1, w^2]*G[1, z3]*G[r61, -w, w^2])/3 - 
 (14*I)*Pi*G[r1, w]*G[r61, -w, w^2] - (14*I)*Pi*G[r2, w]*G[r61, -w, w^2] - 
 ((176*I)/9)*Pi*G[r61, w^2]*G[r61, -w, w^2] + 
 (28*G[0, -w]*G[r61, w^2]*G[r61, -w, w^2])/3 + 
 (158*G[0, w]*G[r61, w^2]*G[r61, -w, w^2])/9 - 
 (64*G[0, w^2]*G[r61, w^2]*G[r61, -w, w^2])/3 + 
 (56*G[1, r7]*G[r61, w^2]*G[r61, -w, w^2])/9 - 
 (56*G[1, -w]*G[r61, w^2]*G[r61, -w, w^2])/3 - 
 (316*G[1, w]*G[r61, w^2]*G[r61, -w, w^2])/9 + 
 (104*G[1, w^2]*G[r61, w^2]*G[r61, -w, w^2])/3 + 
 2*G[r61, w^2]^2*G[r61, -w, w^2] + ((32*I)/3)*Pi*G[r61, z3]*G[r61, -w, w^2] - 
 (28*G[0, -w]*G[r61, z3]*G[r61, -w, w^2])/3 - 
 (32*G[0, w]*G[r61, z3]*G[r61, -w, w^2])/3 + 
 (28*G[0, w^2]*G[r61, z3]*G[r61, -w, w^2])/3 - 
 (4*G[1, r7]*G[r61, z3]*G[r61, -w, w^2])/3 + 
 (56*G[1, -w]*G[r61, z3]*G[r61, -w, w^2])/3 + 
 (64*G[1, w]*G[r61, z3]*G[r61, -w, w^2])/3 - 
 (56*G[1, w^2]*G[r61, z3]*G[r61, -w, w^2])/3 - 
 ((176*I)/9)*Pi*G[r62, w^2]*G[r61, -w, w^2] + 
 (28*G[0, -w]*G[r62, w^2]*G[r61, -w, w^2])/3 + 
 (158*G[0, w]*G[r62, w^2]*G[r61, -w, w^2])/9 - 
 (64*G[0, w^2]*G[r62, w^2]*G[r61, -w, w^2])/3 + 
 (56*G[1, r7]*G[r62, w^2]*G[r61, -w, w^2])/9 - 
 (56*G[1, -w]*G[r62, w^2]*G[r61, -w, w^2])/3 - 
 (316*G[1, w]*G[r62, w^2]*G[r61, -w, w^2])/9 + 
 (104*G[1, w^2]*G[r62, w^2]*G[r61, -w, w^2])/3 + 
 4*G[r61, w^2]*G[r62, w^2]*G[r61, -w, w^2] + 
 2*G[r62, w^2]^2*G[r61, -w, w^2] + ((32*I)/3)*Pi*G[r62, z3]*G[r61, -w, w^2] - 
 (28*G[0, -w]*G[r62, z3]*G[r61, -w, w^2])/3 - 
 (32*G[0, w]*G[r62, z3]*G[r61, -w, w^2])/3 + 
 (28*G[0, w^2]*G[r62, z3]*G[r61, -w, w^2])/3 - 
 (4*G[1, r7]*G[r62, z3]*G[r61, -w, w^2])/3 + 
 (56*G[1, -w]*G[r62, z3]*G[r61, -w, w^2])/3 + 
 (64*G[1, w]*G[r62, z3]*G[r61, -w, w^2])/3 - 
 (56*G[1, w^2]*G[r62, z3]*G[r61, -w, w^2])/3 - 
 ((5*I)/3)*Pi*G[w^(-2), w^2]*G[r61, -w, w^2] + 
 (5*G[0, -w]*G[w^(-2), w^2]*G[r61, -w, w^2])/3 + 
 (5*G[0, w]*G[w^(-2), w^2]*G[r61, -w, w^2])/3 - 
 (5*G[0, w^2]*G[w^(-2), w^2]*G[r61, -w, w^2])/3 - 
 (10*G[1, -w]*G[w^(-2), w^2]*G[r61, -w, w^2])/3 - 
 (10*G[1, w]*G[w^(-2), w^2]*G[r61, -w, w^2])/3 + 
 (10*G[1, w^2]*G[w^(-2), w^2]*G[r61, -w, w^2])/3 - 
 2*G[0, -w]*G[-w^(-1), -w]*G[r61, -w, w^2] + 4*G[1, -w]*G[-w^(-1), -w]*
  G[r61, -w, w^2] - ((17*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, -w, w^2] + 
 (49*G[0, -w]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 + 
 (17*G[0, w]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 - 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 + 
 (10*G[1, r7]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 - 
 (98*G[1, -w]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 - 
 (34*G[1, w]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 + 
 (14*G[1, w^2]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 - 
 ((17*I)/3)*Pi*G[-w, w^2]*G[r61, -w, w^2] + 
 (13*G[0, -w]*G[-w, w^2]*G[r61, -w, w^2])/3 + 
 (17*G[0, w]*G[-w, w^2]*G[r61, -w, w^2])/3 - 
 (7*G[0, w^2]*G[-w, w^2]*G[r61, -w, w^2])/3 + 
 (10*G[1, r7]*G[-w, w^2]*G[r61, -w, w^2])/3 - 
 (26*G[1, -w]*G[-w, w^2]*G[r61, -w, w^2])/3 - 
 (34*G[1, w]*G[-w, w^2]*G[r61, -w, w^2])/3 + 
 (14*G[1, w^2]*G[-w, w^2]*G[r61, -w, w^2])/3 + 
 (20*G[0, 0, -w]*G[r61, -w, w^2])/3 - (52*G[0, 0, w]*G[r61, -w, w^2])/3 - 
 (38*G[0, 0, w^2]*G[r61, -w, w^2])/3 - (40*G[0, 1, -w]*G[r61, -w, w^2])/3 + 
 (68*G[0, 1, w]*G[r61, -w, w^2])/3 + (40*G[0, 1, w^2]*G[r61, -w, w^2])/3 + 
 6*G[0, r61, w^2]*G[r61, -w, w^2] + 6*G[0, r62, w^2]*G[r61, -w, w^2] - 
 2*G[0, -w, -w]*G[r61, -w, w^2] - (52*G[1, 0, -w]*G[r61, -w, w^2])/3 - 
 (16*G[1, 0, w]*G[r61, -w, w^2])/3 + (88*G[1, 0, w^2]*G[r61, -w, w^2])/3 + 
 2*G[1, 1, r7]*G[r61, -w, w^2] + (104*G[1, 1, -w]*G[r61, -w, w^2])/3 + 
 (32*G[1, 1, w]*G[r61, -w, w^2])/3 - (128*G[1, 1, w^2]*G[r61, -w, w^2])/3 - 
 8*G[1, r61, w^2]*G[r61, -w, w^2] - 8*G[1, r62, w^2]*G[r61, -w, w^2] + 
 4*G[1, -w, -w]*G[r61, -w, w^2] + 14*G[r1, 0, w]*G[r61, -w, w^2] - 
 28*G[r1, 1, w]*G[r61, -w, w^2] + 14*G[r2, 0, w]*G[r61, -w, w^2] - 
 28*G[r2, 1, w]*G[r61, -w, w^2] + 6*G[r61, 0, w^2]*G[r61, -w, w^2] - 
 8*G[r61, 1, w^2]*G[r61, -w, w^2] - 2*G[r61, r61, w^2]*G[r61, -w, w^2] - 
 2*G[r61, r62, w^2]*G[r61, -w, w^2] + (5*Pi^2*G[r61, -w, z3])/3 + 
 (20*G[0, -w]^2*G[r61, -w, z3])/3 - ((22*I)/3)*Pi*G[0, w]*G[r61, -w, z3] + 
 2*G[0, -w]*G[0, w]*G[r61, -w, z3] - ((38*I)/3)*Pi*G[0, w^2]*G[r61, -w, z3] + 
 (4*G[0, -w]*G[0, w^2]*G[r61, -w, z3])/3 + 
 (2*G[0, w]*G[0, w^2]*G[r61, -w, z3])/3 - 14*G[0, w^2]^2*G[r61, -w, z3] + 
 (2*I)*Pi*G[1, r7]*G[r61, -w, z3] + (14*G[0, w^2]*G[1, r7]*G[r61, -w, z3])/
  3 - (92*G[0, -w]*G[1, -w]*G[r61, -w, z3])/3 - 
 4*G[0, w]*G[1, -w]*G[r61, -w, z3] - (8*G[0, w^2]*G[1, -w]*G[r61, -w, z3])/
  3 + (104*G[1, -w]^2*G[r61, -w, z3])/3 - ((40*I)/3)*Pi*G[1, w]*
  G[r61, -w, z3] - 4*G[0, -w]*G[1, w]*G[r61, -w, z3] - 
 (40*G[0, w^2]*G[1, w]*G[r61, -w, z3])/3 + 
 8*G[1, -w]*G[1, w]*G[r61, -w, z3] - ((64*I)/9)*Pi*G[1, w^2]*G[r61, -w, z3] + 
 (64*G[0, -w]*G[1, w^2]*G[r61, -w, z3])/3 + 
 (136*G[0, w]*G[1, w^2]*G[r61, -w, z3])/9 + 24*G[0, w^2]*G[1, w^2]*
  G[r61, -w, z3] + (64*G[1, r7]*G[1, w^2]*G[r61, -w, z3])/9 - 
 (128*G[1, -w]*G[1, w^2]*G[r61, -w, z3])/3 - 
 (272*G[1, w]*G[1, w^2]*G[r61, -w, z3])/9 + 
 (14*I)*Pi*G[r1, w]*G[r61, -w, z3] + (14*I)*Pi*G[r2, w]*G[r61, -w, z3] + 
 ((80*I)/9)*Pi*G[r61, w^2]*G[r61, -w, z3] - 
 (62*G[0, w]*G[r61, w^2]*G[r61, -w, z3])/9 + 12*G[0, w^2]*G[r61, w^2]*
  G[r61, -w, z3] - (44*G[1, r7]*G[r61, w^2]*G[r61, -w, z3])/9 + 
 (124*G[1, w]*G[r61, w^2]*G[r61, -w, z3])/9 - 
 16*G[1, w^2]*G[r61, w^2]*G[r61, -w, z3] - 2*G[r61, w^2]^2*G[r61, -w, z3] + 
 ((80*I)/9)*Pi*G[r62, w^2]*G[r61, -w, z3] - 
 (62*G[0, w]*G[r62, w^2]*G[r61, -w, z3])/9 + 12*G[0, w^2]*G[r62, w^2]*
  G[r61, -w, z3] - (44*G[1, r7]*G[r62, w^2]*G[r61, -w, z3])/9 + 
 (124*G[1, w]*G[r62, w^2]*G[r61, -w, z3])/9 - 
 16*G[1, w^2]*G[r62, w^2]*G[r61, -w, z3] - 4*G[r61, w^2]*G[r62, w^2]*
  G[r61, -w, z3] - 2*G[r62, w^2]^2*G[r61, -w, z3] + 
 ((5*I)/3)*Pi*G[w^(-2), w^2]*G[r61, -w, z3] - 
 (5*G[0, -w]*G[w^(-2), w^2]*G[r61, -w, z3])/3 - 
 (5*G[0, w]*G[w^(-2), w^2]*G[r61, -w, z3])/3 + 
 (5*G[0, w^2]*G[w^(-2), w^2]*G[r61, -w, z3])/3 + 
 (10*G[1, -w]*G[w^(-2), w^2]*G[r61, -w, z3])/3 + 
 (10*G[1, w]*G[w^(-2), w^2]*G[r61, -w, z3])/3 - 
 (10*G[1, w^2]*G[w^(-2), w^2]*G[r61, -w, z3])/3 + 
 2*G[0, -w]*G[-w^(-1), -w]*G[r61, -w, z3] - 4*G[1, -w]*G[-w^(-1), -w]*
  G[r61, -w, z3] + ((17*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, -w, z3] - 
 (49*G[0, -w]*G[-w^(-1), w^2]*G[r61, -w, z3])/3 - 
 (17*G[0, w]*G[-w^(-1), w^2]*G[r61, -w, z3])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r61, -w, z3])/3 - 
 (10*G[1, r7]*G[-w^(-1), w^2]*G[r61, -w, z3])/3 + 
 (98*G[1, -w]*G[-w^(-1), w^2]*G[r61, -w, z3])/3 + 
 (34*G[1, w]*G[-w^(-1), w^2]*G[r61, -w, z3])/3 - 
 (14*G[1, w^2]*G[-w^(-1), w^2]*G[r61, -w, z3])/3 + 
 ((17*I)/3)*Pi*G[-w, w^2]*G[r61, -w, z3] - 
 (13*G[0, -w]*G[-w, w^2]*G[r61, -w, z3])/3 - 
 (17*G[0, w]*G[-w, w^2]*G[r61, -w, z3])/3 + 
 (7*G[0, w^2]*G[-w, w^2]*G[r61, -w, z3])/3 - 
 (10*G[1, r7]*G[-w, w^2]*G[r61, -w, z3])/3 + 
 (26*G[1, -w]*G[-w, w^2]*G[r61, -w, z3])/3 + 
 (34*G[1, w]*G[-w, w^2]*G[r61, -w, z3])/3 - 
 (14*G[1, w^2]*G[-w, w^2]*G[r61, -w, z3])/3 - (20*G[0, 0, -w]*G[r61, -w, z3])/
  3 + (52*G[0, 0, w]*G[r61, -w, z3])/3 + (38*G[0, 0, w^2]*G[r61, -w, z3])/3 + 
 (40*G[0, 1, -w]*G[r61, -w, z3])/3 - (68*G[0, 1, w]*G[r61, -w, z3])/3 - 
 (40*G[0, 1, w^2]*G[r61, -w, z3])/3 - 6*G[0, r61, w^2]*G[r61, -w, z3] - 
 6*G[0, r62, w^2]*G[r61, -w, z3] + 2*G[0, -w, -w]*G[r61, -w, z3] + 
 (52*G[1, 0, -w]*G[r61, -w, z3])/3 + (16*G[1, 0, w]*G[r61, -w, z3])/3 - 
 (88*G[1, 0, w^2]*G[r61, -w, z3])/3 - 2*G[1, 1, r7]*G[r61, -w, z3] - 
 (104*G[1, 1, -w]*G[r61, -w, z3])/3 - (32*G[1, 1, w]*G[r61, -w, z3])/3 + 
 (128*G[1, 1, w^2]*G[r61, -w, z3])/3 + 8*G[1, r61, w^2]*G[r61, -w, z3] + 
 8*G[1, r62, w^2]*G[r61, -w, z3] - 4*G[1, -w, -w]*G[r61, -w, z3] - 
 14*G[r1, 0, w]*G[r61, -w, z3] + 28*G[r1, 1, w]*G[r61, -w, z3] - 
 14*G[r2, 0, w]*G[r61, -w, z3] + 28*G[r2, 1, w]*G[r61, -w, z3] - 
 6*G[r61, 0, w^2]*G[r61, -w, z3] + 8*G[r61, 1, w^2]*G[r61, -w, z3] + 
 2*G[r61, r61, w^2]*G[r61, -w, z3] + 2*G[r61, r62, w^2]*G[r61, -w, z3] - 
 5*Pi^2*G[r61, w^2, w^2] - (8*G[0, -w]^2*G[r61, w^2, w^2])/3 - 
 ((22*I)/3)*Pi*G[0, w]*G[r61, w^2, w^2] + 6*G[0, -w]*G[0, w]*
  G[r61, w^2, w^2] + ((26*I)/3)*Pi*G[0, w^2]*G[r61, w^2, w^2] + 
 (20*G[0, -w]*G[0, w^2]*G[r61, w^2, w^2])/3 - 
 (38*G[0, w]*G[0, w^2]*G[r61, w^2, w^2])/3 - 
 (14*G[0, w^2]*G[1, r7]*G[r61, w^2, w^2])/3 - 
 (4*G[0, -w]*G[1, -w]*G[r61, w^2, w^2])/3 - 
 4*G[0, w]*G[1, -w]*G[r61, w^2, w^2] - 
 (16*G[0, w^2]*G[1, -w]*G[r61, w^2, w^2])/3 + 
 (40*G[1, -w]^2*G[r61, w^2, w^2])/3 + ((56*I)/3)*Pi*G[1, w]*
  G[r61, w^2, w^2] - 12*G[0, -w]*G[1, w]*G[r61, w^2, w^2] + 
 (64*G[0, w^2]*G[1, w]*G[r61, w^2, w^2])/3 + 
 8*G[1, -w]*G[1, w]*G[r61, w^2, w^2] + ((8*I)/3)*Pi*G[1, w^2]*
  G[r61, w^2, w^2] + (56*G[0, -w]*G[1, w^2]*G[r61, w^2, w^2])/3 - 
 (20*G[0, w]*G[1, w^2]*G[r61, w^2, w^2])/3 - 
 32*G[0, w^2]*G[1, w^2]*G[r61, w^2, w^2] - 
 (80*G[1, r7]*G[1, w^2]*G[r61, w^2, w^2])/3 - 
 (112*G[1, -w]*G[1, w^2]*G[r61, w^2, w^2])/3 + 
 (40*G[1, w]*G[1, w^2]*G[r61, w^2, w^2])/3 + 
 48*G[1, w^2]^2*G[r61, w^2, w^2] - ((80*I)/9)*Pi*G[1, z3]*G[r61, w^2, w^2] - 
 8*G[0, -w]*G[1, z3]*G[r61, w^2, w^2] + 
 (116*G[0, w]*G[1, z3]*G[r61, w^2, w^2])/9 + 
 8*G[0, w^2]*G[1, z3]*G[r61, w^2, w^2] + 
 (224*G[1, r7]*G[1, z3]*G[r61, w^2, w^2])/9 + 
 16*G[1, -w]*G[1, z3]*G[r61, w^2, w^2] - 
 (232*G[1, w]*G[1, z3]*G[r61, w^2, w^2])/9 - 
 32*G[1, w^2]*G[1, z3]*G[r61, w^2, w^2] - 
 (2*I)*Pi*G[r1, w]*G[r61, w^2, w^2] - (2*I)*Pi*G[r2, w]*G[r61, w^2, w^2] - 
 4*G[0, w]*G[r61, -w]*G[r61, w^2, w^2] - 4*G[0, w^2]*G[r61, -w]*
  G[r61, w^2, w^2] + 8*G[1, w]*G[r61, -w]*G[r61, w^2, w^2] - 
 ((40*I)/3)*Pi*G[r61, w^2]*G[r61, w^2, w^2] - 
 8*G[0, -w]*G[r61, w^2]*G[r61, w^2, w^2] + 
 (52*G[0, w]*G[r61, w^2]*G[r61, w^2, w^2])/3 + 
 6*G[0, w^2]*G[r61, w^2]*G[r61, w^2, w^2] + 
 (52*G[1, r7]*G[r61, w^2]*G[r61, w^2, w^2])/3 + 
 8*G[1, -w]*G[r61, w^2]*G[r61, w^2, w^2] - 
 (104*G[1, w]*G[r61, w^2]*G[r61, w^2, w^2])/3 + 
 4*G[1, w^2]*G[r61, w^2]*G[r61, w^2, w^2] - 4*G[1, z3]*G[r61, w^2]*
  G[r61, w^2, w^2] + 4*G[r61, -w]*G[r61, w^2]*G[r61, w^2, w^2] - 
 4*G[r61, w^2]^2*G[r61, w^2, w^2] + ((40*I)/9)*Pi*G[r61, z3]*
  G[r61, w^2, w^2] + 4*G[0, -w]*G[r61, z3]*G[r61, w^2, w^2] - 
 (58*G[0, w]*G[r61, z3]*G[r61, w^2, w^2])/9 - 
 4*G[0, w^2]*G[r61, z3]*G[r61, w^2, w^2] - 
 (112*G[1, r7]*G[r61, z3]*G[r61, w^2, w^2])/9 - 
 8*G[1, -w]*G[r61, z3]*G[r61, w^2, w^2] + 
 (116*G[1, w]*G[r61, z3]*G[r61, w^2, w^2])/9 + 
 16*G[1, w^2]*G[r61, z3]*G[r61, w^2, w^2] + 2*G[r61, w^2]*G[r61, z3]*
  G[r61, w^2, w^2] - 4*G[0, w]*G[r62, -w]*G[r61, w^2, w^2] - 
 4*G[0, w^2]*G[r62, -w]*G[r61, w^2, w^2] + 8*G[1, w]*G[r62, -w]*
  G[r61, w^2, w^2] + 4*G[r61, w^2]*G[r62, -w]*G[r61, w^2, w^2] - 
 ((40*I)/3)*Pi*G[r62, w^2]*G[r61, w^2, w^2] - 
 8*G[0, -w]*G[r62, w^2]*G[r61, w^2, w^2] + 
 (52*G[0, w]*G[r62, w^2]*G[r61, w^2, w^2])/3 + 
 6*G[0, w^2]*G[r62, w^2]*G[r61, w^2, w^2] + 
 (52*G[1, r7]*G[r62, w^2]*G[r61, w^2, w^2])/3 + 
 8*G[1, -w]*G[r62, w^2]*G[r61, w^2, w^2] - 
 (104*G[1, w]*G[r62, w^2]*G[r61, w^2, w^2])/3 + 
 4*G[1, w^2]*G[r62, w^2]*G[r61, w^2, w^2] - 4*G[1, z3]*G[r62, w^2]*
  G[r61, w^2, w^2] + 4*G[r61, -w]*G[r62, w^2]*G[r61, w^2, w^2] - 
 8*G[r61, w^2]*G[r62, w^2]*G[r61, w^2, w^2] + 
 2*G[r61, z3]*G[r62, w^2]*G[r61, w^2, w^2] + 4*G[r62, -w]*G[r62, w^2]*
  G[r61, w^2, w^2] - 4*G[r62, w^2]^2*G[r61, w^2, w^2] + 
 ((40*I)/9)*Pi*G[r62, z3]*G[r61, w^2, w^2] + 
 4*G[0, -w]*G[r62, z3]*G[r61, w^2, w^2] - 
 (58*G[0, w]*G[r62, z3]*G[r61, w^2, w^2])/9 - 
 4*G[0, w^2]*G[r62, z3]*G[r61, w^2, w^2] - 
 (112*G[1, r7]*G[r62, z3]*G[r61, w^2, w^2])/9 - 
 8*G[1, -w]*G[r62, z3]*G[r61, w^2, w^2] + 
 (116*G[1, w]*G[r62, z3]*G[r61, w^2, w^2])/9 + 
 16*G[1, w^2]*G[r62, z3]*G[r61, w^2, w^2] + 2*G[r61, w^2]*G[r62, z3]*
  G[r61, w^2, w^2] + 2*G[r62, w^2]*G[r62, z3]*G[r61, w^2, w^2] + 
 I*Pi*G[w^(-2), w^2]*G[r61, w^2, w^2] + 
 (11*G[0, -w]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - 
 G[0, w]*G[w^(-2), w^2]*G[r61, w^2, w^2] + 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - 
 (14*G[1, r7]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - 
 (22*G[1, -w]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + 
 2*G[1, w]*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
 (14*G[1, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + 
 12*G[1, z3]*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
 6*G[r61, z3]*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
 6*G[r62, z3]*G[w^(-2), w^2]*G[r61, w^2, w^2] + 
 6*G[0, -w]*G[-w^(-1), -w]*G[r61, w^2, w^2] - 
 12*G[1, -w]*G[-w^(-1), -w]*G[r61, w^2, w^2] + 
 ((7*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, w^2, w^2] - 
 (41*G[0, -w]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 - 
 (7*G[0, w]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 + 
 (23*G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 + 
 (82*G[1, -w]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 + 
 (14*G[1, w]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 - 
 (46*G[1, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 + 
 ((7*I)/3)*Pi*G[-w, w^2]*G[r61, w^2, w^2] - 
 (29*G[0, -w]*G[-w, w^2]*G[r61, w^2, w^2])/3 - 
 (7*G[0, w]*G[-w, w^2]*G[r61, w^2, w^2])/3 + 
 (23*G[0, w^2]*G[-w, w^2]*G[r61, w^2, w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[r61, w^2, w^2])/3 + 
 (58*G[1, -w]*G[-w, w^2]*G[r61, w^2, w^2])/3 + 
 (14*G[1, w]*G[-w, w^2]*G[r61, w^2, w^2])/3 - 
 (46*G[1, w^2]*G[-w, w^2]*G[r61, w^2, w^2])/3 - 
 (4*G[0, 0, -w]*G[r61, w^2, w^2])/3 + (16*G[0, 0, w]*G[r61, w^2, w^2])/3 - 
 (8*G[0, 0, w^2]*G[r61, w^2, w^2])/3 + 8*G[0, 1, r7]*G[r61, w^2, w^2] - 
 (16*G[0, 1, -w]*G[r61, w^2, w^2])/3 - (32*G[0, 1, w]*G[r61, w^2, w^2])/3 + 
 (40*G[0, 1, w^2]*G[r61, w^2, w^2])/3 + 4*G[0, r61, -w]*G[r61, w^2, w^2] - 
 4*G[0, r61, w^2]*G[r61, w^2, w^2] + 4*G[0, r62, -w]*G[r61, w^2, w^2] - 
 4*G[0, r62, w^2]*G[r61, w^2, w^2] + 6*G[0, -w, -w]*G[r61, w^2, w^2] + 
 6*G[0, w^2, w^2]*G[r61, w^2, w^2] + (20*G[1, 0, -w]*G[r61, w^2, w^2])/3 - 
 (44*G[1, 0, w]*G[r61, w^2, w^2])/3 - (20*G[1, 0, w^2]*G[r61, w^2, w^2])/3 + 
 12*G[1, 0, z3]*G[r61, w^2, w^2] - (32*G[1, 1, r7]*G[r61, w^2, w^2])/3 - 
 (40*G[1, 1, -w]*G[r61, w^2, w^2])/3 + (88*G[1, 1, w]*G[r61, w^2, w^2])/3 + 
 (16*G[1, 1, w^2]*G[r61, w^2, w^2])/3 - 8*G[1, r61, w^2]*G[r61, w^2, w^2] - 
 8*G[1, r62, w^2]*G[r61, w^2, w^2] + 12*G[1, w^(-2), w^2]*G[r61, w^2, w^2] - 
 12*G[1, w^(-2), z3]*G[r61, w^2, w^2] - 12*G[1, -w, -w]*G[r61, w^2, w^2] + 
 12*G[1, w^2, w^2]*G[r61, w^2, w^2] - 12*G[1, w^2, z3]*G[r61, w^2, w^2] + 
 2*G[r1, 0, w]*G[r61, w^2, w^2] - 4*G[r1, 1, w]*G[r61, w^2, w^2] + 
 2*G[r2, 0, w]*G[r61, w^2, w^2] - 4*G[r2, 1, w]*G[r61, w^2, w^2] + 
 4*G[r61, 0, -w]*G[r61, w^2, w^2] + 8*G[r61, 0, w^2]*G[r61, w^2, w^2] - 
 6*G[r61, 0, z3]*G[r61, w^2, w^2] - 8*G[r61, 1, w^2]*G[r61, w^2, w^2] - 
 4*G[r61, r61, -w]*G[r61, w^2, w^2] + 2*G[r61, r61, w^2]*G[r61, w^2, w^2] - 
 4*G[r61, r62, -w]*G[r61, w^2, w^2] + 2*G[r61, r62, w^2]*G[r61, w^2, w^2] - 
 6*G[r61, w^(-2), w^2]*G[r61, w^2, w^2] + 6*G[r61, w^(-2), z3]*
  G[r61, w^2, w^2] - 6*G[r61, w^2, w^2]^2 + 5*Pi^2*G[r61, w^2, z3] + 
 (8*G[0, -w]^2*G[r61, w^2, z3])/3 + ((22*I)/3)*Pi*G[0, w]*G[r61, w^2, z3] - 
 6*G[0, -w]*G[0, w]*G[r61, w^2, z3] - ((26*I)/3)*Pi*G[0, w^2]*
  G[r61, w^2, z3] - (20*G[0, -w]*G[0, w^2]*G[r61, w^2, z3])/3 + 
 (38*G[0, w]*G[0, w^2]*G[r61, w^2, z3])/3 + 
 (14*G[0, w^2]*G[1, r7]*G[r61, w^2, z3])/3 + 
 (4*G[0, -w]*G[1, -w]*G[r61, w^2, z3])/3 + 
 4*G[0, w]*G[1, -w]*G[r61, w^2, z3] + (16*G[0, w^2]*G[1, -w]*G[r61, w^2, z3])/
  3 - (40*G[1, -w]^2*G[r61, w^2, z3])/3 - ((56*I)/3)*Pi*G[1, w]*
  G[r61, w^2, z3] + 12*G[0, -w]*G[1, w]*G[r61, w^2, z3] - 
 (64*G[0, w^2]*G[1, w]*G[r61, w^2, z3])/3 - 
 8*G[1, -w]*G[1, w]*G[r61, w^2, z3] + ((56*I)/9)*Pi*G[1, w^2]*
  G[r61, w^2, z3] - (32*G[0, -w]*G[1, w^2]*G[r61, w^2, z3])/3 - 
 (56*G[0, w]*G[1, w^2]*G[r61, w^2, z3])/9 + 24*G[0, w^2]*G[1, w^2]*
  G[r61, w^2, z3] + (16*G[1, r7]*G[1, w^2]*G[r61, w^2, z3])/9 + 
 (64*G[1, -w]*G[1, w^2]*G[r61, w^2, z3])/3 + 
 (112*G[1, w]*G[1, w^2]*G[r61, w^2, z3])/9 - 16*G[1, w^2]^2*G[r61, w^2, z3] + 
 (2*I)*Pi*G[r1, w]*G[r61, w^2, z3] + (2*I)*Pi*G[r2, w]*G[r61, w^2, z3] + 
 4*G[0, w]*G[r61, -w]*G[r61, w^2, z3] + 4*G[0, w^2]*G[r61, -w]*
  G[r61, w^2, z3] - 8*G[1, w]*G[r61, -w]*G[r61, w^2, z3] + 
 ((80*I)/9)*Pi*G[r61, w^2]*G[r61, w^2, z3] + 
 4*G[0, -w]*G[r61, w^2]*G[r61, w^2, z3] - 
 (98*G[0, w]*G[r61, w^2]*G[r61, w^2, z3])/9 - 
 2*G[0, w^2]*G[r61, w^2]*G[r61, w^2, z3] - 
 (44*G[1, r7]*G[r61, w^2]*G[r61, w^2, z3])/9 + 
 (196*G[1, w]*G[r61, w^2]*G[r61, w^2, z3])/9 - 
 16*G[1, w^2]*G[r61, w^2]*G[r61, w^2, z3] - 4*G[r61, -w]*G[r61, w^2]*
  G[r61, w^2, z3] + 2*G[r61, w^2]^2*G[r61, w^2, z3] + 
 4*G[0, w]*G[r62, -w]*G[r61, w^2, z3] + 4*G[0, w^2]*G[r62, -w]*
  G[r61, w^2, z3] - 8*G[1, w]*G[r62, -w]*G[r61, w^2, z3] - 
 4*G[r61, w^2]*G[r62, -w]*G[r61, w^2, z3] + ((80*I)/9)*Pi*G[r62, w^2]*
  G[r61, w^2, z3] + 4*G[0, -w]*G[r62, w^2]*G[r61, w^2, z3] - 
 (98*G[0, w]*G[r62, w^2]*G[r61, w^2, z3])/9 - 
 2*G[0, w^2]*G[r62, w^2]*G[r61, w^2, z3] - 
 (44*G[1, r7]*G[r62, w^2]*G[r61, w^2, z3])/9 + 
 (196*G[1, w]*G[r62, w^2]*G[r61, w^2, z3])/9 - 
 16*G[1, w^2]*G[r62, w^2]*G[r61, w^2, z3] - 4*G[r61, -w]*G[r62, w^2]*
  G[r61, w^2, z3] + 4*G[r61, w^2]*G[r62, w^2]*G[r61, w^2, z3] - 
 4*G[r62, -w]*G[r62, w^2]*G[r61, w^2, z3] + 2*G[r62, w^2]^2*G[r61, w^2, z3] - 
 I*Pi*G[w^(-2), w^2]*G[r61, w^2, z3] - 
 (11*G[0, -w]*G[w^(-2), w^2]*G[r61, w^2, z3])/3 + 
 G[0, w]*G[w^(-2), w^2]*G[r61, w^2, z3] - 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[r61, w^2, z3])/3 + 
 (14*G[1, r7]*G[w^(-2), w^2]*G[r61, w^2, z3])/3 + 
 (22*G[1, -w]*G[w^(-2), w^2]*G[r61, w^2, z3])/3 - 
 2*G[1, w]*G[w^(-2), w^2]*G[r61, w^2, z3] - 
 (22*G[1, w^2]*G[w^(-2), w^2]*G[r61, w^2, z3])/3 + 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[r61, w^2, z3] + 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[r61, w^2, z3] - 
 6*G[0, -w]*G[-w^(-1), -w]*G[r61, w^2, z3] + 12*G[1, -w]*G[-w^(-1), -w]*
  G[r61, w^2, z3] - ((7*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, w^2, z3] + 
 (41*G[0, -w]*G[-w^(-1), w^2]*G[r61, w^2, z3])/3 + 
 (7*G[0, w]*G[-w^(-1), w^2]*G[r61, w^2, z3])/3 - 
 (23*G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^2, z3])/3 - 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r61, w^2, z3])/3 - 
 (82*G[1, -w]*G[-w^(-1), w^2]*G[r61, w^2, z3])/3 - 
 (14*G[1, w]*G[-w^(-1), w^2]*G[r61, w^2, z3])/3 + 
 (46*G[1, w^2]*G[-w^(-1), w^2]*G[r61, w^2, z3])/3 - 
 ((7*I)/3)*Pi*G[-w, w^2]*G[r61, w^2, z3] + 
 (29*G[0, -w]*G[-w, w^2]*G[r61, w^2, z3])/3 + 
 (7*G[0, w]*G[-w, w^2]*G[r61, w^2, z3])/3 - 
 (23*G[0, w^2]*G[-w, w^2]*G[r61, w^2, z3])/3 - 
 (16*G[1, r7]*G[-w, w^2]*G[r61, w^2, z3])/3 - 
 (58*G[1, -w]*G[-w, w^2]*G[r61, w^2, z3])/3 - 
 (14*G[1, w]*G[-w, w^2]*G[r61, w^2, z3])/3 + 
 (46*G[1, w^2]*G[-w, w^2]*G[r61, w^2, z3])/3 + 
 (4*G[0, 0, -w]*G[r61, w^2, z3])/3 - (16*G[0, 0, w]*G[r61, w^2, z3])/3 + 
 (8*G[0, 0, w^2]*G[r61, w^2, z3])/3 - 8*G[0, 1, r7]*G[r61, w^2, z3] + 
 (16*G[0, 1, -w]*G[r61, w^2, z3])/3 + (32*G[0, 1, w]*G[r61, w^2, z3])/3 - 
 (40*G[0, 1, w^2]*G[r61, w^2, z3])/3 - 4*G[0, r61, -w]*G[r61, w^2, z3] + 
 4*G[0, r61, w^2]*G[r61, w^2, z3] - 4*G[0, r62, -w]*G[r61, w^2, z3] + 
 4*G[0, r62, w^2]*G[r61, w^2, z3] - 6*G[0, -w, -w]*G[r61, w^2, z3] - 
 6*G[0, w^2, w^2]*G[r61, w^2, z3] - (20*G[1, 0, -w]*G[r61, w^2, z3])/3 + 
 (44*G[1, 0, w]*G[r61, w^2, z3])/3 - (16*G[1, 0, w^2]*G[r61, w^2, z3])/3 + 
 (32*G[1, 1, r7]*G[r61, w^2, z3])/3 + (40*G[1, 1, -w]*G[r61, w^2, z3])/3 - 
 (88*G[1, 1, w]*G[r61, w^2, z3])/3 - (16*G[1, 1, w^2]*G[r61, w^2, z3])/3 + 
 8*G[1, r61, w^2]*G[r61, w^2, z3] + 8*G[1, r62, w^2]*G[r61, w^2, z3] + 
 12*G[1, -w, -w]*G[r61, w^2, z3] - 2*G[r1, 0, w]*G[r61, w^2, z3] + 
 4*G[r1, 1, w]*G[r61, w^2, z3] - 2*G[r2, 0, w]*G[r61, w^2, z3] + 
 4*G[r2, 1, w]*G[r61, w^2, z3] - 4*G[r61, 0, -w]*G[r61, w^2, z3] - 
 2*G[r61, 0, w^2]*G[r61, w^2, z3] + 8*G[r61, 1, w^2]*G[r61, w^2, z3] + 
 4*G[r61, r61, -w]*G[r61, w^2, z3] - 2*G[r61, r61, w^2]*G[r61, w^2, z3] + 
 4*G[r61, r62, -w]*G[r61, w^2, z3] - 2*G[r61, r62, w^2]*G[r61, w^2, z3] + 
 6*G[r61, w^2, w^2]*G[r61, w^2, z3] - 8*G[0, w^2]*G[1, w^2]*G[r62, 0, -w] + 
 8*G[0, w^2]*G[1, z3]*G[r62, 0, -w] + 4*G[0, w^2]*G[r61, w^2]*G[r62, 0, -w] - 
 4*G[0, w^2]*G[r61, z3]*G[r62, 0, -w] + 4*G[0, w^2]*G[r62, w^2]*
  G[r62, 0, -w] - 4*G[0, w^2]*G[r62, z3]*G[r62, 0, -w] + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[r62, 0, -w] - 8*G[1, z3]*G[w^(-2), w^2]*
  G[r62, 0, -w] - 4*G[r61, w^2]*G[w^(-2), w^2]*G[r62, 0, -w] + 
 4*G[r61, z3]*G[w^(-2), w^2]*G[r62, 0, -w] - 4*G[r62, w^2]*G[w^(-2), w^2]*
  G[r62, 0, -w] + 4*G[r62, z3]*G[w^(-2), w^2]*G[r62, 0, -w] + 
 8*G[1, 0, w^2]*G[r62, 0, -w] - 8*G[1, 0, z3]*G[r62, 0, -w] - 
 8*G[1, w^(-2), w^2]*G[r62, 0, -w] + 8*G[1, w^(-2), z3]*G[r62, 0, -w] - 
 8*G[1, w^2, w^2]*G[r62, 0, -w] + 8*G[1, w^2, z3]*G[r62, 0, -w] - 
 4*G[r61, 0, w^2]*G[r62, 0, -w] + 4*G[r61, 0, z3]*G[r62, 0, -w] + 
 4*G[r61, w^(-2), w^2]*G[r62, 0, -w] - 4*G[r61, w^(-2), z3]*G[r62, 0, -w] + 
 4*G[r61, w^2, w^2]*G[r62, 0, -w] - 4*G[r61, w^2, z3]*G[r62, 0, -w] - 
 (2*Pi^2*G[r62, 0, w^2])/3 + (28*G[0, -w]^2*G[r62, 0, w^2])/3 - 
 (4*I)*Pi*G[0, w]*G[r62, 0, w^2] - 4*G[0, -w]*G[0, w]*G[r62, 0, w^2] - 
 ((28*I)/3)*Pi*G[0, w^2]*G[r62, 0, w^2] + 
 (8*G[0, -w]*G[0, w^2]*G[r62, 0, w^2])/3 + 
 (16*G[0, w]*G[0, w^2]*G[r62, 0, w^2])/3 - 22*G[0, w^2]^2*G[r62, 0, w^2] + 
 (2*I)*Pi*G[1, r7]*G[r62, 0, w^2] - (32*G[0, w^2]*G[1, r7]*G[r62, 0, w^2])/
  3 - (88*G[0, -w]*G[1, -w]*G[r62, 0, w^2])/3 - 
 (40*G[0, w^2]*G[1, -w]*G[r62, 0, w^2])/3 + (64*G[1, -w]^2*G[r62, 0, w^2])/
  3 + (32*I)*Pi*G[1, w]*G[r62, 0, w^2] + 8*G[0, -w]*G[1, w]*G[r62, 0, w^2] - 
 (32*G[0, w^2]*G[1, w]*G[r62, 0, w^2])/3 - ((152*I)/9)*Pi*G[1, w^2]*
  G[r62, 0, w^2] + (64*G[0, -w]*G[1, w^2]*G[r62, 0, w^2])/3 + 
 (224*G[0, w]*G[1, w^2]*G[r62, 0, w^2])/9 + 
 (112*G[0, w^2]*G[1, w^2]*G[r62, 0, w^2])/3 + 
 (128*G[1, r7]*G[1, w^2]*G[r62, 0, w^2])/9 - 
 (128*G[1, -w]*G[1, w^2]*G[r62, 0, w^2])/3 - 
 (448*G[1, w]*G[1, w^2]*G[r62, 0, w^2])/9 + (16*G[1, w^2]^2*G[r62, 0, w^2])/
  3 - (16*I)*Pi*G[1, z3]*G[r62, 0, w^2] - 
 (32*G[0, -w]*G[1, z3]*G[r62, 0, w^2])/3 + 
 16*G[0, w]*G[1, z3]*G[r62, 0, w^2] + (80*G[0, w^2]*G[1, z3]*G[r62, 0, w^2])/
  3 + (80*G[1, r7]*G[1, z3]*G[r62, 0, w^2])/3 + 
 (64*G[1, -w]*G[1, z3]*G[r62, 0, w^2])/3 - 
 32*G[1, w]*G[1, z3]*G[r62, 0, w^2] - (64*G[1, w^2]*G[1, z3]*G[r62, 0, w^2])/
  3 - (12*I)*Pi*G[r1, w]*G[r62, 0, w^2] - (12*I)*Pi*G[r2, w]*G[r62, 0, w^2] + 
 4*G[0, w]*G[r61, -w]*G[r62, 0, w^2] + 4*G[0, w^2]*G[r61, -w]*
  G[r62, 0, w^2] - 8*G[1, w]*G[r61, -w]*G[r62, 0, w^2] - 
 ((200*I)/9)*Pi*G[r61, w^2]*G[r62, 0, w^2] - 
 (4*G[0, -w]*G[r61, w^2]*G[r62, 0, w^2])/3 + 
 (200*G[0, w]*G[r61, w^2]*G[r62, 0, w^2])/9 + 
 (70*G[0, w^2]*G[r61, w^2]*G[r62, 0, w^2])/3 + 
 (320*G[1, r7]*G[r61, w^2]*G[r62, 0, w^2])/9 + 
 (32*G[1, -w]*G[r61, w^2]*G[r62, 0, w^2])/3 - 
 (400*G[1, w]*G[r61, w^2]*G[r62, 0, w^2])/9 - 
 (128*G[1, w^2]*G[r61, w^2]*G[r62, 0, w^2])/3 - 
 4*G[r61, -w]*G[r61, w^2]*G[r62, 0, w^2] + 
 (8*I)*Pi*G[r61, z3]*G[r62, 0, w^2] + (16*G[0, -w]*G[r61, z3]*G[r62, 0, w^2])/
  3 - 8*G[0, w]*G[r61, z3]*G[r62, 0, w^2] - 
 (40*G[0, w^2]*G[r61, z3]*G[r62, 0, w^2])/3 - 
 (40*G[1, r7]*G[r61, z3]*G[r62, 0, w^2])/3 - 
 (32*G[1, -w]*G[r61, z3]*G[r62, 0, w^2])/3 + 
 16*G[1, w]*G[r61, z3]*G[r62, 0, w^2] + 
 (32*G[1, w^2]*G[r61, z3]*G[r62, 0, w^2])/3 + 
 4*G[0, w]*G[r62, -w]*G[r62, 0, w^2] + 4*G[0, w^2]*G[r62, -w]*
  G[r62, 0, w^2] - 8*G[1, w]*G[r62, -w]*G[r62, 0, w^2] - 
 4*G[r61, w^2]*G[r62, -w]*G[r62, 0, w^2] - ((200*I)/9)*Pi*G[r62, w^2]*
  G[r62, 0, w^2] - (4*G[0, -w]*G[r62, w^2]*G[r62, 0, w^2])/3 + 
 (200*G[0, w]*G[r62, w^2]*G[r62, 0, w^2])/9 + 
 (70*G[0, w^2]*G[r62, w^2]*G[r62, 0, w^2])/3 + 
 (320*G[1, r7]*G[r62, w^2]*G[r62, 0, w^2])/9 + 
 (32*G[1, -w]*G[r62, w^2]*G[r62, 0, w^2])/3 - 
 (400*G[1, w]*G[r62, w^2]*G[r62, 0, w^2])/9 - 
 (128*G[1, w^2]*G[r62, w^2]*G[r62, 0, w^2])/3 - 
 4*G[r61, -w]*G[r62, w^2]*G[r62, 0, w^2] - 4*G[r62, -w]*G[r62, w^2]*
  G[r62, 0, w^2] + (8*I)*Pi*G[r62, z3]*G[r62, 0, w^2] + 
 (16*G[0, -w]*G[r62, z3]*G[r62, 0, w^2])/3 - 
 8*G[0, w]*G[r62, z3]*G[r62, 0, w^2] - 
 (40*G[0, w^2]*G[r62, z3]*G[r62, 0, w^2])/3 - 
 (40*G[1, r7]*G[r62, z3]*G[r62, 0, w^2])/3 - 
 (32*G[1, -w]*G[r62, z3]*G[r62, 0, w^2])/3 + 
 16*G[1, w]*G[r62, z3]*G[r62, 0, w^2] + 
 (32*G[1, w^2]*G[r62, z3]*G[r62, 0, w^2])/3 + ((62*I)/3)*Pi*G[w^(-2), w^2]*
  G[r62, 0, w^2] + (2*G[0, -w]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 (62*G[0, w]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 (20*G[0, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 (64*G[1, r7]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 (4*G[1, -w]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 + 
 (124*G[1, w]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 + 
 (16*G[1, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 4*G[1, z3]*G[w^(-2), w^2]*G[r62, 0, w^2] + 4*G[r61, w^2]*G[w^(-2), w^2]*
  G[r62, 0, w^2] + 2*G[r61, z3]*G[w^(-2), w^2]*G[r62, 0, w^2] + 
 4*G[r62, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2] + 
 2*G[r62, z3]*G[w^(-2), w^2]*G[r62, 0, w^2] - 
 4*G[0, -w]*G[-w^(-1), -w]*G[r62, 0, w^2] + 8*G[1, -w]*G[-w^(-1), -w]*
  G[r62, 0, w^2] + ((58*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
 (38*G[0, -w]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 - 
 (58*G[0, w]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 + 
 (26*G[0, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 - 
 (32*G[1, r7]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 + 
 (76*G[1, -w]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 + 
 (116*G[1, w]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 - 
 (16*G[1, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 - 
 12*G[1, z3]*G[-w^(-1), w^2]*G[r62, 0, w^2] - 6*G[r61, w^2]*G[-w^(-1), w^2]*
  G[r62, 0, w^2] + 6*G[r61, z3]*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
 6*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
 6*G[r62, z3]*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
 ((58*I)/3)*Pi*G[-w, w^2]*G[r62, 0, w^2] - 
 (38*G[0, -w]*G[-w, w^2]*G[r62, 0, w^2])/3 - 
 (58*G[0, w]*G[-w, w^2]*G[r62, 0, w^2])/3 + 
 (26*G[0, w^2]*G[-w, w^2]*G[r62, 0, w^2])/3 - 
 (32*G[1, r7]*G[-w, w^2]*G[r62, 0, w^2])/3 + 
 (76*G[1, -w]*G[-w, w^2]*G[r62, 0, w^2])/3 + 
 (116*G[1, w]*G[-w, w^2]*G[r62, 0, w^2])/3 - 
 (16*G[1, w^2]*G[-w, w^2]*G[r62, 0, w^2])/3 - 
 12*G[1, z3]*G[-w, w^2]*G[r62, 0, w^2] - 6*G[r61, w^2]*G[-w, w^2]*
  G[r62, 0, w^2] + 6*G[r61, z3]*G[-w, w^2]*G[r62, 0, w^2] - 
 6*G[r62, w^2]*G[-w, w^2]*G[r62, 0, w^2] + 6*G[r62, z3]*G[-w, w^2]*
  G[r62, 0, w^2] - (16*G[0, 0, -w]*G[r62, 0, w^2])/3 + 
 8*G[0, 0, w]*G[r62, 0, w^2] + (46*G[0, 0, w^2]*G[r62, 0, w^2])/3 + 
 16*G[0, 1, r7]*G[r62, 0, w^2] + (56*G[0, 1, -w]*G[r62, 0, w^2])/3 - 
 20*G[0, 1, w]*G[r62, 0, w^2] - (80*G[0, 1, w^2]*G[r62, 0, w^2])/3 - 
 4*G[0, r61, -w]*G[r62, 0, w^2] - 2*G[0, r61, w^2]*G[r62, 0, w^2] - 
 4*G[0, r62, -w]*G[r62, 0, w^2] - 2*G[0, r62, w^2]*G[r62, 0, w^2] - 
 4*G[0, -w, -w]*G[r62, 0, w^2] - 6*G[0, w^2, w^2]*G[r62, 0, w^2] + 
 (32*G[1, 0, -w]*G[r62, 0, w^2])/3 - 44*G[1, 0, w]*G[r62, 0, w^2] - 
 (56*G[1, 0, w^2]*G[r62, 0, w^2])/3 - 16*G[1, 0, z3]*G[r62, 0, w^2] - 
 (70*G[1, 1, r7]*G[r62, 0, w^2])/3 - (64*G[1, 1, -w]*G[r62, 0, w^2])/3 + 
 88*G[1, 1, w]*G[r62, 0, w^2] + (112*G[1, 1, w^2]*G[r62, 0, w^2])/3 + 
 16*G[1, r61, w^2]*G[r62, 0, w^2] + 16*G[1, r62, w^2]*G[r62, 0, w^2] - 
 4*G[1, w^(-2), w^2]*G[r62, 0, w^2] + 4*G[1, w^(-2), z3]*G[r62, 0, w^2] - 
 12*G[1, -w^(-1), w^2]*G[r62, 0, w^2] + 12*G[1, -w^(-1), z3]*G[r62, 0, w^2] + 
 8*G[1, -w, -w]*G[r62, 0, w^2] - 12*G[1, -w, w^2]*G[r62, 0, w^2] + 
 12*G[1, -w, z3]*G[r62, 0, w^2] - 4*G[1, w^2, w^2]*G[r62, 0, w^2] + 
 4*G[1, w^2, z3]*G[r62, 0, w^2] + 12*G[r1, 0, w]*G[r62, 0, w^2] - 
 24*G[r1, 1, w]*G[r62, 0, w^2] + 12*G[r2, 0, w]*G[r62, 0, w^2] - 
 24*G[r2, 1, w]*G[r62, 0, w^2] - 4*G[r61, 0, -w]*G[r62, 0, w^2] - 
 16*G[r61, 0, w^2]*G[r62, 0, w^2] + 8*G[r61, 0, z3]*G[r62, 0, w^2] + 
 16*G[r61, 1, w^2]*G[r62, 0, w^2] + 4*G[r61, r61, -w]*G[r62, 0, w^2] + 
 4*G[r61, r62, -w]*G[r62, 0, w^2] + 2*G[r61, w^(-2), w^2]*G[r62, 0, w^2] - 
 2*G[r61, w^(-2), z3]*G[r62, 0, w^2] + 6*G[r61, -w^(-1), w^2]*
  G[r62, 0, w^2] - 6*G[r61, -w^(-1), z3]*G[r62, 0, w^2] + 
 6*G[r61, -w, w^2]*G[r62, 0, w^2] - 6*G[r61, -w, z3]*G[r62, 0, w^2] + 
 8*G[r61, w^2, w^2]*G[r62, 0, w^2] - 2*G[r61, w^2, z3]*G[r62, 0, w^2] - 
 4*G[r62, 0, -w]*G[r62, 0, w^2] - 8*G[r62, 0, w^2]^2 + 
 (2*Pi^2*G[r62, 0, z3])/3 - (28*G[0, -w]^2*G[r62, 0, z3])/3 + 
 (4*I)*Pi*G[0, w]*G[r62, 0, z3] + 4*G[0, -w]*G[0, w]*G[r62, 0, z3] + 
 ((28*I)/3)*Pi*G[0, w^2]*G[r62, 0, z3] - (8*G[0, -w]*G[0, w^2]*G[r62, 0, z3])/
  3 - (16*G[0, w]*G[0, w^2]*G[r62, 0, z3])/3 + 22*G[0, w^2]^2*G[r62, 0, z3] - 
 (2*I)*Pi*G[1, r7]*G[r62, 0, z3] + (32*G[0, w^2]*G[1, r7]*G[r62, 0, z3])/3 + 
 (88*G[0, -w]*G[1, -w]*G[r62, 0, z3])/3 + 
 (40*G[0, w^2]*G[1, -w]*G[r62, 0, z3])/3 - (64*G[1, -w]^2*G[r62, 0, z3])/3 - 
 (32*I)*Pi*G[1, w]*G[r62, 0, z3] - 8*G[0, -w]*G[1, w]*G[r62, 0, z3] + 
 (32*G[0, w^2]*G[1, w]*G[r62, 0, z3])/3 + ((296*I)/9)*Pi*G[1, w^2]*
  G[r62, 0, z3] - (32*G[0, -w]*G[1, w^2]*G[r62, 0, z3])/3 - 
 (368*G[0, w]*G[1, w^2]*G[r62, 0, z3])/9 - 64*G[0, w^2]*G[1, w^2]*
  G[r62, 0, z3] - (368*G[1, r7]*G[1, w^2]*G[r62, 0, z3])/9 + 
 (64*G[1, -w]*G[1, w^2]*G[r62, 0, z3])/3 + 
 (736*G[1, w]*G[1, w^2]*G[r62, 0, z3])/9 + 16*G[1, w^2]^2*G[r62, 0, z3] + 
 (12*I)*Pi*G[r1, w]*G[r62, 0, z3] + (12*I)*Pi*G[r2, w]*G[r62, 0, z3] - 
 4*G[0, w]*G[r61, -w]*G[r62, 0, z3] - 4*G[0, w^2]*G[r61, -w]*G[r62, 0, z3] + 
 8*G[1, w]*G[r61, -w]*G[r62, 0, z3] + ((128*I)/9)*Pi*G[r61, w^2]*
  G[r62, 0, z3] - 4*G[0, -w]*G[r61, w^2]*G[r62, 0, z3] - 
 (128*G[0, w]*G[r61, w^2]*G[r62, 0, z3])/9 - 10*G[0, w^2]*G[r61, w^2]*
  G[r62, 0, z3] - (200*G[1, r7]*G[r61, w^2]*G[r62, 0, z3])/9 + 
 (256*G[1, w]*G[r61, w^2]*G[r62, 0, z3])/9 + 32*G[1, w^2]*G[r61, w^2]*
  G[r62, 0, z3] + 4*G[r61, -w]*G[r61, w^2]*G[r62, 0, z3] - 
 4*G[0, w]*G[r62, -w]*G[r62, 0, z3] - 4*G[0, w^2]*G[r62, -w]*G[r62, 0, z3] + 
 8*G[1, w]*G[r62, -w]*G[r62, 0, z3] + 4*G[r61, w^2]*G[r62, -w]*
  G[r62, 0, z3] + ((128*I)/9)*Pi*G[r62, w^2]*G[r62, 0, z3] - 
 4*G[0, -w]*G[r62, w^2]*G[r62, 0, z3] - 
 (128*G[0, w]*G[r62, w^2]*G[r62, 0, z3])/9 - 10*G[0, w^2]*G[r62, w^2]*
  G[r62, 0, z3] - (200*G[1, r7]*G[r62, w^2]*G[r62, 0, z3])/9 + 
 (256*G[1, w]*G[r62, w^2]*G[r62, 0, z3])/9 + 32*G[1, w^2]*G[r62, w^2]*
  G[r62, 0, z3] + 4*G[r61, -w]*G[r62, w^2]*G[r62, 0, z3] + 
 4*G[r62, -w]*G[r62, w^2]*G[r62, 0, z3] - ((62*I)/3)*Pi*G[w^(-2), w^2]*
  G[r62, 0, z3] - (2*G[0, -w]*G[w^(-2), w^2]*G[r62, 0, z3])/3 + 
 (62*G[0, w]*G[w^(-2), w^2]*G[r62, 0, z3])/3 + 
 (20*G[0, w^2]*G[w^(-2), w^2]*G[r62, 0, z3])/3 + 
 (64*G[1, r7]*G[w^(-2), w^2]*G[r62, 0, z3])/3 + 
 (4*G[1, -w]*G[w^(-2), w^2]*G[r62, 0, z3])/3 - 
 (124*G[1, w]*G[w^(-2), w^2]*G[r62, 0, z3])/3 - 
 (4*G[1, w^2]*G[w^(-2), w^2]*G[r62, 0, z3])/3 - 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[r62, 0, z3] - 6*G[r62, w^2]*G[w^(-2), w^2]*
  G[r62, 0, z3] + 4*G[0, -w]*G[-w^(-1), -w]*G[r62, 0, z3] - 
 8*G[1, -w]*G[-w^(-1), -w]*G[r62, 0, z3] - ((58*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r62, 0, z3] + (38*G[0, -w]*G[-w^(-1), w^2]*G[r62, 0, z3])/3 + 
 (58*G[0, w]*G[-w^(-1), w^2]*G[r62, 0, z3])/3 - 
 (26*G[0, w^2]*G[-w^(-1), w^2]*G[r62, 0, z3])/3 + 
 (32*G[1, r7]*G[-w^(-1), w^2]*G[r62, 0, z3])/3 - 
 (76*G[1, -w]*G[-w^(-1), w^2]*G[r62, 0, z3])/3 - 
 (116*G[1, w]*G[-w^(-1), w^2]*G[r62, 0, z3])/3 + 
 (52*G[1, w^2]*G[-w^(-1), w^2]*G[r62, 0, z3])/3 - 
 ((58*I)/3)*Pi*G[-w, w^2]*G[r62, 0, z3] + 
 (38*G[0, -w]*G[-w, w^2]*G[r62, 0, z3])/3 + 
 (58*G[0, w]*G[-w, w^2]*G[r62, 0, z3])/3 - 
 (26*G[0, w^2]*G[-w, w^2]*G[r62, 0, z3])/3 + 
 (32*G[1, r7]*G[-w, w^2]*G[r62, 0, z3])/3 - 
 (76*G[1, -w]*G[-w, w^2]*G[r62, 0, z3])/3 - 
 (116*G[1, w]*G[-w, w^2]*G[r62, 0, z3])/3 + 
 (52*G[1, w^2]*G[-w, w^2]*G[r62, 0, z3])/3 + (16*G[0, 0, -w]*G[r62, 0, z3])/
  3 - 8*G[0, 0, w]*G[r62, 0, z3] - (46*G[0, 0, w^2]*G[r62, 0, z3])/3 - 
 16*G[0, 1, r7]*G[r62, 0, z3] - (56*G[0, 1, -w]*G[r62, 0, z3])/3 + 
 20*G[0, 1, w]*G[r62, 0, z3] + (80*G[0, 1, w^2]*G[r62, 0, z3])/3 + 
 4*G[0, r61, -w]*G[r62, 0, z3] + 2*G[0, r61, w^2]*G[r62, 0, z3] + 
 4*G[0, r62, -w]*G[r62, 0, z3] + 2*G[0, r62, w^2]*G[r62, 0, z3] + 
 4*G[0, -w, -w]*G[r62, 0, z3] + 6*G[0, w^2, w^2]*G[r62, 0, z3] - 
 (32*G[1, 0, -w]*G[r62, 0, z3])/3 + 44*G[1, 0, w]*G[r62, 0, z3] + 
 (104*G[1, 0, w^2]*G[r62, 0, z3])/3 + (70*G[1, 1, r7]*G[r62, 0, z3])/3 + 
 (64*G[1, 1, -w]*G[r62, 0, z3])/3 - 88*G[1, 1, w]*G[r62, 0, z3] - 
 (112*G[1, 1, w^2]*G[r62, 0, z3])/3 - 16*G[1, r61, w^2]*G[r62, 0, z3] - 
 16*G[1, r62, w^2]*G[r62, 0, z3] - 8*G[1, -w, -w]*G[r62, 0, z3] - 
 12*G[r1, 0, w]*G[r62, 0, z3] + 24*G[r1, 1, w]*G[r62, 0, z3] - 
 12*G[r2, 0, w]*G[r62, 0, z3] + 24*G[r2, 1, w]*G[r62, 0, z3] + 
 4*G[r61, 0, -w]*G[r62, 0, z3] + 8*G[r61, 0, w^2]*G[r62, 0, z3] - 
 16*G[r61, 1, w^2]*G[r62, 0, z3] - 4*G[r61, r61, -w]*G[r62, 0, z3] - 
 4*G[r61, r62, -w]*G[r62, 0, z3] - 6*G[r61, w^2, w^2]*G[r62, 0, z3] + 
 4*G[r62, 0, -w]*G[r62, 0, z3] + 8*G[r62, 0, w^2]*G[r62, 0, z3] + 
 (16*Pi^2*G[r62, 1, w^2])/3 + ((16*I)/3)*Pi*G[0, w]*G[r62, 1, w^2] - 
 (8*I)*Pi*G[0, w^2]*G[r62, 1, w^2] - (16*G[0, -w]*G[0, w^2]*G[r62, 1, w^2])/
  3 + 8*G[0, w]*G[0, w^2]*G[r62, 1, w^2] + (16*G[0, w^2]^2*G[r62, 1, w^2])/
  3 + (40*G[0, w^2]*G[1, r7]*G[r62, 1, w^2])/3 + 
 (32*G[0, w^2]*G[1, -w]*G[r62, 1, w^2])/3 - ((128*I)/3)*Pi*G[1, w]*
  G[r62, 1, w^2] - 16*G[0, w^2]*G[1, w]*G[r62, 1, w^2] - 
 ((64*I)/3)*Pi*G[1, w^2]*G[r62, 1, w^2] + 
 (64*G[0, w]*G[1, w^2]*G[r62, 1, w^2])/3 + 
 (64*G[0, w^2]*G[1, w^2]*G[r62, 1, w^2])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[r62, 1, w^2])/3 - 
 (128*G[1, w]*G[1, w^2]*G[r62, 1, w^2])/3 + ((128*I)/3)*Pi*G[1, z3]*
  G[r62, 1, w^2] - (128*G[0, w]*G[1, z3]*G[r62, 1, w^2])/3 - 
 32*G[0, w^2]*G[1, z3]*G[r62, 1, w^2] - 
 (128*G[1, r7]*G[1, z3]*G[r62, 1, w^2])/3 + 
 (256*G[1, w]*G[1, z3]*G[r62, 1, w^2])/3 + 
 (16*I)*Pi*G[r1, w]*G[r62, 1, w^2] + (16*I)*Pi*G[r2, w]*G[r62, 1, w^2] + 
 ((128*I)/3)*Pi*G[r61, w^2]*G[r62, 1, w^2] - 
 (128*G[0, w]*G[r61, w^2]*G[r62, 1, w^2])/3 - 
 16*G[0, w^2]*G[r61, w^2]*G[r62, 1, w^2] - 
 (128*G[1, r7]*G[r61, w^2]*G[r62, 1, w^2])/3 + 
 (256*G[1, w]*G[r61, w^2]*G[r62, 1, w^2])/3 - 
 ((64*I)/3)*Pi*G[r61, z3]*G[r62, 1, w^2] + 
 (64*G[0, w]*G[r61, z3]*G[r62, 1, w^2])/3 + 16*G[0, w^2]*G[r61, z3]*
  G[r62, 1, w^2] + (64*G[1, r7]*G[r61, z3]*G[r62, 1, w^2])/3 - 
 (128*G[1, w]*G[r61, z3]*G[r62, 1, w^2])/3 + ((128*I)/3)*Pi*G[r62, w^2]*
  G[r62, 1, w^2] - (128*G[0, w]*G[r62, w^2]*G[r62, 1, w^2])/3 - 
 16*G[0, w^2]*G[r62, w^2]*G[r62, 1, w^2] - 
 (128*G[1, r7]*G[r62, w^2]*G[r62, 1, w^2])/3 + 
 (256*G[1, w]*G[r62, w^2]*G[r62, 1, w^2])/3 - 
 ((64*I)/3)*Pi*G[r62, z3]*G[r62, 1, w^2] + 
 (64*G[0, w]*G[r62, z3]*G[r62, 1, w^2])/3 + 16*G[0, w^2]*G[r62, z3]*
  G[r62, 1, w^2] + (64*G[1, r7]*G[r62, z3]*G[r62, 1, w^2])/3 - 
 (128*G[1, w]*G[r62, z3]*G[r62, 1, w^2])/3 - ((40*I)/3)*Pi*G[w^(-2), w^2]*
  G[r62, 1, w^2] - 4*G[0, -w]*G[w^(-2), w^2]*G[r62, 1, w^2] + 
 (40*G[0, w]*G[w^(-2), w^2]*G[r62, 1, w^2])/3 + 
 4*G[0, w^2]*G[w^(-2), w^2]*G[r62, 1, w^2] + 
 (52*G[1, r7]*G[w^(-2), w^2]*G[r62, 1, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[r62, 1, w^2] - 
 (80*G[1, w]*G[w^(-2), w^2]*G[r62, 1, w^2])/3 - 
 24*G[1, w^2]*G[w^(-2), w^2]*G[r62, 1, w^2] + 
 16*G[1, z3]*G[w^(-2), w^2]*G[r62, 1, w^2] + 8*G[r61, w^2]*G[w^(-2), w^2]*
  G[r62, 1, w^2] - 8*G[r61, z3]*G[w^(-2), w^2]*G[r62, 1, w^2] + 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[r62, 1, w^2] - 
 8*G[r62, z3]*G[w^(-2), w^2]*G[r62, 1, w^2] - ((32*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r62, 1, w^2] + (28*G[0, -w]*G[-w^(-1), w^2]*G[r62, 1, w^2])/3 + 
 (32*G[0, w]*G[-w^(-1), w^2]*G[r62, 1, w^2])/3 - 
 (28*G[0, w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2])/3 + 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r62, 1, w^2])/3 - 
 (56*G[1, -w]*G[-w^(-1), w^2]*G[r62, 1, w^2])/3 - 
 (64*G[1, w]*G[-w^(-1), w^2]*G[r62, 1, w^2])/3 + 
 (8*G[1, w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2])/3 + 
 16*G[1, z3]*G[-w^(-1), w^2]*G[r62, 1, w^2] + 8*G[r61, w^2]*G[-w^(-1), w^2]*
  G[r62, 1, w^2] - 8*G[r61, z3]*G[-w^(-1), w^2]*G[r62, 1, w^2] + 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
 8*G[r62, z3]*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
 ((32*I)/3)*Pi*G[-w, w^2]*G[r62, 1, w^2] + 
 (28*G[0, -w]*G[-w, w^2]*G[r62, 1, w^2])/3 + 
 (32*G[0, w]*G[-w, w^2]*G[r62, 1, w^2])/3 - 
 (28*G[0, w^2]*G[-w, w^2]*G[r62, 1, w^2])/3 + 
 (4*G[1, r7]*G[-w, w^2]*G[r62, 1, w^2])/3 - 
 (56*G[1, -w]*G[-w, w^2]*G[r62, 1, w^2])/3 - 
 (64*G[1, w]*G[-w, w^2]*G[r62, 1, w^2])/3 + 
 (8*G[1, w^2]*G[-w, w^2]*G[r62, 1, w^2])/3 + 
 16*G[1, z3]*G[-w, w^2]*G[r62, 1, w^2] + 8*G[r61, w^2]*G[-w, w^2]*
  G[r62, 1, w^2] - 8*G[r61, z3]*G[-w, w^2]*G[r62, 1, w^2] + 
 8*G[r62, w^2]*G[-w, w^2]*G[r62, 1, w^2] - 8*G[r62, z3]*G[-w, w^2]*
  G[r62, 1, w^2] - (16*G[0, 0, w]*G[r62, 1, w^2])/3 - 
 16*G[0, 1, r7]*G[r62, 1, w^2] + (32*G[0, 1, w]*G[r62, 1, w^2])/3 + 
 (128*G[1, 0, w]*G[r62, 1, w^2])/3 - 32*G[1, 0, w^2]*G[r62, 1, w^2] + 
 32*G[1, 0, z3]*G[r62, 1, w^2] + (64*G[1, 1, r7]*G[r62, 1, w^2])/3 - 
 (256*G[1, 1, w]*G[r62, 1, w^2])/3 + 16*G[1, w^(-2), w^2]*G[r62, 1, w^2] - 
 16*G[1, w^(-2), z3]*G[r62, 1, w^2] + 16*G[1, -w^(-1), w^2]*G[r62, 1, w^2] - 
 16*G[1, -w^(-1), z3]*G[r62, 1, w^2] + 16*G[1, -w, w^2]*G[r62, 1, w^2] - 
 16*G[1, -w, z3]*G[r62, 1, w^2] + 16*G[1, w^2, w^2]*G[r62, 1, w^2] - 
 16*G[1, w^2, z3]*G[r62, 1, w^2] - 16*G[r1, 0, w]*G[r62, 1, w^2] + 
 32*G[r1, 1, w]*G[r62, 1, w^2] - 16*G[r2, 0, w]*G[r62, 1, w^2] + 
 32*G[r2, 1, w]*G[r62, 1, w^2] + 16*G[r61, 0, w^2]*G[r62, 1, w^2] - 
 16*G[r61, 0, z3]*G[r62, 1, w^2] - 8*G[r61, w^(-2), w^2]*G[r62, 1, w^2] + 
 8*G[r61, w^(-2), z3]*G[r62, 1, w^2] - 8*G[r61, -w^(-1), w^2]*
  G[r62, 1, w^2] + 8*G[r61, -w^(-1), z3]*G[r62, 1, w^2] - 
 8*G[r61, -w, w^2]*G[r62, 1, w^2] + 8*G[r61, -w, z3]*G[r62, 1, w^2] - 
 8*G[r61, w^2, w^2]*G[r62, 1, w^2] + 8*G[r61, w^2, z3]*G[r62, 1, w^2] + 
 16*G[r62, 0, w^2]*G[r62, 1, w^2] - 16*G[r62, 0, z3]*G[r62, 1, w^2] - 
 (16*Pi^2*G[r62, 1, z3])/3 - ((16*I)/3)*Pi*G[0, w]*G[r62, 1, z3] + 
 (8*I)*Pi*G[0, w^2]*G[r62, 1, z3] + (16*G[0, -w]*G[0, w^2]*G[r62, 1, z3])/3 - 
 8*G[0, w]*G[0, w^2]*G[r62, 1, z3] - (16*G[0, w^2]^2*G[r62, 1, z3])/3 - 
 (40*G[0, w^2]*G[1, r7]*G[r62, 1, z3])/3 - 
 (32*G[0, w^2]*G[1, -w]*G[r62, 1, z3])/3 + ((128*I)/3)*Pi*G[1, w]*
  G[r62, 1, z3] + 16*G[0, w^2]*G[1, w]*G[r62, 1, z3] - 
 ((64*I)/3)*Pi*G[1, w^2]*G[r62, 1, z3] + (64*G[0, w]*G[1, w^2]*G[r62, 1, z3])/
  3 + (32*G[0, w^2]*G[1, w^2]*G[r62, 1, z3])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[r62, 1, z3])/3 - 
 (128*G[1, w]*G[1, w^2]*G[r62, 1, z3])/3 - (16*I)*Pi*G[r1, w]*G[r62, 1, z3] - 
 (16*I)*Pi*G[r2, w]*G[r62, 1, z3] - ((64*I)/3)*Pi*G[r61, w^2]*G[r62, 1, z3] + 
 (64*G[0, w]*G[r61, w^2]*G[r62, 1, z3])/3 + 
 (64*G[1, r7]*G[r61, w^2]*G[r62, 1, z3])/3 - 
 (128*G[1, w]*G[r61, w^2]*G[r62, 1, z3])/3 - ((64*I)/3)*Pi*G[r62, w^2]*
  G[r62, 1, z3] + (64*G[0, w]*G[r62, w^2]*G[r62, 1, z3])/3 + 
 (64*G[1, r7]*G[r62, w^2]*G[r62, 1, z3])/3 - 
 (128*G[1, w]*G[r62, w^2]*G[r62, 1, z3])/3 + ((40*I)/3)*Pi*G[w^(-2), w^2]*
  G[r62, 1, z3] + 4*G[0, -w]*G[w^(-2), w^2]*G[r62, 1, z3] - 
 (40*G[0, w]*G[w^(-2), w^2]*G[r62, 1, z3])/3 - 
 4*G[0, w^2]*G[w^(-2), w^2]*G[r62, 1, z3] - 
 (52*G[1, r7]*G[w^(-2), w^2]*G[r62, 1, z3])/3 - 
 8*G[1, -w]*G[w^(-2), w^2]*G[r62, 1, z3] + 
 (80*G[1, w]*G[w^(-2), w^2]*G[r62, 1, z3])/3 + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[r62, 1, z3] + ((32*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r62, 1, z3] - (28*G[0, -w]*G[-w^(-1), w^2]*G[r62, 1, z3])/3 - 
 (32*G[0, w]*G[-w^(-1), w^2]*G[r62, 1, z3])/3 + 
 (28*G[0, w^2]*G[-w^(-1), w^2]*G[r62, 1, z3])/3 - 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r62, 1, z3])/3 + 
 (56*G[1, -w]*G[-w^(-1), w^2]*G[r62, 1, z3])/3 + 
 (64*G[1, w]*G[-w^(-1), w^2]*G[r62, 1, z3])/3 - 
 (56*G[1, w^2]*G[-w^(-1), w^2]*G[r62, 1, z3])/3 + 
 ((32*I)/3)*Pi*G[-w, w^2]*G[r62, 1, z3] - 
 (28*G[0, -w]*G[-w, w^2]*G[r62, 1, z3])/3 - 
 (32*G[0, w]*G[-w, w^2]*G[r62, 1, z3])/3 + 
 (28*G[0, w^2]*G[-w, w^2]*G[r62, 1, z3])/3 - 
 (4*G[1, r7]*G[-w, w^2]*G[r62, 1, z3])/3 + 
 (56*G[1, -w]*G[-w, w^2]*G[r62, 1, z3])/3 + 
 (64*G[1, w]*G[-w, w^2]*G[r62, 1, z3])/3 - 
 (56*G[1, w^2]*G[-w, w^2]*G[r62, 1, z3])/3 + (16*G[0, 0, w]*G[r62, 1, z3])/
  3 + 16*G[0, 1, r7]*G[r62, 1, z3] - (32*G[0, 1, w]*G[r62, 1, z3])/3 - 
 (128*G[1, 0, w]*G[r62, 1, z3])/3 - (64*G[1, 1, r7]*G[r62, 1, z3])/3 + 
 (256*G[1, 1, w]*G[r62, 1, z3])/3 + 16*G[r1, 0, w]*G[r62, 1, z3] - 
 32*G[r1, 1, w]*G[r62, 1, z3] + 16*G[r2, 0, w]*G[r62, 1, z3] - 
 32*G[r2, 1, w]*G[r62, 1, z3] + 8*G[0, w^2]*G[1, w^2]*G[r62, r61, -w] - 
 8*G[0, w^2]*G[1, z3]*G[r62, r61, -w] - 4*G[0, w^2]*G[r61, w^2]*
  G[r62, r61, -w] + 4*G[0, w^2]*G[r61, z3]*G[r62, r61, -w] - 
 4*G[0, w^2]*G[r62, w^2]*G[r62, r61, -w] + 4*G[0, w^2]*G[r62, z3]*
  G[r62, r61, -w] - 8*G[1, w^2]*G[w^(-2), w^2]*G[r62, r61, -w] + 
 8*G[1, z3]*G[w^(-2), w^2]*G[r62, r61, -w] + 4*G[r61, w^2]*G[w^(-2), w^2]*
  G[r62, r61, -w] - 4*G[r61, z3]*G[w^(-2), w^2]*G[r62, r61, -w] + 
 4*G[r62, w^2]*G[w^(-2), w^2]*G[r62, r61, -w] - 
 4*G[r62, z3]*G[w^(-2), w^2]*G[r62, r61, -w] - 
 8*G[1, 0, w^2]*G[r62, r61, -w] + 8*G[1, 0, z3]*G[r62, r61, -w] + 
 8*G[1, w^(-2), w^2]*G[r62, r61, -w] - 8*G[1, w^(-2), z3]*G[r62, r61, -w] + 
 8*G[1, w^2, w^2]*G[r62, r61, -w] - 8*G[1, w^2, z3]*G[r62, r61, -w] + 
 4*G[r61, 0, w^2]*G[r62, r61, -w] - 4*G[r61, 0, z3]*G[r62, r61, -w] - 
 4*G[r61, w^(-2), w^2]*G[r62, r61, -w] + 4*G[r61, w^(-2), z3]*
  G[r62, r61, -w] - 4*G[r61, w^2, w^2]*G[r62, r61, -w] + 
 4*G[r61, w^2, z3]*G[r62, r61, -w] + 4*G[r62, 0, w^2]*G[r62, r61, -w] - 
 4*G[r62, 0, z3]*G[r62, r61, -w] + (16*Pi^2*G[r62, r61, w^2])/3 + 
 ((16*I)/3)*Pi*G[0, w]*G[r62, r61, w^2] - (8*I)*Pi*G[0, w^2]*
  G[r62, r61, w^2] - (16*G[0, -w]*G[0, w^2]*G[r62, r61, w^2])/3 + 
 8*G[0, w]*G[0, w^2]*G[r62, r61, w^2] + (16*G[0, w^2]^2*G[r62, r61, w^2])/3 + 
 (40*G[0, w^2]*G[1, r7]*G[r62, r61, w^2])/3 + 
 (32*G[0, w^2]*G[1, -w]*G[r62, r61, w^2])/3 - 
 ((128*I)/3)*Pi*G[1, w]*G[r62, r61, w^2] - 16*G[0, w^2]*G[1, w]*
  G[r62, r61, w^2] - ((64*I)/3)*Pi*G[1, w^2]*G[r62, r61, w^2] + 
 (64*G[0, w]*G[1, w^2]*G[r62, r61, w^2])/3 - 
 (32*G[0, w^2]*G[1, w^2]*G[r62, r61, w^2])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[r62, r61, w^2])/3 - 
 (128*G[1, w]*G[1, w^2]*G[r62, r61, w^2])/3 + 
 ((128*I)/3)*Pi*G[1, z3]*G[r62, r61, w^2] - 
 (128*G[0, w]*G[1, z3]*G[r62, r61, w^2])/3 - 
 (128*G[1, r7]*G[1, z3]*G[r62, r61, w^2])/3 + 
 (256*G[1, w]*G[1, z3]*G[r62, r61, w^2])/3 + 
 (16*I)*Pi*G[r1, w]*G[r62, r61, w^2] + (16*I)*Pi*G[r2, w]*G[r62, r61, w^2] + 
 ((128*I)/3)*Pi*G[r61, w^2]*G[r62, r61, w^2] - 
 (128*G[0, w]*G[r61, w^2]*G[r62, r61, w^2])/3 - 
 (128*G[1, r7]*G[r61, w^2]*G[r62, r61, w^2])/3 + 
 (256*G[1, w]*G[r61, w^2]*G[r62, r61, w^2])/3 - 
 ((64*I)/3)*Pi*G[r61, z3]*G[r62, r61, w^2] + 
 (64*G[0, w]*G[r61, z3]*G[r62, r61, w^2])/3 + 
 (64*G[1, r7]*G[r61, z3]*G[r62, r61, w^2])/3 - 
 (128*G[1, w]*G[r61, z3]*G[r62, r61, w^2])/3 + 
 ((128*I)/3)*Pi*G[r62, w^2]*G[r62, r61, w^2] - 
 (128*G[0, w]*G[r62, w^2]*G[r62, r61, w^2])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[r62, r61, w^2])/3 + 
 (256*G[1, w]*G[r62, w^2]*G[r62, r61, w^2])/3 - 
 ((64*I)/3)*Pi*G[r62, z3]*G[r62, r61, w^2] + 
 (64*G[0, w]*G[r62, z3]*G[r62, r61, w^2])/3 + 
 (64*G[1, r7]*G[r62, z3]*G[r62, r61, w^2])/3 - 
 (128*G[1, w]*G[r62, z3]*G[r62, r61, w^2])/3 - 
 ((40*I)/3)*Pi*G[w^(-2), w^2]*G[r62, r61, w^2] - 
 4*G[0, -w]*G[w^(-2), w^2]*G[r62, r61, w^2] + 
 (40*G[0, w]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
 4*G[0, w^2]*G[w^(-2), w^2]*G[r62, r61, w^2] + 
 (52*G[1, r7]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[r62, r61, w^2] - 
 (80*G[1, w]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - 
 4*G[1, w^2]*G[w^(-2), w^2]*G[r62, r61, w^2] - 
 4*G[1, z3]*G[w^(-2), w^2]*G[r62, r61, w^2] - 2*G[r61, w^2]*G[w^(-2), w^2]*
  G[r62, r61, w^2] + 2*G[r61, z3]*G[w^(-2), w^2]*G[r62, r61, w^2] - 
 2*G[r62, w^2]*G[w^(-2), w^2]*G[r62, r61, w^2] + 
 2*G[r62, z3]*G[w^(-2), w^2]*G[r62, r61, w^2] - 
 ((32*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 (28*G[0, -w]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 + 
 (32*G[0, w]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 - 
 (28*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 + 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 - 
 (56*G[1, -w]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 - 
 (64*G[1, w]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 + 
 (44*G[1, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 + 
 4*G[1, z3]*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2] - 
 2*G[r61, z3]*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2] - 
 2*G[r62, z3]*G[-w^(-1), w^2]*G[r62, r61, w^2] - 
 ((32*I)/3)*Pi*G[-w, w^2]*G[r62, r61, w^2] + 
 (28*G[0, -w]*G[-w, w^2]*G[r62, r61, w^2])/3 + 
 (32*G[0, w]*G[-w, w^2]*G[r62, r61, w^2])/3 - 
 (28*G[0, w^2]*G[-w, w^2]*G[r62, r61, w^2])/3 + 
 (4*G[1, r7]*G[-w, w^2]*G[r62, r61, w^2])/3 - 
 (56*G[1, -w]*G[-w, w^2]*G[r62, r61, w^2])/3 - 
 (64*G[1, w]*G[-w, w^2]*G[r62, r61, w^2])/3 + 
 (44*G[1, w^2]*G[-w, w^2]*G[r62, r61, w^2])/3 + 
 4*G[1, z3]*G[-w, w^2]*G[r62, r61, w^2] + 2*G[r61, w^2]*G[-w, w^2]*
  G[r62, r61, w^2] - 2*G[r61, z3]*G[-w, w^2]*G[r62, r61, w^2] + 
 2*G[r62, w^2]*G[-w, w^2]*G[r62, r61, w^2] - 2*G[r62, z3]*G[-w, w^2]*
  G[r62, r61, w^2] - (16*G[0, 0, w]*G[r62, r61, w^2])/3 - 
 16*G[0, 1, r7]*G[r62, r61, w^2] + (32*G[0, 1, w]*G[r62, r61, w^2])/3 + 
 (128*G[1, 0, w]*G[r62, r61, w^2])/3 + (64*G[1, 1, r7]*G[r62, r61, w^2])/3 - 
 (256*G[1, 1, w]*G[r62, r61, w^2])/3 - 4*G[1, w^(-2), w^2]*G[r62, r61, w^2] + 
 4*G[1, w^(-2), z3]*G[r62, r61, w^2] + 4*G[1, -w^(-1), w^2]*
  G[r62, r61, w^2] - 4*G[1, -w^(-1), z3]*G[r62, r61, w^2] + 
 4*G[1, -w, w^2]*G[r62, r61, w^2] - 4*G[1, -w, z3]*G[r62, r61, w^2] - 
 4*G[1, w^2, w^2]*G[r62, r61, w^2] + 4*G[1, w^2, z3]*G[r62, r61, w^2] - 
 16*G[r1, 0, w]*G[r62, r61, w^2] + 32*G[r1, 1, w]*G[r62, r61, w^2] - 
 16*G[r2, 0, w]*G[r62, r61, w^2] + 32*G[r2, 1, w]*G[r62, r61, w^2] + 
 2*G[r61, w^(-2), w^2]*G[r62, r61, w^2] - 2*G[r61, w^(-2), z3]*
  G[r62, r61, w^2] - 2*G[r61, -w^(-1), w^2]*G[r62, r61, w^2] + 
 2*G[r61, -w^(-1), z3]*G[r62, r61, w^2] - 
 2*G[r61, -w, w^2]*G[r62, r61, w^2] + 2*G[r61, -w, z3]*G[r62, r61, w^2] + 
 2*G[r61, w^2, w^2]*G[r62, r61, w^2] - 2*G[r61, w^2, z3]*G[r62, r61, w^2] - 
 (16*Pi^2*G[r62, r61, z3])/3 - ((16*I)/3)*Pi*G[0, w]*G[r62, r61, z3] + 
 (8*I)*Pi*G[0, w^2]*G[r62, r61, z3] + (16*G[0, -w]*G[0, w^2]*G[r62, r61, z3])/
  3 - 8*G[0, w]*G[0, w^2]*G[r62, r61, z3] - (16*G[0, w^2]^2*G[r62, r61, z3])/
  3 - (40*G[0, w^2]*G[1, r7]*G[r62, r61, z3])/3 - 
 (32*G[0, w^2]*G[1, -w]*G[r62, r61, z3])/3 + 
 ((128*I)/3)*Pi*G[1, w]*G[r62, r61, z3] + 16*G[0, w^2]*G[1, w]*
  G[r62, r61, z3] - ((64*I)/3)*Pi*G[1, w^2]*G[r62, r61, z3] + 
 (64*G[0, w]*G[1, w^2]*G[r62, r61, z3])/3 + 
 (32*G[0, w^2]*G[1, w^2]*G[r62, r61, z3])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[r62, r61, z3])/3 - 
 (128*G[1, w]*G[1, w^2]*G[r62, r61, z3])/3 - 
 (16*I)*Pi*G[r1, w]*G[r62, r61, z3] - (16*I)*Pi*G[r2, w]*G[r62, r61, z3] - 
 ((64*I)/3)*Pi*G[r61, w^2]*G[r62, r61, z3] + 
 (64*G[0, w]*G[r61, w^2]*G[r62, r61, z3])/3 + 
 (64*G[1, r7]*G[r61, w^2]*G[r62, r61, z3])/3 - 
 (128*G[1, w]*G[r61, w^2]*G[r62, r61, z3])/3 - 
 ((64*I)/3)*Pi*G[r62, w^2]*G[r62, r61, z3] + 
 (64*G[0, w]*G[r62, w^2]*G[r62, r61, z3])/3 + 
 (64*G[1, r7]*G[r62, w^2]*G[r62, r61, z3])/3 - 
 (128*G[1, w]*G[r62, w^2]*G[r62, r61, z3])/3 + 
 ((40*I)/3)*Pi*G[w^(-2), w^2]*G[r62, r61, z3] + 
 4*G[0, -w]*G[w^(-2), w^2]*G[r62, r61, z3] - 
 (40*G[0, w]*G[w^(-2), w^2]*G[r62, r61, z3])/3 - 
 4*G[0, w^2]*G[w^(-2), w^2]*G[r62, r61, z3] - 
 (52*G[1, r7]*G[w^(-2), w^2]*G[r62, r61, z3])/3 - 
 8*G[1, -w]*G[w^(-2), w^2]*G[r62, r61, z3] + 
 (80*G[1, w]*G[w^(-2), w^2]*G[r62, r61, z3])/3 + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[r62, r61, z3] + ((32*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r62, r61, z3] - (28*G[0, -w]*G[-w^(-1), w^2]*G[r62, r61, z3])/3 - 
 (32*G[0, w]*G[-w^(-1), w^2]*G[r62, r61, z3])/3 + 
 (28*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r61, z3])/3 - 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r62, r61, z3])/3 + 
 (56*G[1, -w]*G[-w^(-1), w^2]*G[r62, r61, z3])/3 + 
 (64*G[1, w]*G[-w^(-1), w^2]*G[r62, r61, z3])/3 - 
 (56*G[1, w^2]*G[-w^(-1), w^2]*G[r62, r61, z3])/3 + 
 ((32*I)/3)*Pi*G[-w, w^2]*G[r62, r61, z3] - 
 (28*G[0, -w]*G[-w, w^2]*G[r62, r61, z3])/3 - 
 (32*G[0, w]*G[-w, w^2]*G[r62, r61, z3])/3 + 
 (28*G[0, w^2]*G[-w, w^2]*G[r62, r61, z3])/3 - 
 (4*G[1, r7]*G[-w, w^2]*G[r62, r61, z3])/3 + 
 (56*G[1, -w]*G[-w, w^2]*G[r62, r61, z3])/3 + 
 (64*G[1, w]*G[-w, w^2]*G[r62, r61, z3])/3 - 
 (56*G[1, w^2]*G[-w, w^2]*G[r62, r61, z3])/3 + 
 (16*G[0, 0, w]*G[r62, r61, z3])/3 + 16*G[0, 1, r7]*G[r62, r61, z3] - 
 (32*G[0, 1, w]*G[r62, r61, z3])/3 - (128*G[1, 0, w]*G[r62, r61, z3])/3 - 
 (64*G[1, 1, r7]*G[r62, r61, z3])/3 + (256*G[1, 1, w]*G[r62, r61, z3])/3 + 
 16*G[r1, 0, w]*G[r62, r61, z3] - 32*G[r1, 1, w]*G[r62, r61, z3] + 
 16*G[r2, 0, w]*G[r62, r61, z3] - 32*G[r2, 1, w]*G[r62, r61, z3] + 
 8*G[0, w^2]*G[1, w^2]*G[r62, r62, -w] - 8*G[0, w^2]*G[1, z3]*
  G[r62, r62, -w] - 4*G[0, w^2]*G[r61, w^2]*G[r62, r62, -w] + 
 4*G[0, w^2]*G[r61, z3]*G[r62, r62, -w] - 4*G[0, w^2]*G[r62, w^2]*
  G[r62, r62, -w] + 4*G[0, w^2]*G[r62, z3]*G[r62, r62, -w] - 
 8*G[1, w^2]*G[w^(-2), w^2]*G[r62, r62, -w] + 
 8*G[1, z3]*G[w^(-2), w^2]*G[r62, r62, -w] + 4*G[r61, w^2]*G[w^(-2), w^2]*
  G[r62, r62, -w] - 4*G[r61, z3]*G[w^(-2), w^2]*G[r62, r62, -w] + 
 4*G[r62, w^2]*G[w^(-2), w^2]*G[r62, r62, -w] - 
 4*G[r62, z3]*G[w^(-2), w^2]*G[r62, r62, -w] - 
 8*G[1, 0, w^2]*G[r62, r62, -w] + 8*G[1, 0, z3]*G[r62, r62, -w] + 
 8*G[1, w^(-2), w^2]*G[r62, r62, -w] - 8*G[1, w^(-2), z3]*G[r62, r62, -w] + 
 8*G[1, w^2, w^2]*G[r62, r62, -w] - 8*G[1, w^2, z3]*G[r62, r62, -w] + 
 4*G[r61, 0, w^2]*G[r62, r62, -w] - 4*G[r61, 0, z3]*G[r62, r62, -w] - 
 4*G[r61, w^(-2), w^2]*G[r62, r62, -w] + 4*G[r61, w^(-2), z3]*
  G[r62, r62, -w] - 4*G[r61, w^2, w^2]*G[r62, r62, -w] + 
 4*G[r61, w^2, z3]*G[r62, r62, -w] + 4*G[r62, 0, w^2]*G[r62, r62, -w] - 
 4*G[r62, 0, z3]*G[r62, r62, -w] + (16*Pi^2*G[r62, r62, w^2])/3 + 
 ((16*I)/3)*Pi*G[0, w]*G[r62, r62, w^2] - (8*I)*Pi*G[0, w^2]*
  G[r62, r62, w^2] - (16*G[0, -w]*G[0, w^2]*G[r62, r62, w^2])/3 + 
 8*G[0, w]*G[0, w^2]*G[r62, r62, w^2] + (16*G[0, w^2]^2*G[r62, r62, w^2])/3 + 
 (40*G[0, w^2]*G[1, r7]*G[r62, r62, w^2])/3 + 
 (32*G[0, w^2]*G[1, -w]*G[r62, r62, w^2])/3 - 
 ((128*I)/3)*Pi*G[1, w]*G[r62, r62, w^2] - 16*G[0, w^2]*G[1, w]*
  G[r62, r62, w^2] - ((64*I)/3)*Pi*G[1, w^2]*G[r62, r62, w^2] + 
 (64*G[0, w]*G[1, w^2]*G[r62, r62, w^2])/3 - 
 (32*G[0, w^2]*G[1, w^2]*G[r62, r62, w^2])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[r62, r62, w^2])/3 - 
 (128*G[1, w]*G[1, w^2]*G[r62, r62, w^2])/3 + 
 ((128*I)/3)*Pi*G[1, z3]*G[r62, r62, w^2] - 
 (128*G[0, w]*G[1, z3]*G[r62, r62, w^2])/3 - 
 (128*G[1, r7]*G[1, z3]*G[r62, r62, w^2])/3 + 
 (256*G[1, w]*G[1, z3]*G[r62, r62, w^2])/3 + 
 (16*I)*Pi*G[r1, w]*G[r62, r62, w^2] + (16*I)*Pi*G[r2, w]*G[r62, r62, w^2] + 
 ((128*I)/3)*Pi*G[r61, w^2]*G[r62, r62, w^2] - 
 (128*G[0, w]*G[r61, w^2]*G[r62, r62, w^2])/3 - 
 (128*G[1, r7]*G[r61, w^2]*G[r62, r62, w^2])/3 + 
 (256*G[1, w]*G[r61, w^2]*G[r62, r62, w^2])/3 - 
 ((64*I)/3)*Pi*G[r61, z3]*G[r62, r62, w^2] + 
 (64*G[0, w]*G[r61, z3]*G[r62, r62, w^2])/3 + 
 (64*G[1, r7]*G[r61, z3]*G[r62, r62, w^2])/3 - 
 (128*G[1, w]*G[r61, z3]*G[r62, r62, w^2])/3 + 
 ((128*I)/3)*Pi*G[r62, w^2]*G[r62, r62, w^2] - 
 (128*G[0, w]*G[r62, w^2]*G[r62, r62, w^2])/3 - 
 (128*G[1, r7]*G[r62, w^2]*G[r62, r62, w^2])/3 + 
 (256*G[1, w]*G[r62, w^2]*G[r62, r62, w^2])/3 - 
 ((64*I)/3)*Pi*G[r62, z3]*G[r62, r62, w^2] + 
 (64*G[0, w]*G[r62, z3]*G[r62, r62, w^2])/3 + 
 (64*G[1, r7]*G[r62, z3]*G[r62, r62, w^2])/3 - 
 (128*G[1, w]*G[r62, z3]*G[r62, r62, w^2])/3 - 
 ((40*I)/3)*Pi*G[w^(-2), w^2]*G[r62, r62, w^2] - 
 4*G[0, -w]*G[w^(-2), w^2]*G[r62, r62, w^2] + 
 (40*G[0, w]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 
 4*G[0, w^2]*G[w^(-2), w^2]*G[r62, r62, w^2] + 
 (52*G[1, r7]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[r62, r62, w^2] - 
 (80*G[1, w]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 
 4*G[1, w^2]*G[w^(-2), w^2]*G[r62, r62, w^2] - 
 4*G[1, z3]*G[w^(-2), w^2]*G[r62, r62, w^2] - 2*G[r61, w^2]*G[w^(-2), w^2]*
  G[r62, r62, w^2] + 2*G[r61, z3]*G[w^(-2), w^2]*G[r62, r62, w^2] - 
 2*G[r62, w^2]*G[w^(-2), w^2]*G[r62, r62, w^2] + 
 2*G[r62, z3]*G[w^(-2), w^2]*G[r62, r62, w^2] - 
 ((32*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 (28*G[0, -w]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 + 
 (32*G[0, w]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 - 
 (28*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 + 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 - 
 (56*G[1, -w]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 - 
 (64*G[1, w]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 + 
 (44*G[1, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 + 
 4*G[1, z3]*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2] - 
 2*G[r61, z3]*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2] - 
 2*G[r62, z3]*G[-w^(-1), w^2]*G[r62, r62, w^2] - 
 ((32*I)/3)*Pi*G[-w, w^2]*G[r62, r62, w^2] + 
 (28*G[0, -w]*G[-w, w^2]*G[r62, r62, w^2])/3 + 
 (32*G[0, w]*G[-w, w^2]*G[r62, r62, w^2])/3 - 
 (28*G[0, w^2]*G[-w, w^2]*G[r62, r62, w^2])/3 + 
 (4*G[1, r7]*G[-w, w^2]*G[r62, r62, w^2])/3 - 
 (56*G[1, -w]*G[-w, w^2]*G[r62, r62, w^2])/3 - 
 (64*G[1, w]*G[-w, w^2]*G[r62, r62, w^2])/3 + 
 (44*G[1, w^2]*G[-w, w^2]*G[r62, r62, w^2])/3 + 
 4*G[1, z3]*G[-w, w^2]*G[r62, r62, w^2] + 2*G[r61, w^2]*G[-w, w^2]*
  G[r62, r62, w^2] - 2*G[r61, z3]*G[-w, w^2]*G[r62, r62, w^2] + 
 2*G[r62, w^2]*G[-w, w^2]*G[r62, r62, w^2] - 2*G[r62, z3]*G[-w, w^2]*
  G[r62, r62, w^2] - (16*G[0, 0, w]*G[r62, r62, w^2])/3 - 
 16*G[0, 1, r7]*G[r62, r62, w^2] + (32*G[0, 1, w]*G[r62, r62, w^2])/3 + 
 (128*G[1, 0, w]*G[r62, r62, w^2])/3 + (64*G[1, 1, r7]*G[r62, r62, w^2])/3 - 
 (256*G[1, 1, w]*G[r62, r62, w^2])/3 - 4*G[1, w^(-2), w^2]*G[r62, r62, w^2] + 
 4*G[1, w^(-2), z3]*G[r62, r62, w^2] + 4*G[1, -w^(-1), w^2]*
  G[r62, r62, w^2] - 4*G[1, -w^(-1), z3]*G[r62, r62, w^2] + 
 4*G[1, -w, w^2]*G[r62, r62, w^2] - 4*G[1, -w, z3]*G[r62, r62, w^2] - 
 4*G[1, w^2, w^2]*G[r62, r62, w^2] + 4*G[1, w^2, z3]*G[r62, r62, w^2] - 
 16*G[r1, 0, w]*G[r62, r62, w^2] + 32*G[r1, 1, w]*G[r62, r62, w^2] - 
 16*G[r2, 0, w]*G[r62, r62, w^2] + 32*G[r2, 1, w]*G[r62, r62, w^2] + 
 2*G[r61, w^(-2), w^2]*G[r62, r62, w^2] - 2*G[r61, w^(-2), z3]*
  G[r62, r62, w^2] - 2*G[r61, -w^(-1), w^2]*G[r62, r62, w^2] + 
 2*G[r61, -w^(-1), z3]*G[r62, r62, w^2] - 
 2*G[r61, -w, w^2]*G[r62, r62, w^2] + 2*G[r61, -w, z3]*G[r62, r62, w^2] + 
 2*G[r61, w^2, w^2]*G[r62, r62, w^2] - 2*G[r61, w^2, z3]*G[r62, r62, w^2] - 
 (16*Pi^2*G[r62, r62, z3])/3 - ((16*I)/3)*Pi*G[0, w]*G[r62, r62, z3] + 
 (8*I)*Pi*G[0, w^2]*G[r62, r62, z3] + (16*G[0, -w]*G[0, w^2]*G[r62, r62, z3])/
  3 - 8*G[0, w]*G[0, w^2]*G[r62, r62, z3] - (16*G[0, w^2]^2*G[r62, r62, z3])/
  3 - (40*G[0, w^2]*G[1, r7]*G[r62, r62, z3])/3 - 
 (32*G[0, w^2]*G[1, -w]*G[r62, r62, z3])/3 + 
 ((128*I)/3)*Pi*G[1, w]*G[r62, r62, z3] + 16*G[0, w^2]*G[1, w]*
  G[r62, r62, z3] - ((64*I)/3)*Pi*G[1, w^2]*G[r62, r62, z3] + 
 (64*G[0, w]*G[1, w^2]*G[r62, r62, z3])/3 + 
 (32*G[0, w^2]*G[1, w^2]*G[r62, r62, z3])/3 + 
 (64*G[1, r7]*G[1, w^2]*G[r62, r62, z3])/3 - 
 (128*G[1, w]*G[1, w^2]*G[r62, r62, z3])/3 - 
 (16*I)*Pi*G[r1, w]*G[r62, r62, z3] - (16*I)*Pi*G[r2, w]*G[r62, r62, z3] - 
 ((64*I)/3)*Pi*G[r61, w^2]*G[r62, r62, z3] + 
 (64*G[0, w]*G[r61, w^2]*G[r62, r62, z3])/3 + 
 (64*G[1, r7]*G[r61, w^2]*G[r62, r62, z3])/3 - 
 (128*G[1, w]*G[r61, w^2]*G[r62, r62, z3])/3 - 
 ((64*I)/3)*Pi*G[r62, w^2]*G[r62, r62, z3] + 
 (64*G[0, w]*G[r62, w^2]*G[r62, r62, z3])/3 + 
 (64*G[1, r7]*G[r62, w^2]*G[r62, r62, z3])/3 - 
 (128*G[1, w]*G[r62, w^2]*G[r62, r62, z3])/3 + 
 ((40*I)/3)*Pi*G[w^(-2), w^2]*G[r62, r62, z3] + 
 4*G[0, -w]*G[w^(-2), w^2]*G[r62, r62, z3] - 
 (40*G[0, w]*G[w^(-2), w^2]*G[r62, r62, z3])/3 - 
 4*G[0, w^2]*G[w^(-2), w^2]*G[r62, r62, z3] - 
 (52*G[1, r7]*G[w^(-2), w^2]*G[r62, r62, z3])/3 - 
 8*G[1, -w]*G[w^(-2), w^2]*G[r62, r62, z3] + 
 (80*G[1, w]*G[w^(-2), w^2]*G[r62, r62, z3])/3 + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[r62, r62, z3] + ((32*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r62, r62, z3] - (28*G[0, -w]*G[-w^(-1), w^2]*G[r62, r62, z3])/3 - 
 (32*G[0, w]*G[-w^(-1), w^2]*G[r62, r62, z3])/3 + 
 (28*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r62, z3])/3 - 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r62, r62, z3])/3 + 
 (56*G[1, -w]*G[-w^(-1), w^2]*G[r62, r62, z3])/3 + 
 (64*G[1, w]*G[-w^(-1), w^2]*G[r62, r62, z3])/3 - 
 (56*G[1, w^2]*G[-w^(-1), w^2]*G[r62, r62, z3])/3 + 
 ((32*I)/3)*Pi*G[-w, w^2]*G[r62, r62, z3] - 
 (28*G[0, -w]*G[-w, w^2]*G[r62, r62, z3])/3 - 
 (32*G[0, w]*G[-w, w^2]*G[r62, r62, z3])/3 + 
 (28*G[0, w^2]*G[-w, w^2]*G[r62, r62, z3])/3 - 
 (4*G[1, r7]*G[-w, w^2]*G[r62, r62, z3])/3 + 
 (56*G[1, -w]*G[-w, w^2]*G[r62, r62, z3])/3 + 
 (64*G[1, w]*G[-w, w^2]*G[r62, r62, z3])/3 - 
 (56*G[1, w^2]*G[-w, w^2]*G[r62, r62, z3])/3 + 
 (16*G[0, 0, w]*G[r62, r62, z3])/3 + 16*G[0, 1, r7]*G[r62, r62, z3] - 
 (32*G[0, 1, w]*G[r62, r62, z3])/3 - (128*G[1, 0, w]*G[r62, r62, z3])/3 - 
 (64*G[1, 1, r7]*G[r62, r62, z3])/3 + (256*G[1, 1, w]*G[r62, r62, z3])/3 + 
 16*G[r1, 0, w]*G[r62, r62, z3] - 32*G[r1, 1, w]*G[r62, r62, z3] + 
 16*G[r2, 0, w]*G[r62, r62, z3] - 32*G[r2, 1, w]*G[r62, r62, z3] - 
 (13*Pi^2*G[r62, w^(-2), w^2])/3 - (8*G[0, -w]^2*G[r62, w^(-2), w^2])/3 - 
 ((10*I)/3)*Pi*G[0, w]*G[r62, w^(-2), w^2] + 
 6*G[0, -w]*G[0, w]*G[r62, w^(-2), w^2] + ((26*I)/3)*Pi*G[0, w^2]*
  G[r62, w^(-2), w^2] + (20*G[0, -w]*G[0, w^2]*G[r62, w^(-2), w^2])/3 - 
 (26*G[0, w]*G[0, w^2]*G[r62, w^(-2), w^2])/3 - 
 (14*G[0, w^2]*G[1, r7]*G[r62, w^(-2), w^2])/3 - 
 (4*G[0, -w]*G[1, -w]*G[r62, w^(-2), w^2])/3 - 
 4*G[0, w]*G[1, -w]*G[r62, w^(-2), w^2] - 
 (16*G[0, w^2]*G[1, -w]*G[r62, w^(-2), w^2])/3 + 
 (40*G[1, -w]^2*G[r62, w^(-2), w^2])/3 + ((56*I)/3)*Pi*G[1, w]*
  G[r62, w^(-2), w^2] - 12*G[0, -w]*G[1, w]*G[r62, w^(-2), w^2] + 
 (64*G[0, w^2]*G[1, w]*G[r62, w^(-2), w^2])/3 + 
 8*G[1, -w]*G[1, w]*G[r62, w^(-2), w^2] + ((184*I)/9)*Pi*G[1, w^2]*
  G[r62, w^(-2), w^2] + (56*G[0, -w]*G[1, w^2]*G[r62, w^(-2), w^2])/3 - 
 (184*G[0, w]*G[1, w^2]*G[r62, w^(-2), w^2])/9 - 
 32*G[0, w^2]*G[1, w^2]*G[r62, w^(-2), w^2] - 
 (328*G[1, r7]*G[1, w^2]*G[r62, w^(-2), w^2])/9 - 
 (112*G[1, -w]*G[1, w^2]*G[r62, w^(-2), w^2])/3 + 
 (368*G[1, w]*G[1, w^2]*G[r62, w^(-2), w^2])/9 + 
 32*G[1, w^2]^2*G[r62, w^(-2), w^2] - ((80*I)/3)*Pi*G[1, z3]*
  G[r62, w^(-2), w^2] - 8*G[0, -w]*G[1, z3]*G[r62, w^(-2), w^2] + 
 (80*G[0, w]*G[1, z3]*G[r62, w^(-2), w^2])/3 + 
 8*G[0, w^2]*G[1, z3]*G[r62, w^(-2), w^2] + 
 (104*G[1, r7]*G[1, z3]*G[r62, w^(-2), w^2])/3 + 
 16*G[1, -w]*G[1, z3]*G[r62, w^(-2), w^2] - 
 (160*G[1, w]*G[1, z3]*G[r62, w^(-2), w^2])/3 - 
 16*G[1, w^2]*G[1, z3]*G[r62, w^(-2), w^2] - 
 (6*I)*Pi*G[r1, w]*G[r62, w^(-2), w^2] - (6*I)*Pi*G[r2, w]*
  G[r62, w^(-2), w^2] - 4*G[0, w]*G[r61, -w]*G[r62, w^(-2), w^2] - 
 4*G[0, w^2]*G[r61, -w]*G[r62, w^(-2), w^2] + 
 8*G[1, w]*G[r61, -w]*G[r62, w^(-2), w^2] - ((200*I)/9)*Pi*G[r61, w^2]*
  G[r62, w^(-2), w^2] - 8*G[0, -w]*G[r61, w^2]*G[r62, w^(-2), w^2] + 
 (218*G[0, w]*G[r61, w^2]*G[r62, w^(-2), w^2])/9 + 
 6*G[0, w^2]*G[r61, w^2]*G[r62, w^(-2), w^2] + 
 (200*G[1, r7]*G[r61, w^2]*G[r62, w^(-2), w^2])/9 + 
 8*G[1, -w]*G[r61, w^2]*G[r62, w^(-2), w^2] - 
 (436*G[1, w]*G[r61, w^2]*G[r62, w^(-2), w^2])/9 + 
 8*G[1, w^2]*G[r61, w^2]*G[r62, w^(-2), w^2] + 
 4*G[r61, -w]*G[r61, w^2]*G[r62, w^(-2), w^2] - 
 2*G[r61, w^2]^2*G[r62, w^(-2), w^2] + ((40*I)/3)*Pi*G[r61, z3]*
  G[r62, w^(-2), w^2] + 4*G[0, -w]*G[r61, z3]*G[r62, w^(-2), w^2] - 
 (40*G[0, w]*G[r61, z3]*G[r62, w^(-2), w^2])/3 - 
 4*G[0, w^2]*G[r61, z3]*G[r62, w^(-2), w^2] - 
 (52*G[1, r7]*G[r61, z3]*G[r62, w^(-2), w^2])/3 - 
 8*G[1, -w]*G[r61, z3]*G[r62, w^(-2), w^2] + 
 (80*G[1, w]*G[r61, z3]*G[r62, w^(-2), w^2])/3 + 
 8*G[1, w^2]*G[r61, z3]*G[r62, w^(-2), w^2] - 
 4*G[0, w]*G[r62, -w]*G[r62, w^(-2), w^2] - 4*G[0, w^2]*G[r62, -w]*
  G[r62, w^(-2), w^2] + 8*G[1, w]*G[r62, -w]*G[r62, w^(-2), w^2] + 
 4*G[r61, w^2]*G[r62, -w]*G[r62, w^(-2), w^2] - 
 ((200*I)/9)*Pi*G[r62, w^2]*G[r62, w^(-2), w^2] - 
 8*G[0, -w]*G[r62, w^2]*G[r62, w^(-2), w^2] + 
 (218*G[0, w]*G[r62, w^2]*G[r62, w^(-2), w^2])/9 + 
 6*G[0, w^2]*G[r62, w^2]*G[r62, w^(-2), w^2] + 
 (200*G[1, r7]*G[r62, w^2]*G[r62, w^(-2), w^2])/9 + 
 8*G[1, -w]*G[r62, w^2]*G[r62, w^(-2), w^2] - 
 (436*G[1, w]*G[r62, w^2]*G[r62, w^(-2), w^2])/9 + 
 8*G[1, w^2]*G[r62, w^2]*G[r62, w^(-2), w^2] + 
 4*G[r61, -w]*G[r62, w^2]*G[r62, w^(-2), w^2] - 
 4*G[r61, w^2]*G[r62, w^2]*G[r62, w^(-2), w^2] + 
 4*G[r62, -w]*G[r62, w^2]*G[r62, w^(-2), w^2] - 
 2*G[r62, w^2]^2*G[r62, w^(-2), w^2] + ((40*I)/3)*Pi*G[r62, z3]*
  G[r62, w^(-2), w^2] + 4*G[0, -w]*G[r62, z3]*G[r62, w^(-2), w^2] - 
 (40*G[0, w]*G[r62, z3]*G[r62, w^(-2), w^2])/3 - 
 4*G[0, w^2]*G[r62, z3]*G[r62, w^(-2), w^2] - 
 (52*G[1, r7]*G[r62, z3]*G[r62, w^(-2), w^2])/3 - 
 8*G[1, -w]*G[r62, z3]*G[r62, w^(-2), w^2] + 
 (80*G[1, w]*G[r62, z3]*G[r62, w^(-2), w^2])/3 + 
 8*G[1, w^2]*G[r62, z3]*G[r62, w^(-2), w^2] + 
 I*Pi*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 (11*G[0, -w]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 - 
 G[0, w]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 - 
 (14*G[1, r7]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 - 
 (22*G[1, -w]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 + 
 2*G[1, w]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 (22*G[1, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 - 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] - 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 6*G[0, -w]*G[-w^(-1), -w]*G[r62, w^(-2), w^2] - 
 12*G[1, -w]*G[-w^(-1), -w]*G[r62, w^(-2), w^2] + 
 ((7*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] - 
 (29*G[0, -w]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 - 
 (7*G[0, w]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 + 
 (23*G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 + 
 (58*G[1, -w]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 + 
 (14*G[1, w]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 - 
 (46*G[1, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 + 
 ((7*I)/3)*Pi*G[-w, w^2]*G[r62, w^(-2), w^2] - 
 (41*G[0, -w]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 - 
 (7*G[0, w]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 + 
 (23*G[0, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 + 
 (82*G[1, -w]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 + 
 (14*G[1, w]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 - 
 (46*G[1, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 - 
 (4*G[0, 0, -w]*G[r62, w^(-2), w^2])/3 - (20*G[0, 0, w]*G[r62, w^(-2), w^2])/
  3 - (8*G[0, 0, w^2]*G[r62, w^(-2), w^2])/3 + 
 8*G[0, 1, r7]*G[r62, w^(-2), w^2] - (16*G[0, 1, -w]*G[r62, w^(-2), w^2])/3 - 
 (8*G[0, 1, w]*G[r62, w^(-2), w^2])/3 + (40*G[0, 1, w^2]*G[r62, w^(-2), w^2])/
  3 + 4*G[0, r61, -w]*G[r62, w^(-2), w^2] - 
 4*G[0, r61, w^2]*G[r62, w^(-2), w^2] + 4*G[0, r62, -w]*G[r62, w^(-2), w^2] - 
 4*G[0, r62, w^2]*G[r62, w^(-2), w^2] + 6*G[0, -w, -w]*G[r62, w^(-2), w^2] + 
 6*G[0, w^2, w^2]*G[r62, w^(-2), w^2] + (20*G[1, 0, -w]*G[r62, w^(-2), w^2])/
  3 - (44*G[1, 0, w]*G[r62, w^(-2), w^2])/3 + 
 (16*G[1, 0, w^2]*G[r62, w^(-2), w^2])/3 - 
 (32*G[1, 1, r7]*G[r62, w^(-2), w^2])/3 - 
 (40*G[1, 1, -w]*G[r62, w^(-2), w^2])/3 + (88*G[1, 1, w]*G[r62, w^(-2), w^2])/
  3 + (16*G[1, 1, w^2]*G[r62, w^(-2), w^2])/3 - 
 8*G[1, r61, w^2]*G[r62, w^(-2), w^2] - 
 8*G[1, r62, w^2]*G[r62, w^(-2), w^2] - 12*G[1, -w, -w]*G[r62, w^(-2), w^2] + 
 6*G[r1, 0, w]*G[r62, w^(-2), w^2] - 12*G[r1, 1, w]*G[r62, w^(-2), w^2] + 
 6*G[r2, 0, w]*G[r62, w^(-2), w^2] - 12*G[r2, 1, w]*G[r62, w^(-2), w^2] + 
 4*G[r61, 0, -w]*G[r62, w^(-2), w^2] + 2*G[r61, 0, w^2]*G[r62, w^(-2), w^2] - 
 8*G[r61, 1, w^2]*G[r62, w^(-2), w^2] - 4*G[r61, r61, -w]*
  G[r62, w^(-2), w^2] + 2*G[r61, r61, w^2]*G[r62, w^(-2), w^2] - 
 4*G[r61, r62, -w]*G[r62, w^(-2), w^2] + 2*G[r61, r62, w^2]*
  G[r62, w^(-2), w^2] - 6*G[r61, w^2, w^2]*G[r62, w^(-2), w^2] + 
 4*G[r62, 0, -w]*G[r62, w^(-2), w^2] + 2*G[r62, 0, w^2]*G[r62, w^(-2), w^2] - 
 8*G[r62, 1, w^2]*G[r62, w^(-2), w^2] - 4*G[r62, r61, -w]*
  G[r62, w^(-2), w^2] + 2*G[r62, r61, w^2]*G[r62, w^(-2), w^2] - 
 4*G[r62, r62, -w]*G[r62, w^(-2), w^2] + 2*G[r62, r62, w^2]*
  G[r62, w^(-2), w^2] + (13*Pi^2*G[r62, w^(-2), z3])/3 + 
 (8*G[0, -w]^2*G[r62, w^(-2), z3])/3 + ((10*I)/3)*Pi*G[0, w]*
  G[r62, w^(-2), z3] - 6*G[0, -w]*G[0, w]*G[r62, w^(-2), z3] - 
 ((26*I)/3)*Pi*G[0, w^2]*G[r62, w^(-2), z3] - 
 (20*G[0, -w]*G[0, w^2]*G[r62, w^(-2), z3])/3 + 
 (26*G[0, w]*G[0, w^2]*G[r62, w^(-2), z3])/3 + 
 (14*G[0, w^2]*G[1, r7]*G[r62, w^(-2), z3])/3 + 
 (4*G[0, -w]*G[1, -w]*G[r62, w^(-2), z3])/3 + 
 4*G[0, w]*G[1, -w]*G[r62, w^(-2), z3] + 
 (16*G[0, w^2]*G[1, -w]*G[r62, w^(-2), z3])/3 - 
 (40*G[1, -w]^2*G[r62, w^(-2), z3])/3 - ((56*I)/3)*Pi*G[1, w]*
  G[r62, w^(-2), z3] + 12*G[0, -w]*G[1, w]*G[r62, w^(-2), z3] - 
 (64*G[0, w^2]*G[1, w]*G[r62, w^(-2), z3])/3 - 
 8*G[1, -w]*G[1, w]*G[r62, w^(-2), z3] + ((56*I)/9)*Pi*G[1, w^2]*
  G[r62, w^(-2), z3] - (32*G[0, -w]*G[1, w^2]*G[r62, w^(-2), z3])/3 - 
 (56*G[0, w]*G[1, w^2]*G[r62, w^(-2), z3])/9 + 
 24*G[0, w^2]*G[1, w^2]*G[r62, w^(-2), z3] + 
 (16*G[1, r7]*G[1, w^2]*G[r62, w^(-2), z3])/9 + 
 (64*G[1, -w]*G[1, w^2]*G[r62, w^(-2), z3])/3 + 
 (112*G[1, w]*G[1, w^2]*G[r62, w^(-2), z3])/9 - 
 16*G[1, w^2]^2*G[r62, w^(-2), z3] + (6*I)*Pi*G[r1, w]*G[r62, w^(-2), z3] + 
 (6*I)*Pi*G[r2, w]*G[r62, w^(-2), z3] + 4*G[0, w]*G[r61, -w]*
  G[r62, w^(-2), z3] + 4*G[0, w^2]*G[r61, -w]*G[r62, w^(-2), z3] - 
 8*G[1, w]*G[r61, -w]*G[r62, w^(-2), z3] + ((80*I)/9)*Pi*G[r61, w^2]*
  G[r62, w^(-2), z3] + 4*G[0, -w]*G[r61, w^2]*G[r62, w^(-2), z3] - 
 (98*G[0, w]*G[r61, w^2]*G[r62, w^(-2), z3])/9 - 
 2*G[0, w^2]*G[r61, w^2]*G[r62, w^(-2), z3] - 
 (44*G[1, r7]*G[r61, w^2]*G[r62, w^(-2), z3])/9 + 
 (196*G[1, w]*G[r61, w^2]*G[r62, w^(-2), z3])/9 - 
 16*G[1, w^2]*G[r61, w^2]*G[r62, w^(-2), z3] - 
 4*G[r61, -w]*G[r61, w^2]*G[r62, w^(-2), z3] + 
 2*G[r61, w^2]^2*G[r62, w^(-2), z3] + 4*G[0, w]*G[r62, -w]*
  G[r62, w^(-2), z3] + 4*G[0, w^2]*G[r62, -w]*G[r62, w^(-2), z3] - 
 8*G[1, w]*G[r62, -w]*G[r62, w^(-2), z3] - 4*G[r61, w^2]*G[r62, -w]*
  G[r62, w^(-2), z3] + ((80*I)/9)*Pi*G[r62, w^2]*G[r62, w^(-2), z3] + 
 4*G[0, -w]*G[r62, w^2]*G[r62, w^(-2), z3] - 
 (98*G[0, w]*G[r62, w^2]*G[r62, w^(-2), z3])/9 - 
 2*G[0, w^2]*G[r62, w^2]*G[r62, w^(-2), z3] - 
 (44*G[1, r7]*G[r62, w^2]*G[r62, w^(-2), z3])/9 + 
 (196*G[1, w]*G[r62, w^2]*G[r62, w^(-2), z3])/9 - 
 16*G[1, w^2]*G[r62, w^2]*G[r62, w^(-2), z3] - 
 4*G[r61, -w]*G[r62, w^2]*G[r62, w^(-2), z3] + 
 4*G[r61, w^2]*G[r62, w^2]*G[r62, w^(-2), z3] - 
 4*G[r62, -w]*G[r62, w^2]*G[r62, w^(-2), z3] + 
 2*G[r62, w^2]^2*G[r62, w^(-2), z3] - I*Pi*G[w^(-2), w^2]*
  G[r62, w^(-2), z3] - (11*G[0, -w]*G[w^(-2), w^2]*G[r62, w^(-2), z3])/3 + 
 G[0, w]*G[w^(-2), w^2]*G[r62, w^(-2), z3] - 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), z3])/3 + 
 (14*G[1, r7]*G[w^(-2), w^2]*G[r62, w^(-2), z3])/3 + 
 (22*G[1, -w]*G[w^(-2), w^2]*G[r62, w^(-2), z3])/3 - 
 2*G[1, w]*G[w^(-2), w^2]*G[r62, w^(-2), z3] - 
 (22*G[1, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), z3])/3 + 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), z3] + 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), z3] - 
 6*G[0, -w]*G[-w^(-1), -w]*G[r62, w^(-2), z3] + 
 12*G[1, -w]*G[-w^(-1), -w]*G[r62, w^(-2), z3] - 
 ((7*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, w^(-2), z3] + 
 (29*G[0, -w]*G[-w^(-1), w^2]*G[r62, w^(-2), z3])/3 + 
 (7*G[0, w]*G[-w^(-1), w^2]*G[r62, w^(-2), z3])/3 - 
 (23*G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), z3])/3 - 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r62, w^(-2), z3])/3 - 
 (58*G[1, -w]*G[-w^(-1), w^2]*G[r62, w^(-2), z3])/3 - 
 (14*G[1, w]*G[-w^(-1), w^2]*G[r62, w^(-2), z3])/3 + 
 (46*G[1, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), z3])/3 - 
 ((7*I)/3)*Pi*G[-w, w^2]*G[r62, w^(-2), z3] + 
 (41*G[0, -w]*G[-w, w^2]*G[r62, w^(-2), z3])/3 + 
 (7*G[0, w]*G[-w, w^2]*G[r62, w^(-2), z3])/3 - 
 (23*G[0, w^2]*G[-w, w^2]*G[r62, w^(-2), z3])/3 - 
 (16*G[1, r7]*G[-w, w^2]*G[r62, w^(-2), z3])/3 - 
 (82*G[1, -w]*G[-w, w^2]*G[r62, w^(-2), z3])/3 - 
 (14*G[1, w]*G[-w, w^2]*G[r62, w^(-2), z3])/3 + 
 (46*G[1, w^2]*G[-w, w^2]*G[r62, w^(-2), z3])/3 + 
 (4*G[0, 0, -w]*G[r62, w^(-2), z3])/3 + (20*G[0, 0, w]*G[r62, w^(-2), z3])/
  3 + (8*G[0, 0, w^2]*G[r62, w^(-2), z3])/3 - 
 8*G[0, 1, r7]*G[r62, w^(-2), z3] + (16*G[0, 1, -w]*G[r62, w^(-2), z3])/3 + 
 (8*G[0, 1, w]*G[r62, w^(-2), z3])/3 - (40*G[0, 1, w^2]*G[r62, w^(-2), z3])/
  3 - 4*G[0, r61, -w]*G[r62, w^(-2), z3] + 
 4*G[0, r61, w^2]*G[r62, w^(-2), z3] - 4*G[0, r62, -w]*G[r62, w^(-2), z3] + 
 4*G[0, r62, w^2]*G[r62, w^(-2), z3] - 6*G[0, -w, -w]*G[r62, w^(-2), z3] - 
 6*G[0, w^2, w^2]*G[r62, w^(-2), z3] - (20*G[1, 0, -w]*G[r62, w^(-2), z3])/
  3 + (44*G[1, 0, w]*G[r62, w^(-2), z3])/3 - 
 (16*G[1, 0, w^2]*G[r62, w^(-2), z3])/3 + (32*G[1, 1, r7]*G[r62, w^(-2), z3])/
  3 + (40*G[1, 1, -w]*G[r62, w^(-2), z3])/3 - 
 (88*G[1, 1, w]*G[r62, w^(-2), z3])/3 - (16*G[1, 1, w^2]*G[r62, w^(-2), z3])/
  3 + 8*G[1, r61, w^2]*G[r62, w^(-2), z3] + 
 8*G[1, r62, w^2]*G[r62, w^(-2), z3] + 12*G[1, -w, -w]*G[r62, w^(-2), z3] - 
 6*G[r1, 0, w]*G[r62, w^(-2), z3] + 12*G[r1, 1, w]*G[r62, w^(-2), z3] - 
 6*G[r2, 0, w]*G[r62, w^(-2), z3] + 12*G[r2, 1, w]*G[r62, w^(-2), z3] - 
 4*G[r61, 0, -w]*G[r62, w^(-2), z3] - 2*G[r61, 0, w^2]*G[r62, w^(-2), z3] + 
 8*G[r61, 1, w^2]*G[r62, w^(-2), z3] + 4*G[r61, r61, -w]*G[r62, w^(-2), z3] - 
 2*G[r61, r61, w^2]*G[r62, w^(-2), z3] + 4*G[r61, r62, -w]*
  G[r62, w^(-2), z3] - 2*G[r61, r62, w^2]*G[r62, w^(-2), z3] + 
 6*G[r61, w^2, w^2]*G[r62, w^(-2), z3] - 4*G[r62, 0, -w]*G[r62, w^(-2), z3] - 
 2*G[r62, 0, w^2]*G[r62, w^(-2), z3] + 8*G[r62, 1, w^2]*G[r62, w^(-2), z3] + 
 4*G[r62, r61, -w]*G[r62, w^(-2), z3] - 2*G[r62, r61, w^2]*
  G[r62, w^(-2), z3] + 4*G[r62, r62, -w]*G[r62, w^(-2), z3] - 
 2*G[r62, r62, w^2]*G[r62, w^(-2), z3] - (11*Pi^2*G[r62, -w^(-1), w^2])/3 - 
 (20*G[0, -w]^2*G[r62, -w^(-1), w^2])/3 - ((14*I)/3)*Pi*G[0, w]*
  G[r62, -w^(-1), w^2] - 2*G[0, -w]*G[0, w]*G[r62, -w^(-1), w^2] + 
 ((38*I)/3)*Pi*G[0, w^2]*G[r62, -w^(-1), w^2] - 
 (4*G[0, -w]*G[0, w^2]*G[r62, -w^(-1), w^2])/3 - 
 (38*G[0, w]*G[0, w^2]*G[r62, -w^(-1), w^2])/3 + 
 14*G[0, w^2]^2*G[r62, -w^(-1), w^2] - (2*I)*Pi*G[1, r7]*
  G[r62, -w^(-1), w^2] - (14*G[0, w^2]*G[1, r7]*G[r62, -w^(-1), w^2])/3 + 
 (92*G[0, -w]*G[1, -w]*G[r62, -w^(-1), w^2])/3 + 
 4*G[0, w]*G[1, -w]*G[r62, -w^(-1), w^2] + 
 (8*G[0, w^2]*G[1, -w]*G[r62, -w^(-1), w^2])/3 - 
 (104*G[1, -w]^2*G[r62, -w^(-1), w^2])/3 + ((40*I)/3)*Pi*G[1, w]*
  G[r62, -w^(-1), w^2] + 4*G[0, -w]*G[1, w]*G[r62, -w^(-1), w^2] + 
 (40*G[0, w^2]*G[1, w]*G[r62, -w^(-1), w^2])/3 - 
 8*G[1, -w]*G[1, w]*G[r62, -w^(-1), w^2] + ((256*I)/9)*Pi*G[1, w^2]*
  G[r62, -w^(-1), w^2] - 40*G[0, -w]*G[1, w^2]*G[r62, -w^(-1), w^2] - 
 (328*G[0, w]*G[1, w^2]*G[r62, -w^(-1), w^2])/9 - 
 (16*G[0, w^2]*G[1, w^2]*G[r62, -w^(-1), w^2])/3 - 
 (88*G[1, r7]*G[1, w^2]*G[r62, -w^(-1), w^2])/9 + 
 80*G[1, -w]*G[1, w^2]*G[r62, -w^(-1), w^2] + 
 (656*G[1, w]*G[1, w^2]*G[r62, -w^(-1), w^2])/9 - 
 (112*G[1, w^2]^2*G[r62, -w^(-1), w^2])/3 - ((64*I)/3)*Pi*G[1, z3]*
  G[r62, -w^(-1), w^2] + (56*G[0, -w]*G[1, z3]*G[r62, -w^(-1), w^2])/3 + 
 (64*G[0, w]*G[1, z3]*G[r62, -w^(-1), w^2])/3 - 
 (56*G[0, w^2]*G[1, z3]*G[r62, -w^(-1), w^2])/3 + 
 (8*G[1, r7]*G[1, z3]*G[r62, -w^(-1), w^2])/3 - 
 (112*G[1, -w]*G[1, z3]*G[r62, -w^(-1), w^2])/3 - 
 (128*G[1, w]*G[1, z3]*G[r62, -w^(-1), w^2])/3 + 
 (112*G[1, w^2]*G[1, z3]*G[r62, -w^(-1), w^2])/3 - 
 (2*I)*Pi*G[r1, w]*G[r62, -w^(-1), w^2] - 
 (2*I)*Pi*G[r2, w]*G[r62, -w^(-1), w^2] - ((176*I)/9)*Pi*G[r61, w^2]*
  G[r62, -w^(-1), w^2] + (28*G[0, -w]*G[r61, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (158*G[0, w]*G[r61, w^2]*G[r62, -w^(-1), w^2])/9 - 
 (64*G[0, w^2]*G[r61, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (56*G[1, r7]*G[r61, w^2]*G[r62, -w^(-1), w^2])/9 - 
 (56*G[1, -w]*G[r61, w^2]*G[r62, -w^(-1), w^2])/3 - 
 (316*G[1, w]*G[r61, w^2]*G[r62, -w^(-1), w^2])/9 + 
 (104*G[1, w^2]*G[r61, w^2]*G[r62, -w^(-1), w^2])/3 + 
 2*G[r61, w^2]^2*G[r62, -w^(-1), w^2] + ((32*I)/3)*Pi*G[r61, z3]*
  G[r62, -w^(-1), w^2] - (28*G[0, -w]*G[r61, z3]*G[r62, -w^(-1), w^2])/3 - 
 (32*G[0, w]*G[r61, z3]*G[r62, -w^(-1), w^2])/3 + 
 (28*G[0, w^2]*G[r61, z3]*G[r62, -w^(-1), w^2])/3 - 
 (4*G[1, r7]*G[r61, z3]*G[r62, -w^(-1), w^2])/3 + 
 (56*G[1, -w]*G[r61, z3]*G[r62, -w^(-1), w^2])/3 + 
 (64*G[1, w]*G[r61, z3]*G[r62, -w^(-1), w^2])/3 - 
 (56*G[1, w^2]*G[r61, z3]*G[r62, -w^(-1), w^2])/3 - 
 ((176*I)/9)*Pi*G[r62, w^2]*G[r62, -w^(-1), w^2] + 
 (28*G[0, -w]*G[r62, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (158*G[0, w]*G[r62, w^2]*G[r62, -w^(-1), w^2])/9 - 
 (64*G[0, w^2]*G[r62, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (56*G[1, r7]*G[r62, w^2]*G[r62, -w^(-1), w^2])/9 - 
 (56*G[1, -w]*G[r62, w^2]*G[r62, -w^(-1), w^2])/3 - 
 (316*G[1, w]*G[r62, w^2]*G[r62, -w^(-1), w^2])/9 + 
 (104*G[1, w^2]*G[r62, w^2]*G[r62, -w^(-1), w^2])/3 + 
 4*G[r61, w^2]*G[r62, w^2]*G[r62, -w^(-1), w^2] + 
 2*G[r62, w^2]^2*G[r62, -w^(-1), w^2] + ((32*I)/3)*Pi*G[r62, z3]*
  G[r62, -w^(-1), w^2] - (28*G[0, -w]*G[r62, z3]*G[r62, -w^(-1), w^2])/3 - 
 (32*G[0, w]*G[r62, z3]*G[r62, -w^(-1), w^2])/3 + 
 (28*G[0, w^2]*G[r62, z3]*G[r62, -w^(-1), w^2])/3 - 
 (4*G[1, r7]*G[r62, z3]*G[r62, -w^(-1), w^2])/3 + 
 (56*G[1, -w]*G[r62, z3]*G[r62, -w^(-1), w^2])/3 + 
 (64*G[1, w]*G[r62, z3]*G[r62, -w^(-1), w^2])/3 - 
 (56*G[1, w^2]*G[r62, z3]*G[r62, -w^(-1), w^2])/3 - 
 ((5*I)/3)*Pi*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] + 
 (5*G[0, -w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (5*G[0, w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2])/3 - 
 (5*G[0, w^2]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2])/3 - 
 (10*G[1, -w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2])/3 - 
 (10*G[1, w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (10*G[1, w^2]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2])/3 - 
 2*G[0, -w]*G[-w^(-1), -w]*G[r62, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w^(-1), -w]*G[r62, -w^(-1), w^2] - 
 ((17*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2] + 
 (13*G[0, -w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (17*G[0, w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (10*G[1, r7]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 - 
 (26*G[1, -w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 - 
 (34*G[1, w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 - 
 ((17*I)/3)*Pi*G[-w, w^2]*G[r62, -w^(-1), w^2] + 
 (49*G[0, -w]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (17*G[0, w]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (10*G[1, r7]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 - 
 (98*G[1, -w]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 - 
 (34*G[1, w]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (20*G[0, 0, -w]*G[r62, -w^(-1), w^2])/3 + 
 (56*G[0, 0, w]*G[r62, -w^(-1), w^2])/3 - 
 (38*G[0, 0, w^2]*G[r62, -w^(-1), w^2])/3 - 
 (40*G[0, 1, -w]*G[r62, -w^(-1), w^2])/3 - 
 (4*G[0, 1, w]*G[r62, -w^(-1), w^2])/3 + 
 (40*G[0, 1, w^2]*G[r62, -w^(-1), w^2])/3 + 
 6*G[0, r61, w^2]*G[r62, -w^(-1), w^2] + 
 6*G[0, r62, w^2]*G[r62, -w^(-1), w^2] - 
 2*G[0, -w, -w]*G[r62, -w^(-1), w^2] - (52*G[1, 0, -w]*G[r62, -w^(-1), w^2])/
  3 - (16*G[1, 0, w]*G[r62, -w^(-1), w^2])/3 + 
 (88*G[1, 0, w^2]*G[r62, -w^(-1), w^2])/3 + 
 2*G[1, 1, r7]*G[r62, -w^(-1), w^2] + (104*G[1, 1, -w]*G[r62, -w^(-1), w^2])/
  3 + (32*G[1, 1, w]*G[r62, -w^(-1), w^2])/3 - 
 (128*G[1, 1, w^2]*G[r62, -w^(-1), w^2])/3 - 
 8*G[1, r61, w^2]*G[r62, -w^(-1), w^2] - 
 8*G[1, r62, w^2]*G[r62, -w^(-1), w^2] + 
 4*G[1, -w, -w]*G[r62, -w^(-1), w^2] + 2*G[r1, 0, w]*G[r62, -w^(-1), w^2] - 
 4*G[r1, 1, w]*G[r62, -w^(-1), w^2] + 2*G[r2, 0, w]*G[r62, -w^(-1), w^2] - 
 4*G[r2, 1, w]*G[r62, -w^(-1), w^2] + 6*G[r61, 0, w^2]*G[r62, -w^(-1), w^2] - 
 8*G[r61, 1, w^2]*G[r62, -w^(-1), w^2] - 2*G[r61, r61, w^2]*
  G[r62, -w^(-1), w^2] - 2*G[r61, r62, w^2]*G[r62, -w^(-1), w^2] + 
 6*G[r62, 0, w^2]*G[r62, -w^(-1), w^2] - 
 8*G[r62, 1, w^2]*G[r62, -w^(-1), w^2] - 2*G[r62, r61, w^2]*
  G[r62, -w^(-1), w^2] - 2*G[r62, r62, w^2]*G[r62, -w^(-1), w^2] + 
 (11*Pi^2*G[r62, -w^(-1), z3])/3 + (20*G[0, -w]^2*G[r62, -w^(-1), z3])/3 + 
 ((14*I)/3)*Pi*G[0, w]*G[r62, -w^(-1), z3] + 
 2*G[0, -w]*G[0, w]*G[r62, -w^(-1), z3] - ((38*I)/3)*Pi*G[0, w^2]*
  G[r62, -w^(-1), z3] + (4*G[0, -w]*G[0, w^2]*G[r62, -w^(-1), z3])/3 + 
 (38*G[0, w]*G[0, w^2]*G[r62, -w^(-1), z3])/3 - 
 14*G[0, w^2]^2*G[r62, -w^(-1), z3] + (2*I)*Pi*G[1, r7]*G[r62, -w^(-1), z3] + 
 (14*G[0, w^2]*G[1, r7]*G[r62, -w^(-1), z3])/3 - 
 (92*G[0, -w]*G[1, -w]*G[r62, -w^(-1), z3])/3 - 
 4*G[0, w]*G[1, -w]*G[r62, -w^(-1), z3] - 
 (8*G[0, w^2]*G[1, -w]*G[r62, -w^(-1), z3])/3 + 
 (104*G[1, -w]^2*G[r62, -w^(-1), z3])/3 - ((40*I)/3)*Pi*G[1, w]*
  G[r62, -w^(-1), z3] - 4*G[0, -w]*G[1, w]*G[r62, -w^(-1), z3] - 
 (40*G[0, w^2]*G[1, w]*G[r62, -w^(-1), z3])/3 + 
 8*G[1, -w]*G[1, w]*G[r62, -w^(-1), z3] - ((64*I)/9)*Pi*G[1, w^2]*
  G[r62, -w^(-1), z3] + (64*G[0, -w]*G[1, w^2]*G[r62, -w^(-1), z3])/3 + 
 (136*G[0, w]*G[1, w^2]*G[r62, -w^(-1), z3])/9 + 
 24*G[0, w^2]*G[1, w^2]*G[r62, -w^(-1), z3] + 
 (64*G[1, r7]*G[1, w^2]*G[r62, -w^(-1), z3])/9 - 
 (128*G[1, -w]*G[1, w^2]*G[r62, -w^(-1), z3])/3 - 
 (272*G[1, w]*G[1, w^2]*G[r62, -w^(-1), z3])/9 + 
 (2*I)*Pi*G[r1, w]*G[r62, -w^(-1), z3] + (2*I)*Pi*G[r2, w]*
  G[r62, -w^(-1), z3] + ((80*I)/9)*Pi*G[r61, w^2]*G[r62, -w^(-1), z3] - 
 (62*G[0, w]*G[r61, w^2]*G[r62, -w^(-1), z3])/9 + 
 12*G[0, w^2]*G[r61, w^2]*G[r62, -w^(-1), z3] - 
 (44*G[1, r7]*G[r61, w^2]*G[r62, -w^(-1), z3])/9 + 
 (124*G[1, w]*G[r61, w^2]*G[r62, -w^(-1), z3])/9 - 
 16*G[1, w^2]*G[r61, w^2]*G[r62, -w^(-1), z3] - 
 2*G[r61, w^2]^2*G[r62, -w^(-1), z3] + ((80*I)/9)*Pi*G[r62, w^2]*
  G[r62, -w^(-1), z3] - (62*G[0, w]*G[r62, w^2]*G[r62, -w^(-1), z3])/9 + 
 12*G[0, w^2]*G[r62, w^2]*G[r62, -w^(-1), z3] - 
 (44*G[1, r7]*G[r62, w^2]*G[r62, -w^(-1), z3])/9 + 
 (124*G[1, w]*G[r62, w^2]*G[r62, -w^(-1), z3])/9 - 
 16*G[1, w^2]*G[r62, w^2]*G[r62, -w^(-1), z3] - 
 4*G[r61, w^2]*G[r62, w^2]*G[r62, -w^(-1), z3] - 
 2*G[r62, w^2]^2*G[r62, -w^(-1), z3] + ((5*I)/3)*Pi*G[w^(-2), w^2]*
  G[r62, -w^(-1), z3] - (5*G[0, -w]*G[w^(-2), w^2]*G[r62, -w^(-1), z3])/3 - 
 (5*G[0, w]*G[w^(-2), w^2]*G[r62, -w^(-1), z3])/3 + 
 (5*G[0, w^2]*G[w^(-2), w^2]*G[r62, -w^(-1), z3])/3 + 
 (10*G[1, -w]*G[w^(-2), w^2]*G[r62, -w^(-1), z3])/3 + 
 (10*G[1, w]*G[w^(-2), w^2]*G[r62, -w^(-1), z3])/3 - 
 (10*G[1, w^2]*G[w^(-2), w^2]*G[r62, -w^(-1), z3])/3 + 
 2*G[0, -w]*G[-w^(-1), -w]*G[r62, -w^(-1), z3] - 
 4*G[1, -w]*G[-w^(-1), -w]*G[r62, -w^(-1), z3] + 
 ((17*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, -w^(-1), z3] - 
 (13*G[0, -w]*G[-w^(-1), w^2]*G[r62, -w^(-1), z3])/3 - 
 (17*G[0, w]*G[-w^(-1), w^2]*G[r62, -w^(-1), z3])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r62, -w^(-1), z3])/3 - 
 (10*G[1, r7]*G[-w^(-1), w^2]*G[r62, -w^(-1), z3])/3 + 
 (26*G[1, -w]*G[-w^(-1), w^2]*G[r62, -w^(-1), z3])/3 + 
 (34*G[1, w]*G[-w^(-1), w^2]*G[r62, -w^(-1), z3])/3 - 
 (14*G[1, w^2]*G[-w^(-1), w^2]*G[r62, -w^(-1), z3])/3 + 
 ((17*I)/3)*Pi*G[-w, w^2]*G[r62, -w^(-1), z3] - 
 (49*G[0, -w]*G[-w, w^2]*G[r62, -w^(-1), z3])/3 - 
 (17*G[0, w]*G[-w, w^2]*G[r62, -w^(-1), z3])/3 + 
 (7*G[0, w^2]*G[-w, w^2]*G[r62, -w^(-1), z3])/3 - 
 (10*G[1, r7]*G[-w, w^2]*G[r62, -w^(-1), z3])/3 + 
 (98*G[1, -w]*G[-w, w^2]*G[r62, -w^(-1), z3])/3 + 
 (34*G[1, w]*G[-w, w^2]*G[r62, -w^(-1), z3])/3 - 
 (14*G[1, w^2]*G[-w, w^2]*G[r62, -w^(-1), z3])/3 - 
 (20*G[0, 0, -w]*G[r62, -w^(-1), z3])/3 - (56*G[0, 0, w]*G[r62, -w^(-1), z3])/
  3 + (38*G[0, 0, w^2]*G[r62, -w^(-1), z3])/3 + 
 (40*G[0, 1, -w]*G[r62, -w^(-1), z3])/3 + (4*G[0, 1, w]*G[r62, -w^(-1), z3])/
  3 - (40*G[0, 1, w^2]*G[r62, -w^(-1), z3])/3 - 
 6*G[0, r61, w^2]*G[r62, -w^(-1), z3] - 
 6*G[0, r62, w^2]*G[r62, -w^(-1), z3] + 2*G[0, -w, -w]*G[r62, -w^(-1), z3] + 
 (52*G[1, 0, -w]*G[r62, -w^(-1), z3])/3 + (16*G[1, 0, w]*G[r62, -w^(-1), z3])/
  3 - (88*G[1, 0, w^2]*G[r62, -w^(-1), z3])/3 - 
 2*G[1, 1, r7]*G[r62, -w^(-1), z3] - (104*G[1, 1, -w]*G[r62, -w^(-1), z3])/
  3 - (32*G[1, 1, w]*G[r62, -w^(-1), z3])/3 + 
 (128*G[1, 1, w^2]*G[r62, -w^(-1), z3])/3 + 
 8*G[1, r61, w^2]*G[r62, -w^(-1), z3] + 
 8*G[1, r62, w^2]*G[r62, -w^(-1), z3] - 4*G[1, -w, -w]*G[r62, -w^(-1), z3] - 
 2*G[r1, 0, w]*G[r62, -w^(-1), z3] + 4*G[r1, 1, w]*G[r62, -w^(-1), z3] - 
 2*G[r2, 0, w]*G[r62, -w^(-1), z3] + 4*G[r2, 1, w]*G[r62, -w^(-1), z3] - 
 6*G[r61, 0, w^2]*G[r62, -w^(-1), z3] + 
 8*G[r61, 1, w^2]*G[r62, -w^(-1), z3] + 2*G[r61, r61, w^2]*
  G[r62, -w^(-1), z3] + 2*G[r61, r62, w^2]*G[r62, -w^(-1), z3] - 
 6*G[r62, 0, w^2]*G[r62, -w^(-1), z3] + 
 8*G[r62, 1, w^2]*G[r62, -w^(-1), z3] + 2*G[r62, r61, w^2]*
  G[r62, -w^(-1), z3] + 2*G[r62, r62, w^2]*G[r62, -w^(-1), z3] - 
 (5*Pi^2*G[r62, -w, w^2])/3 - (20*G[0, -w]^2*G[r62, -w, w^2])/3 + 
 ((22*I)/3)*Pi*G[0, w]*G[r62, -w, w^2] - 2*G[0, -w]*G[0, w]*G[r62, -w, w^2] + 
 ((38*I)/3)*Pi*G[0, w^2]*G[r62, -w, w^2] - 
 (4*G[0, -w]*G[0, w^2]*G[r62, -w, w^2])/3 - 
 (2*G[0, w]*G[0, w^2]*G[r62, -w, w^2])/3 + 14*G[0, w^2]^2*G[r62, -w, w^2] - 
 (2*I)*Pi*G[1, r7]*G[r62, -w, w^2] - (14*G[0, w^2]*G[1, r7]*G[r62, -w, w^2])/
  3 + (92*G[0, -w]*G[1, -w]*G[r62, -w, w^2])/3 + 
 4*G[0, w]*G[1, -w]*G[r62, -w, w^2] + (8*G[0, w^2]*G[1, -w]*G[r62, -w, w^2])/
  3 - (104*G[1, -w]^2*G[r62, -w, w^2])/3 + ((40*I)/3)*Pi*G[1, w]*
  G[r62, -w, w^2] + 4*G[0, -w]*G[1, w]*G[r62, -w, w^2] + 
 (40*G[0, w^2]*G[1, w]*G[r62, -w, w^2])/3 - 
 8*G[1, -w]*G[1, w]*G[r62, -w, w^2] + ((256*I)/9)*Pi*G[1, w^2]*
  G[r62, -w, w^2] - 40*G[0, -w]*G[1, w^2]*G[r62, -w, w^2] - 
 (328*G[0, w]*G[1, w^2]*G[r62, -w, w^2])/9 - 
 (16*G[0, w^2]*G[1, w^2]*G[r62, -w, w^2])/3 - 
 (88*G[1, r7]*G[1, w^2]*G[r62, -w, w^2])/9 + 
 80*G[1, -w]*G[1, w^2]*G[r62, -w, w^2] + 
 (656*G[1, w]*G[1, w^2]*G[r62, -w, w^2])/9 - 
 (112*G[1, w^2]^2*G[r62, -w, w^2])/3 - ((64*I)/3)*Pi*G[1, z3]*
  G[r62, -w, w^2] + (56*G[0, -w]*G[1, z3]*G[r62, -w, w^2])/3 + 
 (64*G[0, w]*G[1, z3]*G[r62, -w, w^2])/3 - 
 (56*G[0, w^2]*G[1, z3]*G[r62, -w, w^2])/3 + 
 (8*G[1, r7]*G[1, z3]*G[r62, -w, w^2])/3 - 
 (112*G[1, -w]*G[1, z3]*G[r62, -w, w^2])/3 - 
 (128*G[1, w]*G[1, z3]*G[r62, -w, w^2])/3 + 
 (112*G[1, w^2]*G[1, z3]*G[r62, -w, w^2])/3 - 
 (14*I)*Pi*G[r1, w]*G[r62, -w, w^2] - (14*I)*Pi*G[r2, w]*G[r62, -w, w^2] - 
 ((176*I)/9)*Pi*G[r61, w^2]*G[r62, -w, w^2] + 
 (28*G[0, -w]*G[r61, w^2]*G[r62, -w, w^2])/3 + 
 (158*G[0, w]*G[r61, w^2]*G[r62, -w, w^2])/9 - 
 (64*G[0, w^2]*G[r61, w^2]*G[r62, -w, w^2])/3 + 
 (56*G[1, r7]*G[r61, w^2]*G[r62, -w, w^2])/9 - 
 (56*G[1, -w]*G[r61, w^2]*G[r62, -w, w^2])/3 - 
 (316*G[1, w]*G[r61, w^2]*G[r62, -w, w^2])/9 + 
 (104*G[1, w^2]*G[r61, w^2]*G[r62, -w, w^2])/3 + 
 2*G[r61, w^2]^2*G[r62, -w, w^2] + ((32*I)/3)*Pi*G[r61, z3]*G[r62, -w, w^2] - 
 (28*G[0, -w]*G[r61, z3]*G[r62, -w, w^2])/3 - 
 (32*G[0, w]*G[r61, z3]*G[r62, -w, w^2])/3 + 
 (28*G[0, w^2]*G[r61, z3]*G[r62, -w, w^2])/3 - 
 (4*G[1, r7]*G[r61, z3]*G[r62, -w, w^2])/3 + 
 (56*G[1, -w]*G[r61, z3]*G[r62, -w, w^2])/3 + 
 (64*G[1, w]*G[r61, z3]*G[r62, -w, w^2])/3 - 
 (56*G[1, w^2]*G[r61, z3]*G[r62, -w, w^2])/3 - 
 ((176*I)/9)*Pi*G[r62, w^2]*G[r62, -w, w^2] + 
 (28*G[0, -w]*G[r62, w^2]*G[r62, -w, w^2])/3 + 
 (158*G[0, w]*G[r62, w^2]*G[r62, -w, w^2])/9 - 
 (64*G[0, w^2]*G[r62, w^2]*G[r62, -w, w^2])/3 + 
 (56*G[1, r7]*G[r62, w^2]*G[r62, -w, w^2])/9 - 
 (56*G[1, -w]*G[r62, w^2]*G[r62, -w, w^2])/3 - 
 (316*G[1, w]*G[r62, w^2]*G[r62, -w, w^2])/9 + 
 (104*G[1, w^2]*G[r62, w^2]*G[r62, -w, w^2])/3 + 
 4*G[r61, w^2]*G[r62, w^2]*G[r62, -w, w^2] + 
 2*G[r62, w^2]^2*G[r62, -w, w^2] + ((32*I)/3)*Pi*G[r62, z3]*G[r62, -w, w^2] - 
 (28*G[0, -w]*G[r62, z3]*G[r62, -w, w^2])/3 - 
 (32*G[0, w]*G[r62, z3]*G[r62, -w, w^2])/3 + 
 (28*G[0, w^2]*G[r62, z3]*G[r62, -w, w^2])/3 - 
 (4*G[1, r7]*G[r62, z3]*G[r62, -w, w^2])/3 + 
 (56*G[1, -w]*G[r62, z3]*G[r62, -w, w^2])/3 + 
 (64*G[1, w]*G[r62, z3]*G[r62, -w, w^2])/3 - 
 (56*G[1, w^2]*G[r62, z3]*G[r62, -w, w^2])/3 - 
 ((5*I)/3)*Pi*G[w^(-2), w^2]*G[r62, -w, w^2] + 
 (5*G[0, -w]*G[w^(-2), w^2]*G[r62, -w, w^2])/3 + 
 (5*G[0, w]*G[w^(-2), w^2]*G[r62, -w, w^2])/3 - 
 (5*G[0, w^2]*G[w^(-2), w^2]*G[r62, -w, w^2])/3 - 
 (10*G[1, -w]*G[w^(-2), w^2]*G[r62, -w, w^2])/3 - 
 (10*G[1, w]*G[w^(-2), w^2]*G[r62, -w, w^2])/3 + 
 (10*G[1, w^2]*G[w^(-2), w^2]*G[r62, -w, w^2])/3 - 
 2*G[0, -w]*G[-w^(-1), -w]*G[r62, -w, w^2] + 4*G[1, -w]*G[-w^(-1), -w]*
  G[r62, -w, w^2] - ((17*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, -w, w^2] + 
 (49*G[0, -w]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 + 
 (17*G[0, w]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 - 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 + 
 (10*G[1, r7]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 - 
 (98*G[1, -w]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 - 
 (34*G[1, w]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 + 
 (14*G[1, w^2]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 - 
 ((17*I)/3)*Pi*G[-w, w^2]*G[r62, -w, w^2] + 
 (13*G[0, -w]*G[-w, w^2]*G[r62, -w, w^2])/3 + 
 (17*G[0, w]*G[-w, w^2]*G[r62, -w, w^2])/3 - 
 (7*G[0, w^2]*G[-w, w^2]*G[r62, -w, w^2])/3 + 
 (10*G[1, r7]*G[-w, w^2]*G[r62, -w, w^2])/3 - 
 (26*G[1, -w]*G[-w, w^2]*G[r62, -w, w^2])/3 - 
 (34*G[1, w]*G[-w, w^2]*G[r62, -w, w^2])/3 + 
 (14*G[1, w^2]*G[-w, w^2]*G[r62, -w, w^2])/3 + 
 (20*G[0, 0, -w]*G[r62, -w, w^2])/3 - (52*G[0, 0, w]*G[r62, -w, w^2])/3 - 
 (38*G[0, 0, w^2]*G[r62, -w, w^2])/3 - (40*G[0, 1, -w]*G[r62, -w, w^2])/3 + 
 (68*G[0, 1, w]*G[r62, -w, w^2])/3 + (40*G[0, 1, w^2]*G[r62, -w, w^2])/3 + 
 6*G[0, r61, w^2]*G[r62, -w, w^2] + 6*G[0, r62, w^2]*G[r62, -w, w^2] - 
 2*G[0, -w, -w]*G[r62, -w, w^2] - (52*G[1, 0, -w]*G[r62, -w, w^2])/3 - 
 (16*G[1, 0, w]*G[r62, -w, w^2])/3 + (88*G[1, 0, w^2]*G[r62, -w, w^2])/3 + 
 2*G[1, 1, r7]*G[r62, -w, w^2] + (104*G[1, 1, -w]*G[r62, -w, w^2])/3 + 
 (32*G[1, 1, w]*G[r62, -w, w^2])/3 - (128*G[1, 1, w^2]*G[r62, -w, w^2])/3 - 
 8*G[1, r61, w^2]*G[r62, -w, w^2] - 8*G[1, r62, w^2]*G[r62, -w, w^2] + 
 4*G[1, -w, -w]*G[r62, -w, w^2] + 14*G[r1, 0, w]*G[r62, -w, w^2] - 
 28*G[r1, 1, w]*G[r62, -w, w^2] + 14*G[r2, 0, w]*G[r62, -w, w^2] - 
 28*G[r2, 1, w]*G[r62, -w, w^2] + 6*G[r61, 0, w^2]*G[r62, -w, w^2] - 
 8*G[r61, 1, w^2]*G[r62, -w, w^2] - 2*G[r61, r61, w^2]*G[r62, -w, w^2] - 
 2*G[r61, r62, w^2]*G[r62, -w, w^2] + 6*G[r62, 0, w^2]*G[r62, -w, w^2] - 
 8*G[r62, 1, w^2]*G[r62, -w, w^2] - 2*G[r62, r61, w^2]*G[r62, -w, w^2] - 
 2*G[r62, r62, w^2]*G[r62, -w, w^2] + (5*Pi^2*G[r62, -w, z3])/3 + 
 (20*G[0, -w]^2*G[r62, -w, z3])/3 - ((22*I)/3)*Pi*G[0, w]*G[r62, -w, z3] + 
 2*G[0, -w]*G[0, w]*G[r62, -w, z3] - ((38*I)/3)*Pi*G[0, w^2]*G[r62, -w, z3] + 
 (4*G[0, -w]*G[0, w^2]*G[r62, -w, z3])/3 + 
 (2*G[0, w]*G[0, w^2]*G[r62, -w, z3])/3 - 14*G[0, w^2]^2*G[r62, -w, z3] + 
 (2*I)*Pi*G[1, r7]*G[r62, -w, z3] + (14*G[0, w^2]*G[1, r7]*G[r62, -w, z3])/
  3 - (92*G[0, -w]*G[1, -w]*G[r62, -w, z3])/3 - 
 4*G[0, w]*G[1, -w]*G[r62, -w, z3] - (8*G[0, w^2]*G[1, -w]*G[r62, -w, z3])/
  3 + (104*G[1, -w]^2*G[r62, -w, z3])/3 - ((40*I)/3)*Pi*G[1, w]*
  G[r62, -w, z3] - 4*G[0, -w]*G[1, w]*G[r62, -w, z3] - 
 (40*G[0, w^2]*G[1, w]*G[r62, -w, z3])/3 + 
 8*G[1, -w]*G[1, w]*G[r62, -w, z3] - ((64*I)/9)*Pi*G[1, w^2]*G[r62, -w, z3] + 
 (64*G[0, -w]*G[1, w^2]*G[r62, -w, z3])/3 + 
 (136*G[0, w]*G[1, w^2]*G[r62, -w, z3])/9 + 24*G[0, w^2]*G[1, w^2]*
  G[r62, -w, z3] + (64*G[1, r7]*G[1, w^2]*G[r62, -w, z3])/9 - 
 (128*G[1, -w]*G[1, w^2]*G[r62, -w, z3])/3 - 
 (272*G[1, w]*G[1, w^2]*G[r62, -w, z3])/9 + 
 (14*I)*Pi*G[r1, w]*G[r62, -w, z3] + (14*I)*Pi*G[r2, w]*G[r62, -w, z3] + 
 ((80*I)/9)*Pi*G[r61, w^2]*G[r62, -w, z3] - 
 (62*G[0, w]*G[r61, w^2]*G[r62, -w, z3])/9 + 12*G[0, w^2]*G[r61, w^2]*
  G[r62, -w, z3] - (44*G[1, r7]*G[r61, w^2]*G[r62, -w, z3])/9 + 
 (124*G[1, w]*G[r61, w^2]*G[r62, -w, z3])/9 - 
 16*G[1, w^2]*G[r61, w^2]*G[r62, -w, z3] - 2*G[r61, w^2]^2*G[r62, -w, z3] + 
 ((80*I)/9)*Pi*G[r62, w^2]*G[r62, -w, z3] - 
 (62*G[0, w]*G[r62, w^2]*G[r62, -w, z3])/9 + 12*G[0, w^2]*G[r62, w^2]*
  G[r62, -w, z3] - (44*G[1, r7]*G[r62, w^2]*G[r62, -w, z3])/9 + 
 (124*G[1, w]*G[r62, w^2]*G[r62, -w, z3])/9 - 
 16*G[1, w^2]*G[r62, w^2]*G[r62, -w, z3] - 4*G[r61, w^2]*G[r62, w^2]*
  G[r62, -w, z3] - 2*G[r62, w^2]^2*G[r62, -w, z3] + 
 ((5*I)/3)*Pi*G[w^(-2), w^2]*G[r62, -w, z3] - 
 (5*G[0, -w]*G[w^(-2), w^2]*G[r62, -w, z3])/3 - 
 (5*G[0, w]*G[w^(-2), w^2]*G[r62, -w, z3])/3 + 
 (5*G[0, w^2]*G[w^(-2), w^2]*G[r62, -w, z3])/3 + 
 (10*G[1, -w]*G[w^(-2), w^2]*G[r62, -w, z3])/3 + 
 (10*G[1, w]*G[w^(-2), w^2]*G[r62, -w, z3])/3 - 
 (10*G[1, w^2]*G[w^(-2), w^2]*G[r62, -w, z3])/3 + 
 2*G[0, -w]*G[-w^(-1), -w]*G[r62, -w, z3] - 4*G[1, -w]*G[-w^(-1), -w]*
  G[r62, -w, z3] + ((17*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, -w, z3] - 
 (49*G[0, -w]*G[-w^(-1), w^2]*G[r62, -w, z3])/3 - 
 (17*G[0, w]*G[-w^(-1), w^2]*G[r62, -w, z3])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r62, -w, z3])/3 - 
 (10*G[1, r7]*G[-w^(-1), w^2]*G[r62, -w, z3])/3 + 
 (98*G[1, -w]*G[-w^(-1), w^2]*G[r62, -w, z3])/3 + 
 (34*G[1, w]*G[-w^(-1), w^2]*G[r62, -w, z3])/3 - 
 (14*G[1, w^2]*G[-w^(-1), w^2]*G[r62, -w, z3])/3 + 
 ((17*I)/3)*Pi*G[-w, w^2]*G[r62, -w, z3] - 
 (13*G[0, -w]*G[-w, w^2]*G[r62, -w, z3])/3 - 
 (17*G[0, w]*G[-w, w^2]*G[r62, -w, z3])/3 + 
 (7*G[0, w^2]*G[-w, w^2]*G[r62, -w, z3])/3 - 
 (10*G[1, r7]*G[-w, w^2]*G[r62, -w, z3])/3 + 
 (26*G[1, -w]*G[-w, w^2]*G[r62, -w, z3])/3 + 
 (34*G[1, w]*G[-w, w^2]*G[r62, -w, z3])/3 - 
 (14*G[1, w^2]*G[-w, w^2]*G[r62, -w, z3])/3 - (20*G[0, 0, -w]*G[r62, -w, z3])/
  3 + (52*G[0, 0, w]*G[r62, -w, z3])/3 + (38*G[0, 0, w^2]*G[r62, -w, z3])/3 + 
 (40*G[0, 1, -w]*G[r62, -w, z3])/3 - (68*G[0, 1, w]*G[r62, -w, z3])/3 - 
 (40*G[0, 1, w^2]*G[r62, -w, z3])/3 - 6*G[0, r61, w^2]*G[r62, -w, z3] - 
 6*G[0, r62, w^2]*G[r62, -w, z3] + 2*G[0, -w, -w]*G[r62, -w, z3] + 
 (52*G[1, 0, -w]*G[r62, -w, z3])/3 + (16*G[1, 0, w]*G[r62, -w, z3])/3 - 
 (88*G[1, 0, w^2]*G[r62, -w, z3])/3 - 2*G[1, 1, r7]*G[r62, -w, z3] - 
 (104*G[1, 1, -w]*G[r62, -w, z3])/3 - (32*G[1, 1, w]*G[r62, -w, z3])/3 + 
 (128*G[1, 1, w^2]*G[r62, -w, z3])/3 + 8*G[1, r61, w^2]*G[r62, -w, z3] + 
 8*G[1, r62, w^2]*G[r62, -w, z3] - 4*G[1, -w, -w]*G[r62, -w, z3] - 
 14*G[r1, 0, w]*G[r62, -w, z3] + 28*G[r1, 1, w]*G[r62, -w, z3] - 
 14*G[r2, 0, w]*G[r62, -w, z3] + 28*G[r2, 1, w]*G[r62, -w, z3] - 
 6*G[r61, 0, w^2]*G[r62, -w, z3] + 8*G[r61, 1, w^2]*G[r62, -w, z3] + 
 2*G[r61, r61, w^2]*G[r62, -w, z3] + 2*G[r61, r62, w^2]*G[r62, -w, z3] - 
 6*G[r62, 0, w^2]*G[r62, -w, z3] + 8*G[r62, 1, w^2]*G[r62, -w, z3] + 
 2*G[r62, r61, w^2]*G[r62, -w, z3] + 2*G[r62, r62, w^2]*G[r62, -w, z3] - 
 5*Pi^2*G[r62, w^2, w^2] - (8*G[0, -w]^2*G[r62, w^2, w^2])/3 - 
 ((22*I)/3)*Pi*G[0, w]*G[r62, w^2, w^2] + 6*G[0, -w]*G[0, w]*
  G[r62, w^2, w^2] + ((26*I)/3)*Pi*G[0, w^2]*G[r62, w^2, w^2] + 
 (20*G[0, -w]*G[0, w^2]*G[r62, w^2, w^2])/3 - 
 (38*G[0, w]*G[0, w^2]*G[r62, w^2, w^2])/3 - 
 (14*G[0, w^2]*G[1, r7]*G[r62, w^2, w^2])/3 - 
 (4*G[0, -w]*G[1, -w]*G[r62, w^2, w^2])/3 - 
 4*G[0, w]*G[1, -w]*G[r62, w^2, w^2] - 
 (16*G[0, w^2]*G[1, -w]*G[r62, w^2, w^2])/3 + 
 (40*G[1, -w]^2*G[r62, w^2, w^2])/3 + ((56*I)/3)*Pi*G[1, w]*
  G[r62, w^2, w^2] - 12*G[0, -w]*G[1, w]*G[r62, w^2, w^2] + 
 (64*G[0, w^2]*G[1, w]*G[r62, w^2, w^2])/3 + 
 8*G[1, -w]*G[1, w]*G[r62, w^2, w^2] + ((8*I)/3)*Pi*G[1, w^2]*
  G[r62, w^2, w^2] + (56*G[0, -w]*G[1, w^2]*G[r62, w^2, w^2])/3 - 
 (20*G[0, w]*G[1, w^2]*G[r62, w^2, w^2])/3 - 
 32*G[0, w^2]*G[1, w^2]*G[r62, w^2, w^2] - 
 (80*G[1, r7]*G[1, w^2]*G[r62, w^2, w^2])/3 - 
 (112*G[1, -w]*G[1, w^2]*G[r62, w^2, w^2])/3 + 
 (40*G[1, w]*G[1, w^2]*G[r62, w^2, w^2])/3 + 
 48*G[1, w^2]^2*G[r62, w^2, w^2] - ((80*I)/9)*Pi*G[1, z3]*G[r62, w^2, w^2] - 
 8*G[0, -w]*G[1, z3]*G[r62, w^2, w^2] + 
 (116*G[0, w]*G[1, z3]*G[r62, w^2, w^2])/9 + 
 8*G[0, w^2]*G[1, z3]*G[r62, w^2, w^2] + 
 (224*G[1, r7]*G[1, z3]*G[r62, w^2, w^2])/9 + 
 16*G[1, -w]*G[1, z3]*G[r62, w^2, w^2] - 
 (232*G[1, w]*G[1, z3]*G[r62, w^2, w^2])/9 - 
 32*G[1, w^2]*G[1, z3]*G[r62, w^2, w^2] - 
 (2*I)*Pi*G[r1, w]*G[r62, w^2, w^2] - (2*I)*Pi*G[r2, w]*G[r62, w^2, w^2] - 
 4*G[0, w]*G[r61, -w]*G[r62, w^2, w^2] - 4*G[0, w^2]*G[r61, -w]*
  G[r62, w^2, w^2] + 8*G[1, w]*G[r61, -w]*G[r62, w^2, w^2] - 
 ((40*I)/3)*Pi*G[r61, w^2]*G[r62, w^2, w^2] - 
 8*G[0, -w]*G[r61, w^2]*G[r62, w^2, w^2] + 
 (52*G[0, w]*G[r61, w^2]*G[r62, w^2, w^2])/3 + 
 6*G[0, w^2]*G[r61, w^2]*G[r62, w^2, w^2] + 
 (52*G[1, r7]*G[r61, w^2]*G[r62, w^2, w^2])/3 + 
 8*G[1, -w]*G[r61, w^2]*G[r62, w^2, w^2] - 
 (104*G[1, w]*G[r61, w^2]*G[r62, w^2, w^2])/3 + 
 4*G[1, w^2]*G[r61, w^2]*G[r62, w^2, w^2] - 4*G[1, z3]*G[r61, w^2]*
  G[r62, w^2, w^2] + 4*G[r61, -w]*G[r61, w^2]*G[r62, w^2, w^2] - 
 4*G[r61, w^2]^2*G[r62, w^2, w^2] + ((40*I)/9)*Pi*G[r61, z3]*
  G[r62, w^2, w^2] + 4*G[0, -w]*G[r61, z3]*G[r62, w^2, w^2] - 
 (58*G[0, w]*G[r61, z3]*G[r62, w^2, w^2])/9 - 
 4*G[0, w^2]*G[r61, z3]*G[r62, w^2, w^2] - 
 (112*G[1, r7]*G[r61, z3]*G[r62, w^2, w^2])/9 - 
 8*G[1, -w]*G[r61, z3]*G[r62, w^2, w^2] + 
 (116*G[1, w]*G[r61, z3]*G[r62, w^2, w^2])/9 + 
 16*G[1, w^2]*G[r61, z3]*G[r62, w^2, w^2] + 2*G[r61, w^2]*G[r61, z3]*
  G[r62, w^2, w^2] - 4*G[0, w]*G[r62, -w]*G[r62, w^2, w^2] - 
 4*G[0, w^2]*G[r62, -w]*G[r62, w^2, w^2] + 8*G[1, w]*G[r62, -w]*
  G[r62, w^2, w^2] + 4*G[r61, w^2]*G[r62, -w]*G[r62, w^2, w^2] - 
 ((40*I)/3)*Pi*G[r62, w^2]*G[r62, w^2, w^2] - 
 8*G[0, -w]*G[r62, w^2]*G[r62, w^2, w^2] + 
 (52*G[0, w]*G[r62, w^2]*G[r62, w^2, w^2])/3 + 
 6*G[0, w^2]*G[r62, w^2]*G[r62, w^2, w^2] + 
 (52*G[1, r7]*G[r62, w^2]*G[r62, w^2, w^2])/3 + 
 8*G[1, -w]*G[r62, w^2]*G[r62, w^2, w^2] - 
 (104*G[1, w]*G[r62, w^2]*G[r62, w^2, w^2])/3 + 
 4*G[1, w^2]*G[r62, w^2]*G[r62, w^2, w^2] - 4*G[1, z3]*G[r62, w^2]*
  G[r62, w^2, w^2] + 4*G[r61, -w]*G[r62, w^2]*G[r62, w^2, w^2] - 
 8*G[r61, w^2]*G[r62, w^2]*G[r62, w^2, w^2] + 
 2*G[r61, z3]*G[r62, w^2]*G[r62, w^2, w^2] + 4*G[r62, -w]*G[r62, w^2]*
  G[r62, w^2, w^2] - 4*G[r62, w^2]^2*G[r62, w^2, w^2] + 
 ((40*I)/9)*Pi*G[r62, z3]*G[r62, w^2, w^2] + 
 4*G[0, -w]*G[r62, z3]*G[r62, w^2, w^2] - 
 (58*G[0, w]*G[r62, z3]*G[r62, w^2, w^2])/9 - 
 4*G[0, w^2]*G[r62, z3]*G[r62, w^2, w^2] - 
 (112*G[1, r7]*G[r62, z3]*G[r62, w^2, w^2])/9 - 
 8*G[1, -w]*G[r62, z3]*G[r62, w^2, w^2] + 
 (116*G[1, w]*G[r62, z3]*G[r62, w^2, w^2])/9 + 
 16*G[1, w^2]*G[r62, z3]*G[r62, w^2, w^2] + 2*G[r61, w^2]*G[r62, z3]*
  G[r62, w^2, w^2] + 2*G[r62, w^2]*G[r62, z3]*G[r62, w^2, w^2] + 
 I*Pi*G[w^(-2), w^2]*G[r62, w^2, w^2] + 
 (11*G[0, -w]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - 
 G[0, w]*G[w^(-2), w^2]*G[r62, w^2, w^2] + 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - 
 (14*G[1, r7]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - 
 (22*G[1, -w]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + 
 2*G[1, w]*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
 (14*G[1, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + 
 12*G[1, z3]*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
 6*G[r61, z3]*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
 6*G[r62, z3]*G[w^(-2), w^2]*G[r62, w^2, w^2] + 
 6*G[0, -w]*G[-w^(-1), -w]*G[r62, w^2, w^2] - 
 12*G[1, -w]*G[-w^(-1), -w]*G[r62, w^2, w^2] + 
 ((7*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, w^2, w^2] - 
 (41*G[0, -w]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 - 
 (7*G[0, w]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 + 
 (23*G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 + 
 (82*G[1, -w]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 + 
 (14*G[1, w]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 - 
 (46*G[1, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 + 
 ((7*I)/3)*Pi*G[-w, w^2]*G[r62, w^2, w^2] - 
 (29*G[0, -w]*G[-w, w^2]*G[r62, w^2, w^2])/3 - 
 (7*G[0, w]*G[-w, w^2]*G[r62, w^2, w^2])/3 + 
 (23*G[0, w^2]*G[-w, w^2]*G[r62, w^2, w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[r62, w^2, w^2])/3 + 
 (58*G[1, -w]*G[-w, w^2]*G[r62, w^2, w^2])/3 + 
 (14*G[1, w]*G[-w, w^2]*G[r62, w^2, w^2])/3 - 
 (46*G[1, w^2]*G[-w, w^2]*G[r62, w^2, w^2])/3 - 
 (4*G[0, 0, -w]*G[r62, w^2, w^2])/3 + (16*G[0, 0, w]*G[r62, w^2, w^2])/3 - 
 (8*G[0, 0, w^2]*G[r62, w^2, w^2])/3 + 8*G[0, 1, r7]*G[r62, w^2, w^2] - 
 (16*G[0, 1, -w]*G[r62, w^2, w^2])/3 - (32*G[0, 1, w]*G[r62, w^2, w^2])/3 + 
 (40*G[0, 1, w^2]*G[r62, w^2, w^2])/3 + 4*G[0, r61, -w]*G[r62, w^2, w^2] - 
 4*G[0, r61, w^2]*G[r62, w^2, w^2] + 4*G[0, r62, -w]*G[r62, w^2, w^2] - 
 4*G[0, r62, w^2]*G[r62, w^2, w^2] + 6*G[0, -w, -w]*G[r62, w^2, w^2] + 
 6*G[0, w^2, w^2]*G[r62, w^2, w^2] + (20*G[1, 0, -w]*G[r62, w^2, w^2])/3 - 
 (44*G[1, 0, w]*G[r62, w^2, w^2])/3 - (20*G[1, 0, w^2]*G[r62, w^2, w^2])/3 + 
 12*G[1, 0, z3]*G[r62, w^2, w^2] - (32*G[1, 1, r7]*G[r62, w^2, w^2])/3 - 
 (40*G[1, 1, -w]*G[r62, w^2, w^2])/3 + (88*G[1, 1, w]*G[r62, w^2, w^2])/3 + 
 (16*G[1, 1, w^2]*G[r62, w^2, w^2])/3 - 8*G[1, r61, w^2]*G[r62, w^2, w^2] - 
 8*G[1, r62, w^2]*G[r62, w^2, w^2] + 12*G[1, w^(-2), w^2]*G[r62, w^2, w^2] - 
 12*G[1, w^(-2), z3]*G[r62, w^2, w^2] - 12*G[1, -w, -w]*G[r62, w^2, w^2] + 
 12*G[1, w^2, w^2]*G[r62, w^2, w^2] - 12*G[1, w^2, z3]*G[r62, w^2, w^2] + 
 2*G[r1, 0, w]*G[r62, w^2, w^2] - 4*G[r1, 1, w]*G[r62, w^2, w^2] + 
 2*G[r2, 0, w]*G[r62, w^2, w^2] - 4*G[r2, 1, w]*G[r62, w^2, w^2] + 
 4*G[r61, 0, -w]*G[r62, w^2, w^2] + 8*G[r61, 0, w^2]*G[r62, w^2, w^2] - 
 6*G[r61, 0, z3]*G[r62, w^2, w^2] - 8*G[r61, 1, w^2]*G[r62, w^2, w^2] - 
 4*G[r61, r61, -w]*G[r62, w^2, w^2] + 2*G[r61, r61, w^2]*G[r62, w^2, w^2] - 
 4*G[r61, r62, -w]*G[r62, w^2, w^2] + 2*G[r61, r62, w^2]*G[r62, w^2, w^2] - 
 6*G[r61, w^(-2), w^2]*G[r62, w^2, w^2] + 6*G[r61, w^(-2), z3]*
  G[r62, w^2, w^2] - 12*G[r61, w^2, w^2]*G[r62, w^2, w^2] + 
 6*G[r61, w^2, z3]*G[r62, w^2, w^2] + 4*G[r62, 0, -w]*G[r62, w^2, w^2] + 
 8*G[r62, 0, w^2]*G[r62, w^2, w^2] - 6*G[r62, 0, z3]*G[r62, w^2, w^2] - 
 8*G[r62, 1, w^2]*G[r62, w^2, w^2] - 4*G[r62, r61, -w]*G[r62, w^2, w^2] + 
 2*G[r62, r61, w^2]*G[r62, w^2, w^2] - 4*G[r62, r62, -w]*G[r62, w^2, w^2] + 
 2*G[r62, r62, w^2]*G[r62, w^2, w^2] - 6*G[r62, w^(-2), w^2]*
  G[r62, w^2, w^2] + 6*G[r62, w^(-2), z3]*G[r62, w^2, w^2] - 
 6*G[r62, w^2, w^2]^2 + 5*Pi^2*G[r62, w^2, z3] + 
 (8*G[0, -w]^2*G[r62, w^2, z3])/3 + ((22*I)/3)*Pi*G[0, w]*G[r62, w^2, z3] - 
 6*G[0, -w]*G[0, w]*G[r62, w^2, z3] - ((26*I)/3)*Pi*G[0, w^2]*
  G[r62, w^2, z3] - (20*G[0, -w]*G[0, w^2]*G[r62, w^2, z3])/3 + 
 (38*G[0, w]*G[0, w^2]*G[r62, w^2, z3])/3 + 
 (14*G[0, w^2]*G[1, r7]*G[r62, w^2, z3])/3 + 
 (4*G[0, -w]*G[1, -w]*G[r62, w^2, z3])/3 + 
 4*G[0, w]*G[1, -w]*G[r62, w^2, z3] + (16*G[0, w^2]*G[1, -w]*G[r62, w^2, z3])/
  3 - (40*G[1, -w]^2*G[r62, w^2, z3])/3 - ((56*I)/3)*Pi*G[1, w]*
  G[r62, w^2, z3] + 12*G[0, -w]*G[1, w]*G[r62, w^2, z3] - 
 (64*G[0, w^2]*G[1, w]*G[r62, w^2, z3])/3 - 
 8*G[1, -w]*G[1, w]*G[r62, w^2, z3] + ((56*I)/9)*Pi*G[1, w^2]*
  G[r62, w^2, z3] - (32*G[0, -w]*G[1, w^2]*G[r62, w^2, z3])/3 - 
 (56*G[0, w]*G[1, w^2]*G[r62, w^2, z3])/9 + 24*G[0, w^2]*G[1, w^2]*
  G[r62, w^2, z3] + (16*G[1, r7]*G[1, w^2]*G[r62, w^2, z3])/9 + 
 (64*G[1, -w]*G[1, w^2]*G[r62, w^2, z3])/3 + 
 (112*G[1, w]*G[1, w^2]*G[r62, w^2, z3])/9 - 16*G[1, w^2]^2*G[r62, w^2, z3] + 
 (2*I)*Pi*G[r1, w]*G[r62, w^2, z3] + (2*I)*Pi*G[r2, w]*G[r62, w^2, z3] + 
 4*G[0, w]*G[r61, -w]*G[r62, w^2, z3] + 4*G[0, w^2]*G[r61, -w]*
  G[r62, w^2, z3] - 8*G[1, w]*G[r61, -w]*G[r62, w^2, z3] + 
 ((80*I)/9)*Pi*G[r61, w^2]*G[r62, w^2, z3] + 
 4*G[0, -w]*G[r61, w^2]*G[r62, w^2, z3] - 
 (98*G[0, w]*G[r61, w^2]*G[r62, w^2, z3])/9 - 
 2*G[0, w^2]*G[r61, w^2]*G[r62, w^2, z3] - 
 (44*G[1, r7]*G[r61, w^2]*G[r62, w^2, z3])/9 + 
 (196*G[1, w]*G[r61, w^2]*G[r62, w^2, z3])/9 - 
 16*G[1, w^2]*G[r61, w^2]*G[r62, w^2, z3] - 4*G[r61, -w]*G[r61, w^2]*
  G[r62, w^2, z3] + 2*G[r61, w^2]^2*G[r62, w^2, z3] + 
 4*G[0, w]*G[r62, -w]*G[r62, w^2, z3] + 4*G[0, w^2]*G[r62, -w]*
  G[r62, w^2, z3] - 8*G[1, w]*G[r62, -w]*G[r62, w^2, z3] - 
 4*G[r61, w^2]*G[r62, -w]*G[r62, w^2, z3] + ((80*I)/9)*Pi*G[r62, w^2]*
  G[r62, w^2, z3] + 4*G[0, -w]*G[r62, w^2]*G[r62, w^2, z3] - 
 (98*G[0, w]*G[r62, w^2]*G[r62, w^2, z3])/9 - 
 2*G[0, w^2]*G[r62, w^2]*G[r62, w^2, z3] - 
 (44*G[1, r7]*G[r62, w^2]*G[r62, w^2, z3])/9 + 
 (196*G[1, w]*G[r62, w^2]*G[r62, w^2, z3])/9 - 
 16*G[1, w^2]*G[r62, w^2]*G[r62, w^2, z3] - 4*G[r61, -w]*G[r62, w^2]*
  G[r62, w^2, z3] + 4*G[r61, w^2]*G[r62, w^2]*G[r62, w^2, z3] - 
 4*G[r62, -w]*G[r62, w^2]*G[r62, w^2, z3] + 2*G[r62, w^2]^2*G[r62, w^2, z3] - 
 I*Pi*G[w^(-2), w^2]*G[r62, w^2, z3] - 
 (11*G[0, -w]*G[w^(-2), w^2]*G[r62, w^2, z3])/3 + 
 G[0, w]*G[w^(-2), w^2]*G[r62, w^2, z3] - 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[r62, w^2, z3])/3 + 
 (14*G[1, r7]*G[w^(-2), w^2]*G[r62, w^2, z3])/3 + 
 (22*G[1, -w]*G[w^(-2), w^2]*G[r62, w^2, z3])/3 - 
 2*G[1, w]*G[w^(-2), w^2]*G[r62, w^2, z3] - 
 (22*G[1, w^2]*G[w^(-2), w^2]*G[r62, w^2, z3])/3 + 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[r62, w^2, z3] + 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[r62, w^2, z3] - 
 6*G[0, -w]*G[-w^(-1), -w]*G[r62, w^2, z3] + 12*G[1, -w]*G[-w^(-1), -w]*
  G[r62, w^2, z3] - ((7*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, w^2, z3] + 
 (41*G[0, -w]*G[-w^(-1), w^2]*G[r62, w^2, z3])/3 + 
 (7*G[0, w]*G[-w^(-1), w^2]*G[r62, w^2, z3])/3 - 
 (23*G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^2, z3])/3 - 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r62, w^2, z3])/3 - 
 (82*G[1, -w]*G[-w^(-1), w^2]*G[r62, w^2, z3])/3 - 
 (14*G[1, w]*G[-w^(-1), w^2]*G[r62, w^2, z3])/3 + 
 (46*G[1, w^2]*G[-w^(-1), w^2]*G[r62, w^2, z3])/3 - 
 ((7*I)/3)*Pi*G[-w, w^2]*G[r62, w^2, z3] + 
 (29*G[0, -w]*G[-w, w^2]*G[r62, w^2, z3])/3 + 
 (7*G[0, w]*G[-w, w^2]*G[r62, w^2, z3])/3 - 
 (23*G[0, w^2]*G[-w, w^2]*G[r62, w^2, z3])/3 - 
 (16*G[1, r7]*G[-w, w^2]*G[r62, w^2, z3])/3 - 
 (58*G[1, -w]*G[-w, w^2]*G[r62, w^2, z3])/3 - 
 (14*G[1, w]*G[-w, w^2]*G[r62, w^2, z3])/3 + 
 (46*G[1, w^2]*G[-w, w^2]*G[r62, w^2, z3])/3 + 
 (4*G[0, 0, -w]*G[r62, w^2, z3])/3 - (16*G[0, 0, w]*G[r62, w^2, z3])/3 + 
 (8*G[0, 0, w^2]*G[r62, w^2, z3])/3 - 8*G[0, 1, r7]*G[r62, w^2, z3] + 
 (16*G[0, 1, -w]*G[r62, w^2, z3])/3 + (32*G[0, 1, w]*G[r62, w^2, z3])/3 - 
 (40*G[0, 1, w^2]*G[r62, w^2, z3])/3 - 4*G[0, r61, -w]*G[r62, w^2, z3] + 
 4*G[0, r61, w^2]*G[r62, w^2, z3] - 4*G[0, r62, -w]*G[r62, w^2, z3] + 
 4*G[0, r62, w^2]*G[r62, w^2, z3] - 6*G[0, -w, -w]*G[r62, w^2, z3] - 
 6*G[0, w^2, w^2]*G[r62, w^2, z3] - (20*G[1, 0, -w]*G[r62, w^2, z3])/3 + 
 (44*G[1, 0, w]*G[r62, w^2, z3])/3 - (16*G[1, 0, w^2]*G[r62, w^2, z3])/3 + 
 (32*G[1, 1, r7]*G[r62, w^2, z3])/3 + (40*G[1, 1, -w]*G[r62, w^2, z3])/3 - 
 (88*G[1, 1, w]*G[r62, w^2, z3])/3 - (16*G[1, 1, w^2]*G[r62, w^2, z3])/3 + 
 8*G[1, r61, w^2]*G[r62, w^2, z3] + 8*G[1, r62, w^2]*G[r62, w^2, z3] + 
 12*G[1, -w, -w]*G[r62, w^2, z3] - 2*G[r1, 0, w]*G[r62, w^2, z3] + 
 4*G[r1, 1, w]*G[r62, w^2, z3] - 2*G[r2, 0, w]*G[r62, w^2, z3] + 
 4*G[r2, 1, w]*G[r62, w^2, z3] - 4*G[r61, 0, -w]*G[r62, w^2, z3] - 
 2*G[r61, 0, w^2]*G[r62, w^2, z3] + 8*G[r61, 1, w^2]*G[r62, w^2, z3] + 
 4*G[r61, r61, -w]*G[r62, w^2, z3] - 2*G[r61, r61, w^2]*G[r62, w^2, z3] + 
 4*G[r61, r62, -w]*G[r62, w^2, z3] - 2*G[r61, r62, w^2]*G[r62, w^2, z3] + 
 6*G[r61, w^2, w^2]*G[r62, w^2, z3] - 4*G[r62, 0, -w]*G[r62, w^2, z3] - 
 2*G[r62, 0, w^2]*G[r62, w^2, z3] + 8*G[r62, 1, w^2]*G[r62, w^2, z3] + 
 4*G[r62, r61, -w]*G[r62, w^2, z3] - 2*G[r62, r61, w^2]*G[r62, w^2, z3] + 
 4*G[r62, r62, -w]*G[r62, w^2, z3] - 2*G[r62, r62, w^2]*G[r62, w^2, z3] + 
 6*G[r62, w^2, w^2]*G[r62, w^2, z3] - ((52*I)/3)*Pi*G[1, w^2]*
  G[w^(-2), 0, w^2] + (16*G[0, w]*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
 4*G[0, w^2]*G[1, w^2]*G[w^(-2), 0, w^2] + 
 (28*G[1, r7]*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
 (56*G[1, w]*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
 16*G[1, w^2]^2*G[w^(-2), 0, w^2] + ((52*I)/3)*Pi*G[1, z3]*
  G[w^(-2), 0, w^2] - (16*G[0, w]*G[1, z3]*G[w^(-2), 0, w^2])/3 - 
 4*G[0, w^2]*G[1, z3]*G[w^(-2), 0, w^2] - 
 (28*G[1, r7]*G[1, z3]*G[w^(-2), 0, w^2])/3 + 
 (56*G[1, w]*G[1, z3]*G[w^(-2), 0, w^2])/3 - 
 16*G[1, w^2]*G[1, z3]*G[w^(-2), 0, w^2] + ((26*I)/3)*Pi*G[r61, w^2]*
  G[w^(-2), 0, w^2] - (8*G[0, w]*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 2*G[0, w^2]*G[r61, w^2]*G[w^(-2), 0, w^2] - 
 (14*G[1, r7]*G[r61, w^2]*G[w^(-2), 0, w^2])/3 + 
 (28*G[1, w]*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 8*G[1, w^2]*G[r61, w^2]*G[w^(-2), 0, w^2] - ((26*I)/3)*Pi*G[r61, z3]*
  G[w^(-2), 0, w^2] + (8*G[0, w]*G[r61, z3]*G[w^(-2), 0, w^2])/3 + 
 2*G[0, w^2]*G[r61, z3]*G[w^(-2), 0, w^2] + 
 (14*G[1, r7]*G[r61, z3]*G[w^(-2), 0, w^2])/3 - 
 (28*G[1, w]*G[r61, z3]*G[w^(-2), 0, w^2])/3 + 
 8*G[1, w^2]*G[r61, z3]*G[w^(-2), 0, w^2] + ((26*I)/3)*Pi*G[r62, w^2]*
  G[w^(-2), 0, w^2] - (8*G[0, w]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 - 
 2*G[0, w^2]*G[r62, w^2]*G[w^(-2), 0, w^2] - 
 (14*G[1, r7]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 + 
 (28*G[1, w]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 - 
 8*G[1, w^2]*G[r62, w^2]*G[w^(-2), 0, w^2] - ((26*I)/3)*Pi*G[r62, z3]*
  G[w^(-2), 0, w^2] + (8*G[0, w]*G[r62, z3]*G[w^(-2), 0, w^2])/3 + 
 2*G[0, w^2]*G[r62, z3]*G[w^(-2), 0, w^2] + 
 (14*G[1, r7]*G[r62, z3]*G[w^(-2), 0, w^2])/3 - 
 (28*G[1, w]*G[r62, z3]*G[w^(-2), 0, w^2])/3 + 
 8*G[1, w^2]*G[r62, z3]*G[w^(-2), 0, w^2] - 12*G[1, w^2]*G[w^(-2), w^2]*
  G[w^(-2), 0, w^2] + 12*G[1, z3]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 
 6*G[r61, z3]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 
 6*G[r62, z3]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 
 12*G[1, 0, w^2]*G[w^(-2), 0, w^2] + 12*G[1, 0, z3]*G[w^(-2), 0, w^2] + 
 12*G[1, w^(-2), w^2]*G[w^(-2), 0, w^2] - 12*G[1, w^(-2), z3]*
  G[w^(-2), 0, w^2] + 12*G[1, w^2, w^2]*G[w^(-2), 0, w^2] - 
 12*G[1, w^2, z3]*G[w^(-2), 0, w^2] + 6*G[r61, 0, w^2]*G[w^(-2), 0, w^2] - 
 6*G[r61, 0, z3]*G[w^(-2), 0, w^2] - 6*G[r61, w^(-2), w^2]*
  G[w^(-2), 0, w^2] + 6*G[r61, w^(-2), z3]*G[w^(-2), 0, w^2] - 
 6*G[r61, w^2, w^2]*G[w^(-2), 0, w^2] + 6*G[r61, w^2, z3]*G[w^(-2), 0, w^2] + 
 6*G[r62, 0, w^2]*G[w^(-2), 0, w^2] - 6*G[r62, 0, z3]*G[w^(-2), 0, w^2] - 
 6*G[r62, w^(-2), w^2]*G[w^(-2), 0, w^2] + 6*G[r62, w^(-2), z3]*
  G[w^(-2), 0, w^2] - 6*G[r62, w^2, w^2]*G[w^(-2), 0, w^2] + 
 6*G[r62, w^2, z3]*G[w^(-2), 0, w^2] + ((112*I)/9)*Pi*G[1, w^2]*
  G[w^(-2), 1, w^2] - 8*G[0, -w]*G[1, w^2]*G[w^(-2), 1, w^2] - 
 (40*G[0, w]*G[1, w^2]*G[w^(-2), 1, w^2])/9 + 
 32*G[0, w^2]*G[1, w^2]*G[w^(-2), 1, w^2] + 
 (32*G[1, r7]*G[1, w^2]*G[w^(-2), 1, w^2])/9 + 
 16*G[1, -w]*G[1, w^2]*G[w^(-2), 1, w^2] + 
 (80*G[1, w]*G[1, w^2]*G[w^(-2), 1, w^2])/9 - 
 32*G[1, w^2]^2*G[w^(-2), 1, w^2] - ((112*I)/9)*Pi*G[1, z3]*
  G[w^(-2), 1, w^2] + 8*G[0, -w]*G[1, z3]*G[w^(-2), 1, w^2] + 
 (40*G[0, w]*G[1, z3]*G[w^(-2), 1, w^2])/9 - 
 32*G[0, w^2]*G[1, z3]*G[w^(-2), 1, w^2] - 
 (32*G[1, r7]*G[1, z3]*G[w^(-2), 1, w^2])/9 - 
 16*G[1, -w]*G[1, z3]*G[w^(-2), 1, w^2] - 
 (80*G[1, w]*G[1, z3]*G[w^(-2), 1, w^2])/9 + 
 32*G[1, w^2]*G[1, z3]*G[w^(-2), 1, w^2] - ((56*I)/9)*Pi*G[r61, w^2]*
  G[w^(-2), 1, w^2] + 4*G[0, -w]*G[r61, w^2]*G[w^(-2), 1, w^2] + 
 (20*G[0, w]*G[r61, w^2]*G[w^(-2), 1, w^2])/9 - 
 16*G[0, w^2]*G[r61, w^2]*G[w^(-2), 1, w^2] - 
 (16*G[1, r7]*G[r61, w^2]*G[w^(-2), 1, w^2])/9 - 
 8*G[1, -w]*G[r61, w^2]*G[w^(-2), 1, w^2] - 
 (40*G[1, w]*G[r61, w^2]*G[w^(-2), 1, w^2])/9 + 
 16*G[1, z3]*G[r61, w^2]*G[w^(-2), 1, w^2] + 
 8*G[r61, w^2]^2*G[w^(-2), 1, w^2] + ((56*I)/9)*Pi*G[r61, z3]*
  G[w^(-2), 1, w^2] - 4*G[0, -w]*G[r61, z3]*G[w^(-2), 1, w^2] - 
 (20*G[0, w]*G[r61, z3]*G[w^(-2), 1, w^2])/9 + 
 16*G[0, w^2]*G[r61, z3]*G[w^(-2), 1, w^2] + 
 (16*G[1, r7]*G[r61, z3]*G[w^(-2), 1, w^2])/9 + 
 8*G[1, -w]*G[r61, z3]*G[w^(-2), 1, w^2] + 
 (40*G[1, w]*G[r61, z3]*G[w^(-2), 1, w^2])/9 - 
 16*G[1, w^2]*G[r61, z3]*G[w^(-2), 1, w^2] - 8*G[r61, w^2]*G[r61, z3]*
  G[w^(-2), 1, w^2] - ((56*I)/9)*Pi*G[r62, w^2]*G[w^(-2), 1, w^2] + 
 4*G[0, -w]*G[r62, w^2]*G[w^(-2), 1, w^2] + 
 (20*G[0, w]*G[r62, w^2]*G[w^(-2), 1, w^2])/9 - 
 16*G[0, w^2]*G[r62, w^2]*G[w^(-2), 1, w^2] - 
 (16*G[1, r7]*G[r62, w^2]*G[w^(-2), 1, w^2])/9 - 
 8*G[1, -w]*G[r62, w^2]*G[w^(-2), 1, w^2] - 
 (40*G[1, w]*G[r62, w^2]*G[w^(-2), 1, w^2])/9 + 
 16*G[1, z3]*G[r62, w^2]*G[w^(-2), 1, w^2] + 16*G[r61, w^2]*G[r62, w^2]*
  G[w^(-2), 1, w^2] - 8*G[r61, z3]*G[r62, w^2]*G[w^(-2), 1, w^2] + 
 8*G[r62, w^2]^2*G[w^(-2), 1, w^2] + ((56*I)/9)*Pi*G[r62, z3]*
  G[w^(-2), 1, w^2] - 4*G[0, -w]*G[r62, z3]*G[w^(-2), 1, w^2] - 
 (20*G[0, w]*G[r62, z3]*G[w^(-2), 1, w^2])/9 + 
 16*G[0, w^2]*G[r62, z3]*G[w^(-2), 1, w^2] + 
 (16*G[1, r7]*G[r62, z3]*G[w^(-2), 1, w^2])/9 + 
 8*G[1, -w]*G[r62, z3]*G[w^(-2), 1, w^2] + 
 (40*G[1, w]*G[r62, z3]*G[w^(-2), 1, w^2])/9 - 
 16*G[1, w^2]*G[r62, z3]*G[w^(-2), 1, w^2] - 8*G[r61, w^2]*G[r62, z3]*
  G[w^(-2), 1, w^2] - 8*G[r62, w^2]*G[r62, z3]*G[w^(-2), 1, w^2] + 
 ((160*I)/9)*Pi*G[1, w^2]*G[w^(-2), r61, w^2] - 
 (124*G[0, w]*G[1, w^2]*G[w^(-2), r61, w^2])/9 - 
 (88*G[1, r7]*G[1, w^2]*G[w^(-2), r61, w^2])/9 + 
 (248*G[1, w]*G[1, w^2]*G[w^(-2), r61, w^2])/9 - 
 16*G[1, w^2]^2*G[w^(-2), r61, w^2] - ((160*I)/9)*Pi*G[1, z3]*
  G[w^(-2), r61, w^2] + (124*G[0, w]*G[1, z3]*G[w^(-2), r61, w^2])/9 + 
 (88*G[1, r7]*G[1, z3]*G[w^(-2), r61, w^2])/9 - 
 (248*G[1, w]*G[1, z3]*G[w^(-2), r61, w^2])/9 + 
 16*G[1, w^2]*G[1, z3]*G[w^(-2), r61, w^2] - ((80*I)/9)*Pi*G[r61, w^2]*
  G[w^(-2), r61, w^2] + (62*G[0, w]*G[r61, w^2]*G[w^(-2), r61, w^2])/9 + 
 (44*G[1, r7]*G[r61, w^2]*G[w^(-2), r61, w^2])/9 - 
 (124*G[1, w]*G[r61, w^2]*G[w^(-2), r61, w^2])/9 + 
 4*G[1, w^2]*G[r61, w^2]*G[w^(-2), r61, w^2] + 
 4*G[1, z3]*G[r61, w^2]*G[w^(-2), r61, w^2] + 
 2*G[r61, w^2]^2*G[w^(-2), r61, w^2] + ((80*I)/9)*Pi*G[r61, z3]*
  G[w^(-2), r61, w^2] - (62*G[0, w]*G[r61, z3]*G[w^(-2), r61, w^2])/9 - 
 (44*G[1, r7]*G[r61, z3]*G[w^(-2), r61, w^2])/9 + 
 (124*G[1, w]*G[r61, z3]*G[w^(-2), r61, w^2])/9 - 
 8*G[1, w^2]*G[r61, z3]*G[w^(-2), r61, w^2] - 
 2*G[r61, w^2]*G[r61, z3]*G[w^(-2), r61, w^2] - 
 ((80*I)/9)*Pi*G[r62, w^2]*G[w^(-2), r61, w^2] + 
 (62*G[0, w]*G[r62, w^2]*G[w^(-2), r61, w^2])/9 + 
 (44*G[1, r7]*G[r62, w^2]*G[w^(-2), r61, w^2])/9 - 
 (124*G[1, w]*G[r62, w^2]*G[w^(-2), r61, w^2])/9 + 
 4*G[1, w^2]*G[r62, w^2]*G[w^(-2), r61, w^2] + 
 4*G[1, z3]*G[r62, w^2]*G[w^(-2), r61, w^2] + 
 4*G[r61, w^2]*G[r62, w^2]*G[w^(-2), r61, w^2] - 
 2*G[r61, z3]*G[r62, w^2]*G[w^(-2), r61, w^2] + 
 2*G[r62, w^2]^2*G[w^(-2), r61, w^2] + ((80*I)/9)*Pi*G[r62, z3]*
  G[w^(-2), r61, w^2] - (62*G[0, w]*G[r62, z3]*G[w^(-2), r61, w^2])/9 - 
 (44*G[1, r7]*G[r62, z3]*G[w^(-2), r61, w^2])/9 + 
 (124*G[1, w]*G[r62, z3]*G[w^(-2), r61, w^2])/9 - 
 8*G[1, w^2]*G[r62, z3]*G[w^(-2), r61, w^2] - 
 2*G[r61, w^2]*G[r62, z3]*G[w^(-2), r61, w^2] - 
 2*G[r62, w^2]*G[r62, z3]*G[w^(-2), r61, w^2] + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 
 12*G[1, z3]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 
 6*G[r61, z3]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 
 6*G[r62, z3]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 
 12*G[1, 0, w^2]*G[w^(-2), r61, w^2] - 12*G[1, 0, z3]*G[w^(-2), r61, w^2] - 
 12*G[1, w^(-2), w^2]*G[w^(-2), r61, w^2] + 
 12*G[1, w^(-2), z3]*G[w^(-2), r61, w^2] - 
 12*G[1, w^2, w^2]*G[w^(-2), r61, w^2] + 
 12*G[1, w^2, z3]*G[w^(-2), r61, w^2] - 
 6*G[r61, 0, w^2]*G[w^(-2), r61, w^2] + 6*G[r61, 0, z3]*G[w^(-2), r61, w^2] + 
 6*G[r61, w^(-2), w^2]*G[w^(-2), r61, w^2] - 
 6*G[r61, w^(-2), z3]*G[w^(-2), r61, w^2] + 
 6*G[r61, w^2, w^2]*G[w^(-2), r61, w^2] - 
 6*G[r61, w^2, z3]*G[w^(-2), r61, w^2] - 
 6*G[r62, 0, w^2]*G[w^(-2), r61, w^2] + 6*G[r62, 0, z3]*G[w^(-2), r61, w^2] + 
 6*G[r62, w^(-2), w^2]*G[w^(-2), r61, w^2] - 
 6*G[r62, w^(-2), z3]*G[w^(-2), r61, w^2] + 
 6*G[r62, w^2, w^2]*G[w^(-2), r61, w^2] - 
 6*G[r62, w^2, z3]*G[w^(-2), r61, w^2] + ((160*I)/9)*Pi*G[1, w^2]*
  G[w^(-2), r62, w^2] - (124*G[0, w]*G[1, w^2]*G[w^(-2), r62, w^2])/9 - 
 (88*G[1, r7]*G[1, w^2]*G[w^(-2), r62, w^2])/9 + 
 (248*G[1, w]*G[1, w^2]*G[w^(-2), r62, w^2])/9 - 
 16*G[1, w^2]^2*G[w^(-2), r62, w^2] - ((160*I)/9)*Pi*G[1, z3]*
  G[w^(-2), r62, w^2] + (124*G[0, w]*G[1, z3]*G[w^(-2), r62, w^2])/9 + 
 (88*G[1, r7]*G[1, z3]*G[w^(-2), r62, w^2])/9 - 
 (248*G[1, w]*G[1, z3]*G[w^(-2), r62, w^2])/9 + 
 16*G[1, w^2]*G[1, z3]*G[w^(-2), r62, w^2] - ((80*I)/9)*Pi*G[r61, w^2]*
  G[w^(-2), r62, w^2] + (62*G[0, w]*G[r61, w^2]*G[w^(-2), r62, w^2])/9 + 
 (44*G[1, r7]*G[r61, w^2]*G[w^(-2), r62, w^2])/9 - 
 (124*G[1, w]*G[r61, w^2]*G[w^(-2), r62, w^2])/9 + 
 4*G[1, w^2]*G[r61, w^2]*G[w^(-2), r62, w^2] + 
 4*G[1, z3]*G[r61, w^2]*G[w^(-2), r62, w^2] + 
 2*G[r61, w^2]^2*G[w^(-2), r62, w^2] + ((80*I)/9)*Pi*G[r61, z3]*
  G[w^(-2), r62, w^2] - (62*G[0, w]*G[r61, z3]*G[w^(-2), r62, w^2])/9 - 
 (44*G[1, r7]*G[r61, z3]*G[w^(-2), r62, w^2])/9 + 
 (124*G[1, w]*G[r61, z3]*G[w^(-2), r62, w^2])/9 - 
 8*G[1, w^2]*G[r61, z3]*G[w^(-2), r62, w^2] - 
 2*G[r61, w^2]*G[r61, z3]*G[w^(-2), r62, w^2] - 
 ((80*I)/9)*Pi*G[r62, w^2]*G[w^(-2), r62, w^2] + 
 (62*G[0, w]*G[r62, w^2]*G[w^(-2), r62, w^2])/9 + 
 (44*G[1, r7]*G[r62, w^2]*G[w^(-2), r62, w^2])/9 - 
 (124*G[1, w]*G[r62, w^2]*G[w^(-2), r62, w^2])/9 + 
 4*G[1, w^2]*G[r62, w^2]*G[w^(-2), r62, w^2] + 
 4*G[1, z3]*G[r62, w^2]*G[w^(-2), r62, w^2] + 
 4*G[r61, w^2]*G[r62, w^2]*G[w^(-2), r62, w^2] - 
 2*G[r61, z3]*G[r62, w^2]*G[w^(-2), r62, w^2] + 
 2*G[r62, w^2]^2*G[w^(-2), r62, w^2] + ((80*I)/9)*Pi*G[r62, z3]*
  G[w^(-2), r62, w^2] - (62*G[0, w]*G[r62, z3]*G[w^(-2), r62, w^2])/9 - 
 (44*G[1, r7]*G[r62, z3]*G[w^(-2), r62, w^2])/9 + 
 (124*G[1, w]*G[r62, z3]*G[w^(-2), r62, w^2])/9 - 
 8*G[1, w^2]*G[r62, z3]*G[w^(-2), r62, w^2] - 
 2*G[r61, w^2]*G[r62, z3]*G[w^(-2), r62, w^2] - 
 2*G[r62, w^2]*G[r62, z3]*G[w^(-2), r62, w^2] + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
 12*G[1, z3]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
 6*G[r61, z3]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
 6*G[r62, z3]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
 12*G[1, 0, w^2]*G[w^(-2), r62, w^2] - 12*G[1, 0, z3]*G[w^(-2), r62, w^2] - 
 12*G[1, w^(-2), w^2]*G[w^(-2), r62, w^2] + 
 12*G[1, w^(-2), z3]*G[w^(-2), r62, w^2] - 
 12*G[1, w^2, w^2]*G[w^(-2), r62, w^2] + 
 12*G[1, w^2, z3]*G[w^(-2), r62, w^2] - 
 6*G[r61, 0, w^2]*G[w^(-2), r62, w^2] + 6*G[r61, 0, z3]*G[w^(-2), r62, w^2] + 
 6*G[r61, w^(-2), w^2]*G[w^(-2), r62, w^2] - 
 6*G[r61, w^(-2), z3]*G[w^(-2), r62, w^2] + 
 6*G[r61, w^2, w^2]*G[w^(-2), r62, w^2] - 
 6*G[r61, w^2, z3]*G[w^(-2), r62, w^2] - 
 6*G[r62, 0, w^2]*G[w^(-2), r62, w^2] + 6*G[r62, 0, z3]*G[w^(-2), r62, w^2] + 
 6*G[r62, w^(-2), w^2]*G[w^(-2), r62, w^2] - 
 6*G[r62, w^(-2), z3]*G[w^(-2), r62, w^2] + 
 6*G[r62, w^2, w^2]*G[w^(-2), r62, w^2] - 
 6*G[r62, w^2, z3]*G[w^(-2), r62, w^2] - (2*I)*Pi*G[1, w^2]*
  G[w^(-2), w^(-2), w^2] - (22*G[0, -w]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 2*G[0, w]*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
 (14*G[0, w^2]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (28*G[1, r7]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (44*G[1, -w]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 4*G[1, w]*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
 (44*G[1, w^2]^2*G[w^(-2), w^(-2), w^2])/3 + 
 (2*I)*Pi*G[1, z3]*G[w^(-2), w^(-2), w^2] + 
 (22*G[0, -w]*G[1, z3]*G[w^(-2), w^(-2), w^2])/3 - 
 2*G[0, w]*G[1, z3]*G[w^(-2), w^(-2), w^2] + 
 (14*G[0, w^2]*G[1, z3]*G[w^(-2), w^(-2), w^2])/3 - 
 (28*G[1, r7]*G[1, z3]*G[w^(-2), w^(-2), w^2])/3 - 
 (44*G[1, -w]*G[1, z3]*G[w^(-2), w^(-2), w^2])/3 + 
 4*G[1, w]*G[1, z3]*G[w^(-2), w^(-2), w^2] + 
 (44*G[1, w^2]*G[1, z3]*G[w^(-2), w^(-2), w^2])/3 + 
 I*Pi*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 (11*G[0, -w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 G[0, w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 (7*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (14*G[1, r7]*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (22*G[1, -w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 2*G[1, w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 (58*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 12*G[1, z3]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] - 
 6*G[r61, w^2]^2*G[w^(-2), w^(-2), w^2] - 
 I*Pi*G[r61, z3]*G[w^(-2), w^(-2), w^2] - 
 (11*G[0, -w]*G[r61, z3]*G[w^(-2), w^(-2), w^2])/3 + 
 G[0, w]*G[r61, z3]*G[w^(-2), w^(-2), w^2] - 
 (7*G[0, w^2]*G[r61, z3]*G[w^(-2), w^(-2), w^2])/3 + 
 (14*G[1, r7]*G[r61, z3]*G[w^(-2), w^(-2), w^2])/3 + 
 (22*G[1, -w]*G[r61, z3]*G[w^(-2), w^(-2), w^2])/3 - 
 2*G[1, w]*G[r61, z3]*G[w^(-2), w^(-2), w^2] - 
 (22*G[1, w^2]*G[r61, z3]*G[w^(-2), w^(-2), w^2])/3 + 
 6*G[r61, w^2]*G[r61, z3]*G[w^(-2), w^(-2), w^2] + 
 I*Pi*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 (11*G[0, -w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 G[0, w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 (7*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (14*G[1, r7]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (22*G[1, -w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 2*G[1, w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 (58*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 12*G[1, z3]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
 12*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 6*G[r61, z3]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
 6*G[r62, w^2]^2*G[w^(-2), w^(-2), w^2] - 
 I*Pi*G[r62, z3]*G[w^(-2), w^(-2), w^2] - 
 (11*G[0, -w]*G[r62, z3]*G[w^(-2), w^(-2), w^2])/3 + 
 G[0, w]*G[r62, z3]*G[w^(-2), w^(-2), w^2] - 
 (7*G[0, w^2]*G[r62, z3]*G[w^(-2), w^(-2), w^2])/3 + 
 (14*G[1, r7]*G[r62, z3]*G[w^(-2), w^(-2), w^2])/3 + 
 (22*G[1, -w]*G[r62, z3]*G[w^(-2), w^(-2), w^2])/3 - 
 2*G[1, w]*G[r62, z3]*G[w^(-2), w^(-2), w^2] - 
 (22*G[1, w^2]*G[r62, z3]*G[w^(-2), w^(-2), w^2])/3 + 
 6*G[r61, w^2]*G[r62, z3]*G[w^(-2), w^(-2), w^2] + 
 6*G[r62, w^2]*G[r62, z3]*G[w^(-2), w^(-2), w^2] - 
 ((14*I)/3)*Pi*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (22*G[0, -w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (14*G[0, w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (46*G[0, w^2]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (32*G[1, r7]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (44*G[1, -w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (28*G[1, w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (92*G[1, w^2]^2*G[w^(-2), -w^(-1), w^2])/3 + 
 ((14*I)/3)*Pi*G[1, z3]*G[w^(-2), -w^(-1), w^2] - 
 (22*G[0, -w]*G[1, z3]*G[w^(-2), -w^(-1), w^2])/3 - 
 (14*G[0, w]*G[1, z3]*G[w^(-2), -w^(-1), w^2])/3 + 
 (46*G[0, w^2]*G[1, z3]*G[w^(-2), -w^(-1), w^2])/3 + 
 (32*G[1, r7]*G[1, z3]*G[w^(-2), -w^(-1), w^2])/3 + 
 (44*G[1, -w]*G[1, z3]*G[w^(-2), -w^(-1), w^2])/3 + 
 (28*G[1, w]*G[1, z3]*G[w^(-2), -w^(-1), w^2])/3 - 
 (92*G[1, w^2]*G[1, z3]*G[w^(-2), -w^(-1), w^2])/3 + 
 ((7*I)/3)*Pi*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] - 
 (11*G[0, -w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (7*G[0, w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (23*G[0, w^2]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (16*G[1, r7]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (22*G[1, -w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (14*G[1, w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (46*G[1, w^2]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 ((7*I)/3)*Pi*G[r61, z3]*G[w^(-2), -w^(-1), w^2] + 
 (11*G[0, -w]*G[r61, z3]*G[w^(-2), -w^(-1), w^2])/3 + 
 (7*G[0, w]*G[r61, z3]*G[w^(-2), -w^(-1), w^2])/3 - 
 (23*G[0, w^2]*G[r61, z3]*G[w^(-2), -w^(-1), w^2])/3 - 
 (16*G[1, r7]*G[r61, z3]*G[w^(-2), -w^(-1), w^2])/3 - 
 (22*G[1, -w]*G[r61, z3]*G[w^(-2), -w^(-1), w^2])/3 - 
 (14*G[1, w]*G[r61, z3]*G[w^(-2), -w^(-1), w^2])/3 + 
 (46*G[1, w^2]*G[r61, z3]*G[w^(-2), -w^(-1), w^2])/3 + 
 ((7*I)/3)*Pi*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] - 
 (11*G[0, -w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (7*G[0, w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (23*G[0, w^2]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (16*G[1, r7]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (22*G[1, -w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (14*G[1, w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (46*G[1, w^2]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 ((7*I)/3)*Pi*G[r62, z3]*G[w^(-2), -w^(-1), w^2] + 
 (11*G[0, -w]*G[r62, z3]*G[w^(-2), -w^(-1), w^2])/3 + 
 (7*G[0, w]*G[r62, z3]*G[w^(-2), -w^(-1), w^2])/3 - 
 (23*G[0, w^2]*G[r62, z3]*G[w^(-2), -w^(-1), w^2])/3 - 
 (16*G[1, r7]*G[r62, z3]*G[w^(-2), -w^(-1), w^2])/3 - 
 (22*G[1, -w]*G[r62, z3]*G[w^(-2), -w^(-1), w^2])/3 - 
 (14*G[1, w]*G[r62, z3]*G[w^(-2), -w^(-1), w^2])/3 + 
 (46*G[1, w^2]*G[r62, z3]*G[w^(-2), -w^(-1), w^2])/3 - 
 ((14*I)/3)*Pi*G[1, w^2]*G[w^(-2), -w, w^2] + 
 (46*G[0, -w]*G[1, w^2]*G[w^(-2), -w, w^2])/3 + 
 (14*G[0, w]*G[1, w^2]*G[w^(-2), -w, w^2])/3 - 
 (46*G[0, w^2]*G[1, w^2]*G[w^(-2), -w, w^2])/3 - 
 (32*G[1, r7]*G[1, w^2]*G[w^(-2), -w, w^2])/3 - 
 (92*G[1, -w]*G[1, w^2]*G[w^(-2), -w, w^2])/3 - 
 (28*G[1, w]*G[1, w^2]*G[w^(-2), -w, w^2])/3 + 
 (92*G[1, w^2]^2*G[w^(-2), -w, w^2])/3 + ((14*I)/3)*Pi*G[1, z3]*
  G[w^(-2), -w, w^2] - (46*G[0, -w]*G[1, z3]*G[w^(-2), -w, w^2])/3 - 
 (14*G[0, w]*G[1, z3]*G[w^(-2), -w, w^2])/3 + 
 (46*G[0, w^2]*G[1, z3]*G[w^(-2), -w, w^2])/3 + 
 (32*G[1, r7]*G[1, z3]*G[w^(-2), -w, w^2])/3 + 
 (92*G[1, -w]*G[1, z3]*G[w^(-2), -w, w^2])/3 + 
 (28*G[1, w]*G[1, z3]*G[w^(-2), -w, w^2])/3 - 
 (92*G[1, w^2]*G[1, z3]*G[w^(-2), -w, w^2])/3 + 
 ((7*I)/3)*Pi*G[r61, w^2]*G[w^(-2), -w, w^2] - 
 (23*G[0, -w]*G[r61, w^2]*G[w^(-2), -w, w^2])/3 - 
 (7*G[0, w]*G[r61, w^2]*G[w^(-2), -w, w^2])/3 + 
 (23*G[0, w^2]*G[r61, w^2]*G[w^(-2), -w, w^2])/3 + 
 (16*G[1, r7]*G[r61, w^2]*G[w^(-2), -w, w^2])/3 + 
 (46*G[1, -w]*G[r61, w^2]*G[w^(-2), -w, w^2])/3 + 
 (14*G[1, w]*G[r61, w^2]*G[w^(-2), -w, w^2])/3 - 
 (46*G[1, w^2]*G[r61, w^2]*G[w^(-2), -w, w^2])/3 - 
 ((7*I)/3)*Pi*G[r61, z3]*G[w^(-2), -w, w^2] + 
 (23*G[0, -w]*G[r61, z3]*G[w^(-2), -w, w^2])/3 + 
 (7*G[0, w]*G[r61, z3]*G[w^(-2), -w, w^2])/3 - 
 (23*G[0, w^2]*G[r61, z3]*G[w^(-2), -w, w^2])/3 - 
 (16*G[1, r7]*G[r61, z3]*G[w^(-2), -w, w^2])/3 - 
 (46*G[1, -w]*G[r61, z3]*G[w^(-2), -w, w^2])/3 - 
 (14*G[1, w]*G[r61, z3]*G[w^(-2), -w, w^2])/3 + 
 (46*G[1, w^2]*G[r61, z3]*G[w^(-2), -w, w^2])/3 + 
 ((7*I)/3)*Pi*G[r62, w^2]*G[w^(-2), -w, w^2] - 
 (23*G[0, -w]*G[r62, w^2]*G[w^(-2), -w, w^2])/3 - 
 (7*G[0, w]*G[r62, w^2]*G[w^(-2), -w, w^2])/3 + 
 (23*G[0, w^2]*G[r62, w^2]*G[w^(-2), -w, w^2])/3 + 
 (16*G[1, r7]*G[r62, w^2]*G[w^(-2), -w, w^2])/3 + 
 (46*G[1, -w]*G[r62, w^2]*G[w^(-2), -w, w^2])/3 + 
 (14*G[1, w]*G[r62, w^2]*G[w^(-2), -w, w^2])/3 - 
 (46*G[1, w^2]*G[r62, w^2]*G[w^(-2), -w, w^2])/3 - 
 ((7*I)/3)*Pi*G[r62, z3]*G[w^(-2), -w, w^2] + 
 (23*G[0, -w]*G[r62, z3]*G[w^(-2), -w, w^2])/3 + 
 (7*G[0, w]*G[r62, z3]*G[w^(-2), -w, w^2])/3 - 
 (23*G[0, w^2]*G[r62, z3]*G[w^(-2), -w, w^2])/3 - 
 (16*G[1, r7]*G[r62, z3]*G[w^(-2), -w, w^2])/3 - 
 (46*G[1, -w]*G[r62, z3]*G[w^(-2), -w, w^2])/3 - 
 (14*G[1, w]*G[r62, z3]*G[w^(-2), -w, w^2])/3 + 
 (46*G[1, w^2]*G[r62, z3]*G[w^(-2), -w, w^2])/3 + 
 8*G[0, w^2]*G[1, w^2]*G[-w^(-1), 0, -w] - 8*G[0, w^2]*G[1, z3]*
  G[-w^(-1), 0, -w] - 4*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 0, -w] + 
 4*G[0, w^2]*G[r61, z3]*G[-w^(-1), 0, -w] - 4*G[0, w^2]*G[r62, w^2]*
  G[-w^(-1), 0, -w] + 4*G[0, w^2]*G[r62, z3]*G[-w^(-1), 0, -w] - 
 12*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
 12*G[1, z3]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
 6*G[r61, z3]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
 6*G[r62, z3]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
 4*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 4*G[1, z3]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 2*G[r61, z3]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 2*G[r62, z3]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 4*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] - 4*G[1, z3]*G[-w, w^2]*
  G[-w^(-1), 0, -w] - 2*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] + 
 2*G[r61, z3]*G[-w, w^2]*G[-w^(-1), 0, -w] - 2*G[r62, w^2]*G[-w, w^2]*
  G[-w^(-1), 0, -w] + 2*G[r62, z3]*G[-w, w^2]*G[-w^(-1), 0, -w] - 
 8*G[1, 0, w^2]*G[-w^(-1), 0, -w] + 8*G[1, 0, z3]*G[-w^(-1), 0, -w] + 
 12*G[1, w^(-2), w^2]*G[-w^(-1), 0, -w] - 12*G[1, w^(-2), z3]*
  G[-w^(-1), 0, -w] - 4*G[1, -w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 4*G[1, -w^(-1), z3]*G[-w^(-1), 0, -w] - 4*G[1, -w, w^2]*G[-w^(-1), 0, -w] + 
 4*G[1, -w, z3]*G[-w^(-1), 0, -w] + 12*G[1, w^2, w^2]*G[-w^(-1), 0, -w] - 
 12*G[1, w^2, z3]*G[-w^(-1), 0, -w] + 4*G[r61, 0, w^2]*G[-w^(-1), 0, -w] - 
 4*G[r61, 0, z3]*G[-w^(-1), 0, -w] - 6*G[r61, w^(-2), w^2]*
  G[-w^(-1), 0, -w] + 6*G[r61, w^(-2), z3]*G[-w^(-1), 0, -w] + 
 2*G[r61, -w^(-1), w^2]*G[-w^(-1), 0, -w] - 2*G[r61, -w^(-1), z3]*
  G[-w^(-1), 0, -w] + 2*G[r61, -w, w^2]*G[-w^(-1), 0, -w] - 
 2*G[r61, -w, z3]*G[-w^(-1), 0, -w] - 6*G[r61, w^2, w^2]*G[-w^(-1), 0, -w] + 
 6*G[r61, w^2, z3]*G[-w^(-1), 0, -w] + 4*G[r62, 0, w^2]*G[-w^(-1), 0, -w] - 
 4*G[r62, 0, z3]*G[-w^(-1), 0, -w] - 6*G[r62, w^(-2), w^2]*
  G[-w^(-1), 0, -w] + 6*G[r62, w^(-2), z3]*G[-w^(-1), 0, -w] + 
 2*G[r62, -w^(-1), w^2]*G[-w^(-1), 0, -w] - 2*G[r62, -w^(-1), z3]*
  G[-w^(-1), 0, -w] + 2*G[r62, -w, w^2]*G[-w^(-1), 0, -w] - 
 2*G[r62, -w, z3]*G[-w^(-1), 0, -w] - 6*G[r62, w^2, w^2]*G[-w^(-1), 0, -w] + 
 6*G[r62, w^2, z3]*G[-w^(-1), 0, -w] - ((76*I)/3)*Pi*G[1, w^2]*
  G[-w^(-1), 0, w^2] + 16*G[0, -w]*G[1, w^2]*G[-w^(-1), 0, w^2] + 
 (88*G[0, w]*G[1, w^2]*G[-w^(-1), 0, w^2])/3 - 
 20*G[0, w^2]*G[1, w^2]*G[-w^(-1), 0, w^2] + 
 (28*G[1, r7]*G[1, w^2]*G[-w^(-1), 0, w^2])/3 - 
 32*G[1, -w]*G[1, w^2]*G[-w^(-1), 0, w^2] - 
 (104*G[1, w]*G[1, w^2]*G[-w^(-1), 0, w^2])/3 + 
 32*G[1, w^2]^2*G[-w^(-1), 0, w^2] + ((76*I)/3)*Pi*G[1, z3]*
  G[-w^(-1), 0, w^2] - 16*G[0, -w]*G[1, z3]*G[-w^(-1), 0, w^2] - 
 (88*G[0, w]*G[1, z3]*G[-w^(-1), 0, w^2])/3 + 
 20*G[0, w^2]*G[1, z3]*G[-w^(-1), 0, w^2] - 
 (28*G[1, r7]*G[1, z3]*G[-w^(-1), 0, w^2])/3 + 
 32*G[1, -w]*G[1, z3]*G[-w^(-1), 0, w^2] + 
 (104*G[1, w]*G[1, z3]*G[-w^(-1), 0, w^2])/3 - 
 32*G[1, w^2]*G[1, z3]*G[-w^(-1), 0, w^2] + ((38*I)/3)*Pi*G[r61, w^2]*
  G[-w^(-1), 0, w^2] - 8*G[0, -w]*G[r61, w^2]*G[-w^(-1), 0, w^2] - 
 (44*G[0, w]*G[r61, w^2]*G[-w^(-1), 0, w^2])/3 + 
 10*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 0, w^2] - 
 (14*G[1, r7]*G[r61, w^2]*G[-w^(-1), 0, w^2])/3 + 
 16*G[1, -w]*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
 (52*G[1, w]*G[r61, w^2]*G[-w^(-1), 0, w^2])/3 - 
 4*G[1, w^2]*G[r61, w^2]*G[-w^(-1), 0, w^2] - 
 12*G[1, z3]*G[r61, w^2]*G[-w^(-1), 0, w^2] - 
 6*G[r61, w^2]^2*G[-w^(-1), 0, w^2] - ((38*I)/3)*Pi*G[r61, z3]*
  G[-w^(-1), 0, w^2] + 8*G[0, -w]*G[r61, z3]*G[-w^(-1), 0, w^2] + 
 (44*G[0, w]*G[r61, z3]*G[-w^(-1), 0, w^2])/3 - 
 10*G[0, w^2]*G[r61, z3]*G[-w^(-1), 0, w^2] + 
 (14*G[1, r7]*G[r61, z3]*G[-w^(-1), 0, w^2])/3 - 
 16*G[1, -w]*G[r61, z3]*G[-w^(-1), 0, w^2] - 
 (52*G[1, w]*G[r61, z3]*G[-w^(-1), 0, w^2])/3 + 
 16*G[1, w^2]*G[r61, z3]*G[-w^(-1), 0, w^2] + 
 6*G[r61, w^2]*G[r61, z3]*G[-w^(-1), 0, w^2] + 
 ((38*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 8*G[0, -w]*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 (44*G[0, w]*G[r62, w^2]*G[-w^(-1), 0, w^2])/3 + 
 10*G[0, w^2]*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 (14*G[1, r7]*G[r62, w^2]*G[-w^(-1), 0, w^2])/3 + 
 16*G[1, -w]*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
 (52*G[1, w]*G[r62, w^2]*G[-w^(-1), 0, w^2])/3 - 
 4*G[1, w^2]*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 12*G[1, z3]*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 12*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
 6*G[r61, z3]*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 6*G[r62, w^2]^2*G[-w^(-1), 0, w^2] - ((38*I)/3)*Pi*G[r62, z3]*
  G[-w^(-1), 0, w^2] + 8*G[0, -w]*G[r62, z3]*G[-w^(-1), 0, w^2] + 
 (44*G[0, w]*G[r62, z3]*G[-w^(-1), 0, w^2])/3 - 
 10*G[0, w^2]*G[r62, z3]*G[-w^(-1), 0, w^2] + 
 (14*G[1, r7]*G[r62, z3]*G[-w^(-1), 0, w^2])/3 - 
 16*G[1, -w]*G[r62, z3]*G[-w^(-1), 0, w^2] - 
 (52*G[1, w]*G[r62, z3]*G[-w^(-1), 0, w^2])/3 + 
 16*G[1, w^2]*G[r62, z3]*G[-w^(-1), 0, w^2] + 
 6*G[r61, w^2]*G[r62, z3]*G[-w^(-1), 0, w^2] + 
 6*G[r62, w^2]*G[r62, z3]*G[-w^(-1), 0, w^2] + 
 4*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 4*G[1, z3]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 2*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
 2*G[r61, z3]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 2*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
 2*G[r62, z3]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 4*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 4*G[1, z3]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 2*G[r61, z3]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 2*G[r62, z3]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 28*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
 28*G[1, z3]*G[-w, w^2]*G[-w^(-1), 0, w^2] + 14*G[r61, w^2]*G[-w, w^2]*
  G[-w^(-1), 0, w^2] - 14*G[r61, z3]*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
 14*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
 14*G[r62, z3]*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
 8*G[1, 0, w^2]*G[-w^(-1), 0, w^2] + 8*G[1, 0, z3]*G[-w^(-1), 0, w^2] - 
 4*G[1, w^(-2), w^2]*G[-w^(-1), 0, w^2] + 4*G[1, w^(-2), z3]*
  G[-w^(-1), 0, w^2] + 4*G[1, -w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 4*G[1, -w^(-1), z3]*G[-w^(-1), 0, w^2] + 
 28*G[1, -w, w^2]*G[-w^(-1), 0, w^2] - 28*G[1, -w, z3]*G[-w^(-1), 0, w^2] - 
 12*G[1, w^2, w^2]*G[-w^(-1), 0, w^2] + 12*G[1, w^2, z3]*G[-w^(-1), 0, w^2] + 
 4*G[r61, 0, w^2]*G[-w^(-1), 0, w^2] - 4*G[r61, 0, z3]*G[-w^(-1), 0, w^2] + 
 2*G[r61, w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 2*G[r61, w^(-2), z3]*G[-w^(-1), 0, w^2] - 2*G[r61, -w^(-1), w^2]*
  G[-w^(-1), 0, w^2] + 2*G[r61, -w^(-1), z3]*G[-w^(-1), 0, w^2] - 
 14*G[r61, -w, w^2]*G[-w^(-1), 0, w^2] + 14*G[r61, -w, z3]*
  G[-w^(-1), 0, w^2] + 6*G[r61, w^2, w^2]*G[-w^(-1), 0, w^2] - 
 6*G[r61, w^2, z3]*G[-w^(-1), 0, w^2] + 4*G[r62, 0, w^2]*G[-w^(-1), 0, w^2] - 
 4*G[r62, 0, z3]*G[-w^(-1), 0, w^2] + 2*G[r62, w^(-2), w^2]*
  G[-w^(-1), 0, w^2] - 2*G[r62, w^(-2), z3]*G[-w^(-1), 0, w^2] - 
 2*G[r62, -w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 2*G[r62, -w^(-1), z3]*G[-w^(-1), 0, w^2] - 
 14*G[r62, -w, w^2]*G[-w^(-1), 0, w^2] + 14*G[r62, -w, z3]*
  G[-w^(-1), 0, w^2] + 6*G[r62, w^2, w^2]*G[-w^(-1), 0, w^2] - 
 6*G[r62, w^2, z3]*G[-w^(-1), 0, w^2] - 16*G[0, w^2]*G[1, w^2]*
  G[-w^(-1), 1, -w] + 16*G[0, w^2]*G[1, z3]*G[-w^(-1), 1, -w] + 
 8*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 1, -w] - 
 8*G[0, w^2]*G[r61, z3]*G[-w^(-1), 1, -w] + 8*G[0, w^2]*G[r62, w^2]*
  G[-w^(-1), 1, -w] - 8*G[0, w^2]*G[r62, z3]*G[-w^(-1), 1, -w] + 
 24*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 24*G[1, z3]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 12*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
 12*G[r61, z3]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 12*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
 12*G[r62, z3]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 8*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 8*G[1, z3]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 4*G[r61, z3]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 4*G[r62, z3]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 8*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] + 8*G[1, z3]*G[-w, w^2]*
  G[-w^(-1), 1, -w] + 4*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] - 
 4*G[r61, z3]*G[-w, w^2]*G[-w^(-1), 1, -w] + 4*G[r62, w^2]*G[-w, w^2]*
  G[-w^(-1), 1, -w] - 4*G[r62, z3]*G[-w, w^2]*G[-w^(-1), 1, -w] + 
 16*G[1, 0, w^2]*G[-w^(-1), 1, -w] - 16*G[1, 0, z3]*G[-w^(-1), 1, -w] - 
 24*G[1, w^(-2), w^2]*G[-w^(-1), 1, -w] + 24*G[1, w^(-2), z3]*
  G[-w^(-1), 1, -w] + 8*G[1, -w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 8*G[1, -w^(-1), z3]*G[-w^(-1), 1, -w] + 8*G[1, -w, w^2]*G[-w^(-1), 1, -w] - 
 8*G[1, -w, z3]*G[-w^(-1), 1, -w] - 24*G[1, w^2, w^2]*G[-w^(-1), 1, -w] + 
 24*G[1, w^2, z3]*G[-w^(-1), 1, -w] - 8*G[r61, 0, w^2]*G[-w^(-1), 1, -w] + 
 8*G[r61, 0, z3]*G[-w^(-1), 1, -w] + 12*G[r61, w^(-2), w^2]*
  G[-w^(-1), 1, -w] - 12*G[r61, w^(-2), z3]*G[-w^(-1), 1, -w] - 
 4*G[r61, -w^(-1), w^2]*G[-w^(-1), 1, -w] + 4*G[r61, -w^(-1), z3]*
  G[-w^(-1), 1, -w] - 4*G[r61, -w, w^2]*G[-w^(-1), 1, -w] + 
 4*G[r61, -w, z3]*G[-w^(-1), 1, -w] + 12*G[r61, w^2, w^2]*G[-w^(-1), 1, -w] - 
 12*G[r61, w^2, z3]*G[-w^(-1), 1, -w] - 8*G[r62, 0, w^2]*G[-w^(-1), 1, -w] + 
 8*G[r62, 0, z3]*G[-w^(-1), 1, -w] + 12*G[r62, w^(-2), w^2]*
  G[-w^(-1), 1, -w] - 12*G[r62, w^(-2), z3]*G[-w^(-1), 1, -w] - 
 4*G[r62, -w^(-1), w^2]*G[-w^(-1), 1, -w] + 4*G[r62, -w^(-1), z3]*
  G[-w^(-1), 1, -w] - 4*G[r62, -w, w^2]*G[-w^(-1), 1, -w] + 
 4*G[r62, -w, z3]*G[-w^(-1), 1, -w] + 12*G[r62, w^2, w^2]*G[-w^(-1), 1, -w] - 
 12*G[r62, w^2, z3]*G[-w^(-1), 1, -w] - ((128*I)/9)*Pi*G[1, w^2]*
  G[-w^(-1), 1, w^2] + 8*G[0, -w]*G[1, w^2]*G[-w^(-1), 1, w^2] + 
 (200*G[0, w]*G[1, w^2]*G[-w^(-1), 1, w^2])/9 + 
 (128*G[1, r7]*G[1, w^2]*G[-w^(-1), 1, w^2])/9 - 
 16*G[1, -w]*G[1, w^2]*G[-w^(-1), 1, w^2] - 
 (400*G[1, w]*G[1, w^2]*G[-w^(-1), 1, w^2])/9 + 
 ((128*I)/9)*Pi*G[1, z3]*G[-w^(-1), 1, w^2] - 
 8*G[0, -w]*G[1, z3]*G[-w^(-1), 1, w^2] - 
 (200*G[0, w]*G[1, z3]*G[-w^(-1), 1, w^2])/9 - 
 (128*G[1, r7]*G[1, z3]*G[-w^(-1), 1, w^2])/9 + 
 16*G[1, -w]*G[1, z3]*G[-w^(-1), 1, w^2] + 
 (400*G[1, w]*G[1, z3]*G[-w^(-1), 1, w^2])/9 + 
 ((64*I)/9)*Pi*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
 (100*G[0, w]*G[r61, w^2]*G[-w^(-1), 1, w^2])/9 - 
 (64*G[1, r7]*G[r61, w^2]*G[-w^(-1), 1, w^2])/9 + 
 8*G[1, -w]*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
 (200*G[1, w]*G[r61, w^2]*G[-w^(-1), 1, w^2])/9 - 
 16*G[1, w^2]*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
 16*G[1, z3]*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
 8*G[r61, w^2]^2*G[-w^(-1), 1, w^2] - ((64*I)/9)*Pi*G[r61, z3]*
  G[-w^(-1), 1, w^2] + 4*G[0, -w]*G[r61, z3]*G[-w^(-1), 1, w^2] + 
 (100*G[0, w]*G[r61, z3]*G[-w^(-1), 1, w^2])/9 + 
 (64*G[1, r7]*G[r61, z3]*G[-w^(-1), 1, w^2])/9 - 
 8*G[1, -w]*G[r61, z3]*G[-w^(-1), 1, w^2] - 
 (200*G[1, w]*G[r61, z3]*G[-w^(-1), 1, w^2])/9 - 
 8*G[r61, w^2]*G[r61, z3]*G[-w^(-1), 1, w^2] + 
 ((64*I)/9)*Pi*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 4*G[0, -w]*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 (100*G[0, w]*G[r62, w^2]*G[-w^(-1), 1, w^2])/9 - 
 (64*G[1, r7]*G[r62, w^2]*G[-w^(-1), 1, w^2])/9 + 
 8*G[1, -w]*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
 (200*G[1, w]*G[r62, w^2]*G[-w^(-1), 1, w^2])/9 - 
 16*G[1, w^2]*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
 16*G[1, z3]*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
 16*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 8*G[r61, z3]*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
 8*G[r62, w^2]^2*G[-w^(-1), 1, w^2] - ((64*I)/9)*Pi*G[r62, z3]*
  G[-w^(-1), 1, w^2] + 4*G[0, -w]*G[r62, z3]*G[-w^(-1), 1, w^2] + 
 (100*G[0, w]*G[r62, z3]*G[-w^(-1), 1, w^2])/9 + 
 (64*G[1, r7]*G[r62, z3]*G[-w^(-1), 1, w^2])/9 - 
 8*G[1, -w]*G[r62, z3]*G[-w^(-1), 1, w^2] - 
 (200*G[1, w]*G[r62, z3]*G[-w^(-1), 1, w^2])/9 - 
 8*G[r61, w^2]*G[r62, z3]*G[-w^(-1), 1, w^2] - 
 8*G[r62, w^2]*G[r62, z3]*G[-w^(-1), 1, w^2] - 
 8*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 8*G[1, z3]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 4*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 4*G[r61, z3]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 4*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 4*G[r62, z3]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 8*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 8*G[1, z3]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 4*G[r61, z3]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 4*G[r62, z3]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 56*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 56*G[1, z3]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 28*G[r61, w^2]*G[-w, w^2]*
  G[-w^(-1), 1, w^2] + 28*G[r61, z3]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 28*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 28*G[r62, z3]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 16*G[1, 0, w^2]*G[-w^(-1), 1, w^2] - 16*G[1, 0, z3]*G[-w^(-1), 1, w^2] + 
 8*G[1, w^(-2), w^2]*G[-w^(-1), 1, w^2] - 8*G[1, w^(-2), z3]*
  G[-w^(-1), 1, w^2] - 8*G[1, -w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 8*G[1, -w^(-1), z3]*G[-w^(-1), 1, w^2] - 
 56*G[1, -w, w^2]*G[-w^(-1), 1, w^2] + 56*G[1, -w, z3]*G[-w^(-1), 1, w^2] + 
 24*G[1, w^2, w^2]*G[-w^(-1), 1, w^2] - 24*G[1, w^2, z3]*G[-w^(-1), 1, w^2] - 
 8*G[r61, 0, w^2]*G[-w^(-1), 1, w^2] + 8*G[r61, 0, z3]*G[-w^(-1), 1, w^2] - 
 4*G[r61, w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 4*G[r61, w^(-2), z3]*G[-w^(-1), 1, w^2] + 4*G[r61, -w^(-1), w^2]*
  G[-w^(-1), 1, w^2] - 4*G[r61, -w^(-1), z3]*G[-w^(-1), 1, w^2] + 
 28*G[r61, -w, w^2]*G[-w^(-1), 1, w^2] - 28*G[r61, -w, z3]*
  G[-w^(-1), 1, w^2] - 12*G[r61, w^2, w^2]*G[-w^(-1), 1, w^2] + 
 12*G[r61, w^2, z3]*G[-w^(-1), 1, w^2] - 
 8*G[r62, 0, w^2]*G[-w^(-1), 1, w^2] + 8*G[r62, 0, z3]*G[-w^(-1), 1, w^2] - 
 4*G[r62, w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 4*G[r62, w^(-2), z3]*G[-w^(-1), 1, w^2] + 4*G[r62, -w^(-1), w^2]*
  G[-w^(-1), 1, w^2] - 4*G[r62, -w^(-1), z3]*G[-w^(-1), 1, w^2] + 
 28*G[r62, -w, w^2]*G[-w^(-1), 1, w^2] - 28*G[r62, -w, z3]*
  G[-w^(-1), 1, w^2] - 12*G[r62, w^2, w^2]*G[-w^(-1), 1, w^2] + 
 12*G[r62, w^2, z3]*G[-w^(-1), 1, w^2] + ((160*I)/9)*Pi*G[1, w^2]*
  G[-w^(-1), r61, w^2] - (124*G[0, w]*G[1, w^2]*G[-w^(-1), r61, w^2])/9 + 
 12*G[0, w^2]*G[1, w^2]*G[-w^(-1), r61, w^2] - 
 (88*G[1, r7]*G[1, w^2]*G[-w^(-1), r61, w^2])/9 + 
 (248*G[1, w]*G[1, w^2]*G[-w^(-1), r61, w^2])/9 - 
 16*G[1, w^2]^2*G[-w^(-1), r61, w^2] - ((160*I)/9)*Pi*G[1, z3]*
  G[-w^(-1), r61, w^2] + (124*G[0, w]*G[1, z3]*G[-w^(-1), r61, w^2])/9 - 
 12*G[0, w^2]*G[1, z3]*G[-w^(-1), r61, w^2] + 
 (88*G[1, r7]*G[1, z3]*G[-w^(-1), r61, w^2])/9 - 
 (248*G[1, w]*G[1, z3]*G[-w^(-1), r61, w^2])/9 + 
 16*G[1, w^2]*G[1, z3]*G[-w^(-1), r61, w^2] - 
 ((80*I)/9)*Pi*G[r61, w^2]*G[-w^(-1), r61, w^2] + 
 (62*G[0, w]*G[r61, w^2]*G[-w^(-1), r61, w^2])/9 - 
 6*G[0, w^2]*G[r61, w^2]*G[-w^(-1), r61, w^2] + 
 (44*G[1, r7]*G[r61, w^2]*G[-w^(-1), r61, w^2])/9 - 
 (124*G[1, w]*G[r61, w^2]*G[-w^(-1), r61, w^2])/9 + 
 4*G[1, w^2]*G[r61, w^2]*G[-w^(-1), r61, w^2] + 
 4*G[1, z3]*G[r61, w^2]*G[-w^(-1), r61, w^2] + 
 2*G[r61, w^2]^2*G[-w^(-1), r61, w^2] + ((80*I)/9)*Pi*G[r61, z3]*
  G[-w^(-1), r61, w^2] - (62*G[0, w]*G[r61, z3]*G[-w^(-1), r61, w^2])/9 + 
 6*G[0, w^2]*G[r61, z3]*G[-w^(-1), r61, w^2] - 
 (44*G[1, r7]*G[r61, z3]*G[-w^(-1), r61, w^2])/9 + 
 (124*G[1, w]*G[r61, z3]*G[-w^(-1), r61, w^2])/9 - 
 8*G[1, w^2]*G[r61, z3]*G[-w^(-1), r61, w^2] - 
 2*G[r61, w^2]*G[r61, z3]*G[-w^(-1), r61, w^2] - 
 ((80*I)/9)*Pi*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 (62*G[0, w]*G[r62, w^2]*G[-w^(-1), r61, w^2])/9 - 
 6*G[0, w^2]*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 (44*G[1, r7]*G[r62, w^2]*G[-w^(-1), r61, w^2])/9 - 
 (124*G[1, w]*G[r62, w^2]*G[-w^(-1), r61, w^2])/9 + 
 4*G[1, w^2]*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 4*G[1, z3]*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 4*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), r61, w^2] - 
 2*G[r61, z3]*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 2*G[r62, w^2]^2*G[-w^(-1), r61, w^2] + ((80*I)/9)*Pi*G[r62, z3]*
  G[-w^(-1), r61, w^2] - (62*G[0, w]*G[r62, z3]*G[-w^(-1), r61, w^2])/9 + 
 6*G[0, w^2]*G[r62, z3]*G[-w^(-1), r61, w^2] - 
 (44*G[1, r7]*G[r62, z3]*G[-w^(-1), r61, w^2])/9 + 
 (124*G[1, w]*G[r62, z3]*G[-w^(-1), r61, w^2])/9 - 
 8*G[1, w^2]*G[r62, z3]*G[-w^(-1), r61, w^2] - 
 2*G[r61, w^2]*G[r62, z3]*G[-w^(-1), r61, w^2] - 
 2*G[r62, w^2]*G[r62, z3]*G[-w^(-1), r61, w^2] + 
 ((160*I)/9)*Pi*G[1, w^2]*G[-w^(-1), r62, w^2] - 
 (124*G[0, w]*G[1, w^2]*G[-w^(-1), r62, w^2])/9 + 
 12*G[0, w^2]*G[1, w^2]*G[-w^(-1), r62, w^2] - 
 (88*G[1, r7]*G[1, w^2]*G[-w^(-1), r62, w^2])/9 + 
 (248*G[1, w]*G[1, w^2]*G[-w^(-1), r62, w^2])/9 - 
 16*G[1, w^2]^2*G[-w^(-1), r62, w^2] - ((160*I)/9)*Pi*G[1, z3]*
  G[-w^(-1), r62, w^2] + (124*G[0, w]*G[1, z3]*G[-w^(-1), r62, w^2])/9 - 
 12*G[0, w^2]*G[1, z3]*G[-w^(-1), r62, w^2] + 
 (88*G[1, r7]*G[1, z3]*G[-w^(-1), r62, w^2])/9 - 
 (248*G[1, w]*G[1, z3]*G[-w^(-1), r62, w^2])/9 + 
 16*G[1, w^2]*G[1, z3]*G[-w^(-1), r62, w^2] - 
 ((80*I)/9)*Pi*G[r61, w^2]*G[-w^(-1), r62, w^2] + 
 (62*G[0, w]*G[r61, w^2]*G[-w^(-1), r62, w^2])/9 - 
 6*G[0, w^2]*G[r61, w^2]*G[-w^(-1), r62, w^2] + 
 (44*G[1, r7]*G[r61, w^2]*G[-w^(-1), r62, w^2])/9 - 
 (124*G[1, w]*G[r61, w^2]*G[-w^(-1), r62, w^2])/9 + 
 4*G[1, w^2]*G[r61, w^2]*G[-w^(-1), r62, w^2] + 
 4*G[1, z3]*G[r61, w^2]*G[-w^(-1), r62, w^2] + 
 2*G[r61, w^2]^2*G[-w^(-1), r62, w^2] + ((80*I)/9)*Pi*G[r61, z3]*
  G[-w^(-1), r62, w^2] - (62*G[0, w]*G[r61, z3]*G[-w^(-1), r62, w^2])/9 + 
 6*G[0, w^2]*G[r61, z3]*G[-w^(-1), r62, w^2] - 
 (44*G[1, r7]*G[r61, z3]*G[-w^(-1), r62, w^2])/9 + 
 (124*G[1, w]*G[r61, z3]*G[-w^(-1), r62, w^2])/9 - 
 8*G[1, w^2]*G[r61, z3]*G[-w^(-1), r62, w^2] - 
 2*G[r61, w^2]*G[r61, z3]*G[-w^(-1), r62, w^2] - 
 ((80*I)/9)*Pi*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 (62*G[0, w]*G[r62, w^2]*G[-w^(-1), r62, w^2])/9 - 
 6*G[0, w^2]*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 (44*G[1, r7]*G[r62, w^2]*G[-w^(-1), r62, w^2])/9 - 
 (124*G[1, w]*G[r62, w^2]*G[-w^(-1), r62, w^2])/9 + 
 4*G[1, w^2]*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 4*G[1, z3]*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 4*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), r62, w^2] - 
 2*G[r61, z3]*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 2*G[r62, w^2]^2*G[-w^(-1), r62, w^2] + ((80*I)/9)*Pi*G[r62, z3]*
  G[-w^(-1), r62, w^2] - (62*G[0, w]*G[r62, z3]*G[-w^(-1), r62, w^2])/9 + 
 6*G[0, w^2]*G[r62, z3]*G[-w^(-1), r62, w^2] - 
 (44*G[1, r7]*G[r62, z3]*G[-w^(-1), r62, w^2])/9 + 
 (124*G[1, w]*G[r62, z3]*G[-w^(-1), r62, w^2])/9 - 
 8*G[1, w^2]*G[r62, z3]*G[-w^(-1), r62, w^2] - 
 2*G[r61, w^2]*G[r62, z3]*G[-w^(-1), r62, w^2] - 
 2*G[r62, w^2]*G[r62, z3]*G[-w^(-1), r62, w^2] + 
 ((10*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^(-2), w^2] - 
 (10*G[0, -w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (10*G[0, w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (10*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (20*G[1, -w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (20*G[1, w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (20*G[1, w^2]^2*G[-w^(-1), w^(-2), w^2])/3 - 
 ((10*I)/3)*Pi*G[1, z3]*G[-w^(-1), w^(-2), w^2] + 
 (10*G[0, -w]*G[1, z3]*G[-w^(-1), w^(-2), w^2])/3 + 
 (10*G[0, w]*G[1, z3]*G[-w^(-1), w^(-2), w^2])/3 - 
 (10*G[0, w^2]*G[1, z3]*G[-w^(-1), w^(-2), w^2])/3 - 
 (20*G[1, -w]*G[1, z3]*G[-w^(-1), w^(-2), w^2])/3 - 
 (20*G[1, w]*G[1, z3]*G[-w^(-1), w^(-2), w^2])/3 + 
 (20*G[1, w^2]*G[1, z3]*G[-w^(-1), w^(-2), w^2])/3 - 
 ((5*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (5*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (5*G[0, w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (5*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (10*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (10*G[1, w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (10*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 ((5*I)/3)*Pi*G[r61, z3]*G[-w^(-1), w^(-2), w^2] - 
 (5*G[0, -w]*G[r61, z3]*G[-w^(-1), w^(-2), w^2])/3 - 
 (5*G[0, w]*G[r61, z3]*G[-w^(-1), w^(-2), w^2])/3 + 
 (5*G[0, w^2]*G[r61, z3]*G[-w^(-1), w^(-2), w^2])/3 + 
 (10*G[1, -w]*G[r61, z3]*G[-w^(-1), w^(-2), w^2])/3 + 
 (10*G[1, w]*G[r61, z3]*G[-w^(-1), w^(-2), w^2])/3 - 
 (10*G[1, w^2]*G[r61, z3]*G[-w^(-1), w^(-2), w^2])/3 - 
 ((5*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (5*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (5*G[0, w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (5*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (10*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (10*G[1, w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (10*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 ((5*I)/3)*Pi*G[r62, z3]*G[-w^(-1), w^(-2), w^2] - 
 (5*G[0, -w]*G[r62, z3]*G[-w^(-1), w^(-2), w^2])/3 - 
 (5*G[0, w]*G[r62, z3]*G[-w^(-1), w^(-2), w^2])/3 + 
 (5*G[0, w^2]*G[r62, z3]*G[-w^(-1), w^(-2), w^2])/3 + 
 (10*G[1, -w]*G[r62, z3]*G[-w^(-1), w^(-2), w^2])/3 + 
 (10*G[1, w]*G[r62, z3]*G[-w^(-1), w^(-2), w^2])/3 - 
 (10*G[1, w^2]*G[r62, z3]*G[-w^(-1), w^(-2), w^2])/3 + 
 ((34*I)/3)*Pi*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (14*G[0, -w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (34*G[0, w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (14*G[0, w^2]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (20*G[1, r7]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (28*G[1, -w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (68*G[1, w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (28*G[1, w^2]^2*G[-w^(-1), -w^(-1), w^2])/3 - 
 ((34*I)/3)*Pi*G[1, z3]*G[-w^(-1), -w^(-1), w^2] + 
 (14*G[0, -w]*G[1, z3]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (34*G[0, w]*G[1, z3]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (14*G[0, w^2]*G[1, z3]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (20*G[1, r7]*G[1, z3]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (28*G[1, -w]*G[1, z3]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (68*G[1, w]*G[1, z3]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (28*G[1, w^2]*G[1, z3]*G[-w^(-1), -w^(-1), w^2])/3 - 
 ((17*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (7*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (17*G[0, w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (10*G[1, r7]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (14*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (34*G[1, w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 ((17*I)/3)*Pi*G[r61, z3]*G[-w^(-1), -w^(-1), w^2] - 
 (7*G[0, -w]*G[r61, z3]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (17*G[0, w]*G[r61, z3]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[r61, z3]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (10*G[1, r7]*G[r61, z3]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (14*G[1, -w]*G[r61, z3]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (34*G[1, w]*G[r61, z3]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[r61, z3]*G[-w^(-1), -w^(-1), w^2])/3 - 
 ((17*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (7*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (17*G[0, w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (10*G[1, r7]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (14*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (34*G[1, w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 ((17*I)/3)*Pi*G[r62, z3]*G[-w^(-1), -w^(-1), w^2] - 
 (7*G[0, -w]*G[r62, z3]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (17*G[0, w]*G[r62, z3]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[r62, z3]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (10*G[1, r7]*G[r62, z3]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (14*G[1, -w]*G[r62, z3]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (34*G[1, w]*G[r62, z3]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[r62, z3]*G[-w^(-1), -w^(-1), w^2])/3 + 
 ((34*I)/3)*Pi*G[1, w^2]*G[-w^(-1), -w, w^2] - 
 (86*G[0, -w]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (34*G[0, w]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (14*G[0, w^2]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (20*G[1, r7]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (172*G[1, -w]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (68*G[1, w]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (28*G[1, w^2]^2*G[-w^(-1), -w, w^2])/3 - ((34*I)/3)*Pi*G[1, z3]*
  G[-w^(-1), -w, w^2] + (86*G[0, -w]*G[1, z3]*G[-w^(-1), -w, w^2])/3 + 
 (34*G[0, w]*G[1, z3]*G[-w^(-1), -w, w^2])/3 - 
 (14*G[0, w^2]*G[1, z3]*G[-w^(-1), -w, w^2])/3 + 
 (20*G[1, r7]*G[1, z3]*G[-w^(-1), -w, w^2])/3 - 
 (172*G[1, -w]*G[1, z3]*G[-w^(-1), -w, w^2])/3 - 
 (68*G[1, w]*G[1, z3]*G[-w^(-1), -w, w^2])/3 + 
 (28*G[1, w^2]*G[1, z3]*G[-w^(-1), -w, w^2])/3 - 
 ((17*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), -w, w^2] + 
 (43*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (17*G[0, w]*G[r61, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (7*G[0, w^2]*G[r61, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (10*G[1, r7]*G[r61, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (86*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (34*G[1, w]*G[r61, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (14*G[1, w^2]*G[r61, w^2]*G[-w^(-1), -w, w^2])/3 + 
 ((17*I)/3)*Pi*G[r61, z3]*G[-w^(-1), -w, w^2] - 
 (43*G[0, -w]*G[r61, z3]*G[-w^(-1), -w, w^2])/3 - 
 (17*G[0, w]*G[r61, z3]*G[-w^(-1), -w, w^2])/3 + 
 (7*G[0, w^2]*G[r61, z3]*G[-w^(-1), -w, w^2])/3 - 
 (10*G[1, r7]*G[r61, z3]*G[-w^(-1), -w, w^2])/3 + 
 (86*G[1, -w]*G[r61, z3]*G[-w^(-1), -w, w^2])/3 + 
 (34*G[1, w]*G[r61, z3]*G[-w^(-1), -w, w^2])/3 - 
 (14*G[1, w^2]*G[r61, z3]*G[-w^(-1), -w, w^2])/3 - 
 ((17*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), -w, w^2] + 
 (43*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (17*G[0, w]*G[r62, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (7*G[0, w^2]*G[r62, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (10*G[1, r7]*G[r62, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (86*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (34*G[1, w]*G[r62, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (14*G[1, w^2]*G[r62, w^2]*G[-w^(-1), -w, w^2])/3 + 
 ((17*I)/3)*Pi*G[r62, z3]*G[-w^(-1), -w, w^2] - 
 (43*G[0, -w]*G[r62, z3]*G[-w^(-1), -w, w^2])/3 - 
 (17*G[0, w]*G[r62, z3]*G[-w^(-1), -w, w^2])/3 + 
 (7*G[0, w^2]*G[r62, z3]*G[-w^(-1), -w, w^2])/3 - 
 (10*G[1, r7]*G[r62, z3]*G[-w^(-1), -w, w^2])/3 + 
 (86*G[1, -w]*G[r62, z3]*G[-w^(-1), -w, w^2])/3 + 
 (34*G[1, w]*G[r62, z3]*G[-w^(-1), -w, w^2])/3 - 
 (14*G[1, w^2]*G[r62, z3]*G[-w^(-1), -w, w^2])/3 + 
 (8*I)*Pi*G[1, w^2]*G[-w^(-1), w^2, w^2] - 
 (56*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 8*G[0, w]*G[1, w^2]*G[-w^(-1), w^2, w^2] + 
 (56*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (32*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (112*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 16*G[1, w]*G[1, w^2]*G[-w^(-1), w^2, w^2] - 
 (112*G[1, w^2]^2*G[-w^(-1), w^2, w^2])/3 - 
 (8*I)*Pi*G[1, z3]*G[-w^(-1), w^2, w^2] + 
 (56*G[0, -w]*G[1, z3]*G[-w^(-1), w^2, w^2])/3 + 
 8*G[0, w]*G[1, z3]*G[-w^(-1), w^2, w^2] - 
 (56*G[0, w^2]*G[1, z3]*G[-w^(-1), w^2, w^2])/3 - 
 (32*G[1, r7]*G[1, z3]*G[-w^(-1), w^2, w^2])/3 - 
 (112*G[1, -w]*G[1, z3]*G[-w^(-1), w^2, w^2])/3 - 
 16*G[1, w]*G[1, z3]*G[-w^(-1), w^2, w^2] + 
 (112*G[1, w^2]*G[1, z3]*G[-w^(-1), w^2, w^2])/3 - 
 (4*I)*Pi*G[r61, w^2]*G[-w^(-1), w^2, w^2] + 
 (28*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 4*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2, w^2] - 
 (28*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (16*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (56*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 8*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2, w^2] + 
 (56*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (4*I)*Pi*G[r61, z3]*G[-w^(-1), w^2, w^2] - 
 (28*G[0, -w]*G[r61, z3]*G[-w^(-1), w^2, w^2])/3 - 
 4*G[0, w]*G[r61, z3]*G[-w^(-1), w^2, w^2] + 
 (28*G[0, w^2]*G[r61, z3]*G[-w^(-1), w^2, w^2])/3 + 
 (16*G[1, r7]*G[r61, z3]*G[-w^(-1), w^2, w^2])/3 + 
 (56*G[1, -w]*G[r61, z3]*G[-w^(-1), w^2, w^2])/3 + 
 8*G[1, w]*G[r61, z3]*G[-w^(-1), w^2, w^2] - 
 (56*G[1, w^2]*G[r61, z3]*G[-w^(-1), w^2, w^2])/3 - 
 (4*I)*Pi*G[r62, w^2]*G[-w^(-1), w^2, w^2] + 
 (28*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 4*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2, w^2] - 
 (28*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (16*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (56*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 8*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2, w^2] + 
 (56*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (4*I)*Pi*G[r62, z3]*G[-w^(-1), w^2, w^2] - 
 (28*G[0, -w]*G[r62, z3]*G[-w^(-1), w^2, w^2])/3 - 
 4*G[0, w]*G[r62, z3]*G[-w^(-1), w^2, w^2] + 
 (28*G[0, w^2]*G[r62, z3]*G[-w^(-1), w^2, w^2])/3 + 
 (16*G[1, r7]*G[r62, z3]*G[-w^(-1), w^2, w^2])/3 + 
 (56*G[1, -w]*G[r62, z3]*G[-w^(-1), w^2, w^2])/3 + 
 8*G[1, w]*G[r62, z3]*G[-w^(-1), w^2, w^2] - 
 (56*G[1, w^2]*G[r62, z3]*G[-w^(-1), w^2, w^2])/3 - 
 ((76*I)/3)*Pi*G[1, w^2]*G[-w, 0, w^2] + 16*G[0, -w]*G[1, w^2]*
  G[-w, 0, w^2] + (16*G[0, w]*G[1, w^2]*G[-w, 0, w^2])/3 - 
 20*G[0, w^2]*G[1, w^2]*G[-w, 0, w^2] + (28*G[1, r7]*G[1, w^2]*G[-w, 0, w^2])/
  3 - 32*G[1, -w]*G[1, w^2]*G[-w, 0, w^2] - 
 (104*G[1, w]*G[1, w^2]*G[-w, 0, w^2])/3 + 32*G[1, w^2]^2*G[-w, 0, w^2] + 
 ((76*I)/3)*Pi*G[1, z3]*G[-w, 0, w^2] - 16*G[0, -w]*G[1, z3]*G[-w, 0, w^2] - 
 (16*G[0, w]*G[1, z3]*G[-w, 0, w^2])/3 + 20*G[0, w^2]*G[1, z3]*
  G[-w, 0, w^2] - (28*G[1, r7]*G[1, z3]*G[-w, 0, w^2])/3 + 
 32*G[1, -w]*G[1, z3]*G[-w, 0, w^2] + (104*G[1, w]*G[1, z3]*G[-w, 0, w^2])/
  3 - 32*G[1, w^2]*G[1, z3]*G[-w, 0, w^2] + ((38*I)/3)*Pi*G[r61, w^2]*
  G[-w, 0, w^2] - 8*G[0, -w]*G[r61, w^2]*G[-w, 0, w^2] - 
 (8*G[0, w]*G[r61, w^2]*G[-w, 0, w^2])/3 + 10*G[0, w^2]*G[r61, w^2]*
  G[-w, 0, w^2] - (14*G[1, r7]*G[r61, w^2]*G[-w, 0, w^2])/3 + 
 16*G[1, -w]*G[r61, w^2]*G[-w, 0, w^2] + 
 (52*G[1, w]*G[r61, w^2]*G[-w, 0, w^2])/3 - 4*G[1, w^2]*G[r61, w^2]*
  G[-w, 0, w^2] - 12*G[1, z3]*G[r61, w^2]*G[-w, 0, w^2] - 
 6*G[r61, w^2]^2*G[-w, 0, w^2] - ((38*I)/3)*Pi*G[r61, z3]*G[-w, 0, w^2] + 
 8*G[0, -w]*G[r61, z3]*G[-w, 0, w^2] + (8*G[0, w]*G[r61, z3]*G[-w, 0, w^2])/
  3 - 10*G[0, w^2]*G[r61, z3]*G[-w, 0, w^2] + 
 (14*G[1, r7]*G[r61, z3]*G[-w, 0, w^2])/3 - 16*G[1, -w]*G[r61, z3]*
  G[-w, 0, w^2] - (52*G[1, w]*G[r61, z3]*G[-w, 0, w^2])/3 + 
 16*G[1, w^2]*G[r61, z3]*G[-w, 0, w^2] + 6*G[r61, w^2]*G[r61, z3]*
  G[-w, 0, w^2] + ((38*I)/3)*Pi*G[r62, w^2]*G[-w, 0, w^2] - 
 8*G[0, -w]*G[r62, w^2]*G[-w, 0, w^2] - (8*G[0, w]*G[r62, w^2]*G[-w, 0, w^2])/
  3 + 10*G[0, w^2]*G[r62, w^2]*G[-w, 0, w^2] - 
 (14*G[1, r7]*G[r62, w^2]*G[-w, 0, w^2])/3 + 16*G[1, -w]*G[r62, w^2]*
  G[-w, 0, w^2] + (52*G[1, w]*G[r62, w^2]*G[-w, 0, w^2])/3 - 
 4*G[1, w^2]*G[r62, w^2]*G[-w, 0, w^2] - 12*G[1, z3]*G[r62, w^2]*
  G[-w, 0, w^2] - 12*G[r61, w^2]*G[r62, w^2]*G[-w, 0, w^2] + 
 6*G[r61, z3]*G[r62, w^2]*G[-w, 0, w^2] - 6*G[r62, w^2]^2*G[-w, 0, w^2] - 
 ((38*I)/3)*Pi*G[r62, z3]*G[-w, 0, w^2] + 8*G[0, -w]*G[r62, z3]*
  G[-w, 0, w^2] + (8*G[0, w]*G[r62, z3]*G[-w, 0, w^2])/3 - 
 10*G[0, w^2]*G[r62, z3]*G[-w, 0, w^2] + 
 (14*G[1, r7]*G[r62, z3]*G[-w, 0, w^2])/3 - 16*G[1, -w]*G[r62, z3]*
  G[-w, 0, w^2] - (52*G[1, w]*G[r62, z3]*G[-w, 0, w^2])/3 + 
 16*G[1, w^2]*G[r62, z3]*G[-w, 0, w^2] + 6*G[r61, w^2]*G[r62, z3]*
  G[-w, 0, w^2] + 6*G[r62, w^2]*G[r62, z3]*G[-w, 0, w^2] + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2] - 12*G[1, z3]*G[w^(-2), w^2]*
  G[-w, 0, w^2] - 6*G[r61, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2] + 
 6*G[r61, z3]*G[w^(-2), w^2]*G[-w, 0, w^2] - 6*G[r62, w^2]*G[w^(-2), w^2]*
  G[-w, 0, w^2] + 6*G[r62, z3]*G[w^(-2), w^2]*G[-w, 0, w^2] - 
 28*G[1, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2] + 28*G[1, z3]*G[-w^(-1), w^2]*
  G[-w, 0, w^2] + 14*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
 14*G[r61, z3]*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
 14*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
 14*G[r62, z3]*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
 4*G[1, w^2]*G[-w, w^2]*G[-w, 0, w^2] + 4*G[1, z3]*G[-w, w^2]*G[-w, 0, w^2] + 
 2*G[r61, w^2]*G[-w, w^2]*G[-w, 0, w^2] - 2*G[r61, z3]*G[-w, w^2]*
  G[-w, 0, w^2] + 2*G[r62, w^2]*G[-w, w^2]*G[-w, 0, w^2] - 
 2*G[r62, z3]*G[-w, w^2]*G[-w, 0, w^2] - 8*G[1, 0, w^2]*G[-w, 0, w^2] + 
 8*G[1, 0, z3]*G[-w, 0, w^2] - 12*G[1, w^(-2), w^2]*G[-w, 0, w^2] + 
 12*G[1, w^(-2), z3]*G[-w, 0, w^2] + 28*G[1, -w^(-1), w^2]*G[-w, 0, w^2] - 
 28*G[1, -w^(-1), z3]*G[-w, 0, w^2] + 4*G[1, -w, w^2]*G[-w, 0, w^2] - 
 4*G[1, -w, z3]*G[-w, 0, w^2] - 4*G[1, w^2, w^2]*G[-w, 0, w^2] + 
 4*G[1, w^2, z3]*G[-w, 0, w^2] + 4*G[r61, 0, w^2]*G[-w, 0, w^2] - 
 4*G[r61, 0, z3]*G[-w, 0, w^2] + 6*G[r61, w^(-2), w^2]*G[-w, 0, w^2] - 
 6*G[r61, w^(-2), z3]*G[-w, 0, w^2] - 14*G[r61, -w^(-1), w^2]*G[-w, 0, w^2] + 
 14*G[r61, -w^(-1), z3]*G[-w, 0, w^2] - 2*G[r61, -w, w^2]*G[-w, 0, w^2] + 
 2*G[r61, -w, z3]*G[-w, 0, w^2] + 2*G[r61, w^2, w^2]*G[-w, 0, w^2] - 
 2*G[r61, w^2, z3]*G[-w, 0, w^2] + 4*G[r62, 0, w^2]*G[-w, 0, w^2] - 
 4*G[r62, 0, z3]*G[-w, 0, w^2] + 6*G[r62, w^(-2), w^2]*G[-w, 0, w^2] - 
 6*G[r62, w^(-2), z3]*G[-w, 0, w^2] - 14*G[r62, -w^(-1), w^2]*G[-w, 0, w^2] + 
 14*G[r62, -w^(-1), z3]*G[-w, 0, w^2] - 2*G[r62, -w, w^2]*G[-w, 0, w^2] + 
 2*G[r62, -w, z3]*G[-w, 0, w^2] + 2*G[r62, w^2, w^2]*G[-w, 0, w^2] - 
 2*G[r62, w^2, z3]*G[-w, 0, w^2] - ((128*I)/9)*Pi*G[1, w^2]*G[-w, 1, w^2] + 
 8*G[0, -w]*G[1, w^2]*G[-w, 1, w^2] + (200*G[0, w]*G[1, w^2]*G[-w, 1, w^2])/
  9 + (128*G[1, r7]*G[1, w^2]*G[-w, 1, w^2])/9 - 
 16*G[1, -w]*G[1, w^2]*G[-w, 1, w^2] - (400*G[1, w]*G[1, w^2]*G[-w, 1, w^2])/
  9 + ((128*I)/9)*Pi*G[1, z3]*G[-w, 1, w^2] - 
 8*G[0, -w]*G[1, z3]*G[-w, 1, w^2] - (200*G[0, w]*G[1, z3]*G[-w, 1, w^2])/9 - 
 (128*G[1, r7]*G[1, z3]*G[-w, 1, w^2])/9 + 16*G[1, -w]*G[1, z3]*
  G[-w, 1, w^2] + (400*G[1, w]*G[1, z3]*G[-w, 1, w^2])/9 + 
 ((64*I)/9)*Pi*G[r61, w^2]*G[-w, 1, w^2] - 4*G[0, -w]*G[r61, w^2]*
  G[-w, 1, w^2] - (100*G[0, w]*G[r61, w^2]*G[-w, 1, w^2])/9 - 
 (64*G[1, r7]*G[r61, w^2]*G[-w, 1, w^2])/9 + 
 8*G[1, -w]*G[r61, w^2]*G[-w, 1, w^2] + 
 (200*G[1, w]*G[r61, w^2]*G[-w, 1, w^2])/9 - 16*G[1, w^2]*G[r61, w^2]*
  G[-w, 1, w^2] + 16*G[1, z3]*G[r61, w^2]*G[-w, 1, w^2] + 
 8*G[r61, w^2]^2*G[-w, 1, w^2] - ((64*I)/9)*Pi*G[r61, z3]*G[-w, 1, w^2] + 
 4*G[0, -w]*G[r61, z3]*G[-w, 1, w^2] + (100*G[0, w]*G[r61, z3]*G[-w, 1, w^2])/
  9 + (64*G[1, r7]*G[r61, z3]*G[-w, 1, w^2])/9 - 
 8*G[1, -w]*G[r61, z3]*G[-w, 1, w^2] - (200*G[1, w]*G[r61, z3]*G[-w, 1, w^2])/
  9 - 8*G[r61, w^2]*G[r61, z3]*G[-w, 1, w^2] + 
 ((64*I)/9)*Pi*G[r62, w^2]*G[-w, 1, w^2] - 4*G[0, -w]*G[r62, w^2]*
  G[-w, 1, w^2] - (100*G[0, w]*G[r62, w^2]*G[-w, 1, w^2])/9 - 
 (64*G[1, r7]*G[r62, w^2]*G[-w, 1, w^2])/9 + 
 8*G[1, -w]*G[r62, w^2]*G[-w, 1, w^2] + 
 (200*G[1, w]*G[r62, w^2]*G[-w, 1, w^2])/9 - 16*G[1, w^2]*G[r62, w^2]*
  G[-w, 1, w^2] + 16*G[1, z3]*G[r62, w^2]*G[-w, 1, w^2] + 
 16*G[r61, w^2]*G[r62, w^2]*G[-w, 1, w^2] - 8*G[r61, z3]*G[r62, w^2]*
  G[-w, 1, w^2] + 8*G[r62, w^2]^2*G[-w, 1, w^2] - 
 ((64*I)/9)*Pi*G[r62, z3]*G[-w, 1, w^2] + 4*G[0, -w]*G[r62, z3]*
  G[-w, 1, w^2] + (100*G[0, w]*G[r62, z3]*G[-w, 1, w^2])/9 + 
 (64*G[1, r7]*G[r62, z3]*G[-w, 1, w^2])/9 - 8*G[1, -w]*G[r62, z3]*
  G[-w, 1, w^2] - (200*G[1, w]*G[r62, z3]*G[-w, 1, w^2])/9 - 
 8*G[r61, w^2]*G[r62, z3]*G[-w, 1, w^2] - 8*G[r62, w^2]*G[r62, z3]*
  G[-w, 1, w^2] - 24*G[1, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2] + 
 24*G[1, z3]*G[w^(-2), w^2]*G[-w, 1, w^2] + 12*G[r61, w^2]*G[w^(-2), w^2]*
  G[-w, 1, w^2] - 12*G[r61, z3]*G[w^(-2), w^2]*G[-w, 1, w^2] + 
 12*G[r62, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2] - 
 12*G[r62, z3]*G[w^(-2), w^2]*G[-w, 1, w^2] + 56*G[1, w^2]*G[-w^(-1), w^2]*
  G[-w, 1, w^2] - 56*G[1, z3]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 28*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
 28*G[r61, z3]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 28*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
 28*G[r62, z3]*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
 8*G[1, w^2]*G[-w, w^2]*G[-w, 1, w^2] - 8*G[1, z3]*G[-w, w^2]*G[-w, 1, w^2] - 
 4*G[r61, w^2]*G[-w, w^2]*G[-w, 1, w^2] + 4*G[r61, z3]*G[-w, w^2]*
  G[-w, 1, w^2] - 4*G[r62, w^2]*G[-w, w^2]*G[-w, 1, w^2] + 
 4*G[r62, z3]*G[-w, w^2]*G[-w, 1, w^2] + 16*G[1, 0, w^2]*G[-w, 1, w^2] - 
 16*G[1, 0, z3]*G[-w, 1, w^2] + 24*G[1, w^(-2), w^2]*G[-w, 1, w^2] - 
 24*G[1, w^(-2), z3]*G[-w, 1, w^2] - 56*G[1, -w^(-1), w^2]*G[-w, 1, w^2] + 
 56*G[1, -w^(-1), z3]*G[-w, 1, w^2] - 8*G[1, -w, w^2]*G[-w, 1, w^2] + 
 8*G[1, -w, z3]*G[-w, 1, w^2] + 8*G[1, w^2, w^2]*G[-w, 1, w^2] - 
 8*G[1, w^2, z3]*G[-w, 1, w^2] - 8*G[r61, 0, w^2]*G[-w, 1, w^2] + 
 8*G[r61, 0, z3]*G[-w, 1, w^2] - 12*G[r61, w^(-2), w^2]*G[-w, 1, w^2] + 
 12*G[r61, w^(-2), z3]*G[-w, 1, w^2] + 28*G[r61, -w^(-1), w^2]*
  G[-w, 1, w^2] - 28*G[r61, -w^(-1), z3]*G[-w, 1, w^2] + 
 4*G[r61, -w, w^2]*G[-w, 1, w^2] - 4*G[r61, -w, z3]*G[-w, 1, w^2] - 
 4*G[r61, w^2, w^2]*G[-w, 1, w^2] + 4*G[r61, w^2, z3]*G[-w, 1, w^2] - 
 8*G[r62, 0, w^2]*G[-w, 1, w^2] + 8*G[r62, 0, z3]*G[-w, 1, w^2] - 
 12*G[r62, w^(-2), w^2]*G[-w, 1, w^2] + 12*G[r62, w^(-2), z3]*G[-w, 1, w^2] + 
 28*G[r62, -w^(-1), w^2]*G[-w, 1, w^2] - 28*G[r62, -w^(-1), z3]*
  G[-w, 1, w^2] + 4*G[r62, -w, w^2]*G[-w, 1, w^2] - 
 4*G[r62, -w, z3]*G[-w, 1, w^2] - 4*G[r62, w^2, w^2]*G[-w, 1, w^2] + 
 4*G[r62, w^2, z3]*G[-w, 1, w^2] + ((160*I)/9)*Pi*G[1, w^2]*G[-w, r61, w^2] - 
 (124*G[0, w]*G[1, w^2]*G[-w, r61, w^2])/9 + 
 12*G[0, w^2]*G[1, w^2]*G[-w, r61, w^2] - 
 (88*G[1, r7]*G[1, w^2]*G[-w, r61, w^2])/9 + 
 (248*G[1, w]*G[1, w^2]*G[-w, r61, w^2])/9 - 16*G[1, w^2]^2*G[-w, r61, w^2] - 
 ((160*I)/9)*Pi*G[1, z3]*G[-w, r61, w^2] + 
 (124*G[0, w]*G[1, z3]*G[-w, r61, w^2])/9 - 12*G[0, w^2]*G[1, z3]*
  G[-w, r61, w^2] + (88*G[1, r7]*G[1, z3]*G[-w, r61, w^2])/9 - 
 (248*G[1, w]*G[1, z3]*G[-w, r61, w^2])/9 + 16*G[1, w^2]*G[1, z3]*
  G[-w, r61, w^2] - ((80*I)/9)*Pi*G[r61, w^2]*G[-w, r61, w^2] + 
 (62*G[0, w]*G[r61, w^2]*G[-w, r61, w^2])/9 - 
 6*G[0, w^2]*G[r61, w^2]*G[-w, r61, w^2] + 
 (44*G[1, r7]*G[r61, w^2]*G[-w, r61, w^2])/9 - 
 (124*G[1, w]*G[r61, w^2]*G[-w, r61, w^2])/9 + 
 4*G[1, w^2]*G[r61, w^2]*G[-w, r61, w^2] + 4*G[1, z3]*G[r61, w^2]*
  G[-w, r61, w^2] + 2*G[r61, w^2]^2*G[-w, r61, w^2] + 
 ((80*I)/9)*Pi*G[r61, z3]*G[-w, r61, w^2] - 
 (62*G[0, w]*G[r61, z3]*G[-w, r61, w^2])/9 + 
 6*G[0, w^2]*G[r61, z3]*G[-w, r61, w^2] - 
 (44*G[1, r7]*G[r61, z3]*G[-w, r61, w^2])/9 + 
 (124*G[1, w]*G[r61, z3]*G[-w, r61, w^2])/9 - 
 8*G[1, w^2]*G[r61, z3]*G[-w, r61, w^2] - 2*G[r61, w^2]*G[r61, z3]*
  G[-w, r61, w^2] - ((80*I)/9)*Pi*G[r62, w^2]*G[-w, r61, w^2] + 
 (62*G[0, w]*G[r62, w^2]*G[-w, r61, w^2])/9 - 
 6*G[0, w^2]*G[r62, w^2]*G[-w, r61, w^2] + 
 (44*G[1, r7]*G[r62, w^2]*G[-w, r61, w^2])/9 - 
 (124*G[1, w]*G[r62, w^2]*G[-w, r61, w^2])/9 + 
 4*G[1, w^2]*G[r62, w^2]*G[-w, r61, w^2] + 4*G[1, z3]*G[r62, w^2]*
  G[-w, r61, w^2] + 4*G[r61, w^2]*G[r62, w^2]*G[-w, r61, w^2] - 
 2*G[r61, z3]*G[r62, w^2]*G[-w, r61, w^2] + 2*G[r62, w^2]^2*G[-w, r61, w^2] + 
 ((80*I)/9)*Pi*G[r62, z3]*G[-w, r61, w^2] - 
 (62*G[0, w]*G[r62, z3]*G[-w, r61, w^2])/9 + 
 6*G[0, w^2]*G[r62, z3]*G[-w, r61, w^2] - 
 (44*G[1, r7]*G[r62, z3]*G[-w, r61, w^2])/9 + 
 (124*G[1, w]*G[r62, z3]*G[-w, r61, w^2])/9 - 
 8*G[1, w^2]*G[r62, z3]*G[-w, r61, w^2] - 2*G[r61, w^2]*G[r62, z3]*
  G[-w, r61, w^2] - 2*G[r62, w^2]*G[r62, z3]*G[-w, r61, w^2] + 
 ((160*I)/9)*Pi*G[1, w^2]*G[-w, r62, w^2] - 
 (124*G[0, w]*G[1, w^2]*G[-w, r62, w^2])/9 + 
 12*G[0, w^2]*G[1, w^2]*G[-w, r62, w^2] - 
 (88*G[1, r7]*G[1, w^2]*G[-w, r62, w^2])/9 + 
 (248*G[1, w]*G[1, w^2]*G[-w, r62, w^2])/9 - 16*G[1, w^2]^2*G[-w, r62, w^2] - 
 ((160*I)/9)*Pi*G[1, z3]*G[-w, r62, w^2] + 
 (124*G[0, w]*G[1, z3]*G[-w, r62, w^2])/9 - 12*G[0, w^2]*G[1, z3]*
  G[-w, r62, w^2] + (88*G[1, r7]*G[1, z3]*G[-w, r62, w^2])/9 - 
 (248*G[1, w]*G[1, z3]*G[-w, r62, w^2])/9 + 16*G[1, w^2]*G[1, z3]*
  G[-w, r62, w^2] - ((80*I)/9)*Pi*G[r61, w^2]*G[-w, r62, w^2] + 
 (62*G[0, w]*G[r61, w^2]*G[-w, r62, w^2])/9 - 
 6*G[0, w^2]*G[r61, w^2]*G[-w, r62, w^2] + 
 (44*G[1, r7]*G[r61, w^2]*G[-w, r62, w^2])/9 - 
 (124*G[1, w]*G[r61, w^2]*G[-w, r62, w^2])/9 + 
 4*G[1, w^2]*G[r61, w^2]*G[-w, r62, w^2] + 4*G[1, z3]*G[r61, w^2]*
  G[-w, r62, w^2] + 2*G[r61, w^2]^2*G[-w, r62, w^2] + 
 ((80*I)/9)*Pi*G[r61, z3]*G[-w, r62, w^2] - 
 (62*G[0, w]*G[r61, z3]*G[-w, r62, w^2])/9 + 
 6*G[0, w^2]*G[r61, z3]*G[-w, r62, w^2] - 
 (44*G[1, r7]*G[r61, z3]*G[-w, r62, w^2])/9 + 
 (124*G[1, w]*G[r61, z3]*G[-w, r62, w^2])/9 - 
 8*G[1, w^2]*G[r61, z3]*G[-w, r62, w^2] - 2*G[r61, w^2]*G[r61, z3]*
  G[-w, r62, w^2] - ((80*I)/9)*Pi*G[r62, w^2]*G[-w, r62, w^2] + 
 (62*G[0, w]*G[r62, w^2]*G[-w, r62, w^2])/9 - 
 6*G[0, w^2]*G[r62, w^2]*G[-w, r62, w^2] + 
 (44*G[1, r7]*G[r62, w^2]*G[-w, r62, w^2])/9 - 
 (124*G[1, w]*G[r62, w^2]*G[-w, r62, w^2])/9 + 
 4*G[1, w^2]*G[r62, w^2]*G[-w, r62, w^2] + 4*G[1, z3]*G[r62, w^2]*
  G[-w, r62, w^2] + 4*G[r61, w^2]*G[r62, w^2]*G[-w, r62, w^2] - 
 2*G[r61, z3]*G[r62, w^2]*G[-w, r62, w^2] + 2*G[r62, w^2]^2*G[-w, r62, w^2] + 
 ((80*I)/9)*Pi*G[r62, z3]*G[-w, r62, w^2] - 
 (62*G[0, w]*G[r62, z3]*G[-w, r62, w^2])/9 + 
 6*G[0, w^2]*G[r62, z3]*G[-w, r62, w^2] - 
 (44*G[1, r7]*G[r62, z3]*G[-w, r62, w^2])/9 + 
 (124*G[1, w]*G[r62, z3]*G[-w, r62, w^2])/9 - 
 8*G[1, w^2]*G[r62, z3]*G[-w, r62, w^2] - 2*G[r61, w^2]*G[r62, z3]*
  G[-w, r62, w^2] - 2*G[r62, w^2]*G[r62, z3]*G[-w, r62, w^2] + 
 ((10*I)/3)*Pi*G[1, w^2]*G[-w, w^(-2), w^2] - 
 (10*G[0, -w]*G[1, w^2]*G[-w, w^(-2), w^2])/3 - 
 (10*G[0, w]*G[1, w^2]*G[-w, w^(-2), w^2])/3 + 
 (10*G[0, w^2]*G[1, w^2]*G[-w, w^(-2), w^2])/3 + 
 (20*G[1, -w]*G[1, w^2]*G[-w, w^(-2), w^2])/3 + 
 (20*G[1, w]*G[1, w^2]*G[-w, w^(-2), w^2])/3 - 
 (20*G[1, w^2]^2*G[-w, w^(-2), w^2])/3 - ((10*I)/3)*Pi*G[1, z3]*
  G[-w, w^(-2), w^2] + (10*G[0, -w]*G[1, z3]*G[-w, w^(-2), w^2])/3 + 
 (10*G[0, w]*G[1, z3]*G[-w, w^(-2), w^2])/3 - 
 (10*G[0, w^2]*G[1, z3]*G[-w, w^(-2), w^2])/3 - 
 (20*G[1, -w]*G[1, z3]*G[-w, w^(-2), w^2])/3 - 
 (20*G[1, w]*G[1, z3]*G[-w, w^(-2), w^2])/3 + 
 (20*G[1, w^2]*G[1, z3]*G[-w, w^(-2), w^2])/3 - 
 ((5*I)/3)*Pi*G[r61, w^2]*G[-w, w^(-2), w^2] + 
 (5*G[0, -w]*G[r61, w^2]*G[-w, w^(-2), w^2])/3 + 
 (5*G[0, w]*G[r61, w^2]*G[-w, w^(-2), w^2])/3 - 
 (5*G[0, w^2]*G[r61, w^2]*G[-w, w^(-2), w^2])/3 - 
 (10*G[1, -w]*G[r61, w^2]*G[-w, w^(-2), w^2])/3 - 
 (10*G[1, w]*G[r61, w^2]*G[-w, w^(-2), w^2])/3 + 
 (10*G[1, w^2]*G[r61, w^2]*G[-w, w^(-2), w^2])/3 + 
 ((5*I)/3)*Pi*G[r61, z3]*G[-w, w^(-2), w^2] - 
 (5*G[0, -w]*G[r61, z3]*G[-w, w^(-2), w^2])/3 - 
 (5*G[0, w]*G[r61, z3]*G[-w, w^(-2), w^2])/3 + 
 (5*G[0, w^2]*G[r61, z3]*G[-w, w^(-2), w^2])/3 + 
 (10*G[1, -w]*G[r61, z3]*G[-w, w^(-2), w^2])/3 + 
 (10*G[1, w]*G[r61, z3]*G[-w, w^(-2), w^2])/3 - 
 (10*G[1, w^2]*G[r61, z3]*G[-w, w^(-2), w^2])/3 - 
 ((5*I)/3)*Pi*G[r62, w^2]*G[-w, w^(-2), w^2] + 
 (5*G[0, -w]*G[r62, w^2]*G[-w, w^(-2), w^2])/3 + 
 (5*G[0, w]*G[r62, w^2]*G[-w, w^(-2), w^2])/3 - 
 (5*G[0, w^2]*G[r62, w^2]*G[-w, w^(-2), w^2])/3 - 
 (10*G[1, -w]*G[r62, w^2]*G[-w, w^(-2), w^2])/3 - 
 (10*G[1, w]*G[r62, w^2]*G[-w, w^(-2), w^2])/3 + 
 (10*G[1, w^2]*G[r62, w^2]*G[-w, w^(-2), w^2])/3 + 
 ((5*I)/3)*Pi*G[r62, z3]*G[-w, w^(-2), w^2] - 
 (5*G[0, -w]*G[r62, z3]*G[-w, w^(-2), w^2])/3 - 
 (5*G[0, w]*G[r62, z3]*G[-w, w^(-2), w^2])/3 + 
 (5*G[0, w^2]*G[r62, z3]*G[-w, w^(-2), w^2])/3 + 
 (10*G[1, -w]*G[r62, z3]*G[-w, w^(-2), w^2])/3 + 
 (10*G[1, w]*G[r62, z3]*G[-w, w^(-2), w^2])/3 - 
 (10*G[1, w^2]*G[r62, z3]*G[-w, w^(-2), w^2])/3 + 
 ((34*I)/3)*Pi*G[1, w^2]*G[-w, -w^(-1), w^2] - 
 (86*G[0, -w]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (34*G[0, w]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (14*G[0, w^2]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (20*G[1, r7]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (172*G[1, -w]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (68*G[1, w]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (28*G[1, w^2]^2*G[-w, -w^(-1), w^2])/3 - ((34*I)/3)*Pi*G[1, z3]*
  G[-w, -w^(-1), w^2] + (86*G[0, -w]*G[1, z3]*G[-w, -w^(-1), w^2])/3 + 
 (34*G[0, w]*G[1, z3]*G[-w, -w^(-1), w^2])/3 - 
 (14*G[0, w^2]*G[1, z3]*G[-w, -w^(-1), w^2])/3 + 
 (20*G[1, r7]*G[1, z3]*G[-w, -w^(-1), w^2])/3 - 
 (172*G[1, -w]*G[1, z3]*G[-w, -w^(-1), w^2])/3 - 
 (68*G[1, w]*G[1, z3]*G[-w, -w^(-1), w^2])/3 + 
 (28*G[1, w^2]*G[1, z3]*G[-w, -w^(-1), w^2])/3 - 
 ((17*I)/3)*Pi*G[r61, w^2]*G[-w, -w^(-1), w^2] + 
 (43*G[0, -w]*G[r61, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (17*G[0, w]*G[r61, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[r61, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (10*G[1, r7]*G[r61, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (86*G[1, -w]*G[r61, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (34*G[1, w]*G[r61, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[r61, w^2]*G[-w, -w^(-1), w^2])/3 + 
 ((17*I)/3)*Pi*G[r61, z3]*G[-w, -w^(-1), w^2] - 
 (43*G[0, -w]*G[r61, z3]*G[-w, -w^(-1), w^2])/3 - 
 (17*G[0, w]*G[r61, z3]*G[-w, -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[r61, z3]*G[-w, -w^(-1), w^2])/3 - 
 (10*G[1, r7]*G[r61, z3]*G[-w, -w^(-1), w^2])/3 + 
 (86*G[1, -w]*G[r61, z3]*G[-w, -w^(-1), w^2])/3 + 
 (34*G[1, w]*G[r61, z3]*G[-w, -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[r61, z3]*G[-w, -w^(-1), w^2])/3 - 
 ((17*I)/3)*Pi*G[r62, w^2]*G[-w, -w^(-1), w^2] + 
 (43*G[0, -w]*G[r62, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (17*G[0, w]*G[r62, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[r62, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (10*G[1, r7]*G[r62, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (86*G[1, -w]*G[r62, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (34*G[1, w]*G[r62, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[r62, w^2]*G[-w, -w^(-1), w^2])/3 + 
 ((17*I)/3)*Pi*G[r62, z3]*G[-w, -w^(-1), w^2] - 
 (43*G[0, -w]*G[r62, z3]*G[-w, -w^(-1), w^2])/3 - 
 (17*G[0, w]*G[r62, z3]*G[-w, -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[r62, z3]*G[-w, -w^(-1), w^2])/3 - 
 (10*G[1, r7]*G[r62, z3]*G[-w, -w^(-1), w^2])/3 + 
 (86*G[1, -w]*G[r62, z3]*G[-w, -w^(-1), w^2])/3 + 
 (34*G[1, w]*G[r62, z3]*G[-w, -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[r62, z3]*G[-w, -w^(-1), w^2])/3 + 
 ((34*I)/3)*Pi*G[1, w^2]*G[-w, -w, w^2] - 
 (14*G[0, -w]*G[1, w^2]*G[-w, -w, w^2])/3 - 
 (34*G[0, w]*G[1, w^2]*G[-w, -w, w^2])/3 + 
 (14*G[0, w^2]*G[1, w^2]*G[-w, -w, w^2])/3 - 
 (20*G[1, r7]*G[1, w^2]*G[-w, -w, w^2])/3 + 
 (28*G[1, -w]*G[1, w^2]*G[-w, -w, w^2])/3 + 
 (68*G[1, w]*G[1, w^2]*G[-w, -w, w^2])/3 - (28*G[1, w^2]^2*G[-w, -w, w^2])/
  3 - ((34*I)/3)*Pi*G[1, z3]*G[-w, -w, w^2] + 
 (14*G[0, -w]*G[1, z3]*G[-w, -w, w^2])/3 + 
 (34*G[0, w]*G[1, z3]*G[-w, -w, w^2])/3 - 
 (14*G[0, w^2]*G[1, z3]*G[-w, -w, w^2])/3 + 
 (20*G[1, r7]*G[1, z3]*G[-w, -w, w^2])/3 - 
 (28*G[1, -w]*G[1, z3]*G[-w, -w, w^2])/3 - 
 (68*G[1, w]*G[1, z3]*G[-w, -w, w^2])/3 + 
 (28*G[1, w^2]*G[1, z3]*G[-w, -w, w^2])/3 - ((17*I)/3)*Pi*G[r61, w^2]*
  G[-w, -w, w^2] + (7*G[0, -w]*G[r61, w^2]*G[-w, -w, w^2])/3 + 
 (17*G[0, w]*G[r61, w^2]*G[-w, -w, w^2])/3 - 
 (7*G[0, w^2]*G[r61, w^2]*G[-w, -w, w^2])/3 + 
 (10*G[1, r7]*G[r61, w^2]*G[-w, -w, w^2])/3 - 
 (14*G[1, -w]*G[r61, w^2]*G[-w, -w, w^2])/3 - 
 (34*G[1, w]*G[r61, w^2]*G[-w, -w, w^2])/3 + 
 (14*G[1, w^2]*G[r61, w^2]*G[-w, -w, w^2])/3 + 
 ((17*I)/3)*Pi*G[r61, z3]*G[-w, -w, w^2] - 
 (7*G[0, -w]*G[r61, z3]*G[-w, -w, w^2])/3 - 
 (17*G[0, w]*G[r61, z3]*G[-w, -w, w^2])/3 + 
 (7*G[0, w^2]*G[r61, z3]*G[-w, -w, w^2])/3 - 
 (10*G[1, r7]*G[r61, z3]*G[-w, -w, w^2])/3 + 
 (14*G[1, -w]*G[r61, z3]*G[-w, -w, w^2])/3 + 
 (34*G[1, w]*G[r61, z3]*G[-w, -w, w^2])/3 - 
 (14*G[1, w^2]*G[r61, z3]*G[-w, -w, w^2])/3 - 
 ((17*I)/3)*Pi*G[r62, w^2]*G[-w, -w, w^2] + 
 (7*G[0, -w]*G[r62, w^2]*G[-w, -w, w^2])/3 + 
 (17*G[0, w]*G[r62, w^2]*G[-w, -w, w^2])/3 - 
 (7*G[0, w^2]*G[r62, w^2]*G[-w, -w, w^2])/3 + 
 (10*G[1, r7]*G[r62, w^2]*G[-w, -w, w^2])/3 - 
 (14*G[1, -w]*G[r62, w^2]*G[-w, -w, w^2])/3 - 
 (34*G[1, w]*G[r62, w^2]*G[-w, -w, w^2])/3 + 
 (14*G[1, w^2]*G[r62, w^2]*G[-w, -w, w^2])/3 + 
 ((17*I)/3)*Pi*G[r62, z3]*G[-w, -w, w^2] - 
 (7*G[0, -w]*G[r62, z3]*G[-w, -w, w^2])/3 - 
 (17*G[0, w]*G[r62, z3]*G[-w, -w, w^2])/3 + 
 (7*G[0, w^2]*G[r62, z3]*G[-w, -w, w^2])/3 - 
 (10*G[1, r7]*G[r62, z3]*G[-w, -w, w^2])/3 + 
 (14*G[1, -w]*G[r62, z3]*G[-w, -w, w^2])/3 + 
 (34*G[1, w]*G[r62, z3]*G[-w, -w, w^2])/3 - 
 (14*G[1, w^2]*G[r62, z3]*G[-w, -w, w^2])/3 + 
 (8*I)*Pi*G[1, w^2]*G[-w, w^2, w^2] - (32*G[0, -w]*G[1, w^2]*G[-w, w^2, w^2])/
  3 - 8*G[0, w]*G[1, w^2]*G[-w, w^2, w^2] + 
 (56*G[0, w^2]*G[1, w^2]*G[-w, w^2, w^2])/3 + 
 (32*G[1, r7]*G[1, w^2]*G[-w, w^2, w^2])/3 + 
 (64*G[1, -w]*G[1, w^2]*G[-w, w^2, w^2])/3 + 
 16*G[1, w]*G[1, w^2]*G[-w, w^2, w^2] - (112*G[1, w^2]^2*G[-w, w^2, w^2])/3 - 
 (8*I)*Pi*G[1, z3]*G[-w, w^2, w^2] + (32*G[0, -w]*G[1, z3]*G[-w, w^2, w^2])/
  3 + 8*G[0, w]*G[1, z3]*G[-w, w^2, w^2] - 
 (56*G[0, w^2]*G[1, z3]*G[-w, w^2, w^2])/3 - 
 (32*G[1, r7]*G[1, z3]*G[-w, w^2, w^2])/3 - 
 (64*G[1, -w]*G[1, z3]*G[-w, w^2, w^2])/3 - 
 16*G[1, w]*G[1, z3]*G[-w, w^2, w^2] + 
 (112*G[1, w^2]*G[1, z3]*G[-w, w^2, w^2])/3 - 
 (4*I)*Pi*G[r61, w^2]*G[-w, w^2, w^2] + 
 (16*G[0, -w]*G[r61, w^2]*G[-w, w^2, w^2])/3 + 
 4*G[0, w]*G[r61, w^2]*G[-w, w^2, w^2] - 
 (28*G[0, w^2]*G[r61, w^2]*G[-w, w^2, w^2])/3 - 
 (16*G[1, r7]*G[r61, w^2]*G[-w, w^2, w^2])/3 - 
 (32*G[1, -w]*G[r61, w^2]*G[-w, w^2, w^2])/3 - 
 8*G[1, w]*G[r61, w^2]*G[-w, w^2, w^2] + 
 (56*G[1, w^2]*G[r61, w^2]*G[-w, w^2, w^2])/3 + 
 (4*I)*Pi*G[r61, z3]*G[-w, w^2, w^2] - 
 (16*G[0, -w]*G[r61, z3]*G[-w, w^2, w^2])/3 - 
 4*G[0, w]*G[r61, z3]*G[-w, w^2, w^2] + 
 (28*G[0, w^2]*G[r61, z3]*G[-w, w^2, w^2])/3 + 
 (16*G[1, r7]*G[r61, z3]*G[-w, w^2, w^2])/3 + 
 (32*G[1, -w]*G[r61, z3]*G[-w, w^2, w^2])/3 + 
 8*G[1, w]*G[r61, z3]*G[-w, w^2, w^2] - 
 (56*G[1, w^2]*G[r61, z3]*G[-w, w^2, w^2])/3 - 
 (4*I)*Pi*G[r62, w^2]*G[-w, w^2, w^2] + 
 (16*G[0, -w]*G[r62, w^2]*G[-w, w^2, w^2])/3 + 
 4*G[0, w]*G[r62, w^2]*G[-w, w^2, w^2] - 
 (28*G[0, w^2]*G[r62, w^2]*G[-w, w^2, w^2])/3 - 
 (16*G[1, r7]*G[r62, w^2]*G[-w, w^2, w^2])/3 - 
 (32*G[1, -w]*G[r62, w^2]*G[-w, w^2, w^2])/3 - 
 8*G[1, w]*G[r62, w^2]*G[-w, w^2, w^2] + 
 (56*G[1, w^2]*G[r62, w^2]*G[-w, w^2, w^2])/3 + 
 (4*I)*Pi*G[r62, z3]*G[-w, w^2, w^2] - 
 (16*G[0, -w]*G[r62, z3]*G[-w, w^2, w^2])/3 - 
 4*G[0, w]*G[r62, z3]*G[-w, w^2, w^2] + 
 (28*G[0, w^2]*G[r62, z3]*G[-w, w^2, w^2])/3 + 
 (16*G[1, r7]*G[r62, z3]*G[-w, w^2, w^2])/3 + 
 (32*G[1, -w]*G[r62, z3]*G[-w, w^2, w^2])/3 + 
 8*G[1, w]*G[r62, z3]*G[-w, w^2, w^2] - 
 (56*G[1, w^2]*G[r62, z3]*G[-w, w^2, w^2])/3 + 
 (52*G[1, w^2]*G[0, 0, 0, w])/3 - (52*G[1, z3]*G[0, 0, 0, w])/3 - 
 (26*G[r61, w^2]*G[0, 0, 0, w])/3 + (26*G[r61, z3]*G[0, 0, 0, w])/3 - 
 (26*G[r62, w^2]*G[0, 0, 0, w])/3 + (26*G[r62, z3]*G[0, 0, 0, w])/3 - 
 20*G[1, w^2]*G[0, 0, 0, w^2] + 20*G[1, z3]*G[0, 0, 0, w^2] + 
 10*G[r61, w^2]*G[0, 0, 0, w^2] - 10*G[r61, z3]*G[0, 0, 0, w^2] + 
 10*G[r62, w^2]*G[0, 0, 0, w^2] - 10*G[r62, z3]*G[0, 0, 0, w^2] + 
 (16*G[1, w^2]*G[0, 0, 1, w])/3 - (16*G[1, z3]*G[0, 0, 1, w])/3 - 
 (8*G[r61, w^2]*G[0, 0, 1, w])/3 + (8*G[r61, z3]*G[0, 0, 1, w])/3 - 
 (8*G[r62, w^2]*G[0, 0, 1, w])/3 + (8*G[r62, z3]*G[0, 0, 1, w])/3 + 
 16*G[1, w^2]*G[0, 0, 1, w^2] - 16*G[1, z3]*G[0, 0, 1, w^2] - 
 8*G[r61, w^2]*G[0, 0, 1, w^2] + 8*G[r61, z3]*G[0, 0, 1, w^2] - 
 8*G[r62, w^2]*G[0, 0, 1, w^2] + 8*G[r62, z3]*G[0, 0, 1, w^2] + 
 12*G[1, w^2]*G[0, 0, r61, w^2] - 12*G[1, z3]*G[0, 0, r61, w^2] - 
 6*G[r61, w^2]*G[0, 0, r61, w^2] + 6*G[r61, z3]*G[0, 0, r61, w^2] - 
 6*G[r62, w^2]*G[0, 0, r61, w^2] + 6*G[r62, z3]*G[0, 0, r61, w^2] + 
 12*G[1, w^2]*G[0, 0, r62, w^2] - 12*G[1, z3]*G[0, 0, r62, w^2] - 
 6*G[r61, w^2]*G[0, 0, r62, w^2] + 6*G[r61, z3]*G[0, 0, r62, w^2] - 
 6*G[r62, w^2]*G[0, 0, r62, w^2] + 6*G[r62, z3]*G[0, 0, r62, w^2] - 
 8*G[1, w^2]*G[0, 0, w^2, w^2] + 8*G[1, z3]*G[0, 0, w^2, w^2] + 
 4*G[r61, w^2]*G[0, 0, w^2, w^2] - 4*G[r61, z3]*G[0, 0, w^2, w^2] + 
 4*G[r62, w^2]*G[0, 0, w^2, w^2] - 4*G[r62, z3]*G[0, 0, w^2, w^2] + 
 (64*G[1, w^2]*G[0, 1, 0, w])/3 - (64*G[1, z3]*G[0, 1, 0, w])/3 - 
 (32*G[r61, w^2]*G[0, 1, 0, w])/3 + (32*G[r61, z3]*G[0, 1, 0, w])/3 - 
 (32*G[r62, w^2]*G[0, 1, 0, w])/3 + (32*G[r62, z3]*G[0, 1, 0, w])/3 + 
 48*G[1, w^2]*G[0, 1, 0, w^2] - 48*G[1, z3]*G[0, 1, 0, w^2] - 
 24*G[r61, w^2]*G[0, 1, 0, w^2] + 24*G[r61, z3]*G[0, 1, 0, w^2] - 
 24*G[r62, w^2]*G[0, 1, 0, w^2] + 24*G[r62, z3]*G[0, 1, 0, w^2] + 
 32*G[1, w^2]*G[0, 1, 1, r7] - 32*G[1, z3]*G[0, 1, 1, r7] - 
 16*G[r61, w^2]*G[0, 1, 1, r7] + 16*G[r61, z3]*G[0, 1, 1, r7] - 
 16*G[r62, w^2]*G[0, 1, 1, r7] + 16*G[r62, z3]*G[0, 1, 1, r7] - 
 (128*G[1, w^2]*G[0, 1, 1, w])/3 + (128*G[1, z3]*G[0, 1, 1, w])/3 + 
 (64*G[r61, w^2]*G[0, 1, 1, w])/3 - (64*G[r61, z3]*G[0, 1, 1, w])/3 + 
 (64*G[r62, w^2]*G[0, 1, 1, w])/3 - (64*G[r62, z3]*G[0, 1, 1, w])/3 - 
 32*G[1, w^2]*G[0, 1, 1, w^2] + 32*G[1, z3]*G[0, 1, 1, w^2] + 
 16*G[r61, w^2]*G[0, 1, 1, w^2] - 16*G[r61, z3]*G[0, 1, 1, w^2] + 
 16*G[r62, w^2]*G[0, 1, 1, w^2] - 16*G[r62, z3]*G[0, 1, 1, w^2] - 
 32*G[1, w^2]*G[0, 1, r61, w^2] + 32*G[1, z3]*G[0, 1, r61, w^2] + 
 16*G[r61, w^2]*G[0, 1, r61, w^2] - 16*G[r61, z3]*G[0, 1, r61, w^2] + 
 16*G[r62, w^2]*G[0, 1, r61, w^2] - 16*G[r62, z3]*G[0, 1, r61, w^2] - 
 32*G[1, w^2]*G[0, 1, r62, w^2] + 32*G[1, z3]*G[0, 1, r62, w^2] + 
 16*G[r61, w^2]*G[0, 1, r62, w^2] - 16*G[r61, z3]*G[0, 1, r62, w^2] + 
 16*G[r62, w^2]*G[0, 1, r62, w^2] - 16*G[r62, z3]*G[0, 1, r62, w^2] + 
 16*G[1, w^2]*G[0, 1, w^2, w^2] - 16*G[1, z3]*G[0, 1, w^2, w^2] - 
 8*G[r61, w^2]*G[0, 1, w^2, w^2] + 8*G[r61, z3]*G[0, 1, w^2, w^2] - 
 8*G[r62, w^2]*G[0, 1, w^2, w^2] + 8*G[r62, z3]*G[0, 1, w^2, w^2] - 
 8*G[1, w^2]*G[0, r1, 0, w] + 8*G[1, z3]*G[0, r1, 0, w] + 
 4*G[r61, w^2]*G[0, r1, 0, w] - 4*G[r61, z3]*G[0, r1, 0, w] + 
 4*G[r62, w^2]*G[0, r1, 0, w] - 4*G[r62, z3]*G[0, r1, 0, w] + 
 16*G[1, w^2]*G[0, r1, 1, w] - 16*G[1, z3]*G[0, r1, 1, w] - 
 8*G[r61, w^2]*G[0, r1, 1, w] + 8*G[r61, z3]*G[0, r1, 1, w] - 
 8*G[r62, w^2]*G[0, r1, 1, w] + 8*G[r62, z3]*G[0, r1, 1, w] - 
 8*G[1, w^2]*G[0, r2, 0, w] + 8*G[1, z3]*G[0, r2, 0, w] + 
 4*G[r61, w^2]*G[0, r2, 0, w] - 4*G[r61, z3]*G[0, r2, 0, w] + 
 4*G[r62, w^2]*G[0, r2, 0, w] - 4*G[r62, z3]*G[0, r2, 0, w] + 
 16*G[1, w^2]*G[0, r2, 1, w] - 16*G[1, z3]*G[0, r2, 1, w] - 
 8*G[r61, w^2]*G[0, r2, 1, w] + 8*G[r61, z3]*G[0, r2, 1, w] - 
 8*G[r62, w^2]*G[0, r2, 1, w] + 8*G[r62, z3]*G[0, r2, 1, w] + 
 24*G[1, w^2]*G[0, r61, 0, w^2] - 24*G[1, z3]*G[0, r61, 0, w^2] - 
 12*G[r61, w^2]*G[0, r61, 0, w^2] + 12*G[r61, z3]*G[0, r61, 0, w^2] - 
 12*G[r62, w^2]*G[0, r61, 0, w^2] + 12*G[r62, z3]*G[0, r61, 0, w^2] - 
 32*G[1, w^2]*G[0, r61, 1, w^2] + 32*G[1, z3]*G[0, r61, 1, w^2] + 
 16*G[r61, w^2]*G[0, r61, 1, w^2] - 16*G[r61, z3]*G[0, r61, 1, w^2] + 
 16*G[r62, w^2]*G[0, r61, 1, w^2] - 16*G[r62, z3]*G[0, r61, 1, w^2] - 
 8*G[1, w^2]*G[0, r61, r61, w^2] + 8*G[1, z3]*G[0, r61, r61, w^2] + 
 4*G[r61, w^2]*G[0, r61, r61, w^2] - 4*G[r61, z3]*G[0, r61, r61, w^2] + 
 4*G[r62, w^2]*G[0, r61, r61, w^2] - 4*G[r62, z3]*G[0, r61, r61, w^2] - 
 8*G[1, w^2]*G[0, r61, r62, w^2] + 8*G[1, z3]*G[0, r61, r62, w^2] + 
 4*G[r61, w^2]*G[0, r61, r62, w^2] - 4*G[r61, z3]*G[0, r61, r62, w^2] + 
 4*G[r62, w^2]*G[0, r61, r62, w^2] - 4*G[r62, z3]*G[0, r61, r62, w^2] + 
 24*G[1, w^2]*G[0, r62, 0, w^2] - 24*G[1, z3]*G[0, r62, 0, w^2] - 
 12*G[r61, w^2]*G[0, r62, 0, w^2] + 12*G[r61, z3]*G[0, r62, 0, w^2] - 
 12*G[r62, w^2]*G[0, r62, 0, w^2] + 12*G[r62, z3]*G[0, r62, 0, w^2] - 
 32*G[1, w^2]*G[0, r62, 1, w^2] + 32*G[1, z3]*G[0, r62, 1, w^2] + 
 16*G[r61, w^2]*G[0, r62, 1, w^2] - 16*G[r61, z3]*G[0, r62, 1, w^2] + 
 16*G[r62, w^2]*G[0, r62, 1, w^2] - 16*G[r62, z3]*G[0, r62, 1, w^2] - 
 8*G[1, w^2]*G[0, r62, r61, w^2] + 8*G[1, z3]*G[0, r62, r61, w^2] + 
 4*G[r61, w^2]*G[0, r62, r61, w^2] - 4*G[r61, z3]*G[0, r62, r61, w^2] + 
 4*G[r62, w^2]*G[0, r62, r61, w^2] - 4*G[r62, z3]*G[0, r62, r61, w^2] - 
 8*G[1, w^2]*G[0, r62, r62, w^2] + 8*G[1, z3]*G[0, r62, r62, w^2] + 
 4*G[r61, w^2]*G[0, r62, r62, w^2] - 4*G[r61, z3]*G[0, r62, r62, w^2] + 
 4*G[r62, w^2]*G[0, r62, r62, w^2] - 4*G[r62, z3]*G[0, r62, r62, w^2] - 
 12*G[1, w^2]*G[0, w^(-2), 0, w^2] + 12*G[1, z3]*G[0, w^(-2), 0, w^2] + 
 6*G[r61, w^2]*G[0, w^(-2), 0, w^2] - 6*G[r61, z3]*G[0, w^(-2), 0, w^2] + 
 6*G[r62, w^2]*G[0, w^(-2), 0, w^2] - 6*G[r62, z3]*G[0, w^(-2), 0, w^2] + 
 12*G[1, w^2]*G[0, w^(-2), r61, w^2] - 12*G[1, z3]*G[0, w^(-2), r61, w^2] - 
 6*G[r61, w^2]*G[0, w^(-2), r61, w^2] + 6*G[r61, z3]*G[0, w^(-2), r61, w^2] - 
 6*G[r62, w^2]*G[0, w^(-2), r61, w^2] + 6*G[r62, z3]*G[0, w^(-2), r61, w^2] + 
 12*G[1, w^2]*G[0, w^(-2), r62, w^2] - 12*G[1, z3]*G[0, w^(-2), r62, w^2] - 
 6*G[r61, w^2]*G[0, w^(-2), r62, w^2] + 6*G[r61, z3]*G[0, w^(-2), r62, w^2] - 
 6*G[r62, w^2]*G[0, w^(-2), r62, w^2] + 6*G[r62, z3]*G[0, w^(-2), r62, w^2] - 
 16*G[1, w^2]*G[0, -w^(-1), 0, w^2] + 16*G[1, z3]*G[0, -w^(-1), 0, w^2] + 
 8*G[r61, w^2]*G[0, -w^(-1), 0, w^2] - 8*G[r61, z3]*G[0, -w^(-1), 0, w^2] + 
 8*G[r62, w^2]*G[0, -w^(-1), 0, w^2] - 8*G[r62, z3]*G[0, -w^(-1), 0, w^2] + 
 32*G[1, w^2]*G[0, -w^(-1), 1, w^2] - 32*G[1, z3]*G[0, -w^(-1), 1, w^2] - 
 16*G[r61, w^2]*G[0, -w^(-1), 1, w^2] + 16*G[r61, z3]*G[0, -w^(-1), 1, w^2] - 
 16*G[r62, w^2]*G[0, -w^(-1), 1, w^2] + 16*G[r62, z3]*G[0, -w^(-1), 1, w^2] - 
 16*G[1, w^2]*G[0, -w, 0, w^2] + 16*G[1, z3]*G[0, -w, 0, w^2] + 
 8*G[r61, w^2]*G[0, -w, 0, w^2] - 8*G[r61, z3]*G[0, -w, 0, w^2] + 
 8*G[r62, w^2]*G[0, -w, 0, w^2] - 8*G[r62, z3]*G[0, -w, 0, w^2] + 
 32*G[1, w^2]*G[0, -w, 1, w^2] - 32*G[1, z3]*G[0, -w, 1, w^2] - 
 16*G[r61, w^2]*G[0, -w, 1, w^2] + 16*G[r61, z3]*G[0, -w, 1, w^2] - 
 16*G[r62, w^2]*G[0, -w, 1, w^2] + 16*G[r62, z3]*G[0, -w, 1, w^2] - 
 20*G[1, w^2]*G[0, w^2, 0, w^2] + 20*G[1, z3]*G[0, w^2, 0, w^2] + 
 10*G[r61, w^2]*G[0, w^2, 0, w^2] - 10*G[r61, z3]*G[0, w^2, 0, w^2] + 
 10*G[r62, w^2]*G[0, w^2, 0, w^2] - 10*G[r62, z3]*G[0, w^2, 0, w^2] + 
 16*G[1, w^2]*G[0, w^2, 1, w^2] - 16*G[1, z3]*G[0, w^2, 1, w^2] - 
 8*G[r61, w^2]*G[0, w^2, 1, w^2] + 8*G[r61, z3]*G[0, w^2, 1, w^2] - 
 8*G[r62, w^2]*G[0, w^2, 1, w^2] + 8*G[r62, z3]*G[0, w^2, 1, w^2] + 
 12*G[1, w^2]*G[0, w^2, r61, w^2] - 12*G[1, z3]*G[0, w^2, r61, w^2] - 
 6*G[r61, w^2]*G[0, w^2, r61, w^2] + 6*G[r61, z3]*G[0, w^2, r61, w^2] - 
 6*G[r62, w^2]*G[0, w^2, r61, w^2] + 6*G[r62, z3]*G[0, w^2, r61, w^2] + 
 12*G[1, w^2]*G[0, w^2, r62, w^2] - 12*G[1, z3]*G[0, w^2, r62, w^2] - 
 6*G[r61, w^2]*G[0, w^2, r62, w^2] + 6*G[r61, z3]*G[0, w^2, r62, w^2] - 
 6*G[r62, w^2]*G[0, w^2, r62, w^2] + 6*G[r62, z3]*G[0, w^2, r62, w^2] + 
 12*G[1, w^2]*G[0, w^2, w^2, w^2] - 12*G[1, z3]*G[0, w^2, w^2, w^2] - 
 6*G[r61, w^2]*G[0, w^2, w^2, w^2] + 6*G[r61, z3]*G[0, w^2, w^2, w^2] - 
 6*G[r62, w^2]*G[0, w^2, w^2, w^2] + 6*G[r62, z3]*G[0, w^2, w^2, w^2] - 
 24*G[1, w^2]*G[-I, 0, 0, r1] + 24*G[1, z3]*G[-I, 0, 0, r1] + 
 12*G[r61, w^2]*G[-I, 0, 0, r1] - 12*G[r61, z3]*G[-I, 0, 0, r1] + 
 12*G[r62, w^2]*G[-I, 0, 0, r1] - 12*G[r62, z3]*G[-I, 0, 0, r1] + 
 24*G[1, w^2]*G[-I, 0, 0, w] - 24*G[1, z3]*G[-I, 0, 0, w] - 
 12*G[r61, w^2]*G[-I, 0, 0, w] + 12*G[r61, z3]*G[-I, 0, 0, w] - 
 12*G[r62, w^2]*G[-I, 0, 0, w] + 12*G[r62, z3]*G[-I, 0, 0, w] + 
 16*G[1, w^2]*G[-I, 0, 1, r1] - 16*G[1, z3]*G[-I, 0, 1, r1] - 
 8*G[r61, w^2]*G[-I, 0, 1, r1] + 8*G[r61, z3]*G[-I, 0, 1, r1] - 
 8*G[r62, w^2]*G[-I, 0, 1, r1] + 8*G[r62, z3]*G[-I, 0, 1, r1] - 
 16*G[1, w^2]*G[-I, 0, 1, w] + 16*G[1, z3]*G[-I, 0, 1, w] + 
 8*G[r61, w^2]*G[-I, 0, 1, w] - 8*G[r61, z3]*G[-I, 0, 1, w] + 
 8*G[r62, w^2]*G[-I, 0, 1, w] - 8*G[r62, z3]*G[-I, 0, 1, w] + 
 8*G[1, w^2]*G[-I, r1, 0, r1] - 8*G[1, z3]*G[-I, r1, 0, r1] - 
 4*G[r61, w^2]*G[-I, r1, 0, r1] + 4*G[r61, z3]*G[-I, r1, 0, r1] - 
 4*G[r62, w^2]*G[-I, r1, 0, r1] + 4*G[r62, z3]*G[-I, r1, 0, r1] - 
 8*G[1, w^2]*G[-I, r1, 0, w] + 8*G[1, z3]*G[-I, r1, 0, w] + 
 4*G[r61, w^2]*G[-I, r1, 0, w] - 4*G[r61, z3]*G[-I, r1, 0, w] + 
 4*G[r62, w^2]*G[-I, r1, 0, w] - 4*G[r62, z3]*G[-I, r1, 0, w] - 
 16*G[1, w^2]*G[-I, r1, 1, r1] + 16*G[1, z3]*G[-I, r1, 1, r1] + 
 8*G[r61, w^2]*G[-I, r1, 1, r1] - 8*G[r61, z3]*G[-I, r1, 1, r1] + 
 8*G[r62, w^2]*G[-I, r1, 1, r1] - 8*G[r62, z3]*G[-I, r1, 1, r1] + 
 16*G[1, w^2]*G[-I, r1, 1, w] - 16*G[1, z3]*G[-I, r1, 1, w] - 
 8*G[r61, w^2]*G[-I, r1, 1, w] + 8*G[r61, z3]*G[-I, r1, 1, w] - 
 8*G[r62, w^2]*G[-I, r1, 1, w] + 8*G[r62, z3]*G[-I, r1, 1, w] + 
 8*G[1, w^2]*G[-I, r2, 0, r1] - 8*G[1, z3]*G[-I, r2, 0, r1] - 
 4*G[r61, w^2]*G[-I, r2, 0, r1] + 4*G[r61, z3]*G[-I, r2, 0, r1] - 
 4*G[r62, w^2]*G[-I, r2, 0, r1] + 4*G[r62, z3]*G[-I, r2, 0, r1] - 
 8*G[1, w^2]*G[-I, r2, 0, w] + 8*G[1, z3]*G[-I, r2, 0, w] + 
 4*G[r61, w^2]*G[-I, r2, 0, w] - 4*G[r61, z3]*G[-I, r2, 0, w] + 
 4*G[r62, w^2]*G[-I, r2, 0, w] - 4*G[r62, z3]*G[-I, r2, 0, w] - 
 16*G[1, w^2]*G[-I, r2, 1, r1] + 16*G[1, z3]*G[-I, r2, 1, r1] + 
 8*G[r61, w^2]*G[-I, r2, 1, r1] - 8*G[r61, z3]*G[-I, r2, 1, r1] + 
 8*G[r62, w^2]*G[-I, r2, 1, r1] - 8*G[r62, z3]*G[-I, r2, 1, r1] + 
 16*G[1, w^2]*G[-I, r2, 1, w] - 16*G[1, z3]*G[-I, r2, 1, w] - 
 8*G[r61, w^2]*G[-I, r2, 1, w] + 8*G[r61, z3]*G[-I, r2, 1, w] - 
 8*G[r62, w^2]*G[-I, r2, 1, w] + 8*G[r62, z3]*G[-I, r2, 1, w] - 
 24*G[1, w^2]*G[I, 0, 0, r1] + 24*G[1, z3]*G[I, 0, 0, r1] + 
 12*G[r61, w^2]*G[I, 0, 0, r1] - 12*G[r61, z3]*G[I, 0, 0, r1] + 
 12*G[r62, w^2]*G[I, 0, 0, r1] - 12*G[r62, z3]*G[I, 0, 0, r1] + 
 24*G[1, w^2]*G[I, 0, 0, w] - 24*G[1, z3]*G[I, 0, 0, w] - 
 12*G[r61, w^2]*G[I, 0, 0, w] + 12*G[r61, z3]*G[I, 0, 0, w] - 
 12*G[r62, w^2]*G[I, 0, 0, w] + 12*G[r62, z3]*G[I, 0, 0, w] + 
 16*G[1, w^2]*G[I, 0, 1, r1] - 16*G[1, z3]*G[I, 0, 1, r1] - 
 8*G[r61, w^2]*G[I, 0, 1, r1] + 8*G[r61, z3]*G[I, 0, 1, r1] - 
 8*G[r62, w^2]*G[I, 0, 1, r1] + 8*G[r62, z3]*G[I, 0, 1, r1] - 
 16*G[1, w^2]*G[I, 0, 1, w] + 16*G[1, z3]*G[I, 0, 1, w] + 
 8*G[r61, w^2]*G[I, 0, 1, w] - 8*G[r61, z3]*G[I, 0, 1, w] + 
 8*G[r62, w^2]*G[I, 0, 1, w] - 8*G[r62, z3]*G[I, 0, 1, w] + 
 8*G[1, w^2]*G[I, r1, 0, r1] - 8*G[1, z3]*G[I, r1, 0, r1] - 
 4*G[r61, w^2]*G[I, r1, 0, r1] + 4*G[r61, z3]*G[I, r1, 0, r1] - 
 4*G[r62, w^2]*G[I, r1, 0, r1] + 4*G[r62, z3]*G[I, r1, 0, r1] - 
 8*G[1, w^2]*G[I, r1, 0, w] + 8*G[1, z3]*G[I, r1, 0, w] + 
 4*G[r61, w^2]*G[I, r1, 0, w] - 4*G[r61, z3]*G[I, r1, 0, w] + 
 4*G[r62, w^2]*G[I, r1, 0, w] - 4*G[r62, z3]*G[I, r1, 0, w] - 
 16*G[1, w^2]*G[I, r1, 1, r1] + 16*G[1, z3]*G[I, r1, 1, r1] + 
 8*G[r61, w^2]*G[I, r1, 1, r1] - 8*G[r61, z3]*G[I, r1, 1, r1] + 
 8*G[r62, w^2]*G[I, r1, 1, r1] - 8*G[r62, z3]*G[I, r1, 1, r1] + 
 16*G[1, w^2]*G[I, r1, 1, w] - 16*G[1, z3]*G[I, r1, 1, w] - 
 8*G[r61, w^2]*G[I, r1, 1, w] + 8*G[r61, z3]*G[I, r1, 1, w] - 
 8*G[r62, w^2]*G[I, r1, 1, w] + 8*G[r62, z3]*G[I, r1, 1, w] + 
 8*G[1, w^2]*G[I, r2, 0, r1] - 8*G[1, z3]*G[I, r2, 0, r1] - 
 4*G[r61, w^2]*G[I, r2, 0, r1] + 4*G[r61, z3]*G[I, r2, 0, r1] - 
 4*G[r62, w^2]*G[I, r2, 0, r1] + 4*G[r62, z3]*G[I, r2, 0, r1] - 
 8*G[1, w^2]*G[I, r2, 0, w] + 8*G[1, z3]*G[I, r2, 0, w] + 
 4*G[r61, w^2]*G[I, r2, 0, w] - 4*G[r61, z3]*G[I, r2, 0, w] + 
 4*G[r62, w^2]*G[I, r2, 0, w] - 4*G[r62, z3]*G[I, r2, 0, w] - 
 16*G[1, w^2]*G[I, r2, 1, r1] + 16*G[1, z3]*G[I, r2, 1, r1] + 
 8*G[r61, w^2]*G[I, r2, 1, r1] - 8*G[r61, z3]*G[I, r2, 1, r1] + 
 8*G[r62, w^2]*G[I, r2, 1, r1] - 8*G[r62, z3]*G[I, r2, 1, r1] + 
 16*G[1, w^2]*G[I, r2, 1, w] - 16*G[1, z3]*G[I, r2, 1, w] - 
 8*G[r61, w^2]*G[I, r2, 1, w] + 8*G[r61, z3]*G[I, r2, 1, w] - 
 8*G[r62, w^2]*G[I, r2, 1, w] + 8*G[r62, z3]*G[I, r2, 1, w] + 
 (160*G[1, w^2]*G[1, 0, 0, w])/3 - (160*G[1, z3]*G[1, 0, 0, w])/3 - 
 (80*G[r61, w^2]*G[1, 0, 0, w])/3 + (80*G[r61, z3]*G[1, 0, 0, w])/3 - 
 (80*G[r62, w^2]*G[1, 0, 0, w])/3 + (80*G[r62, z3]*G[1, 0, 0, w])/3 - 
 ((56*I)/3)*Pi*G[1, 0, 0, w^2] + 32*G[0, -w]*G[1, 0, 0, w^2] + 
 (8*G[0, w]*G[1, 0, 0, w^2])/3 - 52*G[0, w^2]*G[1, 0, 0, w^2] - 
 (64*G[1, r7]*G[1, 0, 0, w^2])/3 - 64*G[1, -w]*G[1, 0, 0, w^2] - 
 (16*G[1, w]*G[1, 0, 0, w^2])/3 + 80*G[1, w^2]*G[1, 0, 0, w^2] + 
 12*G[r61, w^2]*G[1, 0, 0, w^2] + 12*G[r62, w^2]*G[1, 0, 0, w^2] + 
 ((56*I)/3)*Pi*G[1, 0, 0, z3] - 32*G[0, -w]*G[1, 0, 0, z3] - 
 (8*G[0, w]*G[1, 0, 0, z3])/3 + 52*G[0, w^2]*G[1, 0, 0, z3] + 
 (64*G[1, r7]*G[1, 0, 0, z3])/3 + 64*G[1, -w]*G[1, 0, 0, z3] + 
 (16*G[1, w]*G[1, 0, 0, z3])/3 - 80*G[1, w^2]*G[1, 0, 0, z3] - 
 12*G[r61, w^2]*G[1, 0, 0, z3] - 12*G[r62, w^2]*G[1, 0, 0, z3] + 
 16*G[1, w^2]*G[1, 0, 1, r7] - 16*G[1, z3]*G[1, 0, 1, r7] - 
 8*G[r61, w^2]*G[1, 0, 1, r7] + 8*G[r61, z3]*G[1, 0, 1, r7] - 
 8*G[r62, w^2]*G[1, 0, 1, r7] + 8*G[r62, z3]*G[1, 0, 1, r7] - 
 (320*G[1, w^2]*G[1, 0, 1, w])/3 + (320*G[1, z3]*G[1, 0, 1, w])/3 + 
 (160*G[r61, w^2]*G[1, 0, 1, w])/3 - (160*G[r61, z3]*G[1, 0, 1, w])/3 + 
 (160*G[r62, w^2]*G[1, 0, 1, w])/3 - (160*G[r62, z3]*G[1, 0, 1, w])/3 - 
 ((592*I)/9)*Pi*G[1, 0, 1, w^2] + (736*G[0, w]*G[1, 0, 1, w^2])/9 + 
 48*G[0, w^2]*G[1, 0, 1, w^2] + (736*G[1, r7]*G[1, 0, 1, w^2])/9 - 
 (1472*G[1, w]*G[1, 0, 1, w^2])/9 - 32*G[1, w^2]*G[1, 0, 1, w^2] - 
 32*G[r61, w^2]*G[1, 0, 1, w^2] - 32*G[r62, w^2]*G[1, 0, 1, w^2] + 
 ((592*I)/9)*Pi*G[1, 0, 1, z3] - (736*G[0, w]*G[1, 0, 1, z3])/9 - 
 48*G[0, w^2]*G[1, 0, 1, z3] - (736*G[1, r7]*G[1, 0, 1, z3])/9 + 
 (1472*G[1, w]*G[1, 0, 1, z3])/9 + 32*G[1, w^2]*G[1, 0, 1, z3] + 
 32*G[r61, w^2]*G[1, 0, 1, z3] + 32*G[r62, w^2]*G[1, 0, 1, z3] - 
 ((256*I)/9)*Pi*G[1, 0, r61, w^2] + (328*G[0, w]*G[1, 0, r61, w^2])/9 + 
 24*G[0, w^2]*G[1, 0, r61, w^2] + (400*G[1, r7]*G[1, 0, r61, w^2])/9 - 
 (656*G[1, w]*G[1, 0, r61, w^2])/9 - 32*G[1, w^2]*G[1, 0, r61, w^2] - 
 8*G[r61, w^2]*G[1, 0, r61, w^2] - 8*G[r62, w^2]*G[1, 0, r61, w^2] + 
 ((256*I)/9)*Pi*G[1, 0, r61, z3] - (328*G[0, w]*G[1, 0, r61, z3])/9 - 
 24*G[0, w^2]*G[1, 0, r61, z3] - (400*G[1, r7]*G[1, 0, r61, z3])/9 + 
 (656*G[1, w]*G[1, 0, r61, z3])/9 + 32*G[1, w^2]*G[1, 0, r61, z3] + 
 8*G[r61, w^2]*G[1, 0, r61, z3] + 8*G[r62, w^2]*G[1, 0, r61, z3] - 
 ((256*I)/9)*Pi*G[1, 0, r62, w^2] + (328*G[0, w]*G[1, 0, r62, w^2])/9 + 
 24*G[0, w^2]*G[1, 0, r62, w^2] + (400*G[1, r7]*G[1, 0, r62, w^2])/9 - 
 (656*G[1, w]*G[1, 0, r62, w^2])/9 - 32*G[1, w^2]*G[1, 0, r62, w^2] - 
 8*G[r61, w^2]*G[1, 0, r62, w^2] - 8*G[r62, w^2]*G[1, 0, r62, w^2] + 
 ((256*I)/9)*Pi*G[1, 0, r62, z3] - (328*G[0, w]*G[1, 0, r62, z3])/9 - 
 24*G[0, w^2]*G[1, 0, r62, z3] - (400*G[1, r7]*G[1, 0, r62, z3])/9 + 
 (656*G[1, w]*G[1, 0, r62, z3])/9 + 32*G[1, w^2]*G[1, 0, r62, z3] + 
 8*G[r61, w^2]*G[1, 0, r62, z3] + 8*G[r62, w^2]*G[1, 0, r62, z3] + 
 ((124*I)/3)*Pi*G[1, 0, w^(-2), w^2] + (4*G[0, -w]*G[1, 0, w^(-2), w^2])/3 - 
 (124*G[0, w]*G[1, 0, w^(-2), w^2])/3 - (40*G[0, w^2]*G[1, 0, w^(-2), w^2])/
  3 - (128*G[1, r7]*G[1, 0, w^(-2), w^2])/3 - 
 (8*G[1, -w]*G[1, 0, w^(-2), w^2])/3 + (248*G[1, w]*G[1, 0, w^(-2), w^2])/3 + 
 (8*G[1, w^2]*G[1, 0, w^(-2), w^2])/3 + 12*G[r61, w^2]*G[1, 0, w^(-2), w^2] + 
 12*G[r62, w^2]*G[1, 0, w^(-2), w^2] - ((124*I)/3)*Pi*G[1, 0, w^(-2), z3] - 
 (4*G[0, -w]*G[1, 0, w^(-2), z3])/3 + (124*G[0, w]*G[1, 0, w^(-2), z3])/3 + 
 (40*G[0, w^2]*G[1, 0, w^(-2), z3])/3 + (128*G[1, r7]*G[1, 0, w^(-2), z3])/
  3 + (8*G[1, -w]*G[1, 0, w^(-2), z3])/3 - (248*G[1, w]*G[1, 0, w^(-2), z3])/
  3 - (8*G[1, w^2]*G[1, 0, w^(-2), z3])/3 - 
 12*G[r61, w^2]*G[1, 0, w^(-2), z3] - 12*G[r62, w^2]*G[1, 0, w^(-2), z3] + 
 ((116*I)/3)*Pi*G[1, 0, -w^(-1), w^2] - (100*G[0, -w]*G[1, 0, -w^(-1), w^2])/
  3 - (116*G[0, w]*G[1, 0, -w^(-1), w^2])/3 + 
 (52*G[0, w^2]*G[1, 0, -w^(-1), w^2])/3 - (64*G[1, r7]*G[1, 0, -w^(-1), w^2])/
  3 + (200*G[1, -w]*G[1, 0, -w^(-1), w^2])/3 + 
 (232*G[1, w]*G[1, 0, -w^(-1), w^2])/3 - 
 (104*G[1, w^2]*G[1, 0, -w^(-1), w^2])/3 - 
 ((116*I)/3)*Pi*G[1, 0, -w^(-1), z3] + (100*G[0, -w]*G[1, 0, -w^(-1), z3])/
  3 + (116*G[0, w]*G[1, 0, -w^(-1), z3])/3 - 
 (52*G[0, w^2]*G[1, 0, -w^(-1), z3])/3 + (64*G[1, r7]*G[1, 0, -w^(-1), z3])/
  3 - (200*G[1, -w]*G[1, 0, -w^(-1), z3])/3 - 
 (232*G[1, w]*G[1, 0, -w^(-1), z3])/3 + (104*G[1, w^2]*G[1, 0, -w^(-1), z3])/
  3 + ((116*I)/3)*Pi*G[1, 0, -w, w^2] - (100*G[0, -w]*G[1, 0, -w, w^2])/3 - 
 (116*G[0, w]*G[1, 0, -w, w^2])/3 + (52*G[0, w^2]*G[1, 0, -w, w^2])/3 - 
 (64*G[1, r7]*G[1, 0, -w, w^2])/3 + (200*G[1, -w]*G[1, 0, -w, w^2])/3 + 
 (232*G[1, w]*G[1, 0, -w, w^2])/3 - (104*G[1, w^2]*G[1, 0, -w, w^2])/3 - 
 ((116*I)/3)*Pi*G[1, 0, -w, z3] + (100*G[0, -w]*G[1, 0, -w, z3])/3 + 
 (116*G[0, w]*G[1, 0, -w, z3])/3 - (52*G[0, w^2]*G[1, 0, -w, z3])/3 + 
 (64*G[1, r7]*G[1, 0, -w, z3])/3 - (200*G[1, -w]*G[1, 0, -w, z3])/3 - 
 (232*G[1, w]*G[1, 0, -w, z3])/3 + (104*G[1, w^2]*G[1, 0, -w, z3])/3 + 
 ((124*I)/3)*Pi*G[1, 0, w^2, w^2] + (4*G[0, -w]*G[1, 0, w^2, w^2])/3 - 
 (124*G[0, w]*G[1, 0, w^2, w^2])/3 - (40*G[0, w^2]*G[1, 0, w^2, w^2])/3 - 
 (128*G[1, r7]*G[1, 0, w^2, w^2])/3 - (8*G[1, -w]*G[1, 0, w^2, w^2])/3 + 
 (248*G[1, w]*G[1, 0, w^2, w^2])/3 + (80*G[1, w^2]*G[1, 0, w^2, w^2])/3 - 
 24*G[1, z3]*G[1, 0, w^2, w^2] + 12*G[r61, z3]*G[1, 0, w^2, w^2] + 
 12*G[r62, z3]*G[1, 0, w^2, w^2] - ((124*I)/3)*Pi*G[1, 0, w^2, z3] - 
 (4*G[0, -w]*G[1, 0, w^2, z3])/3 + (124*G[0, w]*G[1, 0, w^2, z3])/3 + 
 (40*G[0, w^2]*G[1, 0, w^2, z3])/3 + (128*G[1, r7]*G[1, 0, w^2, z3])/3 + 
 (8*G[1, -w]*G[1, 0, w^2, z3])/3 - (248*G[1, w]*G[1, 0, w^2, z3])/3 - 
 (8*G[1, w^2]*G[1, 0, w^2, z3])/3 - 12*G[r61, w^2]*G[1, 0, w^2, z3] - 
 12*G[r62, w^2]*G[1, 0, w^2, z3] - (512*G[1, w^2]*G[1, 1, 0, w])/3 + 
 (512*G[1, z3]*G[1, 1, 0, w])/3 + (256*G[r61, w^2]*G[1, 1, 0, w])/3 - 
 (256*G[r61, z3]*G[1, 1, 0, w])/3 + (256*G[r62, w^2]*G[1, 1, 0, w])/3 - 
 (256*G[r62, z3]*G[1, 1, 0, w])/3 - (16*I)*Pi*G[1, 1, 0, w^2] - 
 (32*G[0, -w]*G[1, 1, 0, w^2])/3 + 16*G[0, w]*G[1, 1, 0, w^2] + 
 (32*G[0, w^2]*G[1, 1, 0, w^2])/3 + (80*G[1, r7]*G[1, 1, 0, w^2])/3 + 
 (64*G[1, -w]*G[1, 1, 0, w^2])/3 - 32*G[1, w]*G[1, 1, 0, w^2] - 
 (64*G[1, w^2]*G[1, 1, 0, w^2])/3 + (16*I)*Pi*G[1, 1, 0, z3] + 
 (32*G[0, -w]*G[1, 1, 0, z3])/3 - 16*G[0, w]*G[1, 1, 0, z3] - 
 (32*G[0, w^2]*G[1, 1, 0, z3])/3 - (80*G[1, r7]*G[1, 1, 0, z3])/3 - 
 (64*G[1, -w]*G[1, 1, 0, z3])/3 + 32*G[1, w]*G[1, 1, 0, z3] + 
 (64*G[1, w^2]*G[1, 1, 0, z3])/3 - (128*G[1, w^2]*G[1, 1, 1, r7])/3 + 
 (128*G[1, z3]*G[1, 1, 1, r7])/3 + (64*G[r61, w^2]*G[1, 1, 1, r7])/3 - 
 (64*G[r61, z3]*G[1, 1, 1, r7])/3 + (64*G[r62, w^2]*G[1, 1, 1, r7])/3 - 
 (64*G[r62, z3]*G[1, 1, 1, r7])/3 + (1024*G[1, w^2]*G[1, 1, 1, w])/3 - 
 (1024*G[1, z3]*G[1, 1, 1, w])/3 - (512*G[r61, w^2]*G[1, 1, 1, w])/3 + 
 (512*G[r61, z3]*G[1, 1, 1, w])/3 - (512*G[r62, w^2]*G[1, 1, 1, w])/3 + 
 (512*G[r62, z3]*G[1, 1, 1, w])/3 + ((128*I)/3)*Pi*G[1, 1, 1, w^2] - 
 (128*G[0, w]*G[1, 1, 1, w^2])/3 - (128*G[1, r7]*G[1, 1, 1, w^2])/3 + 
 (256*G[1, w]*G[1, 1, 1, w^2])/3 - ((128*I)/3)*Pi*G[1, 1, 1, z3] + 
 (128*G[0, w]*G[1, 1, 1, z3])/3 + (128*G[1, r7]*G[1, 1, 1, z3])/3 - 
 (256*G[1, w]*G[1, 1, 1, z3])/3 + ((128*I)/3)*Pi*G[1, 1, r61, w^2] - 
 (128*G[0, w]*G[1, 1, r61, w^2])/3 - (128*G[1, r7]*G[1, 1, r61, w^2])/3 + 
 (256*G[1, w]*G[1, 1, r61, w^2])/3 - ((128*I)/3)*Pi*G[1, 1, r61, z3] + 
 (128*G[0, w]*G[1, 1, r61, z3])/3 + (128*G[1, r7]*G[1, 1, r61, z3])/3 - 
 (256*G[1, w]*G[1, 1, r61, z3])/3 + ((128*I)/3)*Pi*G[1, 1, r62, w^2] - 
 (128*G[0, w]*G[1, 1, r62, w^2])/3 - (128*G[1, r7]*G[1, 1, r62, w^2])/3 + 
 (256*G[1, w]*G[1, 1, r62, w^2])/3 - ((128*I)/3)*Pi*G[1, 1, r62, z3] + 
 (128*G[0, w]*G[1, 1, r62, z3])/3 + (128*G[1, r7]*G[1, 1, r62, z3])/3 - 
 (256*G[1, w]*G[1, 1, r62, z3])/3 - ((80*I)/3)*Pi*G[1, 1, w^(-2), w^2] - 
 8*G[0, -w]*G[1, 1, w^(-2), w^2] + (80*G[0, w]*G[1, 1, w^(-2), w^2])/3 + 
 8*G[0, w^2]*G[1, 1, w^(-2), w^2] + (104*G[1, r7]*G[1, 1, w^(-2), w^2])/3 + 
 16*G[1, -w]*G[1, 1, w^(-2), w^2] - (160*G[1, w]*G[1, 1, w^(-2), w^2])/3 - 
 16*G[1, w^2]*G[1, 1, w^(-2), w^2] + ((80*I)/3)*Pi*G[1, 1, w^(-2), z3] + 
 8*G[0, -w]*G[1, 1, w^(-2), z3] - (80*G[0, w]*G[1, 1, w^(-2), z3])/3 - 
 8*G[0, w^2]*G[1, 1, w^(-2), z3] - (104*G[1, r7]*G[1, 1, w^(-2), z3])/3 - 
 16*G[1, -w]*G[1, 1, w^(-2), z3] + (160*G[1, w]*G[1, 1, w^(-2), z3])/3 + 
 16*G[1, w^2]*G[1, 1, w^(-2), z3] - ((64*I)/3)*Pi*G[1, 1, -w^(-1), w^2] + 
 (56*G[0, -w]*G[1, 1, -w^(-1), w^2])/3 + (64*G[0, w]*G[1, 1, -w^(-1), w^2])/
  3 - (56*G[0, w^2]*G[1, 1, -w^(-1), w^2])/3 + 
 (8*G[1, r7]*G[1, 1, -w^(-1), w^2])/3 - (112*G[1, -w]*G[1, 1, -w^(-1), w^2])/
  3 - (128*G[1, w]*G[1, 1, -w^(-1), w^2])/3 + 
 (112*G[1, w^2]*G[1, 1, -w^(-1), w^2])/3 + 
 ((64*I)/3)*Pi*G[1, 1, -w^(-1), z3] - (56*G[0, -w]*G[1, 1, -w^(-1), z3])/3 - 
 (64*G[0, w]*G[1, 1, -w^(-1), z3])/3 + (56*G[0, w^2]*G[1, 1, -w^(-1), z3])/
  3 - (8*G[1, r7]*G[1, 1, -w^(-1), z3])/3 + 
 (112*G[1, -w]*G[1, 1, -w^(-1), z3])/3 + (128*G[1, w]*G[1, 1, -w^(-1), z3])/
  3 - (112*G[1, w^2]*G[1, 1, -w^(-1), z3])/3 - 
 ((64*I)/3)*Pi*G[1, 1, -w, w^2] + (56*G[0, -w]*G[1, 1, -w, w^2])/3 + 
 (64*G[0, w]*G[1, 1, -w, w^2])/3 - (56*G[0, w^2]*G[1, 1, -w, w^2])/3 + 
 (8*G[1, r7]*G[1, 1, -w, w^2])/3 - (112*G[1, -w]*G[1, 1, -w, w^2])/3 - 
 (128*G[1, w]*G[1, 1, -w, w^2])/3 + (112*G[1, w^2]*G[1, 1, -w, w^2])/3 + 
 ((64*I)/3)*Pi*G[1, 1, -w, z3] - (56*G[0, -w]*G[1, 1, -w, z3])/3 - 
 (64*G[0, w]*G[1, 1, -w, z3])/3 + (56*G[0, w^2]*G[1, 1, -w, z3])/3 - 
 (8*G[1, r7]*G[1, 1, -w, z3])/3 + (112*G[1, -w]*G[1, 1, -w, z3])/3 + 
 (128*G[1, w]*G[1, 1, -w, z3])/3 - (112*G[1, w^2]*G[1, 1, -w, z3])/3 - 
 ((80*I)/3)*Pi*G[1, 1, w^2, w^2] - 8*G[0, -w]*G[1, 1, w^2, w^2] + 
 (80*G[0, w]*G[1, 1, w^2, w^2])/3 + 8*G[0, w^2]*G[1, 1, w^2, w^2] + 
 (104*G[1, r7]*G[1, 1, w^2, w^2])/3 + 16*G[1, -w]*G[1, 1, w^2, w^2] - 
 (160*G[1, w]*G[1, 1, w^2, w^2])/3 - 32*G[1, w^2]*G[1, 1, w^2, w^2] + 
 16*G[1, z3]*G[1, 1, w^2, w^2] + 8*G[r61, w^2]*G[1, 1, w^2, w^2] - 
 8*G[r61, z3]*G[1, 1, w^2, w^2] + 8*G[r62, w^2]*G[1, 1, w^2, w^2] - 
 8*G[r62, z3]*G[1, 1, w^2, w^2] + ((80*I)/3)*Pi*G[1, 1, w^2, z3] + 
 8*G[0, -w]*G[1, 1, w^2, z3] - (80*G[0, w]*G[1, 1, w^2, z3])/3 - 
 8*G[0, w^2]*G[1, 1, w^2, z3] - (104*G[1, r7]*G[1, 1, w^2, z3])/3 - 
 16*G[1, -w]*G[1, 1, w^2, z3] + (160*G[1, w]*G[1, 1, w^2, z3])/3 + 
 16*G[1, w^2]*G[1, 1, w^2, z3] + 32*G[1, w^2]*G[1, r1, 0, w] - 
 32*G[1, z3]*G[1, r1, 0, w] - 16*G[r61, w^2]*G[1, r1, 0, w] + 
 16*G[r61, z3]*G[1, r1, 0, w] - 16*G[r62, w^2]*G[1, r1, 0, w] + 
 16*G[r62, z3]*G[1, r1, 0, w] - 64*G[1, w^2]*G[1, r1, 1, w] + 
 64*G[1, z3]*G[1, r1, 1, w] + 32*G[r61, w^2]*G[1, r1, 1, w] - 
 32*G[r61, z3]*G[1, r1, 1, w] + 32*G[r62, w^2]*G[1, r1, 1, w] - 
 32*G[r62, z3]*G[1, r1, 1, w] + 32*G[1, w^2]*G[1, r2, 0, w] - 
 32*G[1, z3]*G[1, r2, 0, w] - 16*G[r61, w^2]*G[1, r2, 0, w] + 
 16*G[r61, z3]*G[1, r2, 0, w] - 16*G[r62, w^2]*G[1, r2, 0, w] + 
 16*G[r62, z3]*G[1, r2, 0, w] - 64*G[1, w^2]*G[1, r2, 1, w] + 
 64*G[1, z3]*G[1, r2, 1, w] + 32*G[r61, w^2]*G[1, r2, 1, w] - 
 32*G[r61, z3]*G[1, r2, 1, w] + 32*G[r62, w^2]*G[1, r2, 1, w] - 
 32*G[r62, z3]*G[1, r2, 1, w] - (16*I)*Pi*G[1, r61, 0, w^2] - 
 (32*G[0, -w]*G[1, r61, 0, w^2])/3 + 16*G[0, w]*G[1, r61, 0, w^2] + 
 (32*G[0, w^2]*G[1, r61, 0, w^2])/3 + (80*G[1, r7]*G[1, r61, 0, w^2])/3 + 
 (64*G[1, -w]*G[1, r61, 0, w^2])/3 - 32*G[1, w]*G[1, r61, 0, w^2] - 
 (64*G[1, w^2]*G[1, r61, 0, w^2])/3 + (16*I)*Pi*G[1, r61, 0, z3] + 
 (32*G[0, -w]*G[1, r61, 0, z3])/3 - 16*G[0, w]*G[1, r61, 0, z3] - 
 (32*G[0, w^2]*G[1, r61, 0, z3])/3 - (80*G[1, r7]*G[1, r61, 0, z3])/3 - 
 (64*G[1, -w]*G[1, r61, 0, z3])/3 + 32*G[1, w]*G[1, r61, 0, z3] + 
 (64*G[1, w^2]*G[1, r61, 0, z3])/3 + ((128*I)/3)*Pi*G[1, r61, 1, w^2] - 
 (128*G[0, w]*G[1, r61, 1, w^2])/3 - (128*G[1, r7]*G[1, r61, 1, w^2])/3 + 
 (256*G[1, w]*G[1, r61, 1, w^2])/3 - ((128*I)/3)*Pi*G[1, r61, 1, z3] + 
 (128*G[0, w]*G[1, r61, 1, z3])/3 + (128*G[1, r7]*G[1, r61, 1, z3])/3 - 
 (256*G[1, w]*G[1, r61, 1, z3])/3 + ((128*I)/3)*Pi*G[1, r61, r61, w^2] - 
 (128*G[0, w]*G[1, r61, r61, w^2])/3 - (128*G[1, r7]*G[1, r61, r61, w^2])/3 + 
 (256*G[1, w]*G[1, r61, r61, w^2])/3 - ((128*I)/3)*Pi*G[1, r61, r61, z3] + 
 (128*G[0, w]*G[1, r61, r61, z3])/3 + (128*G[1, r7]*G[1, r61, r61, z3])/3 - 
 (256*G[1, w]*G[1, r61, r61, z3])/3 + ((128*I)/3)*Pi*G[1, r61, r62, w^2] - 
 (128*G[0, w]*G[1, r61, r62, w^2])/3 - (128*G[1, r7]*G[1, r61, r62, w^2])/3 + 
 (256*G[1, w]*G[1, r61, r62, w^2])/3 - ((128*I)/3)*Pi*G[1, r61, r62, z3] + 
 (128*G[0, w]*G[1, r61, r62, z3])/3 + (128*G[1, r7]*G[1, r61, r62, z3])/3 - 
 (256*G[1, w]*G[1, r61, r62, z3])/3 - ((80*I)/3)*Pi*G[1, r61, w^(-2), w^2] - 
 8*G[0, -w]*G[1, r61, w^(-2), w^2] + (80*G[0, w]*G[1, r61, w^(-2), w^2])/3 + 
 8*G[0, w^2]*G[1, r61, w^(-2), w^2] + (104*G[1, r7]*G[1, r61, w^(-2), w^2])/
  3 + 16*G[1, -w]*G[1, r61, w^(-2), w^2] - 
 (160*G[1, w]*G[1, r61, w^(-2), w^2])/3 - 
 16*G[1, w^2]*G[1, r61, w^(-2), w^2] + ((80*I)/3)*Pi*G[1, r61, w^(-2), z3] + 
 8*G[0, -w]*G[1, r61, w^(-2), z3] - (80*G[0, w]*G[1, r61, w^(-2), z3])/3 - 
 8*G[0, w^2]*G[1, r61, w^(-2), z3] - (104*G[1, r7]*G[1, r61, w^(-2), z3])/3 - 
 16*G[1, -w]*G[1, r61, w^(-2), z3] + (160*G[1, w]*G[1, r61, w^(-2), z3])/3 + 
 16*G[1, w^2]*G[1, r61, w^(-2), z3] - ((64*I)/3)*Pi*G[1, r61, -w^(-1), w^2] + 
 (56*G[0, -w]*G[1, r61, -w^(-1), w^2])/3 + 
 (64*G[0, w]*G[1, r61, -w^(-1), w^2])/3 - 
 (56*G[0, w^2]*G[1, r61, -w^(-1), w^2])/3 + 
 (8*G[1, r7]*G[1, r61, -w^(-1), w^2])/3 - 
 (112*G[1, -w]*G[1, r61, -w^(-1), w^2])/3 - 
 (128*G[1, w]*G[1, r61, -w^(-1), w^2])/3 + 
 (112*G[1, w^2]*G[1, r61, -w^(-1), w^2])/3 + 
 ((64*I)/3)*Pi*G[1, r61, -w^(-1), z3] - (56*G[0, -w]*G[1, r61, -w^(-1), z3])/
  3 - (64*G[0, w]*G[1, r61, -w^(-1), z3])/3 + 
 (56*G[0, w^2]*G[1, r61, -w^(-1), z3])/3 - 
 (8*G[1, r7]*G[1, r61, -w^(-1), z3])/3 + 
 (112*G[1, -w]*G[1, r61, -w^(-1), z3])/3 + 
 (128*G[1, w]*G[1, r61, -w^(-1), z3])/3 - 
 (112*G[1, w^2]*G[1, r61, -w^(-1), z3])/3 - 
 ((64*I)/3)*Pi*G[1, r61, -w, w^2] + (56*G[0, -w]*G[1, r61, -w, w^2])/3 + 
 (64*G[0, w]*G[1, r61, -w, w^2])/3 - (56*G[0, w^2]*G[1, r61, -w, w^2])/3 + 
 (8*G[1, r7]*G[1, r61, -w, w^2])/3 - (112*G[1, -w]*G[1, r61, -w, w^2])/3 - 
 (128*G[1, w]*G[1, r61, -w, w^2])/3 + (112*G[1, w^2]*G[1, r61, -w, w^2])/3 + 
 ((64*I)/3)*Pi*G[1, r61, -w, z3] - (56*G[0, -w]*G[1, r61, -w, z3])/3 - 
 (64*G[0, w]*G[1, r61, -w, z3])/3 + (56*G[0, w^2]*G[1, r61, -w, z3])/3 - 
 (8*G[1, r7]*G[1, r61, -w, z3])/3 + (112*G[1, -w]*G[1, r61, -w, z3])/3 + 
 (128*G[1, w]*G[1, r61, -w, z3])/3 - (112*G[1, w^2]*G[1, r61, -w, z3])/3 - 
 ((80*I)/3)*Pi*G[1, r61, w^2, w^2] - 8*G[0, -w]*G[1, r61, w^2, w^2] + 
 (80*G[0, w]*G[1, r61, w^2, w^2])/3 + 8*G[0, w^2]*G[1, r61, w^2, w^2] + 
 (104*G[1, r7]*G[1, r61, w^2, w^2])/3 + 16*G[1, -w]*G[1, r61, w^2, w^2] - 
 (160*G[1, w]*G[1, r61, w^2, w^2])/3 - 32*G[1, w^2]*G[1, r61, w^2, w^2] + 
 16*G[1, z3]*G[1, r61, w^2, w^2] + 8*G[r61, w^2]*G[1, r61, w^2, w^2] - 
 8*G[r61, z3]*G[1, r61, w^2, w^2] + 8*G[r62, w^2]*G[1, r61, w^2, w^2] - 
 8*G[r62, z3]*G[1, r61, w^2, w^2] + ((80*I)/3)*Pi*G[1, r61, w^2, z3] + 
 8*G[0, -w]*G[1, r61, w^2, z3] - (80*G[0, w]*G[1, r61, w^2, z3])/3 - 
 8*G[0, w^2]*G[1, r61, w^2, z3] - (104*G[1, r7]*G[1, r61, w^2, z3])/3 - 
 16*G[1, -w]*G[1, r61, w^2, z3] + (160*G[1, w]*G[1, r61, w^2, z3])/3 + 
 16*G[1, w^2]*G[1, r61, w^2, z3] - (16*I)*Pi*G[1, r62, 0, w^2] - 
 (32*G[0, -w]*G[1, r62, 0, w^2])/3 + 16*G[0, w]*G[1, r62, 0, w^2] + 
 (32*G[0, w^2]*G[1, r62, 0, w^2])/3 + (80*G[1, r7]*G[1, r62, 0, w^2])/3 + 
 (64*G[1, -w]*G[1, r62, 0, w^2])/3 - 32*G[1, w]*G[1, r62, 0, w^2] - 
 (64*G[1, w^2]*G[1, r62, 0, w^2])/3 + (16*I)*Pi*G[1, r62, 0, z3] + 
 (32*G[0, -w]*G[1, r62, 0, z3])/3 - 16*G[0, w]*G[1, r62, 0, z3] - 
 (32*G[0, w^2]*G[1, r62, 0, z3])/3 - (80*G[1, r7]*G[1, r62, 0, z3])/3 - 
 (64*G[1, -w]*G[1, r62, 0, z3])/3 + 32*G[1, w]*G[1, r62, 0, z3] + 
 (64*G[1, w^2]*G[1, r62, 0, z3])/3 + ((128*I)/3)*Pi*G[1, r62, 1, w^2] - 
 (128*G[0, w]*G[1, r62, 1, w^2])/3 - (128*G[1, r7]*G[1, r62, 1, w^2])/3 + 
 (256*G[1, w]*G[1, r62, 1, w^2])/3 - ((128*I)/3)*Pi*G[1, r62, 1, z3] + 
 (128*G[0, w]*G[1, r62, 1, z3])/3 + (128*G[1, r7]*G[1, r62, 1, z3])/3 - 
 (256*G[1, w]*G[1, r62, 1, z3])/3 + ((128*I)/3)*Pi*G[1, r62, r61, w^2] - 
 (128*G[0, w]*G[1, r62, r61, w^2])/3 - (128*G[1, r7]*G[1, r62, r61, w^2])/3 + 
 (256*G[1, w]*G[1, r62, r61, w^2])/3 - ((128*I)/3)*Pi*G[1, r62, r61, z3] + 
 (128*G[0, w]*G[1, r62, r61, z3])/3 + (128*G[1, r7]*G[1, r62, r61, z3])/3 - 
 (256*G[1, w]*G[1, r62, r61, z3])/3 + ((128*I)/3)*Pi*G[1, r62, r62, w^2] - 
 (128*G[0, w]*G[1, r62, r62, w^2])/3 - (128*G[1, r7]*G[1, r62, r62, w^2])/3 + 
 (256*G[1, w]*G[1, r62, r62, w^2])/3 - ((128*I)/3)*Pi*G[1, r62, r62, z3] + 
 (128*G[0, w]*G[1, r62, r62, z3])/3 + (128*G[1, r7]*G[1, r62, r62, z3])/3 - 
 (256*G[1, w]*G[1, r62, r62, z3])/3 - ((80*I)/3)*Pi*G[1, r62, w^(-2), w^2] - 
 8*G[0, -w]*G[1, r62, w^(-2), w^2] + (80*G[0, w]*G[1, r62, w^(-2), w^2])/3 + 
 8*G[0, w^2]*G[1, r62, w^(-2), w^2] + (104*G[1, r7]*G[1, r62, w^(-2), w^2])/
  3 + 16*G[1, -w]*G[1, r62, w^(-2), w^2] - 
 (160*G[1, w]*G[1, r62, w^(-2), w^2])/3 - 
 16*G[1, w^2]*G[1, r62, w^(-2), w^2] + ((80*I)/3)*Pi*G[1, r62, w^(-2), z3] + 
 8*G[0, -w]*G[1, r62, w^(-2), z3] - (80*G[0, w]*G[1, r62, w^(-2), z3])/3 - 
 8*G[0, w^2]*G[1, r62, w^(-2), z3] - (104*G[1, r7]*G[1, r62, w^(-2), z3])/3 - 
 16*G[1, -w]*G[1, r62, w^(-2), z3] + (160*G[1, w]*G[1, r62, w^(-2), z3])/3 + 
 16*G[1, w^2]*G[1, r62, w^(-2), z3] - ((64*I)/3)*Pi*G[1, r62, -w^(-1), w^2] + 
 (56*G[0, -w]*G[1, r62, -w^(-1), w^2])/3 + 
 (64*G[0, w]*G[1, r62, -w^(-1), w^2])/3 - 
 (56*G[0, w^2]*G[1, r62, -w^(-1), w^2])/3 + 
 (8*G[1, r7]*G[1, r62, -w^(-1), w^2])/3 - 
 (112*G[1, -w]*G[1, r62, -w^(-1), w^2])/3 - 
 (128*G[1, w]*G[1, r62, -w^(-1), w^2])/3 + 
 (112*G[1, w^2]*G[1, r62, -w^(-1), w^2])/3 + 
 ((64*I)/3)*Pi*G[1, r62, -w^(-1), z3] - (56*G[0, -w]*G[1, r62, -w^(-1), z3])/
  3 - (64*G[0, w]*G[1, r62, -w^(-1), z3])/3 + 
 (56*G[0, w^2]*G[1, r62, -w^(-1), z3])/3 - 
 (8*G[1, r7]*G[1, r62, -w^(-1), z3])/3 + 
 (112*G[1, -w]*G[1, r62, -w^(-1), z3])/3 + 
 (128*G[1, w]*G[1, r62, -w^(-1), z3])/3 - 
 (112*G[1, w^2]*G[1, r62, -w^(-1), z3])/3 - 
 ((64*I)/3)*Pi*G[1, r62, -w, w^2] + (56*G[0, -w]*G[1, r62, -w, w^2])/3 + 
 (64*G[0, w]*G[1, r62, -w, w^2])/3 - (56*G[0, w^2]*G[1, r62, -w, w^2])/3 + 
 (8*G[1, r7]*G[1, r62, -w, w^2])/3 - (112*G[1, -w]*G[1, r62, -w, w^2])/3 - 
 (128*G[1, w]*G[1, r62, -w, w^2])/3 + (112*G[1, w^2]*G[1, r62, -w, w^2])/3 + 
 ((64*I)/3)*Pi*G[1, r62, -w, z3] - (56*G[0, -w]*G[1, r62, -w, z3])/3 - 
 (64*G[0, w]*G[1, r62, -w, z3])/3 + (56*G[0, w^2]*G[1, r62, -w, z3])/3 - 
 (8*G[1, r7]*G[1, r62, -w, z3])/3 + (112*G[1, -w]*G[1, r62, -w, z3])/3 + 
 (128*G[1, w]*G[1, r62, -w, z3])/3 - (112*G[1, w^2]*G[1, r62, -w, z3])/3 - 
 ((80*I)/3)*Pi*G[1, r62, w^2, w^2] - 8*G[0, -w]*G[1, r62, w^2, w^2] + 
 (80*G[0, w]*G[1, r62, w^2, w^2])/3 + 8*G[0, w^2]*G[1, r62, w^2, w^2] + 
 (104*G[1, r7]*G[1, r62, w^2, w^2])/3 + 16*G[1, -w]*G[1, r62, w^2, w^2] - 
 (160*G[1, w]*G[1, r62, w^2, w^2])/3 - 32*G[1, w^2]*G[1, r62, w^2, w^2] + 
 16*G[1, z3]*G[1, r62, w^2, w^2] + 8*G[r61, w^2]*G[1, r62, w^2, w^2] - 
 8*G[r61, z3]*G[1, r62, w^2, w^2] + 8*G[r62, w^2]*G[1, r62, w^2, w^2] - 
 8*G[r62, z3]*G[1, r62, w^2, w^2] + ((80*I)/3)*Pi*G[1, r62, w^2, z3] + 
 8*G[0, -w]*G[1, r62, w^2, z3] - (80*G[0, w]*G[1, r62, w^2, z3])/3 - 
 8*G[0, w^2]*G[1, r62, w^2, z3] - (104*G[1, r7]*G[1, r62, w^2, z3])/3 - 
 16*G[1, -w]*G[1, r62, w^2, z3] + (160*G[1, w]*G[1, r62, w^2, z3])/3 + 
 16*G[1, w^2]*G[1, r62, w^2, z3] + ((52*I)/3)*Pi*G[1, w^(-2), 0, w^2] - 
 (16*G[0, w]*G[1, w^(-2), 0, w^2])/3 + 8*G[0, w^2]*G[1, w^(-2), 0, w^2] - 
 (28*G[1, r7]*G[1, w^(-2), 0, w^2])/3 + (56*G[1, w]*G[1, w^(-2), 0, w^2])/3 - 
 16*G[1, w^2]*G[1, w^(-2), 0, w^2] - ((52*I)/3)*Pi*G[1, w^(-2), 0, z3] + 
 (16*G[0, w]*G[1, w^(-2), 0, z3])/3 - 8*G[0, w^2]*G[1, w^(-2), 0, z3] + 
 (28*G[1, r7]*G[1, w^(-2), 0, z3])/3 - (56*G[1, w]*G[1, w^(-2), 0, z3])/3 + 
 16*G[1, w^2]*G[1, w^(-2), 0, z3] - ((112*I)/9)*Pi*G[1, w^(-2), 1, w^2] + 
 8*G[0, -w]*G[1, w^(-2), 1, w^2] + (40*G[0, w]*G[1, w^(-2), 1, w^2])/9 - 
 32*G[0, w^2]*G[1, w^(-2), 1, w^2] - (32*G[1, r7]*G[1, w^(-2), 1, w^2])/9 - 
 16*G[1, -w]*G[1, w^(-2), 1, w^2] - (80*G[1, w]*G[1, w^(-2), 1, w^2])/9 + 
 32*G[1, w^2]*G[1, w^(-2), 1, w^2] + 16*G[r61, w^2]*G[1, w^(-2), 1, w^2] + 
 16*G[r62, w^2]*G[1, w^(-2), 1, w^2] + ((112*I)/9)*Pi*G[1, w^(-2), 1, z3] - 
 8*G[0, -w]*G[1, w^(-2), 1, z3] - (40*G[0, w]*G[1, w^(-2), 1, z3])/9 + 
 32*G[0, w^2]*G[1, w^(-2), 1, z3] + (32*G[1, r7]*G[1, w^(-2), 1, z3])/9 + 
 16*G[1, -w]*G[1, w^(-2), 1, z3] + (80*G[1, w]*G[1, w^(-2), 1, z3])/9 - 
 32*G[1, w^2]*G[1, w^(-2), 1, z3] - 16*G[r61, w^2]*G[1, w^(-2), 1, z3] - 
 16*G[r62, w^2]*G[1, w^(-2), 1, z3] - ((160*I)/9)*Pi*G[1, w^(-2), r61, w^2] + 
 (124*G[0, w]*G[1, w^(-2), r61, w^2])/9 - 
 12*G[0, w^2]*G[1, w^(-2), r61, w^2] + (88*G[1, r7]*G[1, w^(-2), r61, w^2])/
  9 - (248*G[1, w]*G[1, w^(-2), r61, w^2])/9 + 
 16*G[1, w^2]*G[1, w^(-2), r61, w^2] + 4*G[r61, w^2]*G[1, w^(-2), r61, w^2] + 
 4*G[r62, w^2]*G[1, w^(-2), r61, w^2] + 
 ((160*I)/9)*Pi*G[1, w^(-2), r61, z3] - (124*G[0, w]*G[1, w^(-2), r61, z3])/
  9 + 12*G[0, w^2]*G[1, w^(-2), r61, z3] - 
 (88*G[1, r7]*G[1, w^(-2), r61, z3])/9 + (248*G[1, w]*G[1, w^(-2), r61, z3])/
  9 - 16*G[1, w^2]*G[1, w^(-2), r61, z3] - 
 4*G[r61, w^2]*G[1, w^(-2), r61, z3] - 4*G[r62, w^2]*G[1, w^(-2), r61, z3] - 
 ((160*I)/9)*Pi*G[1, w^(-2), r62, w^2] + (124*G[0, w]*G[1, w^(-2), r62, w^2])/
  9 - 12*G[0, w^2]*G[1, w^(-2), r62, w^2] + 
 (88*G[1, r7]*G[1, w^(-2), r62, w^2])/9 - 
 (248*G[1, w]*G[1, w^(-2), r62, w^2])/9 + 
 16*G[1, w^2]*G[1, w^(-2), r62, w^2] + 4*G[r61, w^2]*G[1, w^(-2), r62, w^2] + 
 4*G[r62, w^2]*G[1, w^(-2), r62, w^2] + 
 ((160*I)/9)*Pi*G[1, w^(-2), r62, z3] - (124*G[0, w]*G[1, w^(-2), r62, z3])/
  9 + 12*G[0, w^2]*G[1, w^(-2), r62, z3] - 
 (88*G[1, r7]*G[1, w^(-2), r62, z3])/9 + (248*G[1, w]*G[1, w^(-2), r62, z3])/
  9 - 16*G[1, w^2]*G[1, w^(-2), r62, z3] - 
 4*G[r61, w^2]*G[1, w^(-2), r62, z3] - 4*G[r62, w^2]*G[1, w^(-2), r62, z3] + 
 (2*I)*Pi*G[1, w^(-2), w^(-2), w^2] + (22*G[0, -w]*G[1, w^(-2), w^(-2), w^2])/
  3 - 2*G[0, w]*G[1, w^(-2), w^(-2), w^2] + 
 (14*G[0, w^2]*G[1, w^(-2), w^(-2), w^2])/3 - 
 (28*G[1, r7]*G[1, w^(-2), w^(-2), w^2])/3 - 
 (44*G[1, -w]*G[1, w^(-2), w^(-2), w^2])/3 + 
 4*G[1, w]*G[1, w^(-2), w^(-2), w^2] + 
 (44*G[1, w^2]*G[1, w^(-2), w^(-2), w^2])/3 - 
 12*G[r61, w^2]*G[1, w^(-2), w^(-2), w^2] - 
 12*G[r62, w^2]*G[1, w^(-2), w^(-2), w^2] - 
 (2*I)*Pi*G[1, w^(-2), w^(-2), z3] - (22*G[0, -w]*G[1, w^(-2), w^(-2), z3])/
  3 + 2*G[0, w]*G[1, w^(-2), w^(-2), z3] - 
 (14*G[0, w^2]*G[1, w^(-2), w^(-2), z3])/3 + 
 (28*G[1, r7]*G[1, w^(-2), w^(-2), z3])/3 + 
 (44*G[1, -w]*G[1, w^(-2), w^(-2), z3])/3 - 
 4*G[1, w]*G[1, w^(-2), w^(-2), z3] - (44*G[1, w^2]*G[1, w^(-2), w^(-2), z3])/
  3 + 12*G[r61, w^2]*G[1, w^(-2), w^(-2), z3] + 
 12*G[r62, w^2]*G[1, w^(-2), w^(-2), z3] + 
 ((14*I)/3)*Pi*G[1, w^(-2), -w^(-1), w^2] - 
 (22*G[0, -w]*G[1, w^(-2), -w^(-1), w^2])/3 - 
 (14*G[0, w]*G[1, w^(-2), -w^(-1), w^2])/3 + 
 (46*G[0, w^2]*G[1, w^(-2), -w^(-1), w^2])/3 + 
 (32*G[1, r7]*G[1, w^(-2), -w^(-1), w^2])/3 + 
 (44*G[1, -w]*G[1, w^(-2), -w^(-1), w^2])/3 + 
 (28*G[1, w]*G[1, w^(-2), -w^(-1), w^2])/3 - 
 (92*G[1, w^2]*G[1, w^(-2), -w^(-1), w^2])/3 - 
 ((14*I)/3)*Pi*G[1, w^(-2), -w^(-1), z3] + 
 (22*G[0, -w]*G[1, w^(-2), -w^(-1), z3])/3 + 
 (14*G[0, w]*G[1, w^(-2), -w^(-1), z3])/3 - 
 (46*G[0, w^2]*G[1, w^(-2), -w^(-1), z3])/3 - 
 (32*G[1, r7]*G[1, w^(-2), -w^(-1), z3])/3 - 
 (44*G[1, -w]*G[1, w^(-2), -w^(-1), z3])/3 - 
 (28*G[1, w]*G[1, w^(-2), -w^(-1), z3])/3 + 
 (92*G[1, w^2]*G[1, w^(-2), -w^(-1), z3])/3 + 
 ((14*I)/3)*Pi*G[1, w^(-2), -w, w^2] - (46*G[0, -w]*G[1, w^(-2), -w, w^2])/
  3 - (14*G[0, w]*G[1, w^(-2), -w, w^2])/3 + 
 (46*G[0, w^2]*G[1, w^(-2), -w, w^2])/3 + (32*G[1, r7]*G[1, w^(-2), -w, w^2])/
  3 + (92*G[1, -w]*G[1, w^(-2), -w, w^2])/3 + 
 (28*G[1, w]*G[1, w^(-2), -w, w^2])/3 - (92*G[1, w^2]*G[1, w^(-2), -w, w^2])/
  3 - ((14*I)/3)*Pi*G[1, w^(-2), -w, z3] + (46*G[0, -w]*G[1, w^(-2), -w, z3])/
  3 + (14*G[0, w]*G[1, w^(-2), -w, z3])/3 - 
 (46*G[0, w^2]*G[1, w^(-2), -w, z3])/3 - (32*G[1, r7]*G[1, w^(-2), -w, z3])/
  3 - (92*G[1, -w]*G[1, w^(-2), -w, z3])/3 - 
 (28*G[1, w]*G[1, w^(-2), -w, z3])/3 + (92*G[1, w^2]*G[1, w^(-2), -w, z3])/
  3 + (2*I)*Pi*G[1, w^(-2), w^2, w^2] + (22*G[0, -w]*G[1, w^(-2), w^2, w^2])/
  3 - 2*G[0, w]*G[1, w^(-2), w^2, w^2] + 
 (14*G[0, w^2]*G[1, w^(-2), w^2, w^2])/3 - 
 (28*G[1, r7]*G[1, w^(-2), w^2, w^2])/3 - 
 (44*G[1, -w]*G[1, w^(-2), w^2, w^2])/3 + 4*G[1, w]*G[1, w^(-2), w^2, w^2] + 
 (44*G[1, w^2]*G[1, w^(-2), w^2, w^2])/3 - 
 12*G[r61, w^2]*G[1, w^(-2), w^2, w^2] - 
 12*G[r62, w^2]*G[1, w^(-2), w^2, w^2] - (2*I)*Pi*G[1, w^(-2), w^2, z3] - 
 (22*G[0, -w]*G[1, w^(-2), w^2, z3])/3 + 2*G[0, w]*G[1, w^(-2), w^2, z3] - 
 (14*G[0, w^2]*G[1, w^(-2), w^2, z3])/3 + (28*G[1, r7]*G[1, w^(-2), w^2, z3])/
  3 + (44*G[1, -w]*G[1, w^(-2), w^2, z3])/3 - 
 4*G[1, w]*G[1, w^(-2), w^2, z3] - (44*G[1, w^2]*G[1, w^(-2), w^2, z3])/3 + 
 12*G[r61, w^2]*G[1, w^(-2), w^2, z3] + 
 12*G[r62, w^2]*G[1, w^(-2), w^2, z3] + ((76*I)/3)*Pi*G[1, -w^(-1), 0, w^2] - 
 16*G[0, -w]*G[1, -w^(-1), 0, w^2] - (88*G[0, w]*G[1, -w^(-1), 0, w^2])/3 + 
 28*G[0, w^2]*G[1, -w^(-1), 0, w^2] - (28*G[1, r7]*G[1, -w^(-1), 0, w^2])/3 + 
 32*G[1, -w]*G[1, -w^(-1), 0, w^2] + (104*G[1, w]*G[1, -w^(-1), 0, w^2])/3 - 
 32*G[1, w^2]*G[1, -w^(-1), 0, w^2] - 12*G[r61, w^2]*G[1, -w^(-1), 0, w^2] - 
 12*G[r62, w^2]*G[1, -w^(-1), 0, w^2] - ((76*I)/3)*Pi*G[1, -w^(-1), 0, z3] + 
 16*G[0, -w]*G[1, -w^(-1), 0, z3] + (88*G[0, w]*G[1, -w^(-1), 0, z3])/3 - 
 28*G[0, w^2]*G[1, -w^(-1), 0, z3] + (28*G[1, r7]*G[1, -w^(-1), 0, z3])/3 - 
 32*G[1, -w]*G[1, -w^(-1), 0, z3] - (104*G[1, w]*G[1, -w^(-1), 0, z3])/3 + 
 32*G[1, w^2]*G[1, -w^(-1), 0, z3] + 12*G[r61, w^2]*G[1, -w^(-1), 0, z3] + 
 12*G[r62, w^2]*G[1, -w^(-1), 0, z3] + ((128*I)/9)*Pi*G[1, -w^(-1), 1, w^2] - 
 8*G[0, -w]*G[1, -w^(-1), 1, w^2] - (200*G[0, w]*G[1, -w^(-1), 1, w^2])/9 - 
 16*G[0, w^2]*G[1, -w^(-1), 1, w^2] - (128*G[1, r7]*G[1, -w^(-1), 1, w^2])/
  9 + 16*G[1, -w]*G[1, -w^(-1), 1, w^2] + (400*G[1, w]*G[1, -w^(-1), 1, w^2])/
  9 + 16*G[r61, w^2]*G[1, -w^(-1), 1, w^2] + 
 16*G[r62, w^2]*G[1, -w^(-1), 1, w^2] - ((128*I)/9)*Pi*G[1, -w^(-1), 1, z3] + 
 8*G[0, -w]*G[1, -w^(-1), 1, z3] + (200*G[0, w]*G[1, -w^(-1), 1, z3])/9 + 
 16*G[0, w^2]*G[1, -w^(-1), 1, z3] + (128*G[1, r7]*G[1, -w^(-1), 1, z3])/9 - 
 16*G[1, -w]*G[1, -w^(-1), 1, z3] - (400*G[1, w]*G[1, -w^(-1), 1, z3])/9 - 
 16*G[r61, w^2]*G[1, -w^(-1), 1, z3] - 16*G[r62, w^2]*G[1, -w^(-1), 1, z3] - 
 ((160*I)/9)*Pi*G[1, -w^(-1), r61, w^2] + 
 (124*G[0, w]*G[1, -w^(-1), r61, w^2])/9 - 
 12*G[0, w^2]*G[1, -w^(-1), r61, w^2] + (88*G[1, r7]*G[1, -w^(-1), r61, w^2])/
  9 - (248*G[1, w]*G[1, -w^(-1), r61, w^2])/9 + 
 16*G[1, w^2]*G[1, -w^(-1), r61, w^2] + 
 4*G[r61, w^2]*G[1, -w^(-1), r61, w^2] + 
 4*G[r62, w^2]*G[1, -w^(-1), r61, w^2] + 
 ((160*I)/9)*Pi*G[1, -w^(-1), r61, z3] - (124*G[0, w]*G[1, -w^(-1), r61, z3])/
  9 + 12*G[0, w^2]*G[1, -w^(-1), r61, z3] - 
 (88*G[1, r7]*G[1, -w^(-1), r61, z3])/9 + 
 (248*G[1, w]*G[1, -w^(-1), r61, z3])/9 - 
 16*G[1, w^2]*G[1, -w^(-1), r61, z3] - 4*G[r61, w^2]*G[1, -w^(-1), r61, z3] - 
 4*G[r62, w^2]*G[1, -w^(-1), r61, z3] - 
 ((160*I)/9)*Pi*G[1, -w^(-1), r62, w^2] + 
 (124*G[0, w]*G[1, -w^(-1), r62, w^2])/9 - 
 12*G[0, w^2]*G[1, -w^(-1), r62, w^2] + (88*G[1, r7]*G[1, -w^(-1), r62, w^2])/
  9 - (248*G[1, w]*G[1, -w^(-1), r62, w^2])/9 + 
 16*G[1, w^2]*G[1, -w^(-1), r62, w^2] + 
 4*G[r61, w^2]*G[1, -w^(-1), r62, w^2] + 
 4*G[r62, w^2]*G[1, -w^(-1), r62, w^2] + 
 ((160*I)/9)*Pi*G[1, -w^(-1), r62, z3] - (124*G[0, w]*G[1, -w^(-1), r62, z3])/
  9 + 12*G[0, w^2]*G[1, -w^(-1), r62, z3] - 
 (88*G[1, r7]*G[1, -w^(-1), r62, z3])/9 + 
 (248*G[1, w]*G[1, -w^(-1), r62, z3])/9 - 
 16*G[1, w^2]*G[1, -w^(-1), r62, z3] - 4*G[r61, w^2]*G[1, -w^(-1), r62, z3] - 
 4*G[r62, w^2]*G[1, -w^(-1), r62, z3] - 
 ((10*I)/3)*Pi*G[1, -w^(-1), w^(-2), w^2] + 
 (10*G[0, -w]*G[1, -w^(-1), w^(-2), w^2])/3 + 
 (10*G[0, w]*G[1, -w^(-1), w^(-2), w^2])/3 - 
 (10*G[0, w^2]*G[1, -w^(-1), w^(-2), w^2])/3 - 
 (20*G[1, -w]*G[1, -w^(-1), w^(-2), w^2])/3 - 
 (20*G[1, w]*G[1, -w^(-1), w^(-2), w^2])/3 + 
 (20*G[1, w^2]*G[1, -w^(-1), w^(-2), w^2])/3 + 
 ((10*I)/3)*Pi*G[1, -w^(-1), w^(-2), z3] - 
 (10*G[0, -w]*G[1, -w^(-1), w^(-2), z3])/3 - 
 (10*G[0, w]*G[1, -w^(-1), w^(-2), z3])/3 + 
 (10*G[0, w^2]*G[1, -w^(-1), w^(-2), z3])/3 + 
 (20*G[1, -w]*G[1, -w^(-1), w^(-2), z3])/3 + 
 (20*G[1, w]*G[1, -w^(-1), w^(-2), z3])/3 - 
 (20*G[1, w^2]*G[1, -w^(-1), w^(-2), z3])/3 - 
 ((34*I)/3)*Pi*G[1, -w^(-1), -w^(-1), w^2] + 
 (14*G[0, -w]*G[1, -w^(-1), -w^(-1), w^2])/3 + 
 (34*G[0, w]*G[1, -w^(-1), -w^(-1), w^2])/3 - 
 (14*G[0, w^2]*G[1, -w^(-1), -w^(-1), w^2])/3 + 
 (20*G[1, r7]*G[1, -w^(-1), -w^(-1), w^2])/3 - 
 (28*G[1, -w]*G[1, -w^(-1), -w^(-1), w^2])/3 - 
 (68*G[1, w]*G[1, -w^(-1), -w^(-1), w^2])/3 + 
 (28*G[1, w^2]*G[1, -w^(-1), -w^(-1), w^2])/3 + 
 ((34*I)/3)*Pi*G[1, -w^(-1), -w^(-1), z3] - 
 (14*G[0, -w]*G[1, -w^(-1), -w^(-1), z3])/3 - 
 (34*G[0, w]*G[1, -w^(-1), -w^(-1), z3])/3 + 
 (14*G[0, w^2]*G[1, -w^(-1), -w^(-1), z3])/3 - 
 (20*G[1, r7]*G[1, -w^(-1), -w^(-1), z3])/3 + 
 (28*G[1, -w]*G[1, -w^(-1), -w^(-1), z3])/3 + 
 (68*G[1, w]*G[1, -w^(-1), -w^(-1), z3])/3 - 
 (28*G[1, w^2]*G[1, -w^(-1), -w^(-1), z3])/3 - 
 ((34*I)/3)*Pi*G[1, -w^(-1), -w, w^2] + (86*G[0, -w]*G[1, -w^(-1), -w, w^2])/
  3 + (34*G[0, w]*G[1, -w^(-1), -w, w^2])/3 - 
 (14*G[0, w^2]*G[1, -w^(-1), -w, w^2])/3 + 
 (20*G[1, r7]*G[1, -w^(-1), -w, w^2])/3 - 
 (172*G[1, -w]*G[1, -w^(-1), -w, w^2])/3 - 
 (68*G[1, w]*G[1, -w^(-1), -w, w^2])/3 + 
 (28*G[1, w^2]*G[1, -w^(-1), -w, w^2])/3 + 
 ((34*I)/3)*Pi*G[1, -w^(-1), -w, z3] - (86*G[0, -w]*G[1, -w^(-1), -w, z3])/
  3 - (34*G[0, w]*G[1, -w^(-1), -w, z3])/3 + 
 (14*G[0, w^2]*G[1, -w^(-1), -w, z3])/3 - (20*G[1, r7]*G[1, -w^(-1), -w, z3])/
  3 + (172*G[1, -w]*G[1, -w^(-1), -w, z3])/3 + 
 (68*G[1, w]*G[1, -w^(-1), -w, z3])/3 - (28*G[1, w^2]*G[1, -w^(-1), -w, z3])/
  3 - ((10*I)/3)*Pi*G[1, -w^(-1), w^2, w^2] + 
 (10*G[0, -w]*G[1, -w^(-1), w^2, w^2])/3 + 
 (10*G[0, w]*G[1, -w^(-1), w^2, w^2])/3 - 
 (10*G[0, w^2]*G[1, -w^(-1), w^2, w^2])/3 - 
 (20*G[1, -w]*G[1, -w^(-1), w^2, w^2])/3 - 
 (20*G[1, w]*G[1, -w^(-1), w^2, w^2])/3 + 
 (20*G[1, w^2]*G[1, -w^(-1), w^2, w^2])/3 + 
 ((10*I)/3)*Pi*G[1, -w^(-1), w^2, z3] - (10*G[0, -w]*G[1, -w^(-1), w^2, z3])/
  3 - (10*G[0, w]*G[1, -w^(-1), w^2, z3])/3 + 
 (10*G[0, w^2]*G[1, -w^(-1), w^2, z3])/3 + 
 (20*G[1, -w]*G[1, -w^(-1), w^2, z3])/3 + (20*G[1, w]*G[1, -w^(-1), w^2, z3])/
  3 - (20*G[1, w^2]*G[1, -w^(-1), w^2, z3])/3 + 
 ((76*I)/3)*Pi*G[1, -w, 0, w^2] - 16*G[0, -w]*G[1, -w, 0, w^2] - 
 (16*G[0, w]*G[1, -w, 0, w^2])/3 + 28*G[0, w^2]*G[1, -w, 0, w^2] - 
 (28*G[1, r7]*G[1, -w, 0, w^2])/3 + 32*G[1, -w]*G[1, -w, 0, w^2] + 
 (104*G[1, w]*G[1, -w, 0, w^2])/3 - 32*G[1, w^2]*G[1, -w, 0, w^2] - 
 12*G[r61, w^2]*G[1, -w, 0, w^2] - 12*G[r62, w^2]*G[1, -w, 0, w^2] - 
 ((76*I)/3)*Pi*G[1, -w, 0, z3] + 16*G[0, -w]*G[1, -w, 0, z3] + 
 (16*G[0, w]*G[1, -w, 0, z3])/3 - 28*G[0, w^2]*G[1, -w, 0, z3] + 
 (28*G[1, r7]*G[1, -w, 0, z3])/3 - 32*G[1, -w]*G[1, -w, 0, z3] - 
 (104*G[1, w]*G[1, -w, 0, z3])/3 + 32*G[1, w^2]*G[1, -w, 0, z3] + 
 12*G[r61, w^2]*G[1, -w, 0, z3] + 12*G[r62, w^2]*G[1, -w, 0, z3] + 
 ((128*I)/9)*Pi*G[1, -w, 1, w^2] - 8*G[0, -w]*G[1, -w, 1, w^2] - 
 (200*G[0, w]*G[1, -w, 1, w^2])/9 - 16*G[0, w^2]*G[1, -w, 1, w^2] - 
 (128*G[1, r7]*G[1, -w, 1, w^2])/9 + 16*G[1, -w]*G[1, -w, 1, w^2] + 
 (400*G[1, w]*G[1, -w, 1, w^2])/9 + 16*G[r61, w^2]*G[1, -w, 1, w^2] + 
 16*G[r62, w^2]*G[1, -w, 1, w^2] - ((128*I)/9)*Pi*G[1, -w, 1, z3] + 
 8*G[0, -w]*G[1, -w, 1, z3] + (200*G[0, w]*G[1, -w, 1, z3])/9 + 
 16*G[0, w^2]*G[1, -w, 1, z3] + (128*G[1, r7]*G[1, -w, 1, z3])/9 - 
 16*G[1, -w]*G[1, -w, 1, z3] - (400*G[1, w]*G[1, -w, 1, z3])/9 - 
 16*G[r61, w^2]*G[1, -w, 1, z3] - 16*G[r62, w^2]*G[1, -w, 1, z3] - 
 ((160*I)/9)*Pi*G[1, -w, r61, w^2] + (124*G[0, w]*G[1, -w, r61, w^2])/9 - 
 12*G[0, w^2]*G[1, -w, r61, w^2] + (88*G[1, r7]*G[1, -w, r61, w^2])/9 - 
 (248*G[1, w]*G[1, -w, r61, w^2])/9 + 16*G[1, w^2]*G[1, -w, r61, w^2] + 
 4*G[r61, w^2]*G[1, -w, r61, w^2] + 4*G[r62, w^2]*G[1, -w, r61, w^2] + 
 ((160*I)/9)*Pi*G[1, -w, r61, z3] - (124*G[0, w]*G[1, -w, r61, z3])/9 + 
 12*G[0, w^2]*G[1, -w, r61, z3] - (88*G[1, r7]*G[1, -w, r61, z3])/9 + 
 (248*G[1, w]*G[1, -w, r61, z3])/9 - 16*G[1, w^2]*G[1, -w, r61, z3] - 
 4*G[r61, w^2]*G[1, -w, r61, z3] - 4*G[r62, w^2]*G[1, -w, r61, z3] - 
 ((160*I)/9)*Pi*G[1, -w, r62, w^2] + (124*G[0, w]*G[1, -w, r62, w^2])/9 - 
 12*G[0, w^2]*G[1, -w, r62, w^2] + (88*G[1, r7]*G[1, -w, r62, w^2])/9 - 
 (248*G[1, w]*G[1, -w, r62, w^2])/9 + 16*G[1, w^2]*G[1, -w, r62, w^2] + 
 4*G[r61, w^2]*G[1, -w, r62, w^2] + 4*G[r62, w^2]*G[1, -w, r62, w^2] + 
 ((160*I)/9)*Pi*G[1, -w, r62, z3] - (124*G[0, w]*G[1, -w, r62, z3])/9 + 
 12*G[0, w^2]*G[1, -w, r62, z3] - (88*G[1, r7]*G[1, -w, r62, z3])/9 + 
 (248*G[1, w]*G[1, -w, r62, z3])/9 - 16*G[1, w^2]*G[1, -w, r62, z3] - 
 4*G[r61, w^2]*G[1, -w, r62, z3] - 4*G[r62, w^2]*G[1, -w, r62, z3] - 
 ((10*I)/3)*Pi*G[1, -w, w^(-2), w^2] + (10*G[0, -w]*G[1, -w, w^(-2), w^2])/
  3 + (10*G[0, w]*G[1, -w, w^(-2), w^2])/3 - 
 (10*G[0, w^2]*G[1, -w, w^(-2), w^2])/3 - (20*G[1, -w]*G[1, -w, w^(-2), w^2])/
  3 - (20*G[1, w]*G[1, -w, w^(-2), w^2])/3 + 
 (20*G[1, w^2]*G[1, -w, w^(-2), w^2])/3 + 
 ((10*I)/3)*Pi*G[1, -w, w^(-2), z3] - (10*G[0, -w]*G[1, -w, w^(-2), z3])/3 - 
 (10*G[0, w]*G[1, -w, w^(-2), z3])/3 + (10*G[0, w^2]*G[1, -w, w^(-2), z3])/
  3 + (20*G[1, -w]*G[1, -w, w^(-2), z3])/3 + 
 (20*G[1, w]*G[1, -w, w^(-2), z3])/3 - (20*G[1, w^2]*G[1, -w, w^(-2), z3])/
  3 - ((34*I)/3)*Pi*G[1, -w, -w^(-1), w^2] + 
 (86*G[0, -w]*G[1, -w, -w^(-1), w^2])/3 + (34*G[0, w]*G[1, -w, -w^(-1), w^2])/
  3 - (14*G[0, w^2]*G[1, -w, -w^(-1), w^2])/3 + 
 (20*G[1, r7]*G[1, -w, -w^(-1), w^2])/3 - 
 (172*G[1, -w]*G[1, -w, -w^(-1), w^2])/3 - 
 (68*G[1, w]*G[1, -w, -w^(-1), w^2])/3 + 
 (28*G[1, w^2]*G[1, -w, -w^(-1), w^2])/3 + 
 ((34*I)/3)*Pi*G[1, -w, -w^(-1), z3] - (86*G[0, -w]*G[1, -w, -w^(-1), z3])/
  3 - (34*G[0, w]*G[1, -w, -w^(-1), z3])/3 + 
 (14*G[0, w^2]*G[1, -w, -w^(-1), z3])/3 - (20*G[1, r7]*G[1, -w, -w^(-1), z3])/
  3 + (172*G[1, -w]*G[1, -w, -w^(-1), z3])/3 + 
 (68*G[1, w]*G[1, -w, -w^(-1), z3])/3 - (28*G[1, w^2]*G[1, -w, -w^(-1), z3])/
  3 - ((34*I)/3)*Pi*G[1, -w, -w, w^2] + (14*G[0, -w]*G[1, -w, -w, w^2])/3 + 
 (34*G[0, w]*G[1, -w, -w, w^2])/3 - (14*G[0, w^2]*G[1, -w, -w, w^2])/3 + 
 (20*G[1, r7]*G[1, -w, -w, w^2])/3 - (28*G[1, -w]*G[1, -w, -w, w^2])/3 - 
 (68*G[1, w]*G[1, -w, -w, w^2])/3 + (28*G[1, w^2]*G[1, -w, -w, w^2])/3 + 
 ((34*I)/3)*Pi*G[1, -w, -w, z3] - (14*G[0, -w]*G[1, -w, -w, z3])/3 - 
 (34*G[0, w]*G[1, -w, -w, z3])/3 + (14*G[0, w^2]*G[1, -w, -w, z3])/3 - 
 (20*G[1, r7]*G[1, -w, -w, z3])/3 + (28*G[1, -w]*G[1, -w, -w, z3])/3 + 
 (68*G[1, w]*G[1, -w, -w, z3])/3 - (28*G[1, w^2]*G[1, -w, -w, z3])/3 - 
 ((10*I)/3)*Pi*G[1, -w, w^2, w^2] + (10*G[0, -w]*G[1, -w, w^2, w^2])/3 + 
 (10*G[0, w]*G[1, -w, w^2, w^2])/3 - (10*G[0, w^2]*G[1, -w, w^2, w^2])/3 - 
 (20*G[1, -w]*G[1, -w, w^2, w^2])/3 - (20*G[1, w]*G[1, -w, w^2, w^2])/3 + 
 (20*G[1, w^2]*G[1, -w, w^2, w^2])/3 + ((10*I)/3)*Pi*G[1, -w, w^2, z3] - 
 (10*G[0, -w]*G[1, -w, w^2, z3])/3 - (10*G[0, w]*G[1, -w, w^2, z3])/3 + 
 (10*G[0, w^2]*G[1, -w, w^2, z3])/3 + (20*G[1, -w]*G[1, -w, w^2, z3])/3 + 
 (20*G[1, w]*G[1, -w, w^2, z3])/3 - (20*G[1, w^2]*G[1, -w, w^2, z3])/3 + 
 ((52*I)/3)*Pi*G[1, w^2, 0, w^2] - (40*G[0, w]*G[1, w^2, 0, w^2])/3 + 
 8*G[0, w^2]*G[1, w^2, 0, w^2] - (28*G[1, r7]*G[1, w^2, 0, w^2])/3 + 
 (56*G[1, w]*G[1, w^2, 0, w^2])/3 + 8*G[1, w^2]*G[1, w^2, 0, w^2] - 
 24*G[1, z3]*G[1, w^2, 0, w^2] - 12*G[r61, w^2]*G[1, w^2, 0, w^2] + 
 12*G[r61, z3]*G[1, w^2, 0, w^2] - 12*G[r62, w^2]*G[1, w^2, 0, w^2] + 
 12*G[r62, z3]*G[1, w^2, 0, w^2] - ((52*I)/3)*Pi*G[1, w^2, 0, z3] + 
 (40*G[0, w]*G[1, w^2, 0, z3])/3 - 8*G[0, w^2]*G[1, w^2, 0, z3] + 
 (28*G[1, r7]*G[1, w^2, 0, z3])/3 - (56*G[1, w]*G[1, w^2, 0, z3])/3 + 
 16*G[1, w^2]*G[1, w^2, 0, z3] - ((112*I)/9)*Pi*G[1, w^2, 1, w^2] + 
 8*G[0, -w]*G[1, w^2, 1, w^2] + (40*G[0, w]*G[1, w^2, 1, w^2])/9 - 
 32*G[0, w^2]*G[1, w^2, 1, w^2] - (32*G[1, r7]*G[1, w^2, 1, w^2])/9 - 
 16*G[1, -w]*G[1, w^2, 1, w^2] - (80*G[1, w]*G[1, w^2, 1, w^2])/9 + 
 16*G[1, w^2]*G[1, w^2, 1, w^2] + 16*G[1, z3]*G[1, w^2, 1, w^2] + 
 24*G[r61, w^2]*G[1, w^2, 1, w^2] - 8*G[r61, z3]*G[1, w^2, 1, w^2] + 
 24*G[r62, w^2]*G[1, w^2, 1, w^2] - 8*G[r62, z3]*G[1, w^2, 1, w^2] + 
 ((112*I)/9)*Pi*G[1, w^2, 1, z3] - 8*G[0, -w]*G[1, w^2, 1, z3] - 
 (40*G[0, w]*G[1, w^2, 1, z3])/9 + 32*G[0, w^2]*G[1, w^2, 1, z3] + 
 (32*G[1, r7]*G[1, w^2, 1, z3])/9 + 16*G[1, -w]*G[1, w^2, 1, z3] + 
 (80*G[1, w]*G[1, w^2, 1, z3])/9 - 32*G[1, w^2]*G[1, w^2, 1, z3] - 
 16*G[r61, w^2]*G[1, w^2, 1, z3] - 16*G[r62, w^2]*G[1, w^2, 1, z3] - 
 ((160*I)/9)*Pi*G[1, w^2, r61, w^2] + (124*G[0, w]*G[1, w^2, r61, w^2])/9 - 
 12*G[0, w^2]*G[1, w^2, r61, w^2] + (88*G[1, r7]*G[1, w^2, r61, w^2])/9 - 
 (248*G[1, w]*G[1, w^2, r61, w^2])/9 + 16*G[1, z3]*G[1, w^2, r61, w^2] + 
 12*G[r61, w^2]*G[1, w^2, r61, w^2] - 8*G[r61, z3]*G[1, w^2, r61, w^2] + 
 12*G[r62, w^2]*G[1, w^2, r61, w^2] - 8*G[r62, z3]*G[1, w^2, r61, w^2] + 
 ((160*I)/9)*Pi*G[1, w^2, r61, z3] - (124*G[0, w]*G[1, w^2, r61, z3])/9 + 
 12*G[0, w^2]*G[1, w^2, r61, z3] - (88*G[1, r7]*G[1, w^2, r61, z3])/9 + 
 (248*G[1, w]*G[1, w^2, r61, z3])/9 - 16*G[1, w^2]*G[1, w^2, r61, z3] - 
 4*G[r61, w^2]*G[1, w^2, r61, z3] - 4*G[r62, w^2]*G[1, w^2, r61, z3] - 
 ((160*I)/9)*Pi*G[1, w^2, r62, w^2] + (124*G[0, w]*G[1, w^2, r62, w^2])/9 - 
 12*G[0, w^2]*G[1, w^2, r62, w^2] + (88*G[1, r7]*G[1, w^2, r62, w^2])/9 - 
 (248*G[1, w]*G[1, w^2, r62, w^2])/9 + 16*G[1, z3]*G[1, w^2, r62, w^2] + 
 12*G[r61, w^2]*G[1, w^2, r62, w^2] - 8*G[r61, z3]*G[1, w^2, r62, w^2] + 
 12*G[r62, w^2]*G[1, w^2, r62, w^2] - 8*G[r62, z3]*G[1, w^2, r62, w^2] + 
 ((160*I)/9)*Pi*G[1, w^2, r62, z3] - (124*G[0, w]*G[1, w^2, r62, z3])/9 + 
 12*G[0, w^2]*G[1, w^2, r62, z3] - (88*G[1, r7]*G[1, w^2, r62, z3])/9 + 
 (248*G[1, w]*G[1, w^2, r62, z3])/9 - 16*G[1, w^2]*G[1, w^2, r62, z3] - 
 4*G[r61, w^2]*G[1, w^2, r62, z3] - 4*G[r62, w^2]*G[1, w^2, r62, z3] + 
 (2*I)*Pi*G[1, w^2, w^(-2), w^2] + (22*G[0, -w]*G[1, w^2, w^(-2), w^2])/3 - 
 2*G[0, w]*G[1, w^2, w^(-2), w^2] + (14*G[0, w^2]*G[1, w^2, w^(-2), w^2])/3 - 
 (28*G[1, r7]*G[1, w^2, w^(-2), w^2])/3 - 
 (44*G[1, -w]*G[1, w^2, w^(-2), w^2])/3 + 4*G[1, w]*G[1, w^2, w^(-2), w^2] + 
 (44*G[1, w^2]*G[1, w^2, w^(-2), w^2])/3 - 
 12*G[r61, w^2]*G[1, w^2, w^(-2), w^2] - 
 12*G[r62, w^2]*G[1, w^2, w^(-2), w^2] - (2*I)*Pi*G[1, w^2, w^(-2), z3] - 
 (22*G[0, -w]*G[1, w^2, w^(-2), z3])/3 + 2*G[0, w]*G[1, w^2, w^(-2), z3] - 
 (14*G[0, w^2]*G[1, w^2, w^(-2), z3])/3 + (28*G[1, r7]*G[1, w^2, w^(-2), z3])/
  3 + (44*G[1, -w]*G[1, w^2, w^(-2), z3])/3 - 
 4*G[1, w]*G[1, w^2, w^(-2), z3] - (44*G[1, w^2]*G[1, w^2, w^(-2), z3])/3 + 
 12*G[r61, w^2]*G[1, w^2, w^(-2), z3] + 
 12*G[r62, w^2]*G[1, w^2, w^(-2), z3] + 
 ((14*I)/3)*Pi*G[1, w^2, -w^(-1), w^2] - 
 (46*G[0, -w]*G[1, w^2, -w^(-1), w^2])/3 - 
 (14*G[0, w]*G[1, w^2, -w^(-1), w^2])/3 + 
 (46*G[0, w^2]*G[1, w^2, -w^(-1), w^2])/3 + 
 (32*G[1, r7]*G[1, w^2, -w^(-1), w^2])/3 + 
 (92*G[1, -w]*G[1, w^2, -w^(-1), w^2])/3 + 
 (28*G[1, w]*G[1, w^2, -w^(-1), w^2])/3 - 
 (92*G[1, w^2]*G[1, w^2, -w^(-1), w^2])/3 - 
 ((14*I)/3)*Pi*G[1, w^2, -w^(-1), z3] + (46*G[0, -w]*G[1, w^2, -w^(-1), z3])/
  3 + (14*G[0, w]*G[1, w^2, -w^(-1), z3])/3 - 
 (46*G[0, w^2]*G[1, w^2, -w^(-1), z3])/3 - 
 (32*G[1, r7]*G[1, w^2, -w^(-1), z3])/3 - 
 (92*G[1, -w]*G[1, w^2, -w^(-1), z3])/3 - (28*G[1, w]*G[1, w^2, -w^(-1), z3])/
  3 + (92*G[1, w^2]*G[1, w^2, -w^(-1), z3])/3 + 
 ((14*I)/3)*Pi*G[1, w^2, -w, w^2] - (22*G[0, -w]*G[1, w^2, -w, w^2])/3 - 
 (14*G[0, w]*G[1, w^2, -w, w^2])/3 + (46*G[0, w^2]*G[1, w^2, -w, w^2])/3 + 
 (32*G[1, r7]*G[1, w^2, -w, w^2])/3 + (44*G[1, -w]*G[1, w^2, -w, w^2])/3 + 
 (28*G[1, w]*G[1, w^2, -w, w^2])/3 - (92*G[1, w^2]*G[1, w^2, -w, w^2])/3 - 
 ((14*I)/3)*Pi*G[1, w^2, -w, z3] + (22*G[0, -w]*G[1, w^2, -w, z3])/3 + 
 (14*G[0, w]*G[1, w^2, -w, z3])/3 - (46*G[0, w^2]*G[1, w^2, -w, z3])/3 - 
 (32*G[1, r7]*G[1, w^2, -w, z3])/3 - (44*G[1, -w]*G[1, w^2, -w, z3])/3 - 
 (28*G[1, w]*G[1, w^2, -w, z3])/3 + (92*G[1, w^2]*G[1, w^2, -w, z3])/3 + 
 (2*I)*Pi*G[1, w^2, w^2, w^2] + (22*G[0, -w]*G[1, w^2, w^2, w^2])/3 - 
 2*G[0, w]*G[1, w^2, w^2, w^2] + (14*G[0, w^2]*G[1, w^2, w^2, w^2])/3 - 
 (28*G[1, r7]*G[1, w^2, w^2, w^2])/3 - (44*G[1, -w]*G[1, w^2, w^2, w^2])/3 + 
 4*G[1, w]*G[1, w^2, w^2, w^2] + (44*G[1, w^2]*G[1, w^2, w^2, w^2])/3 - 
 12*G[r61, w^2]*G[1, w^2, w^2, w^2] - 12*G[r62, w^2]*G[1, w^2, w^2, w^2] - 
 (2*I)*Pi*G[1, w^2, w^2, z3] - (22*G[0, -w]*G[1, w^2, w^2, z3])/3 + 
 2*G[0, w]*G[1, w^2, w^2, z3] - (14*G[0, w^2]*G[1, w^2, w^2, z3])/3 + 
 (28*G[1, r7]*G[1, w^2, w^2, z3])/3 + (44*G[1, -w]*G[1, w^2, w^2, z3])/3 - 
 4*G[1, w]*G[1, w^2, w^2, z3] - (44*G[1, w^2]*G[1, w^2, w^2, z3])/3 + 
 12*G[r61, w^2]*G[1, w^2, w^2, z3] + 12*G[r62, w^2]*G[1, w^2, w^2, z3] - 
 68*G[1, w^2]*G[r1, 0, 0, w] + 68*G[1, z3]*G[r1, 0, 0, w] + 
 34*G[r61, w^2]*G[r1, 0, 0, w] - 34*G[r61, z3]*G[r1, 0, 0, w] + 
 34*G[r62, w^2]*G[r1, 0, 0, w] - 34*G[r62, z3]*G[r1, 0, 0, w] + 
 64*G[1, w^2]*G[r1, 0, 1, w] - 64*G[1, z3]*G[r1, 0, 1, w] - 
 32*G[r61, w^2]*G[r1, 0, 1, w] + 32*G[r61, z3]*G[r1, 0, 1, w] - 
 32*G[r62, w^2]*G[r1, 0, 1, w] + 32*G[r62, z3]*G[r1, 0, 1, w] + 
 64*G[1, w^2]*G[r1, 1, 0, w] - 64*G[1, z3]*G[r1, 1, 0, w] - 
 32*G[r61, w^2]*G[r1, 1, 0, w] + 32*G[r61, z3]*G[r1, 1, 0, w] - 
 32*G[r62, w^2]*G[r1, 1, 0, w] + 32*G[r62, z3]*G[r1, 1, 0, w] - 
 128*G[1, w^2]*G[r1, 1, 1, w] + 128*G[1, z3]*G[r1, 1, 1, w] + 
 64*G[r61, w^2]*G[r1, 1, 1, w] - 64*G[r61, z3]*G[r1, 1, 1, w] + 
 64*G[r62, w^2]*G[r1, 1, 1, w] - 64*G[r62, z3]*G[r1, 1, 1, w] - 
 68*G[1, w^2]*G[r2, 0, 0, w] + 68*G[1, z3]*G[r2, 0, 0, w] + 
 34*G[r61, w^2]*G[r2, 0, 0, w] - 34*G[r61, z3]*G[r2, 0, 0, w] + 
 34*G[r62, w^2]*G[r2, 0, 0, w] - 34*G[r62, z3]*G[r2, 0, 0, w] + 
 64*G[1, w^2]*G[r2, 0, 1, w] - 64*G[1, z3]*G[r2, 0, 1, w] - 
 32*G[r61, w^2]*G[r2, 0, 1, w] + 32*G[r61, z3]*G[r2, 0, 1, w] - 
 32*G[r62, w^2]*G[r2, 0, 1, w] + 32*G[r62, z3]*G[r2, 0, 1, w] + 
 64*G[1, w^2]*G[r2, 1, 0, w] - 64*G[1, z3]*G[r2, 1, 0, w] - 
 32*G[r61, w^2]*G[r2, 1, 0, w] + 32*G[r61, z3]*G[r2, 1, 0, w] - 
 32*G[r62, w^2]*G[r2, 1, 0, w] + 32*G[r62, z3]*G[r2, 1, 0, w] - 
 128*G[1, w^2]*G[r2, 1, 1, w] + 128*G[1, z3]*G[r2, 1, 1, w] + 
 64*G[r61, w^2]*G[r2, 1, 1, w] - 64*G[r61, z3]*G[r2, 1, 1, w] + 
 64*G[r62, w^2]*G[r2, 1, 1, w] - 64*G[r62, z3]*G[r2, 1, 1, w] + 
 ((28*I)/3)*Pi*G[r61, 0, 0, w^2] - 16*G[0, -w]*G[r61, 0, 0, w^2] - 
 (4*G[0, w]*G[r61, 0, 0, w^2])/3 + 26*G[0, w^2]*G[r61, 0, 0, w^2] + 
 (32*G[1, r7]*G[r61, 0, 0, w^2])/3 + 32*G[1, -w]*G[r61, 0, 0, w^2] + 
 (8*G[1, w]*G[r61, 0, 0, w^2])/3 - 40*G[1, w^2]*G[r61, 0, 0, w^2] - 
 6*G[r61, w^2]*G[r61, 0, 0, w^2] - 6*G[r62, w^2]*G[r61, 0, 0, w^2] - 
 ((28*I)/3)*Pi*G[r61, 0, 0, z3] + 16*G[0, -w]*G[r61, 0, 0, z3] + 
 (4*G[0, w]*G[r61, 0, 0, z3])/3 - 26*G[0, w^2]*G[r61, 0, 0, z3] - 
 (32*G[1, r7]*G[r61, 0, 0, z3])/3 - 32*G[1, -w]*G[r61, 0, 0, z3] - 
 (8*G[1, w]*G[r61, 0, 0, z3])/3 + 40*G[1, w^2]*G[r61, 0, 0, z3] + 
 6*G[r61, w^2]*G[r61, 0, 0, z3] + 6*G[r62, w^2]*G[r61, 0, 0, z3] + 
 ((296*I)/9)*Pi*G[r61, 0, 1, w^2] - (368*G[0, w]*G[r61, 0, 1, w^2])/9 - 
 24*G[0, w^2]*G[r61, 0, 1, w^2] - (368*G[1, r7]*G[r61, 0, 1, w^2])/9 + 
 (736*G[1, w]*G[r61, 0, 1, w^2])/9 + 16*G[1, w^2]*G[r61, 0, 1, w^2] + 
 16*G[r61, w^2]*G[r61, 0, 1, w^2] + 16*G[r62, w^2]*G[r61, 0, 1, w^2] - 
 ((296*I)/9)*Pi*G[r61, 0, 1, z3] + (368*G[0, w]*G[r61, 0, 1, z3])/9 + 
 24*G[0, w^2]*G[r61, 0, 1, z3] + (368*G[1, r7]*G[r61, 0, 1, z3])/9 - 
 (736*G[1, w]*G[r61, 0, 1, z3])/9 - 16*G[1, w^2]*G[r61, 0, 1, z3] - 
 16*G[r61, w^2]*G[r61, 0, 1, z3] - 16*G[r62, w^2]*G[r61, 0, 1, z3] + 
 ((128*I)/9)*Pi*G[r61, 0, r61, w^2] - (164*G[0, w]*G[r61, 0, r61, w^2])/9 - 
 12*G[0, w^2]*G[r61, 0, r61, w^2] - (200*G[1, r7]*G[r61, 0, r61, w^2])/9 + 
 (328*G[1, w]*G[r61, 0, r61, w^2])/9 + 16*G[1, w^2]*G[r61, 0, r61, w^2] + 
 4*G[r61, w^2]*G[r61, 0, r61, w^2] + 4*G[r62, w^2]*G[r61, 0, r61, w^2] - 
 ((128*I)/9)*Pi*G[r61, 0, r61, z3] + (164*G[0, w]*G[r61, 0, r61, z3])/9 + 
 12*G[0, w^2]*G[r61, 0, r61, z3] + (200*G[1, r7]*G[r61, 0, r61, z3])/9 - 
 (328*G[1, w]*G[r61, 0, r61, z3])/9 - 16*G[1, w^2]*G[r61, 0, r61, z3] - 
 4*G[r61, w^2]*G[r61, 0, r61, z3] - 4*G[r62, w^2]*G[r61, 0, r61, z3] + 
 ((128*I)/9)*Pi*G[r61, 0, r62, w^2] - (164*G[0, w]*G[r61, 0, r62, w^2])/9 - 
 12*G[0, w^2]*G[r61, 0, r62, w^2] - (200*G[1, r7]*G[r61, 0, r62, w^2])/9 + 
 (328*G[1, w]*G[r61, 0, r62, w^2])/9 + 16*G[1, w^2]*G[r61, 0, r62, w^2] + 
 4*G[r61, w^2]*G[r61, 0, r62, w^2] + 4*G[r62, w^2]*G[r61, 0, r62, w^2] - 
 ((128*I)/9)*Pi*G[r61, 0, r62, z3] + (164*G[0, w]*G[r61, 0, r62, z3])/9 + 
 12*G[0, w^2]*G[r61, 0, r62, z3] + (200*G[1, r7]*G[r61, 0, r62, z3])/9 - 
 (328*G[1, w]*G[r61, 0, r62, z3])/9 - 16*G[1, w^2]*G[r61, 0, r62, z3] - 
 4*G[r61, w^2]*G[r61, 0, r62, z3] - 4*G[r62, w^2]*G[r61, 0, r62, z3] - 
 ((62*I)/3)*Pi*G[r61, 0, w^(-2), w^2] - (2*G[0, -w]*G[r61, 0, w^(-2), w^2])/
  3 + (62*G[0, w]*G[r61, 0, w^(-2), w^2])/3 + 
 (20*G[0, w^2]*G[r61, 0, w^(-2), w^2])/3 + 
 (64*G[1, r7]*G[r61, 0, w^(-2), w^2])/3 + (4*G[1, -w]*G[r61, 0, w^(-2), w^2])/
  3 - (124*G[1, w]*G[r61, 0, w^(-2), w^2])/3 - 
 (4*G[1, w^2]*G[r61, 0, w^(-2), w^2])/3 - 
 6*G[r61, w^2]*G[r61, 0, w^(-2), w^2] - 
 6*G[r62, w^2]*G[r61, 0, w^(-2), w^2] + ((62*I)/3)*Pi*G[r61, 0, w^(-2), z3] + 
 (2*G[0, -w]*G[r61, 0, w^(-2), z3])/3 - (62*G[0, w]*G[r61, 0, w^(-2), z3])/
  3 - (20*G[0, w^2]*G[r61, 0, w^(-2), z3])/3 - 
 (64*G[1, r7]*G[r61, 0, w^(-2), z3])/3 - (4*G[1, -w]*G[r61, 0, w^(-2), z3])/
  3 + (124*G[1, w]*G[r61, 0, w^(-2), z3])/3 + 
 (4*G[1, w^2]*G[r61, 0, w^(-2), z3])/3 + 
 6*G[r61, w^2]*G[r61, 0, w^(-2), z3] + 6*G[r62, w^2]*G[r61, 0, w^(-2), z3] - 
 ((58*I)/3)*Pi*G[r61, 0, -w^(-1), w^2] + 
 (50*G[0, -w]*G[r61, 0, -w^(-1), w^2])/3 + 
 (58*G[0, w]*G[r61, 0, -w^(-1), w^2])/3 - 
 (26*G[0, w^2]*G[r61, 0, -w^(-1), w^2])/3 + 
 (32*G[1, r7]*G[r61, 0, -w^(-1), w^2])/3 - 
 (100*G[1, -w]*G[r61, 0, -w^(-1), w^2])/3 - 
 (116*G[1, w]*G[r61, 0, -w^(-1), w^2])/3 + 
 (52*G[1, w^2]*G[r61, 0, -w^(-1), w^2])/3 + 
 ((58*I)/3)*Pi*G[r61, 0, -w^(-1), z3] - (50*G[0, -w]*G[r61, 0, -w^(-1), z3])/
  3 - (58*G[0, w]*G[r61, 0, -w^(-1), z3])/3 + 
 (26*G[0, w^2]*G[r61, 0, -w^(-1), z3])/3 - 
 (32*G[1, r7]*G[r61, 0, -w^(-1), z3])/3 + 
 (100*G[1, -w]*G[r61, 0, -w^(-1), z3])/3 + 
 (116*G[1, w]*G[r61, 0, -w^(-1), z3])/3 - 
 (52*G[1, w^2]*G[r61, 0, -w^(-1), z3])/3 - ((58*I)/3)*Pi*G[r61, 0, -w, w^2] + 
 (50*G[0, -w]*G[r61, 0, -w, w^2])/3 + (58*G[0, w]*G[r61, 0, -w, w^2])/3 - 
 (26*G[0, w^2]*G[r61, 0, -w, w^2])/3 + (32*G[1, r7]*G[r61, 0, -w, w^2])/3 - 
 (100*G[1, -w]*G[r61, 0, -w, w^2])/3 - (116*G[1, w]*G[r61, 0, -w, w^2])/3 + 
 (52*G[1, w^2]*G[r61, 0, -w, w^2])/3 + ((58*I)/3)*Pi*G[r61, 0, -w, z3] - 
 (50*G[0, -w]*G[r61, 0, -w, z3])/3 - (58*G[0, w]*G[r61, 0, -w, z3])/3 + 
 (26*G[0, w^2]*G[r61, 0, -w, z3])/3 - (32*G[1, r7]*G[r61, 0, -w, z3])/3 + 
 (100*G[1, -w]*G[r61, 0, -w, z3])/3 + (116*G[1, w]*G[r61, 0, -w, z3])/3 - 
 (52*G[1, w^2]*G[r61, 0, -w, z3])/3 - ((62*I)/3)*Pi*G[r61, 0, w^2, w^2] - 
 (2*G[0, -w]*G[r61, 0, w^2, w^2])/3 + (62*G[0, w]*G[r61, 0, w^2, w^2])/3 + 
 (20*G[0, w^2]*G[r61, 0, w^2, w^2])/3 + (64*G[1, r7]*G[r61, 0, w^2, w^2])/3 + 
 (4*G[1, -w]*G[r61, 0, w^2, w^2])/3 - (124*G[1, w]*G[r61, 0, w^2, w^2])/3 + 
 (32*G[1, w^2]*G[r61, 0, w^2, w^2])/3 - 12*G[1, z3]*G[r61, 0, w^2, w^2] - 
 12*G[r61, w^2]*G[r61, 0, w^2, w^2] + 6*G[r61, z3]*G[r61, 0, w^2, w^2] - 
 12*G[r62, w^2]*G[r61, 0, w^2, w^2] + 6*G[r62, z3]*G[r61, 0, w^2, w^2] + 
 ((62*I)/3)*Pi*G[r61, 0, w^2, z3] + (2*G[0, -w]*G[r61, 0, w^2, z3])/3 - 
 (62*G[0, w]*G[r61, 0, w^2, z3])/3 - (20*G[0, w^2]*G[r61, 0, w^2, z3])/3 - 
 (64*G[1, r7]*G[r61, 0, w^2, z3])/3 - (4*G[1, -w]*G[r61, 0, w^2, z3])/3 + 
 (124*G[1, w]*G[r61, 0, w^2, z3])/3 + (4*G[1, w^2]*G[r61, 0, w^2, z3])/3 + 
 6*G[r61, w^2]*G[r61, 0, w^2, z3] + 6*G[r62, w^2]*G[r61, 0, w^2, z3] + 
 (8*I)*Pi*G[r61, 1, 0, w^2] + (16*G[0, -w]*G[r61, 1, 0, w^2])/3 - 
 8*G[0, w]*G[r61, 1, 0, w^2] - (16*G[0, w^2]*G[r61, 1, 0, w^2])/3 - 
 (40*G[1, r7]*G[r61, 1, 0, w^2])/3 - (32*G[1, -w]*G[r61, 1, 0, w^2])/3 + 
 16*G[1, w]*G[r61, 1, 0, w^2] + (32*G[1, w^2]*G[r61, 1, 0, w^2])/3 - 
 (8*I)*Pi*G[r61, 1, 0, z3] - (16*G[0, -w]*G[r61, 1, 0, z3])/3 + 
 8*G[0, w]*G[r61, 1, 0, z3] + (16*G[0, w^2]*G[r61, 1, 0, z3])/3 + 
 (40*G[1, r7]*G[r61, 1, 0, z3])/3 + (32*G[1, -w]*G[r61, 1, 0, z3])/3 - 
 16*G[1, w]*G[r61, 1, 0, z3] - (32*G[1, w^2]*G[r61, 1, 0, z3])/3 - 
 ((64*I)/3)*Pi*G[r61, 1, 1, w^2] + (64*G[0, w]*G[r61, 1, 1, w^2])/3 + 
 (64*G[1, r7]*G[r61, 1, 1, w^2])/3 - (128*G[1, w]*G[r61, 1, 1, w^2])/3 + 
 ((64*I)/3)*Pi*G[r61, 1, 1, z3] - (64*G[0, w]*G[r61, 1, 1, z3])/3 - 
 (64*G[1, r7]*G[r61, 1, 1, z3])/3 + (128*G[1, w]*G[r61, 1, 1, z3])/3 - 
 ((64*I)/3)*Pi*G[r61, 1, r61, w^2] + (64*G[0, w]*G[r61, 1, r61, w^2])/3 + 
 (64*G[1, r7]*G[r61, 1, r61, w^2])/3 - (128*G[1, w]*G[r61, 1, r61, w^2])/3 + 
 ((64*I)/3)*Pi*G[r61, 1, r61, z3] - (64*G[0, w]*G[r61, 1, r61, z3])/3 - 
 (64*G[1, r7]*G[r61, 1, r61, z3])/3 + (128*G[1, w]*G[r61, 1, r61, z3])/3 - 
 ((64*I)/3)*Pi*G[r61, 1, r62, w^2] + (64*G[0, w]*G[r61, 1, r62, w^2])/3 + 
 (64*G[1, r7]*G[r61, 1, r62, w^2])/3 - (128*G[1, w]*G[r61, 1, r62, w^2])/3 + 
 ((64*I)/3)*Pi*G[r61, 1, r62, z3] - (64*G[0, w]*G[r61, 1, r62, z3])/3 - 
 (64*G[1, r7]*G[r61, 1, r62, z3])/3 + (128*G[1, w]*G[r61, 1, r62, z3])/3 + 
 ((40*I)/3)*Pi*G[r61, 1, w^(-2), w^2] + 4*G[0, -w]*G[r61, 1, w^(-2), w^2] - 
 (40*G[0, w]*G[r61, 1, w^(-2), w^2])/3 - 4*G[0, w^2]*G[r61, 1, w^(-2), w^2] - 
 (52*G[1, r7]*G[r61, 1, w^(-2), w^2])/3 - 8*G[1, -w]*G[r61, 1, w^(-2), w^2] + 
 (80*G[1, w]*G[r61, 1, w^(-2), w^2])/3 + 8*G[1, w^2]*G[r61, 1, w^(-2), w^2] - 
 ((40*I)/3)*Pi*G[r61, 1, w^(-2), z3] - 4*G[0, -w]*G[r61, 1, w^(-2), z3] + 
 (40*G[0, w]*G[r61, 1, w^(-2), z3])/3 + 4*G[0, w^2]*G[r61, 1, w^(-2), z3] + 
 (52*G[1, r7]*G[r61, 1, w^(-2), z3])/3 + 8*G[1, -w]*G[r61, 1, w^(-2), z3] - 
 (80*G[1, w]*G[r61, 1, w^(-2), z3])/3 - 8*G[1, w^2]*G[r61, 1, w^(-2), z3] + 
 ((32*I)/3)*Pi*G[r61, 1, -w^(-1), w^2] - 
 (28*G[0, -w]*G[r61, 1, -w^(-1), w^2])/3 - 
 (32*G[0, w]*G[r61, 1, -w^(-1), w^2])/3 + 
 (28*G[0, w^2]*G[r61, 1, -w^(-1), w^2])/3 - 
 (4*G[1, r7]*G[r61, 1, -w^(-1), w^2])/3 + 
 (56*G[1, -w]*G[r61, 1, -w^(-1), w^2])/3 + 
 (64*G[1, w]*G[r61, 1, -w^(-1), w^2])/3 - 
 (56*G[1, w^2]*G[r61, 1, -w^(-1), w^2])/3 - 
 ((32*I)/3)*Pi*G[r61, 1, -w^(-1), z3] + (28*G[0, -w]*G[r61, 1, -w^(-1), z3])/
  3 + (32*G[0, w]*G[r61, 1, -w^(-1), z3])/3 - 
 (28*G[0, w^2]*G[r61, 1, -w^(-1), z3])/3 + 
 (4*G[1, r7]*G[r61, 1, -w^(-1), z3])/3 - (56*G[1, -w]*G[r61, 1, -w^(-1), z3])/
  3 - (64*G[1, w]*G[r61, 1, -w^(-1), z3])/3 + 
 (56*G[1, w^2]*G[r61, 1, -w^(-1), z3])/3 + ((32*I)/3)*Pi*G[r61, 1, -w, w^2] - 
 (28*G[0, -w]*G[r61, 1, -w, w^2])/3 - (32*G[0, w]*G[r61, 1, -w, w^2])/3 + 
 (28*G[0, w^2]*G[r61, 1, -w, w^2])/3 - (4*G[1, r7]*G[r61, 1, -w, w^2])/3 + 
 (56*G[1, -w]*G[r61, 1, -w, w^2])/3 + (64*G[1, w]*G[r61, 1, -w, w^2])/3 - 
 (56*G[1, w^2]*G[r61, 1, -w, w^2])/3 - ((32*I)/3)*Pi*G[r61, 1, -w, z3] + 
 (28*G[0, -w]*G[r61, 1, -w, z3])/3 + (32*G[0, w]*G[r61, 1, -w, z3])/3 - 
 (28*G[0, w^2]*G[r61, 1, -w, z3])/3 + (4*G[1, r7]*G[r61, 1, -w, z3])/3 - 
 (56*G[1, -w]*G[r61, 1, -w, z3])/3 - (64*G[1, w]*G[r61, 1, -w, z3])/3 + 
 (56*G[1, w^2]*G[r61, 1, -w, z3])/3 + ((40*I)/3)*Pi*G[r61, 1, w^2, w^2] + 
 4*G[0, -w]*G[r61, 1, w^2, w^2] - (40*G[0, w]*G[r61, 1, w^2, w^2])/3 - 
 4*G[0, w^2]*G[r61, 1, w^2, w^2] - (52*G[1, r7]*G[r61, 1, w^2, w^2])/3 - 
 8*G[1, -w]*G[r61, 1, w^2, w^2] + (80*G[1, w]*G[r61, 1, w^2, w^2])/3 - 
 8*G[1, w^2]*G[r61, 1, w^2, w^2] + 16*G[1, z3]*G[r61, 1, w^2, w^2] + 
 8*G[r61, w^2]*G[r61, 1, w^2, w^2] - 8*G[r61, z3]*G[r61, 1, w^2, w^2] + 
 8*G[r62, w^2]*G[r61, 1, w^2, w^2] - 8*G[r62, z3]*G[r61, 1, w^2, w^2] - 
 ((40*I)/3)*Pi*G[r61, 1, w^2, z3] - 4*G[0, -w]*G[r61, 1, w^2, z3] + 
 (40*G[0, w]*G[r61, 1, w^2, z3])/3 + 4*G[0, w^2]*G[r61, 1, w^2, z3] + 
 (52*G[1, r7]*G[r61, 1, w^2, z3])/3 + 8*G[1, -w]*G[r61, 1, w^2, z3] - 
 (80*G[1, w]*G[r61, 1, w^2, z3])/3 - 8*G[1, w^2]*G[r61, 1, w^2, z3] + 
 (8*I)*Pi*G[r61, r61, 0, w^2] + (16*G[0, -w]*G[r61, r61, 0, w^2])/3 - 
 8*G[0, w]*G[r61, r61, 0, w^2] - (16*G[0, w^2]*G[r61, r61, 0, w^2])/3 - 
 (40*G[1, r7]*G[r61, r61, 0, w^2])/3 - (32*G[1, -w]*G[r61, r61, 0, w^2])/3 + 
 16*G[1, w]*G[r61, r61, 0, w^2] + (32*G[1, w^2]*G[r61, r61, 0, w^2])/3 - 
 (8*I)*Pi*G[r61, r61, 0, z3] - (16*G[0, -w]*G[r61, r61, 0, z3])/3 + 
 8*G[0, w]*G[r61, r61, 0, z3] + (16*G[0, w^2]*G[r61, r61, 0, z3])/3 + 
 (40*G[1, r7]*G[r61, r61, 0, z3])/3 + (32*G[1, -w]*G[r61, r61, 0, z3])/3 - 
 16*G[1, w]*G[r61, r61, 0, z3] - (32*G[1, w^2]*G[r61, r61, 0, z3])/3 - 
 ((64*I)/3)*Pi*G[r61, r61, 1, w^2] + (64*G[0, w]*G[r61, r61, 1, w^2])/3 + 
 (64*G[1, r7]*G[r61, r61, 1, w^2])/3 - (128*G[1, w]*G[r61, r61, 1, w^2])/3 + 
 ((64*I)/3)*Pi*G[r61, r61, 1, z3] - (64*G[0, w]*G[r61, r61, 1, z3])/3 - 
 (64*G[1, r7]*G[r61, r61, 1, z3])/3 + (128*G[1, w]*G[r61, r61, 1, z3])/3 - 
 ((64*I)/3)*Pi*G[r61, r61, r61, w^2] + (64*G[0, w]*G[r61, r61, r61, w^2])/3 + 
 (64*G[1, r7]*G[r61, r61, r61, w^2])/3 - (128*G[1, w]*G[r61, r61, r61, w^2])/
  3 + ((64*I)/3)*Pi*G[r61, r61, r61, z3] - (64*G[0, w]*G[r61, r61, r61, z3])/
  3 - (64*G[1, r7]*G[r61, r61, r61, z3])/3 + 
 (128*G[1, w]*G[r61, r61, r61, z3])/3 - ((64*I)/3)*Pi*G[r61, r61, r62, w^2] + 
 (64*G[0, w]*G[r61, r61, r62, w^2])/3 + (64*G[1, r7]*G[r61, r61, r62, w^2])/
  3 - (128*G[1, w]*G[r61, r61, r62, w^2])/3 + 
 ((64*I)/3)*Pi*G[r61, r61, r62, z3] - (64*G[0, w]*G[r61, r61, r62, z3])/3 - 
 (64*G[1, r7]*G[r61, r61, r62, z3])/3 + (128*G[1, w]*G[r61, r61, r62, z3])/
  3 + ((40*I)/3)*Pi*G[r61, r61, w^(-2), w^2] + 
 4*G[0, -w]*G[r61, r61, w^(-2), w^2] - (40*G[0, w]*G[r61, r61, w^(-2), w^2])/
  3 - 4*G[0, w^2]*G[r61, r61, w^(-2), w^2] - 
 (52*G[1, r7]*G[r61, r61, w^(-2), w^2])/3 - 
 8*G[1, -w]*G[r61, r61, w^(-2), w^2] + (80*G[1, w]*G[r61, r61, w^(-2), w^2])/
  3 + 8*G[1, w^2]*G[r61, r61, w^(-2), w^2] - 
 ((40*I)/3)*Pi*G[r61, r61, w^(-2), z3] - 4*G[0, -w]*G[r61, r61, w^(-2), z3] + 
 (40*G[0, w]*G[r61, r61, w^(-2), z3])/3 + 
 4*G[0, w^2]*G[r61, r61, w^(-2), z3] + (52*G[1, r7]*G[r61, r61, w^(-2), z3])/
  3 + 8*G[1, -w]*G[r61, r61, w^(-2), z3] - 
 (80*G[1, w]*G[r61, r61, w^(-2), z3])/3 - 
 8*G[1, w^2]*G[r61, r61, w^(-2), z3] + 
 ((32*I)/3)*Pi*G[r61, r61, -w^(-1), w^2] - 
 (28*G[0, -w]*G[r61, r61, -w^(-1), w^2])/3 - 
 (32*G[0, w]*G[r61, r61, -w^(-1), w^2])/3 + 
 (28*G[0, w^2]*G[r61, r61, -w^(-1), w^2])/3 - 
 (4*G[1, r7]*G[r61, r61, -w^(-1), w^2])/3 + 
 (56*G[1, -w]*G[r61, r61, -w^(-1), w^2])/3 + 
 (64*G[1, w]*G[r61, r61, -w^(-1), w^2])/3 - 
 (56*G[1, w^2]*G[r61, r61, -w^(-1), w^2])/3 - 
 ((32*I)/3)*Pi*G[r61, r61, -w^(-1), z3] + 
 (28*G[0, -w]*G[r61, r61, -w^(-1), z3])/3 + 
 (32*G[0, w]*G[r61, r61, -w^(-1), z3])/3 - 
 (28*G[0, w^2]*G[r61, r61, -w^(-1), z3])/3 + 
 (4*G[1, r7]*G[r61, r61, -w^(-1), z3])/3 - 
 (56*G[1, -w]*G[r61, r61, -w^(-1), z3])/3 - 
 (64*G[1, w]*G[r61, r61, -w^(-1), z3])/3 + 
 (56*G[1, w^2]*G[r61, r61, -w^(-1), z3])/3 + 
 ((32*I)/3)*Pi*G[r61, r61, -w, w^2] - (28*G[0, -w]*G[r61, r61, -w, w^2])/3 - 
 (32*G[0, w]*G[r61, r61, -w, w^2])/3 + (28*G[0, w^2]*G[r61, r61, -w, w^2])/
  3 - (4*G[1, r7]*G[r61, r61, -w, w^2])/3 + 
 (56*G[1, -w]*G[r61, r61, -w, w^2])/3 + (64*G[1, w]*G[r61, r61, -w, w^2])/3 - 
 (56*G[1, w^2]*G[r61, r61, -w, w^2])/3 - ((32*I)/3)*Pi*G[r61, r61, -w, z3] + 
 (28*G[0, -w]*G[r61, r61, -w, z3])/3 + (32*G[0, w]*G[r61, r61, -w, z3])/3 - 
 (28*G[0, w^2]*G[r61, r61, -w, z3])/3 + (4*G[1, r7]*G[r61, r61, -w, z3])/3 - 
 (56*G[1, -w]*G[r61, r61, -w, z3])/3 - (64*G[1, w]*G[r61, r61, -w, z3])/3 + 
 (56*G[1, w^2]*G[r61, r61, -w, z3])/3 + ((40*I)/3)*Pi*G[r61, r61, w^2, w^2] + 
 4*G[0, -w]*G[r61, r61, w^2, w^2] - (40*G[0, w]*G[r61, r61, w^2, w^2])/3 - 
 4*G[0, w^2]*G[r61, r61, w^2, w^2] - (52*G[1, r7]*G[r61, r61, w^2, w^2])/3 - 
 8*G[1, -w]*G[r61, r61, w^2, w^2] + (80*G[1, w]*G[r61, r61, w^2, w^2])/3 + 
 4*G[1, w^2]*G[r61, r61, w^2, w^2] + 4*G[1, z3]*G[r61, r61, w^2, w^2] + 
 2*G[r61, w^2]*G[r61, r61, w^2, w^2] - 2*G[r61, z3]*G[r61, r61, w^2, w^2] + 
 2*G[r62, w^2]*G[r61, r61, w^2, w^2] - 2*G[r62, z3]*G[r61, r61, w^2, w^2] - 
 ((40*I)/3)*Pi*G[r61, r61, w^2, z3] - 4*G[0, -w]*G[r61, r61, w^2, z3] + 
 (40*G[0, w]*G[r61, r61, w^2, z3])/3 + 4*G[0, w^2]*G[r61, r61, w^2, z3] + 
 (52*G[1, r7]*G[r61, r61, w^2, z3])/3 + 8*G[1, -w]*G[r61, r61, w^2, z3] - 
 (80*G[1, w]*G[r61, r61, w^2, z3])/3 - 8*G[1, w^2]*G[r61, r61, w^2, z3] + 
 (8*I)*Pi*G[r61, r62, 0, w^2] + (16*G[0, -w]*G[r61, r62, 0, w^2])/3 - 
 8*G[0, w]*G[r61, r62, 0, w^2] - (16*G[0, w^2]*G[r61, r62, 0, w^2])/3 - 
 (40*G[1, r7]*G[r61, r62, 0, w^2])/3 - (32*G[1, -w]*G[r61, r62, 0, w^2])/3 + 
 16*G[1, w]*G[r61, r62, 0, w^2] + (32*G[1, w^2]*G[r61, r62, 0, w^2])/3 - 
 (8*I)*Pi*G[r61, r62, 0, z3] - (16*G[0, -w]*G[r61, r62, 0, z3])/3 + 
 8*G[0, w]*G[r61, r62, 0, z3] + (16*G[0, w^2]*G[r61, r62, 0, z3])/3 + 
 (40*G[1, r7]*G[r61, r62, 0, z3])/3 + (32*G[1, -w]*G[r61, r62, 0, z3])/3 - 
 16*G[1, w]*G[r61, r62, 0, z3] - (32*G[1, w^2]*G[r61, r62, 0, z3])/3 - 
 ((64*I)/3)*Pi*G[r61, r62, 1, w^2] + (64*G[0, w]*G[r61, r62, 1, w^2])/3 + 
 (64*G[1, r7]*G[r61, r62, 1, w^2])/3 - (128*G[1, w]*G[r61, r62, 1, w^2])/3 + 
 ((64*I)/3)*Pi*G[r61, r62, 1, z3] - (64*G[0, w]*G[r61, r62, 1, z3])/3 - 
 (64*G[1, r7]*G[r61, r62, 1, z3])/3 + (128*G[1, w]*G[r61, r62, 1, z3])/3 - 
 ((64*I)/3)*Pi*G[r61, r62, r61, w^2] + (64*G[0, w]*G[r61, r62, r61, w^2])/3 + 
 (64*G[1, r7]*G[r61, r62, r61, w^2])/3 - (128*G[1, w]*G[r61, r62, r61, w^2])/
  3 + ((64*I)/3)*Pi*G[r61, r62, r61, z3] - (64*G[0, w]*G[r61, r62, r61, z3])/
  3 - (64*G[1, r7]*G[r61, r62, r61, z3])/3 + 
 (128*G[1, w]*G[r61, r62, r61, z3])/3 - ((64*I)/3)*Pi*G[r61, r62, r62, w^2] + 
 (64*G[0, w]*G[r61, r62, r62, w^2])/3 + (64*G[1, r7]*G[r61, r62, r62, w^2])/
  3 - (128*G[1, w]*G[r61, r62, r62, w^2])/3 + 
 ((64*I)/3)*Pi*G[r61, r62, r62, z3] - (64*G[0, w]*G[r61, r62, r62, z3])/3 - 
 (64*G[1, r7]*G[r61, r62, r62, z3])/3 + (128*G[1, w]*G[r61, r62, r62, z3])/
  3 + ((40*I)/3)*Pi*G[r61, r62, w^(-2), w^2] + 
 4*G[0, -w]*G[r61, r62, w^(-2), w^2] - (40*G[0, w]*G[r61, r62, w^(-2), w^2])/
  3 - 4*G[0, w^2]*G[r61, r62, w^(-2), w^2] - 
 (52*G[1, r7]*G[r61, r62, w^(-2), w^2])/3 - 
 8*G[1, -w]*G[r61, r62, w^(-2), w^2] + (80*G[1, w]*G[r61, r62, w^(-2), w^2])/
  3 + 8*G[1, w^2]*G[r61, r62, w^(-2), w^2] - 
 ((40*I)/3)*Pi*G[r61, r62, w^(-2), z3] - 4*G[0, -w]*G[r61, r62, w^(-2), z3] + 
 (40*G[0, w]*G[r61, r62, w^(-2), z3])/3 + 
 4*G[0, w^2]*G[r61, r62, w^(-2), z3] + (52*G[1, r7]*G[r61, r62, w^(-2), z3])/
  3 + 8*G[1, -w]*G[r61, r62, w^(-2), z3] - 
 (80*G[1, w]*G[r61, r62, w^(-2), z3])/3 - 
 8*G[1, w^2]*G[r61, r62, w^(-2), z3] + 
 ((32*I)/3)*Pi*G[r61, r62, -w^(-1), w^2] - 
 (28*G[0, -w]*G[r61, r62, -w^(-1), w^2])/3 - 
 (32*G[0, w]*G[r61, r62, -w^(-1), w^2])/3 + 
 (28*G[0, w^2]*G[r61, r62, -w^(-1), w^2])/3 - 
 (4*G[1, r7]*G[r61, r62, -w^(-1), w^2])/3 + 
 (56*G[1, -w]*G[r61, r62, -w^(-1), w^2])/3 + 
 (64*G[1, w]*G[r61, r62, -w^(-1), w^2])/3 - 
 (56*G[1, w^2]*G[r61, r62, -w^(-1), w^2])/3 - 
 ((32*I)/3)*Pi*G[r61, r62, -w^(-1), z3] + 
 (28*G[0, -w]*G[r61, r62, -w^(-1), z3])/3 + 
 (32*G[0, w]*G[r61, r62, -w^(-1), z3])/3 - 
 (28*G[0, w^2]*G[r61, r62, -w^(-1), z3])/3 + 
 (4*G[1, r7]*G[r61, r62, -w^(-1), z3])/3 - 
 (56*G[1, -w]*G[r61, r62, -w^(-1), z3])/3 - 
 (64*G[1, w]*G[r61, r62, -w^(-1), z3])/3 + 
 (56*G[1, w^2]*G[r61, r62, -w^(-1), z3])/3 + 
 ((32*I)/3)*Pi*G[r61, r62, -w, w^2] - (28*G[0, -w]*G[r61, r62, -w, w^2])/3 - 
 (32*G[0, w]*G[r61, r62, -w, w^2])/3 + (28*G[0, w^2]*G[r61, r62, -w, w^2])/
  3 - (4*G[1, r7]*G[r61, r62, -w, w^2])/3 + 
 (56*G[1, -w]*G[r61, r62, -w, w^2])/3 + (64*G[1, w]*G[r61, r62, -w, w^2])/3 - 
 (56*G[1, w^2]*G[r61, r62, -w, w^2])/3 - ((32*I)/3)*Pi*G[r61, r62, -w, z3] + 
 (28*G[0, -w]*G[r61, r62, -w, z3])/3 + (32*G[0, w]*G[r61, r62, -w, z3])/3 - 
 (28*G[0, w^2]*G[r61, r62, -w, z3])/3 + (4*G[1, r7]*G[r61, r62, -w, z3])/3 - 
 (56*G[1, -w]*G[r61, r62, -w, z3])/3 - (64*G[1, w]*G[r61, r62, -w, z3])/3 + 
 (56*G[1, w^2]*G[r61, r62, -w, z3])/3 + ((40*I)/3)*Pi*G[r61, r62, w^2, w^2] + 
 4*G[0, -w]*G[r61, r62, w^2, w^2] - (40*G[0, w]*G[r61, r62, w^2, w^2])/3 - 
 4*G[0, w^2]*G[r61, r62, w^2, w^2] - (52*G[1, r7]*G[r61, r62, w^2, w^2])/3 - 
 8*G[1, -w]*G[r61, r62, w^2, w^2] + (80*G[1, w]*G[r61, r62, w^2, w^2])/3 + 
 4*G[1, w^2]*G[r61, r62, w^2, w^2] + 4*G[1, z3]*G[r61, r62, w^2, w^2] + 
 2*G[r61, w^2]*G[r61, r62, w^2, w^2] - 2*G[r61, z3]*G[r61, r62, w^2, w^2] + 
 2*G[r62, w^2]*G[r61, r62, w^2, w^2] - 2*G[r62, z3]*G[r61, r62, w^2, w^2] - 
 ((40*I)/3)*Pi*G[r61, r62, w^2, z3] - 4*G[0, -w]*G[r61, r62, w^2, z3] + 
 (40*G[0, w]*G[r61, r62, w^2, z3])/3 + 4*G[0, w^2]*G[r61, r62, w^2, z3] + 
 (52*G[1, r7]*G[r61, r62, w^2, z3])/3 + 8*G[1, -w]*G[r61, r62, w^2, z3] - 
 (80*G[1, w]*G[r61, r62, w^2, z3])/3 - 8*G[1, w^2]*G[r61, r62, w^2, z3] - 
 ((26*I)/3)*Pi*G[r61, w^(-2), 0, w^2] + (8*G[0, w]*G[r61, w^(-2), 0, w^2])/
  3 - 4*G[0, w^2]*G[r61, w^(-2), 0, w^2] + 
 (14*G[1, r7]*G[r61, w^(-2), 0, w^2])/3 - (28*G[1, w]*G[r61, w^(-2), 0, w^2])/
  3 + 8*G[1, w^2]*G[r61, w^(-2), 0, w^2] + 
 ((26*I)/3)*Pi*G[r61, w^(-2), 0, z3] - (8*G[0, w]*G[r61, w^(-2), 0, z3])/3 + 
 4*G[0, w^2]*G[r61, w^(-2), 0, z3] - (14*G[1, r7]*G[r61, w^(-2), 0, z3])/3 + 
 (28*G[1, w]*G[r61, w^(-2), 0, z3])/3 - 8*G[1, w^2]*G[r61, w^(-2), 0, z3] + 
 ((56*I)/9)*Pi*G[r61, w^(-2), 1, w^2] - 4*G[0, -w]*G[r61, w^(-2), 1, w^2] - 
 (20*G[0, w]*G[r61, w^(-2), 1, w^2])/9 + 
 16*G[0, w^2]*G[r61, w^(-2), 1, w^2] + (16*G[1, r7]*G[r61, w^(-2), 1, w^2])/
  9 + 8*G[1, -w]*G[r61, w^(-2), 1, w^2] + (40*G[1, w]*G[r61, w^(-2), 1, w^2])/
  9 - 16*G[1, w^2]*G[r61, w^(-2), 1, w^2] - 
 8*G[r61, w^2]*G[r61, w^(-2), 1, w^2] - 
 8*G[r62, w^2]*G[r61, w^(-2), 1, w^2] - ((56*I)/9)*Pi*G[r61, w^(-2), 1, z3] + 
 4*G[0, -w]*G[r61, w^(-2), 1, z3] + (20*G[0, w]*G[r61, w^(-2), 1, z3])/9 - 
 16*G[0, w^2]*G[r61, w^(-2), 1, z3] - (16*G[1, r7]*G[r61, w^(-2), 1, z3])/9 - 
 8*G[1, -w]*G[r61, w^(-2), 1, z3] - (40*G[1, w]*G[r61, w^(-2), 1, z3])/9 + 
 16*G[1, w^2]*G[r61, w^(-2), 1, z3] + 8*G[r61, w^2]*G[r61, w^(-2), 1, z3] + 
 8*G[r62, w^2]*G[r61, w^(-2), 1, z3] + 
 ((80*I)/9)*Pi*G[r61, w^(-2), r61, w^2] - 
 (62*G[0, w]*G[r61, w^(-2), r61, w^2])/9 + 
 6*G[0, w^2]*G[r61, w^(-2), r61, w^2] - 
 (44*G[1, r7]*G[r61, w^(-2), r61, w^2])/9 + 
 (124*G[1, w]*G[r61, w^(-2), r61, w^2])/9 - 
 8*G[1, w^2]*G[r61, w^(-2), r61, w^2] - 
 2*G[r61, w^2]*G[r61, w^(-2), r61, w^2] - 
 2*G[r62, w^2]*G[r61, w^(-2), r61, w^2] - 
 ((80*I)/9)*Pi*G[r61, w^(-2), r61, z3] + (62*G[0, w]*G[r61, w^(-2), r61, z3])/
  9 - 6*G[0, w^2]*G[r61, w^(-2), r61, z3] + 
 (44*G[1, r7]*G[r61, w^(-2), r61, z3])/9 - 
 (124*G[1, w]*G[r61, w^(-2), r61, z3])/9 + 
 8*G[1, w^2]*G[r61, w^(-2), r61, z3] + 
 2*G[r61, w^2]*G[r61, w^(-2), r61, z3] + 
 2*G[r62, w^2]*G[r61, w^(-2), r61, z3] + 
 ((80*I)/9)*Pi*G[r61, w^(-2), r62, w^2] - 
 (62*G[0, w]*G[r61, w^(-2), r62, w^2])/9 + 
 6*G[0, w^2]*G[r61, w^(-2), r62, w^2] - 
 (44*G[1, r7]*G[r61, w^(-2), r62, w^2])/9 + 
 (124*G[1, w]*G[r61, w^(-2), r62, w^2])/9 - 
 8*G[1, w^2]*G[r61, w^(-2), r62, w^2] - 
 2*G[r61, w^2]*G[r61, w^(-2), r62, w^2] - 
 2*G[r62, w^2]*G[r61, w^(-2), r62, w^2] - 
 ((80*I)/9)*Pi*G[r61, w^(-2), r62, z3] + (62*G[0, w]*G[r61, w^(-2), r62, z3])/
  9 - 6*G[0, w^2]*G[r61, w^(-2), r62, z3] + 
 (44*G[1, r7]*G[r61, w^(-2), r62, z3])/9 - 
 (124*G[1, w]*G[r61, w^(-2), r62, z3])/9 + 
 8*G[1, w^2]*G[r61, w^(-2), r62, z3] + 
 2*G[r61, w^2]*G[r61, w^(-2), r62, z3] + 
 2*G[r62, w^2]*G[r61, w^(-2), r62, z3] - I*Pi*G[r61, w^(-2), w^(-2), w^2] - 
 (11*G[0, -w]*G[r61, w^(-2), w^(-2), w^2])/3 + 
 G[0, w]*G[r61, w^(-2), w^(-2), w^2] - 
 (7*G[0, w^2]*G[r61, w^(-2), w^(-2), w^2])/3 + 
 (14*G[1, r7]*G[r61, w^(-2), w^(-2), w^2])/3 + 
 (22*G[1, -w]*G[r61, w^(-2), w^(-2), w^2])/3 - 
 2*G[1, w]*G[r61, w^(-2), w^(-2), w^2] - 
 (22*G[1, w^2]*G[r61, w^(-2), w^(-2), w^2])/3 + 
 6*G[r61, w^2]*G[r61, w^(-2), w^(-2), w^2] + 
 6*G[r62, w^2]*G[r61, w^(-2), w^(-2), w^2] + 
 I*Pi*G[r61, w^(-2), w^(-2), z3] + (11*G[0, -w]*G[r61, w^(-2), w^(-2), z3])/
  3 - G[0, w]*G[r61, w^(-2), w^(-2), z3] + 
 (7*G[0, w^2]*G[r61, w^(-2), w^(-2), z3])/3 - 
 (14*G[1, r7]*G[r61, w^(-2), w^(-2), z3])/3 - 
 (22*G[1, -w]*G[r61, w^(-2), w^(-2), z3])/3 + 
 2*G[1, w]*G[r61, w^(-2), w^(-2), z3] + 
 (22*G[1, w^2]*G[r61, w^(-2), w^(-2), z3])/3 - 
 6*G[r61, w^2]*G[r61, w^(-2), w^(-2), z3] - 
 6*G[r62, w^2]*G[r61, w^(-2), w^(-2), z3] - 
 ((7*I)/3)*Pi*G[r61, w^(-2), -w^(-1), w^2] + 
 (11*G[0, -w]*G[r61, w^(-2), -w^(-1), w^2])/3 + 
 (7*G[0, w]*G[r61, w^(-2), -w^(-1), w^2])/3 - 
 (23*G[0, w^2]*G[r61, w^(-2), -w^(-1), w^2])/3 - 
 (16*G[1, r7]*G[r61, w^(-2), -w^(-1), w^2])/3 - 
 (22*G[1, -w]*G[r61, w^(-2), -w^(-1), w^2])/3 - 
 (14*G[1, w]*G[r61, w^(-2), -w^(-1), w^2])/3 + 
 (46*G[1, w^2]*G[r61, w^(-2), -w^(-1), w^2])/3 + 
 ((7*I)/3)*Pi*G[r61, w^(-2), -w^(-1), z3] - 
 (11*G[0, -w]*G[r61, w^(-2), -w^(-1), z3])/3 - 
 (7*G[0, w]*G[r61, w^(-2), -w^(-1), z3])/3 + 
 (23*G[0, w^2]*G[r61, w^(-2), -w^(-1), z3])/3 + 
 (16*G[1, r7]*G[r61, w^(-2), -w^(-1), z3])/3 + 
 (22*G[1, -w]*G[r61, w^(-2), -w^(-1), z3])/3 + 
 (14*G[1, w]*G[r61, w^(-2), -w^(-1), z3])/3 - 
 (46*G[1, w^2]*G[r61, w^(-2), -w^(-1), z3])/3 - 
 ((7*I)/3)*Pi*G[r61, w^(-2), -w, w^2] + (23*G[0, -w]*G[r61, w^(-2), -w, w^2])/
  3 + (7*G[0, w]*G[r61, w^(-2), -w, w^2])/3 - 
 (23*G[0, w^2]*G[r61, w^(-2), -w, w^2])/3 - 
 (16*G[1, r7]*G[r61, w^(-2), -w, w^2])/3 - 
 (46*G[1, -w]*G[r61, w^(-2), -w, w^2])/3 - 
 (14*G[1, w]*G[r61, w^(-2), -w, w^2])/3 + 
 (46*G[1, w^2]*G[r61, w^(-2), -w, w^2])/3 + 
 ((7*I)/3)*Pi*G[r61, w^(-2), -w, z3] - (23*G[0, -w]*G[r61, w^(-2), -w, z3])/
  3 - (7*G[0, w]*G[r61, w^(-2), -w, z3])/3 + 
 (23*G[0, w^2]*G[r61, w^(-2), -w, z3])/3 + 
 (16*G[1, r7]*G[r61, w^(-2), -w, z3])/3 + 
 (46*G[1, -w]*G[r61, w^(-2), -w, z3])/3 + (14*G[1, w]*G[r61, w^(-2), -w, z3])/
  3 - (46*G[1, w^2]*G[r61, w^(-2), -w, z3])/3 - 
 I*Pi*G[r61, w^(-2), w^2, w^2] - (11*G[0, -w]*G[r61, w^(-2), w^2, w^2])/3 + 
 G[0, w]*G[r61, w^(-2), w^2, w^2] - (7*G[0, w^2]*G[r61, w^(-2), w^2, w^2])/
  3 + (14*G[1, r7]*G[r61, w^(-2), w^2, w^2])/3 + 
 (22*G[1, -w]*G[r61, w^(-2), w^2, w^2])/3 - 
 2*G[1, w]*G[r61, w^(-2), w^2, w^2] - (22*G[1, w^2]*G[r61, w^(-2), w^2, w^2])/
  3 + 6*G[r61, w^2]*G[r61, w^(-2), w^2, w^2] + 
 6*G[r62, w^2]*G[r61, w^(-2), w^2, w^2] + I*Pi*G[r61, w^(-2), w^2, z3] + 
 (11*G[0, -w]*G[r61, w^(-2), w^2, z3])/3 - G[0, w]*G[r61, w^(-2), w^2, z3] + 
 (7*G[0, w^2]*G[r61, w^(-2), w^2, z3])/3 - 
 (14*G[1, r7]*G[r61, w^(-2), w^2, z3])/3 - 
 (22*G[1, -w]*G[r61, w^(-2), w^2, z3])/3 + 
 2*G[1, w]*G[r61, w^(-2), w^2, z3] + (22*G[1, w^2]*G[r61, w^(-2), w^2, z3])/
  3 - 6*G[r61, w^2]*G[r61, w^(-2), w^2, z3] - 
 6*G[r62, w^2]*G[r61, w^(-2), w^2, z3] - 
 ((38*I)/3)*Pi*G[r61, -w^(-1), 0, w^2] + 8*G[0, -w]*G[r61, -w^(-1), 0, w^2] + 
 (44*G[0, w]*G[r61, -w^(-1), 0, w^2])/3 - 
 14*G[0, w^2]*G[r61, -w^(-1), 0, w^2] + (14*G[1, r7]*G[r61, -w^(-1), 0, w^2])/
  3 - 16*G[1, -w]*G[r61, -w^(-1), 0, w^2] - 
 (52*G[1, w]*G[r61, -w^(-1), 0, w^2])/3 + 
 16*G[1, w^2]*G[r61, -w^(-1), 0, w^2] + 
 6*G[r61, w^2]*G[r61, -w^(-1), 0, w^2] + 
 6*G[r62, w^2]*G[r61, -w^(-1), 0, w^2] + 
 ((38*I)/3)*Pi*G[r61, -w^(-1), 0, z3] - 8*G[0, -w]*G[r61, -w^(-1), 0, z3] - 
 (44*G[0, w]*G[r61, -w^(-1), 0, z3])/3 + 
 14*G[0, w^2]*G[r61, -w^(-1), 0, z3] - (14*G[1, r7]*G[r61, -w^(-1), 0, z3])/
  3 + 16*G[1, -w]*G[r61, -w^(-1), 0, z3] + 
 (52*G[1, w]*G[r61, -w^(-1), 0, z3])/3 - 
 16*G[1, w^2]*G[r61, -w^(-1), 0, z3] - 6*G[r61, w^2]*G[r61, -w^(-1), 0, z3] - 
 6*G[r62, w^2]*G[r61, -w^(-1), 0, z3] - 
 ((64*I)/9)*Pi*G[r61, -w^(-1), 1, w^2] + 4*G[0, -w]*G[r61, -w^(-1), 1, w^2] + 
 (100*G[0, w]*G[r61, -w^(-1), 1, w^2])/9 + 
 8*G[0, w^2]*G[r61, -w^(-1), 1, w^2] + (64*G[1, r7]*G[r61, -w^(-1), 1, w^2])/
  9 - 8*G[1, -w]*G[r61, -w^(-1), 1, w^2] - 
 (200*G[1, w]*G[r61, -w^(-1), 1, w^2])/9 - 
 8*G[r61, w^2]*G[r61, -w^(-1), 1, w^2] - 
 8*G[r62, w^2]*G[r61, -w^(-1), 1, w^2] + 
 ((64*I)/9)*Pi*G[r61, -w^(-1), 1, z3] - 4*G[0, -w]*G[r61, -w^(-1), 1, z3] - 
 (100*G[0, w]*G[r61, -w^(-1), 1, z3])/9 - 
 8*G[0, w^2]*G[r61, -w^(-1), 1, z3] - (64*G[1, r7]*G[r61, -w^(-1), 1, z3])/
  9 + 8*G[1, -w]*G[r61, -w^(-1), 1, z3] + 
 (200*G[1, w]*G[r61, -w^(-1), 1, z3])/9 + 
 8*G[r61, w^2]*G[r61, -w^(-1), 1, z3] + 
 8*G[r62, w^2]*G[r61, -w^(-1), 1, z3] + 
 ((80*I)/9)*Pi*G[r61, -w^(-1), r61, w^2] - 
 (62*G[0, w]*G[r61, -w^(-1), r61, w^2])/9 + 
 6*G[0, w^2]*G[r61, -w^(-1), r61, w^2] - 
 (44*G[1, r7]*G[r61, -w^(-1), r61, w^2])/9 + 
 (124*G[1, w]*G[r61, -w^(-1), r61, w^2])/9 - 
 8*G[1, w^2]*G[r61, -w^(-1), r61, w^2] - 
 2*G[r61, w^2]*G[r61, -w^(-1), r61, w^2] - 
 2*G[r62, w^2]*G[r61, -w^(-1), r61, w^2] - 
 ((80*I)/9)*Pi*G[r61, -w^(-1), r61, z3] + 
 (62*G[0, w]*G[r61, -w^(-1), r61, z3])/9 - 
 6*G[0, w^2]*G[r61, -w^(-1), r61, z3] + 
 (44*G[1, r7]*G[r61, -w^(-1), r61, z3])/9 - 
 (124*G[1, w]*G[r61, -w^(-1), r61, z3])/9 + 
 8*G[1, w^2]*G[r61, -w^(-1), r61, z3] + 
 2*G[r61, w^2]*G[r61, -w^(-1), r61, z3] + 
 2*G[r62, w^2]*G[r61, -w^(-1), r61, z3] + 
 ((80*I)/9)*Pi*G[r61, -w^(-1), r62, w^2] - 
 (62*G[0, w]*G[r61, -w^(-1), r62, w^2])/9 + 
 6*G[0, w^2]*G[r61, -w^(-1), r62, w^2] - 
 (44*G[1, r7]*G[r61, -w^(-1), r62, w^2])/9 + 
 (124*G[1, w]*G[r61, -w^(-1), r62, w^2])/9 - 
 8*G[1, w^2]*G[r61, -w^(-1), r62, w^2] - 
 2*G[r61, w^2]*G[r61, -w^(-1), r62, w^2] - 
 2*G[r62, w^2]*G[r61, -w^(-1), r62, w^2] - 
 ((80*I)/9)*Pi*G[r61, -w^(-1), r62, z3] + 
 (62*G[0, w]*G[r61, -w^(-1), r62, z3])/9 - 
 6*G[0, w^2]*G[r61, -w^(-1), r62, z3] + 
 (44*G[1, r7]*G[r61, -w^(-1), r62, z3])/9 - 
 (124*G[1, w]*G[r61, -w^(-1), r62, z3])/9 + 
 8*G[1, w^2]*G[r61, -w^(-1), r62, z3] + 
 2*G[r61, w^2]*G[r61, -w^(-1), r62, z3] + 
 2*G[r62, w^2]*G[r61, -w^(-1), r62, z3] + 
 ((5*I)/3)*Pi*G[r61, -w^(-1), w^(-2), w^2] - 
 (5*G[0, -w]*G[r61, -w^(-1), w^(-2), w^2])/3 - 
 (5*G[0, w]*G[r61, -w^(-1), w^(-2), w^2])/3 + 
 (5*G[0, w^2]*G[r61, -w^(-1), w^(-2), w^2])/3 + 
 (10*G[1, -w]*G[r61, -w^(-1), w^(-2), w^2])/3 + 
 (10*G[1, w]*G[r61, -w^(-1), w^(-2), w^2])/3 - 
 (10*G[1, w^2]*G[r61, -w^(-1), w^(-2), w^2])/3 - 
 ((5*I)/3)*Pi*G[r61, -w^(-1), w^(-2), z3] + 
 (5*G[0, -w]*G[r61, -w^(-1), w^(-2), z3])/3 + 
 (5*G[0, w]*G[r61, -w^(-1), w^(-2), z3])/3 - 
 (5*G[0, w^2]*G[r61, -w^(-1), w^(-2), z3])/3 - 
 (10*G[1, -w]*G[r61, -w^(-1), w^(-2), z3])/3 - 
 (10*G[1, w]*G[r61, -w^(-1), w^(-2), z3])/3 + 
 (10*G[1, w^2]*G[r61, -w^(-1), w^(-2), z3])/3 + 
 ((17*I)/3)*Pi*G[r61, -w^(-1), -w^(-1), w^2] - 
 (7*G[0, -w]*G[r61, -w^(-1), -w^(-1), w^2])/3 - 
 (17*G[0, w]*G[r61, -w^(-1), -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[r61, -w^(-1), -w^(-1), w^2])/3 - 
 (10*G[1, r7]*G[r61, -w^(-1), -w^(-1), w^2])/3 + 
 (14*G[1, -w]*G[r61, -w^(-1), -w^(-1), w^2])/3 + 
 (34*G[1, w]*G[r61, -w^(-1), -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[r61, -w^(-1), -w^(-1), w^2])/3 - 
 ((17*I)/3)*Pi*G[r61, -w^(-1), -w^(-1), z3] + 
 (7*G[0, -w]*G[r61, -w^(-1), -w^(-1), z3])/3 + 
 (17*G[0, w]*G[r61, -w^(-1), -w^(-1), z3])/3 - 
 (7*G[0, w^2]*G[r61, -w^(-1), -w^(-1), z3])/3 + 
 (10*G[1, r7]*G[r61, -w^(-1), -w^(-1), z3])/3 - 
 (14*G[1, -w]*G[r61, -w^(-1), -w^(-1), z3])/3 - 
 (34*G[1, w]*G[r61, -w^(-1), -w^(-1), z3])/3 + 
 (14*G[1, w^2]*G[r61, -w^(-1), -w^(-1), z3])/3 + 
 ((17*I)/3)*Pi*G[r61, -w^(-1), -w, w^2] - 
 (43*G[0, -w]*G[r61, -w^(-1), -w, w^2])/3 - 
 (17*G[0, w]*G[r61, -w^(-1), -w, w^2])/3 + 
 (7*G[0, w^2]*G[r61, -w^(-1), -w, w^2])/3 - 
 (10*G[1, r7]*G[r61, -w^(-1), -w, w^2])/3 + 
 (86*G[1, -w]*G[r61, -w^(-1), -w, w^2])/3 + 
 (34*G[1, w]*G[r61, -w^(-1), -w, w^2])/3 - 
 (14*G[1, w^2]*G[r61, -w^(-1), -w, w^2])/3 - 
 ((17*I)/3)*Pi*G[r61, -w^(-1), -w, z3] + 
 (43*G[0, -w]*G[r61, -w^(-1), -w, z3])/3 + 
 (17*G[0, w]*G[r61, -w^(-1), -w, z3])/3 - 
 (7*G[0, w^2]*G[r61, -w^(-1), -w, z3])/3 + 
 (10*G[1, r7]*G[r61, -w^(-1), -w, z3])/3 - 
 (86*G[1, -w]*G[r61, -w^(-1), -w, z3])/3 - 
 (34*G[1, w]*G[r61, -w^(-1), -w, z3])/3 + 
 (14*G[1, w^2]*G[r61, -w^(-1), -w, z3])/3 + 
 ((5*I)/3)*Pi*G[r61, -w^(-1), w^2, w^2] - 
 (5*G[0, -w]*G[r61, -w^(-1), w^2, w^2])/3 - 
 (5*G[0, w]*G[r61, -w^(-1), w^2, w^2])/3 + 
 (5*G[0, w^2]*G[r61, -w^(-1), w^2, w^2])/3 + 
 (10*G[1, -w]*G[r61, -w^(-1), w^2, w^2])/3 + 
 (10*G[1, w]*G[r61, -w^(-1), w^2, w^2])/3 - 
 (10*G[1, w^2]*G[r61, -w^(-1), w^2, w^2])/3 - 
 ((5*I)/3)*Pi*G[r61, -w^(-1), w^2, z3] + 
 (5*G[0, -w]*G[r61, -w^(-1), w^2, z3])/3 + 
 (5*G[0, w]*G[r61, -w^(-1), w^2, z3])/3 - 
 (5*G[0, w^2]*G[r61, -w^(-1), w^2, z3])/3 - 
 (10*G[1, -w]*G[r61, -w^(-1), w^2, z3])/3 - 
 (10*G[1, w]*G[r61, -w^(-1), w^2, z3])/3 + 
 (10*G[1, w^2]*G[r61, -w^(-1), w^2, z3])/3 - 
 ((38*I)/3)*Pi*G[r61, -w, 0, w^2] + 8*G[0, -w]*G[r61, -w, 0, w^2] + 
 (8*G[0, w]*G[r61, -w, 0, w^2])/3 - 14*G[0, w^2]*G[r61, -w, 0, w^2] + 
 (14*G[1, r7]*G[r61, -w, 0, w^2])/3 - 16*G[1, -w]*G[r61, -w, 0, w^2] - 
 (52*G[1, w]*G[r61, -w, 0, w^2])/3 + 16*G[1, w^2]*G[r61, -w, 0, w^2] + 
 6*G[r61, w^2]*G[r61, -w, 0, w^2] + 6*G[r62, w^2]*G[r61, -w, 0, w^2] + 
 ((38*I)/3)*Pi*G[r61, -w, 0, z3] - 8*G[0, -w]*G[r61, -w, 0, z3] - 
 (8*G[0, w]*G[r61, -w, 0, z3])/3 + 14*G[0, w^2]*G[r61, -w, 0, z3] - 
 (14*G[1, r7]*G[r61, -w, 0, z3])/3 + 16*G[1, -w]*G[r61, -w, 0, z3] + 
 (52*G[1, w]*G[r61, -w, 0, z3])/3 - 16*G[1, w^2]*G[r61, -w, 0, z3] - 
 6*G[r61, w^2]*G[r61, -w, 0, z3] - 6*G[r62, w^2]*G[r61, -w, 0, z3] - 
 ((64*I)/9)*Pi*G[r61, -w, 1, w^2] + 4*G[0, -w]*G[r61, -w, 1, w^2] + 
 (100*G[0, w]*G[r61, -w, 1, w^2])/9 + 8*G[0, w^2]*G[r61, -w, 1, w^2] + 
 (64*G[1, r7]*G[r61, -w, 1, w^2])/9 - 8*G[1, -w]*G[r61, -w, 1, w^2] - 
 (200*G[1, w]*G[r61, -w, 1, w^2])/9 - 8*G[r61, w^2]*G[r61, -w, 1, w^2] - 
 8*G[r62, w^2]*G[r61, -w, 1, w^2] + ((64*I)/9)*Pi*G[r61, -w, 1, z3] - 
 4*G[0, -w]*G[r61, -w, 1, z3] - (100*G[0, w]*G[r61, -w, 1, z3])/9 - 
 8*G[0, w^2]*G[r61, -w, 1, z3] - (64*G[1, r7]*G[r61, -w, 1, z3])/9 + 
 8*G[1, -w]*G[r61, -w, 1, z3] + (200*G[1, w]*G[r61, -w, 1, z3])/9 + 
 8*G[r61, w^2]*G[r61, -w, 1, z3] + 8*G[r62, w^2]*G[r61, -w, 1, z3] + 
 ((80*I)/9)*Pi*G[r61, -w, r61, w^2] - (62*G[0, w]*G[r61, -w, r61, w^2])/9 + 
 6*G[0, w^2]*G[r61, -w, r61, w^2] - (44*G[1, r7]*G[r61, -w, r61, w^2])/9 + 
 (124*G[1, w]*G[r61, -w, r61, w^2])/9 - 8*G[1, w^2]*G[r61, -w, r61, w^2] - 
 2*G[r61, w^2]*G[r61, -w, r61, w^2] - 2*G[r62, w^2]*G[r61, -w, r61, w^2] - 
 ((80*I)/9)*Pi*G[r61, -w, r61, z3] + (62*G[0, w]*G[r61, -w, r61, z3])/9 - 
 6*G[0, w^2]*G[r61, -w, r61, z3] + (44*G[1, r7]*G[r61, -w, r61, z3])/9 - 
 (124*G[1, w]*G[r61, -w, r61, z3])/9 + 8*G[1, w^2]*G[r61, -w, r61, z3] + 
 2*G[r61, w^2]*G[r61, -w, r61, z3] + 2*G[r62, w^2]*G[r61, -w, r61, z3] + 
 ((80*I)/9)*Pi*G[r61, -w, r62, w^2] - (62*G[0, w]*G[r61, -w, r62, w^2])/9 + 
 6*G[0, w^2]*G[r61, -w, r62, w^2] - (44*G[1, r7]*G[r61, -w, r62, w^2])/9 + 
 (124*G[1, w]*G[r61, -w, r62, w^2])/9 - 8*G[1, w^2]*G[r61, -w, r62, w^2] - 
 2*G[r61, w^2]*G[r61, -w, r62, w^2] - 2*G[r62, w^2]*G[r61, -w, r62, w^2] - 
 ((80*I)/9)*Pi*G[r61, -w, r62, z3] + (62*G[0, w]*G[r61, -w, r62, z3])/9 - 
 6*G[0, w^2]*G[r61, -w, r62, z3] + (44*G[1, r7]*G[r61, -w, r62, z3])/9 - 
 (124*G[1, w]*G[r61, -w, r62, z3])/9 + 8*G[1, w^2]*G[r61, -w, r62, z3] + 
 2*G[r61, w^2]*G[r61, -w, r62, z3] + 2*G[r62, w^2]*G[r61, -w, r62, z3] + 
 ((5*I)/3)*Pi*G[r61, -w, w^(-2), w^2] - (5*G[0, -w]*G[r61, -w, w^(-2), w^2])/
  3 - (5*G[0, w]*G[r61, -w, w^(-2), w^2])/3 + 
 (5*G[0, w^2]*G[r61, -w, w^(-2), w^2])/3 + 
 (10*G[1, -w]*G[r61, -w, w^(-2), w^2])/3 + 
 (10*G[1, w]*G[r61, -w, w^(-2), w^2])/3 - 
 (10*G[1, w^2]*G[r61, -w, w^(-2), w^2])/3 - 
 ((5*I)/3)*Pi*G[r61, -w, w^(-2), z3] + (5*G[0, -w]*G[r61, -w, w^(-2), z3])/
  3 + (5*G[0, w]*G[r61, -w, w^(-2), z3])/3 - 
 (5*G[0, w^2]*G[r61, -w, w^(-2), z3])/3 - 
 (10*G[1, -w]*G[r61, -w, w^(-2), z3])/3 - (10*G[1, w]*G[r61, -w, w^(-2), z3])/
  3 + (10*G[1, w^2]*G[r61, -w, w^(-2), z3])/3 + 
 ((17*I)/3)*Pi*G[r61, -w, -w^(-1), w^2] - 
 (43*G[0, -w]*G[r61, -w, -w^(-1), w^2])/3 - 
 (17*G[0, w]*G[r61, -w, -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[r61, -w, -w^(-1), w^2])/3 - 
 (10*G[1, r7]*G[r61, -w, -w^(-1), w^2])/3 + 
 (86*G[1, -w]*G[r61, -w, -w^(-1), w^2])/3 + 
 (34*G[1, w]*G[r61, -w, -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[r61, -w, -w^(-1), w^2])/3 - 
 ((17*I)/3)*Pi*G[r61, -w, -w^(-1), z3] + 
 (43*G[0, -w]*G[r61, -w, -w^(-1), z3])/3 + 
 (17*G[0, w]*G[r61, -w, -w^(-1), z3])/3 - 
 (7*G[0, w^2]*G[r61, -w, -w^(-1), z3])/3 + 
 (10*G[1, r7]*G[r61, -w, -w^(-1), z3])/3 - 
 (86*G[1, -w]*G[r61, -w, -w^(-1), z3])/3 - 
 (34*G[1, w]*G[r61, -w, -w^(-1), z3])/3 + 
 (14*G[1, w^2]*G[r61, -w, -w^(-1), z3])/3 + 
 ((17*I)/3)*Pi*G[r61, -w, -w, w^2] - (7*G[0, -w]*G[r61, -w, -w, w^2])/3 - 
 (17*G[0, w]*G[r61, -w, -w, w^2])/3 + (7*G[0, w^2]*G[r61, -w, -w, w^2])/3 - 
 (10*G[1, r7]*G[r61, -w, -w, w^2])/3 + (14*G[1, -w]*G[r61, -w, -w, w^2])/3 + 
 (34*G[1, w]*G[r61, -w, -w, w^2])/3 - (14*G[1, w^2]*G[r61, -w, -w, w^2])/3 - 
 ((17*I)/3)*Pi*G[r61, -w, -w, z3] + (7*G[0, -w]*G[r61, -w, -w, z3])/3 + 
 (17*G[0, w]*G[r61, -w, -w, z3])/3 - (7*G[0, w^2]*G[r61, -w, -w, z3])/3 + 
 (10*G[1, r7]*G[r61, -w, -w, z3])/3 - (14*G[1, -w]*G[r61, -w, -w, z3])/3 - 
 (34*G[1, w]*G[r61, -w, -w, z3])/3 + (14*G[1, w^2]*G[r61, -w, -w, z3])/3 + 
 ((5*I)/3)*Pi*G[r61, -w, w^2, w^2] - (5*G[0, -w]*G[r61, -w, w^2, w^2])/3 - 
 (5*G[0, w]*G[r61, -w, w^2, w^2])/3 + (5*G[0, w^2]*G[r61, -w, w^2, w^2])/3 + 
 (10*G[1, -w]*G[r61, -w, w^2, w^2])/3 + (10*G[1, w]*G[r61, -w, w^2, w^2])/3 - 
 (10*G[1, w^2]*G[r61, -w, w^2, w^2])/3 - ((5*I)/3)*Pi*G[r61, -w, w^2, z3] + 
 (5*G[0, -w]*G[r61, -w, w^2, z3])/3 + (5*G[0, w]*G[r61, -w, w^2, z3])/3 - 
 (5*G[0, w^2]*G[r61, -w, w^2, z3])/3 - (10*G[1, -w]*G[r61, -w, w^2, z3])/3 - 
 (10*G[1, w]*G[r61, -w, w^2, z3])/3 + (10*G[1, w^2]*G[r61, -w, w^2, z3])/3 - 
 ((26*I)/3)*Pi*G[r61, w^2, 0, w^2] + (20*G[0, w]*G[r61, w^2, 0, w^2])/3 - 
 4*G[0, w^2]*G[r61, w^2, 0, w^2] + (14*G[1, r7]*G[r61, w^2, 0, w^2])/3 - 
 (28*G[1, w]*G[r61, w^2, 0, w^2])/3 + 20*G[1, w^2]*G[r61, w^2, 0, w^2] - 
 12*G[1, z3]*G[r61, w^2, 0, w^2] - 6*G[r61, w^2]*G[r61, w^2, 0, w^2] + 
 6*G[r61, z3]*G[r61, w^2, 0, w^2] - 6*G[r62, w^2]*G[r61, w^2, 0, w^2] + 
 6*G[r62, z3]*G[r61, w^2, 0, w^2] + ((26*I)/3)*Pi*G[r61, w^2, 0, z3] - 
 (20*G[0, w]*G[r61, w^2, 0, z3])/3 + 4*G[0, w^2]*G[r61, w^2, 0, z3] - 
 (14*G[1, r7]*G[r61, w^2, 0, z3])/3 + (28*G[1, w]*G[r61, w^2, 0, z3])/3 - 
 8*G[1, w^2]*G[r61, w^2, 0, z3] + ((56*I)/9)*Pi*G[r61, w^2, 1, w^2] - 
 4*G[0, -w]*G[r61, w^2, 1, w^2] - (20*G[0, w]*G[r61, w^2, 1, w^2])/9 + 
 16*G[0, w^2]*G[r61, w^2, 1, w^2] + (16*G[1, r7]*G[r61, w^2, 1, w^2])/9 + 
 8*G[1, -w]*G[r61, w^2, 1, w^2] + (40*G[1, w]*G[r61, w^2, 1, w^2])/9 - 
 32*G[1, w^2]*G[r61, w^2, 1, w^2] + 16*G[1, z3]*G[r61, w^2, 1, w^2] - 
 8*G[r61, z3]*G[r61, w^2, 1, w^2] - 8*G[r62, z3]*G[r61, w^2, 1, w^2] - 
 ((56*I)/9)*Pi*G[r61, w^2, 1, z3] + 4*G[0, -w]*G[r61, w^2, 1, z3] + 
 (20*G[0, w]*G[r61, w^2, 1, z3])/9 - 16*G[0, w^2]*G[r61, w^2, 1, z3] - 
 (16*G[1, r7]*G[r61, w^2, 1, z3])/9 - 8*G[1, -w]*G[r61, w^2, 1, z3] - 
 (40*G[1, w]*G[r61, w^2, 1, z3])/9 + 16*G[1, w^2]*G[r61, w^2, 1, z3] + 
 8*G[r61, w^2]*G[r61, w^2, 1, z3] + 8*G[r62, w^2]*G[r61, w^2, 1, z3] + 
 ((80*I)/9)*Pi*G[r61, w^2, r61, w^2] - (62*G[0, w]*G[r61, w^2, r61, w^2])/9 + 
 6*G[0, w^2]*G[r61, w^2, r61, w^2] - (44*G[1, r7]*G[r61, w^2, r61, w^2])/9 + 
 (124*G[1, w]*G[r61, w^2, r61, w^2])/9 - 12*G[1, w^2]*G[r61, w^2, r61, w^2] + 
 4*G[1, z3]*G[r61, w^2, r61, w^2] - 2*G[r61, z3]*G[r61, w^2, r61, w^2] - 
 2*G[r62, z3]*G[r61, w^2, r61, w^2] - ((80*I)/9)*Pi*G[r61, w^2, r61, z3] + 
 (62*G[0, w]*G[r61, w^2, r61, z3])/9 - 6*G[0, w^2]*G[r61, w^2, r61, z3] + 
 (44*G[1, r7]*G[r61, w^2, r61, z3])/9 - (124*G[1, w]*G[r61, w^2, r61, z3])/
  9 + 8*G[1, w^2]*G[r61, w^2, r61, z3] + 2*G[r61, w^2]*G[r61, w^2, r61, z3] + 
 2*G[r62, w^2]*G[r61, w^2, r61, z3] + ((80*I)/9)*Pi*G[r61, w^2, r62, w^2] - 
 (62*G[0, w]*G[r61, w^2, r62, w^2])/9 + 6*G[0, w^2]*G[r61, w^2, r62, w^2] - 
 (44*G[1, r7]*G[r61, w^2, r62, w^2])/9 + (124*G[1, w]*G[r61, w^2, r62, w^2])/
  9 - 12*G[1, w^2]*G[r61, w^2, r62, w^2] + 4*G[1, z3]*G[r61, w^2, r62, w^2] - 
 2*G[r61, z3]*G[r61, w^2, r62, w^2] - 2*G[r62, z3]*G[r61, w^2, r62, w^2] - 
 ((80*I)/9)*Pi*G[r61, w^2, r62, z3] + (62*G[0, w]*G[r61, w^2, r62, z3])/9 - 
 6*G[0, w^2]*G[r61, w^2, r62, z3] + (44*G[1, r7]*G[r61, w^2, r62, z3])/9 - 
 (124*G[1, w]*G[r61, w^2, r62, z3])/9 + 8*G[1, w^2]*G[r61, w^2, r62, z3] + 
 2*G[r61, w^2]*G[r61, w^2, r62, z3] + 2*G[r62, w^2]*G[r61, w^2, r62, z3] - 
 I*Pi*G[r61, w^2, w^(-2), w^2] - (11*G[0, -w]*G[r61, w^2, w^(-2), w^2])/3 + 
 G[0, w]*G[r61, w^2, w^(-2), w^2] - (7*G[0, w^2]*G[r61, w^2, w^(-2), w^2])/
  3 + (14*G[1, r7]*G[r61, w^2, w^(-2), w^2])/3 + 
 (22*G[1, -w]*G[r61, w^2, w^(-2), w^2])/3 - 
 2*G[1, w]*G[r61, w^2, w^(-2), w^2] - (22*G[1, w^2]*G[r61, w^2, w^(-2), w^2])/
  3 + 6*G[r61, w^2]*G[r61, w^2, w^(-2), w^2] + 
 6*G[r62, w^2]*G[r61, w^2, w^(-2), w^2] + I*Pi*G[r61, w^2, w^(-2), z3] + 
 (11*G[0, -w]*G[r61, w^2, w^(-2), z3])/3 - G[0, w]*G[r61, w^2, w^(-2), z3] + 
 (7*G[0, w^2]*G[r61, w^2, w^(-2), z3])/3 - 
 (14*G[1, r7]*G[r61, w^2, w^(-2), z3])/3 - 
 (22*G[1, -w]*G[r61, w^2, w^(-2), z3])/3 + 
 2*G[1, w]*G[r61, w^2, w^(-2), z3] + (22*G[1, w^2]*G[r61, w^2, w^(-2), z3])/
  3 - 6*G[r61, w^2]*G[r61, w^2, w^(-2), z3] - 
 6*G[r62, w^2]*G[r61, w^2, w^(-2), z3] - 
 ((7*I)/3)*Pi*G[r61, w^2, -w^(-1), w^2] + 
 (23*G[0, -w]*G[r61, w^2, -w^(-1), w^2])/3 + 
 (7*G[0, w]*G[r61, w^2, -w^(-1), w^2])/3 - 
 (23*G[0, w^2]*G[r61, w^2, -w^(-1), w^2])/3 - 
 (16*G[1, r7]*G[r61, w^2, -w^(-1), w^2])/3 - 
 (46*G[1, -w]*G[r61, w^2, -w^(-1), w^2])/3 - 
 (14*G[1, w]*G[r61, w^2, -w^(-1), w^2])/3 + 
 (46*G[1, w^2]*G[r61, w^2, -w^(-1), w^2])/3 + 
 ((7*I)/3)*Pi*G[r61, w^2, -w^(-1), z3] - 
 (23*G[0, -w]*G[r61, w^2, -w^(-1), z3])/3 - 
 (7*G[0, w]*G[r61, w^2, -w^(-1), z3])/3 + 
 (23*G[0, w^2]*G[r61, w^2, -w^(-1), z3])/3 + 
 (16*G[1, r7]*G[r61, w^2, -w^(-1), z3])/3 + 
 (46*G[1, -w]*G[r61, w^2, -w^(-1), z3])/3 + 
 (14*G[1, w]*G[r61, w^2, -w^(-1), z3])/3 - 
 (46*G[1, w^2]*G[r61, w^2, -w^(-1), z3])/3 - 
 ((7*I)/3)*Pi*G[r61, w^2, -w, w^2] + (11*G[0, -w]*G[r61, w^2, -w, w^2])/3 + 
 (7*G[0, w]*G[r61, w^2, -w, w^2])/3 - (23*G[0, w^2]*G[r61, w^2, -w, w^2])/3 - 
 (16*G[1, r7]*G[r61, w^2, -w, w^2])/3 - (22*G[1, -w]*G[r61, w^2, -w, w^2])/
  3 - (14*G[1, w]*G[r61, w^2, -w, w^2])/3 + 
 (46*G[1, w^2]*G[r61, w^2, -w, w^2])/3 + ((7*I)/3)*Pi*G[r61, w^2, -w, z3] - 
 (11*G[0, -w]*G[r61, w^2, -w, z3])/3 - (7*G[0, w]*G[r61, w^2, -w, z3])/3 + 
 (23*G[0, w^2]*G[r61, w^2, -w, z3])/3 + (16*G[1, r7]*G[r61, w^2, -w, z3])/3 + 
 (22*G[1, -w]*G[r61, w^2, -w, z3])/3 + (14*G[1, w]*G[r61, w^2, -w, z3])/3 - 
 (46*G[1, w^2]*G[r61, w^2, -w, z3])/3 - I*Pi*G[r61, w^2, w^2, w^2] - 
 (11*G[0, -w]*G[r61, w^2, w^2, w^2])/3 + G[0, w]*G[r61, w^2, w^2, w^2] - 
 (7*G[0, w^2]*G[r61, w^2, w^2, w^2])/3 + (14*G[1, r7]*G[r61, w^2, w^2, w^2])/
  3 + (22*G[1, -w]*G[r61, w^2, w^2, w^2])/3 - 
 2*G[1, w]*G[r61, w^2, w^2, w^2] - (58*G[1, w^2]*G[r61, w^2, w^2, w^2])/3 + 
 12*G[1, z3]*G[r61, w^2, w^2, w^2] + 12*G[r61, w^2]*G[r61, w^2, w^2, w^2] - 
 6*G[r61, z3]*G[r61, w^2, w^2, w^2] + 12*G[r62, w^2]*G[r61, w^2, w^2, w^2] - 
 6*G[r62, z3]*G[r61, w^2, w^2, w^2] + I*Pi*G[r61, w^2, w^2, z3] + 
 (11*G[0, -w]*G[r61, w^2, w^2, z3])/3 - G[0, w]*G[r61, w^2, w^2, z3] + 
 (7*G[0, w^2]*G[r61, w^2, w^2, z3])/3 - (14*G[1, r7]*G[r61, w^2, w^2, z3])/
  3 - (22*G[1, -w]*G[r61, w^2, w^2, z3])/3 + 2*G[1, w]*G[r61, w^2, w^2, z3] + 
 (22*G[1, w^2]*G[r61, w^2, w^2, z3])/3 - 6*G[r61, w^2]*G[r61, w^2, w^2, z3] - 
 6*G[r62, w^2]*G[r61, w^2, w^2, z3] + ((28*I)/3)*Pi*G[r62, 0, 0, w^2] - 
 16*G[0, -w]*G[r62, 0, 0, w^2] - (4*G[0, w]*G[r62, 0, 0, w^2])/3 + 
 26*G[0, w^2]*G[r62, 0, 0, w^2] + (32*G[1, r7]*G[r62, 0, 0, w^2])/3 + 
 32*G[1, -w]*G[r62, 0, 0, w^2] + (8*G[1, w]*G[r62, 0, 0, w^2])/3 - 
 40*G[1, w^2]*G[r62, 0, 0, w^2] - 6*G[r61, w^2]*G[r62, 0, 0, w^2] - 
 6*G[r62, w^2]*G[r62, 0, 0, w^2] - ((28*I)/3)*Pi*G[r62, 0, 0, z3] + 
 16*G[0, -w]*G[r62, 0, 0, z3] + (4*G[0, w]*G[r62, 0, 0, z3])/3 - 
 26*G[0, w^2]*G[r62, 0, 0, z3] - (32*G[1, r7]*G[r62, 0, 0, z3])/3 - 
 32*G[1, -w]*G[r62, 0, 0, z3] - (8*G[1, w]*G[r62, 0, 0, z3])/3 + 
 40*G[1, w^2]*G[r62, 0, 0, z3] + 6*G[r61, w^2]*G[r62, 0, 0, z3] + 
 6*G[r62, w^2]*G[r62, 0, 0, z3] + ((296*I)/9)*Pi*G[r62, 0, 1, w^2] - 
 (368*G[0, w]*G[r62, 0, 1, w^2])/9 - 24*G[0, w^2]*G[r62, 0, 1, w^2] - 
 (368*G[1, r7]*G[r62, 0, 1, w^2])/9 + (736*G[1, w]*G[r62, 0, 1, w^2])/9 + 
 16*G[1, w^2]*G[r62, 0, 1, w^2] + 16*G[r61, w^2]*G[r62, 0, 1, w^2] + 
 16*G[r62, w^2]*G[r62, 0, 1, w^2] - ((296*I)/9)*Pi*G[r62, 0, 1, z3] + 
 (368*G[0, w]*G[r62, 0, 1, z3])/9 + 24*G[0, w^2]*G[r62, 0, 1, z3] + 
 (368*G[1, r7]*G[r62, 0, 1, z3])/9 - (736*G[1, w]*G[r62, 0, 1, z3])/9 - 
 16*G[1, w^2]*G[r62, 0, 1, z3] - 16*G[r61, w^2]*G[r62, 0, 1, z3] - 
 16*G[r62, w^2]*G[r62, 0, 1, z3] + ((128*I)/9)*Pi*G[r62, 0, r61, w^2] - 
 (164*G[0, w]*G[r62, 0, r61, w^2])/9 - 12*G[0, w^2]*G[r62, 0, r61, w^2] - 
 (200*G[1, r7]*G[r62, 0, r61, w^2])/9 + (328*G[1, w]*G[r62, 0, r61, w^2])/9 + 
 16*G[1, w^2]*G[r62, 0, r61, w^2] + 4*G[r61, w^2]*G[r62, 0, r61, w^2] + 
 4*G[r62, w^2]*G[r62, 0, r61, w^2] - ((128*I)/9)*Pi*G[r62, 0, r61, z3] + 
 (164*G[0, w]*G[r62, 0, r61, z3])/9 + 12*G[0, w^2]*G[r62, 0, r61, z3] + 
 (200*G[1, r7]*G[r62, 0, r61, z3])/9 - (328*G[1, w]*G[r62, 0, r61, z3])/9 - 
 16*G[1, w^2]*G[r62, 0, r61, z3] - 4*G[r61, w^2]*G[r62, 0, r61, z3] - 
 4*G[r62, w^2]*G[r62, 0, r61, z3] + ((128*I)/9)*Pi*G[r62, 0, r62, w^2] - 
 (164*G[0, w]*G[r62, 0, r62, w^2])/9 - 12*G[0, w^2]*G[r62, 0, r62, w^2] - 
 (200*G[1, r7]*G[r62, 0, r62, w^2])/9 + (328*G[1, w]*G[r62, 0, r62, w^2])/9 + 
 16*G[1, w^2]*G[r62, 0, r62, w^2] + 4*G[r61, w^2]*G[r62, 0, r62, w^2] + 
 4*G[r62, w^2]*G[r62, 0, r62, w^2] - ((128*I)/9)*Pi*G[r62, 0, r62, z3] + 
 (164*G[0, w]*G[r62, 0, r62, z3])/9 + 12*G[0, w^2]*G[r62, 0, r62, z3] + 
 (200*G[1, r7]*G[r62, 0, r62, z3])/9 - (328*G[1, w]*G[r62, 0, r62, z3])/9 - 
 16*G[1, w^2]*G[r62, 0, r62, z3] - 4*G[r61, w^2]*G[r62, 0, r62, z3] - 
 4*G[r62, w^2]*G[r62, 0, r62, z3] - ((62*I)/3)*Pi*G[r62, 0, w^(-2), w^2] - 
 (2*G[0, -w]*G[r62, 0, w^(-2), w^2])/3 + (62*G[0, w]*G[r62, 0, w^(-2), w^2])/
  3 + (20*G[0, w^2]*G[r62, 0, w^(-2), w^2])/3 + 
 (64*G[1, r7]*G[r62, 0, w^(-2), w^2])/3 + (4*G[1, -w]*G[r62, 0, w^(-2), w^2])/
  3 - (124*G[1, w]*G[r62, 0, w^(-2), w^2])/3 - 
 (4*G[1, w^2]*G[r62, 0, w^(-2), w^2])/3 - 
 6*G[r61, w^2]*G[r62, 0, w^(-2), w^2] - 
 6*G[r62, w^2]*G[r62, 0, w^(-2), w^2] + ((62*I)/3)*Pi*G[r62, 0, w^(-2), z3] + 
 (2*G[0, -w]*G[r62, 0, w^(-2), z3])/3 - (62*G[0, w]*G[r62, 0, w^(-2), z3])/
  3 - (20*G[0, w^2]*G[r62, 0, w^(-2), z3])/3 - 
 (64*G[1, r7]*G[r62, 0, w^(-2), z3])/3 - (4*G[1, -w]*G[r62, 0, w^(-2), z3])/
  3 + (124*G[1, w]*G[r62, 0, w^(-2), z3])/3 + 
 (4*G[1, w^2]*G[r62, 0, w^(-2), z3])/3 + 
 6*G[r61, w^2]*G[r62, 0, w^(-2), z3] + 6*G[r62, w^2]*G[r62, 0, w^(-2), z3] - 
 ((58*I)/3)*Pi*G[r62, 0, -w^(-1), w^2] + 
 (50*G[0, -w]*G[r62, 0, -w^(-1), w^2])/3 + 
 (58*G[0, w]*G[r62, 0, -w^(-1), w^2])/3 - 
 (26*G[0, w^2]*G[r62, 0, -w^(-1), w^2])/3 + 
 (32*G[1, r7]*G[r62, 0, -w^(-1), w^2])/3 - 
 (100*G[1, -w]*G[r62, 0, -w^(-1), w^2])/3 - 
 (116*G[1, w]*G[r62, 0, -w^(-1), w^2])/3 + 
 (52*G[1, w^2]*G[r62, 0, -w^(-1), w^2])/3 + 
 ((58*I)/3)*Pi*G[r62, 0, -w^(-1), z3] - (50*G[0, -w]*G[r62, 0, -w^(-1), z3])/
  3 - (58*G[0, w]*G[r62, 0, -w^(-1), z3])/3 + 
 (26*G[0, w^2]*G[r62, 0, -w^(-1), z3])/3 - 
 (32*G[1, r7]*G[r62, 0, -w^(-1), z3])/3 + 
 (100*G[1, -w]*G[r62, 0, -w^(-1), z3])/3 + 
 (116*G[1, w]*G[r62, 0, -w^(-1), z3])/3 - 
 (52*G[1, w^2]*G[r62, 0, -w^(-1), z3])/3 - ((58*I)/3)*Pi*G[r62, 0, -w, w^2] + 
 (50*G[0, -w]*G[r62, 0, -w, w^2])/3 + (58*G[0, w]*G[r62, 0, -w, w^2])/3 - 
 (26*G[0, w^2]*G[r62, 0, -w, w^2])/3 + (32*G[1, r7]*G[r62, 0, -w, w^2])/3 - 
 (100*G[1, -w]*G[r62, 0, -w, w^2])/3 - (116*G[1, w]*G[r62, 0, -w, w^2])/3 + 
 (52*G[1, w^2]*G[r62, 0, -w, w^2])/3 + ((58*I)/3)*Pi*G[r62, 0, -w, z3] - 
 (50*G[0, -w]*G[r62, 0, -w, z3])/3 - (58*G[0, w]*G[r62, 0, -w, z3])/3 + 
 (26*G[0, w^2]*G[r62, 0, -w, z3])/3 - (32*G[1, r7]*G[r62, 0, -w, z3])/3 + 
 (100*G[1, -w]*G[r62, 0, -w, z3])/3 + (116*G[1, w]*G[r62, 0, -w, z3])/3 - 
 (52*G[1, w^2]*G[r62, 0, -w, z3])/3 - ((62*I)/3)*Pi*G[r62, 0, w^2, w^2] - 
 (2*G[0, -w]*G[r62, 0, w^2, w^2])/3 + (62*G[0, w]*G[r62, 0, w^2, w^2])/3 + 
 (20*G[0, w^2]*G[r62, 0, w^2, w^2])/3 + (64*G[1, r7]*G[r62, 0, w^2, w^2])/3 + 
 (4*G[1, -w]*G[r62, 0, w^2, w^2])/3 - (124*G[1, w]*G[r62, 0, w^2, w^2])/3 + 
 (32*G[1, w^2]*G[r62, 0, w^2, w^2])/3 - 12*G[1, z3]*G[r62, 0, w^2, w^2] - 
 12*G[r61, w^2]*G[r62, 0, w^2, w^2] + 6*G[r61, z3]*G[r62, 0, w^2, w^2] - 
 12*G[r62, w^2]*G[r62, 0, w^2, w^2] + 6*G[r62, z3]*G[r62, 0, w^2, w^2] + 
 ((62*I)/3)*Pi*G[r62, 0, w^2, z3] + (2*G[0, -w]*G[r62, 0, w^2, z3])/3 - 
 (62*G[0, w]*G[r62, 0, w^2, z3])/3 - (20*G[0, w^2]*G[r62, 0, w^2, z3])/3 - 
 (64*G[1, r7]*G[r62, 0, w^2, z3])/3 - (4*G[1, -w]*G[r62, 0, w^2, z3])/3 + 
 (124*G[1, w]*G[r62, 0, w^2, z3])/3 + (4*G[1, w^2]*G[r62, 0, w^2, z3])/3 + 
 6*G[r61, w^2]*G[r62, 0, w^2, z3] + 6*G[r62, w^2]*G[r62, 0, w^2, z3] + 
 (8*I)*Pi*G[r62, 1, 0, w^2] + (16*G[0, -w]*G[r62, 1, 0, w^2])/3 - 
 8*G[0, w]*G[r62, 1, 0, w^2] - (16*G[0, w^2]*G[r62, 1, 0, w^2])/3 - 
 (40*G[1, r7]*G[r62, 1, 0, w^2])/3 - (32*G[1, -w]*G[r62, 1, 0, w^2])/3 + 
 16*G[1, w]*G[r62, 1, 0, w^2] + (32*G[1, w^2]*G[r62, 1, 0, w^2])/3 - 
 (8*I)*Pi*G[r62, 1, 0, z3] - (16*G[0, -w]*G[r62, 1, 0, z3])/3 + 
 8*G[0, w]*G[r62, 1, 0, z3] + (16*G[0, w^2]*G[r62, 1, 0, z3])/3 + 
 (40*G[1, r7]*G[r62, 1, 0, z3])/3 + (32*G[1, -w]*G[r62, 1, 0, z3])/3 - 
 16*G[1, w]*G[r62, 1, 0, z3] - (32*G[1, w^2]*G[r62, 1, 0, z3])/3 - 
 ((64*I)/3)*Pi*G[r62, 1, 1, w^2] + (64*G[0, w]*G[r62, 1, 1, w^2])/3 + 
 (64*G[1, r7]*G[r62, 1, 1, w^2])/3 - (128*G[1, w]*G[r62, 1, 1, w^2])/3 + 
 ((64*I)/3)*Pi*G[r62, 1, 1, z3] - (64*G[0, w]*G[r62, 1, 1, z3])/3 - 
 (64*G[1, r7]*G[r62, 1, 1, z3])/3 + (128*G[1, w]*G[r62, 1, 1, z3])/3 - 
 ((64*I)/3)*Pi*G[r62, 1, r61, w^2] + (64*G[0, w]*G[r62, 1, r61, w^2])/3 + 
 (64*G[1, r7]*G[r62, 1, r61, w^2])/3 - (128*G[1, w]*G[r62, 1, r61, w^2])/3 + 
 ((64*I)/3)*Pi*G[r62, 1, r61, z3] - (64*G[0, w]*G[r62, 1, r61, z3])/3 - 
 (64*G[1, r7]*G[r62, 1, r61, z3])/3 + (128*G[1, w]*G[r62, 1, r61, z3])/3 - 
 ((64*I)/3)*Pi*G[r62, 1, r62, w^2] + (64*G[0, w]*G[r62, 1, r62, w^2])/3 + 
 (64*G[1, r7]*G[r62, 1, r62, w^2])/3 - (128*G[1, w]*G[r62, 1, r62, w^2])/3 + 
 ((64*I)/3)*Pi*G[r62, 1, r62, z3] - (64*G[0, w]*G[r62, 1, r62, z3])/3 - 
 (64*G[1, r7]*G[r62, 1, r62, z3])/3 + (128*G[1, w]*G[r62, 1, r62, z3])/3 + 
 ((40*I)/3)*Pi*G[r62, 1, w^(-2), w^2] + 4*G[0, -w]*G[r62, 1, w^(-2), w^2] - 
 (40*G[0, w]*G[r62, 1, w^(-2), w^2])/3 - 4*G[0, w^2]*G[r62, 1, w^(-2), w^2] - 
 (52*G[1, r7]*G[r62, 1, w^(-2), w^2])/3 - 8*G[1, -w]*G[r62, 1, w^(-2), w^2] + 
 (80*G[1, w]*G[r62, 1, w^(-2), w^2])/3 + 8*G[1, w^2]*G[r62, 1, w^(-2), w^2] - 
 ((40*I)/3)*Pi*G[r62, 1, w^(-2), z3] - 4*G[0, -w]*G[r62, 1, w^(-2), z3] + 
 (40*G[0, w]*G[r62, 1, w^(-2), z3])/3 + 4*G[0, w^2]*G[r62, 1, w^(-2), z3] + 
 (52*G[1, r7]*G[r62, 1, w^(-2), z3])/3 + 8*G[1, -w]*G[r62, 1, w^(-2), z3] - 
 (80*G[1, w]*G[r62, 1, w^(-2), z3])/3 - 8*G[1, w^2]*G[r62, 1, w^(-2), z3] + 
 ((32*I)/3)*Pi*G[r62, 1, -w^(-1), w^2] - 
 (28*G[0, -w]*G[r62, 1, -w^(-1), w^2])/3 - 
 (32*G[0, w]*G[r62, 1, -w^(-1), w^2])/3 + 
 (28*G[0, w^2]*G[r62, 1, -w^(-1), w^2])/3 - 
 (4*G[1, r7]*G[r62, 1, -w^(-1), w^2])/3 + 
 (56*G[1, -w]*G[r62, 1, -w^(-1), w^2])/3 + 
 (64*G[1, w]*G[r62, 1, -w^(-1), w^2])/3 - 
 (56*G[1, w^2]*G[r62, 1, -w^(-1), w^2])/3 - 
 ((32*I)/3)*Pi*G[r62, 1, -w^(-1), z3] + (28*G[0, -w]*G[r62, 1, -w^(-1), z3])/
  3 + (32*G[0, w]*G[r62, 1, -w^(-1), z3])/3 - 
 (28*G[0, w^2]*G[r62, 1, -w^(-1), z3])/3 + 
 (4*G[1, r7]*G[r62, 1, -w^(-1), z3])/3 - (56*G[1, -w]*G[r62, 1, -w^(-1), z3])/
  3 - (64*G[1, w]*G[r62, 1, -w^(-1), z3])/3 + 
 (56*G[1, w^2]*G[r62, 1, -w^(-1), z3])/3 + ((32*I)/3)*Pi*G[r62, 1, -w, w^2] - 
 (28*G[0, -w]*G[r62, 1, -w, w^2])/3 - (32*G[0, w]*G[r62, 1, -w, w^2])/3 + 
 (28*G[0, w^2]*G[r62, 1, -w, w^2])/3 - (4*G[1, r7]*G[r62, 1, -w, w^2])/3 + 
 (56*G[1, -w]*G[r62, 1, -w, w^2])/3 + (64*G[1, w]*G[r62, 1, -w, w^2])/3 - 
 (56*G[1, w^2]*G[r62, 1, -w, w^2])/3 - ((32*I)/3)*Pi*G[r62, 1, -w, z3] + 
 (28*G[0, -w]*G[r62, 1, -w, z3])/3 + (32*G[0, w]*G[r62, 1, -w, z3])/3 - 
 (28*G[0, w^2]*G[r62, 1, -w, z3])/3 + (4*G[1, r7]*G[r62, 1, -w, z3])/3 - 
 (56*G[1, -w]*G[r62, 1, -w, z3])/3 - (64*G[1, w]*G[r62, 1, -w, z3])/3 + 
 (56*G[1, w^2]*G[r62, 1, -w, z3])/3 + ((40*I)/3)*Pi*G[r62, 1, w^2, w^2] + 
 4*G[0, -w]*G[r62, 1, w^2, w^2] - (40*G[0, w]*G[r62, 1, w^2, w^2])/3 - 
 4*G[0, w^2]*G[r62, 1, w^2, w^2] - (52*G[1, r7]*G[r62, 1, w^2, w^2])/3 - 
 8*G[1, -w]*G[r62, 1, w^2, w^2] + (80*G[1, w]*G[r62, 1, w^2, w^2])/3 - 
 8*G[1, w^2]*G[r62, 1, w^2, w^2] + 16*G[1, z3]*G[r62, 1, w^2, w^2] + 
 8*G[r61, w^2]*G[r62, 1, w^2, w^2] - 8*G[r61, z3]*G[r62, 1, w^2, w^2] + 
 8*G[r62, w^2]*G[r62, 1, w^2, w^2] - 8*G[r62, z3]*G[r62, 1, w^2, w^2] - 
 ((40*I)/3)*Pi*G[r62, 1, w^2, z3] - 4*G[0, -w]*G[r62, 1, w^2, z3] + 
 (40*G[0, w]*G[r62, 1, w^2, z3])/3 + 4*G[0, w^2]*G[r62, 1, w^2, z3] + 
 (52*G[1, r7]*G[r62, 1, w^2, z3])/3 + 8*G[1, -w]*G[r62, 1, w^2, z3] - 
 (80*G[1, w]*G[r62, 1, w^2, z3])/3 - 8*G[1, w^2]*G[r62, 1, w^2, z3] + 
 (8*I)*Pi*G[r62, r61, 0, w^2] + (16*G[0, -w]*G[r62, r61, 0, w^2])/3 - 
 8*G[0, w]*G[r62, r61, 0, w^2] - (16*G[0, w^2]*G[r62, r61, 0, w^2])/3 - 
 (40*G[1, r7]*G[r62, r61, 0, w^2])/3 - (32*G[1, -w]*G[r62, r61, 0, w^2])/3 + 
 16*G[1, w]*G[r62, r61, 0, w^2] + (32*G[1, w^2]*G[r62, r61, 0, w^2])/3 - 
 (8*I)*Pi*G[r62, r61, 0, z3] - (16*G[0, -w]*G[r62, r61, 0, z3])/3 + 
 8*G[0, w]*G[r62, r61, 0, z3] + (16*G[0, w^2]*G[r62, r61, 0, z3])/3 + 
 (40*G[1, r7]*G[r62, r61, 0, z3])/3 + (32*G[1, -w]*G[r62, r61, 0, z3])/3 - 
 16*G[1, w]*G[r62, r61, 0, z3] - (32*G[1, w^2]*G[r62, r61, 0, z3])/3 - 
 ((64*I)/3)*Pi*G[r62, r61, 1, w^2] + (64*G[0, w]*G[r62, r61, 1, w^2])/3 + 
 (64*G[1, r7]*G[r62, r61, 1, w^2])/3 - (128*G[1, w]*G[r62, r61, 1, w^2])/3 + 
 ((64*I)/3)*Pi*G[r62, r61, 1, z3] - (64*G[0, w]*G[r62, r61, 1, z3])/3 - 
 (64*G[1, r7]*G[r62, r61, 1, z3])/3 + (128*G[1, w]*G[r62, r61, 1, z3])/3 - 
 ((64*I)/3)*Pi*G[r62, r61, r61, w^2] + (64*G[0, w]*G[r62, r61, r61, w^2])/3 + 
 (64*G[1, r7]*G[r62, r61, r61, w^2])/3 - (128*G[1, w]*G[r62, r61, r61, w^2])/
  3 + ((64*I)/3)*Pi*G[r62, r61, r61, z3] - (64*G[0, w]*G[r62, r61, r61, z3])/
  3 - (64*G[1, r7]*G[r62, r61, r61, z3])/3 + 
 (128*G[1, w]*G[r62, r61, r61, z3])/3 - ((64*I)/3)*Pi*G[r62, r61, r62, w^2] + 
 (64*G[0, w]*G[r62, r61, r62, w^2])/3 + (64*G[1, r7]*G[r62, r61, r62, w^2])/
  3 - (128*G[1, w]*G[r62, r61, r62, w^2])/3 + 
 ((64*I)/3)*Pi*G[r62, r61, r62, z3] - (64*G[0, w]*G[r62, r61, r62, z3])/3 - 
 (64*G[1, r7]*G[r62, r61, r62, z3])/3 + (128*G[1, w]*G[r62, r61, r62, z3])/
  3 + ((40*I)/3)*Pi*G[r62, r61, w^(-2), w^2] + 
 4*G[0, -w]*G[r62, r61, w^(-2), w^2] - (40*G[0, w]*G[r62, r61, w^(-2), w^2])/
  3 - 4*G[0, w^2]*G[r62, r61, w^(-2), w^2] - 
 (52*G[1, r7]*G[r62, r61, w^(-2), w^2])/3 - 
 8*G[1, -w]*G[r62, r61, w^(-2), w^2] + (80*G[1, w]*G[r62, r61, w^(-2), w^2])/
  3 + 8*G[1, w^2]*G[r62, r61, w^(-2), w^2] - 
 ((40*I)/3)*Pi*G[r62, r61, w^(-2), z3] - 4*G[0, -w]*G[r62, r61, w^(-2), z3] + 
 (40*G[0, w]*G[r62, r61, w^(-2), z3])/3 + 
 4*G[0, w^2]*G[r62, r61, w^(-2), z3] + (52*G[1, r7]*G[r62, r61, w^(-2), z3])/
  3 + 8*G[1, -w]*G[r62, r61, w^(-2), z3] - 
 (80*G[1, w]*G[r62, r61, w^(-2), z3])/3 - 
 8*G[1, w^2]*G[r62, r61, w^(-2), z3] + 
 ((32*I)/3)*Pi*G[r62, r61, -w^(-1), w^2] - 
 (28*G[0, -w]*G[r62, r61, -w^(-1), w^2])/3 - 
 (32*G[0, w]*G[r62, r61, -w^(-1), w^2])/3 + 
 (28*G[0, w^2]*G[r62, r61, -w^(-1), w^2])/3 - 
 (4*G[1, r7]*G[r62, r61, -w^(-1), w^2])/3 + 
 (56*G[1, -w]*G[r62, r61, -w^(-1), w^2])/3 + 
 (64*G[1, w]*G[r62, r61, -w^(-1), w^2])/3 - 
 (56*G[1, w^2]*G[r62, r61, -w^(-1), w^2])/3 - 
 ((32*I)/3)*Pi*G[r62, r61, -w^(-1), z3] + 
 (28*G[0, -w]*G[r62, r61, -w^(-1), z3])/3 + 
 (32*G[0, w]*G[r62, r61, -w^(-1), z3])/3 - 
 (28*G[0, w^2]*G[r62, r61, -w^(-1), z3])/3 + 
 (4*G[1, r7]*G[r62, r61, -w^(-1), z3])/3 - 
 (56*G[1, -w]*G[r62, r61, -w^(-1), z3])/3 - 
 (64*G[1, w]*G[r62, r61, -w^(-1), z3])/3 + 
 (56*G[1, w^2]*G[r62, r61, -w^(-1), z3])/3 + 
 ((32*I)/3)*Pi*G[r62, r61, -w, w^2] - (28*G[0, -w]*G[r62, r61, -w, w^2])/3 - 
 (32*G[0, w]*G[r62, r61, -w, w^2])/3 + (28*G[0, w^2]*G[r62, r61, -w, w^2])/
  3 - (4*G[1, r7]*G[r62, r61, -w, w^2])/3 + 
 (56*G[1, -w]*G[r62, r61, -w, w^2])/3 + (64*G[1, w]*G[r62, r61, -w, w^2])/3 - 
 (56*G[1, w^2]*G[r62, r61, -w, w^2])/3 - ((32*I)/3)*Pi*G[r62, r61, -w, z3] + 
 (28*G[0, -w]*G[r62, r61, -w, z3])/3 + (32*G[0, w]*G[r62, r61, -w, z3])/3 - 
 (28*G[0, w^2]*G[r62, r61, -w, z3])/3 + (4*G[1, r7]*G[r62, r61, -w, z3])/3 - 
 (56*G[1, -w]*G[r62, r61, -w, z3])/3 - (64*G[1, w]*G[r62, r61, -w, z3])/3 + 
 (56*G[1, w^2]*G[r62, r61, -w, z3])/3 + ((40*I)/3)*Pi*G[r62, r61, w^2, w^2] + 
 4*G[0, -w]*G[r62, r61, w^2, w^2] - (40*G[0, w]*G[r62, r61, w^2, w^2])/3 - 
 4*G[0, w^2]*G[r62, r61, w^2, w^2] - (52*G[1, r7]*G[r62, r61, w^2, w^2])/3 - 
 8*G[1, -w]*G[r62, r61, w^2, w^2] + (80*G[1, w]*G[r62, r61, w^2, w^2])/3 + 
 4*G[1, w^2]*G[r62, r61, w^2, w^2] + 4*G[1, z3]*G[r62, r61, w^2, w^2] + 
 2*G[r61, w^2]*G[r62, r61, w^2, w^2] - 2*G[r61, z3]*G[r62, r61, w^2, w^2] + 
 2*G[r62, w^2]*G[r62, r61, w^2, w^2] - 2*G[r62, z3]*G[r62, r61, w^2, w^2] - 
 ((40*I)/3)*Pi*G[r62, r61, w^2, z3] - 4*G[0, -w]*G[r62, r61, w^2, z3] + 
 (40*G[0, w]*G[r62, r61, w^2, z3])/3 + 4*G[0, w^2]*G[r62, r61, w^2, z3] + 
 (52*G[1, r7]*G[r62, r61, w^2, z3])/3 + 8*G[1, -w]*G[r62, r61, w^2, z3] - 
 (80*G[1, w]*G[r62, r61, w^2, z3])/3 - 8*G[1, w^2]*G[r62, r61, w^2, z3] + 
 (8*I)*Pi*G[r62, r62, 0, w^2] + (16*G[0, -w]*G[r62, r62, 0, w^2])/3 - 
 8*G[0, w]*G[r62, r62, 0, w^2] - (16*G[0, w^2]*G[r62, r62, 0, w^2])/3 - 
 (40*G[1, r7]*G[r62, r62, 0, w^2])/3 - (32*G[1, -w]*G[r62, r62, 0, w^2])/3 + 
 16*G[1, w]*G[r62, r62, 0, w^2] + (32*G[1, w^2]*G[r62, r62, 0, w^2])/3 - 
 (8*I)*Pi*G[r62, r62, 0, z3] - (16*G[0, -w]*G[r62, r62, 0, z3])/3 + 
 8*G[0, w]*G[r62, r62, 0, z3] + (16*G[0, w^2]*G[r62, r62, 0, z3])/3 + 
 (40*G[1, r7]*G[r62, r62, 0, z3])/3 + (32*G[1, -w]*G[r62, r62, 0, z3])/3 - 
 16*G[1, w]*G[r62, r62, 0, z3] - (32*G[1, w^2]*G[r62, r62, 0, z3])/3 - 
 ((64*I)/3)*Pi*G[r62, r62, 1, w^2] + (64*G[0, w]*G[r62, r62, 1, w^2])/3 + 
 (64*G[1, r7]*G[r62, r62, 1, w^2])/3 - (128*G[1, w]*G[r62, r62, 1, w^2])/3 + 
 ((64*I)/3)*Pi*G[r62, r62, 1, z3] - (64*G[0, w]*G[r62, r62, 1, z3])/3 - 
 (64*G[1, r7]*G[r62, r62, 1, z3])/3 + (128*G[1, w]*G[r62, r62, 1, z3])/3 - 
 ((64*I)/3)*Pi*G[r62, r62, r61, w^2] + (64*G[0, w]*G[r62, r62, r61, w^2])/3 + 
 (64*G[1, r7]*G[r62, r62, r61, w^2])/3 - (128*G[1, w]*G[r62, r62, r61, w^2])/
  3 + ((64*I)/3)*Pi*G[r62, r62, r61, z3] - (64*G[0, w]*G[r62, r62, r61, z3])/
  3 - (64*G[1, r7]*G[r62, r62, r61, z3])/3 + 
 (128*G[1, w]*G[r62, r62, r61, z3])/3 - ((64*I)/3)*Pi*G[r62, r62, r62, w^2] + 
 (64*G[0, w]*G[r62, r62, r62, w^2])/3 + (64*G[1, r7]*G[r62, r62, r62, w^2])/
  3 - (128*G[1, w]*G[r62, r62, r62, w^2])/3 + 
 ((64*I)/3)*Pi*G[r62, r62, r62, z3] - (64*G[0, w]*G[r62, r62, r62, z3])/3 - 
 (64*G[1, r7]*G[r62, r62, r62, z3])/3 + (128*G[1, w]*G[r62, r62, r62, z3])/
  3 + ((40*I)/3)*Pi*G[r62, r62, w^(-2), w^2] + 
 4*G[0, -w]*G[r62, r62, w^(-2), w^2] - (40*G[0, w]*G[r62, r62, w^(-2), w^2])/
  3 - 4*G[0, w^2]*G[r62, r62, w^(-2), w^2] - 
 (52*G[1, r7]*G[r62, r62, w^(-2), w^2])/3 - 
 8*G[1, -w]*G[r62, r62, w^(-2), w^2] + (80*G[1, w]*G[r62, r62, w^(-2), w^2])/
  3 + 8*G[1, w^2]*G[r62, r62, w^(-2), w^2] - 
 ((40*I)/3)*Pi*G[r62, r62, w^(-2), z3] - 4*G[0, -w]*G[r62, r62, w^(-2), z3] + 
 (40*G[0, w]*G[r62, r62, w^(-2), z3])/3 + 
 4*G[0, w^2]*G[r62, r62, w^(-2), z3] + (52*G[1, r7]*G[r62, r62, w^(-2), z3])/
  3 + 8*G[1, -w]*G[r62, r62, w^(-2), z3] - 
 (80*G[1, w]*G[r62, r62, w^(-2), z3])/3 - 
 8*G[1, w^2]*G[r62, r62, w^(-2), z3] + 
 ((32*I)/3)*Pi*G[r62, r62, -w^(-1), w^2] - 
 (28*G[0, -w]*G[r62, r62, -w^(-1), w^2])/3 - 
 (32*G[0, w]*G[r62, r62, -w^(-1), w^2])/3 + 
 (28*G[0, w^2]*G[r62, r62, -w^(-1), w^2])/3 - 
 (4*G[1, r7]*G[r62, r62, -w^(-1), w^2])/3 + 
 (56*G[1, -w]*G[r62, r62, -w^(-1), w^2])/3 + 
 (64*G[1, w]*G[r62, r62, -w^(-1), w^2])/3 - 
 (56*G[1, w^2]*G[r62, r62, -w^(-1), w^2])/3 - 
 ((32*I)/3)*Pi*G[r62, r62, -w^(-1), z3] + 
 (28*G[0, -w]*G[r62, r62, -w^(-1), z3])/3 + 
 (32*G[0, w]*G[r62, r62, -w^(-1), z3])/3 - 
 (28*G[0, w^2]*G[r62, r62, -w^(-1), z3])/3 + 
 (4*G[1, r7]*G[r62, r62, -w^(-1), z3])/3 - 
 (56*G[1, -w]*G[r62, r62, -w^(-1), z3])/3 - 
 (64*G[1, w]*G[r62, r62, -w^(-1), z3])/3 + 
 (56*G[1, w^2]*G[r62, r62, -w^(-1), z3])/3 + 
 ((32*I)/3)*Pi*G[r62, r62, -w, w^2] - (28*G[0, -w]*G[r62, r62, -w, w^2])/3 - 
 (32*G[0, w]*G[r62, r62, -w, w^2])/3 + (28*G[0, w^2]*G[r62, r62, -w, w^2])/
  3 - (4*G[1, r7]*G[r62, r62, -w, w^2])/3 + 
 (56*G[1, -w]*G[r62, r62, -w, w^2])/3 + (64*G[1, w]*G[r62, r62, -w, w^2])/3 - 
 (56*G[1, w^2]*G[r62, r62, -w, w^2])/3 - ((32*I)/3)*Pi*G[r62, r62, -w, z3] + 
 (28*G[0, -w]*G[r62, r62, -w, z3])/3 + (32*G[0, w]*G[r62, r62, -w, z3])/3 - 
 (28*G[0, w^2]*G[r62, r62, -w, z3])/3 + (4*G[1, r7]*G[r62, r62, -w, z3])/3 - 
 (56*G[1, -w]*G[r62, r62, -w, z3])/3 - (64*G[1, w]*G[r62, r62, -w, z3])/3 + 
 (56*G[1, w^2]*G[r62, r62, -w, z3])/3 + ((40*I)/3)*Pi*G[r62, r62, w^2, w^2] + 
 4*G[0, -w]*G[r62, r62, w^2, w^2] - (40*G[0, w]*G[r62, r62, w^2, w^2])/3 - 
 4*G[0, w^2]*G[r62, r62, w^2, w^2] - (52*G[1, r7]*G[r62, r62, w^2, w^2])/3 - 
 8*G[1, -w]*G[r62, r62, w^2, w^2] + (80*G[1, w]*G[r62, r62, w^2, w^2])/3 + 
 4*G[1, w^2]*G[r62, r62, w^2, w^2] + 4*G[1, z3]*G[r62, r62, w^2, w^2] + 
 2*G[r61, w^2]*G[r62, r62, w^2, w^2] - 2*G[r61, z3]*G[r62, r62, w^2, w^2] + 
 2*G[r62, w^2]*G[r62, r62, w^2, w^2] - 2*G[r62, z3]*G[r62, r62, w^2, w^2] - 
 ((40*I)/3)*Pi*G[r62, r62, w^2, z3] - 4*G[0, -w]*G[r62, r62, w^2, z3] + 
 (40*G[0, w]*G[r62, r62, w^2, z3])/3 + 4*G[0, w^2]*G[r62, r62, w^2, z3] + 
 (52*G[1, r7]*G[r62, r62, w^2, z3])/3 + 8*G[1, -w]*G[r62, r62, w^2, z3] - 
 (80*G[1, w]*G[r62, r62, w^2, z3])/3 - 8*G[1, w^2]*G[r62, r62, w^2, z3] - 
 ((26*I)/3)*Pi*G[r62, w^(-2), 0, w^2] + (8*G[0, w]*G[r62, w^(-2), 0, w^2])/
  3 - 4*G[0, w^2]*G[r62, w^(-2), 0, w^2] + 
 (14*G[1, r7]*G[r62, w^(-2), 0, w^2])/3 - (28*G[1, w]*G[r62, w^(-2), 0, w^2])/
  3 + 8*G[1, w^2]*G[r62, w^(-2), 0, w^2] + 
 ((26*I)/3)*Pi*G[r62, w^(-2), 0, z3] - (8*G[0, w]*G[r62, w^(-2), 0, z3])/3 + 
 4*G[0, w^2]*G[r62, w^(-2), 0, z3] - (14*G[1, r7]*G[r62, w^(-2), 0, z3])/3 + 
 (28*G[1, w]*G[r62, w^(-2), 0, z3])/3 - 8*G[1, w^2]*G[r62, w^(-2), 0, z3] + 
 ((56*I)/9)*Pi*G[r62, w^(-2), 1, w^2] - 4*G[0, -w]*G[r62, w^(-2), 1, w^2] - 
 (20*G[0, w]*G[r62, w^(-2), 1, w^2])/9 + 
 16*G[0, w^2]*G[r62, w^(-2), 1, w^2] + (16*G[1, r7]*G[r62, w^(-2), 1, w^2])/
  9 + 8*G[1, -w]*G[r62, w^(-2), 1, w^2] + (40*G[1, w]*G[r62, w^(-2), 1, w^2])/
  9 - 16*G[1, w^2]*G[r62, w^(-2), 1, w^2] - 
 8*G[r61, w^2]*G[r62, w^(-2), 1, w^2] - 
 8*G[r62, w^2]*G[r62, w^(-2), 1, w^2] - ((56*I)/9)*Pi*G[r62, w^(-2), 1, z3] + 
 4*G[0, -w]*G[r62, w^(-2), 1, z3] + (20*G[0, w]*G[r62, w^(-2), 1, z3])/9 - 
 16*G[0, w^2]*G[r62, w^(-2), 1, z3] - (16*G[1, r7]*G[r62, w^(-2), 1, z3])/9 - 
 8*G[1, -w]*G[r62, w^(-2), 1, z3] - (40*G[1, w]*G[r62, w^(-2), 1, z3])/9 + 
 16*G[1, w^2]*G[r62, w^(-2), 1, z3] + 8*G[r61, w^2]*G[r62, w^(-2), 1, z3] + 
 8*G[r62, w^2]*G[r62, w^(-2), 1, z3] + 
 ((80*I)/9)*Pi*G[r62, w^(-2), r61, w^2] - 
 (62*G[0, w]*G[r62, w^(-2), r61, w^2])/9 + 
 6*G[0, w^2]*G[r62, w^(-2), r61, w^2] - 
 (44*G[1, r7]*G[r62, w^(-2), r61, w^2])/9 + 
 (124*G[1, w]*G[r62, w^(-2), r61, w^2])/9 - 
 8*G[1, w^2]*G[r62, w^(-2), r61, w^2] - 
 2*G[r61, w^2]*G[r62, w^(-2), r61, w^2] - 
 2*G[r62, w^2]*G[r62, w^(-2), r61, w^2] - 
 ((80*I)/9)*Pi*G[r62, w^(-2), r61, z3] + (62*G[0, w]*G[r62, w^(-2), r61, z3])/
  9 - 6*G[0, w^2]*G[r62, w^(-2), r61, z3] + 
 (44*G[1, r7]*G[r62, w^(-2), r61, z3])/9 - 
 (124*G[1, w]*G[r62, w^(-2), r61, z3])/9 + 
 8*G[1, w^2]*G[r62, w^(-2), r61, z3] + 
 2*G[r61, w^2]*G[r62, w^(-2), r61, z3] + 
 2*G[r62, w^2]*G[r62, w^(-2), r61, z3] + 
 ((80*I)/9)*Pi*G[r62, w^(-2), r62, w^2] - 
 (62*G[0, w]*G[r62, w^(-2), r62, w^2])/9 + 
 6*G[0, w^2]*G[r62, w^(-2), r62, w^2] - 
 (44*G[1, r7]*G[r62, w^(-2), r62, w^2])/9 + 
 (124*G[1, w]*G[r62, w^(-2), r62, w^2])/9 - 
 8*G[1, w^2]*G[r62, w^(-2), r62, w^2] - 
 2*G[r61, w^2]*G[r62, w^(-2), r62, w^2] - 
 2*G[r62, w^2]*G[r62, w^(-2), r62, w^2] - 
 ((80*I)/9)*Pi*G[r62, w^(-2), r62, z3] + (62*G[0, w]*G[r62, w^(-2), r62, z3])/
  9 - 6*G[0, w^2]*G[r62, w^(-2), r62, z3] + 
 (44*G[1, r7]*G[r62, w^(-2), r62, z3])/9 - 
 (124*G[1, w]*G[r62, w^(-2), r62, z3])/9 + 
 8*G[1, w^2]*G[r62, w^(-2), r62, z3] + 
 2*G[r61, w^2]*G[r62, w^(-2), r62, z3] + 
 2*G[r62, w^2]*G[r62, w^(-2), r62, z3] - I*Pi*G[r62, w^(-2), w^(-2), w^2] - 
 (11*G[0, -w]*G[r62, w^(-2), w^(-2), w^2])/3 + 
 G[0, w]*G[r62, w^(-2), w^(-2), w^2] - 
 (7*G[0, w^2]*G[r62, w^(-2), w^(-2), w^2])/3 + 
 (14*G[1, r7]*G[r62, w^(-2), w^(-2), w^2])/3 + 
 (22*G[1, -w]*G[r62, w^(-2), w^(-2), w^2])/3 - 
 2*G[1, w]*G[r62, w^(-2), w^(-2), w^2] - 
 (22*G[1, w^2]*G[r62, w^(-2), w^(-2), w^2])/3 + 
 6*G[r61, w^2]*G[r62, w^(-2), w^(-2), w^2] + 
 6*G[r62, w^2]*G[r62, w^(-2), w^(-2), w^2] + 
 I*Pi*G[r62, w^(-2), w^(-2), z3] + (11*G[0, -w]*G[r62, w^(-2), w^(-2), z3])/
  3 - G[0, w]*G[r62, w^(-2), w^(-2), z3] + 
 (7*G[0, w^2]*G[r62, w^(-2), w^(-2), z3])/3 - 
 (14*G[1, r7]*G[r62, w^(-2), w^(-2), z3])/3 - 
 (22*G[1, -w]*G[r62, w^(-2), w^(-2), z3])/3 + 
 2*G[1, w]*G[r62, w^(-2), w^(-2), z3] + 
 (22*G[1, w^2]*G[r62, w^(-2), w^(-2), z3])/3 - 
 6*G[r61, w^2]*G[r62, w^(-2), w^(-2), z3] - 
 6*G[r62, w^2]*G[r62, w^(-2), w^(-2), z3] - 
 ((7*I)/3)*Pi*G[r62, w^(-2), -w^(-1), w^2] + 
 (11*G[0, -w]*G[r62, w^(-2), -w^(-1), w^2])/3 + 
 (7*G[0, w]*G[r62, w^(-2), -w^(-1), w^2])/3 - 
 (23*G[0, w^2]*G[r62, w^(-2), -w^(-1), w^2])/3 - 
 (16*G[1, r7]*G[r62, w^(-2), -w^(-1), w^2])/3 - 
 (22*G[1, -w]*G[r62, w^(-2), -w^(-1), w^2])/3 - 
 (14*G[1, w]*G[r62, w^(-2), -w^(-1), w^2])/3 + 
 (46*G[1, w^2]*G[r62, w^(-2), -w^(-1), w^2])/3 + 
 ((7*I)/3)*Pi*G[r62, w^(-2), -w^(-1), z3] - 
 (11*G[0, -w]*G[r62, w^(-2), -w^(-1), z3])/3 - 
 (7*G[0, w]*G[r62, w^(-2), -w^(-1), z3])/3 + 
 (23*G[0, w^2]*G[r62, w^(-2), -w^(-1), z3])/3 + 
 (16*G[1, r7]*G[r62, w^(-2), -w^(-1), z3])/3 + 
 (22*G[1, -w]*G[r62, w^(-2), -w^(-1), z3])/3 + 
 (14*G[1, w]*G[r62, w^(-2), -w^(-1), z3])/3 - 
 (46*G[1, w^2]*G[r62, w^(-2), -w^(-1), z3])/3 - 
 ((7*I)/3)*Pi*G[r62, w^(-2), -w, w^2] + (23*G[0, -w]*G[r62, w^(-2), -w, w^2])/
  3 + (7*G[0, w]*G[r62, w^(-2), -w, w^2])/3 - 
 (23*G[0, w^2]*G[r62, w^(-2), -w, w^2])/3 - 
 (16*G[1, r7]*G[r62, w^(-2), -w, w^2])/3 - 
 (46*G[1, -w]*G[r62, w^(-2), -w, w^2])/3 - 
 (14*G[1, w]*G[r62, w^(-2), -w, w^2])/3 + 
 (46*G[1, w^2]*G[r62, w^(-2), -w, w^2])/3 + 
 ((7*I)/3)*Pi*G[r62, w^(-2), -w, z3] - (23*G[0, -w]*G[r62, w^(-2), -w, z3])/
  3 - (7*G[0, w]*G[r62, w^(-2), -w, z3])/3 + 
 (23*G[0, w^2]*G[r62, w^(-2), -w, z3])/3 + 
 (16*G[1, r7]*G[r62, w^(-2), -w, z3])/3 + 
 (46*G[1, -w]*G[r62, w^(-2), -w, z3])/3 + (14*G[1, w]*G[r62, w^(-2), -w, z3])/
  3 - (46*G[1, w^2]*G[r62, w^(-2), -w, z3])/3 - 
 I*Pi*G[r62, w^(-2), w^2, w^2] - (11*G[0, -w]*G[r62, w^(-2), w^2, w^2])/3 + 
 G[0, w]*G[r62, w^(-2), w^2, w^2] - (7*G[0, w^2]*G[r62, w^(-2), w^2, w^2])/
  3 + (14*G[1, r7]*G[r62, w^(-2), w^2, w^2])/3 + 
 (22*G[1, -w]*G[r62, w^(-2), w^2, w^2])/3 - 
 2*G[1, w]*G[r62, w^(-2), w^2, w^2] - (22*G[1, w^2]*G[r62, w^(-2), w^2, w^2])/
  3 + 6*G[r61, w^2]*G[r62, w^(-2), w^2, w^2] + 
 6*G[r62, w^2]*G[r62, w^(-2), w^2, w^2] + I*Pi*G[r62, w^(-2), w^2, z3] + 
 (11*G[0, -w]*G[r62, w^(-2), w^2, z3])/3 - G[0, w]*G[r62, w^(-2), w^2, z3] + 
 (7*G[0, w^2]*G[r62, w^(-2), w^2, z3])/3 - 
 (14*G[1, r7]*G[r62, w^(-2), w^2, z3])/3 - 
 (22*G[1, -w]*G[r62, w^(-2), w^2, z3])/3 + 
 2*G[1, w]*G[r62, w^(-2), w^2, z3] + (22*G[1, w^2]*G[r62, w^(-2), w^2, z3])/
  3 - 6*G[r61, w^2]*G[r62, w^(-2), w^2, z3] - 
 6*G[r62, w^2]*G[r62, w^(-2), w^2, z3] - 
 ((38*I)/3)*Pi*G[r62, -w^(-1), 0, w^2] + 8*G[0, -w]*G[r62, -w^(-1), 0, w^2] + 
 (44*G[0, w]*G[r62, -w^(-1), 0, w^2])/3 - 
 14*G[0, w^2]*G[r62, -w^(-1), 0, w^2] + (14*G[1, r7]*G[r62, -w^(-1), 0, w^2])/
  3 - 16*G[1, -w]*G[r62, -w^(-1), 0, w^2] - 
 (52*G[1, w]*G[r62, -w^(-1), 0, w^2])/3 + 
 16*G[1, w^2]*G[r62, -w^(-1), 0, w^2] + 
 6*G[r61, w^2]*G[r62, -w^(-1), 0, w^2] + 
 6*G[r62, w^2]*G[r62, -w^(-1), 0, w^2] + 
 ((38*I)/3)*Pi*G[r62, -w^(-1), 0, z3] - 8*G[0, -w]*G[r62, -w^(-1), 0, z3] - 
 (44*G[0, w]*G[r62, -w^(-1), 0, z3])/3 + 
 14*G[0, w^2]*G[r62, -w^(-1), 0, z3] - (14*G[1, r7]*G[r62, -w^(-1), 0, z3])/
  3 + 16*G[1, -w]*G[r62, -w^(-1), 0, z3] + 
 (52*G[1, w]*G[r62, -w^(-1), 0, z3])/3 - 
 16*G[1, w^2]*G[r62, -w^(-1), 0, z3] - 6*G[r61, w^2]*G[r62, -w^(-1), 0, z3] - 
 6*G[r62, w^2]*G[r62, -w^(-1), 0, z3] - 
 ((64*I)/9)*Pi*G[r62, -w^(-1), 1, w^2] + 4*G[0, -w]*G[r62, -w^(-1), 1, w^2] + 
 (100*G[0, w]*G[r62, -w^(-1), 1, w^2])/9 + 
 8*G[0, w^2]*G[r62, -w^(-1), 1, w^2] + (64*G[1, r7]*G[r62, -w^(-1), 1, w^2])/
  9 - 8*G[1, -w]*G[r62, -w^(-1), 1, w^2] - 
 (200*G[1, w]*G[r62, -w^(-1), 1, w^2])/9 - 
 8*G[r61, w^2]*G[r62, -w^(-1), 1, w^2] - 
 8*G[r62, w^2]*G[r62, -w^(-1), 1, w^2] + 
 ((64*I)/9)*Pi*G[r62, -w^(-1), 1, z3] - 4*G[0, -w]*G[r62, -w^(-1), 1, z3] - 
 (100*G[0, w]*G[r62, -w^(-1), 1, z3])/9 - 
 8*G[0, w^2]*G[r62, -w^(-1), 1, z3] - (64*G[1, r7]*G[r62, -w^(-1), 1, z3])/
  9 + 8*G[1, -w]*G[r62, -w^(-1), 1, z3] + 
 (200*G[1, w]*G[r62, -w^(-1), 1, z3])/9 + 
 8*G[r61, w^2]*G[r62, -w^(-1), 1, z3] + 
 8*G[r62, w^2]*G[r62, -w^(-1), 1, z3] + 
 ((80*I)/9)*Pi*G[r62, -w^(-1), r61, w^2] - 
 (62*G[0, w]*G[r62, -w^(-1), r61, w^2])/9 + 
 6*G[0, w^2]*G[r62, -w^(-1), r61, w^2] - 
 (44*G[1, r7]*G[r62, -w^(-1), r61, w^2])/9 + 
 (124*G[1, w]*G[r62, -w^(-1), r61, w^2])/9 - 
 8*G[1, w^2]*G[r62, -w^(-1), r61, w^2] - 
 2*G[r61, w^2]*G[r62, -w^(-1), r61, w^2] - 
 2*G[r62, w^2]*G[r62, -w^(-1), r61, w^2] - 
 ((80*I)/9)*Pi*G[r62, -w^(-1), r61, z3] + 
 (62*G[0, w]*G[r62, -w^(-1), r61, z3])/9 - 
 6*G[0, w^2]*G[r62, -w^(-1), r61, z3] + 
 (44*G[1, r7]*G[r62, -w^(-1), r61, z3])/9 - 
 (124*G[1, w]*G[r62, -w^(-1), r61, z3])/9 + 
 8*G[1, w^2]*G[r62, -w^(-1), r61, z3] + 
 2*G[r61, w^2]*G[r62, -w^(-1), r61, z3] + 
 2*G[r62, w^2]*G[r62, -w^(-1), r61, z3] + 
 ((80*I)/9)*Pi*G[r62, -w^(-1), r62, w^2] - 
 (62*G[0, w]*G[r62, -w^(-1), r62, w^2])/9 + 
 6*G[0, w^2]*G[r62, -w^(-1), r62, w^2] - 
 (44*G[1, r7]*G[r62, -w^(-1), r62, w^2])/9 + 
 (124*G[1, w]*G[r62, -w^(-1), r62, w^2])/9 - 
 8*G[1, w^2]*G[r62, -w^(-1), r62, w^2] - 
 2*G[r61, w^2]*G[r62, -w^(-1), r62, w^2] - 
 2*G[r62, w^2]*G[r62, -w^(-1), r62, w^2] - 
 ((80*I)/9)*Pi*G[r62, -w^(-1), r62, z3] + 
 (62*G[0, w]*G[r62, -w^(-1), r62, z3])/9 - 
 6*G[0, w^2]*G[r62, -w^(-1), r62, z3] + 
 (44*G[1, r7]*G[r62, -w^(-1), r62, z3])/9 - 
 (124*G[1, w]*G[r62, -w^(-1), r62, z3])/9 + 
 8*G[1, w^2]*G[r62, -w^(-1), r62, z3] + 
 2*G[r61, w^2]*G[r62, -w^(-1), r62, z3] + 
 2*G[r62, w^2]*G[r62, -w^(-1), r62, z3] + 
 ((5*I)/3)*Pi*G[r62, -w^(-1), w^(-2), w^2] - 
 (5*G[0, -w]*G[r62, -w^(-1), w^(-2), w^2])/3 - 
 (5*G[0, w]*G[r62, -w^(-1), w^(-2), w^2])/3 + 
 (5*G[0, w^2]*G[r62, -w^(-1), w^(-2), w^2])/3 + 
 (10*G[1, -w]*G[r62, -w^(-1), w^(-2), w^2])/3 + 
 (10*G[1, w]*G[r62, -w^(-1), w^(-2), w^2])/3 - 
 (10*G[1, w^2]*G[r62, -w^(-1), w^(-2), w^2])/3 - 
 ((5*I)/3)*Pi*G[r62, -w^(-1), w^(-2), z3] + 
 (5*G[0, -w]*G[r62, -w^(-1), w^(-2), z3])/3 + 
 (5*G[0, w]*G[r62, -w^(-1), w^(-2), z3])/3 - 
 (5*G[0, w^2]*G[r62, -w^(-1), w^(-2), z3])/3 - 
 (10*G[1, -w]*G[r62, -w^(-1), w^(-2), z3])/3 - 
 (10*G[1, w]*G[r62, -w^(-1), w^(-2), z3])/3 + 
 (10*G[1, w^2]*G[r62, -w^(-1), w^(-2), z3])/3 + 
 ((17*I)/3)*Pi*G[r62, -w^(-1), -w^(-1), w^2] - 
 (7*G[0, -w]*G[r62, -w^(-1), -w^(-1), w^2])/3 - 
 (17*G[0, w]*G[r62, -w^(-1), -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[r62, -w^(-1), -w^(-1), w^2])/3 - 
 (10*G[1, r7]*G[r62, -w^(-1), -w^(-1), w^2])/3 + 
 (14*G[1, -w]*G[r62, -w^(-1), -w^(-1), w^2])/3 + 
 (34*G[1, w]*G[r62, -w^(-1), -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[r62, -w^(-1), -w^(-1), w^2])/3 - 
 ((17*I)/3)*Pi*G[r62, -w^(-1), -w^(-1), z3] + 
 (7*G[0, -w]*G[r62, -w^(-1), -w^(-1), z3])/3 + 
 (17*G[0, w]*G[r62, -w^(-1), -w^(-1), z3])/3 - 
 (7*G[0, w^2]*G[r62, -w^(-1), -w^(-1), z3])/3 + 
 (10*G[1, r7]*G[r62, -w^(-1), -w^(-1), z3])/3 - 
 (14*G[1, -w]*G[r62, -w^(-1), -w^(-1), z3])/3 - 
 (34*G[1, w]*G[r62, -w^(-1), -w^(-1), z3])/3 + 
 (14*G[1, w^2]*G[r62, -w^(-1), -w^(-1), z3])/3 + 
 ((17*I)/3)*Pi*G[r62, -w^(-1), -w, w^2] - 
 (43*G[0, -w]*G[r62, -w^(-1), -w, w^2])/3 - 
 (17*G[0, w]*G[r62, -w^(-1), -w, w^2])/3 + 
 (7*G[0, w^2]*G[r62, -w^(-1), -w, w^2])/3 - 
 (10*G[1, r7]*G[r62, -w^(-1), -w, w^2])/3 + 
 (86*G[1, -w]*G[r62, -w^(-1), -w, w^2])/3 + 
 (34*G[1, w]*G[r62, -w^(-1), -w, w^2])/3 - 
 (14*G[1, w^2]*G[r62, -w^(-1), -w, w^2])/3 - 
 ((17*I)/3)*Pi*G[r62, -w^(-1), -w, z3] + 
 (43*G[0, -w]*G[r62, -w^(-1), -w, z3])/3 + 
 (17*G[0, w]*G[r62, -w^(-1), -w, z3])/3 - 
 (7*G[0, w^2]*G[r62, -w^(-1), -w, z3])/3 + 
 (10*G[1, r7]*G[r62, -w^(-1), -w, z3])/3 - 
 (86*G[1, -w]*G[r62, -w^(-1), -w, z3])/3 - 
 (34*G[1, w]*G[r62, -w^(-1), -w, z3])/3 + 
 (14*G[1, w^2]*G[r62, -w^(-1), -w, z3])/3 + 
 ((5*I)/3)*Pi*G[r62, -w^(-1), w^2, w^2] - 
 (5*G[0, -w]*G[r62, -w^(-1), w^2, w^2])/3 - 
 (5*G[0, w]*G[r62, -w^(-1), w^2, w^2])/3 + 
 (5*G[0, w^2]*G[r62, -w^(-1), w^2, w^2])/3 + 
 (10*G[1, -w]*G[r62, -w^(-1), w^2, w^2])/3 + 
 (10*G[1, w]*G[r62, -w^(-1), w^2, w^2])/3 - 
 (10*G[1, w^2]*G[r62, -w^(-1), w^2, w^2])/3 - 
 ((5*I)/3)*Pi*G[r62, -w^(-1), w^2, z3] + 
 (5*G[0, -w]*G[r62, -w^(-1), w^2, z3])/3 + 
 (5*G[0, w]*G[r62, -w^(-1), w^2, z3])/3 - 
 (5*G[0, w^2]*G[r62, -w^(-1), w^2, z3])/3 - 
 (10*G[1, -w]*G[r62, -w^(-1), w^2, z3])/3 - 
 (10*G[1, w]*G[r62, -w^(-1), w^2, z3])/3 + 
 (10*G[1, w^2]*G[r62, -w^(-1), w^2, z3])/3 - 
 ((38*I)/3)*Pi*G[r62, -w, 0, w^2] + 8*G[0, -w]*G[r62, -w, 0, w^2] + 
 (8*G[0, w]*G[r62, -w, 0, w^2])/3 - 14*G[0, w^2]*G[r62, -w, 0, w^2] + 
 (14*G[1, r7]*G[r62, -w, 0, w^2])/3 - 16*G[1, -w]*G[r62, -w, 0, w^2] - 
 (52*G[1, w]*G[r62, -w, 0, w^2])/3 + 16*G[1, w^2]*G[r62, -w, 0, w^2] + 
 6*G[r61, w^2]*G[r62, -w, 0, w^2] + 6*G[r62, w^2]*G[r62, -w, 0, w^2] + 
 ((38*I)/3)*Pi*G[r62, -w, 0, z3] - 8*G[0, -w]*G[r62, -w, 0, z3] - 
 (8*G[0, w]*G[r62, -w, 0, z3])/3 + 14*G[0, w^2]*G[r62, -w, 0, z3] - 
 (14*G[1, r7]*G[r62, -w, 0, z3])/3 + 16*G[1, -w]*G[r62, -w, 0, z3] + 
 (52*G[1, w]*G[r62, -w, 0, z3])/3 - 16*G[1, w^2]*G[r62, -w, 0, z3] - 
 6*G[r61, w^2]*G[r62, -w, 0, z3] - 6*G[r62, w^2]*G[r62, -w, 0, z3] - 
 ((64*I)/9)*Pi*G[r62, -w, 1, w^2] + 4*G[0, -w]*G[r62, -w, 1, w^2] + 
 (100*G[0, w]*G[r62, -w, 1, w^2])/9 + 8*G[0, w^2]*G[r62, -w, 1, w^2] + 
 (64*G[1, r7]*G[r62, -w, 1, w^2])/9 - 8*G[1, -w]*G[r62, -w, 1, w^2] - 
 (200*G[1, w]*G[r62, -w, 1, w^2])/9 - 8*G[r61, w^2]*G[r62, -w, 1, w^2] - 
 8*G[r62, w^2]*G[r62, -w, 1, w^2] + ((64*I)/9)*Pi*G[r62, -w, 1, z3] - 
 4*G[0, -w]*G[r62, -w, 1, z3] - (100*G[0, w]*G[r62, -w, 1, z3])/9 - 
 8*G[0, w^2]*G[r62, -w, 1, z3] - (64*G[1, r7]*G[r62, -w, 1, z3])/9 + 
 8*G[1, -w]*G[r62, -w, 1, z3] + (200*G[1, w]*G[r62, -w, 1, z3])/9 + 
 8*G[r61, w^2]*G[r62, -w, 1, z3] + 8*G[r62, w^2]*G[r62, -w, 1, z3] + 
 ((80*I)/9)*Pi*G[r62, -w, r61, w^2] - (62*G[0, w]*G[r62, -w, r61, w^2])/9 + 
 6*G[0, w^2]*G[r62, -w, r61, w^2] - (44*G[1, r7]*G[r62, -w, r61, w^2])/9 + 
 (124*G[1, w]*G[r62, -w, r61, w^2])/9 - 8*G[1, w^2]*G[r62, -w, r61, w^2] - 
 2*G[r61, w^2]*G[r62, -w, r61, w^2] - 2*G[r62, w^2]*G[r62, -w, r61, w^2] - 
 ((80*I)/9)*Pi*G[r62, -w, r61, z3] + (62*G[0, w]*G[r62, -w, r61, z3])/9 - 
 6*G[0, w^2]*G[r62, -w, r61, z3] + (44*G[1, r7]*G[r62, -w, r61, z3])/9 - 
 (124*G[1, w]*G[r62, -w, r61, z3])/9 + 8*G[1, w^2]*G[r62, -w, r61, z3] + 
 2*G[r61, w^2]*G[r62, -w, r61, z3] + 2*G[r62, w^2]*G[r62, -w, r61, z3] + 
 ((80*I)/9)*Pi*G[r62, -w, r62, w^2] - (62*G[0, w]*G[r62, -w, r62, w^2])/9 + 
 6*G[0, w^2]*G[r62, -w, r62, w^2] - (44*G[1, r7]*G[r62, -w, r62, w^2])/9 + 
 (124*G[1, w]*G[r62, -w, r62, w^2])/9 - 8*G[1, w^2]*G[r62, -w, r62, w^2] - 
 2*G[r61, w^2]*G[r62, -w, r62, w^2] - 2*G[r62, w^2]*G[r62, -w, r62, w^2] - 
 ((80*I)/9)*Pi*G[r62, -w, r62, z3] + (62*G[0, w]*G[r62, -w, r62, z3])/9 - 
 6*G[0, w^2]*G[r62, -w, r62, z3] + (44*G[1, r7]*G[r62, -w, r62, z3])/9 - 
 (124*G[1, w]*G[r62, -w, r62, z3])/9 + 8*G[1, w^2]*G[r62, -w, r62, z3] + 
 2*G[r61, w^2]*G[r62, -w, r62, z3] + 2*G[r62, w^2]*G[r62, -w, r62, z3] + 
 ((5*I)/3)*Pi*G[r62, -w, w^(-2), w^2] - (5*G[0, -w]*G[r62, -w, w^(-2), w^2])/
  3 - (5*G[0, w]*G[r62, -w, w^(-2), w^2])/3 + 
 (5*G[0, w^2]*G[r62, -w, w^(-2), w^2])/3 + 
 (10*G[1, -w]*G[r62, -w, w^(-2), w^2])/3 + 
 (10*G[1, w]*G[r62, -w, w^(-2), w^2])/3 - 
 (10*G[1, w^2]*G[r62, -w, w^(-2), w^2])/3 - 
 ((5*I)/3)*Pi*G[r62, -w, w^(-2), z3] + (5*G[0, -w]*G[r62, -w, w^(-2), z3])/
  3 + (5*G[0, w]*G[r62, -w, w^(-2), z3])/3 - 
 (5*G[0, w^2]*G[r62, -w, w^(-2), z3])/3 - 
 (10*G[1, -w]*G[r62, -w, w^(-2), z3])/3 - (10*G[1, w]*G[r62, -w, w^(-2), z3])/
  3 + (10*G[1, w^2]*G[r62, -w, w^(-2), z3])/3 + 
 ((17*I)/3)*Pi*G[r62, -w, -w^(-1), w^2] - 
 (43*G[0, -w]*G[r62, -w, -w^(-1), w^2])/3 - 
 (17*G[0, w]*G[r62, -w, -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[r62, -w, -w^(-1), w^2])/3 - 
 (10*G[1, r7]*G[r62, -w, -w^(-1), w^2])/3 + 
 (86*G[1, -w]*G[r62, -w, -w^(-1), w^2])/3 + 
 (34*G[1, w]*G[r62, -w, -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[r62, -w, -w^(-1), w^2])/3 - 
 ((17*I)/3)*Pi*G[r62, -w, -w^(-1), z3] + 
 (43*G[0, -w]*G[r62, -w, -w^(-1), z3])/3 + 
 (17*G[0, w]*G[r62, -w, -w^(-1), z3])/3 - 
 (7*G[0, w^2]*G[r62, -w, -w^(-1), z3])/3 + 
 (10*G[1, r7]*G[r62, -w, -w^(-1), z3])/3 - 
 (86*G[1, -w]*G[r62, -w, -w^(-1), z3])/3 - 
 (34*G[1, w]*G[r62, -w, -w^(-1), z3])/3 + 
 (14*G[1, w^2]*G[r62, -w, -w^(-1), z3])/3 + 
 ((17*I)/3)*Pi*G[r62, -w, -w, w^2] - (7*G[0, -w]*G[r62, -w, -w, w^2])/3 - 
 (17*G[0, w]*G[r62, -w, -w, w^2])/3 + (7*G[0, w^2]*G[r62, -w, -w, w^2])/3 - 
 (10*G[1, r7]*G[r62, -w, -w, w^2])/3 + (14*G[1, -w]*G[r62, -w, -w, w^2])/3 + 
 (34*G[1, w]*G[r62, -w, -w, w^2])/3 - (14*G[1, w^2]*G[r62, -w, -w, w^2])/3 - 
 ((17*I)/3)*Pi*G[r62, -w, -w, z3] + (7*G[0, -w]*G[r62, -w, -w, z3])/3 + 
 (17*G[0, w]*G[r62, -w, -w, z3])/3 - (7*G[0, w^2]*G[r62, -w, -w, z3])/3 + 
 (10*G[1, r7]*G[r62, -w, -w, z3])/3 - (14*G[1, -w]*G[r62, -w, -w, z3])/3 - 
 (34*G[1, w]*G[r62, -w, -w, z3])/3 + (14*G[1, w^2]*G[r62, -w, -w, z3])/3 + 
 ((5*I)/3)*Pi*G[r62, -w, w^2, w^2] - (5*G[0, -w]*G[r62, -w, w^2, w^2])/3 - 
 (5*G[0, w]*G[r62, -w, w^2, w^2])/3 + (5*G[0, w^2]*G[r62, -w, w^2, w^2])/3 + 
 (10*G[1, -w]*G[r62, -w, w^2, w^2])/3 + (10*G[1, w]*G[r62, -w, w^2, w^2])/3 - 
 (10*G[1, w^2]*G[r62, -w, w^2, w^2])/3 - ((5*I)/3)*Pi*G[r62, -w, w^2, z3] + 
 (5*G[0, -w]*G[r62, -w, w^2, z3])/3 + (5*G[0, w]*G[r62, -w, w^2, z3])/3 - 
 (5*G[0, w^2]*G[r62, -w, w^2, z3])/3 - (10*G[1, -w]*G[r62, -w, w^2, z3])/3 - 
 (10*G[1, w]*G[r62, -w, w^2, z3])/3 + (10*G[1, w^2]*G[r62, -w, w^2, z3])/3 - 
 ((26*I)/3)*Pi*G[r62, w^2, 0, w^2] + (20*G[0, w]*G[r62, w^2, 0, w^2])/3 - 
 4*G[0, w^2]*G[r62, w^2, 0, w^2] + (14*G[1, r7]*G[r62, w^2, 0, w^2])/3 - 
 (28*G[1, w]*G[r62, w^2, 0, w^2])/3 + 20*G[1, w^2]*G[r62, w^2, 0, w^2] - 
 12*G[1, z3]*G[r62, w^2, 0, w^2] - 6*G[r61, w^2]*G[r62, w^2, 0, w^2] + 
 6*G[r61, z3]*G[r62, w^2, 0, w^2] - 6*G[r62, w^2]*G[r62, w^2, 0, w^2] + 
 6*G[r62, z3]*G[r62, w^2, 0, w^2] + ((26*I)/3)*Pi*G[r62, w^2, 0, z3] - 
 (20*G[0, w]*G[r62, w^2, 0, z3])/3 + 4*G[0, w^2]*G[r62, w^2, 0, z3] - 
 (14*G[1, r7]*G[r62, w^2, 0, z3])/3 + (28*G[1, w]*G[r62, w^2, 0, z3])/3 - 
 8*G[1, w^2]*G[r62, w^2, 0, z3] + ((56*I)/9)*Pi*G[r62, w^2, 1, w^2] - 
 4*G[0, -w]*G[r62, w^2, 1, w^2] - (20*G[0, w]*G[r62, w^2, 1, w^2])/9 + 
 16*G[0, w^2]*G[r62, w^2, 1, w^2] + (16*G[1, r7]*G[r62, w^2, 1, w^2])/9 + 
 8*G[1, -w]*G[r62, w^2, 1, w^2] + (40*G[1, w]*G[r62, w^2, 1, w^2])/9 - 
 32*G[1, w^2]*G[r62, w^2, 1, w^2] + 16*G[1, z3]*G[r62, w^2, 1, w^2] - 
 8*G[r61, z3]*G[r62, w^2, 1, w^2] - 8*G[r62, z3]*G[r62, w^2, 1, w^2] - 
 ((56*I)/9)*Pi*G[r62, w^2, 1, z3] + 4*G[0, -w]*G[r62, w^2, 1, z3] + 
 (20*G[0, w]*G[r62, w^2, 1, z3])/9 - 16*G[0, w^2]*G[r62, w^2, 1, z3] - 
 (16*G[1, r7]*G[r62, w^2, 1, z3])/9 - 8*G[1, -w]*G[r62, w^2, 1, z3] - 
 (40*G[1, w]*G[r62, w^2, 1, z3])/9 + 16*G[1, w^2]*G[r62, w^2, 1, z3] + 
 8*G[r61, w^2]*G[r62, w^2, 1, z3] + 8*G[r62, w^2]*G[r62, w^2, 1, z3] + 
 ((80*I)/9)*Pi*G[r62, w^2, r61, w^2] - (62*G[0, w]*G[r62, w^2, r61, w^2])/9 + 
 6*G[0, w^2]*G[r62, w^2, r61, w^2] - (44*G[1, r7]*G[r62, w^2, r61, w^2])/9 + 
 (124*G[1, w]*G[r62, w^2, r61, w^2])/9 - 12*G[1, w^2]*G[r62, w^2, r61, w^2] + 
 4*G[1, z3]*G[r62, w^2, r61, w^2] - 2*G[r61, z3]*G[r62, w^2, r61, w^2] - 
 2*G[r62, z3]*G[r62, w^2, r61, w^2] - ((80*I)/9)*Pi*G[r62, w^2, r61, z3] + 
 (62*G[0, w]*G[r62, w^2, r61, z3])/9 - 6*G[0, w^2]*G[r62, w^2, r61, z3] + 
 (44*G[1, r7]*G[r62, w^2, r61, z3])/9 - (124*G[1, w]*G[r62, w^2, r61, z3])/
  9 + 8*G[1, w^2]*G[r62, w^2, r61, z3] + 2*G[r61, w^2]*G[r62, w^2, r61, z3] + 
 2*G[r62, w^2]*G[r62, w^2, r61, z3] + ((80*I)/9)*Pi*G[r62, w^2, r62, w^2] - 
 (62*G[0, w]*G[r62, w^2, r62, w^2])/9 + 6*G[0, w^2]*G[r62, w^2, r62, w^2] - 
 (44*G[1, r7]*G[r62, w^2, r62, w^2])/9 + (124*G[1, w]*G[r62, w^2, r62, w^2])/
  9 - 12*G[1, w^2]*G[r62, w^2, r62, w^2] + 4*G[1, z3]*G[r62, w^2, r62, w^2] - 
 2*G[r61, z3]*G[r62, w^2, r62, w^2] - 2*G[r62, z3]*G[r62, w^2, r62, w^2] - 
 ((80*I)/9)*Pi*G[r62, w^2, r62, z3] + (62*G[0, w]*G[r62, w^2, r62, z3])/9 - 
 6*G[0, w^2]*G[r62, w^2, r62, z3] + (44*G[1, r7]*G[r62, w^2, r62, z3])/9 - 
 (124*G[1, w]*G[r62, w^2, r62, z3])/9 + 8*G[1, w^2]*G[r62, w^2, r62, z3] + 
 2*G[r61, w^2]*G[r62, w^2, r62, z3] + 2*G[r62, w^2]*G[r62, w^2, r62, z3] - 
 I*Pi*G[r62, w^2, w^(-2), w^2] - (11*G[0, -w]*G[r62, w^2, w^(-2), w^2])/3 + 
 G[0, w]*G[r62, w^2, w^(-2), w^2] - (7*G[0, w^2]*G[r62, w^2, w^(-2), w^2])/
  3 + (14*G[1, r7]*G[r62, w^2, w^(-2), w^2])/3 + 
 (22*G[1, -w]*G[r62, w^2, w^(-2), w^2])/3 - 
 2*G[1, w]*G[r62, w^2, w^(-2), w^2] - (22*G[1, w^2]*G[r62, w^2, w^(-2), w^2])/
  3 + 6*G[r61, w^2]*G[r62, w^2, w^(-2), w^2] + 
 6*G[r62, w^2]*G[r62, w^2, w^(-2), w^2] + I*Pi*G[r62, w^2, w^(-2), z3] + 
 (11*G[0, -w]*G[r62, w^2, w^(-2), z3])/3 - G[0, w]*G[r62, w^2, w^(-2), z3] + 
 (7*G[0, w^2]*G[r62, w^2, w^(-2), z3])/3 - 
 (14*G[1, r7]*G[r62, w^2, w^(-2), z3])/3 - 
 (22*G[1, -w]*G[r62, w^2, w^(-2), z3])/3 + 
 2*G[1, w]*G[r62, w^2, w^(-2), z3] + (22*G[1, w^2]*G[r62, w^2, w^(-2), z3])/
  3 - 6*G[r61, w^2]*G[r62, w^2, w^(-2), z3] - 
 6*G[r62, w^2]*G[r62, w^2, w^(-2), z3] - 
 ((7*I)/3)*Pi*G[r62, w^2, -w^(-1), w^2] + 
 (23*G[0, -w]*G[r62, w^2, -w^(-1), w^2])/3 + 
 (7*G[0, w]*G[r62, w^2, -w^(-1), w^2])/3 - 
 (23*G[0, w^2]*G[r62, w^2, -w^(-1), w^2])/3 - 
 (16*G[1, r7]*G[r62, w^2, -w^(-1), w^2])/3 - 
 (46*G[1, -w]*G[r62, w^2, -w^(-1), w^2])/3 - 
 (14*G[1, w]*G[r62, w^2, -w^(-1), w^2])/3 + 
 (46*G[1, w^2]*G[r62, w^2, -w^(-1), w^2])/3 + 
 ((7*I)/3)*Pi*G[r62, w^2, -w^(-1), z3] - 
 (23*G[0, -w]*G[r62, w^2, -w^(-1), z3])/3 - 
 (7*G[0, w]*G[r62, w^2, -w^(-1), z3])/3 + 
 (23*G[0, w^2]*G[r62, w^2, -w^(-1), z3])/3 + 
 (16*G[1, r7]*G[r62, w^2, -w^(-1), z3])/3 + 
 (46*G[1, -w]*G[r62, w^2, -w^(-1), z3])/3 + 
 (14*G[1, w]*G[r62, w^2, -w^(-1), z3])/3 - 
 (46*G[1, w^2]*G[r62, w^2, -w^(-1), z3])/3 - 
 ((7*I)/3)*Pi*G[r62, w^2, -w, w^2] + (11*G[0, -w]*G[r62, w^2, -w, w^2])/3 + 
 (7*G[0, w]*G[r62, w^2, -w, w^2])/3 - (23*G[0, w^2]*G[r62, w^2, -w, w^2])/3 - 
 (16*G[1, r7]*G[r62, w^2, -w, w^2])/3 - (22*G[1, -w]*G[r62, w^2, -w, w^2])/
  3 - (14*G[1, w]*G[r62, w^2, -w, w^2])/3 + 
 (46*G[1, w^2]*G[r62, w^2, -w, w^2])/3 + ((7*I)/3)*Pi*G[r62, w^2, -w, z3] - 
 (11*G[0, -w]*G[r62, w^2, -w, z3])/3 - (7*G[0, w]*G[r62, w^2, -w, z3])/3 + 
 (23*G[0, w^2]*G[r62, w^2, -w, z3])/3 + (16*G[1, r7]*G[r62, w^2, -w, z3])/3 + 
 (22*G[1, -w]*G[r62, w^2, -w, z3])/3 + (14*G[1, w]*G[r62, w^2, -w, z3])/3 - 
 (46*G[1, w^2]*G[r62, w^2, -w, z3])/3 - I*Pi*G[r62, w^2, w^2, w^2] - 
 (11*G[0, -w]*G[r62, w^2, w^2, w^2])/3 + G[0, w]*G[r62, w^2, w^2, w^2] - 
 (7*G[0, w^2]*G[r62, w^2, w^2, w^2])/3 + (14*G[1, r7]*G[r62, w^2, w^2, w^2])/
  3 + (22*G[1, -w]*G[r62, w^2, w^2, w^2])/3 - 
 2*G[1, w]*G[r62, w^2, w^2, w^2] - (58*G[1, w^2]*G[r62, w^2, w^2, w^2])/3 + 
 12*G[1, z3]*G[r62, w^2, w^2, w^2] + 12*G[r61, w^2]*G[r62, w^2, w^2, w^2] - 
 6*G[r61, z3]*G[r62, w^2, w^2, w^2] + 12*G[r62, w^2]*G[r62, w^2, w^2, w^2] - 
 6*G[r62, z3]*G[r62, w^2, w^2, w^2] + I*Pi*G[r62, w^2, w^2, z3] + 
 (11*G[0, -w]*G[r62, w^2, w^2, z3])/3 - G[0, w]*G[r62, w^2, w^2, z3] + 
 (7*G[0, w^2]*G[r62, w^2, w^2, z3])/3 - (14*G[1, r7]*G[r62, w^2, w^2, z3])/
  3 - (22*G[1, -w]*G[r62, w^2, w^2, z3])/3 + 2*G[1, w]*G[r62, w^2, w^2, z3] + 
 (22*G[1, w^2]*G[r62, w^2, w^2, z3])/3 - 6*G[r61, w^2]*G[r62, w^2, w^2, z3] - 
 6*G[r62, w^2]*G[r62, w^2, w^2, z3] + 8*G[1, w^2]*G[w^(-2), 0, 0, w^2] - 
 8*G[1, z3]*G[w^(-2), 0, 0, w^2] - 4*G[r61, w^2]*G[w^(-2), 0, 0, w^2] + 
 4*G[r61, z3]*G[w^(-2), 0, 0, w^2] - 4*G[r62, w^2]*G[w^(-2), 0, 0, w^2] + 
 4*G[r62, z3]*G[w^(-2), 0, 0, w^2] - 16*G[1, w^2]*G[w^(-2), 0, 1, w^2] + 
 16*G[1, z3]*G[w^(-2), 0, 1, w^2] + 8*G[r61, w^2]*G[w^(-2), 0, 1, w^2] - 
 8*G[r61, z3]*G[w^(-2), 0, 1, w^2] + 8*G[r62, w^2]*G[w^(-2), 0, 1, w^2] - 
 8*G[r62, z3]*G[w^(-2), 0, 1, w^2] - 12*G[1, w^2]*G[w^(-2), 0, w^2, w^2] + 
 12*G[1, z3]*G[w^(-2), 0, w^2, w^2] + 6*G[r61, w^2]*G[w^(-2), 0, w^2, w^2] - 
 6*G[r61, z3]*G[w^(-2), 0, w^2, w^2] + 6*G[r62, w^2]*G[w^(-2), 0, w^2, w^2] - 
 6*G[r62, z3]*G[w^(-2), 0, w^2, w^2] - 24*G[1, w^2]*G[w^(-2), 1, 0, w^2] + 
 24*G[1, z3]*G[w^(-2), 1, 0, w^2] + 12*G[r61, w^2]*G[w^(-2), 1, 0, w^2] - 
 12*G[r61, z3]*G[w^(-2), 1, 0, w^2] + 12*G[r62, w^2]*G[w^(-2), 1, 0, w^2] - 
 12*G[r62, z3]*G[w^(-2), 1, 0, w^2] + 16*G[1, w^2]*G[w^(-2), 1, 1, w^2] - 
 16*G[1, z3]*G[w^(-2), 1, 1, w^2] - 8*G[r61, w^2]*G[w^(-2), 1, 1, w^2] + 
 8*G[r61, z3]*G[w^(-2), 1, 1, w^2] - 8*G[r62, w^2]*G[w^(-2), 1, 1, w^2] + 
 8*G[r62, z3]*G[w^(-2), 1, 1, w^2] + 16*G[1, w^2]*G[w^(-2), 1, r61, w^2] - 
 16*G[1, z3]*G[w^(-2), 1, r61, w^2] - 8*G[r61, w^2]*G[w^(-2), 1, r61, w^2] + 
 8*G[r61, z3]*G[w^(-2), 1, r61, w^2] - 8*G[r62, w^2]*G[w^(-2), 1, r61, w^2] + 
 8*G[r62, z3]*G[w^(-2), 1, r61, w^2] + 16*G[1, w^2]*G[w^(-2), 1, r62, w^2] - 
 16*G[1, z3]*G[w^(-2), 1, r62, w^2] - 8*G[r61, w^2]*G[w^(-2), 1, r62, w^2] + 
 8*G[r61, z3]*G[w^(-2), 1, r62, w^2] - 8*G[r62, w^2]*G[w^(-2), 1, r62, w^2] + 
 8*G[r62, z3]*G[w^(-2), 1, r62, w^2] - 12*G[1, w^2]*G[w^(-2), r61, 0, w^2] + 
 12*G[1, z3]*G[w^(-2), r61, 0, w^2] + 6*G[r61, w^2]*G[w^(-2), r61, 0, w^2] - 
 6*G[r61, z3]*G[w^(-2), r61, 0, w^2] + 6*G[r62, w^2]*G[w^(-2), r61, 0, w^2] - 
 6*G[r62, z3]*G[w^(-2), r61, 0, w^2] + 16*G[1, w^2]*G[w^(-2), r61, 1, w^2] - 
 16*G[1, z3]*G[w^(-2), r61, 1, w^2] - 8*G[r61, w^2]*G[w^(-2), r61, 1, w^2] + 
 8*G[r61, z3]*G[w^(-2), r61, 1, w^2] - 8*G[r62, w^2]*G[w^(-2), r61, 1, w^2] + 
 8*G[r62, z3]*G[w^(-2), r61, 1, w^2] + 4*G[1, w^2]*G[w^(-2), r61, r61, w^2] - 
 4*G[1, z3]*G[w^(-2), r61, r61, w^2] - 
 2*G[r61, w^2]*G[w^(-2), r61, r61, w^2] + 
 2*G[r61, z3]*G[w^(-2), r61, r61, w^2] - 
 2*G[r62, w^2]*G[w^(-2), r61, r61, w^2] + 
 2*G[r62, z3]*G[w^(-2), r61, r61, w^2] + 
 4*G[1, w^2]*G[w^(-2), r61, r62, w^2] - 4*G[1, z3]*G[w^(-2), r61, r62, w^2] - 
 2*G[r61, w^2]*G[w^(-2), r61, r62, w^2] + 
 2*G[r61, z3]*G[w^(-2), r61, r62, w^2] - 
 2*G[r62, w^2]*G[w^(-2), r61, r62, w^2] + 
 2*G[r62, z3]*G[w^(-2), r61, r62, w^2] + 
 12*G[1, w^2]*G[w^(-2), r61, w^2, w^2] - 
 12*G[1, z3]*G[w^(-2), r61, w^2, w^2] - 
 6*G[r61, w^2]*G[w^(-2), r61, w^2, w^2] + 
 6*G[r61, z3]*G[w^(-2), r61, w^2, w^2] - 
 6*G[r62, w^2]*G[w^(-2), r61, w^2, w^2] + 
 6*G[r62, z3]*G[w^(-2), r61, w^2, w^2] - 
 12*G[1, w^2]*G[w^(-2), r62, 0, w^2] + 12*G[1, z3]*G[w^(-2), r62, 0, w^2] + 
 6*G[r61, w^2]*G[w^(-2), r62, 0, w^2] - 6*G[r61, z3]*G[w^(-2), r62, 0, w^2] + 
 6*G[r62, w^2]*G[w^(-2), r62, 0, w^2] - 6*G[r62, z3]*G[w^(-2), r62, 0, w^2] + 
 16*G[1, w^2]*G[w^(-2), r62, 1, w^2] - 16*G[1, z3]*G[w^(-2), r62, 1, w^2] - 
 8*G[r61, w^2]*G[w^(-2), r62, 1, w^2] + 8*G[r61, z3]*G[w^(-2), r62, 1, w^2] - 
 8*G[r62, w^2]*G[w^(-2), r62, 1, w^2] + 8*G[r62, z3]*G[w^(-2), r62, 1, w^2] + 
 4*G[1, w^2]*G[w^(-2), r62, r61, w^2] - 4*G[1, z3]*G[w^(-2), r62, r61, w^2] - 
 2*G[r61, w^2]*G[w^(-2), r62, r61, w^2] + 
 2*G[r61, z3]*G[w^(-2), r62, r61, w^2] - 
 2*G[r62, w^2]*G[w^(-2), r62, r61, w^2] + 
 2*G[r62, z3]*G[w^(-2), r62, r61, w^2] + 
 4*G[1, w^2]*G[w^(-2), r62, r62, w^2] - 4*G[1, z3]*G[w^(-2), r62, r62, w^2] - 
 2*G[r61, w^2]*G[w^(-2), r62, r62, w^2] + 
 2*G[r61, z3]*G[w^(-2), r62, r62, w^2] - 
 2*G[r62, w^2]*G[w^(-2), r62, r62, w^2] + 
 2*G[r62, z3]*G[w^(-2), r62, r62, w^2] + 
 12*G[1, w^2]*G[w^(-2), r62, w^2, w^2] - 
 12*G[1, z3]*G[w^(-2), r62, w^2, w^2] - 
 6*G[r61, w^2]*G[w^(-2), r62, w^2, w^2] + 
 6*G[r61, z3]*G[w^(-2), r62, w^2, w^2] - 
 6*G[r62, w^2]*G[w^(-2), r62, w^2, w^2] + 
 6*G[r62, z3]*G[w^(-2), r62, w^2, w^2] + 
 12*G[1, w^2]*G[w^(-2), w^(-2), 0, w^2] - 
 12*G[1, z3]*G[w^(-2), w^(-2), 0, w^2] - 
 6*G[r61, w^2]*G[w^(-2), w^(-2), 0, w^2] + 
 6*G[r61, z3]*G[w^(-2), w^(-2), 0, w^2] - 
 6*G[r62, w^2]*G[w^(-2), w^(-2), 0, w^2] + 
 6*G[r62, z3]*G[w^(-2), w^(-2), 0, w^2] - 
 12*G[1, w^2]*G[w^(-2), w^(-2), r61, w^2] + 
 12*G[1, z3]*G[w^(-2), w^(-2), r61, w^2] + 
 6*G[r61, w^2]*G[w^(-2), w^(-2), r61, w^2] - 
 6*G[r61, z3]*G[w^(-2), w^(-2), r61, w^2] + 
 6*G[r62, w^2]*G[w^(-2), w^(-2), r61, w^2] - 
 6*G[r62, z3]*G[w^(-2), w^(-2), r61, w^2] - 
 12*G[1, w^2]*G[w^(-2), w^(-2), r62, w^2] + 
 12*G[1, z3]*G[w^(-2), w^(-2), r62, w^2] + 
 6*G[r61, w^2]*G[w^(-2), w^(-2), r62, w^2] - 
 6*G[r61, z3]*G[w^(-2), w^(-2), r62, w^2] + 
 6*G[r62, w^2]*G[w^(-2), w^(-2), r62, w^2] - 
 6*G[r62, z3]*G[w^(-2), w^(-2), r62, w^2] + 
 8*G[1, w^2]*G[w^(-2), -w^(-1), 0, w^2] - 
 8*G[1, z3]*G[w^(-2), -w^(-1), 0, w^2] - 
 4*G[r61, w^2]*G[w^(-2), -w^(-1), 0, w^2] + 
 4*G[r61, z3]*G[w^(-2), -w^(-1), 0, w^2] - 
 4*G[r62, w^2]*G[w^(-2), -w^(-1), 0, w^2] + 
 4*G[r62, z3]*G[w^(-2), -w^(-1), 0, w^2] - 
 16*G[1, w^2]*G[w^(-2), -w^(-1), 1, w^2] + 
 16*G[1, z3]*G[w^(-2), -w^(-1), 1, w^2] + 
 8*G[r61, w^2]*G[w^(-2), -w^(-1), 1, w^2] - 
 8*G[r61, z3]*G[w^(-2), -w^(-1), 1, w^2] + 
 8*G[r62, w^2]*G[w^(-2), -w^(-1), 1, w^2] - 
 8*G[r62, z3]*G[w^(-2), -w^(-1), 1, w^2] + 
 12*G[1, w^2]*G[-w^(-1), 0, 0, w^2] - 12*G[1, z3]*G[-w^(-1), 0, 0, w^2] - 
 6*G[r61, w^2]*G[-w^(-1), 0, 0, w^2] + 6*G[r61, z3]*G[-w^(-1), 0, 0, w^2] - 
 6*G[r62, w^2]*G[-w^(-1), 0, 0, w^2] + 6*G[r62, z3]*G[-w^(-1), 0, 0, w^2] - 
 12*G[1, w^2]*G[-w^(-1), 0, r61, w^2] + 12*G[1, z3]*G[-w^(-1), 0, r61, w^2] + 
 6*G[r61, w^2]*G[-w^(-1), 0, r61, w^2] - 
 6*G[r61, z3]*G[-w^(-1), 0, r61, w^2] + 
 6*G[r62, w^2]*G[-w^(-1), 0, r61, w^2] - 
 6*G[r62, z3]*G[-w^(-1), 0, r61, w^2] - 
 12*G[1, w^2]*G[-w^(-1), 0, r62, w^2] + 12*G[1, z3]*G[-w^(-1), 0, r62, w^2] + 
 6*G[r61, w^2]*G[-w^(-1), 0, r62, w^2] - 
 6*G[r61, z3]*G[-w^(-1), 0, r62, w^2] + 
 6*G[r62, w^2]*G[-w^(-1), 0, r62, w^2] - 
 6*G[r62, z3]*G[-w^(-1), 0, r62, w^2] - 24*G[1, w^2]*G[-w^(-1), 1, 0, w^2] + 
 24*G[1, z3]*G[-w^(-1), 1, 0, w^2] + 12*G[r61, w^2]*G[-w^(-1), 1, 0, w^2] - 
 12*G[r61, z3]*G[-w^(-1), 1, 0, w^2] + 12*G[r62, w^2]*G[-w^(-1), 1, 0, w^2] - 
 12*G[r62, z3]*G[-w^(-1), 1, 0, w^2] + 16*G[1, w^2]*G[-w^(-1), 1, 1, w^2] - 
 16*G[1, z3]*G[-w^(-1), 1, 1, w^2] - 8*G[r61, w^2]*G[-w^(-1), 1, 1, w^2] + 
 8*G[r61, z3]*G[-w^(-1), 1, 1, w^2] - 8*G[r62, w^2]*G[-w^(-1), 1, 1, w^2] + 
 8*G[r62, z3]*G[-w^(-1), 1, 1, w^2] + 16*G[1, w^2]*G[-w^(-1), 1, r61, w^2] - 
 16*G[1, z3]*G[-w^(-1), 1, r61, w^2] - 
 8*G[r61, w^2]*G[-w^(-1), 1, r61, w^2] + 
 8*G[r61, z3]*G[-w^(-1), 1, r61, w^2] - 
 8*G[r62, w^2]*G[-w^(-1), 1, r61, w^2] + 
 8*G[r62, z3]*G[-w^(-1), 1, r61, w^2] + 
 16*G[1, w^2]*G[-w^(-1), 1, r62, w^2] - 16*G[1, z3]*G[-w^(-1), 1, r62, w^2] - 
 8*G[r61, w^2]*G[-w^(-1), 1, r62, w^2] + 
 8*G[r61, z3]*G[-w^(-1), 1, r62, w^2] - 
 8*G[r62, w^2]*G[-w^(-1), 1, r62, w^2] + 
 8*G[r62, z3]*G[-w^(-1), 1, r62, w^2] - 
 12*G[1, w^2]*G[-w^(-1), r61, 0, w^2] + 12*G[1, z3]*G[-w^(-1), r61, 0, w^2] + 
 6*G[r61, w^2]*G[-w^(-1), r61, 0, w^2] - 
 6*G[r61, z3]*G[-w^(-1), r61, 0, w^2] + 
 6*G[r62, w^2]*G[-w^(-1), r61, 0, w^2] - 
 6*G[r62, z3]*G[-w^(-1), r61, 0, w^2] + 
 16*G[1, w^2]*G[-w^(-1), r61, 1, w^2] - 16*G[1, z3]*G[-w^(-1), r61, 1, w^2] - 
 8*G[r61, w^2]*G[-w^(-1), r61, 1, w^2] + 
 8*G[r61, z3]*G[-w^(-1), r61, 1, w^2] - 
 8*G[r62, w^2]*G[-w^(-1), r61, 1, w^2] + 
 8*G[r62, z3]*G[-w^(-1), r61, 1, w^2] + 
 4*G[1, w^2]*G[-w^(-1), r61, r61, w^2] - 
 4*G[1, z3]*G[-w^(-1), r61, r61, w^2] - 
 2*G[r61, w^2]*G[-w^(-1), r61, r61, w^2] + 
 2*G[r61, z3]*G[-w^(-1), r61, r61, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), r61, r61, w^2] + 
 2*G[r62, z3]*G[-w^(-1), r61, r61, w^2] + 
 4*G[1, w^2]*G[-w^(-1), r61, r62, w^2] - 
 4*G[1, z3]*G[-w^(-1), r61, r62, w^2] - 
 2*G[r61, w^2]*G[-w^(-1), r61, r62, w^2] + 
 2*G[r61, z3]*G[-w^(-1), r61, r62, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), r61, r62, w^2] + 
 2*G[r62, z3]*G[-w^(-1), r61, r62, w^2] - 
 12*G[1, w^2]*G[-w^(-1), r62, 0, w^2] + 12*G[1, z3]*G[-w^(-1), r62, 0, w^2] + 
 6*G[r61, w^2]*G[-w^(-1), r62, 0, w^2] - 
 6*G[r61, z3]*G[-w^(-1), r62, 0, w^2] + 
 6*G[r62, w^2]*G[-w^(-1), r62, 0, w^2] - 
 6*G[r62, z3]*G[-w^(-1), r62, 0, w^2] + 
 16*G[1, w^2]*G[-w^(-1), r62, 1, w^2] - 16*G[1, z3]*G[-w^(-1), r62, 1, w^2] - 
 8*G[r61, w^2]*G[-w^(-1), r62, 1, w^2] + 
 8*G[r61, z3]*G[-w^(-1), r62, 1, w^2] - 
 8*G[r62, w^2]*G[-w^(-1), r62, 1, w^2] + 
 8*G[r62, z3]*G[-w^(-1), r62, 1, w^2] + 
 4*G[1, w^2]*G[-w^(-1), r62, r61, w^2] - 
 4*G[1, z3]*G[-w^(-1), r62, r61, w^2] - 
 2*G[r61, w^2]*G[-w^(-1), r62, r61, w^2] + 
 2*G[r61, z3]*G[-w^(-1), r62, r61, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), r62, r61, w^2] + 
 2*G[r62, z3]*G[-w^(-1), r62, r61, w^2] + 
 4*G[1, w^2]*G[-w^(-1), r62, r62, w^2] - 
 4*G[1, z3]*G[-w^(-1), r62, r62, w^2] - 
 2*G[r61, w^2]*G[-w^(-1), r62, r62, w^2] + 
 2*G[r61, z3]*G[-w^(-1), r62, r62, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), r62, r62, w^2] + 
 2*G[r62, z3]*G[-w^(-1), r62, r62, w^2] + 
 24*G[1, w^2]*G[-w^(-1), -w, 0, w^2] - 24*G[1, z3]*G[-w^(-1), -w, 0, w^2] - 
 12*G[r61, w^2]*G[-w^(-1), -w, 0, w^2] + 
 12*G[r61, z3]*G[-w^(-1), -w, 0, w^2] - 
 12*G[r62, w^2]*G[-w^(-1), -w, 0, w^2] + 
 12*G[r62, z3]*G[-w^(-1), -w, 0, w^2] - 48*G[1, w^2]*G[-w^(-1), -w, 1, w^2] + 
 48*G[1, z3]*G[-w^(-1), -w, 1, w^2] + 24*G[r61, w^2]*G[-w^(-1), -w, 1, w^2] - 
 24*G[r61, z3]*G[-w^(-1), -w, 1, w^2] + 
 24*G[r62, w^2]*G[-w^(-1), -w, 1, w^2] - 
 24*G[r62, z3]*G[-w^(-1), -w, 1, w^2] + 12*G[1, w^2]*G[-w, 0, 0, w^2] - 
 12*G[1, z3]*G[-w, 0, 0, w^2] - 6*G[r61, w^2]*G[-w, 0, 0, w^2] + 
 6*G[r61, z3]*G[-w, 0, 0, w^2] - 6*G[r62, w^2]*G[-w, 0, 0, w^2] + 
 6*G[r62, z3]*G[-w, 0, 0, w^2] - 12*G[1, w^2]*G[-w, 0, r61, w^2] + 
 12*G[1, z3]*G[-w, 0, r61, w^2] + 6*G[r61, w^2]*G[-w, 0, r61, w^2] - 
 6*G[r61, z3]*G[-w, 0, r61, w^2] + 6*G[r62, w^2]*G[-w, 0, r61, w^2] - 
 6*G[r62, z3]*G[-w, 0, r61, w^2] - 12*G[1, w^2]*G[-w, 0, r62, w^2] + 
 12*G[1, z3]*G[-w, 0, r62, w^2] + 6*G[r61, w^2]*G[-w, 0, r62, w^2] - 
 6*G[r61, z3]*G[-w, 0, r62, w^2] + 6*G[r62, w^2]*G[-w, 0, r62, w^2] - 
 6*G[r62, z3]*G[-w, 0, r62, w^2] - 8*G[1, w^2]*G[-w, 0, w^2, w^2] + 
 8*G[1, z3]*G[-w, 0, w^2, w^2] + 4*G[r61, w^2]*G[-w, 0, w^2, w^2] - 
 4*G[r61, z3]*G[-w, 0, w^2, w^2] + 4*G[r62, w^2]*G[-w, 0, w^2, w^2] - 
 4*G[r62, z3]*G[-w, 0, w^2, w^2] - 24*G[1, w^2]*G[-w, 1, 0, w^2] + 
 24*G[1, z3]*G[-w, 1, 0, w^2] + 12*G[r61, w^2]*G[-w, 1, 0, w^2] - 
 12*G[r61, z3]*G[-w, 1, 0, w^2] + 12*G[r62, w^2]*G[-w, 1, 0, w^2] - 
 12*G[r62, z3]*G[-w, 1, 0, w^2] + 16*G[1, w^2]*G[-w, 1, 1, w^2] - 
 16*G[1, z3]*G[-w, 1, 1, w^2] - 8*G[r61, w^2]*G[-w, 1, 1, w^2] + 
 8*G[r61, z3]*G[-w, 1, 1, w^2] - 8*G[r62, w^2]*G[-w, 1, 1, w^2] + 
 8*G[r62, z3]*G[-w, 1, 1, w^2] + 16*G[1, w^2]*G[-w, 1, r61, w^2] - 
 16*G[1, z3]*G[-w, 1, r61, w^2] - 8*G[r61, w^2]*G[-w, 1, r61, w^2] + 
 8*G[r61, z3]*G[-w, 1, r61, w^2] - 8*G[r62, w^2]*G[-w, 1, r61, w^2] + 
 8*G[r62, z3]*G[-w, 1, r61, w^2] + 16*G[1, w^2]*G[-w, 1, r62, w^2] - 
 16*G[1, z3]*G[-w, 1, r62, w^2] - 8*G[r61, w^2]*G[-w, 1, r62, w^2] + 
 8*G[r61, z3]*G[-w, 1, r62, w^2] - 8*G[r62, w^2]*G[-w, 1, r62, w^2] + 
 8*G[r62, z3]*G[-w, 1, r62, w^2] + 16*G[1, w^2]*G[-w, 1, w^2, w^2] - 
 16*G[1, z3]*G[-w, 1, w^2, w^2] - 8*G[r61, w^2]*G[-w, 1, w^2, w^2] + 
 8*G[r61, z3]*G[-w, 1, w^2, w^2] - 8*G[r62, w^2]*G[-w, 1, w^2, w^2] + 
 8*G[r62, z3]*G[-w, 1, w^2, w^2] - 12*G[1, w^2]*G[-w, r61, 0, w^2] + 
 12*G[1, z3]*G[-w, r61, 0, w^2] + 6*G[r61, w^2]*G[-w, r61, 0, w^2] - 
 6*G[r61, z3]*G[-w, r61, 0, w^2] + 6*G[r62, w^2]*G[-w, r61, 0, w^2] - 
 6*G[r62, z3]*G[-w, r61, 0, w^2] + 16*G[1, w^2]*G[-w, r61, 1, w^2] - 
 16*G[1, z3]*G[-w, r61, 1, w^2] - 8*G[r61, w^2]*G[-w, r61, 1, w^2] + 
 8*G[r61, z3]*G[-w, r61, 1, w^2] - 8*G[r62, w^2]*G[-w, r61, 1, w^2] + 
 8*G[r62, z3]*G[-w, r61, 1, w^2] + 4*G[1, w^2]*G[-w, r61, r61, w^2] - 
 4*G[1, z3]*G[-w, r61, r61, w^2] - 2*G[r61, w^2]*G[-w, r61, r61, w^2] + 
 2*G[r61, z3]*G[-w, r61, r61, w^2] - 2*G[r62, w^2]*G[-w, r61, r61, w^2] + 
 2*G[r62, z3]*G[-w, r61, r61, w^2] + 4*G[1, w^2]*G[-w, r61, r62, w^2] - 
 4*G[1, z3]*G[-w, r61, r62, w^2] - 2*G[r61, w^2]*G[-w, r61, r62, w^2] + 
 2*G[r61, z3]*G[-w, r61, r62, w^2] - 2*G[r62, w^2]*G[-w, r61, r62, w^2] + 
 2*G[r62, z3]*G[-w, r61, r62, w^2] - 12*G[1, w^2]*G[-w, r62, 0, w^2] + 
 12*G[1, z3]*G[-w, r62, 0, w^2] + 6*G[r61, w^2]*G[-w, r62, 0, w^2] - 
 6*G[r61, z3]*G[-w, r62, 0, w^2] + 6*G[r62, w^2]*G[-w, r62, 0, w^2] - 
 6*G[r62, z3]*G[-w, r62, 0, w^2] + 16*G[1, w^2]*G[-w, r62, 1, w^2] - 
 16*G[1, z3]*G[-w, r62, 1, w^2] - 8*G[r61, w^2]*G[-w, r62, 1, w^2] + 
 8*G[r61, z3]*G[-w, r62, 1, w^2] - 8*G[r62, w^2]*G[-w, r62, 1, w^2] + 
 8*G[r62, z3]*G[-w, r62, 1, w^2] + 4*G[1, w^2]*G[-w, r62, r61, w^2] - 
 4*G[1, z3]*G[-w, r62, r61, w^2] - 2*G[r61, w^2]*G[-w, r62, r61, w^2] + 
 2*G[r61, z3]*G[-w, r62, r61, w^2] - 2*G[r62, w^2]*G[-w, r62, r61, w^2] + 
 2*G[r62, z3]*G[-w, r62, r61, w^2] + 4*G[1, w^2]*G[-w, r62, r62, w^2] - 
 4*G[1, z3]*G[-w, r62, r62, w^2] - 2*G[r61, w^2]*G[-w, r62, r62, w^2] + 
 2*G[r61, z3]*G[-w, r62, r62, w^2] - 2*G[r62, w^2]*G[-w, r62, r62, w^2] + 
 2*G[r62, z3]*G[-w, r62, r62, w^2] + 24*G[1, w^2]*G[-w, -w^(-1), 0, w^2] - 
 24*G[1, z3]*G[-w, -w^(-1), 0, w^2] - 12*G[r61, w^2]*G[-w, -w^(-1), 0, w^2] + 
 12*G[r61, z3]*G[-w, -w^(-1), 0, w^2] - 
 12*G[r62, w^2]*G[-w, -w^(-1), 0, w^2] + 
 12*G[r62, z3]*G[-w, -w^(-1), 0, w^2] - 48*G[1, w^2]*G[-w, -w^(-1), 1, w^2] + 
 48*G[1, z3]*G[-w, -w^(-1), 1, w^2] + 24*G[r61, w^2]*G[-w, -w^(-1), 1, w^2] - 
 24*G[r61, z3]*G[-w, -w^(-1), 1, w^2] + 
 24*G[r62, w^2]*G[-w, -w^(-1), 1, w^2] - 
 24*G[r62, z3]*G[-w, -w^(-1), 1, w^2] - 8*G[1, w^2]*G[-w, w^2, 0, w^2] + 
 8*G[1, z3]*G[-w, w^2, 0, w^2] + 4*G[r61, w^2]*G[-w, w^2, 0, w^2] - 
 4*G[r61, z3]*G[-w, w^2, 0, w^2] + 4*G[r62, w^2]*G[-w, w^2, 0, w^2] - 
 4*G[r62, z3]*G[-w, w^2, 0, w^2] + 16*G[1, w^2]*G[-w, w^2, 1, w^2] - 
 16*G[1, z3]*G[-w, w^2, 1, w^2] - 8*G[r61, w^2]*G[-w, w^2, 1, w^2] + 
 8*G[r61, z3]*G[-w, w^2, 1, w^2] - 8*G[r62, w^2]*G[-w, w^2, 1, w^2] + 
 8*G[r62, z3]*G[-w, w^2, 1, w^2] + 40*G[0, 0, 0, 0, w] + 8*G[0, 0, 0, 1, w] + 
 8*G[0, 0, 1, 0, w] - 16*G[0, 0, 1, 1, w] + 16*G[0, 1, 0, 0, w] - 
 16*G[0, 1, 0, 1, w] - 16*G[0, 1, 1, 0, w] + 32*G[0, 1, 1, 1, w] - 
 48*G[0, r1, 0, 0, w] - 48*G[0, r2, 0, 0, w] - 80*G[1, 0, 0, 0, w] + 
 20*G[1, 0, 0, 0, w^2] - 20*G[1, 0, 0, 0, z3] - 16*G[1, 0, 0, 1, w] - 
 16*G[1, 0, 0, 1, w^2] + 16*G[1, 0, 0, 1, z3] - 12*G[1, 0, 0, r61, w^2] + 
 12*G[1, 0, 0, r61, z3] - 12*G[1, 0, 0, r62, w^2] + 12*G[1, 0, 0, r62, z3] - 
 16*G[1, 0, 1, 0, w] - 48*G[1, 0, 1, 0, w^2] + 48*G[1, 0, 1, 0, z3] + 
 32*G[1, 0, 1, 1, w] + 32*G[1, 0, 1, 1, w^2] - 32*G[1, 0, 1, 1, z3] + 
 32*G[1, 0, 1, r61, w^2] - 32*G[1, 0, 1, r61, z3] + 32*G[1, 0, 1, r62, w^2] - 
 32*G[1, 0, 1, r62, z3] - 24*G[1, 0, r61, 0, w^2] + 24*G[1, 0, r61, 0, z3] + 
 32*G[1, 0, r61, 1, w^2] - 32*G[1, 0, r61, 1, z3] + 
 8*G[1, 0, r61, r61, w^2] - 8*G[1, 0, r61, r61, z3] + 
 8*G[1, 0, r61, r62, w^2] - 8*G[1, 0, r61, r62, z3] - 
 24*G[1, 0, r62, 0, w^2] + 24*G[1, 0, r62, 0, z3] + 32*G[1, 0, r62, 1, w^2] - 
 32*G[1, 0, r62, 1, z3] + 8*G[1, 0, r62, r61, w^2] - 
 8*G[1, 0, r62, r61, z3] + 8*G[1, 0, r62, r62, w^2] - 
 8*G[1, 0, r62, r62, z3] + 12*G[1, 0, w^(-2), 0, w^2] - 
 12*G[1, 0, w^(-2), 0, z3] - 12*G[1, 0, w^(-2), r61, w^2] + 
 12*G[1, 0, w^(-2), r61, z3] - 12*G[1, 0, w^(-2), r62, w^2] + 
 12*G[1, 0, w^(-2), r62, z3] + 16*G[1, 0, -w^(-1), 0, w^2] - 
 16*G[1, 0, -w^(-1), 0, z3] - 32*G[1, 0, -w^(-1), 1, w^2] + 
 32*G[1, 0, -w^(-1), 1, z3] + 16*G[1, 0, -w, 0, w^2] - 
 16*G[1, 0, -w, 0, z3] - 32*G[1, 0, -w, 1, w^2] + 32*G[1, 0, -w, 1, z3] + 
 12*G[1, 0, w^2, 0, w^2] - 12*G[1, 0, w^2, 0, z3] - 
 12*G[1, 0, w^2, r61, w^2] + 12*G[1, 0, w^2, r61, z3] - 
 12*G[1, 0, w^2, r62, w^2] + 12*G[1, 0, w^2, r62, z3] - 32*G[1, 1, 0, 0, w] + 
 32*G[1, 1, 0, 1, w] + 32*G[1, 1, 1, 0, w] - 64*G[1, 1, 1, 1, w] + 
 96*G[1, r1, 0, 0, w] + 96*G[1, r2, 0, 0, w] - 8*G[1, w^(-2), 0, 0, w^2] + 
 8*G[1, w^(-2), 0, 0, z3] + 16*G[1, w^(-2), 0, 1, w^2] - 
 16*G[1, w^(-2), 0, 1, z3] + 24*G[1, w^(-2), 1, 0, w^2] - 
 24*G[1, w^(-2), 1, 0, z3] - 16*G[1, w^(-2), 1, 1, w^2] + 
 16*G[1, w^(-2), 1, 1, z3] - 16*G[1, w^(-2), 1, r61, w^2] + 
 16*G[1, w^(-2), 1, r61, z3] - 16*G[1, w^(-2), 1, r62, w^2] + 
 16*G[1, w^(-2), 1, r62, z3] + 12*G[1, w^(-2), r61, 0, w^2] - 
 12*G[1, w^(-2), r61, 0, z3] - 16*G[1, w^(-2), r61, 1, w^2] + 
 16*G[1, w^(-2), r61, 1, z3] - 4*G[1, w^(-2), r61, r61, w^2] + 
 4*G[1, w^(-2), r61, r61, z3] - 4*G[1, w^(-2), r61, r62, w^2] + 
 4*G[1, w^(-2), r61, r62, z3] + 12*G[1, w^(-2), r62, 0, w^2] - 
 12*G[1, w^(-2), r62, 0, z3] - 16*G[1, w^(-2), r62, 1, w^2] + 
 16*G[1, w^(-2), r62, 1, z3] - 4*G[1, w^(-2), r62, r61, w^2] + 
 4*G[1, w^(-2), r62, r61, z3] - 4*G[1, w^(-2), r62, r62, w^2] + 
 4*G[1, w^(-2), r62, r62, z3] - 12*G[1, w^(-2), w^(-2), 0, w^2] + 
 12*G[1, w^(-2), w^(-2), 0, z3] + 12*G[1, w^(-2), w^(-2), r61, w^2] - 
 12*G[1, w^(-2), w^(-2), r61, z3] + 12*G[1, w^(-2), w^(-2), r62, w^2] - 
 12*G[1, w^(-2), w^(-2), r62, z3] - 8*G[1, w^(-2), -w^(-1), 0, w^2] + 
 8*G[1, w^(-2), -w^(-1), 0, z3] + 16*G[1, w^(-2), -w^(-1), 1, w^2] - 
 16*G[1, w^(-2), -w^(-1), 1, z3] - 12*G[1, w^(-2), w^2, 0, w^2] + 
 12*G[1, w^(-2), w^2, 0, z3] + 12*G[1, w^(-2), w^2, r61, w^2] - 
 12*G[1, w^(-2), w^2, r61, z3] + 12*G[1, w^(-2), w^2, r62, w^2] - 
 12*G[1, w^(-2), w^2, r62, z3] - 12*G[1, -w^(-1), 0, 0, w^2] + 
 12*G[1, -w^(-1), 0, 0, z3] + 12*G[1, -w^(-1), 0, r61, w^2] - 
 12*G[1, -w^(-1), 0, r61, z3] + 12*G[1, -w^(-1), 0, r62, w^2] - 
 12*G[1, -w^(-1), 0, r62, z3] + 24*G[1, -w^(-1), 1, 0, w^2] - 
 24*G[1, -w^(-1), 1, 0, z3] - 16*G[1, -w^(-1), 1, 1, w^2] + 
 16*G[1, -w^(-1), 1, 1, z3] - 16*G[1, -w^(-1), 1, r61, w^2] + 
 16*G[1, -w^(-1), 1, r61, z3] - 16*G[1, -w^(-1), 1, r62, w^2] + 
 16*G[1, -w^(-1), 1, r62, z3] + 12*G[1, -w^(-1), r61, 0, w^2] - 
 12*G[1, -w^(-1), r61, 0, z3] - 16*G[1, -w^(-1), r61, 1, w^2] + 
 16*G[1, -w^(-1), r61, 1, z3] - 4*G[1, -w^(-1), r61, r61, w^2] + 
 4*G[1, -w^(-1), r61, r61, z3] - 4*G[1, -w^(-1), r61, r62, w^2] + 
 4*G[1, -w^(-1), r61, r62, z3] + 12*G[1, -w^(-1), r62, 0, w^2] - 
 12*G[1, -w^(-1), r62, 0, z3] - 16*G[1, -w^(-1), r62, 1, w^2] + 
 16*G[1, -w^(-1), r62, 1, z3] - 4*G[1, -w^(-1), r62, r61, w^2] + 
 4*G[1, -w^(-1), r62, r61, z3] - 4*G[1, -w^(-1), r62, r62, w^2] + 
 4*G[1, -w^(-1), r62, r62, z3] - 24*G[1, -w^(-1), -w, 0, w^2] + 
 24*G[1, -w^(-1), -w, 0, z3] + 48*G[1, -w^(-1), -w, 1, w^2] - 
 48*G[1, -w^(-1), -w, 1, z3] - 12*G[1, -w, 0, 0, w^2] + 
 12*G[1, -w, 0, 0, z3] + 12*G[1, -w, 0, r61, w^2] - 12*G[1, -w, 0, r61, z3] + 
 12*G[1, -w, 0, r62, w^2] - 12*G[1, -w, 0, r62, z3] + 
 24*G[1, -w, 1, 0, w^2] - 24*G[1, -w, 1, 0, z3] - 16*G[1, -w, 1, 1, w^2] + 
 16*G[1, -w, 1, 1, z3] - 16*G[1, -w, 1, r61, w^2] + 16*G[1, -w, 1, r61, z3] - 
 16*G[1, -w, 1, r62, w^2] + 16*G[1, -w, 1, r62, z3] + 
 12*G[1, -w, r61, 0, w^2] - 12*G[1, -w, r61, 0, z3] - 
 16*G[1, -w, r61, 1, w^2] + 16*G[1, -w, r61, 1, z3] - 
 4*G[1, -w, r61, r61, w^2] + 4*G[1, -w, r61, r61, z3] - 
 4*G[1, -w, r61, r62, w^2] + 4*G[1, -w, r61, r62, z3] + 
 12*G[1, -w, r62, 0, w^2] - 12*G[1, -w, r62, 0, z3] - 
 16*G[1, -w, r62, 1, w^2] + 16*G[1, -w, r62, 1, z3] - 
 4*G[1, -w, r62, r61, w^2] + 4*G[1, -w, r62, r61, z3] - 
 4*G[1, -w, r62, r62, w^2] + 4*G[1, -w, r62, r62, z3] - 
 24*G[1, -w, -w^(-1), 0, w^2] + 24*G[1, -w, -w^(-1), 0, z3] + 
 48*G[1, -w, -w^(-1), 1, w^2] - 48*G[1, -w, -w^(-1), 1, z3] - 
 8*G[1, w^2, 0, 0, w^2] + 8*G[1, w^2, 0, 0, z3] + 16*G[1, w^2, 0, 1, w^2] - 
 16*G[1, w^2, 0, 1, z3] + 24*G[1, w^2, 1, 0, w^2] - 24*G[1, w^2, 1, 0, z3] - 
 16*G[1, w^2, 1, 1, w^2] + 16*G[1, w^2, 1, 1, z3] - 
 16*G[1, w^2, 1, r61, w^2] + 16*G[1, w^2, 1, r61, z3] - 
 16*G[1, w^2, 1, r62, w^2] + 16*G[1, w^2, 1, r62, z3] + 
 12*G[1, w^2, r61, 0, w^2] - 12*G[1, w^2, r61, 0, z3] - 
 16*G[1, w^2, r61, 1, w^2] + 16*G[1, w^2, r61, 1, z3] - 
 4*G[1, w^2, r61, r61, w^2] + 4*G[1, w^2, r61, r61, z3] - 
 4*G[1, w^2, r61, r62, w^2] + 4*G[1, w^2, r61, r62, z3] + 
 12*G[1, w^2, r62, 0, w^2] - 12*G[1, w^2, r62, 0, z3] - 
 16*G[1, w^2, r62, 1, w^2] + 16*G[1, w^2, r62, 1, z3] - 
 4*G[1, w^2, r62, r61, w^2] + 4*G[1, w^2, r62, r61, z3] - 
 4*G[1, w^2, r62, r62, w^2] + 4*G[1, w^2, r62, r62, z3] - 
 12*G[1, w^2, w^(-2), 0, w^2] + 12*G[1, w^2, w^(-2), 0, z3] + 
 12*G[1, w^2, w^(-2), r61, w^2] - 12*G[1, w^2, w^(-2), r61, z3] + 
 12*G[1, w^2, w^(-2), r62, w^2] - 12*G[1, w^2, w^(-2), r62, z3] - 
 8*G[1, w^2, -w, 0, w^2] + 8*G[1, w^2, -w, 0, z3] + 
 16*G[1, w^2, -w, 1, w^2] - 16*G[1, w^2, -w, 1, z3] - 
 12*G[1, w^2, w^2, 0, w^2] + 12*G[1, w^2, w^2, 0, z3] + 
 12*G[1, w^2, w^2, r61, w^2] - 12*G[1, w^2, w^2, r61, z3] + 
 12*G[1, w^2, w^2, r62, w^2] - 12*G[1, w^2, w^2, r62, z3] - 
 10*G[r61, 0, 0, 0, w^2] + 10*G[r61, 0, 0, 0, z3] + 8*G[r61, 0, 0, 1, w^2] - 
 8*G[r61, 0, 0, 1, z3] + 6*G[r61, 0, 0, r61, w^2] - 6*G[r61, 0, 0, r61, z3] + 
 6*G[r61, 0, 0, r62, w^2] - 6*G[r61, 0, 0, r62, z3] + 
 24*G[r61, 0, 1, 0, w^2] - 24*G[r61, 0, 1, 0, z3] - 16*G[r61, 0, 1, 1, w^2] + 
 16*G[r61, 0, 1, 1, z3] - 16*G[r61, 0, 1, r61, w^2] + 
 16*G[r61, 0, 1, r61, z3] - 16*G[r61, 0, 1, r62, w^2] + 
 16*G[r61, 0, 1, r62, z3] + 12*G[r61, 0, r61, 0, w^2] - 
 12*G[r61, 0, r61, 0, z3] - 16*G[r61, 0, r61, 1, w^2] + 
 16*G[r61, 0, r61, 1, z3] - 4*G[r61, 0, r61, r61, w^2] + 
 4*G[r61, 0, r61, r61, z3] - 4*G[r61, 0, r61, r62, w^2] + 
 4*G[r61, 0, r61, r62, z3] + 12*G[r61, 0, r62, 0, w^2] - 
 12*G[r61, 0, r62, 0, z3] - 16*G[r61, 0, r62, 1, w^2] + 
 16*G[r61, 0, r62, 1, z3] - 4*G[r61, 0, r62, r61, w^2] + 
 4*G[r61, 0, r62, r61, z3] - 4*G[r61, 0, r62, r62, w^2] + 
 4*G[r61, 0, r62, r62, z3] - 6*G[r61, 0, w^(-2), 0, w^2] + 
 6*G[r61, 0, w^(-2), 0, z3] + 6*G[r61, 0, w^(-2), r61, w^2] - 
 6*G[r61, 0, w^(-2), r61, z3] + 6*G[r61, 0, w^(-2), r62, w^2] - 
 6*G[r61, 0, w^(-2), r62, z3] - 8*G[r61, 0, -w^(-1), 0, w^2] + 
 8*G[r61, 0, -w^(-1), 0, z3] + 16*G[r61, 0, -w^(-1), 1, w^2] - 
 16*G[r61, 0, -w^(-1), 1, z3] - 8*G[r61, 0, -w, 0, w^2] + 
 8*G[r61, 0, -w, 0, z3] + 16*G[r61, 0, -w, 1, w^2] - 
 16*G[r61, 0, -w, 1, z3] - 6*G[r61, 0, w^2, 0, w^2] + 
 6*G[r61, 0, w^2, 0, z3] + 6*G[r61, 0, w^2, r61, w^2] - 
 6*G[r61, 0, w^2, r61, z3] + 6*G[r61, 0, w^2, r62, w^2] - 
 6*G[r61, 0, w^2, r62, z3] + 4*G[r61, w^(-2), 0, 0, w^2] - 
 4*G[r61, w^(-2), 0, 0, z3] - 8*G[r61, w^(-2), 0, 1, w^2] + 
 8*G[r61, w^(-2), 0, 1, z3] - 12*G[r61, w^(-2), 1, 0, w^2] + 
 12*G[r61, w^(-2), 1, 0, z3] + 8*G[r61, w^(-2), 1, 1, w^2] - 
 8*G[r61, w^(-2), 1, 1, z3] + 8*G[r61, w^(-2), 1, r61, w^2] - 
 8*G[r61, w^(-2), 1, r61, z3] + 8*G[r61, w^(-2), 1, r62, w^2] - 
 8*G[r61, w^(-2), 1, r62, z3] - 6*G[r61, w^(-2), r61, 0, w^2] + 
 6*G[r61, w^(-2), r61, 0, z3] + 8*G[r61, w^(-2), r61, 1, w^2] - 
 8*G[r61, w^(-2), r61, 1, z3] + 2*G[r61, w^(-2), r61, r61, w^2] - 
 2*G[r61, w^(-2), r61, r61, z3] + 2*G[r61, w^(-2), r61, r62, w^2] - 
 2*G[r61, w^(-2), r61, r62, z3] - 6*G[r61, w^(-2), r62, 0, w^2] + 
 6*G[r61, w^(-2), r62, 0, z3] + 8*G[r61, w^(-2), r62, 1, w^2] - 
 8*G[r61, w^(-2), r62, 1, z3] + 2*G[r61, w^(-2), r62, r61, w^2] - 
 2*G[r61, w^(-2), r62, r61, z3] + 2*G[r61, w^(-2), r62, r62, w^2] - 
 2*G[r61, w^(-2), r62, r62, z3] + 6*G[r61, w^(-2), w^(-2), 0, w^2] - 
 6*G[r61, w^(-2), w^(-2), 0, z3] - 6*G[r61, w^(-2), w^(-2), r61, w^2] + 
 6*G[r61, w^(-2), w^(-2), r61, z3] - 6*G[r61, w^(-2), w^(-2), r62, w^2] + 
 6*G[r61, w^(-2), w^(-2), r62, z3] + 4*G[r61, w^(-2), -w^(-1), 0, w^2] - 
 4*G[r61, w^(-2), -w^(-1), 0, z3] - 8*G[r61, w^(-2), -w^(-1), 1, w^2] + 
 8*G[r61, w^(-2), -w^(-1), 1, z3] + 6*G[r61, w^(-2), w^2, 0, w^2] - 
 6*G[r61, w^(-2), w^2, 0, z3] - 6*G[r61, w^(-2), w^2, r61, w^2] + 
 6*G[r61, w^(-2), w^2, r61, z3] - 6*G[r61, w^(-2), w^2, r62, w^2] + 
 6*G[r61, w^(-2), w^2, r62, z3] + 6*G[r61, -w^(-1), 0, 0, w^2] - 
 6*G[r61, -w^(-1), 0, 0, z3] - 6*G[r61, -w^(-1), 0, r61, w^2] + 
 6*G[r61, -w^(-1), 0, r61, z3] - 6*G[r61, -w^(-1), 0, r62, w^2] + 
 6*G[r61, -w^(-1), 0, r62, z3] - 12*G[r61, -w^(-1), 1, 0, w^2] + 
 12*G[r61, -w^(-1), 1, 0, z3] + 8*G[r61, -w^(-1), 1, 1, w^2] - 
 8*G[r61, -w^(-1), 1, 1, z3] + 8*G[r61, -w^(-1), 1, r61, w^2] - 
 8*G[r61, -w^(-1), 1, r61, z3] + 8*G[r61, -w^(-1), 1, r62, w^2] - 
 8*G[r61, -w^(-1), 1, r62, z3] - 6*G[r61, -w^(-1), r61, 0, w^2] + 
 6*G[r61, -w^(-1), r61, 0, z3] + 8*G[r61, -w^(-1), r61, 1, w^2] - 
 8*G[r61, -w^(-1), r61, 1, z3] + 2*G[r61, -w^(-1), r61, r61, w^2] - 
 2*G[r61, -w^(-1), r61, r61, z3] + 2*G[r61, -w^(-1), r61, r62, w^2] - 
 2*G[r61, -w^(-1), r61, r62, z3] - 6*G[r61, -w^(-1), r62, 0, w^2] + 
 6*G[r61, -w^(-1), r62, 0, z3] + 8*G[r61, -w^(-1), r62, 1, w^2] - 
 8*G[r61, -w^(-1), r62, 1, z3] + 2*G[r61, -w^(-1), r62, r61, w^2] - 
 2*G[r61, -w^(-1), r62, r61, z3] + 2*G[r61, -w^(-1), r62, r62, w^2] - 
 2*G[r61, -w^(-1), r62, r62, z3] + 12*G[r61, -w^(-1), -w, 0, w^2] - 
 12*G[r61, -w^(-1), -w, 0, z3] - 24*G[r61, -w^(-1), -w, 1, w^2] + 
 24*G[r61, -w^(-1), -w, 1, z3] + 6*G[r61, -w, 0, 0, w^2] - 
 6*G[r61, -w, 0, 0, z3] - 6*G[r61, -w, 0, r61, w^2] + 
 6*G[r61, -w, 0, r61, z3] - 6*G[r61, -w, 0, r62, w^2] + 
 6*G[r61, -w, 0, r62, z3] - 12*G[r61, -w, 1, 0, w^2] + 
 12*G[r61, -w, 1, 0, z3] + 8*G[r61, -w, 1, 1, w^2] - 8*G[r61, -w, 1, 1, z3] + 
 8*G[r61, -w, 1, r61, w^2] - 8*G[r61, -w, 1, r61, z3] + 
 8*G[r61, -w, 1, r62, w^2] - 8*G[r61, -w, 1, r62, z3] - 
 6*G[r61, -w, r61, 0, w^2] + 6*G[r61, -w, r61, 0, z3] + 
 8*G[r61, -w, r61, 1, w^2] - 8*G[r61, -w, r61, 1, z3] + 
 2*G[r61, -w, r61, r61, w^2] - 2*G[r61, -w, r61, r61, z3] + 
 2*G[r61, -w, r61, r62, w^2] - 2*G[r61, -w, r61, r62, z3] - 
 6*G[r61, -w, r62, 0, w^2] + 6*G[r61, -w, r62, 0, z3] + 
 8*G[r61, -w, r62, 1, w^2] - 8*G[r61, -w, r62, 1, z3] + 
 2*G[r61, -w, r62, r61, w^2] - 2*G[r61, -w, r62, r61, z3] + 
 2*G[r61, -w, r62, r62, w^2] - 2*G[r61, -w, r62, r62, z3] + 
 12*G[r61, -w, -w^(-1), 0, w^2] - 12*G[r61, -w, -w^(-1), 0, z3] - 
 24*G[r61, -w, -w^(-1), 1, w^2] + 24*G[r61, -w, -w^(-1), 1, z3] + 
 4*G[r61, w^2, 0, 0, w^2] - 4*G[r61, w^2, 0, 0, z3] - 
 8*G[r61, w^2, 0, 1, w^2] + 8*G[r61, w^2, 0, 1, z3] - 
 12*G[r61, w^2, 1, 0, w^2] + 12*G[r61, w^2, 1, 0, z3] + 
 8*G[r61, w^2, 1, 1, w^2] - 8*G[r61, w^2, 1, 1, z3] + 
 8*G[r61, w^2, 1, r61, w^2] - 8*G[r61, w^2, 1, r61, z3] + 
 8*G[r61, w^2, 1, r62, w^2] - 8*G[r61, w^2, 1, r62, z3] - 
 6*G[r61, w^2, r61, 0, w^2] + 6*G[r61, w^2, r61, 0, z3] + 
 8*G[r61, w^2, r61, 1, w^2] - 8*G[r61, w^2, r61, 1, z3] + 
 2*G[r61, w^2, r61, r61, w^2] - 2*G[r61, w^2, r61, r61, z3] + 
 2*G[r61, w^2, r61, r62, w^2] - 2*G[r61, w^2, r61, r62, z3] - 
 6*G[r61, w^2, r62, 0, w^2] + 6*G[r61, w^2, r62, 0, z3] + 
 8*G[r61, w^2, r62, 1, w^2] - 8*G[r61, w^2, r62, 1, z3] + 
 2*G[r61, w^2, r62, r61, w^2] - 2*G[r61, w^2, r62, r61, z3] + 
 2*G[r61, w^2, r62, r62, w^2] - 2*G[r61, w^2, r62, r62, z3] + 
 6*G[r61, w^2, w^(-2), 0, w^2] - 6*G[r61, w^2, w^(-2), 0, z3] - 
 6*G[r61, w^2, w^(-2), r61, w^2] + 6*G[r61, w^2, w^(-2), r61, z3] - 
 6*G[r61, w^2, w^(-2), r62, w^2] + 6*G[r61, w^2, w^(-2), r62, z3] + 
 4*G[r61, w^2, -w, 0, w^2] - 4*G[r61, w^2, -w, 0, z3] - 
 8*G[r61, w^2, -w, 1, w^2] + 8*G[r61, w^2, -w, 1, z3] + 
 6*G[r61, w^2, w^2, 0, w^2] - 6*G[r61, w^2, w^2, 0, z3] - 
 6*G[r61, w^2, w^2, r61, w^2] + 6*G[r61, w^2, w^2, r61, z3] - 
 6*G[r61, w^2, w^2, r62, w^2] + 6*G[r61, w^2, w^2, r62, z3] - 
 10*G[r62, 0, 0, 0, w^2] + 10*G[r62, 0, 0, 0, z3] + 8*G[r62, 0, 0, 1, w^2] - 
 8*G[r62, 0, 0, 1, z3] + 6*G[r62, 0, 0, r61, w^2] - 6*G[r62, 0, 0, r61, z3] + 
 6*G[r62, 0, 0, r62, w^2] - 6*G[r62, 0, 0, r62, z3] + 
 24*G[r62, 0, 1, 0, w^2] - 24*G[r62, 0, 1, 0, z3] - 16*G[r62, 0, 1, 1, w^2] + 
 16*G[r62, 0, 1, 1, z3] - 16*G[r62, 0, 1, r61, w^2] + 
 16*G[r62, 0, 1, r61, z3] - 16*G[r62, 0, 1, r62, w^2] + 
 16*G[r62, 0, 1, r62, z3] + 12*G[r62, 0, r61, 0, w^2] - 
 12*G[r62, 0, r61, 0, z3] - 16*G[r62, 0, r61, 1, w^2] + 
 16*G[r62, 0, r61, 1, z3] - 4*G[r62, 0, r61, r61, w^2] + 
 4*G[r62, 0, r61, r61, z3] - 4*G[r62, 0, r61, r62, w^2] + 
 4*G[r62, 0, r61, r62, z3] + 12*G[r62, 0, r62, 0, w^2] - 
 12*G[r62, 0, r62, 0, z3] - 16*G[r62, 0, r62, 1, w^2] + 
 16*G[r62, 0, r62, 1, z3] - 4*G[r62, 0, r62, r61, w^2] + 
 4*G[r62, 0, r62, r61, z3] - 4*G[r62, 0, r62, r62, w^2] + 
 4*G[r62, 0, r62, r62, z3] - 6*G[r62, 0, w^(-2), 0, w^2] + 
 6*G[r62, 0, w^(-2), 0, z3] + 6*G[r62, 0, w^(-2), r61, w^2] - 
 6*G[r62, 0, w^(-2), r61, z3] + 6*G[r62, 0, w^(-2), r62, w^2] - 
 6*G[r62, 0, w^(-2), r62, z3] - 8*G[r62, 0, -w^(-1), 0, w^2] + 
 8*G[r62, 0, -w^(-1), 0, z3] + 16*G[r62, 0, -w^(-1), 1, w^2] - 
 16*G[r62, 0, -w^(-1), 1, z3] - 8*G[r62, 0, -w, 0, w^2] + 
 8*G[r62, 0, -w, 0, z3] + 16*G[r62, 0, -w, 1, w^2] - 
 16*G[r62, 0, -w, 1, z3] - 6*G[r62, 0, w^2, 0, w^2] + 
 6*G[r62, 0, w^2, 0, z3] + 6*G[r62, 0, w^2, r61, w^2] - 
 6*G[r62, 0, w^2, r61, z3] + 6*G[r62, 0, w^2, r62, w^2] - 
 6*G[r62, 0, w^2, r62, z3] + 4*G[r62, w^(-2), 0, 0, w^2] - 
 4*G[r62, w^(-2), 0, 0, z3] - 8*G[r62, w^(-2), 0, 1, w^2] + 
 8*G[r62, w^(-2), 0, 1, z3] - 12*G[r62, w^(-2), 1, 0, w^2] + 
 12*G[r62, w^(-2), 1, 0, z3] + 8*G[r62, w^(-2), 1, 1, w^2] - 
 8*G[r62, w^(-2), 1, 1, z3] + 8*G[r62, w^(-2), 1, r61, w^2] - 
 8*G[r62, w^(-2), 1, r61, z3] + 8*G[r62, w^(-2), 1, r62, w^2] - 
 8*G[r62, w^(-2), 1, r62, z3] - 6*G[r62, w^(-2), r61, 0, w^2] + 
 6*G[r62, w^(-2), r61, 0, z3] + 8*G[r62, w^(-2), r61, 1, w^2] - 
 8*G[r62, w^(-2), r61, 1, z3] + 2*G[r62, w^(-2), r61, r61, w^2] - 
 2*G[r62, w^(-2), r61, r61, z3] + 2*G[r62, w^(-2), r61, r62, w^2] - 
 2*G[r62, w^(-2), r61, r62, z3] - 6*G[r62, w^(-2), r62, 0, w^2] + 
 6*G[r62, w^(-2), r62, 0, z3] + 8*G[r62, w^(-2), r62, 1, w^2] - 
 8*G[r62, w^(-2), r62, 1, z3] + 2*G[r62, w^(-2), r62, r61, w^2] - 
 2*G[r62, w^(-2), r62, r61, z3] + 2*G[r62, w^(-2), r62, r62, w^2] - 
 2*G[r62, w^(-2), r62, r62, z3] + 6*G[r62, w^(-2), w^(-2), 0, w^2] - 
 6*G[r62, w^(-2), w^(-2), 0, z3] - 6*G[r62, w^(-2), w^(-2), r61, w^2] + 
 6*G[r62, w^(-2), w^(-2), r61, z3] - 6*G[r62, w^(-2), w^(-2), r62, w^2] + 
 6*G[r62, w^(-2), w^(-2), r62, z3] + 4*G[r62, w^(-2), -w^(-1), 0, w^2] - 
 4*G[r62, w^(-2), -w^(-1), 0, z3] - 8*G[r62, w^(-2), -w^(-1), 1, w^2] + 
 8*G[r62, w^(-2), -w^(-1), 1, z3] + 6*G[r62, w^(-2), w^2, 0, w^2] - 
 6*G[r62, w^(-2), w^2, 0, z3] - 6*G[r62, w^(-2), w^2, r61, w^2] + 
 6*G[r62, w^(-2), w^2, r61, z3] - 6*G[r62, w^(-2), w^2, r62, w^2] + 
 6*G[r62, w^(-2), w^2, r62, z3] + 6*G[r62, -w^(-1), 0, 0, w^2] - 
 6*G[r62, -w^(-1), 0, 0, z3] - 6*G[r62, -w^(-1), 0, r61, w^2] + 
 6*G[r62, -w^(-1), 0, r61, z3] - 6*G[r62, -w^(-1), 0, r62, w^2] + 
 6*G[r62, -w^(-1), 0, r62, z3] - 12*G[r62, -w^(-1), 1, 0, w^2] + 
 12*G[r62, -w^(-1), 1, 0, z3] + 8*G[r62, -w^(-1), 1, 1, w^2] - 
 8*G[r62, -w^(-1), 1, 1, z3] + 8*G[r62, -w^(-1), 1, r61, w^2] - 
 8*G[r62, -w^(-1), 1, r61, z3] + 8*G[r62, -w^(-1), 1, r62, w^2] - 
 8*G[r62, -w^(-1), 1, r62, z3] - 6*G[r62, -w^(-1), r61, 0, w^2] + 
 6*G[r62, -w^(-1), r61, 0, z3] + 8*G[r62, -w^(-1), r61, 1, w^2] - 
 8*G[r62, -w^(-1), r61, 1, z3] + 2*G[r62, -w^(-1), r61, r61, w^2] - 
 2*G[r62, -w^(-1), r61, r61, z3] + 2*G[r62, -w^(-1), r61, r62, w^2] - 
 2*G[r62, -w^(-1), r61, r62, z3] - 6*G[r62, -w^(-1), r62, 0, w^2] + 
 6*G[r62, -w^(-1), r62, 0, z3] + 8*G[r62, -w^(-1), r62, 1, w^2] - 
 8*G[r62, -w^(-1), r62, 1, z3] + 2*G[r62, -w^(-1), r62, r61, w^2] - 
 2*G[r62, -w^(-1), r62, r61, z3] + 2*G[r62, -w^(-1), r62, r62, w^2] - 
 2*G[r62, -w^(-1), r62, r62, z3] + 12*G[r62, -w^(-1), -w, 0, w^2] - 
 12*G[r62, -w^(-1), -w, 0, z3] - 24*G[r62, -w^(-1), -w, 1, w^2] + 
 24*G[r62, -w^(-1), -w, 1, z3] + 6*G[r62, -w, 0, 0, w^2] - 
 6*G[r62, -w, 0, 0, z3] - 6*G[r62, -w, 0, r61, w^2] + 
 6*G[r62, -w, 0, r61, z3] - 6*G[r62, -w, 0, r62, w^2] + 
 6*G[r62, -w, 0, r62, z3] - 12*G[r62, -w, 1, 0, w^2] + 
 12*G[r62, -w, 1, 0, z3] + 8*G[r62, -w, 1, 1, w^2] - 8*G[r62, -w, 1, 1, z3] + 
 8*G[r62, -w, 1, r61, w^2] - 8*G[r62, -w, 1, r61, z3] + 
 8*G[r62, -w, 1, r62, w^2] - 8*G[r62, -w, 1, r62, z3] - 
 6*G[r62, -w, r61, 0, w^2] + 6*G[r62, -w, r61, 0, z3] + 
 8*G[r62, -w, r61, 1, w^2] - 8*G[r62, -w, r61, 1, z3] + 
 2*G[r62, -w, r61, r61, w^2] - 2*G[r62, -w, r61, r61, z3] + 
 2*G[r62, -w, r61, r62, w^2] - 2*G[r62, -w, r61, r62, z3] - 
 6*G[r62, -w, r62, 0, w^2] + 6*G[r62, -w, r62, 0, z3] + 
 8*G[r62, -w, r62, 1, w^2] - 8*G[r62, -w, r62, 1, z3] + 
 2*G[r62, -w, r62, r61, w^2] - 2*G[r62, -w, r62, r61, z3] + 
 2*G[r62, -w, r62, r62, w^2] - 2*G[r62, -w, r62, r62, z3] + 
 12*G[r62, -w, -w^(-1), 0, w^2] - 12*G[r62, -w, -w^(-1), 0, z3] - 
 24*G[r62, -w, -w^(-1), 1, w^2] + 24*G[r62, -w, -w^(-1), 1, z3] + 
 4*G[r62, w^2, 0, 0, w^2] - 4*G[r62, w^2, 0, 0, z3] - 
 8*G[r62, w^2, 0, 1, w^2] + 8*G[r62, w^2, 0, 1, z3] - 
 12*G[r62, w^2, 1, 0, w^2] + 12*G[r62, w^2, 1, 0, z3] + 
 8*G[r62, w^2, 1, 1, w^2] - 8*G[r62, w^2, 1, 1, z3] + 
 8*G[r62, w^2, 1, r61, w^2] - 8*G[r62, w^2, 1, r61, z3] + 
 8*G[r62, w^2, 1, r62, w^2] - 8*G[r62, w^2, 1, r62, z3] - 
 6*G[r62, w^2, r61, 0, w^2] + 6*G[r62, w^2, r61, 0, z3] + 
 8*G[r62, w^2, r61, 1, w^2] - 8*G[r62, w^2, r61, 1, z3] + 
 2*G[r62, w^2, r61, r61, w^2] - 2*G[r62, w^2, r61, r61, z3] + 
 2*G[r62, w^2, r61, r62, w^2] - 2*G[r62, w^2, r61, r62, z3] - 
 6*G[r62, w^2, r62, 0, w^2] + 6*G[r62, w^2, r62, 0, z3] + 
 8*G[r62, w^2, r62, 1, w^2] - 8*G[r62, w^2, r62, 1, z3] + 
 2*G[r62, w^2, r62, r61, w^2] - 2*G[r62, w^2, r62, r61, z3] + 
 2*G[r62, w^2, r62, r62, w^2] - 2*G[r62, w^2, r62, r62, z3] + 
 6*G[r62, w^2, w^(-2), 0, w^2] - 6*G[r62, w^2, w^(-2), 0, z3] - 
 6*G[r62, w^2, w^(-2), r61, w^2] + 6*G[r62, w^2, w^(-2), r61, z3] - 
 6*G[r62, w^2, w^(-2), r62, w^2] + 6*G[r62, w^2, w^(-2), r62, z3] + 
 4*G[r62, w^2, -w, 0, w^2] - 4*G[r62, w^2, -w, 0, z3] - 
 8*G[r62, w^2, -w, 1, w^2] + 8*G[r62, w^2, -w, 1, z3] + 
 6*G[r62, w^2, w^2, 0, w^2] - 6*G[r62, w^2, w^2, 0, z3] - 
 6*G[r62, w^2, w^2, r61, w^2] + 6*G[r62, w^2, w^2, r61, z3] - 
 6*G[r62, w^2, w^2, r62, w^2] + 6*G[r62, w^2, w^2, r62, z3] - 
 (8*Pi*G[1, w^2]*GI[0, r2])/3 + (8*Pi*G[1, z3]*GI[0, r2])/3 + 
 (4*Pi*G[r61, w^2]*GI[0, r2])/3 - (4*Pi*G[r61, z3]*GI[0, r2])/3 + 
 (4*Pi*G[r62, w^2]*GI[0, r2])/3 - (4*Pi*G[r62, z3]*GI[0, r2])/3 - 
 24*G[0, w]*Zeta[3] + 48*G[1, w]*Zeta[3] - 16*G[1, w^2]*Zeta[3] + 
 16*G[1, z3]*Zeta[3] + 8*G[r61, w^2]*Zeta[3] - 8*G[r61, z3]*Zeta[3] + 
 8*G[r62, w^2]*Zeta[3] - 8*G[r62, z3]*Zeta[3]


==> Analytical_expressions/Cal_NP3_g58_weight4/g58bpre_4.m <==
-1/6*(Pi^2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
     ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[r1, w]) - 
 (Pi^2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
     ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[r2, w])/
  6 + G[0, -w]^2*
  ((Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[w^(-2), -w])/2 - 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[w^(-2), z2])/2 + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1] - (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), -w])/2 + 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), z2])/2 + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1] + 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w, z2])/2 + (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[w^2, -w])/2 - (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[w^2, z2])/2) + 
 G[0, z2]*(-1/3*(Pi^2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]) + 
   G[1, -w]*(2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w^(-1), 1] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w, 1]) - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 0, w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 0, 1] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, 1] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, 0, 1] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, 1, 1]) + G[w^(-2), -w]*
  (-1/12*(Pi^2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]) + 
   G[1, -w]*(Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w^(-1), 1] + 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w^(-1), -w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w, 1]) - (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[0, 0, -w])/2 + 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 0, w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 1, -w] + (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[0, -w, -w])/2 - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[1, -w, -w] + (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), 0, 1])/2 + 
   (3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), 0, -w])/2 - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, 1] - 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, -w] + 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w, 0, 1])/2 - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, 1, 1]) + G[w^2, -w]*
  (-1/12*(Pi^2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]) - 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[0, 0, -w])/2 + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 0, w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 1, -w] - (3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[0, -w, -w])/2 + 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[1, -w, -w] + (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), 0, 1])/2 - 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), 0, -w])/2 - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, 1] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, -w] + 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w, 0, 1])/2 - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, 1, 1]) + G[-w^(-1), -w]*
  (-1/4*(Pi^2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]) + 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[0, 0, -w])/2 - 6*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 0, w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 1, -w] - (5*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[0, -w, -w])/2 + 5*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[1, -w, -w] + (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), 0, 1])/2 - 
   (7*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), 0, -w])/2 - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, 1] + 7*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, -w] + 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w, 0, 1])/2 - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, 1, 1]) + G[-w^(-1), z2]*
  ((Pi^2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])/4 - 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[0, 0, -w])/2 + 6*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 0, w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 1, -w] + (5*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[0, -w, -w])/2 - 5*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[1, -w, -w] - (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), 0, 1])/2 + 
   (7*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), 0, -w])/2 + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, 1] - 7*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, -w] - 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w, 0, 1])/2 + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, 1, 1]) + G[w^2, z2]*
  ((Pi^2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])/12 + 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[0, 0, -w])/2 - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 0, w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 1, -w] + (3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[0, -w, -w])/2 - 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[1, -w, -w] - (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), 0, 1])/2 + 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), 0, -w])/2 + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, 1] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, -w] - 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w, 0, 1])/2 + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, 1, 1]) + G[w^(-2), z2]*
  ((Pi^2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])/12 + 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[0, 0, -w])/2 - 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 0, w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 1, -w] - (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[0, -w, -w])/2 + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[1, -w, -w] - (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), 0, 1])/2 - 
   (3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), 0, -w])/2 + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, 1] + 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, -w] - 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w, 0, 1])/2 + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, 1, 1]) + G[-w, z2]*
  ((Pi^2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])/4 - 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[0, 0, -w])/2 + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 1, -w] - (7*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[0, -w, -w])/2 + 7*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[1, -w, -w] - (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), 0, 1])/2 - 
   (5*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), 0, -w])/2 + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, 1] + 5*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, -w] - 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w, 0, 1])/2 + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, 1, 1]) + 
 G[0, w]*((Pi^2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])/6 - 
   3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, -w, -w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^(-2), 0, -w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^(-2), 0, z2] - 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 0, -w] + 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 0, z2] - 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, 0, z2] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^2, 0, -w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^2, 0, z2]) + 
 G[0, -w]*((Pi^2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])/3 + 
   (7*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), -w]^2)/2 + 
   (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
       ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
     G[-w^(-1), z2]*G[-w, 1])/2 + 
   G[0, z2]*(-(Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w^(-1), 1]) - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w, 1]) + G[w^(-2), -w]*
    (-(Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[1, -w]) - (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w^(-1), 1])/2 - (3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w^(-1), -w])/2 - (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w, 1])/2) + G[w^(-2), z2]*
    ((Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w^(-1), 1])/2 + (3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w^(-1), -w])/2 + (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w, 1])/2) + G[0, w]*
    (-(Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[w^(-2), -w]) + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[w^(-2), z2] + 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w^(-1), -w] - 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w^(-1), z2] + 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w, z2] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[w^2, -w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[w^2, z2]) + G[-w^(-1), -w]*
    ((-7*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w^(-1), z2])/2 - (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w, 1])/2 + (5*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w, z2])/2 + (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[w^2, -w])/2 - (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[w^2, z2])/2) + G[-w, 1]*
    ((Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w, z2])/2 - (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[w^2, -w])/2 + (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[w^2, z2])/2) + G[-w^(-1), 1]*
    (-1/2*(Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w^(-1), -w]) + (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w^(-1), z2])/2 + (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w, z2])/2 - (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[w^2, -w])/2 + (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[w^2, z2])/2) + G[1, -w]*
    (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[w^(-2), z2] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w^(-1), 1] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w^(-1), -w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w^(-1), z2] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w, 1] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w, z2] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[w^2, -w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[w^2, z2]) + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 0, -w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 0, w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 0, z2] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, -w^(-1), -w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, -w^(-1), z2] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, -w, -w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, -w, z2] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^(-2), 0, -w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^(-2), 0, z2] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^(-2), -w^(-1), -w] - 
   2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^(-2), -w^(-1), z2] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 0, 1] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), 1, 1] - 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), -w^(-1), -w] + 
   3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), -w^(-1), z2] - 
   3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), -w, z2] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, 0, 1] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, 1, 1] - 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, -w^(-1), z2] + 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, -w, z2] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^2, 0, -w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^2, 0, z2] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^2, -w, -w] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^2, -w, z2]) + 
 G[1, -w]*(-7*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), -w]^2 - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), z2]*G[-w, 1] + G[w^(-2), z2]*
    (-(Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w^(-1), 1]) - 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w^(-1), -w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w, 1]) + G[-w, 1]*
    (-(Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
         ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
       G[-w, z2]) + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[w^2, -w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[w^2, z2]) + G[-w^(-1), 1]*
    (Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w^(-1), -w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w^(-1), z2] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w, z2] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[w^2, -w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[w^2, z2]) + G[-w^(-1), -w]*
    (7*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w^(-1), z2] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w, 1] - 5*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[-w, z2] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[w^2, -w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
        ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
      G[w^2, z2]) - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 0, -w] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, 0, z2] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, -w^(-1), -w] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, -w^(-1), z2] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, -w, -w] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[0, -w, z2] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^(-2), 0, -w] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^(-2), 0, z2] - 4*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^(-2), -w^(-1), -w] + 
   4*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^(-2), -w^(-1), z2] + 
   6*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), -w^(-1), -w] - 
   6*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), -w^(-1), z2] + 
   6*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w^(-1), -w, z2] + 6*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, -w^(-1), z2] - 6*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[-w, -w, z2] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^2, 0, -w] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^2, 0, z2] - 4*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^2, -w, -w] + 4*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
      ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^2, -w, z2]) - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[0, 0, 0, -w] + 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[0, 0, 0, w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[0, 0, 0, z2] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[0, 0, 1, -w] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[0, 0, 1, z2] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[0, -w^(-1), 0, -w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[0, -w^(-1), 0, z2] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[0, -w^(-1), 1, -w] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[0, -w^(-1), 1, z2] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[0, -w, 0, -w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[0, -w, 0, z2] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[0, -w, 1, -w] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[0, -w, 1, z2] + 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[0, -w, -w, -w] - 6*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[1, -w, -w, -w] - 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[r1, 0, 0, w] - 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[r2, 0, 0, w] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^(-2), 0, 0, -w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^(-2), 0, 0, z2] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^(-2), 0, 1, -w] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^(-2), 0, 1, z2] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^(-2), -w^(-1), 0, -w] + 
 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^(-2), -w^(-1), 0, z2] + 
 4*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^(-2), -w^(-1), 1, -w] - 
 4*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^(-2), -w^(-1), 1, z2] + 
 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[-w^(-1), 0, -w, -w] - 
 6*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[-w^(-1), 1, -w, -w] + 
 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[-w^(-1), -w^(-1), 0, -w] - 
 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[-w^(-1), -w^(-1), 0, z2] - 
 6*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[-w^(-1), -w^(-1), 1, -w] + 
 6*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[-w^(-1), -w^(-1), 1, z2] + 
 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[-w^(-1), -w, 0, z2] - 
 6*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[-w^(-1), -w, 1, z2] + 
 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[-w, -w^(-1), 0, z2] - 
 6*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[-w, -w^(-1), 1, z2] - 
 3*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[-w, -w, 0, z2] + 6*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[-w, -w, 1, z2] + Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^2, 0, 0, -w] - Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^2, 0, 0, z2] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^2, 0, 1, -w] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^2, 0, 1, z2] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^2, -w, 0, -w] + 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^2, -w, 0, z2] + 4*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^2, -w, 1, -w] - 4*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^2, -w, 1, z2] - 2*Bracket[(-2*(1 + w)^2*(1 - 3*w + w^2)*(1 + z3))/
    ((-1 + z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*Zeta[3]


==> Analytical_expressions/Cal_NP3_g59_weight4/NP3_g59_Cotes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     46632,       1090]
NotebookOptionsPosition[     44552,       1053]
NotebookOutlinePosition[     45008,       1071]
CellTagsIndexPosition[     44965,       1068]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/wangyefan/software/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8517671808264503`*^9, 3.851767184515833*^9}, {
  3.861105922927328*^9, 3.86110592519702*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"07efbfea-0336-4406-9705-29545e2a999f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"51ce4f9a-b875-422d-8bf9-972eecc26eff"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061872452015*^9, 3.856085423074492*^9, 3.856266780415674*^9, 
   3.861105926925709*^9, 3.861338743201063*^9, 3.875449859274147*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"bf98d088-ab72-43e5-9c38-\
4755dce48a99"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061872452015*^9, 3.856085423074492*^9, 3.856266780415674*^9, 
   3.861105926925709*^9, 3.861338743201063*^9, 3.8754498592748013`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"b5097231-92da-4cc3-8388-\
279c6f985b31"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061872452015*^9, 3.856085423074492*^9, 3.856266780415674*^9, 
   3.861105926925709*^9, 3.861338743201063*^9, 3.87544985927815*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"313815f4-9e59-4698-ae95-\
53d357c279e0"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061872452015*^9, 3.856085423074492*^9, 3.856266780415674*^9, 
   3.861105926925709*^9, 3.861338743201063*^9, 3.87544985927887*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"918af9fb-75d2-45e9-a1ef-\
ffffcfb54094"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061872452015*^9, 3.856085423074492*^9, 3.856266780415674*^9, 
   3.861105926925709*^9, 3.861338743201063*^9, 3.875449859279509*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"bfcfc47b-669e-400d-abfe-\
bd5516e7aada"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061872452015*^9, 3.856085423074492*^9, 3.856266780415674*^9, 
   3.861105926925709*^9, 3.861338743201063*^9, 3.875449859375306*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"6d7502f3-2e39-4259-9ddd-\
6428a5fcdbfa"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061872452015*^9, 3.856085423074492*^9, 3.856266780415674*^9, 
   3.861105926925709*^9, 3.861338743201063*^9, 3.8754498596134872`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"d09cacdf-25ef-425a-a5d6-\
cbfe96bbc090"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061872452015*^9, 3.856085423074492*^9, 3.856266780415674*^9, 
   3.861105926925709*^9, 3.861338743201063*^9, 3.875449859629331*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"fb94b63b-65ea-46d8-ab9e-\
5587784910a8"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061872452015*^9, 3.856085423074492*^9, 3.856266780415674*^9, 
   3.861105926925709*^9, 3.861338743201063*^9, 3.87544986019769*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"105a94f0-7e66-4ebd-8b5f-\
5e08c025bb20"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061872452015*^9, 3.856085423074492*^9, 3.856266780415674*^9, 
   3.861105926925709*^9, 3.861338743201063*^9, 3.875449860214964*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"efd650ee-f562-4578-a66e-\
204ce3ae2637"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061872452015*^9, 3.856085423074492*^9, 3.856266780415674*^9, 
   3.861105926925709*^9, 3.861338743201063*^9, 3.875449860216907*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"a23b082f-0419-459c-81a7-\
3f180c61b31a"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.855029048587594*^9, 3.855029068109993*^9}, {
   3.855058410726265*^9, 3.855058412397024*^9}, {3.85536174741825*^9, 
   3.855361749455186*^9}, 3.856054753371503*^9, 3.856054989298245*^9, {
   3.856055909568553*^9, 3.856055912463208*^9}, 3.856055963367999*^9, 
   3.8560609981049223`*^9, 
   3.878111374943534*^9},ExpressionUUID->"a3b59bc5-e753-4591-8e37-\
4d9725542af3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g59a", "[", "4", "]"}], "=", 
   RowBox[{"Get", "[", "\"\<g59a_4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.85519510700385*^9, 3.855195120609766*^9}, {
   3.8560547549321747`*^9, 3.856054758511573*^9}, {3.8560549904717913`*^9, 
   3.856054992947584*^9}, 3.856055917190119*^9, {3.87829378893281*^9, 
   3.87829378893281*^9}, {3.8782938236750975`*^9, 
   3.87829383972163*^9}},ExpressionUUID->"94edae1e-39c0-419e-8908-\
07271e61922d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exp", "=", 
   RowBox[{"Get", "[", "\"\<g59bpre_4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8549591322928658`*^9, 3.854959137767748*^9}, 
   3.855018994791181*^9, 3.8550290291463947`*^9, 3.855057832577569*^9, 
   3.8560547564327297`*^9, 3.856054994713579*^9, 3.856055919436935*^9, 
   3.87829378893281*^9, {3.8782938236750975`*^9, 
   3.878293842846382*^9}},ExpressionUUID->"821456ee-ea3d-411f-9c7f-\
6d700a2a8920"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g59preCotes", "[", 
   RowBox[{"s_", ",", "t_", ",", "d_", ",", "del_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "p1", ",", "p2", ",", "p3", ",", "p4", ",", "wvalue", ",", "z3value", 
      ",", "e1", ",", "e2", ",", "e3", ",", "z3min", ",", "z3max", ",", "len",
       ",", "num0", ",", "t1", ",", "t2", ",", "t3", ",", "t5", ",", "t6", 
      ",", "final", ",", "z2rep"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"e1", "=", 
       RowBox[{"exp", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"x__", ",", "z3"}], "]"}], "\[RuleDelayed]", "0"}], ",", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"x__", ",", "z2"}], "]"}], "\[RuleDelayed]", "0"}]}], 
         "}"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"e2", "=", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"NormalizeG", "[", 
           RowBox[{
            RowBox[{"Expand", "[", 
             RowBox[{"exp", "-", "e1"}], "]"}], "//.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"G", "[", 
                RowBox[{"x__", ",", "z3"}], "]"}], "\[RuleDelayed]", 
               RowBox[{"GG", "[", 
                RowBox[{"x", ",", "z3"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{"G", "[", 
                RowBox[{"x__", ",", "z2"}], "]"}], "\[RuleDelayed]", 
               RowBox[{"GG", "[", 
                RowBox[{"x", ",", "z2"}], "]"}]}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"GG", "[", 
             RowBox[{"x___", ",", "z2"}], "]"}], ",", 
            RowBox[{"GG", "[", 
             RowBox[{"x___", ",", "z3"}], "]"}]}], "}"}], ",", "Simplify"}], 
         "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"GG", "[", 
            RowBox[{"x___", ",", "z2"}], "]"}], "\[RuleDelayed]", 
           RowBox[{"G", "[", 
            RowBox[{"x", ",", "z2"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"GG", "[", 
            RowBox[{"x___", ",", "z3"}], "]"}], "\[RuleDelayed]", 
           RowBox[{"G", "[", 
            RowBox[{"x", ",", "z3"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Bracket", "[", "x__", "]"}], "\[RuleDelayed]", "x"}]}], 
         "}"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"wvalue", "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "s"}], "]"}], " ", 
             RowBox[{"Sqrt", "[", "s", "]"}]}], "-", "s"}], ")"}]}], ",", 
         "25"}], "]"}]}], ";", 
      RowBox[{"z3value", "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "s"}], "+", 
            RowBox[{"s", "^", "2"}], "-", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"s", "^", "2"}], "+", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "t"}], ")"}]}], "-", 
                 RowBox[{"4", " ", "t"}]}], ")"}], "^", "2"}]}], "]"}], "-", 
            RowBox[{"4", " ", "t"}], "+", 
            RowBox[{"s", " ", "t"}]}], ")"}]}], ",", "25"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"z3min", "=", 
       RowBox[{
        RowBox[{"wvalue", "^", "2"}], "+", "del"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"z3max", "=", "z3value"}], ";", "\[IndentingNewLine]", 
      RowBox[{"len", "=", 
       RowBox[{
        RowBox[{"1", "/", "d"}], " ", 
        RowBox[{"(", 
         RowBox[{"z3max", "-", "z3min"}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"num0", "=", 
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"r5", "\[Rule]", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
             RowBox[{"r6", "\[Rule]", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w", "+", 
                  RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
             RowBox[{"r51", "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "w"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "+", "w", 
                 "+", 
                 RowBox[{"w", "^", "2"}]}], ")"}]}]}], ",", 
             RowBox[{"r52", "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "w"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "+", "w", 
                 "+", 
                 RowBox[{"w", "^", "2"}]}], ")"}]}]}], ",", 
             RowBox[{"r61", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "w", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"w", "^", "2"}]}], "+", 
                   RowBox[{"w", "^", "3"}], "-", 
                   RowBox[{"w", "^", "4"}], "+", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"w", "^", "2"}], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ")"}], 
                 "/", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
             RowBox[{"r62", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "w", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"w", "^", "2"}]}], "+", 
                   RowBox[{"w", "^", "3"}], "-", 
                   RowBox[{"w", "^", "4"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ")"}], 
                 "/", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
             RowBox[{"r7", "\[Rule]", 
              RowBox[{
               RowBox[{"1", "/", "w"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", "w", "+", 
                 RowBox[{"w", "^", "2"}]}], ")"}]}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", "\[Rule]", "wvalue"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"r1", "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
             "2"}]}], ",", 
           RowBox[{"r2", "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
             "2"}]}], ",", 
           RowBox[{"r3", "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
             "2"}]}], ",", 
           RowBox[{"r4", "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
             "2"}]}], ",", 
           RowBox[{"w", "\[Rule]", "wvalue"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"p4", "=", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{"Get", "[", "\"\<g59bprep4_4.m\>\"", "]"}], ",", "num0"}], 
        "]"}]}], ";", "\n", 
      RowBox[{"p3", "=", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{"Get", "[", "\"\<g59bprep3_4.m\>\"", "]"}], ",", "num0"}], 
        "]"}]}], ";", "\n", 
      RowBox[{"p2", "=", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{"Get", "[", "\"\<g59bprep2_4.m\>\"", "]"}], ",", "num0"}], 
        "]"}]}], ";", "\n", 
      RowBox[{"p1", "=", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{"Get", "[", "\"\<g59bprep1_4.m\>\"", "]"}], ",", "num0"}], 
        "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"z2rep", "=", 
       RowBox[{"{", 
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"w", "^", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "w", "+", 
                 RowBox[{"w", "^", "3"}], "-", 
                 RowBox[{"w", "^", "4"}]}], ")"}], " ", "z3"}], "+", 
              RowBox[{
               RowBox[{"w", "^", "2"}], " ", 
               RowBox[{"z3", "^", "2"}]}], "+", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"w", "^", "4"}], " ", 
                 RowBox[{"z3", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"z3", "-", 
                   RowBox[{"w", " ", 
                    RowBox[{"(", 
                    RowBox[{"w", "+", "z3", "+", 
                    RowBox[{"w", " ", "z3", " ", 
                    RowBox[{"(", 
                    RowBox[{"w", "-", 
                    RowBox[{"w", "^", "2"}], "+", "z3"}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "^", "2"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"w", "^", "2"}], " ", "z3"}], ")"}]}], ")"}]}]}], 
        "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t1", "=", 
       RowBox[{"p1", "*", 
        RowBox[{"Ginsh", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{"12", "*", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "z3"}], "]"}]}], "+", 
           RowBox[{"8", "*", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
           RowBox[{"8", "*", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", "z3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"w", "^", "2"}]}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"w", "^", "2"}]}], ",", "z3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"17", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", "w"}], ")"}]}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"17", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", "w"}], ")"}]}], ",", "z3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"17", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"17", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "z3"}], "]"}]}]}], ",", 
          RowBox[{"Union", "[", 
           RowBox[{"num0", ",", 
            RowBox[{"{", 
             RowBox[{"z3", "\[Rule]", "z3value"}], "}"}]}], "]"}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t2", "=", 
       RowBox[{"p2", "*", 
        RowBox[{"Ginsh", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "z3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"w", "^", "2"}]}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"w", "^", "2"}]}], ",", "z3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", "w"}], ")"}]}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", "w"}], ")"}]}], ",", "z3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "z3"}], "]"}]}]}], ",", 
          RowBox[{"Union", "[", 
           RowBox[{"num0", ",", 
            RowBox[{"{", 
             RowBox[{"z3", "\[Rule]", "z3value"}], "}"}]}], "]"}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t3", "=", 
       RowBox[{"p3", "*", 
        RowBox[{"Ginsh", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"G", "[", 
                RowBox[{"r61", ",", 
                 RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
              RowBox[{"G", "[", 
               RowBox[{"r62", ",", 
                RowBox[{"w", "^", "2"}]}], "]"}]}], ")"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"G", "[", 
                RowBox[{"r61", ",", "z3"}], "]"}]}], "-", 
              RowBox[{"G", "[", 
               RowBox[{"r62", ",", "z3"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"w", "^", "2"}]}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"w", "^", "2"}]}], ",", "z3"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"10", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", "w"}], ")"}]}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"10", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", "w"}], ")"}]}], ",", "z3"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"10", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"10", "/", "3"}], ")"}], "*", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "z3"}], "]"}]}]}], ",", 
          RowBox[{"Union", "[", 
           RowBox[{"num0", ",", 
            RowBox[{"{", 
             RowBox[{"z3", "\[Rule]", "z3value"}], "}"}]}], "]"}]}], 
         "]"}]}]}], ";"}], ";", "\[IndentingNewLine]", 
     RowBox[{"t5", "=", 
      RowBox[{"Total", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"len", "*", 
          RowBox[{"1", "/", "90"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}]}]}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}]}]}], "}"}], ",", "num0"}], 
                "]"}]}], "]"}]}], "+", 
            RowBox[{"32", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"12", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"2", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"2", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"32", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"4", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"4", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", 
           RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"t6", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"g59a", "[", "4", "]"}], ",", 
        RowBox[{"Union", "[", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"z2rep", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
              RowBox[{"z3", "\[Rule]", "z3value"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z3", "\[Rule]", "z3value"}], "}"}], ",", "num0"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"final", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"t5", "+", "t3", "+", "t2", "+", "t1", "+", "t6"}], ",", 
        "20"}], "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854965698547666*^9, 3.854965741224839*^9}, {
   3.854965804712245*^9, 3.854966060270164*^9}, 3.8550189999192047`*^9, {
   3.855030613539296*^9, 3.855030722414732*^9}, {3.855031291697262*^9, 
   3.855031293970393*^9}, {3.855031344229027*^9, 3.855031423842352*^9}, {
   3.855031458486013*^9, 3.8550314588167133`*^9}, {3.85503150685287*^9, 
   3.855031507859301*^9}, {3.855031702035344*^9, 3.855031705489744*^9}, {
   3.855031898491376*^9, 3.8550319398622932`*^9}, {3.855057894910499*^9, 
   3.855057903617338*^9}, {3.855057994562982*^9, 3.8550580542444553`*^9}, {
   3.855059952830206*^9, 3.855060004798101*^9}, {3.8550600364315453`*^9, 
   3.8550600503579206`*^9}, {3.855060735842853*^9, 3.855060741343392*^9}, {
   3.855061241165481*^9, 3.855061255394341*^9}, {3.8551057191495523`*^9, 
   3.8551057803972*^9}, {3.855105814000216*^9, 3.855105914525519*^9}, {
   3.855106779684537*^9, 3.855106780999648*^9}, {3.855112112021552*^9, 
   3.855112219907282*^9}, {3.855112260433154*^9, 3.855112556484056*^9}, {
   3.855112589063649*^9, 3.85511259162523*^9}, {3.855112885461705*^9, 
   3.8551128894661493`*^9}, {3.85519515263105*^9, 3.855195243373261*^9}, {
   3.855196723965514*^9, 3.855196729268866*^9}, 3.855197490495431*^9, 
   3.8552362948678837`*^9, 3.855239541534494*^9, {3.855240957293366*^9, 
   3.855240963323822*^9}, {3.855242416357656*^9, 3.855242468658526*^9}, {
   3.8553627469619093`*^9, 3.855362758583682*^9}, {3.855364542733162*^9, 
   3.855364670963439*^9}, {3.8553676234105186`*^9, 3.855367674579145*^9}, {
   3.855367721378117*^9, 3.855367764162581*^9}, {3.855368095164442*^9, 
   3.855368099527795*^9}, {3.855370113964706*^9, 3.8553701144604607`*^9}, 
   3.856002415008726*^9, {3.856002468965139*^9, 3.856002469372952*^9}, {
   3.856002621717852*^9, 3.856002645729732*^9}, {3.856002942838546*^9, 
   3.856003079704371*^9}, {3.856007576298356*^9, 3.856007589431901*^9}, {
   3.856008505430437*^9, 3.856008509213524*^9}, {3.856011232160017*^9, 
   3.856011267170973*^9}, {3.856011300947679*^9, 3.8560113046293793`*^9}, {
   3.856011819007794*^9, 3.8560118312018557`*^9}, {3.856016200100192*^9, 
   3.8560162395613422`*^9}, {3.856054762950149*^9, 3.8560548144047127`*^9}, {
   3.856054997290403*^9, 3.856055069928191*^9}, {3.856055923429194*^9, 
   3.856055929479711*^9}, {3.856085387616561*^9, 3.856085408535227*^9}, {
   3.87829378893281*^9, 3.8782937889641266`*^9}, {3.8782938236907616`*^9, 
   3.87829385328265*^9}},ExpressionUUID->"bd6ca566-1dc4-4084-b888-\
d361fc354bd2"],

Cell[BoxData[
 RowBox[{"g59preCotes", "[", 
  RowBox[{"10", ",", 
   RowBox[{"-", "6.75"}], ",", "50", ",", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "11"}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.875445955113871*^9, 3.8754459866655273`*^9}, {
   3.8754462335654383`*^9, 3.8754462336989*^9}, 3.87544684559144*^9, {
   3.8754493225250473`*^9, 3.8754493264096537`*^9}, 3.875449888438549*^9, {
   3.8781113896770177`*^9, 3.87811139068188*^9}, 3.8781143673045907`*^9, 
   3.878130705799181*^9},ExpressionUUID->"454fd08a-d0fb-44be-a6cf-\
340106ad43f8"]
},
WindowSize->{1027.2, 570.9},
WindowMargins->{{
  Automatic, -4.7999999999999545`}, {-4.7999999999999545`, Automatic}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3b8a8da0-f451-492b-9b6b-6131eb6e8039"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 354, 8, 28, "Input",ExpressionUUID->"07efbfea-0336-4406-9705-29545e2a999f"],
Cell[CellGroupData[{
Cell[937, 32, 135, 2, 28, "Input",ExpressionUUID->"51ce4f9a-b875-422d-8bf9-972eecc26eff"],
Cell[CellGroupData[{
Cell[1097, 38, 1154, 20, 22, "Print",ExpressionUUID->"bf98d088-ab72-43e5-9c38-4755dce48a99"],
Cell[2254, 60, 978, 15, 22, "Print",ExpressionUUID->"b5097231-92da-4cc3-8388-279c6f985b31"],
Cell[3235, 77, 997, 16, 22, "Print",ExpressionUUID->"313815f4-9e59-4698-ae95-53d357c279e0"],
Cell[4235, 95, 1074, 17, 22, "Print",ExpressionUUID->"918af9fb-75d2-45e9-a1ef-ffffcfb54094"],
Cell[5312, 114, 1021, 16, 58, "Print",ExpressionUUID->"bfcfc47b-669e-400d-abfe-bd5516e7aada"],
Cell[6336, 132, 997, 16, 22, "Print",ExpressionUUID->"6d7502f3-2e39-4259-9ddd-6428a5fcdbfa"],
Cell[7336, 150, 1015, 16, 22, "Print",ExpressionUUID->"d09cacdf-25ef-425a-a5d6-cbfe96bbc090"],
Cell[8354, 168, 974, 15, 22, "Print",ExpressionUUID->"fb94b63b-65ea-46d8-ab9e-5587784910a8"],
Cell[9331, 185, 980, 15, 22, "Print",ExpressionUUID->"105a94f0-7e66-4ebd-8b5f-5e08c025bb20"],
Cell[10314, 202, 1058, 16, 40, "Print",ExpressionUUID->"efd650ee-f562-4578-a66e-204ce3ae2637"],
Cell[11375, 220, 1039, 16, 40, "Print",ExpressionUUID->"a23b082f-0419-459c-81a7-3f180c61b31a"]
}, Open  ]]
}, Open  ]],
Cell[12441, 240, 496, 9, 28, "Input",ExpressionUUID->"a3b59bc5-e753-4591-8e37-4d9725542af3"],
Cell[12940, 251, 492, 10, 28, "Input",ExpressionUUID->"94edae1e-39c0-419e-8908-07271e61922d"],
Cell[13435, 263, 464, 9, 28, "Input",ExpressionUUID->"821456ee-ea3d-411f-9c7f-6d700a2a8920"],
Cell[13902, 274, 30067, 763, 1051, "Input",ExpressionUUID->"bd6ca566-1dc4-4084-b888-d361fc354bd2"],
Cell[43972, 1039, 576, 12, 28, "Input",ExpressionUUID->"454fd08a-d0fb-44be-a6cf-340106ad43f8"]
}
]
*)



==> Analytical_expressions/Cal_NP3_g59_weight4/g59a_4.m <==
(397*Pi^4)/972 + ((323*I)/81)*Pi^3*G[0, w] + ((85*I)/81)*Pi^3*G[0, w^2] - 
 (Pi^2*G[0, -w]*G[0, w^2])/3 + 11*G[0, -w]^3*G[0, w^2] - 
 (11*Pi^2*G[0, w]*G[0, w^2])/3 - 3*G[0, -w]^2*G[0, w]*G[0, w^2] - 
 (4*Pi^2*G[0, w^2]^2)/3 - 8*G[0, -w]^2*G[0, w^2]^2 + 6*G[0, w]*G[0, w^2]^3 - 
 27*G[0, w^2]^4 - ((2*I)/3)*Pi^3*G[-I, r1] + (4*Pi^2*G[0, w]*G[-I, r1])/3 + 
 Pi^2*G[0, w^2]*G[-I, r1] - Pi^2*G[0, w^2]*G[-I, w] - 
 ((2*I)/3)*Pi^3*G[I, r1] + (4*Pi^2*G[0, w]*G[I, r1])/3 + 
 Pi^2*G[0, w^2]*G[I, r1] - Pi^2*G[0, w^2]*G[I, w] + (I/3)*Pi^3*G[1/2, r7] - 
 ((2*I)/3)*Pi^3*G[1, r7] + (7*Pi^2*G[0, w^2]*G[1, -w])/3 - 
 60*G[0, -w]^2*G[0, w^2]*G[1, -w] + 14*G[0, -w]*G[0, w]*G[0, w^2]*G[1, -w] + 
 32*G[0, -w]*G[0, w^2]^2*G[1, -w] + 108*G[0, -w]*G[0, w^2]*G[1, -w]^2 - 
 16*G[0, w]*G[0, w^2]*G[1, -w]^2 - 32*G[0, w^2]^2*G[1, -w]^2 - 
 64*G[0, w^2]*G[1, -w]^3 - Pi^2*G[0, w^2]*G[1, w] + 
 6*G[0, -w]^2*G[0, w^2]*G[1, w] - 12*G[0, w^2]^3*G[1, w] - 
 28*G[0, -w]*G[0, w^2]*G[1, -w]*G[1, w] + 32*G[0, w^2]*G[1, -w]^2*G[1, w] + 
 (2*Pi^2*G[0, w^2]*G[1, w^2])/3 + (4*I)*Pi*G[0, w]*G[0, w^2]*G[1, w^2] - 
 4*G[0, -w]*G[0, w^2]^2*G[1, w^2] + 8*G[0, w^2]^2*G[1, -w]*G[1, w^2] + 
 I*Pi^3*G[(3 - I*Sqrt[7])/4, r1] - I*Pi^3*G[(3 - I*Sqrt[7])/4, w] + 
 I*Pi^3*G[(3 + I*Sqrt[7])/4, r1] - I*Pi^3*G[(3 + I*Sqrt[7])/4, w] - 
 ((242*I)/81)*Pi^3*G[r1, w] + (29*Pi^2*G[0, w^2]*G[r1, w])/6 - 
 (4*Pi^2*G[-I, r1]*G[r1, w])/3 - (4*Pi^2*G[I, r1]*G[r1, w])/3 - 
 (4*I)*Pi*G[0, w^2]*G[1, w^2]*G[r1, w] - ((242*I)/81)*Pi^3*G[r2, w] + 
 (29*Pi^2*G[0, w^2]*G[r2, w])/6 - (4*Pi^2*G[-I, r1]*G[r2, w])/3 - 
 (4*Pi^2*G[I, r1]*G[r2, w])/3 - (4*I)*Pi*G[0, w^2]*G[1, w^2]*G[r2, w] - 
 (Pi^2*G[0, w^2]*G[r51, -w])/3 + 4*G[0, -w]^2*G[0, w^2]*G[r51, -w] - 
 8*G[0, -w]*G[0, w^2]*G[1, -w]*G[r51, -w] + (Pi^2*G[0, w^2]*G[r51, w^2])/3 - 
 4*G[0, -w]^2*G[0, w^2]*G[r51, w^2] + 8*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[r51, w^2] - (Pi^2*G[0, w^2]*G[r52, -w])/3 + 
 4*G[0, -w]^2*G[0, w^2]*G[r52, -w] - 8*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[r52, -w] + (Pi^2*G[0, w^2]*G[r52, w^2])/3 - 
 4*G[0, -w]^2*G[0, w^2]*G[r52, w^2] + 8*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[r52, w^2] - 14*G[0, w]*G[0, w^2]^2*G[r61, w^2] + 
 107*G[0, w^2]^3*G[r61, w^2] + 28*G[0, w^2]^2*G[1, w]*G[r61, w^2] + 
 8*G[0, w]*G[0, w^2]*G[r61, w^2]^2 - 128*G[0, w^2]^2*G[r61, w^2]^2 - 
 16*G[0, w^2]*G[1, w]*G[r61, w^2]^2 + 48*G[0, w^2]*G[r61, w^2]^3 - 
 14*G[0, w]*G[0, w^2]^2*G[r62, w^2] + 107*G[0, w^2]^3*G[r62, w^2] + 
 28*G[0, w^2]^2*G[1, w]*G[r62, w^2] + 16*G[0, w]*G[0, w^2]*G[r61, w^2]*
  G[r62, w^2] - 256*G[0, w^2]^2*G[r61, w^2]*G[r62, w^2] - 
 32*G[0, w^2]*G[1, w]*G[r61, w^2]*G[r62, w^2] + 
 144*G[0, w^2]*G[r61, w^2]^2*G[r62, w^2] + 
 8*G[0, w]*G[0, w^2]*G[r62, w^2]^2 - 128*G[0, w^2]^2*G[r62, w^2]^2 - 
 16*G[0, w^2]*G[1, w]*G[r62, w^2]^2 + 144*G[0, w^2]*G[r61, w^2]*
  G[r62, w^2]^2 + 48*G[0, w^2]*G[r62, w^2]^3 - 
 (Pi^2*G[0, w^2]*G[w^(-2), -w])/2 - G[0, -w]^2*G[0, w^2]*G[w^(-2), -w] - 
 G[0, -w]*G[0, w]*G[0, w^2]*G[w^(-2), -w] + 4*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[w^(-2), -w] + 2*G[0, w]*G[0, w^2]*G[1, -w]*G[w^(-2), -w] - 
 4*G[0, w^2]*G[1, -w]^2*G[w^(-2), -w] + 2*G[0, -w]*G[0, w^2]*G[1, w]*
  G[w^(-2), -w] - 4*G[0, w^2]*G[1, -w]*G[1, w]*G[w^(-2), -w] + 
 ((1073*I)/486)*Pi^3*G[w^(-2), w^2] + (Pi^2*G[-1, r7]*G[w^(-2), w^2])/9 - 
 (13*Pi^2*G[0, -w]*G[w^(-2), w^2])/18 + 2*G[0, -w]^3*G[w^(-2), w^2] - 
 (61*Pi^2*G[0, w]*G[w^(-2), w^2])/36 + ((2*I)/3)*Pi*G[0, -w]*G[0, w]*
  G[w^(-2), w^2] - (2*G[0, -w]^2*G[0, w]*G[w^(-2), w^2])/3 - 
 (47*Pi^2*G[0, w^2]*G[w^(-2), w^2])/18 - 
 (2*G[0, -w]^2*G[0, w^2]*G[w^(-2), w^2])/9 - ((2*I)/3)*Pi*G[0, w]*G[0, w^2]*
  G[w^(-2), w^2] + (5*G[0, -w]*G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 + 
 ((20*I)/3)*Pi*G[0, w^2]^2*G[w^(-2), w^2] + 
 (10*G[0, -w]*G[0, w^2]^2*G[w^(-2), w^2])/3 - 
 (34*G[0, w]*G[0, w^2]^2*G[w^(-2), w^2])/3 - (383*G[0, w^2]^3*G[w^(-2), w^2])/
  18 + (2*Pi^2*G[-I, r1]*G[w^(-2), w^2])/3 - (2*Pi^2*G[-I, w]*G[w^(-2), w^2])/
  3 + (2*Pi^2*G[I, r1]*G[w^(-2), w^2])/3 - (2*Pi^2*G[I, w]*G[w^(-2), w^2])/
  3 - (4*Pi^2*G[1, r7]*G[w^(-2), w^2])/9 - (2*I)*Pi*G[0, w^2]*G[1, r7]*
  G[w^(-2), w^2] - (G[0, w^2]^2*G[1, r7]*G[w^(-2), w^2])/9 + 
 (7*Pi^2*G[1, -w]*G[w^(-2), w^2])/3 - (10*G[0, -w]^2*G[1, -w]*G[w^(-2), w^2])/
  3 + (38*G[0, -w]*G[0, w]*G[1, -w]*G[w^(-2), w^2])/3 + 
 (62*G[0, -w]*G[0, w^2]*G[1, -w]*G[w^(-2), w^2])/9 + 
 (4*G[0, w]*G[0, w^2]*G[1, -w]*G[w^(-2), w^2])/3 + 
 (16*G[0, w^2]^2*G[1, -w]*G[w^(-2), w^2])/3 - 
 (4*G[0, -w]*G[1, -w]^2*G[w^(-2), w^2])/3 - 16*G[0, w]*G[1, -w]^2*
  G[w^(-2), w^2] - (56*G[0, w^2]*G[1, -w]^2*G[w^(-2), w^2])/9 + 
 (103*Pi^2*G[1, w]*G[w^(-2), w^2])/18 + (4*G[0, -w]^2*G[1, w]*G[w^(-2), w^2])/
  3 - (16*I)*Pi*G[0, w^2]*G[1, w]*G[w^(-2), w^2] - 
 (10*G[0, -w]*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/3 + 
 (56*G[0, w^2]^2*G[1, w]*G[w^(-2), w^2])/3 - 
 (76*G[0, -w]*G[1, -w]*G[1, w]*G[w^(-2), w^2])/3 - 
 (8*G[0, w^2]*G[1, -w]*G[1, w]*G[w^(-2), w^2])/3 + 
 32*G[1, -w]^2*G[1, w]*G[w^(-2), w^2] - (2*Pi^2*G[1, w^2]*G[w^(-2), w^2])/3 - 
 (10*G[0, -w]^2*G[1, w^2]*G[w^(-2), w^2])/3 - ((16*I)/3)*Pi*G[0, w]*G[1, w^2]*
  G[w^(-2), w^2] + (24*I)*Pi*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 
 (20*G[0, -w]*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/3 - 
 40*G[0, w]*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 
 (62*G[0, w^2]^2*G[1, w^2]*G[w^(-2), w^2])/9 + 
 (4*I)*Pi*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] - 
 (196*G[0, w^2]*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/9 + 
 (52*G[0, -w]*G[1, -w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
 (40*G[0, w^2]*G[1, -w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
 (64*G[1, -w]^2*G[1, w^2]*G[w^(-2), w^2])/3 + ((80*I)/3)*Pi*G[1, w]*G[1, w^2]*
  G[w^(-2), w^2] + 80*G[0, w^2]*G[1, w]*G[1, w^2]*G[w^(-2), w^2] - 
 ((176*I)/3)*Pi*G[1, w^2]^2*G[w^(-2), w^2] + 16*G[0, -w]*G[1, w^2]^2*
  G[w^(-2), w^2] + (224*G[0, w]*G[1, w^2]^2*G[w^(-2), w^2])/3 - 
 (280*G[0, w^2]*G[1, w^2]^2*G[w^(-2), w^2])/9 + 
 32*G[1, r7]*G[1, w^2]^2*G[w^(-2), w^2] - 32*G[1, -w]*G[1, w^2]^2*
  G[w^(-2), w^2] - (448*G[1, w]*G[1, w^2]^2*G[w^(-2), w^2])/3 + 
 (160*G[1, w^2]^3*G[w^(-2), w^2])/3 - (2*Pi^2*G[r1, w]*G[w^(-2), w^2])/9 - 
 ((2*I)/3)*Pi*G[0, -w]*G[r1, w]*G[w^(-2), w^2] + 
 ((26*I)/3)*Pi*G[0, w^2]*G[r1, w]*G[w^(-2), w^2] - 
 (8*I)*Pi*G[1, w^2]*G[r1, w]*G[w^(-2), w^2] - 
 (2*Pi^2*G[r2, w]*G[w^(-2), w^2])/9 - ((2*I)/3)*Pi*G[0, -w]*G[r2, w]*
  G[w^(-2), w^2] + ((26*I)/3)*Pi*G[0, w^2]*G[r2, w]*G[w^(-2), w^2] - 
 (8*I)*Pi*G[1, w^2]*G[r2, w]*G[w^(-2), w^2] + 
 (7*Pi^2*G[r61, -w]*G[w^(-2), w^2])/18 - 
 (17*G[0, -w]*G[0, w]*G[r61, -w]*G[w^(-2), w^2])/3 - 
 (17*G[0, -w]*G[0, w^2]*G[r61, -w]*G[w^(-2), w^2])/3 - 
 (7*G[0, w]*G[0, w^2]*G[r61, -w]*G[w^(-2), w^2])/3 - 
 6*G[0, w^2]^2*G[r61, -w]*G[w^(-2), w^2] + 
 (34*G[0, -w]*G[1, w]*G[r61, -w]*G[w^(-2), w^2])/3 + 
 (14*G[0, w^2]*G[1, w]*G[r61, -w]*G[w^(-2), w^2])/3 + 
 4*G[0, w]*G[r61, -w]^2*G[w^(-2), w^2] + 4*G[0, w^2]*G[r61, -w]^2*
  G[w^(-2), w^2] - 8*G[1, w]*G[r61, -w]^2*G[w^(-2), w^2] + 
 (16*Pi^2*G[r61, w^2]*G[w^(-2), w^2])/9 - 
 (11*G[0, -w]^2*G[r61, w^2]*G[w^(-2), w^2])/3 - 
 ((4*I)/3)*Pi*G[0, w]*G[r61, w^2]*G[w^(-2), w^2] + 
 ((22*I)/3)*Pi*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
 (26*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 (34*G[0, w]*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 (45*G[0, w^2]^2*G[r61, w^2]*G[w^(-2), w^2])/2 - 
 (26*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 4*G[0, -w]*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
 (8*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 ((32*I)/3)*Pi*G[1, w]*G[r61, w^2]*G[w^(-2), w^2] - 
 (68*G[0, w^2]*G[1, w]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
 ((32*I)/3)*Pi*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
 (32*G[0, w]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
 (4*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 (32*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
 (64*G[1, w]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
 (4*I)*Pi*G[r1, w]*G[r61, w^2]*G[w^(-2), w^2] - 
 (4*I)*Pi*G[r2, w]*G[r61, w^2]*G[w^(-2), w^2] + 
 (17*G[0, -w]*G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 10*G[0, w^2]*G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
 4*G[r61, -w]^2*G[r61, w^2]*G[w^(-2), w^2] - ((16*I)/3)*Pi*G[r61, w^2]^2*
  G[w^(-2), w^2] + 4*G[0, -w]*G[r61, w^2]^2*G[w^(-2), w^2] - 
 (20*G[0, w]*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
 (76*G[0, w^2]*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
 (16*G[1, r7]*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
 (40*G[1, w]*G[r61, w^2]^2*G[w^(-2), w^2])/3 - 
 4*G[r61, -w]*G[r61, w^2]^2*G[w^(-2), w^2] - 
 (64*G[r61, w^2]^3*G[w^(-2), w^2])/3 + (7*Pi^2*G[r62, -w]*G[w^(-2), w^2])/
  18 - (17*G[0, -w]*G[0, w]*G[r62, -w]*G[w^(-2), w^2])/3 - 
 (17*G[0, -w]*G[0, w^2]*G[r62, -w]*G[w^(-2), w^2])/3 - 
 (7*G[0, w]*G[0, w^2]*G[r62, -w]*G[w^(-2), w^2])/3 - 
 6*G[0, w^2]^2*G[r62, -w]*G[w^(-2), w^2] + 
 (34*G[0, -w]*G[1, w]*G[r62, -w]*G[w^(-2), w^2])/3 + 
 (14*G[0, w^2]*G[1, w]*G[r62, -w]*G[w^(-2), w^2])/3 + 
 8*G[0, w]*G[r61, -w]*G[r62, -w]*G[w^(-2), w^2] + 
 8*G[0, w^2]*G[r61, -w]*G[r62, -w]*G[w^(-2), w^2] - 
 16*G[1, w]*G[r61, -w]*G[r62, -w]*G[w^(-2), w^2] + 
 (17*G[0, -w]*G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2])/3 + 
 10*G[0, w^2]*G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
 8*G[r61, -w]*G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
 4*G[r61, w^2]^2*G[r62, -w]*G[w^(-2), w^2] + 
 4*G[0, w]*G[r62, -w]^2*G[w^(-2), w^2] + 4*G[0, w^2]*G[r62, -w]^2*
  G[w^(-2), w^2] - 8*G[1, w]*G[r62, -w]^2*G[w^(-2), w^2] - 
 4*G[r61, w^2]*G[r62, -w]^2*G[w^(-2), w^2] + 
 (16*Pi^2*G[r62, w^2]*G[w^(-2), w^2])/9 - 
 (11*G[0, -w]^2*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 ((4*I)/3)*Pi*G[0, w]*G[r62, w^2]*G[w^(-2), w^2] + 
 ((22*I)/3)*Pi*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 (26*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 (34*G[0, w]*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 (45*G[0, w^2]^2*G[r62, w^2]*G[w^(-2), w^2])/2 - 
 (26*G[0, w^2]*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 4*G[0, -w]*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 (8*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 ((32*I)/3)*Pi*G[1, w]*G[r62, w^2]*G[w^(-2), w^2] - 
 (68*G[0, w^2]*G[1, w]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 ((32*I)/3)*Pi*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 (32*G[0, w]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 (4*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 (32*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 (64*G[1, w]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 (4*I)*Pi*G[r1, w]*G[r62, w^2]*G[w^(-2), w^2] - 
 (4*I)*Pi*G[r2, w]*G[r62, w^2]*G[w^(-2), w^2] + 
 (17*G[0, -w]*G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 10*G[0, w^2]*G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 4*G[r61, -w]^2*G[r62, w^2]*G[w^(-2), w^2] - ((32*I)/3)*Pi*G[r61, w^2]*
  G[r62, w^2]*G[w^(-2), w^2] + 8*G[0, -w]*G[r61, w^2]*G[r62, w^2]*
  G[w^(-2), w^2] - (40*G[0, w]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 (152*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 (32*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 (80*G[1, w]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 8*G[r61, -w]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 64*G[r61, w^2]^2*G[r62, w^2]*G[w^(-2), w^2] + 
 (17*G[0, -w]*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 10*G[0, w^2]*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 8*G[r61, -w]*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 8*G[r61, w^2]*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 4*G[r62, -w]^2*G[r62, w^2]*G[w^(-2), w^2] - ((16*I)/3)*Pi*G[r62, w^2]^2*
  G[w^(-2), w^2] + 4*G[0, -w]*G[r62, w^2]^2*G[w^(-2), w^2] - 
 (20*G[0, w]*G[r62, w^2]^2*G[w^(-2), w^2])/3 + 
 (76*G[0, w^2]*G[r62, w^2]^2*G[w^(-2), w^2])/3 + 
 (16*G[1, r7]*G[r62, w^2]^2*G[w^(-2), w^2])/3 + 
 (40*G[1, w]*G[r62, w^2]^2*G[w^(-2), w^2])/3 - 
 4*G[r61, -w]*G[r62, w^2]^2*G[w^(-2), w^2] - 64*G[r61, w^2]*G[r62, w^2]^2*
  G[w^(-2), w^2] - 4*G[r62, -w]*G[r62, w^2]^2*G[w^(-2), w^2] - 
 (64*G[r62, w^2]^3*G[w^(-2), w^2])/3 - (7*Pi^2*G[w^(-2), -w]*G[w^(-2), w^2])/
  9 - G[0, -w]^2*G[w^(-2), -w]*G[w^(-2), w^2] - 
 ((2*I)/3)*Pi*G[0, w]*G[w^(-2), -w]*G[w^(-2), w^2] - 
 (2*G[0, -w]*G[0, w]*G[w^(-2), -w]*G[w^(-2), w^2])/3 + 
 (2*G[0, -w]*G[0, w^2]*G[w^(-2), -w]*G[w^(-2), w^2])/3 - 
 (G[0, w]*G[0, w^2]*G[w^(-2), -w]*G[w^(-2), w^2])/3 + 
 4*G[0, -w]*G[1, -w]*G[w^(-2), -w]*G[w^(-2), w^2] + 
 2*G[0, w]*G[1, -w]*G[w^(-2), -w]*G[w^(-2), w^2] - 
 (2*G[0, w^2]*G[1, -w]*G[w^(-2), -w]*G[w^(-2), w^2])/3 - 
 4*G[1, -w]^2*G[w^(-2), -w]*G[w^(-2), w^2] + 
 (4*G[0, -w]*G[1, w]*G[w^(-2), -w]*G[w^(-2), w^2])/3 - 
 4*G[1, -w]*G[1, w]*G[w^(-2), -w]*G[w^(-2), w^2] + 
 ((2*I)/3)*Pi*G[r1, w]*G[w^(-2), -w]*G[w^(-2), w^2] + 
 ((2*I)/3)*Pi*G[r2, w]*G[w^(-2), -w]*G[w^(-2), w^2] - 
 (G[0, w]*G[r61, -w]*G[w^(-2), -w]*G[w^(-2), w^2])/3 - 
 (G[0, w^2]*G[r61, -w]*G[w^(-2), -w]*G[w^(-2), w^2])/3 + 
 (2*G[1, w]*G[r61, -w]*G[w^(-2), -w]*G[w^(-2), w^2])/3 - 
 (G[0, -w]*G[r61, w^2]*G[w^(-2), -w]*G[w^(-2), w^2])/3 + 
 (G[r61, -w]*G[r61, w^2]*G[w^(-2), -w]*G[w^(-2), w^2])/3 - 
 (G[0, w]*G[r62, -w]*G[w^(-2), -w]*G[w^(-2), w^2])/3 - 
 (G[0, w^2]*G[r62, -w]*G[w^(-2), -w]*G[w^(-2), w^2])/3 + 
 (2*G[1, w]*G[r62, -w]*G[w^(-2), -w]*G[w^(-2), w^2])/3 + 
 (G[r61, w^2]*G[r62, -w]*G[w^(-2), -w]*G[w^(-2), w^2])/3 - 
 (G[0, -w]*G[r62, w^2]*G[w^(-2), -w]*G[w^(-2), w^2])/3 + 
 (G[r61, -w]*G[r62, w^2]*G[w^(-2), -w]*G[w^(-2), w^2])/3 + 
 (G[r62, -w]*G[r62, w^2]*G[w^(-2), -w]*G[w^(-2), w^2])/3 + 
 (55*Pi^2*G[w^(-2), w^2]^2)/36 + (35*G[0, -w]^2*G[w^(-2), w^2]^2)/18 + 
 ((8*I)/3)*Pi*G[0, w]*G[w^(-2), w^2]^2 - 
 (4*G[0, -w]*G[0, w]*G[w^(-2), w^2]^2)/3 - ((47*I)/3)*Pi*G[0, w^2]*
  G[w^(-2), w^2]^2 + (5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]^2)/6 + 
 (44*G[0, w]*G[0, w^2]*G[w^(-2), w^2]^2)/3 + 
 (257*G[0, w^2]^2*G[w^(-2), w^2]^2)/9 - (I/2)*Pi*G[1, r7]*G[w^(-2), w^2]^2 + 
 (131*G[0, w^2]*G[1, r7]*G[w^(-2), w^2]^2)/9 - 
 (67*G[0, -w]*G[1, -w]*G[w^(-2), w^2]^2)/9 - 
 (11*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]^2)/3 + 
 (64*G[1, -w]^2*G[w^(-2), w^2]^2)/9 - (4*I)*Pi*G[1, w]*G[w^(-2), w^2]^2 + 
 (8*G[0, -w]*G[1, w]*G[w^(-2), w^2]^2)/3 - 
 (86*G[0, w^2]*G[1, w]*G[w^(-2), w^2]^2)/3 + ((80*I)/3)*Pi*G[1, w^2]*
  G[w^(-2), w^2]^2 - (28*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]^2)/3 - 
 (86*G[0, w]*G[1, w^2]*G[w^(-2), w^2]^2)/3 + 
 (46*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]^2)/9 - 
 (142*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]^2)/9 + 
 (56*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]^2)/3 + 
 (172*G[1, w]*G[1, w^2]*G[w^(-2), w^2]^2)/3 - 
 (196*G[1, w^2]^2*G[w^(-2), w^2]^2)/9 - ((2*I)/3)*Pi*G[r1, w]*
  G[w^(-2), w^2]^2 - ((2*I)/3)*Pi*G[r2, w]*G[w^(-2), w^2]^2 + 
 (4*G[0, w]*G[r61, -w]*G[w^(-2), w^2]^2)/3 + 
 G[0, w^2]*G[r61, -w]*G[w^(-2), w^2]^2 - 
 (8*G[1, w]*G[r61, -w]*G[w^(-2), w^2]^2)/3 + ((14*I)/3)*Pi*G[r61, w^2]*
  G[w^(-2), w^2]^2 + 2*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]^2 - 
 (7*G[0, w]*G[r61, w^2]*G[w^(-2), w^2]^2)/3 - 
 (169*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]^2)/3 - 
 (23*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]^2)/3 - 
 2*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]^2 + 
 (14*G[1, w]*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + 
 14*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]^2 - 
 G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2]^2 + 
 (71*G[r61, w^2]^2*G[w^(-2), w^2]^2)/3 + 
 (4*G[0, w]*G[r62, -w]*G[w^(-2), w^2]^2)/3 + 
 G[0, w^2]*G[r62, -w]*G[w^(-2), w^2]^2 - 
 (8*G[1, w]*G[r62, -w]*G[w^(-2), w^2]^2)/3 - 
 G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2]^2 + ((14*I)/3)*Pi*G[r62, w^2]*
  G[w^(-2), w^2]^2 + 2*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]^2 - 
 (7*G[0, w]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 - 
 (169*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 - 
 (23*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 - 
 2*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]^2 + 
 (14*G[1, w]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 + 
 14*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]^2 - 
 G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2]^2 + 
 (142*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2]^2)/3 - 
 G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2]^2 + 
 (71*G[r62, w^2]^2*G[w^(-2), w^2]^2)/3 - ((4*I)/3)*Pi*G[w^(-2), w^2]^3 + 
 (7*G[0, -w]*G[w^(-2), w^2]^3)/12 + (4*G[0, w]*G[w^(-2), w^2]^3)/3 + 
 (11*G[0, w^2]*G[w^(-2), w^2]^3)/12 + (3*G[1, r7]*G[w^(-2), w^2]^3)/4 - 
 (7*G[1, -w]*G[w^(-2), w^2]^3)/6 - (8*G[1, w]*G[w^(-2), w^2]^3)/3 + 
 (7*G[1, w^2]*G[w^(-2), w^2]^3)/6 - (3*G[r61, w^2]*G[w^(-2), w^2]^3)/2 - 
 (3*G[r62, w^2]*G[w^(-2), w^2]^3)/2 - 6*G[0, -w]^2*G[0, w^2]*G[-w^(-1), -w] + 
 16*G[0, -w]*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] - 
 8*G[0, w^2]*G[1, -w]^2*G[-w^(-1), -w] - 4*G[0, -w]*G[0, w^2]*G[r51, -w]*
  G[-w^(-1), -w] + 8*G[0, w^2]*G[1, -w]*G[r51, -w]*G[-w^(-1), -w] + 
 4*G[0, -w]*G[0, w^2]*G[r51, w^2]*G[-w^(-1), -w] - 
 8*G[0, w^2]*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w] - 
 4*G[0, -w]*G[0, w^2]*G[r52, -w]*G[-w^(-1), -w] + 
 8*G[0, w^2]*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] + 
 4*G[0, -w]*G[0, w^2]*G[r52, w^2]*G[-w^(-1), -w] - 
 8*G[0, w^2]*G[1, -w]*G[r52, w^2]*G[-w^(-1), -w] - 
 (Pi^2*G[w^(-2), w^2]*G[-w^(-1), -w])/18 - 
 (10*G[0, -w]^2*G[w^(-2), w^2]*G[-w^(-1), -w])/3 + 
 (4*G[0, -w]*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), -w])/3 + 
 2*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 (G[0, w]*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w])/3 + 
 4*G[0, -w]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 (4*G[0, w]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/3 + 
 (16*G[1, -w]^2*G[w^(-2), w^2]*G[-w^(-1), -w])/3 - 
 (8*G[0, -w]*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), -w])/3 - 
 (8*G[1, -w]*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), -w])/3 - 
 2*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 4*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 2*G[0, w]*G[r61, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 2*G[0, w^2]*G[r61, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 4*G[1, w]*G[r61, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 4*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 2*G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 2*G[0, w]*G[r62, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 2*G[0, w^2]*G[r62, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 4*G[1, w]*G[r62, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 2*G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 4*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 2*G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 2*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 (G[0, -w]*G[w^(-2), w^2]^2*G[-w^(-1), -w])/6 + 
 (G[1, -w]*G[w^(-2), w^2]^2*G[-w^(-1), -w])/3 + 
 4*G[0, -w]*G[0, w^2]*G[-w^(-1), -w]^2 - 8*G[0, w^2]*G[1, -w]*
  G[-w^(-1), -w]^2 + (7*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]^2)/3 - 
 (14*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]^2)/3 - 
 ((935*I)/486)*Pi^3*G[-w^(-1), w^2] - (Pi^2*G[-1, r7]*G[-w^(-1), w^2])/9 - 
 2*Pi^2*G[-1, w^2]*G[-w^(-1), w^2] + (19*Pi^2*G[0, -w]*G[-w^(-1), w^2])/18 - 
 13*G[0, -w]^3*G[-w^(-1), w^2] + (Pi^2*G[0, w]*G[-w^(-1), w^2])/36 - 
 (12*I)*Pi*G[-1, w^2]*G[0, w]*G[-w^(-1), w^2] - 
 ((2*I)/3)*Pi*G[0, -w]*G[0, w]*G[-w^(-1), w^2] + 
 (11*G[0, -w]^2*G[0, w]*G[-w^(-1), w^2])/3 + 
 (95*Pi^2*G[0, w^2]*G[-w^(-1), w^2])/18 + 
 (182*G[0, -w]^2*G[0, w^2]*G[-w^(-1), w^2])/9 + 
 ((2*I)/3)*Pi*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] - 
 12*G[-1, w^2]*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] - 
 (5*G[0, -w]*G[0, w]*G[0, w^2]*G[-w^(-1), w^2])/3 - 
 ((20*I)/3)*Pi*G[0, w^2]^2*G[-w^(-1), w^2] - 
 (4*G[0, -w]*G[0, w^2]^2*G[-w^(-1), w^2])/3 + 
 (28*G[0, w]*G[0, w^2]^2*G[-w^(-1), w^2])/3 + 
 (401*G[0, w^2]^3*G[-w^(-1), w^2])/18 - (5*Pi^2*G[-I, r1]*G[-w^(-1), w^2])/
  3 + (5*Pi^2*G[-I, w]*G[-w^(-1), w^2])/3 - (5*Pi^2*G[I, r1]*G[-w^(-1), w^2])/
  3 + (5*Pi^2*G[I, w]*G[-w^(-1), w^2])/3 + (4*Pi^2*G[1, r7]*G[-w^(-1), w^2])/
  9 + (2*I)*Pi*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] + 
 (G[0, w^2]^2*G[1, r7]*G[-w^(-1), w^2])/9 - 
 (14*Pi^2*G[1, -w]*G[-w^(-1), w^2])/3 + 
 (190*G[0, -w]^2*G[1, -w]*G[-w^(-1), w^2])/3 - 
 (80*G[0, -w]*G[0, w]*G[1, -w]*G[-w^(-1), w^2])/3 - 
 (710*G[0, -w]*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2])/9 - 
 (4*G[0, w]*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2])/3 - 
 (28*G[0, w^2]^2*G[1, -w]*G[-w^(-1), w^2])/3 - 
 (320*G[0, -w]*G[1, -w]^2*G[-w^(-1), w^2])/3 + 
 32*G[0, w]*G[1, -w]^2*G[-w^(-1), w^2] + 
 (632*G[0, w^2]*G[1, -w]^2*G[-w^(-1), w^2])/9 + 
 64*G[1, -w]^3*G[-w^(-1), w^2] - (85*Pi^2*G[1, w]*G[-w^(-1), w^2])/18 - 
 (22*G[0, -w]^2*G[1, w]*G[-w^(-1), w^2])/3 + (16*I)*Pi*G[0, w^2]*G[1, w]*
  G[-w^(-1), w^2] + (10*G[0, -w]*G[0, w^2]*G[1, w]*G[-w^(-1), w^2])/3 - 
 (32*G[0, w^2]^2*G[1, w]*G[-w^(-1), w^2])/3 + 
 (160*G[0, -w]*G[1, -w]*G[1, w]*G[-w^(-1), w^2])/3 + 
 (8*G[0, w^2]*G[1, -w]*G[1, w]*G[-w^(-1), w^2])/3 - 
 64*G[1, -w]^2*G[1, w]*G[-w^(-1), w^2] - (4*Pi^2*G[1, w^2]*G[-w^(-1), w^2])/
  3 + (10*G[0, -w]^2*G[1, w^2]*G[-w^(-1), w^2])/3 - 
 ((20*I)/3)*Pi*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] - 
 (24*I)*Pi*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 
 (44*G[0, -w]*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
 32*G[0, w]*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 
 (62*G[0, w^2]^2*G[1, w^2]*G[-w^(-1), w^2])/9 - 
 (4*I)*Pi*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] + 
 (196*G[0, w^2]*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/9 - 
 (52*G[0, -w]*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
 (88*G[0, w^2]*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
 (64*G[1, -w]^2*G[1, w^2]*G[-w^(-1), w^2])/3 - 
 ((80*I)/3)*Pi*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] - 
 80*G[0, w^2]*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] + 
 ((176*I)/3)*Pi*G[1, w^2]^2*G[-w^(-1), w^2] - 
 16*G[0, -w]*G[1, w^2]^2*G[-w^(-1), w^2] - 
 (224*G[0, w]*G[1, w^2]^2*G[-w^(-1), w^2])/3 + 
 (280*G[0, w^2]*G[1, w^2]^2*G[-w^(-1), w^2])/9 - 
 32*G[1, r7]*G[1, w^2]^2*G[-w^(-1), w^2] + 32*G[1, -w]*G[1, w^2]^2*
  G[-w^(-1), w^2] + (448*G[1, w]*G[1, w^2]^2*G[-w^(-1), w^2])/3 - 
 (160*G[1, w^2]^3*G[-w^(-1), w^2])/3 + (Pi^2*G[r1, w]*G[-w^(-1), w^2])/18 + 
 (12*I)*Pi*G[-1, w^2]*G[r1, w]*G[-w^(-1), w^2] + 
 ((2*I)/3)*Pi*G[0, -w]*G[r1, w]*G[-w^(-1), w^2] - 
 ((26*I)/3)*Pi*G[0, w^2]*G[r1, w]*G[-w^(-1), w^2] + 
 (20*I)*Pi*G[1, w^2]*G[r1, w]*G[-w^(-1), w^2] + 
 (Pi^2*G[r2, w]*G[-w^(-1), w^2])/18 + (12*I)*Pi*G[-1, w^2]*G[r2, w]*
  G[-w^(-1), w^2] + ((2*I)/3)*Pi*G[0, -w]*G[r2, w]*G[-w^(-1), w^2] - 
 ((26*I)/3)*Pi*G[0, w^2]*G[r2, w]*G[-w^(-1), w^2] + 
 (20*I)*Pi*G[1, w^2]*G[r2, w]*G[-w^(-1), w^2] + 
 (Pi^2*G[r51, -w]*G[-w^(-1), w^2])/3 - 4*G[0, -w]^2*G[r51, -w]*
  G[-w^(-1), w^2] + 8*G[0, -w]*G[1, -w]*G[r51, -w]*G[-w^(-1), w^2] - 
 (Pi^2*G[r51, w^2]*G[-w^(-1), w^2])/3 + 4*G[0, -w]^2*G[r51, w^2]*
  G[-w^(-1), w^2] - 8*G[0, -w]*G[1, -w]*G[r51, w^2]*G[-w^(-1), w^2] + 
 (Pi^2*G[r52, -w]*G[-w^(-1), w^2])/3 - 4*G[0, -w]^2*G[r52, -w]*
  G[-w^(-1), w^2] + 8*G[0, -w]*G[1, -w]*G[r52, -w]*G[-w^(-1), w^2] - 
 (Pi^2*G[r52, w^2]*G[-w^(-1), w^2])/3 + 4*G[0, -w]^2*G[r52, w^2]*
  G[-w^(-1), w^2] - 8*G[0, -w]*G[1, -w]*G[r52, w^2]*G[-w^(-1), w^2] - 
 (7*Pi^2*G[r61, -w]*G[-w^(-1), w^2])/18 + 
 (17*G[0, -w]*G[0, w]*G[r61, -w]*G[-w^(-1), w^2])/3 + 
 (17*G[0, -w]*G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2])/3 + 
 (7*G[0, w]*G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2])/3 + 
 6*G[0, w^2]^2*G[r61, -w]*G[-w^(-1), w^2] - 
 (34*G[0, -w]*G[1, w]*G[r61, -w]*G[-w^(-1), w^2])/3 - 
 (14*G[0, w^2]*G[1, w]*G[r61, -w]*G[-w^(-1), w^2])/3 - 
 4*G[0, w]*G[r61, -w]^2*G[-w^(-1), w^2] - 4*G[0, w^2]*G[r61, -w]^2*
  G[-w^(-1), w^2] + 8*G[1, w]*G[r61, -w]^2*G[-w^(-1), w^2] - 
 (16*Pi^2*G[r61, w^2]*G[-w^(-1), w^2])/9 + 
 (11*G[0, -w]^2*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 ((4*I)/3)*Pi*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
 ((22*I)/3)*Pi*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
 (26*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 (2*G[0, w]*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 (175*G[0, w^2]^2*G[r61, w^2]*G[-w^(-1), w^2])/2 + 
 (26*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 4*G[0, -w]*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
 (8*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 ((32*I)/3)*Pi*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
 (4*G[0, w^2]*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 ((32*I)/3)*Pi*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
 (32*G[0, w]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 (4*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 (32*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 (64*G[1, w]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 (4*I)*Pi*G[r1, w]*G[r61, w^2]*G[-w^(-1), w^2] + 
 (4*I)*Pi*G[r2, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
 (17*G[0, -w]*G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 10*G[0, w^2]*G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
 4*G[r61, -w]^2*G[r61, w^2]*G[-w^(-1), w^2] + ((16*I)/3)*Pi*G[r61, w^2]^2*
  G[-w^(-1), w^2] - 4*G[0, -w]*G[r61, w^2]^2*G[-w^(-1), w^2] - 
 (4*G[0, w]*G[r61, w^2]^2*G[-w^(-1), w^2])/3 + 
 (260*G[0, w^2]*G[r61, w^2]^2*G[-w^(-1), w^2])/3 - 
 (16*G[1, r7]*G[r61, w^2]^2*G[-w^(-1), w^2])/3 + 
 (8*G[1, w]*G[r61, w^2]^2*G[-w^(-1), w^2])/3 + 
 4*G[r61, -w]*G[r61, w^2]^2*G[-w^(-1), w^2] - 
 (80*G[r61, w^2]^3*G[-w^(-1), w^2])/3 - (7*Pi^2*G[r62, -w]*G[-w^(-1), w^2])/
  18 + (17*G[0, -w]*G[0, w]*G[r62, -w]*G[-w^(-1), w^2])/3 + 
 (17*G[0, -w]*G[0, w^2]*G[r62, -w]*G[-w^(-1), w^2])/3 + 
 (7*G[0, w]*G[0, w^2]*G[r62, -w]*G[-w^(-1), w^2])/3 + 
 6*G[0, w^2]^2*G[r62, -w]*G[-w^(-1), w^2] - 
 (34*G[0, -w]*G[1, w]*G[r62, -w]*G[-w^(-1), w^2])/3 - 
 (14*G[0, w^2]*G[1, w]*G[r62, -w]*G[-w^(-1), w^2])/3 - 
 8*G[0, w]*G[r61, -w]*G[r62, -w]*G[-w^(-1), w^2] - 
 8*G[0, w^2]*G[r61, -w]*G[r62, -w]*G[-w^(-1), w^2] + 
 16*G[1, w]*G[r61, -w]*G[r62, -w]*G[-w^(-1), w^2] - 
 (17*G[0, -w]*G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2])/3 - 
 10*G[0, w^2]*G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] + 
 8*G[r61, -w]*G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] + 
 4*G[r61, w^2]^2*G[r62, -w]*G[-w^(-1), w^2] - 
 4*G[0, w]*G[r62, -w]^2*G[-w^(-1), w^2] - 4*G[0, w^2]*G[r62, -w]^2*
  G[-w^(-1), w^2] + 8*G[1, w]*G[r62, -w]^2*G[-w^(-1), w^2] + 
 4*G[r61, w^2]*G[r62, -w]^2*G[-w^(-1), w^2] - 
 (16*Pi^2*G[r62, w^2]*G[-w^(-1), w^2])/9 + 
 (11*G[0, -w]^2*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 ((4*I)/3)*Pi*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 ((22*I)/3)*Pi*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 (26*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (2*G[0, w]*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 (175*G[0, w^2]^2*G[r62, w^2]*G[-w^(-1), w^2])/2 + 
 (26*G[0, w^2]*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 4*G[0, -w]*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 (8*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 ((32*I)/3)*Pi*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 (4*G[0, w^2]*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 ((32*I)/3)*Pi*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 (32*G[0, w]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (4*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 (32*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (64*G[1, w]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (4*I)*Pi*G[r1, w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 (4*I)*Pi*G[r2, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 (17*G[0, -w]*G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 10*G[0, w^2]*G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 4*G[r61, -w]^2*G[r62, w^2]*G[-w^(-1), w^2] + 
 ((32*I)/3)*Pi*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 8*G[0, -w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 (8*G[0, w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (520*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 (32*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (16*G[1, w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 8*G[r61, -w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 80*G[r61, w^2]^2*G[r62, w^2]*G[-w^(-1), w^2] - 
 (17*G[0, -w]*G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 10*G[0, w^2]*G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 8*G[r61, -w]*G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 8*G[r61, w^2]*G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 4*G[r62, -w]^2*G[r62, w^2]*G[-w^(-1), w^2] + ((16*I)/3)*Pi*G[r62, w^2]^2*
  G[-w^(-1), w^2] - 4*G[0, -w]*G[r62, w^2]^2*G[-w^(-1), w^2] - 
 (4*G[0, w]*G[r62, w^2]^2*G[-w^(-1), w^2])/3 + 
 (260*G[0, w^2]*G[r62, w^2]^2*G[-w^(-1), w^2])/3 - 
 (16*G[1, r7]*G[r62, w^2]^2*G[-w^(-1), w^2])/3 + 
 (8*G[1, w]*G[r62, w^2]^2*G[-w^(-1), w^2])/3 + 
 4*G[r61, -w]*G[r62, w^2]^2*G[-w^(-1), w^2] - 80*G[r61, w^2]*G[r62, w^2]^2*
  G[-w^(-1), w^2] + 4*G[r62, -w]*G[r62, w^2]^2*G[-w^(-1), w^2] - 
 (80*G[r62, w^2]^3*G[-w^(-1), w^2])/3 + 
 (23*Pi^2*G[w^(-2), -w]*G[-w^(-1), w^2])/18 + 
 2*G[0, -w]^2*G[w^(-2), -w]*G[-w^(-1), w^2] + 
 ((2*I)/3)*Pi*G[0, w]*G[w^(-2), -w]*G[-w^(-1), w^2] + 
 (5*G[0, -w]*G[0, w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (2*G[0, -w]*G[0, w^2]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 (G[0, w]*G[0, w^2]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 8*G[0, -w]*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2] - 
 4*G[0, w]*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2] + 
 (2*G[0, w^2]*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 8*G[1, -w]^2*G[w^(-2), -w]*G[-w^(-1), w^2] - 
 (10*G[0, -w]*G[1, w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 8*G[1, -w]*G[1, w]*G[w^(-2), -w]*G[-w^(-1), w^2] - 
 ((2*I)/3)*Pi*G[r1, w]*G[w^(-2), -w]*G[-w^(-1), w^2] - 
 ((2*I)/3)*Pi*G[r2, w]*G[w^(-2), -w]*G[-w^(-1), w^2] + 
 (G[0, w]*G[r61, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 (G[0, w^2]*G[r61, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (2*G[1, w]*G[r61, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 (G[0, -w]*G[r61, w^2]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (G[r61, -w]*G[r61, w^2]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 (G[0, w]*G[r62, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 (G[0, w^2]*G[r62, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (2*G[1, w]*G[r62, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (G[r61, w^2]*G[r62, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 (G[0, -w]*G[r62, w^2]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (G[r61, -w]*G[r62, w^2]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (G[r62, -w]*G[r62, w^2]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (2*Pi^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/9 - 
 (G[0, -w]^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 ((34*I)/3)*Pi*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 G[0, -w]*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 ((4*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (7*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 8*G[0, w]*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (37*G[0, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 I*Pi*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (28*G[0, w^2]*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (2*G[0, -w]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (4*G[0, w]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (14*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (8*G[1, -w]^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 2*G[0, -w]*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (8*G[0, w^2]*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (8*G[1, -w]*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (8*I)*Pi*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (28*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 12*G[0, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 36*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (32*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (56*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 24*G[1, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (16*G[1, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 ((34*I)/3)*Pi*G[r1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 ((34*I)/3)*Pi*G[r2, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (G[0, w]*G[r61, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (2*G[1, w]*G[r61, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 ((2*I)/3)*Pi*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (10*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (4*G[0, w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (53*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 8*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (20*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (8*G[1, w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (80*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (26*G[r61, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (G[0, w]*G[r62, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (2*G[1, w]*G[r62, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 ((2*I)/3)*Pi*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (10*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (4*G[0, w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (53*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 8*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (20*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (8*G[1, w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (80*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (52*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (26*G[r62, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (2*G[0, -w]*G[w^(-2), -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (4*G[1, -w]*G[w^(-2), -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 ((5*I)/3)*Pi*G[w^(-2), w^2]^2*G[-w^(-1), w^2] + 
 (5*G[0, -w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/12 - 
 (5*G[0, w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/3 - 
 (73*G[0, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/12 - 
 (5*G[1, r7]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/4 - 
 (5*G[1, -w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/6 + 
 (10*G[1, w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/3 - 
 (5*G[1, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/6 + 
 (13*G[r61, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/2 + 
 (13*G[r62, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/2 + 
 (Pi^2*G[-w^(-1), -w]*G[-w^(-1), w^2])/18 + 
 (28*G[0, -w]^2*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 - 
 (4*G[0, -w]*G[0, w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 - 
 6*G[0, -w]*G[0, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 (G[0, w]*G[0, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 - 
 20*G[0, -w]*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 (4*G[0, w]*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 + 
 8*G[0, w^2]*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 (8*G[1, -w]^2*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 + 
 (8*G[0, -w]*G[1, w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 + 
 (8*G[1, -w]*G[1, w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 + 
 2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[1, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 4*G[0, -w]*G[r51, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 8*G[1, -w]*G[r51, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 8*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 4*G[0, -w]*G[r52, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 8*G[1, -w]*G[r52, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 8*G[1, -w]*G[r52, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 2*G[0, w]*G[r61, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 2*G[0, w^2]*G[r61, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[1, w]*G[r61, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 2*G[0, w]*G[r62, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 2*G[0, w^2]*G[r62, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[1, w]*G[r62, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[r61, w^2]*G[r62, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[r62, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 (5*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 - 
 (10*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 - 
 (19*G[0, -w]*G[-w^(-1), -w]^2*G[-w^(-1), w^2])/3 + 
 (38*G[1, -w]*G[-w^(-1), -w]^2*G[-w^(-1), w^2])/3 - 
 (35*Pi^2*G[-w^(-1), w^2]^2)/36 - 12*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2]^2 - 
 (101*G[0, -w]^2*G[-w^(-1), w^2]^2)/18 - (2*I)*Pi*G[0, w]*G[-w^(-1), w^2]^2 + 
 (G[0, -w]*G[0, w]*G[-w^(-1), w^2]^2)/3 + (17*I)*Pi*G[0, w^2]*
  G[-w^(-1), w^2]^2 - (5*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2]^2)/2 - 
 (50*G[0, w]*G[0, w^2]*G[-w^(-1), w^2]^2)/3 + 
 (133*G[0, w^2]^2*G[-w^(-1), w^2]^2)/9 - (I/2)*Pi*G[1, r7]*
  G[-w^(-1), w^2]^2 - (47*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2]^2)/9 + 
 24*G[-1, w^2]*G[1, -w]*G[-w^(-1), w^2]^2 + 
 (145*G[0, -w]*G[1, -w]*G[-w^(-1), w^2]^2)/9 + 
 (4*G[0, w]*G[1, -w]*G[-w^(-1), w^2]^2)/3 + 
 7*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2]^2 - (88*G[1, -w]^2*G[-w^(-1), w^2]^2)/
  9 + (4*I)*Pi*G[1, w]*G[-w^(-1), w^2]^2 - 
 (2*G[0, -w]*G[1, w]*G[-w^(-1), w^2]^2)/3 + 
 30*G[0, w^2]*G[1, w]*G[-w^(-1), w^2]^2 - 
 (8*G[1, -w]*G[1, w]*G[-w^(-1), w^2]^2)/3 - ((56*I)/3)*Pi*G[1, w^2]*
  G[-w^(-1), w^2]^2 - 12*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2]^2 + 
 (50*G[0, w]*G[1, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (370*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2]^2)/9 + 
 (46*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2]^2)/9 + 
 24*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2]^2 - 
 (100*G[1, w]*G[1, w^2]*G[-w^(-1), w^2]^2)/3 + 
 (244*G[1, w^2]^2*G[-w^(-1), w^2]^2)/9 - G[0, w]*G[r61, -w]*
  G[-w^(-1), w^2]^2 - G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2]^2 + 
 2*G[1, w]*G[r61, -w]*G[-w^(-1), w^2]^2 - (4*I)*Pi*G[r61, w^2]*
  G[-w^(-1), w^2]^2 + (4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 + 
 3*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2]^2 - 
 (25*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (14*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 - 
 6*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2]^2 + 
 (38*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 + 
 G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2]^2 + G[r61, w^2]^2*G[-w^(-1), w^2]^2 - 
 G[0, w]*G[r62, -w]*G[-w^(-1), w^2]^2 - G[0, w^2]*G[r62, -w]*
  G[-w^(-1), w^2]^2 + 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2]^2 + 
 G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2]^2 - 
 (4*I)*Pi*G[r62, w^2]*G[-w^(-1), w^2]^2 + 
 (4*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 + 
 3*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2]^2 - 
 (25*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (14*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 - 
 6*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2]^2 + 
 (38*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 + 
 G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2]^2 + 2*G[r61, w^2]*G[r62, w^2]*
  G[-w^(-1), w^2]^2 + G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2]^2 + 
 G[r62, w^2]^2*G[-w^(-1), w^2]^2 + 
 (2*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), w^2]^2)/3 - 
 (4*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2]^2)/3 + 
 ((4*I)/3)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2]^2 + 
 (43*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/4 - 
 (4*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/3 + 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/12 - 
 (3*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/4 - 
 (43*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/2 + 
 (8*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/3 - 
 (7*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/6 + 
 (5*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]^2)/2 - 
 5*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]^2 - 
 ((5*I)/3)*Pi*G[-w^(-1), w^2]^3 + (G[0, -w]*G[-w^(-1), w^2]^3)/4 + 
 (5*G[0, w]*G[-w^(-1), w^2]^3)/3 - (5*G[0, w^2]*G[-w^(-1), w^2]^3)/12 + 
 (5*G[1, r7]*G[-w^(-1), w^2]^3)/4 - (G[1, -w]*G[-w^(-1), w^2]^3)/2 - 
 (10*G[1, w]*G[-w^(-1), w^2]^3)/3 + (5*G[1, w^2]*G[-w^(-1), w^2]^3)/6 - 
 ((2231*I)/486)*Pi^3*G[-w, w^2] - (Pi^2*G[-1, r7]*G[-w, w^2])/9 + 
 2*Pi^2*G[-1, w^2]*G[-w, w^2] + (19*Pi^2*G[0, -w]*G[-w, w^2])/18 - 
 13*G[0, -w]^3*G[-w, w^2] + (385*Pi^2*G[0, w]*G[-w, w^2])/36 + 
 (12*I)*Pi*G[-1, w^2]*G[0, w]*G[-w, w^2] - ((2*I)/3)*Pi*G[0, -w]*G[0, w]*
  G[-w, w^2] + (11*G[0, -w]^2*G[0, w]*G[-w, w^2])/3 + 
 (59*Pi^2*G[0, w^2]*G[-w, w^2])/18 + (182*G[0, -w]^2*G[0, w^2]*G[-w, w^2])/
  9 - ((22*I)/3)*Pi*G[0, w]*G[0, w^2]*G[-w, w^2] + 
 12*G[-1, w^2]*G[0, w]*G[0, w^2]*G[-w, w^2] - 
 (5*G[0, -w]*G[0, w]*G[0, w^2]*G[-w, w^2])/3 - 
 ((20*I)/3)*Pi*G[0, w^2]^2*G[-w, w^2] - (4*G[0, -w]*G[0, w^2]^2*G[-w, w^2])/
  3 + (4*G[0, w]*G[0, w^2]^2*G[-w, w^2])/3 + (401*G[0, w^2]^3*G[-w, w^2])/
  18 - (5*Pi^2*G[-I, r1]*G[-w, w^2])/3 + (5*Pi^2*G[-I, w]*G[-w, w^2])/3 - 
 (5*Pi^2*G[I, r1]*G[-w, w^2])/3 + (5*Pi^2*G[I, w]*G[-w, w^2])/3 + 
 (4*Pi^2*G[1, r7]*G[-w, w^2])/9 + (2*I)*Pi*G[0, w^2]*G[1, r7]*G[-w, w^2] + 
 (G[0, w^2]^2*G[1, r7]*G[-w, w^2])/9 - (14*Pi^2*G[1, -w]*G[-w, w^2])/3 + 
 (190*G[0, -w]^2*G[1, -w]*G[-w, w^2])/3 - 
 (80*G[0, -w]*G[0, w]*G[1, -w]*G[-w, w^2])/3 - 
 (710*G[0, -w]*G[0, w^2]*G[1, -w]*G[-w, w^2])/9 - 
 (4*G[0, w]*G[0, w^2]*G[1, -w]*G[-w, w^2])/3 - 
 (28*G[0, w^2]^2*G[1, -w]*G[-w, w^2])/3 - 
 (320*G[0, -w]*G[1, -w]^2*G[-w, w^2])/3 + 32*G[0, w]*G[1, -w]^2*G[-w, w^2] + 
 (632*G[0, w^2]*G[1, -w]^2*G[-w, w^2])/9 + 64*G[1, -w]^3*G[-w, w^2] - 
 (85*Pi^2*G[1, w]*G[-w, w^2])/18 - (22*G[0, -w]^2*G[1, w]*G[-w, w^2])/3 + 
 (16*I)*Pi*G[0, w^2]*G[1, w]*G[-w, w^2] + 
 (10*G[0, -w]*G[0, w^2]*G[1, w]*G[-w, w^2])/3 - 
 (32*G[0, w^2]^2*G[1, w]*G[-w, w^2])/3 + 
 (160*G[0, -w]*G[1, -w]*G[1, w]*G[-w, w^2])/3 + 
 (8*G[0, w^2]*G[1, -w]*G[1, w]*G[-w, w^2])/3 - 
 64*G[1, -w]^2*G[1, w]*G[-w, w^2] + (4*Pi^2*G[1, w^2]*G[-w, w^2])/3 + 
 (10*G[0, -w]^2*G[1, w^2]*G[-w, w^2])/3 + ((28*I)/3)*Pi*G[0, w]*G[1, w^2]*
  G[-w, w^2] - (24*I)*Pi*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 
 (44*G[0, -w]*G[0, w^2]*G[1, w^2]*G[-w, w^2])/3 + 
 48*G[0, w]*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 
 (62*G[0, w^2]^2*G[1, w^2]*G[-w, w^2])/9 - (4*I)*Pi*G[1, r7]*G[1, w^2]*
  G[-w, w^2] + (196*G[0, w^2]*G[1, r7]*G[1, w^2]*G[-w, w^2])/9 - 
 (52*G[0, -w]*G[1, -w]*G[1, w^2]*G[-w, w^2])/3 - 
 (88*G[0, w^2]*G[1, -w]*G[1, w^2]*G[-w, w^2])/3 + 
 (64*G[1, -w]^2*G[1, w^2]*G[-w, w^2])/3 - ((80*I)/3)*Pi*G[1, w]*G[1, w^2]*
  G[-w, w^2] - 80*G[0, w^2]*G[1, w]*G[1, w^2]*G[-w, w^2] + 
 ((176*I)/3)*Pi*G[1, w^2]^2*G[-w, w^2] - 16*G[0, -w]*G[1, w^2]^2*G[-w, w^2] - 
 (224*G[0, w]*G[1, w^2]^2*G[-w, w^2])/3 + 
 (280*G[0, w^2]*G[1, w^2]^2*G[-w, w^2])/9 - 32*G[1, r7]*G[1, w^2]^2*
  G[-w, w^2] + 32*G[1, -w]*G[1, w^2]^2*G[-w, w^2] + 
 (448*G[1, w]*G[1, w^2]^2*G[-w, w^2])/3 - (160*G[1, w^2]^3*G[-w, w^2])/3 - 
 (167*Pi^2*G[r1, w]*G[-w, w^2])/18 - (12*I)*Pi*G[-1, w^2]*G[r1, w]*
  G[-w, w^2] + ((2*I)/3)*Pi*G[0, -w]*G[r1, w]*G[-w, w^2] - 
 ((2*I)/3)*Pi*G[0, w^2]*G[r1, w]*G[-w, w^2] + (4*I)*Pi*G[1, w^2]*G[r1, w]*
  G[-w, w^2] - (167*Pi^2*G[r2, w]*G[-w, w^2])/18 - 
 (12*I)*Pi*G[-1, w^2]*G[r2, w]*G[-w, w^2] + ((2*I)/3)*Pi*G[0, -w]*G[r2, w]*
  G[-w, w^2] - ((2*I)/3)*Pi*G[0, w^2]*G[r2, w]*G[-w, w^2] + 
 (4*I)*Pi*G[1, w^2]*G[r2, w]*G[-w, w^2] + (Pi^2*G[r51, -w]*G[-w, w^2])/3 - 
 4*G[0, -w]^2*G[r51, -w]*G[-w, w^2] + 8*G[0, -w]*G[1, -w]*G[r51, -w]*
  G[-w, w^2] - (Pi^2*G[r51, w^2]*G[-w, w^2])/3 + 
 4*G[0, -w]^2*G[r51, w^2]*G[-w, w^2] - 8*G[0, -w]*G[1, -w]*G[r51, w^2]*
  G[-w, w^2] + (Pi^2*G[r52, -w]*G[-w, w^2])/3 - 
 4*G[0, -w]^2*G[r52, -w]*G[-w, w^2] + 8*G[0, -w]*G[1, -w]*G[r52, -w]*
  G[-w, w^2] - (Pi^2*G[r52, w^2]*G[-w, w^2])/3 + 
 4*G[0, -w]^2*G[r52, w^2]*G[-w, w^2] - 8*G[0, -w]*G[1, -w]*G[r52, w^2]*
  G[-w, w^2] - (7*Pi^2*G[r61, -w]*G[-w, w^2])/18 + 
 (17*G[0, -w]*G[0, w]*G[r61, -w]*G[-w, w^2])/3 + 
 (17*G[0, -w]*G[0, w^2]*G[r61, -w]*G[-w, w^2])/3 + 
 (7*G[0, w]*G[0, w^2]*G[r61, -w]*G[-w, w^2])/3 + 
 6*G[0, w^2]^2*G[r61, -w]*G[-w, w^2] - 
 (34*G[0, -w]*G[1, w]*G[r61, -w]*G[-w, w^2])/3 - 
 (14*G[0, w^2]*G[1, w]*G[r61, -w]*G[-w, w^2])/3 - 
 4*G[0, w]*G[r61, -w]^2*G[-w, w^2] - 4*G[0, w^2]*G[r61, -w]^2*G[-w, w^2] + 
 8*G[1, w]*G[r61, -w]^2*G[-w, w^2] - (16*Pi^2*G[r61, w^2]*G[-w, w^2])/9 + 
 (11*G[0, -w]^2*G[r61, w^2]*G[-w, w^2])/3 + ((4*I)/3)*Pi*G[0, w]*G[r61, w^2]*
  G[-w, w^2] - ((22*I)/3)*Pi*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
 (26*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/3 + 
 (2*G[0, w]*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/3 - 
 (175*G[0, w^2]^2*G[r61, w^2]*G[-w, w^2])/2 + 
 (26*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 - 
 4*G[0, -w]*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
 (8*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[-w, w^2])/3 - 
 ((32*I)/3)*Pi*G[1, w]*G[r61, w^2]*G[-w, w^2] - 
 (4*G[0, w^2]*G[1, w]*G[r61, w^2]*G[-w, w^2])/3 + 
 ((32*I)/3)*Pi*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
 (32*G[0, w]*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 + 
 (4*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 - 
 (32*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 + 
 (64*G[1, w]*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 + 
 (4*I)*Pi*G[r1, w]*G[r61, w^2]*G[-w, w^2] + (4*I)*Pi*G[r2, w]*G[r61, w^2]*
  G[-w, w^2] - (17*G[0, -w]*G[r61, -w]*G[r61, w^2]*G[-w, w^2])/3 - 
 10*G[0, w^2]*G[r61, -w]*G[r61, w^2]*G[-w, w^2] + 
 4*G[r61, -w]^2*G[r61, w^2]*G[-w, w^2] + ((16*I)/3)*Pi*G[r61, w^2]^2*
  G[-w, w^2] - 4*G[0, -w]*G[r61, w^2]^2*G[-w, w^2] - 
 (4*G[0, w]*G[r61, w^2]^2*G[-w, w^2])/3 + 
 (260*G[0, w^2]*G[r61, w^2]^2*G[-w, w^2])/3 - 
 (16*G[1, r7]*G[r61, w^2]^2*G[-w, w^2])/3 + 
 (8*G[1, w]*G[r61, w^2]^2*G[-w, w^2])/3 + 4*G[r61, -w]*G[r61, w^2]^2*
  G[-w, w^2] - (80*G[r61, w^2]^3*G[-w, w^2])/3 - 
 (7*Pi^2*G[r62, -w]*G[-w, w^2])/18 + 
 (17*G[0, -w]*G[0, w]*G[r62, -w]*G[-w, w^2])/3 + 
 (17*G[0, -w]*G[0, w^2]*G[r62, -w]*G[-w, w^2])/3 + 
 (7*G[0, w]*G[0, w^2]*G[r62, -w]*G[-w, w^2])/3 + 
 6*G[0, w^2]^2*G[r62, -w]*G[-w, w^2] - 
 (34*G[0, -w]*G[1, w]*G[r62, -w]*G[-w, w^2])/3 - 
 (14*G[0, w^2]*G[1, w]*G[r62, -w]*G[-w, w^2])/3 - 
 8*G[0, w]*G[r61, -w]*G[r62, -w]*G[-w, w^2] - 
 8*G[0, w^2]*G[r61, -w]*G[r62, -w]*G[-w, w^2] + 
 16*G[1, w]*G[r61, -w]*G[r62, -w]*G[-w, w^2] - 
 (17*G[0, -w]*G[r61, w^2]*G[r62, -w]*G[-w, w^2])/3 - 
 10*G[0, w^2]*G[r61, w^2]*G[r62, -w]*G[-w, w^2] + 
 8*G[r61, -w]*G[r61, w^2]*G[r62, -w]*G[-w, w^2] + 
 4*G[r61, w^2]^2*G[r62, -w]*G[-w, w^2] - 4*G[0, w]*G[r62, -w]^2*G[-w, w^2] - 
 4*G[0, w^2]*G[r62, -w]^2*G[-w, w^2] + 8*G[1, w]*G[r62, -w]^2*G[-w, w^2] + 
 4*G[r61, w^2]*G[r62, -w]^2*G[-w, w^2] - (16*Pi^2*G[r62, w^2]*G[-w, w^2])/9 + 
 (11*G[0, -w]^2*G[r62, w^2]*G[-w, w^2])/3 + ((4*I)/3)*Pi*G[0, w]*G[r62, w^2]*
  G[-w, w^2] - ((22*I)/3)*Pi*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 
 (26*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
 (2*G[0, w]*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
 (175*G[0, w^2]^2*G[r62, w^2]*G[-w, w^2])/2 + 
 (26*G[0, w^2]*G[1, r7]*G[r62, w^2]*G[-w, w^2])/3 - 
 4*G[0, -w]*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 
 (8*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
 ((32*I)/3)*Pi*G[1, w]*G[r62, w^2]*G[-w, w^2] - 
 (4*G[0, w^2]*G[1, w]*G[r62, w^2]*G[-w, w^2])/3 + 
 ((32*I)/3)*Pi*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
 (32*G[0, w]*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
 (4*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
 (32*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
 (64*G[1, w]*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
 (4*I)*Pi*G[r1, w]*G[r62, w^2]*G[-w, w^2] + (4*I)*Pi*G[r2, w]*G[r62, w^2]*
  G[-w, w^2] - (17*G[0, -w]*G[r61, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
 10*G[0, w^2]*G[r61, -w]*G[r62, w^2]*G[-w, w^2] + 
 4*G[r61, -w]^2*G[r62, w^2]*G[-w, w^2] + ((32*I)/3)*Pi*G[r61, w^2]*
  G[r62, w^2]*G[-w, w^2] - 8*G[0, -w]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 
 (8*G[0, w]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
 (520*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
 (32*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
 (16*G[1, w]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
 8*G[r61, -w]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 
 80*G[r61, w^2]^2*G[r62, w^2]*G[-w, w^2] - 
 (17*G[0, -w]*G[r62, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
 10*G[0, w^2]*G[r62, -w]*G[r62, w^2]*G[-w, w^2] + 
 8*G[r61, -w]*G[r62, -w]*G[r62, w^2]*G[-w, w^2] + 
 8*G[r61, w^2]*G[r62, -w]*G[r62, w^2]*G[-w, w^2] + 
 4*G[r62, -w]^2*G[r62, w^2]*G[-w, w^2] + ((16*I)/3)*Pi*G[r62, w^2]^2*
  G[-w, w^2] - 4*G[0, -w]*G[r62, w^2]^2*G[-w, w^2] - 
 (4*G[0, w]*G[r62, w^2]^2*G[-w, w^2])/3 + 
 (260*G[0, w^2]*G[r62, w^2]^2*G[-w, w^2])/3 - 
 (16*G[1, r7]*G[r62, w^2]^2*G[-w, w^2])/3 + 
 (8*G[1, w]*G[r62, w^2]^2*G[-w, w^2])/3 + 4*G[r61, -w]*G[r62, w^2]^2*
  G[-w, w^2] - 80*G[r61, w^2]*G[r62, w^2]^2*G[-w, w^2] + 
 4*G[r62, -w]*G[r62, w^2]^2*G[-w, w^2] - (80*G[r62, w^2]^3*G[-w, w^2])/3 + 
 (23*Pi^2*G[w^(-2), -w]*G[-w, w^2])/18 + 2*G[0, -w]^2*G[w^(-2), -w]*
  G[-w, w^2] + ((2*I)/3)*Pi*G[0, w]*G[w^(-2), -w]*G[-w, w^2] + 
 (5*G[0, -w]*G[0, w]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (2*G[0, -w]*G[0, w^2]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 (G[0, w]*G[0, w^2]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 8*G[0, -w]*G[1, -w]*G[w^(-2), -w]*G[-w, w^2] - 
 4*G[0, w]*G[1, -w]*G[w^(-2), -w]*G[-w, w^2] + 
 (2*G[0, w^2]*G[1, -w]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 8*G[1, -w]^2*G[w^(-2), -w]*G[-w, w^2] - 
 (10*G[0, -w]*G[1, w]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 8*G[1, -w]*G[1, w]*G[w^(-2), -w]*G[-w, w^2] - 
 ((2*I)/3)*Pi*G[r1, w]*G[w^(-2), -w]*G[-w, w^2] - 
 ((2*I)/3)*Pi*G[r2, w]*G[w^(-2), -w]*G[-w, w^2] + 
 (G[0, w]*G[r61, -w]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 (G[0, w^2]*G[r61, -w]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (2*G[1, w]*G[r61, -w]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 (G[0, -w]*G[r61, w^2]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (G[r61, -w]*G[r61, w^2]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 (G[0, w]*G[r62, -w]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 (G[0, w^2]*G[r62, -w]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (2*G[1, w]*G[r62, -w]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (G[r61, w^2]*G[r62, -w]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 (G[0, -w]*G[r62, w^2]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (G[r61, -w]*G[r62, w^2]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (G[r62, -w]*G[r62, w^2]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (31*Pi^2*G[w^(-2), w^2]*G[-w, w^2])/9 + 
 (11*G[0, -w]^2*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (12*I)*Pi*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] + 
 G[0, -w]*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] - 
 ((4*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 (29*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (22*G[0, w]*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (37*G[0, w^2]^2*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 I*Pi*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2] - 
 (28*G[0, w^2]*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (26*G[0, -w]*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (4*G[0, w]*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (58*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 (8*G[1, -w]^2*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 2*G[0, -w]*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] + 
 (8*G[0, w^2]*G[1, w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 (8*G[1, -w]*G[1, w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (8*I)*Pi*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 (28*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 12*G[0, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 36*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 (32*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (56*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 24*G[1, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 (16*G[1, w^2]^2*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 (12*I)*Pi*G[r1, w]*G[w^(-2), w^2]*G[-w, w^2] + 
 (12*I)*Pi*G[r2, w]*G[w^(-2), w^2]*G[-w, w^2] - 
 (G[0, w]*G[r61, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 (2*G[1, w]*G[r61, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 ((2*I)/3)*Pi*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 (10*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 (4*G[0, w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 (53*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 8*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 (20*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (8*G[1, w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (80*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (26*G[r61, w^2]^2*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (G[0, w]*G[r62, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 (2*G[1, w]*G[r62, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 ((2*I)/3)*Pi*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 (10*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 (4*G[0, w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 (53*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 8*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 (20*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (8*G[1, w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (80*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (52*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (26*G[r62, w^2]^2*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 ((5*I)/3)*Pi*G[w^(-2), w^2]^2*G[-w, w^2] - 
 (G[0, -w]*G[w^(-2), w^2]^2*G[-w, w^2])/4 - 
 (5*G[0, w]*G[w^(-2), w^2]^2*G[-w, w^2])/3 - 
 (73*G[0, w^2]*G[w^(-2), w^2]^2*G[-w, w^2])/12 - 
 (5*G[1, r7]*G[w^(-2), w^2]^2*G[-w, w^2])/4 + 
 (G[1, -w]*G[w^(-2), w^2]^2*G[-w, w^2])/2 + 
 (10*G[1, w]*G[w^(-2), w^2]^2*G[-w, w^2])/3 - 
 (5*G[1, w^2]*G[w^(-2), w^2]^2*G[-w, w^2])/6 + 
 (13*G[r61, w^2]*G[w^(-2), w^2]^2*G[-w, w^2])/2 + 
 (13*G[r62, w^2]*G[w^(-2), w^2]^2*G[-w, w^2])/2 + 
 (Pi^2*G[-w^(-1), -w]*G[-w, w^2])/18 + 
 (28*G[0, -w]^2*G[-w^(-1), -w]*G[-w, w^2])/3 - 
 (4*G[0, -w]*G[0, w]*G[-w^(-1), -w]*G[-w, w^2])/3 - 
 6*G[0, -w]*G[0, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 (G[0, w]*G[0, w^2]*G[-w^(-1), -w]*G[-w, w^2])/3 - 
 20*G[0, -w]*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 (4*G[0, w]*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2])/3 + 
 8*G[0, w^2]*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
 (8*G[1, -w]^2*G[-w^(-1), -w]*G[-w, w^2])/3 + 
 (8*G[0, -w]*G[1, w]*G[-w^(-1), -w]*G[-w, w^2])/3 + 
 (8*G[1, -w]*G[1, w]*G[-w^(-1), -w]*G[-w, w^2])/3 + 
 2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[1, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 4*G[0, -w]*G[r51, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 8*G[1, -w]*G[r51, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 8*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 4*G[0, -w]*G[r52, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 8*G[1, -w]*G[r52, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 8*G[1, -w]*G[r52, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 2*G[0, w]*G[r61, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
 2*G[0, w^2]*G[r61, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[1, w]*G[r61, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
 4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 2*G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 2*G[0, w]*G[r62, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
 2*G[0, w^2]*G[r62, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[1, w]*G[r62, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 2*G[r61, w^2]*G[r62, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 2*G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 2*G[r62, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 (19*G[0, -w]*G[-w^(-1), -w]^2*G[-w, w^2])/3 + 
 (38*G[1, -w]*G[-w^(-1), -w]^2*G[-w, w^2])/3 + 
 (23*Pi^2*G[-w^(-1), w^2]*G[-w, w^2])/18 + 24*G[-1, w^2]*G[0, -w]*
  G[-w^(-1), w^2]*G[-w, w^2] - (461*G[0, -w]^2*G[-w^(-1), w^2]*G[-w, w^2])/
  9 + ((22*I)/3)*Pi*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (2*G[0, -w]*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (34*I)*Pi*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 29*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 30*G[0, w]*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (266*G[0, w^2]^2*G[-w^(-1), w^2]*G[-w, w^2])/9 - 
 I*Pi*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (94*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/9 - 
 48*G[-1, w^2]*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (1586*G[0, -w]*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2])/9 + 
 (8*G[0, w]*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 62*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (1328*G[1, -w]^2*G[-w^(-1), w^2]*G[-w, w^2])/9 + 
 (8*I)*Pi*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (4*G[0, -w]*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 60*G[0, w^2]*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (16*G[1, -w]*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 ((112*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (100*G[0, w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (740*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/9 + 
 (92*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/9 - 
 16*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (200*G[1, w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (488*G[1, w^2]^2*G[-w^(-1), w^2]*G[-w, w^2])/9 - 
 ((34*I)/3)*Pi*G[r1, w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 ((34*I)/3)*Pi*G[r2, w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 2*G[0, w]*G[r61, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 2*G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 4*G[1, w]*G[r61, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (8*I)*Pi*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (8*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 6*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (50*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (2*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (28*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 12*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (76*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 2*G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 2*G[r61, w^2]^2*G[-w^(-1), w^2]*G[-w, w^2] - 
 2*G[0, w]*G[r62, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 2*G[0, w^2]*G[r62, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 4*G[1, w]*G[r62, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 2*G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (8*I)*Pi*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (8*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 6*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (50*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (2*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (28*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 12*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (76*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 2*G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 4*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 2*G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 2*G[r62, w^2]^2*G[-w^(-1), w^2]*G[-w, w^2] + 
 (2*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (4*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 ((8*I)/3)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (41*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2])/2 - 
 (8*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2])/6 - 
 (3*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2])/2 + 
 41*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (16*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (7*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (41*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (82*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (5*I)*Pi*G[-w^(-1), w^2]^2*G[-w, w^2] + 
 (185*G[0, -w]*G[-w^(-1), w^2]^2*G[-w, w^2])/12 + 
 5*G[0, w]*G[-w^(-1), w^2]^2*G[-w, w^2] - 
 (5*G[0, w^2]*G[-w^(-1), w^2]^2*G[-w, w^2])/4 + 
 (15*G[1, r7]*G[-w^(-1), w^2]^2*G[-w, w^2])/4 - 
 (185*G[1, -w]*G[-w^(-1), w^2]^2*G[-w, w^2])/6 - 
 10*G[1, w]*G[-w^(-1), w^2]^2*G[-w, w^2] + 
 (5*G[1, w^2]*G[-w^(-1), w^2]^2*G[-w, w^2])/2 - (5*Pi^2*G[-w, w^2]^2)/12 - 
 12*G[-1, w^2]*G[0, -w]*G[-w, w^2]^2 - (101*G[0, -w]^2*G[-w, w^2]^2)/18 + 
 ((4*I)/3)*Pi*G[0, w]*G[-w, w^2]^2 + (G[0, -w]*G[0, w]*G[-w, w^2]^2)/3 + 
 (17*I)*Pi*G[0, w^2]*G[-w, w^2]^2 - (5*G[0, -w]*G[0, w^2]*G[-w, w^2]^2)/2 - 
 (40*G[0, w]*G[0, w^2]*G[-w, w^2]^2)/3 + (133*G[0, w^2]^2*G[-w, w^2]^2)/9 - 
 (I/2)*Pi*G[1, r7]*G[-w, w^2]^2 - (47*G[0, w^2]*G[1, r7]*G[-w, w^2]^2)/9 + 
 24*G[-1, w^2]*G[1, -w]*G[-w, w^2]^2 + (145*G[0, -w]*G[1, -w]*G[-w, w^2]^2)/
  9 + (4*G[0, w]*G[1, -w]*G[-w, w^2]^2)/3 + 
 7*G[0, w^2]*G[1, -w]*G[-w, w^2]^2 - (88*G[1, -w]^2*G[-w, w^2]^2)/9 + 
 (4*I)*Pi*G[1, w]*G[-w, w^2]^2 - (2*G[0, -w]*G[1, w]*G[-w, w^2]^2)/3 + 
 30*G[0, w^2]*G[1, w]*G[-w, w^2]^2 - (8*G[1, -w]*G[1, w]*G[-w, w^2]^2)/3 - 
 ((56*I)/3)*Pi*G[1, w^2]*G[-w, w^2]^2 - 12*G[0, -w]*G[1, w^2]*G[-w, w^2]^2 + 
 (50*G[0, w]*G[1, w^2]*G[-w, w^2]^2)/3 - 
 (370*G[0, w^2]*G[1, w^2]*G[-w, w^2]^2)/9 + 
 (46*G[1, r7]*G[1, w^2]*G[-w, w^2]^2)/9 + 24*G[1, -w]*G[1, w^2]*
  G[-w, w^2]^2 - (100*G[1, w]*G[1, w^2]*G[-w, w^2]^2)/3 + 
 (244*G[1, w^2]^2*G[-w, w^2]^2)/9 - ((10*I)/3)*Pi*G[r1, w]*G[-w, w^2]^2 - 
 ((10*I)/3)*Pi*G[r2, w]*G[-w, w^2]^2 - G[0, w]*G[r61, -w]*G[-w, w^2]^2 - 
 G[0, w^2]*G[r61, -w]*G[-w, w^2]^2 + 2*G[1, w]*G[r61, -w]*G[-w, w^2]^2 - 
 (4*I)*Pi*G[r61, w^2]*G[-w, w^2]^2 + (4*G[0, -w]*G[r61, w^2]*G[-w, w^2]^2)/
  3 + 3*G[0, w]*G[r61, w^2]*G[-w, w^2]^2 - 
 (25*G[0, w^2]*G[r61, w^2]*G[-w, w^2]^2)/3 - 
 (G[1, r7]*G[r61, w^2]*G[-w, w^2]^2)/3 - 
 (14*G[1, -w]*G[r61, w^2]*G[-w, w^2]^2)/3 - 6*G[1, w]*G[r61, w^2]*
  G[-w, w^2]^2 + (38*G[1, w^2]*G[r61, w^2]*G[-w, w^2]^2)/3 + 
 G[r61, -w]*G[r61, w^2]*G[-w, w^2]^2 + G[r61, w^2]^2*G[-w, w^2]^2 - 
 G[0, w]*G[r62, -w]*G[-w, w^2]^2 - G[0, w^2]*G[r62, -w]*G[-w, w^2]^2 + 
 2*G[1, w]*G[r62, -w]*G[-w, w^2]^2 + G[r61, w^2]*G[r62, -w]*G[-w, w^2]^2 - 
 (4*I)*Pi*G[r62, w^2]*G[-w, w^2]^2 + (4*G[0, -w]*G[r62, w^2]*G[-w, w^2]^2)/
  3 + 3*G[0, w]*G[r62, w^2]*G[-w, w^2]^2 - 
 (25*G[0, w^2]*G[r62, w^2]*G[-w, w^2]^2)/3 - 
 (G[1, r7]*G[r62, w^2]*G[-w, w^2]^2)/3 - 
 (14*G[1, -w]*G[r62, w^2]*G[-w, w^2]^2)/3 - 6*G[1, w]*G[r62, w^2]*
  G[-w, w^2]^2 + (38*G[1, w^2]*G[r62, w^2]*G[-w, w^2]^2)/3 + 
 G[r61, -w]*G[r62, w^2]*G[-w, w^2]^2 + 2*G[r61, w^2]*G[r62, w^2]*
  G[-w, w^2]^2 + G[r62, -w]*G[r62, w^2]*G[-w, w^2]^2 + 
 G[r62, w^2]^2*G[-w, w^2]^2 + ((4*I)/3)*Pi*G[w^(-2), w^2]*G[-w, w^2]^2 - 
 (7*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2]^2)/12 - 
 (4*G[0, w]*G[w^(-2), w^2]*G[-w, w^2]^2)/3 + 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2]^2)/12 - 
 (3*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2]^2)/4 + 
 (7*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2]^2)/6 + 
 (8*G[1, w]*G[w^(-2), w^2]*G[-w, w^2]^2)/3 - 
 (7*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2]^2)/6 + 
 (19*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2]^2)/6 - 
 (19*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2]^2)/3 - 
 (5*I)*Pi*G[-w^(-1), w^2]*G[-w, w^2]^2 + 
 (185*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2]^2)/12 + 
 5*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2]^2 - 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2]^2)/4 + 
 (15*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2]^2)/4 - 
 (185*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2]^2)/6 - 
 10*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2]^2 + 
 (5*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2]^2)/2 - ((5*I)/3)*Pi*G[-w, w^2]^3 + 
 (G[0, -w]*G[-w, w^2]^3)/4 + (5*G[0, w]*G[-w, w^2]^3)/3 - 
 (5*G[0, w^2]*G[-w, w^2]^3)/12 + (5*G[1, r7]*G[-w, w^2]^3)/4 - 
 (G[1, -w]*G[-w, w^2]^3)/2 - (10*G[1, w]*G[-w, w^2]^3)/3 + 
 (5*G[1, w^2]*G[-w, w^2]^3)/6 - (Pi^2*G[0, w^2]*G[w^2, -w])/2 - 
 G[0, -w]^2*G[0, w^2]*G[w^2, -w] - G[0, -w]*G[0, w]*G[0, w^2]*G[w^2, -w] + 
 4*G[0, -w]*G[0, w^2]*G[1, -w]*G[w^2, -w] + 2*G[0, w]*G[0, w^2]*G[1, -w]*
  G[w^2, -w] - 4*G[0, w^2]*G[1, -w]^2*G[w^2, -w] + 
 2*G[0, -w]*G[0, w^2]*G[1, w]*G[w^2, -w] - 4*G[0, w^2]*G[1, -w]*G[1, w]*
  G[w^2, -w] - (2*Pi^2*G[w^(-2), w^2]*G[w^2, -w])/3 - 
 G[0, -w]^2*G[w^(-2), w^2]*G[w^2, -w] - 
 (2*G[0, -w]*G[0, w]*G[w^(-2), w^2]*G[w^2, -w])/3 + 
 (2*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]*G[w^2, -w])/3 + 
 (G[0, w]*G[0, w^2]*G[w^(-2), w^2]*G[w^2, -w])/3 + 
 4*G[0, -w]*G[1, -w]*G[w^(-2), w^2]*G[w^2, -w] + 
 2*G[0, w]*G[1, -w]*G[w^(-2), w^2]*G[w^2, -w] - 
 (2*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]*G[w^2, -w])/3 - 
 4*G[1, -w]^2*G[w^(-2), w^2]*G[w^2, -w] + 
 (4*G[0, -w]*G[1, w]*G[w^(-2), w^2]*G[w^2, -w])/3 - 
 4*G[1, -w]*G[1, w]*G[w^(-2), w^2]*G[w^2, -w] - 
 (G[0, w]*G[r61, -w]*G[w^(-2), w^2]*G[w^2, -w])/3 - 
 (G[0, w^2]*G[r61, -w]*G[w^(-2), w^2]*G[w^2, -w])/3 + 
 (2*G[1, w]*G[r61, -w]*G[w^(-2), w^2]*G[w^2, -w])/3 - 
 (G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[w^2, -w])/3 + 
 (G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[w^2, -w])/3 - 
 (G[0, w]*G[r62, -w]*G[w^(-2), w^2]*G[w^2, -w])/3 - 
 (G[0, w^2]*G[r62, -w]*G[w^(-2), w^2]*G[w^2, -w])/3 + 
 (2*G[1, w]*G[r62, -w]*G[w^(-2), w^2]*G[w^2, -w])/3 + 
 (G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2]*G[w^2, -w])/3 - 
 (G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[w^2, -w])/3 + 
 (G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[w^2, -w])/3 + 
 (G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[w^2, -w])/3 + 
 (7*Pi^2*G[-w^(-1), w^2]*G[w^2, -w])/6 + 2*G[0, -w]^2*G[-w^(-1), w^2]*
  G[w^2, -w] + (5*G[0, -w]*G[0, w]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (2*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (G[0, w]*G[0, w^2]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 8*G[0, -w]*G[1, -w]*G[-w^(-1), w^2]*G[w^2, -w] - 
 4*G[0, w]*G[1, -w]*G[-w^(-1), w^2]*G[w^2, -w] + 
 (2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 8*G[1, -w]^2*G[-w^(-1), w^2]*G[w^2, -w] - 
 (10*G[0, -w]*G[1, w]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 8*G[1, -w]*G[1, w]*G[-w^(-1), w^2]*G[w^2, -w] + 
 (G[0, w]*G[r61, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 (G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (2*G[1, w]*G[r61, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 (G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 (G[0, w]*G[r62, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 (G[0, w^2]*G[r62, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 (G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 (7*Pi^2*G[-w, w^2]*G[w^2, -w])/6 + 2*G[0, -w]^2*G[-w, w^2]*G[w^2, -w] + 
 (5*G[0, -w]*G[0, w]*G[-w, w^2]*G[w^2, -w])/3 - 
 (2*G[0, -w]*G[0, w^2]*G[-w, w^2]*G[w^2, -w])/3 - 
 (G[0, w]*G[0, w^2]*G[-w, w^2]*G[w^2, -w])/3 - 
 8*G[0, -w]*G[1, -w]*G[-w, w^2]*G[w^2, -w] - 4*G[0, w]*G[1, -w]*G[-w, w^2]*
  G[w^2, -w] + (2*G[0, w^2]*G[1, -w]*G[-w, w^2]*G[w^2, -w])/3 + 
 8*G[1, -w]^2*G[-w, w^2]*G[w^2, -w] - 
 (10*G[0, -w]*G[1, w]*G[-w, w^2]*G[w^2, -w])/3 + 
 8*G[1, -w]*G[1, w]*G[-w, w^2]*G[w^2, -w] + 
 (G[0, w]*G[r61, -w]*G[-w, w^2]*G[w^2, -w])/3 + 
 (G[0, w^2]*G[r61, -w]*G[-w, w^2]*G[w^2, -w])/3 - 
 (2*G[1, w]*G[r61, -w]*G[-w, w^2]*G[w^2, -w])/3 + 
 (G[0, -w]*G[r61, w^2]*G[-w, w^2]*G[w^2, -w])/3 - 
 (G[r61, -w]*G[r61, w^2]*G[-w, w^2]*G[w^2, -w])/3 + 
 (G[0, w]*G[r62, -w]*G[-w, w^2]*G[w^2, -w])/3 + 
 (G[0, w^2]*G[r62, -w]*G[-w, w^2]*G[w^2, -w])/3 - 
 (2*G[1, w]*G[r62, -w]*G[-w, w^2]*G[w^2, -w])/3 - 
 (G[r61, w^2]*G[r62, -w]*G[-w, w^2]*G[w^2, -w])/3 + 
 (G[0, -w]*G[r62, w^2]*G[-w, w^2]*G[w^2, -w])/3 - 
 (G[r61, -w]*G[r62, w^2]*G[-w, w^2]*G[w^2, -w])/3 - 
 (G[r62, -w]*G[r62, w^2]*G[-w, w^2]*G[w^2, -w])/3 - 
 (2*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2]*G[w^2, -w])/3 + 
 (4*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2]*G[w^2, -w])/3 + 
 (2*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2]*G[w^2, -w])/3 - 
 (4*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2]*G[w^2, -w])/3 + 
 (2*G[0, -w]*G[-w, w^2]^2*G[w^2, -w])/3 - 
 (4*G[1, -w]*G[-w, w^2]^2*G[w^2, -w])/3 + 12*G[0, w^2]*G[-w^(-1), w^2]*
  G[-1, 0, w] - 12*G[0, w^2]*G[-w, w^2]*G[-1, 0, w] + 
 12*G[0, w]*G[-w^(-1), w^2]*G[-1, 0, w^2] - 12*G[0, w]*G[-w, w^2]*
  G[-1, 0, w^2] + 12*G[0, -w]*G[-w^(-1), w^2]*G[-1, -w^(-1), w^2] - 
 24*G[1, -w]*G[-w^(-1), w^2]*G[-1, -w^(-1), w^2] - 
 12*G[0, -w]*G[-w, w^2]*G[-1, -w^(-1), w^2] + 
 24*G[1, -w]*G[-w, w^2]*G[-1, -w^(-1), w^2] - 12*G[0, -w]*G[-w^(-1), w^2]*
  G[-1, -w, w^2] + 24*G[1, -w]*G[-w^(-1), w^2]*G[-1, -w, w^2] + 
 12*G[0, -w]*G[-w, w^2]*G[-1, -w, w^2] - 24*G[1, -w]*G[-w, w^2]*
  G[-1, -w, w^2] - 22*G[0, -w]*G[0, w^2]*G[0, 0, -w] + 
 3*G[0, w]*G[0, w^2]*G[0, 0, -w] + 8*G[0, w^2]^2*G[0, 0, -w] + 
 26*G[0, w^2]*G[1, -w]*G[0, 0, -w] - 6*G[0, w^2]*G[1, w]*G[0, 0, -w] - 
 4*G[0, w^2]*G[r51, -w]*G[0, 0, -w] + 4*G[0, w^2]*G[r51, w^2]*G[0, 0, -w] - 
 4*G[0, w^2]*G[r52, -w]*G[0, 0, -w] + 4*G[0, w^2]*G[r52, w^2]*G[0, 0, -w] + 
 G[0, w^2]*G[w^(-2), -w]*G[0, 0, -w] - 5*G[0, -w]*G[w^(-2), w^2]*
  G[0, 0, -w] + (2*G[0, w]*G[w^(-2), w^2]*G[0, 0, -w])/3 - 
 (58*G[0, w^2]*G[w^(-2), w^2]*G[0, 0, -w])/9 - 
 (4*G[1, -w]*G[w^(-2), w^2]*G[0, 0, -w])/3 - 
 (4*G[1, w]*G[w^(-2), w^2]*G[0, 0, -w])/3 + 
 (10*G[1, w^2]*G[w^(-2), w^2]*G[0, 0, -w])/3 + 
 4*G[r61, -w]*G[w^(-2), w^2]*G[0, 0, -w] + 
 (22*G[r61, w^2]*G[w^(-2), w^2]*G[0, 0, -w])/3 + 
 4*G[r62, -w]*G[w^(-2), w^2]*G[0, 0, -w] + 
 (22*G[r62, w^2]*G[w^(-2), w^2]*G[0, 0, -w])/3 + 
 (2*G[w^(-2), -w]*G[w^(-2), w^2]*G[0, 0, -w])/3 - 
 (11*G[w^(-2), w^2]^2*G[0, 0, -w])/18 + 12*G[0, w^2]*G[-w^(-1), -w]*
  G[0, 0, -w] + G[w^(-2), w^2]*G[-w^(-1), -w]*G[0, 0, -w] + 
 27*G[0, -w]*G[-w^(-1), w^2]*G[0, 0, -w] - 
 (11*G[0, w]*G[-w^(-1), w^2]*G[0, 0, -w])/3 - 
 (122*G[0, w^2]*G[-w^(-1), w^2]*G[0, 0, -w])/9 - 
 (74*G[1, -w]*G[-w^(-1), w^2]*G[0, 0, -w])/3 + 
 (22*G[1, w]*G[-w^(-1), w^2]*G[0, 0, -w])/3 - 
 (10*G[1, w^2]*G[-w^(-1), w^2]*G[0, 0, -w])/3 + 
 4*G[r51, -w]*G[-w^(-1), w^2]*G[0, 0, -w] - 4*G[r51, w^2]*G[-w^(-1), w^2]*
  G[0, 0, -w] + 4*G[r52, -w]*G[-w^(-1), w^2]*G[0, 0, -w] - 
 4*G[r52, w^2]*G[-w^(-1), w^2]*G[0, 0, -w] - 4*G[r61, -w]*G[-w^(-1), w^2]*
  G[0, 0, -w] - (22*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 0, -w])/3 - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[0, 0, -w] - 
 (22*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 0, -w])/3 - 
 (5*G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, 0, -w])/3 + 
 (2*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 0, -w])/3 - 
 13*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, 0, -w] + 
 (71*G[-w^(-1), w^2]^2*G[0, 0, -w])/18 + 27*G[0, -w]*G[-w, w^2]*G[0, 0, -w] - 
 (11*G[0, w]*G[-w, w^2]*G[0, 0, -w])/3 - 
 (122*G[0, w^2]*G[-w, w^2]*G[0, 0, -w])/9 - 
 (74*G[1, -w]*G[-w, w^2]*G[0, 0, -w])/3 + (22*G[1, w]*G[-w, w^2]*G[0, 0, -w])/
  3 - (10*G[1, w^2]*G[-w, w^2]*G[0, 0, -w])/3 + 
 4*G[r51, -w]*G[-w, w^2]*G[0, 0, -w] - 4*G[r51, w^2]*G[-w, w^2]*G[0, 0, -w] + 
 4*G[r52, -w]*G[-w, w^2]*G[0, 0, -w] - 4*G[r52, w^2]*G[-w, w^2]*G[0, 0, -w] - 
 4*G[r61, -w]*G[-w, w^2]*G[0, 0, -w] - 
 (22*G[r61, w^2]*G[-w, w^2]*G[0, 0, -w])/3 - 4*G[r62, -w]*G[-w, w^2]*
  G[0, 0, -w] - (22*G[r62, w^2]*G[-w, w^2]*G[0, 0, -w])/3 - 
 (5*G[w^(-2), -w]*G[-w, w^2]*G[0, 0, -w])/3 - 
 (10*G[w^(-2), w^2]*G[-w, w^2]*G[0, 0, -w])/3 - 
 13*G[-w^(-1), -w]*G[-w, w^2]*G[0, 0, -w] + 
 (431*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 0, -w])/9 + 
 (71*G[-w, w^2]^2*G[0, 0, -w])/18 + G[0, w^2]*G[w^2, -w]*G[0, 0, -w] + 
 (2*G[w^(-2), w^2]*G[w^2, -w]*G[0, 0, -w])/3 - 
 (5*G[-w^(-1), w^2]*G[w^2, -w]*G[0, 0, -w])/3 - 
 (5*G[-w, w^2]*G[w^2, -w]*G[0, 0, -w])/3 - (61*Pi^2*G[0, 0, w])/6 - 
 (8*I)*Pi*G[0, w^2]*G[0, 0, w] + G[0, -w]*G[0, w^2]*G[0, 0, w] - 
 2*G[0, w^2]^2*G[0, 0, w] - 4*G[0, w^2]*G[1, w^2]*G[0, 0, w] - 
 G[0, w^2]*G[w^(-2), -w]*G[0, 0, w] - ((8*I)/3)*Pi*G[w^(-2), w^2]*
  G[0, 0, w] - (11*G[0, -w]*G[w^(-2), w^2]*G[0, 0, w])/3 + 
 (17*G[0, w^2]*G[w^(-2), w^2]*G[0, 0, w])/3 + 
 (52*G[1, w^2]*G[w^(-2), w^2]*G[0, 0, w])/3 + 4*G[r61, -w]*G[w^(-2), w^2]*
  G[0, 0, w] + (4*G[r61, w^2]*G[w^(-2), w^2]*G[0, 0, w])/3 + 
 4*G[r62, -w]*G[w^(-2), w^2]*G[0, 0, w] + 
 (4*G[r62, w^2]*G[w^(-2), w^2]*G[0, 0, w])/3 + 
 (2*G[w^(-2), -w]*G[w^(-2), w^2]*G[0, 0, w])/3 - 
 (19*G[w^(-2), w^2]^2*G[0, 0, w])/6 - G[w^(-2), w^2]*G[-w^(-1), -w]*
  G[0, 0, w] + ((8*I)/3)*Pi*G[-w^(-1), w^2]*G[0, 0, w] + 
 36*G[-1, w^2]*G[-w^(-1), w^2]*G[0, 0, w] + 
 (8*G[0, -w]*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
 (41*G[0, w^2]*G[-w^(-1), w^2]*G[0, 0, w])/3 + 
 (32*G[1, w^2]*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[0, 0, w] - 
 (4*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[0, 0, w] - 
 (4*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 0, w])/3 + 
 (G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
 (148*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 0, w])/3 + 
 G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, 0, w] + 
 (13*G[-w^(-1), w^2]^2*G[0, 0, w])/2 + ((56*I)/3)*Pi*G[-w, w^2]*G[0, 0, w] - 
 36*G[-1, w^2]*G[-w, w^2]*G[0, 0, w] + (8*G[0, -w]*G[-w, w^2]*G[0, 0, w])/3 + 
 (79*G[0, w^2]*G[-w, w^2]*G[0, 0, w])/3 - 
 (112*G[1, w^2]*G[-w, w^2]*G[0, 0, w])/3 - 4*G[r61, -w]*G[-w, w^2]*
  G[0, 0, w] - (4*G[r61, w^2]*G[-w, w^2]*G[0, 0, w])/3 - 
 4*G[r62, -w]*G[-w, w^2]*G[0, 0, w] - (4*G[r62, w^2]*G[-w, w^2]*G[0, 0, w])/
  3 + (G[w^(-2), -w]*G[-w, w^2]*G[0, 0, w])/3 + 
 (86*G[w^(-2), w^2]*G[-w, w^2]*G[0, 0, w])/3 + 
 G[-w^(-1), -w]*G[-w, w^2]*G[0, 0, w] + 11*G[-w^(-1), w^2]*G[-w, w^2]*
  G[0, 0, w] - (7*G[-w, w^2]^2*G[0, 0, w])/2 - 
 G[0, w^2]*G[w^2, -w]*G[0, 0, w] - (4*G[w^(-2), w^2]*G[w^2, -w]*G[0, 0, w])/
  3 + (7*G[-w^(-1), w^2]*G[w^2, -w]*G[0, 0, w])/3 + 
 (7*G[-w, w^2]*G[w^2, -w]*G[0, 0, w])/3 + (5*Pi^2*G[0, 0, w^2])/3 - 
 3*G[0, -w]^2*G[0, 0, w^2] + 3*G[0, -w]*G[0, w]*G[0, 0, w^2] + 
 8*G[0, -w]*G[0, w^2]*G[0, 0, w^2] - 12*G[0, w]*G[0, w^2]*G[0, 0, w^2] + 
 81*G[0, w^2]^2*G[0, 0, w^2] + 24*G[0, -w]*G[1, -w]*G[0, 0, w^2] - 
 6*G[0, w]*G[1, -w]*G[0, 0, w^2] - 16*G[0, w^2]*G[1, -w]*G[0, 0, w^2] - 
 36*G[1, -w]^2*G[0, 0, w^2] - 6*G[0, -w]*G[1, w]*G[0, 0, w^2] + 
 24*G[0, w^2]*G[1, w]*G[0, 0, w^2] + 12*G[1, -w]*G[1, w]*G[0, 0, w^2] + 
 4*G[0, w^2]*G[1, w^2]*G[0, 0, w^2] + 6*G[0, w]*G[r61, w^2]*G[0, 0, w^2] - 
 134*G[0, w^2]*G[r61, w^2]*G[0, 0, w^2] - 12*G[1, w]*G[r61, w^2]*
  G[0, 0, w^2] + 46*G[r61, w^2]^2*G[0, 0, w^2] + 
 6*G[0, w]*G[r62, w^2]*G[0, 0, w^2] - 134*G[0, w^2]*G[r62, w^2]*
  G[0, 0, w^2] - 12*G[1, w]*G[r62, w^2]*G[0, 0, w^2] + 
 92*G[r61, w^2]*G[r62, w^2]*G[0, 0, w^2] + 46*G[r62, w^2]^2*G[0, 0, w^2] - 
 ((20*I)/3)*Pi*G[w^(-2), w^2]*G[0, 0, w^2] + 
 (26*G[0, -w]*G[w^(-2), w^2]*G[0, 0, w^2])/9 + 
 (23*G[0, w]*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 
 (134*G[0, w^2]*G[w^(-2), w^2]*G[0, 0, w^2])/9 + 
 (G[1, r7]*G[w^(-2), w^2]*G[0, 0, w^2])/9 - 
 (106*G[1, -w]*G[w^(-2), w^2]*G[0, 0, w^2])/9 - 
 (46*G[1, w]*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 
 (106*G[1, w^2]*G[w^(-2), w^2]*G[0, 0, w^2])/9 + 
 (11*G[r61, -w]*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
 (17*G[r61, w^2]*G[w^(-2), w^2]*G[0, 0, w^2])/2 + 
 (11*G[r62, -w]*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
 (17*G[r62, w^2]*G[w^(-2), w^2]*G[0, 0, w^2])/2 - 
 (G[w^(-2), -w]*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
 (104*G[w^(-2), w^2]^2*G[0, 0, w^2])/9 - 6*G[0, -w]*G[-w^(-1), -w]*
  G[0, 0, w^2] + 12*G[1, -w]*G[-w^(-1), -w]*G[0, 0, w^2] - 
 (G[w^(-2), w^2]*G[-w^(-1), -w]*G[0, 0, w^2])/3 + 
 ((20*I)/3)*Pi*G[-w^(-1), w^2]*G[0, 0, w^2] - 
 (98*G[0, -w]*G[-w^(-1), w^2]*G[0, 0, w^2])/9 - 
 (5*G[0, w]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
 (404*G[0, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2])/9 - 
 (G[1, r7]*G[-w^(-1), w^2]*G[0, 0, w^2])/9 + 
 (250*G[1, -w]*G[-w^(-1), w^2]*G[0, 0, w^2])/9 + 
 (10*G[1, w]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
 (142*G[1, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2])/9 - 
 (11*G[r61, -w]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 + 
 (101*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2])/2 - 
 (11*G[r62, -w]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 + 
 (101*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2])/2 + 
 (G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 + 
 (89*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 0, w^2])/6 + 
 (G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
 (113*G[-w^(-1), w^2]^2*G[0, 0, w^2])/18 + ((20*I)/3)*Pi*G[-w, w^2]*
  G[0, 0, w^2] - (98*G[0, -w]*G[-w, w^2]*G[0, 0, w^2])/9 - 
 (5*G[0, w]*G[-w, w^2]*G[0, 0, w^2])/3 - 
 (404*G[0, w^2]*G[-w, w^2]*G[0, 0, w^2])/9 - 
 (G[1, r7]*G[-w, w^2]*G[0, 0, w^2])/9 + 
 (250*G[1, -w]*G[-w, w^2]*G[0, 0, w^2])/9 + 
 (10*G[1, w]*G[-w, w^2]*G[0, 0, w^2])/3 - 
 (142*G[1, w^2]*G[-w, w^2]*G[0, 0, w^2])/9 - 
 (11*G[r61, -w]*G[-w, w^2]*G[0, 0, w^2])/3 + 
 (101*G[r61, w^2]*G[-w, w^2]*G[0, 0, w^2])/2 - 
 (11*G[r62, -w]*G[-w, w^2]*G[0, 0, w^2])/3 + 
 (101*G[r62, w^2]*G[-w, w^2]*G[0, 0, w^2])/2 + 
 (G[w^(-2), -w]*G[-w, w^2]*G[0, 0, w^2])/3 + 
 (41*G[w^(-2), w^2]*G[-w, w^2]*G[0, 0, w^2])/6 + 
 (G[-w^(-1), -w]*G[-w, w^2]*G[0, 0, w^2])/3 - 
 (41*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 0, w^2])/9 - 
 (113*G[-w, w^2]^2*G[0, 0, w^2])/18 - 
 (G[w^(-2), w^2]*G[w^2, -w]*G[0, 0, w^2])/3 + 
 (G[-w^(-1), w^2]*G[w^2, -w]*G[0, 0, w^2])/3 + 
 (G[-w, w^2]*G[w^2, -w]*G[0, 0, w^2])/3 + 3*G[0, 0, -w]*G[0, 0, w^2] + 
 G[0, 0, w]*G[0, 0, w^2] - 27*G[0, 0, w^2]^2 + (4*Pi^2*G[0, -I, r1])/3 - 
 (4*Pi^2*G[0, -I, w])/3 + (4*Pi^2*G[0, I, r1])/3 - (4*Pi^2*G[0, I, w])/3 + 
 2*Pi^2*G[0, 1, r7] - ((11*I)/3)*Pi*G[w^(-2), w^2]*G[0, 1, r7] - 
 (11*G[0, w^2]*G[w^(-2), w^2]*G[0, 1, r7])/3 + 
 4*G[r61, w^2]*G[w^(-2), w^2]*G[0, 1, r7] + 4*G[r62, w^2]*G[w^(-2), w^2]*
  G[0, 1, r7] - (G[w^(-2), w^2]^2*G[0, 1, r7])/6 + 
 ((11*I)/3)*Pi*G[-w^(-1), w^2]*G[0, 1, r7] + 
 (11*G[0, w^2]*G[-w^(-1), w^2]*G[0, 1, r7])/3 - 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 1, r7] - 4*G[r62, w^2]*G[-w^(-1), w^2]*
  G[0, 1, r7] + (G[-w^(-1), w^2]^2*G[0, 1, r7])/6 + 
 ((11*I)/3)*Pi*G[-w, w^2]*G[0, 1, r7] + (11*G[0, w^2]*G[-w, w^2]*G[0, 1, r7])/
  3 - 4*G[r61, w^2]*G[-w, w^2]*G[0, 1, r7] - 4*G[r62, w^2]*G[-w, w^2]*
  G[0, 1, r7] + (G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, r7])/3 + 
 (G[-w, w^2]^2*G[0, 1, r7])/6 + 56*G[0, -w]*G[0, w^2]*G[0, 1, -w] - 
 6*G[0, w]*G[0, w^2]*G[0, 1, -w] - 16*G[0, w^2]^2*G[0, 1, -w] - 
 76*G[0, w^2]*G[1, -w]*G[0, 1, -w] + 12*G[0, w^2]*G[1, w]*G[0, 1, -w] + 
 8*G[0, w^2]*G[r51, -w]*G[0, 1, -w] - 8*G[0, w^2]*G[r51, w^2]*G[0, 1, -w] + 
 8*G[0, w^2]*G[r52, -w]*G[0, 1, -w] - 8*G[0, w^2]*G[r52, w^2]*G[0, 1, -w] - 
 2*G[0, w^2]*G[w^(-2), -w]*G[0, 1, -w] + 
 (22*G[0, -w]*G[w^(-2), w^2]*G[0, 1, -w])/3 - 
 (14*G[0, w]*G[w^(-2), w^2]*G[0, 1, -w])/3 - 
 (22*G[0, w^2]*G[w^(-2), w^2]*G[0, 1, -w])/9 + 
 (4*G[1, -w]*G[w^(-2), w^2]*G[0, 1, -w])/3 + 
 (28*G[1, w]*G[w^(-2), w^2]*G[0, 1, -w])/3 - 
 (20*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, -w])/3 - 
 4*G[r61, w^2]*G[w^(-2), w^2]*G[0, 1, -w] - 4*G[r62, w^2]*G[w^(-2), w^2]*
  G[0, 1, -w] - 2*G[w^(-2), -w]*G[w^(-2), w^2]*G[0, 1, -w] + 
 (35*G[w^(-2), w^2]^2*G[0, 1, -w])/9 - 24*G[0, w^2]*G[-w^(-1), -w]*
  G[0, 1, -w] - 6*G[w^(-2), w^2]*G[-w^(-1), -w]*G[0, 1, -w] - 
 (190*G[0, -w]*G[-w^(-1), w^2]*G[0, 1, -w])/3 + 
 (32*G[0, w]*G[-w^(-1), w^2]*G[0, 1, -w])/3 + 
 (382*G[0, w^2]*G[-w^(-1), w^2]*G[0, 1, -w])/9 + 
 (224*G[1, -w]*G[-w^(-1), w^2]*G[0, 1, -w])/3 - 
 (64*G[1, w]*G[-w^(-1), w^2]*G[0, 1, -w])/3 + 
 (20*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, -w])/3 - 
 8*G[r51, -w]*G[-w^(-1), w^2]*G[0, 1, -w] + 8*G[r51, w^2]*G[-w^(-1), w^2]*
  G[0, 1, -w] - 8*G[r52, -w]*G[-w^(-1), w^2]*G[0, 1, -w] + 
 8*G[r52, w^2]*G[-w^(-1), w^2]*G[0, 1, -w] + 4*G[r61, w^2]*G[-w^(-1), w^2]*
  G[0, 1, -w] + 4*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 1, -w] + 
 4*G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, 1, -w] - 
 2*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 1, -w] + 
 30*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, 1, -w] - 
 (89*G[-w^(-1), w^2]^2*G[0, 1, -w])/9 - (190*G[0, -w]*G[-w, w^2]*G[0, 1, -w])/
  3 + (32*G[0, w]*G[-w, w^2]*G[0, 1, -w])/3 + 
 (382*G[0, w^2]*G[-w, w^2]*G[0, 1, -w])/9 + 
 (224*G[1, -w]*G[-w, w^2]*G[0, 1, -w])/3 - 
 (64*G[1, w]*G[-w, w^2]*G[0, 1, -w])/3 + 
 (20*G[1, w^2]*G[-w, w^2]*G[0, 1, -w])/3 - 8*G[r51, -w]*G[-w, w^2]*
  G[0, 1, -w] + 8*G[r51, w^2]*G[-w, w^2]*G[0, 1, -w] - 
 8*G[r52, -w]*G[-w, w^2]*G[0, 1, -w] + 8*G[r52, w^2]*G[-w, w^2]*G[0, 1, -w] + 
 4*G[r61, w^2]*G[-w, w^2]*G[0, 1, -w] + 4*G[r62, w^2]*G[-w, w^2]*
  G[0, 1, -w] + 4*G[w^(-2), -w]*G[-w, w^2]*G[0, 1, -w] + 
 6*G[w^(-2), w^2]*G[-w, w^2]*G[0, 1, -w] + 30*G[-w^(-1), -w]*G[-w, w^2]*
  G[0, 1, -w] - (898*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, -w])/9 - 
 (89*G[-w, w^2]^2*G[0, 1, -w])/9 - 2*G[0, w^2]*G[w^2, -w]*G[0, 1, -w] - 
 2*G[w^(-2), w^2]*G[w^2, -w]*G[0, 1, -w] + 4*G[-w^(-1), w^2]*G[w^2, -w]*
  G[0, 1, -w] + 4*G[-w, w^2]*G[w^2, -w]*G[0, 1, -w] - 
 6*G[0, 0, w^2]*G[0, 1, -w] + (46*Pi^2*G[0, 1, w])/3 + 
 (16*I)*Pi*G[0, w^2]*G[0, 1, w] - 2*G[0, -w]*G[0, w^2]*G[0, 1, w] + 
 4*G[0, w^2]^2*G[0, 1, w] + 8*G[0, w^2]*G[1, w^2]*G[0, 1, w] + 
 2*G[0, w^2]*G[w^(-2), -w]*G[0, 1, w] + (16*I)*Pi*G[w^(-2), w^2]*G[0, 1, w] + 
 (20*G[0, -w]*G[w^(-2), w^2]*G[0, 1, w])/3 + 
 (28*G[0, w^2]*G[w^(-2), w^2]*G[0, 1, w])/3 - 
 (104*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, w])/3 - 
 8*G[r61, -w]*G[w^(-2), w^2]*G[0, 1, w] - 
 (8*G[r61, w^2]*G[w^(-2), w^2]*G[0, 1, w])/3 - 
 8*G[r62, -w]*G[w^(-2), w^2]*G[0, 1, w] - 
 (8*G[r62, w^2]*G[w^(-2), w^2]*G[0, 1, w])/3 + 
 (4*G[w^(-2), -w]*G[w^(-2), w^2]*G[0, 1, w])/3 + 
 (11*G[w^(-2), w^2]^2*G[0, 1, w])/3 - (16*I)*Pi*G[-w^(-1), w^2]*G[0, 1, w] - 
 24*G[-1, w^2]*G[-w^(-1), w^2]*G[0, 1, w] - 
 (14*G[0, -w]*G[-w^(-1), w^2]*G[0, 1, w])/3 - 
 (52*G[0, w^2]*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 (32*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 8*G[r61, -w]*G[-w^(-1), w^2]*G[0, 1, w] + 
 (8*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 8*G[r62, -w]*G[-w^(-1), w^2]*G[0, 1, w] + 
 (8*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 1, w])/3 - 
 (10*G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 (82*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 1, w])/3 - 
 3*G[-w^(-1), w^2]^2*G[0, 1, w] - (48*I)*Pi*G[-w, w^2]*G[0, 1, w] + 
 24*G[-1, w^2]*G[-w, w^2]*G[0, 1, w] - (14*G[0, -w]*G[-w, w^2]*G[0, 1, w])/
  3 - (100*G[0, w^2]*G[-w, w^2]*G[0, 1, w])/3 + 
 (128*G[1, w^2]*G[-w, w^2]*G[0, 1, w])/3 + 8*G[r61, -w]*G[-w, w^2]*
  G[0, 1, w] + (8*G[r61, w^2]*G[-w, w^2]*G[0, 1, w])/3 + 
 8*G[r62, -w]*G[-w, w^2]*G[0, 1, w] + (8*G[r62, w^2]*G[-w, w^2]*G[0, 1, w])/
  3 - (10*G[w^(-2), -w]*G[-w, w^2]*G[0, 1, w])/3 - 
 (58*G[w^(-2), w^2]*G[-w, w^2]*G[0, 1, w])/3 + 
 (50*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, w])/3 + 
 (11*G[-w, w^2]^2*G[0, 1, w])/3 + 2*G[0, w^2]*G[w^2, -w]*G[0, 1, w] + 
 (8*G[w^(-2), w^2]*G[w^2, -w]*G[0, 1, w])/3 - 
 (14*G[-w^(-1), w^2]*G[w^2, -w]*G[0, 1, w])/3 - 
 (14*G[-w, w^2]*G[w^2, -w]*G[0, 1, w])/3 - 2*G[0, 0, w^2]*G[0, 1, w] - 
 3*Pi^2*G[0, 1, w^2] + 4*G[0, -w]^2*G[0, 1, w^2] - 
 (4*I)*Pi*G[0, w]*G[0, 1, w^2] - 8*G[0, -w]*G[0, w]*G[0, 1, w^2] - 
 12*G[0, -w]*G[0, w^2]*G[0, 1, w^2] - 40*G[0, -w]*G[1, -w]*G[0, 1, w^2] + 
 16*G[0, w]*G[1, -w]*G[0, 1, w^2] + 24*G[0, w^2]*G[1, -w]*G[0, 1, w^2] + 
 64*G[1, -w]^2*G[0, 1, w^2] + 16*G[0, -w]*G[1, w]*G[0, 1, w^2] - 
 32*G[1, -w]*G[1, w]*G[0, 1, w^2] - 8*G[0, w^2]*G[1, w^2]*G[0, 1, w^2] + 
 (4*I)*Pi*G[r1, w]*G[0, 1, w^2] + (4*I)*Pi*G[r2, w]*G[0, 1, w^2] - 
 (28*I)*Pi*G[w^(-2), w^2]*G[0, 1, w^2] + 
 (44*G[0, -w]*G[w^(-2), w^2]*G[0, 1, w^2])/9 + 
 (104*G[0, w]*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 
 (2*G[0, w^2]*G[w^(-2), w^2]*G[0, 1, w^2])/9 + 
 (184*G[1, r7]*G[w^(-2), w^2]*G[0, 1, w^2])/9 - 
 (112*G[1, -w]*G[w^(-2), w^2]*G[0, 1, w^2])/9 - 
 (208*G[1, w]*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 
 (88*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, w^2])/9 + 
 (2*G[w^(-2), -w]*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 
 (13*G[w^(-2), w^2]^2*G[0, 1, w^2])/9 + 12*G[0, -w]*G[-w^(-1), -w]*
  G[0, 1, w^2] - 24*G[1, -w]*G[-w^(-1), -w]*G[0, 1, w^2] + 
 (2*G[w^(-2), w^2]*G[-w^(-1), -w]*G[0, 1, w^2])/3 + 
 (28*I)*Pi*G[-w^(-1), w^2]*G[0, 1, w^2] + 
 (64*G[0, -w]*G[-w^(-1), w^2]*G[0, 1, w^2])/9 - 
 (104*G[0, w]*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + 
 (34*G[0, w^2]*G[-w^(-1), w^2]*G[0, 1, w^2])/9 - 
 (184*G[1, r7]*G[-w^(-1), w^2]*G[0, 1, w^2])/9 - 
 (104*G[1, -w]*G[-w^(-1), w^2]*G[0, 1, w^2])/9 + 
 (208*G[1, w]*G[-w^(-1), w^2]*G[0, 1, w^2])/3 - 
 (16*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, w^2])/9 - 
 (2*G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, 1, w^2])/3 - 
 16*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 1, w^2] - 
 (2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + 
 (59*G[-w^(-1), w^2]^2*G[0, 1, w^2])/9 + (28*I)*Pi*G[-w, w^2]*G[0, 1, w^2] + 
 (64*G[0, -w]*G[-w, w^2]*G[0, 1, w^2])/9 - 
 (104*G[0, w]*G[-w, w^2]*G[0, 1, w^2])/3 + 
 (34*G[0, w^2]*G[-w, w^2]*G[0, 1, w^2])/9 - 
 (184*G[1, r7]*G[-w, w^2]*G[0, 1, w^2])/9 - 
 (104*G[1, -w]*G[-w, w^2]*G[0, 1, w^2])/9 + 
 (208*G[1, w]*G[-w, w^2]*G[0, 1, w^2])/3 - 
 (16*G[1, w^2]*G[-w, w^2]*G[0, 1, w^2])/9 - 
 (2*G[w^(-2), -w]*G[-w, w^2]*G[0, 1, w^2])/3 - 
 (2*G[-w^(-1), -w]*G[-w, w^2]*G[0, 1, w^2])/3 - 
 (26*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, w^2])/9 + 
 (59*G[-w, w^2]^2*G[0, 1, w^2])/9 + 
 (2*G[w^(-2), w^2]*G[w^2, -w]*G[0, 1, w^2])/3 - 
 (2*G[-w^(-1), w^2]*G[w^2, -w]*G[0, 1, w^2])/3 - 
 (2*G[-w, w^2]*G[w^2, -w]*G[0, 1, w^2])/3 - 4*G[0, 0, -w]*G[0, 1, w^2] + 
 4*G[0, 0, w]*G[0, 1, w^2] - 4*G[0, 0, w^2]*G[0, 1, w^2] + 
 8*G[0, 1, -w]*G[0, 1, w^2] - 8*G[0, 1, w]*G[0, 1, w^2] + 8*G[0, 1, w^2]^2 + 
 (10*Pi^2*G[0, r1, w])/3 - ((16*I)/3)*Pi*G[w^(-2), w^2]*G[0, r1, w] + 
 ((16*I)/3)*Pi*G[-w^(-1), w^2]*G[0, r1, w] + ((16*I)/3)*Pi*G[-w, w^2]*
  G[0, r1, w] + (10*Pi^2*G[0, r2, w])/3 - ((16*I)/3)*Pi*G[w^(-2), w^2]*
  G[0, r2, w] + ((16*I)/3)*Pi*G[-w^(-1), w^2]*G[0, r2, w] + 
 ((16*I)/3)*Pi*G[-w, w^2]*G[0, r2, w] + 
 (5*G[0, -w]*G[w^(-2), w^2]*G[0, r61, -w])/3 + 
 (5*G[0, w]*G[w^(-2), w^2]*G[0, r61, -w])/3 + 
 8*G[0, w^2]*G[w^(-2), w^2]*G[0, r61, -w] - 
 (10*G[1, w]*G[w^(-2), w^2]*G[0, r61, -w])/3 - 
 4*G[r61, -w]*G[w^(-2), w^2]*G[0, r61, -w] - 
 (17*G[r61, w^2]*G[w^(-2), w^2]*G[0, r61, -w])/3 - 
 4*G[r62, -w]*G[w^(-2), w^2]*G[0, r61, -w] - 
 (17*G[r62, w^2]*G[w^(-2), w^2]*G[0, r61, -w])/3 + 
 (G[w^(-2), -w]*G[w^(-2), w^2]*G[0, r61, -w])/3 - 
 (4*G[w^(-2), w^2]^2*G[0, r61, -w])/3 + 2*G[w^(-2), w^2]*G[-w^(-1), -w]*
  G[0, r61, -w] - (5*G[0, -w]*G[-w^(-1), w^2]*G[0, r61, -w])/3 - 
 (5*G[0, w]*G[-w^(-1), w^2]*G[0, r61, -w])/3 - 
 8*G[0, w^2]*G[-w^(-1), w^2]*G[0, r61, -w] + 
 (10*G[1, w]*G[-w^(-1), w^2]*G[0, r61, -w])/3 + 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[0, r61, -w] + 
 (17*G[r61, w^2]*G[-w^(-1), w^2]*G[0, r61, -w])/3 + 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[0, r61, -w] + 
 (17*G[r62, w^2]*G[-w^(-1), w^2]*G[0, r61, -w])/3 - 
 (G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, r61, -w])/3 + 
 (G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, r61, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, r61, -w] + 
 G[-w^(-1), w^2]^2*G[0, r61, -w] - (5*G[0, -w]*G[-w, w^2]*G[0, r61, -w])/3 - 
 (5*G[0, w]*G[-w, w^2]*G[0, r61, -w])/3 - 8*G[0, w^2]*G[-w, w^2]*
  G[0, r61, -w] + (10*G[1, w]*G[-w, w^2]*G[0, r61, -w])/3 + 
 4*G[r61, -w]*G[-w, w^2]*G[0, r61, -w] + 
 (17*G[r61, w^2]*G[-w, w^2]*G[0, r61, -w])/3 + 
 4*G[r62, -w]*G[-w, w^2]*G[0, r61, -w] + 
 (17*G[r62, w^2]*G[-w, w^2]*G[0, r61, -w])/3 - 
 (G[w^(-2), -w]*G[-w, w^2]*G[0, r61, -w])/3 + 
 (G[w^(-2), w^2]*G[-w, w^2]*G[0, r61, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[0, r61, -w] + 2*G[-w^(-1), w^2]*G[-w, w^2]*
  G[0, r61, -w] + G[-w, w^2]^2*G[0, r61, -w] + 
 (G[w^(-2), w^2]*G[w^2, -w]*G[0, r61, -w])/3 - 
 (G[-w^(-1), w^2]*G[w^2, -w]*G[0, r61, -w])/3 - 
 (G[-w, w^2]*G[w^2, -w]*G[0, r61, -w])/3 + 14*G[0, w]*G[0, w^2]*
  G[0, r61, w^2] - 107*G[0, w^2]^2*G[0, r61, w^2] - 
 28*G[0, w^2]*G[1, w]*G[0, r61, w^2] - 8*G[0, w]*G[r61, w^2]*G[0, r61, w^2] + 
 162*G[0, w^2]*G[r61, w^2]*G[0, r61, w^2] + 16*G[1, w]*G[r61, w^2]*
  G[0, r61, w^2] - 48*G[r61, w^2]^2*G[0, r61, w^2] - 
 8*G[0, w]*G[r62, w^2]*G[0, r61, w^2] + 162*G[0, w^2]*G[r62, w^2]*
  G[0, r61, w^2] + 16*G[1, w]*G[r62, w^2]*G[0, r61, w^2] - 
 96*G[r61, w^2]*G[r62, w^2]*G[0, r61, w^2] - 
 48*G[r62, w^2]^2*G[0, r61, w^2] - ((16*I)/3)*Pi*G[w^(-2), w^2]*
  G[0, r61, w^2] + (11*G[0, -w]*G[w^(-2), w^2]*G[0, r61, w^2])/3 + 
 G[0, w]*G[w^(-2), w^2]*G[0, r61, w^2] - 
 (13*G[0, w^2]*G[w^(-2), w^2]*G[0, r61, w^2])/2 + 
 (16*G[1, r7]*G[w^(-2), w^2]*G[0, r61, w^2])/3 - 
 2*G[1, w]*G[w^(-2), w^2]*G[0, r61, w^2] + 4*G[1, w^2]*G[w^(-2), w^2]*
  G[0, r61, w^2] - (11*G[r61, -w]*G[w^(-2), w^2]*G[0, r61, w^2])/3 - 
 (31*G[r61, w^2]*G[w^(-2), w^2]*G[0, r61, w^2])/3 - 
 (11*G[r62, -w]*G[w^(-2), w^2]*G[0, r61, w^2])/3 - 
 (31*G[r62, w^2]*G[w^(-2), w^2]*G[0, r61, w^2])/3 + 
 (65*G[w^(-2), w^2]^2*G[0, r61, w^2])/6 + ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[0, r61, w^2] - (11*G[0, -w]*G[-w^(-1), w^2]*G[0, r61, w^2])/3 - 
 7*G[0, w]*G[-w^(-1), w^2]*G[0, r61, w^2] + 
 (117*G[0, w^2]*G[-w^(-1), w^2]*G[0, r61, w^2])/2 - 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[0, r61, w^2])/3 + 
 14*G[1, w]*G[-w^(-1), w^2]*G[0, r61, w^2] - 4*G[1, w^2]*G[-w^(-1), w^2]*
  G[0, r61, w^2] + (11*G[r61, -w]*G[-w^(-1), w^2]*G[0, r61, w^2])/3 - 
 (167*G[r61, w^2]*G[-w^(-1), w^2]*G[0, r61, w^2])/3 + 
 (11*G[r62, -w]*G[-w^(-1), w^2]*G[0, r61, w^2])/3 - 
 (167*G[r62, w^2]*G[-w^(-1), w^2]*G[0, r61, w^2])/3 - 
 (41*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, r61, w^2])/6 + 
 3*G[-w^(-1), w^2]^2*G[0, r61, w^2] + ((16*I)/3)*Pi*G[-w, w^2]*
  G[0, r61, w^2] - (11*G[0, -w]*G[-w, w^2]*G[0, r61, w^2])/3 - 
 7*G[0, w]*G[-w, w^2]*G[0, r61, w^2] + 
 (117*G[0, w^2]*G[-w, w^2]*G[0, r61, w^2])/2 - 
 (16*G[1, r7]*G[-w, w^2]*G[0, r61, w^2])/3 + 
 14*G[1, w]*G[-w, w^2]*G[0, r61, w^2] - 4*G[1, w^2]*G[-w, w^2]*
  G[0, r61, w^2] + (11*G[r61, -w]*G[-w, w^2]*G[0, r61, w^2])/3 - 
 (167*G[r61, w^2]*G[-w, w^2]*G[0, r61, w^2])/3 + 
 (11*G[r62, -w]*G[-w, w^2]*G[0, r61, w^2])/3 - 
 (167*G[r62, w^2]*G[-w, w^2]*G[0, r61, w^2])/3 - 
 (41*G[w^(-2), w^2]*G[-w, w^2]*G[0, r61, w^2])/6 + 
 6*G[-w^(-1), w^2]*G[-w, w^2]*G[0, r61, w^2] + 
 3*G[-w, w^2]^2*G[0, r61, w^2] + 61*G[0, 0, w^2]*G[0, r61, w^2] - 
 34*G[0, r61, w^2]^2 + (5*G[0, -w]*G[w^(-2), w^2]*G[0, r62, -w])/3 + 
 (5*G[0, w]*G[w^(-2), w^2]*G[0, r62, -w])/3 + 
 8*G[0, w^2]*G[w^(-2), w^2]*G[0, r62, -w] - 
 (10*G[1, w]*G[w^(-2), w^2]*G[0, r62, -w])/3 - 
 4*G[r61, -w]*G[w^(-2), w^2]*G[0, r62, -w] - 
 (17*G[r61, w^2]*G[w^(-2), w^2]*G[0, r62, -w])/3 - 
 4*G[r62, -w]*G[w^(-2), w^2]*G[0, r62, -w] - 
 (17*G[r62, w^2]*G[w^(-2), w^2]*G[0, r62, -w])/3 + 
 (G[w^(-2), -w]*G[w^(-2), w^2]*G[0, r62, -w])/3 - 
 (4*G[w^(-2), w^2]^2*G[0, r62, -w])/3 + 2*G[w^(-2), w^2]*G[-w^(-1), -w]*
  G[0, r62, -w] - (5*G[0, -w]*G[-w^(-1), w^2]*G[0, r62, -w])/3 - 
 (5*G[0, w]*G[-w^(-1), w^2]*G[0, r62, -w])/3 - 
 8*G[0, w^2]*G[-w^(-1), w^2]*G[0, r62, -w] + 
 (10*G[1, w]*G[-w^(-1), w^2]*G[0, r62, -w])/3 + 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[0, r62, -w] + 
 (17*G[r61, w^2]*G[-w^(-1), w^2]*G[0, r62, -w])/3 + 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[0, r62, -w] + 
 (17*G[r62, w^2]*G[-w^(-1), w^2]*G[0, r62, -w])/3 - 
 (G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, r62, -w])/3 + 
 (G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, r62, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, r62, -w] + 
 G[-w^(-1), w^2]^2*G[0, r62, -w] - (5*G[0, -w]*G[-w, w^2]*G[0, r62, -w])/3 - 
 (5*G[0, w]*G[-w, w^2]*G[0, r62, -w])/3 - 8*G[0, w^2]*G[-w, w^2]*
  G[0, r62, -w] + (10*G[1, w]*G[-w, w^2]*G[0, r62, -w])/3 + 
 4*G[r61, -w]*G[-w, w^2]*G[0, r62, -w] + 
 (17*G[r61, w^2]*G[-w, w^2]*G[0, r62, -w])/3 + 
 4*G[r62, -w]*G[-w, w^2]*G[0, r62, -w] + 
 (17*G[r62, w^2]*G[-w, w^2]*G[0, r62, -w])/3 - 
 (G[w^(-2), -w]*G[-w, w^2]*G[0, r62, -w])/3 + 
 (G[w^(-2), w^2]*G[-w, w^2]*G[0, r62, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[0, r62, -w] + 2*G[-w^(-1), w^2]*G[-w, w^2]*
  G[0, r62, -w] + G[-w, w^2]^2*G[0, r62, -w] + 
 (G[w^(-2), w^2]*G[w^2, -w]*G[0, r62, -w])/3 - 
 (G[-w^(-1), w^2]*G[w^2, -w]*G[0, r62, -w])/3 - 
 (G[-w, w^2]*G[w^2, -w]*G[0, r62, -w])/3 + 14*G[0, w]*G[0, w^2]*
  G[0, r62, w^2] - 107*G[0, w^2]^2*G[0, r62, w^2] - 
 28*G[0, w^2]*G[1, w]*G[0, r62, w^2] - 8*G[0, w]*G[r61, w^2]*G[0, r62, w^2] + 
 162*G[0, w^2]*G[r61, w^2]*G[0, r62, w^2] + 16*G[1, w]*G[r61, w^2]*
  G[0, r62, w^2] - 48*G[r61, w^2]^2*G[0, r62, w^2] - 
 8*G[0, w]*G[r62, w^2]*G[0, r62, w^2] + 162*G[0, w^2]*G[r62, w^2]*
  G[0, r62, w^2] + 16*G[1, w]*G[r62, w^2]*G[0, r62, w^2] - 
 96*G[r61, w^2]*G[r62, w^2]*G[0, r62, w^2] - 
 48*G[r62, w^2]^2*G[0, r62, w^2] - ((16*I)/3)*Pi*G[w^(-2), w^2]*
  G[0, r62, w^2] + (11*G[0, -w]*G[w^(-2), w^2]*G[0, r62, w^2])/3 + 
 G[0, w]*G[w^(-2), w^2]*G[0, r62, w^2] - 
 (13*G[0, w^2]*G[w^(-2), w^2]*G[0, r62, w^2])/2 + 
 (16*G[1, r7]*G[w^(-2), w^2]*G[0, r62, w^2])/3 - 
 2*G[1, w]*G[w^(-2), w^2]*G[0, r62, w^2] + 4*G[1, w^2]*G[w^(-2), w^2]*
  G[0, r62, w^2] - (11*G[r61, -w]*G[w^(-2), w^2]*G[0, r62, w^2])/3 - 
 (31*G[r61, w^2]*G[w^(-2), w^2]*G[0, r62, w^2])/3 - 
 (11*G[r62, -w]*G[w^(-2), w^2]*G[0, r62, w^2])/3 - 
 (31*G[r62, w^2]*G[w^(-2), w^2]*G[0, r62, w^2])/3 + 
 (65*G[w^(-2), w^2]^2*G[0, r62, w^2])/6 + ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[0, r62, w^2] - (11*G[0, -w]*G[-w^(-1), w^2]*G[0, r62, w^2])/3 - 
 7*G[0, w]*G[-w^(-1), w^2]*G[0, r62, w^2] + 
 (117*G[0, w^2]*G[-w^(-1), w^2]*G[0, r62, w^2])/2 - 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[0, r62, w^2])/3 + 
 14*G[1, w]*G[-w^(-1), w^2]*G[0, r62, w^2] - 4*G[1, w^2]*G[-w^(-1), w^2]*
  G[0, r62, w^2] + (11*G[r61, -w]*G[-w^(-1), w^2]*G[0, r62, w^2])/3 - 
 (167*G[r61, w^2]*G[-w^(-1), w^2]*G[0, r62, w^2])/3 + 
 (11*G[r62, -w]*G[-w^(-1), w^2]*G[0, r62, w^2])/3 - 
 (167*G[r62, w^2]*G[-w^(-1), w^2]*G[0, r62, w^2])/3 - 
 (41*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, r62, w^2])/6 + 
 3*G[-w^(-1), w^2]^2*G[0, r62, w^2] + ((16*I)/3)*Pi*G[-w, w^2]*
  G[0, r62, w^2] - (11*G[0, -w]*G[-w, w^2]*G[0, r62, w^2])/3 - 
 7*G[0, w]*G[-w, w^2]*G[0, r62, w^2] + 
 (117*G[0, w^2]*G[-w, w^2]*G[0, r62, w^2])/2 - 
 (16*G[1, r7]*G[-w, w^2]*G[0, r62, w^2])/3 + 
 14*G[1, w]*G[-w, w^2]*G[0, r62, w^2] - 4*G[1, w^2]*G[-w, w^2]*
  G[0, r62, w^2] + (11*G[r61, -w]*G[-w, w^2]*G[0, r62, w^2])/3 - 
 (167*G[r61, w^2]*G[-w, w^2]*G[0, r62, w^2])/3 + 
 (11*G[r62, -w]*G[-w, w^2]*G[0, r62, w^2])/3 - 
 (167*G[r62, w^2]*G[-w, w^2]*G[0, r62, w^2])/3 - 
 (41*G[w^(-2), w^2]*G[-w, w^2]*G[0, r62, w^2])/6 + 
 6*G[-w^(-1), w^2]*G[-w, w^2]*G[0, r62, w^2] + 
 3*G[-w, w^2]^2*G[0, r62, w^2] + 61*G[0, 0, w^2]*G[0, r62, w^2] - 
 68*G[0, r61, w^2]*G[0, r62, w^2] - 34*G[0, r62, w^2]^2 - 
 (G[0, w^2]*G[w^(-2), w^2]*G[0, w^(-2), -w])/3 + 
 (G[r61, w^2]*G[w^(-2), w^2]*G[0, w^(-2), -w])/3 + 
 (G[r62, w^2]*G[w^(-2), w^2]*G[0, w^(-2), -w])/3 + 
 (G[0, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), -w])/3 - 
 (G[r61, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), -w])/3 - 
 (G[r62, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), -w])/3 + 
 (G[0, w^2]*G[-w, w^2]*G[0, w^(-2), -w])/3 - 
 (G[r61, w^2]*G[-w, w^2]*G[0, w^(-2), -w])/3 - 
 (G[r62, w^2]*G[-w, w^2]*G[0, w^(-2), -w])/3 + (Pi^2*G[0, w^(-2), w^2])/2 - 
 G[0, -w]^2*G[0, w^(-2), w^2] + (2*I)*Pi*G[0, w]*G[0, w^(-2), w^2] + 
 G[0, -w]*G[0, w]*G[0, w^(-2), w^2] + 2*G[0, w]*G[0, w^2]*G[0, w^(-2), w^2] + 
 28*G[0, w^2]^2*G[0, w^(-2), w^2] - 2*G[0, w]*G[1, -w]*G[0, w^(-2), w^2] + 
 4*G[1, -w]^2*G[0, w^(-2), w^2] - 2*G[0, -w]*G[1, w]*G[0, w^(-2), w^2] + 
 4*G[1, -w]*G[1, w]*G[0, w^(-2), w^2] - (2*I)*Pi*G[r1, w]*G[0, w^(-2), w^2] - 
 (2*I)*Pi*G[r2, w]*G[0, w^(-2), w^2] - 32*G[0, w^2]*G[r61, w^2]*
  G[0, w^(-2), w^2] + 4*G[r61, w^2]^2*G[0, w^(-2), w^2] - 
 32*G[0, w^2]*G[r62, w^2]*G[0, w^(-2), w^2] + 
 8*G[r61, w^2]*G[r62, w^2]*G[0, w^(-2), w^2] + 
 4*G[r62, w^2]^2*G[0, w^(-2), w^2] + ((40*I)/3)*Pi*G[w^(-2), w^2]*
  G[0, w^(-2), w^2] - (17*G[0, -w]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/6 - 
 (40*G[0, w]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/3 - 
 16*G[0, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2] - 
 (21*G[1, r7]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/2 + 
 (17*G[1, -w]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/3 + 
 (80*G[1, w]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/3 - 
 (17*G[1, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/3 + 
 (113*G[r61, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/6 + 
 (113*G[r62, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/6 + 
 2*G[0, -w]*G[-w^(-1), -w]*G[0, w^(-2), w^2] - 
 4*G[1, -w]*G[-w^(-1), -w]*G[0, w^(-2), w^2] - 
 ((40*I)/3)*Pi*G[-w^(-1), w^2]*G[0, w^(-2), w^2] + 
 (29*G[0, -w]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/6 + 
 (40*G[0, w]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/3 - 
 8*G[0, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2] + 
 (21*G[1, r7]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/2 - 
 (29*G[1, -w]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/3 - 
 (80*G[1, w]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/3 + 
 (17*G[1, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/3 + 
 (31*G[r61, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/6 + 
 (31*G[r62, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/6 - 
 ((40*I)/3)*Pi*G[-w, w^2]*G[0, w^(-2), w^2] + 
 (5*G[0, -w]*G[-w, w^2]*G[0, w^(-2), w^2])/6 + 
 (40*G[0, w]*G[-w, w^2]*G[0, w^(-2), w^2])/3 - 
 8*G[0, w^2]*G[-w, w^2]*G[0, w^(-2), w^2] + 
 (21*G[1, r7]*G[-w, w^2]*G[0, w^(-2), w^2])/2 - 
 (5*G[1, -w]*G[-w, w^2]*G[0, w^(-2), w^2])/3 - 
 (80*G[1, w]*G[-w, w^2]*G[0, w^(-2), w^2])/3 + 
 (17*G[1, w^2]*G[-w, w^2]*G[0, w^(-2), w^2])/3 + 
 (31*G[r61, w^2]*G[-w, w^2]*G[0, w^(-2), w^2])/6 + 
 (31*G[r62, w^2]*G[-w, w^2]*G[0, w^(-2), w^2])/6 + 
 G[0, 0, -w]*G[0, w^(-2), w^2] - 9*G[0, 0, w]*G[0, w^(-2), w^2] - 
 9*G[0, 0, w^2]*G[0, w^(-2), w^2] - 2*G[0, 1, -w]*G[0, w^(-2), w^2] + 
 2*G[0, 1, w]*G[0, w^(-2), w^2] + 9*G[0, r61, w^2]*G[0, w^(-2), w^2] + 
 9*G[0, r62, w^2]*G[0, w^(-2), w^2] - 6*G[0, -w]*G[0, w^2]*
  G[0, -w^(-1), -w] + 12*G[0, w^2]*G[1, -w]*G[0, -w^(-1), -w] - 
 (G[0, -w]*G[w^(-2), w^2]*G[0, -w^(-1), -w])/3 + 
 (2*G[1, -w]*G[w^(-2), w^2]*G[0, -w^(-1), -w])/3 + 
 (19*G[0, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), -w])/3 - 
 (38*G[1, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), -w])/3 + 
 (19*G[0, -w]*G[-w, w^2]*G[0, -w^(-1), -w])/3 - 
 (38*G[1, -w]*G[-w, w^2]*G[0, -w^(-1), -w])/3 - Pi^2*G[0, -w^(-1), w^2] + 
 2*G[0, -w]^2*G[0, -w^(-1), w^2] - (2*I)*Pi*G[0, w]*G[0, -w^(-1), w^2] - 
 2*G[0, -w]*G[0, w^2]*G[0, -w^(-1), w^2] - 
 6*G[0, w]*G[0, w^2]*G[0, -w^(-1), w^2] - 2*G[0, w^2]^2*G[0, -w^(-1), w^2] - 
 4*G[0, -w]*G[1, -w]*G[0, -w^(-1), w^2] + 4*G[0, w^2]*G[1, -w]*
  G[0, -w^(-1), w^2] + 4*G[0, w^2]*G[1, w]*G[0, -w^(-1), w^2] + 
 (2*I)*Pi*G[r1, w]*G[0, -w^(-1), w^2] + (2*I)*Pi*G[r2, w]*
  G[0, -w^(-1), w^2] + 2*G[0, w]*G[r61, w^2]*G[0, -w^(-1), w^2] + 
 4*G[0, w^2]*G[r61, w^2]*G[0, -w^(-1), w^2] - 
 4*G[1, w]*G[r61, w^2]*G[0, -w^(-1), w^2] - 
 2*G[r61, w^2]^2*G[0, -w^(-1), w^2] + 2*G[0, w]*G[r62, w^2]*
  G[0, -w^(-1), w^2] + 4*G[0, w^2]*G[r62, w^2]*G[0, -w^(-1), w^2] - 
 4*G[1, w]*G[r62, w^2]*G[0, -w^(-1), w^2] - 4*G[r61, w^2]*G[r62, w^2]*
  G[0, -w^(-1), w^2] - 2*G[r62, w^2]^2*G[0, -w^(-1), w^2] + 
 ((38*I)/3)*Pi*G[w^(-2), w^2]*G[0, -w^(-1), w^2] - 
 (37*G[0, -w]*G[w^(-2), w^2]*G[0, -w^(-1), w^2])/6 - 
 (38*G[0, w]*G[w^(-2), w^2]*G[0, -w^(-1), w^2])/3 + 
 (15*G[0, w^2]*G[w^(-2), w^2]*G[0, -w^(-1), w^2])/2 - 
 (31*G[1, r7]*G[w^(-2), w^2]*G[0, -w^(-1), w^2])/6 + 
 (37*G[1, -w]*G[w^(-2), w^2]*G[0, -w^(-1), w^2])/3 + 
 (76*G[1, w]*G[w^(-2), w^2]*G[0, -w^(-1), w^2])/3 - 
 15*G[1, w^2]*G[w^(-2), w^2]*G[0, -w^(-1), w^2] - 
 2*G[0, -w]*G[-w^(-1), -w]*G[0, -w^(-1), w^2] + 
 4*G[1, -w]*G[-w^(-1), -w]*G[0, -w^(-1), w^2] - 
 ((38*I)/3)*Pi*G[-w^(-1), w^2]*G[0, -w^(-1), w^2] + 
 (25*G[0, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2])/6 + 
 (38*G[0, w]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2])/3 - 
 (15*G[0, w^2]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2])/2 + 
 (31*G[1, r7]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2])/6 - 
 (25*G[1, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2])/3 - 
 (76*G[1, w]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2])/3 + 
 15*G[1, w^2]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2] - 
 ((38*I)/3)*Pi*G[-w, w^2]*G[0, -w^(-1), w^2] + 
 (73*G[0, -w]*G[-w, w^2]*G[0, -w^(-1), w^2])/6 + 
 (38*G[0, w]*G[-w, w^2]*G[0, -w^(-1), w^2])/3 - 
 (15*G[0, w^2]*G[-w, w^2]*G[0, -w^(-1), w^2])/2 + 
 (31*G[1, r7]*G[-w, w^2]*G[0, -w^(-1), w^2])/6 - 
 (73*G[1, -w]*G[-w, w^2]*G[0, -w^(-1), w^2])/3 - 
 (76*G[1, w]*G[-w, w^2]*G[0, -w^(-1), w^2])/3 + 
 15*G[1, w^2]*G[-w, w^2]*G[0, -w^(-1), w^2] - 
 2*G[0, 0, -w]*G[0, -w^(-1), w^2] + 12*G[0, 0, w]*G[0, -w^(-1), w^2] + 
 4*G[0, 0, w^2]*G[0, -w^(-1), w^2] + 4*G[0, 1, -w]*G[0, -w^(-1), w^2] - 
 4*G[0, 1, w^2]*G[0, -w^(-1), w^2] - 2*G[0, r61, w^2]*G[0, -w^(-1), w^2] - 
 2*G[0, r62, w^2]*G[0, -w^(-1), w^2] - 12*G[0, -w]*G[0, w^2]*G[0, -w, -w] + 
 24*G[0, w^2]*G[1, -w]*G[0, -w, -w] - 4*G[0, w^2]*G[r51, -w]*G[0, -w, -w] + 
 4*G[0, w^2]*G[r51, w^2]*G[0, -w, -w] - 4*G[0, w^2]*G[r52, -w]*G[0, -w, -w] + 
 4*G[0, w^2]*G[r52, w^2]*G[0, -w, -w] - 
 (10*G[0, -w]*G[w^(-2), w^2]*G[0, -w, -w])/3 + 
 G[0, w]*G[w^(-2), w^2]*G[0, -w, -w] + 
 (5*G[0, w^2]*G[w^(-2), w^2]*G[0, -w, -w])/3 + 
 2*G[1, -w]*G[w^(-2), w^2]*G[0, -w, -w] - 
 (8*G[1, w]*G[w^(-2), w^2]*G[0, -w, -w])/3 - 2*G[1, w^2]*G[w^(-2), w^2]*
  G[0, -w, -w] - (G[w^(-2), w^2]^2*G[0, -w, -w])/6 + 
 4*G[0, w^2]*G[-w^(-1), -w]*G[0, -w, -w] + 
 (7*G[w^(-2), w^2]*G[-w^(-1), -w]*G[0, -w, -w])/3 + 
 (46*G[0, -w]*G[-w^(-1), w^2]*G[0, -w, -w])/3 - 
 G[0, w]*G[-w^(-1), w^2]*G[0, -w, -w] - 
 (17*G[0, w^2]*G[-w^(-1), w^2]*G[0, -w, -w])/3 - 
 26*G[1, -w]*G[-w^(-1), w^2]*G[0, -w, -w] + 
 (8*G[1, w]*G[-w^(-1), w^2]*G[0, -w, -w])/3 + 2*G[1, w^2]*G[-w^(-1), w^2]*
  G[0, -w, -w] + 4*G[r51, -w]*G[-w^(-1), w^2]*G[0, -w, -w] - 
 4*G[r51, w^2]*G[-w^(-1), w^2]*G[0, -w, -w] + 4*G[r52, -w]*G[-w^(-1), w^2]*
  G[0, -w, -w] - 4*G[r52, w^2]*G[-w^(-1), w^2]*G[0, -w, -w] + 
 (5*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, -w, -w])/3 - 
 (19*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, -w, -w])/3 + 
 (5*G[-w^(-1), w^2]^2*G[0, -w, -w])/2 + (46*G[0, -w]*G[-w, w^2]*G[0, -w, -w])/
  3 - G[0, w]*G[-w, w^2]*G[0, -w, -w] - 
 (17*G[0, w^2]*G[-w, w^2]*G[0, -w, -w])/3 - 26*G[1, -w]*G[-w, w^2]*
  G[0, -w, -w] + (8*G[1, w]*G[-w, w^2]*G[0, -w, -w])/3 + 
 2*G[1, w^2]*G[-w, w^2]*G[0, -w, -w] + 4*G[r51, -w]*G[-w, w^2]*G[0, -w, -w] - 
 4*G[r51, w^2]*G[-w, w^2]*G[0, -w, -w] + 4*G[r52, -w]*G[-w, w^2]*
  G[0, -w, -w] - 4*G[r52, w^2]*G[-w, w^2]*G[0, -w, -w] - 
 (7*G[w^(-2), w^2]*G[-w, w^2]*G[0, -w, -w])/3 - 
 (19*G[-w^(-1), -w]*G[-w, w^2]*G[0, -w, -w])/3 + 
 13*G[-w^(-1), w^2]*G[-w, w^2]*G[0, -w, -w] + (5*G[-w, w^2]^2*G[0, -w, -w])/
  2 - 6*G[0, 0, w^2]*G[0, -w, -w] + 12*G[0, 1, w^2]*G[0, -w, -w] + 
 2*G[0, w^(-2), w^2]*G[0, -w, -w] - 2*G[0, -w^(-1), w^2]*G[0, -w, -w] + 
 (Pi^2*G[0, -w, w^2])/3 + 2*G[0, -w]^2*G[0, -w, w^2] + 
 (6*I)*Pi*G[0, w]*G[0, -w, w^2] - 2*G[0, -w]*G[0, w^2]*G[0, -w, w^2] + 
 2*G[0, w]*G[0, w^2]*G[0, -w, w^2] - 2*G[0, w^2]^2*G[0, -w, w^2] - 
 4*G[0, -w]*G[1, -w]*G[0, -w, w^2] + 4*G[0, w^2]*G[1, -w]*G[0, -w, w^2] + 
 4*G[0, w^2]*G[1, w]*G[0, -w, w^2] - (6*I)*Pi*G[r1, w]*G[0, -w, w^2] - 
 (6*I)*Pi*G[r2, w]*G[0, -w, w^2] + 2*G[0, w]*G[r61, w^2]*G[0, -w, w^2] + 
 4*G[0, w^2]*G[r61, w^2]*G[0, -w, w^2] - 4*G[1, w]*G[r61, w^2]*
  G[0, -w, w^2] - 2*G[r61, w^2]^2*G[0, -w, w^2] + 
 2*G[0, w]*G[r62, w^2]*G[0, -w, w^2] + 4*G[0, w^2]*G[r62, w^2]*
  G[0, -w, w^2] - 4*G[1, w]*G[r62, w^2]*G[0, -w, w^2] - 
 4*G[r61, w^2]*G[r62, w^2]*G[0, -w, w^2] - 2*G[r62, w^2]^2*G[0, -w, w^2] + 
 ((38*I)/3)*Pi*G[w^(-2), w^2]*G[0, -w, w^2] - 
 (37*G[0, -w]*G[w^(-2), w^2]*G[0, -w, w^2])/6 - 
 (38*G[0, w]*G[w^(-2), w^2]*G[0, -w, w^2])/3 + 
 (15*G[0, w^2]*G[w^(-2), w^2]*G[0, -w, w^2])/2 - 
 (31*G[1, r7]*G[w^(-2), w^2]*G[0, -w, w^2])/6 + 
 (37*G[1, -w]*G[w^(-2), w^2]*G[0, -w, w^2])/3 + 
 (76*G[1, w]*G[w^(-2), w^2]*G[0, -w, w^2])/3 - 
 15*G[1, w^2]*G[w^(-2), w^2]*G[0, -w, w^2] - 2*G[0, -w]*G[-w^(-1), -w]*
  G[0, -w, w^2] + 4*G[1, -w]*G[-w^(-1), -w]*G[0, -w, w^2] - 
 ((38*I)/3)*Pi*G[-w^(-1), w^2]*G[0, -w, w^2] + 
 (73*G[0, -w]*G[-w^(-1), w^2]*G[0, -w, w^2])/6 + 
 (38*G[0, w]*G[-w^(-1), w^2]*G[0, -w, w^2])/3 - 
 (15*G[0, w^2]*G[-w^(-1), w^2]*G[0, -w, w^2])/2 + 
 (31*G[1, r7]*G[-w^(-1), w^2]*G[0, -w, w^2])/6 - 
 (73*G[1, -w]*G[-w^(-1), w^2]*G[0, -w, w^2])/3 - 
 (76*G[1, w]*G[-w^(-1), w^2]*G[0, -w, w^2])/3 + 
 15*G[1, w^2]*G[-w^(-1), w^2]*G[0, -w, w^2] - 
 ((38*I)/3)*Pi*G[-w, w^2]*G[0, -w, w^2] + 
 (25*G[0, -w]*G[-w, w^2]*G[0, -w, w^2])/6 + 
 (38*G[0, w]*G[-w, w^2]*G[0, -w, w^2])/3 - 
 (15*G[0, w^2]*G[-w, w^2]*G[0, -w, w^2])/2 + 
 (31*G[1, r7]*G[-w, w^2]*G[0, -w, w^2])/6 - 
 (25*G[1, -w]*G[-w, w^2]*G[0, -w, w^2])/3 - 
 (76*G[1, w]*G[-w, w^2]*G[0, -w, w^2])/3 + 15*G[1, w^2]*G[-w, w^2]*
  G[0, -w, w^2] - 2*G[0, 0, -w]*G[0, -w, w^2] - 12*G[0, 0, w]*G[0, -w, w^2] + 
 4*G[0, 0, w^2]*G[0, -w, w^2] + 4*G[0, 1, -w]*G[0, -w, w^2] + 
 16*G[0, 1, w]*G[0, -w, w^2] - 4*G[0, 1, w^2]*G[0, -w, w^2] - 
 2*G[0, r61, w^2]*G[0, -w, w^2] - 2*G[0, r62, w^2]*G[0, -w, w^2] - 
 2*G[0, -w, -w]*G[0, -w, w^2] - (G[0, w^2]*G[w^(-2), w^2]*G[0, w^2, -w])/3 + 
 (G[r61, w^2]*G[w^(-2), w^2]*G[0, w^2, -w])/3 + 
 (G[r62, w^2]*G[w^(-2), w^2]*G[0, w^2, -w])/3 + 
 (G[0, w^2]*G[-w^(-1), w^2]*G[0, w^2, -w])/3 - 
 (G[r61, w^2]*G[-w^(-1), w^2]*G[0, w^2, -w])/3 - 
 (G[r62, w^2]*G[-w^(-1), w^2]*G[0, w^2, -w])/3 + 
 (G[0, w^2]*G[-w, w^2]*G[0, w^2, -w])/3 - 
 (G[r61, w^2]*G[-w, w^2]*G[0, w^2, -w])/3 - 
 (G[r62, w^2]*G[-w, w^2]*G[0, w^2, -w])/3 - (Pi^2*G[0, w^2, w^2])/6 - 
 G[0, -w]^2*G[0, w^2, w^2] - (2*I)*Pi*G[0, w]*G[0, w^2, w^2] + 
 G[0, -w]*G[0, w]*G[0, w^2, w^2] + 2*G[0, -w]*G[0, w^2]*G[0, w^2, w^2] - 
 2*G[0, w]*G[1, -w]*G[0, w^2, w^2] - 4*G[0, w^2]*G[1, -w]*G[0, w^2, w^2] + 
 4*G[1, -w]^2*G[0, w^2, w^2] - 2*G[0, -w]*G[1, w]*G[0, w^2, w^2] + 
 4*G[1, -w]*G[1, w]*G[0, w^2, w^2] + (2*I)*Pi*G[r1, w]*G[0, w^2, w^2] + 
 (2*I)*Pi*G[r2, w]*G[0, w^2, w^2] - 9*G[0, w^2]*G[r61, w^2]*G[0, w^2, w^2] + 
 4*G[r61, w^2]^2*G[0, w^2, w^2] - 9*G[0, w^2]*G[r62, w^2]*G[0, w^2, w^2] + 
 8*G[r61, w^2]*G[r62, w^2]*G[0, w^2, w^2] + 4*G[r62, w^2]^2*G[0, w^2, w^2] + 
 (11*I)*Pi*G[w^(-2), w^2]*G[0, w^2, w^2] - 
 (14*G[0, -w]*G[w^(-2), w^2]*G[0, w^2, w^2])/9 - 
 14*G[0, w]*G[w^(-2), w^2]*G[0, w^2, w^2] + 
 (253*G[0, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2])/18 - 
 (58*G[1, r7]*G[w^(-2), w^2]*G[0, w^2, w^2])/9 + 
 (34*G[1, -w]*G[w^(-2), w^2]*G[0, w^2, w^2])/9 + 
 (82*G[1, w]*G[w^(-2), w^2]*G[0, w^2, w^2])/3 - 
 (118*G[1, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2])/9 - 
 (G[r61, -w]*G[w^(-2), w^2]*G[0, w^2, w^2])/3 - 
 4*G[r61, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2] - 
 (G[r62, -w]*G[w^(-2), w^2]*G[0, w^2, w^2])/3 - 
 4*G[r62, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2] + 
 (3*G[w^(-2), w^2]^2*G[0, w^2, w^2])/2 + 2*G[0, -w]*G[-w^(-1), -w]*
  G[0, w^2, w^2] - 4*G[1, -w]*G[-w^(-1), -w]*G[0, w^2, w^2] - 
 (11*I)*Pi*G[-w^(-1), w^2]*G[0, w^2, w^2] + 
 (32*G[0, -w]*G[-w^(-1), w^2]*G[0, w^2, w^2])/9 + 
 18*G[0, w]*G[-w^(-1), w^2]*G[0, w^2, w^2] - 
 (91*G[0, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2])/18 + 
 (58*G[1, r7]*G[-w^(-1), w^2]*G[0, w^2, w^2])/9 - 
 (70*G[1, -w]*G[-w^(-1), w^2]*G[0, w^2, w^2])/9 - 
 (82*G[1, w]*G[-w^(-1), w^2]*G[0, w^2, w^2])/3 + 
 (118*G[1, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2])/9 + 
 (G[r61, -w]*G[-w^(-1), w^2]*G[0, w^2, w^2])/3 + 
 5*G[r61, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2] + 
 (G[r62, -w]*G[-w^(-1), w^2]*G[0, w^2, w^2])/3 + 
 5*G[r62, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2] - 
 (13*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2])/2 - 
 (11*I)*Pi*G[-w, w^2]*G[0, w^2, w^2] - 
 (40*G[0, -w]*G[-w, w^2]*G[0, w^2, w^2])/9 + 
 6*G[0, w]*G[-w, w^2]*G[0, w^2, w^2] - 
 (91*G[0, w^2]*G[-w, w^2]*G[0, w^2, w^2])/18 + 
 (58*G[1, r7]*G[-w, w^2]*G[0, w^2, w^2])/9 + 
 (74*G[1, -w]*G[-w, w^2]*G[0, w^2, w^2])/9 - 
 (82*G[1, w]*G[-w, w^2]*G[0, w^2, w^2])/3 + 
 (118*G[1, w^2]*G[-w, w^2]*G[0, w^2, w^2])/9 + 
 (G[r61, -w]*G[-w, w^2]*G[0, w^2, w^2])/3 + 5*G[r61, w^2]*G[-w, w^2]*
  G[0, w^2, w^2] + (G[r62, -w]*G[-w, w^2]*G[0, w^2, w^2])/3 + 
 5*G[r62, w^2]*G[-w, w^2]*G[0, w^2, w^2] - 
 (13*G[w^(-2), w^2]*G[-w, w^2]*G[0, w^2, w^2])/2 + 
 G[0, 0, -w]*G[0, w^2, w^2] + 3*G[0, 0, w]*G[0, w^2, w^2] + 
 10*G[0, 0, w^2]*G[0, w^2, w^2] - 2*G[0, 1, -w]*G[0, w^2, w^2] - 
 6*G[0, 1, w]*G[0, w^2, w^2] - 5*G[0, r61, w^2]*G[0, w^2, w^2] - 
 5*G[0, r62, w^2]*G[0, w^2, w^2] - 5*G[0, w^(-2), w^2]*G[0, w^2, w^2] + 
 2*G[0, -w, -w]*G[0, w^2, w^2] - 5*G[0, w^2, w^2]^2 + 4*Pi^2*G[-I, 0, r1] + 
 (8*I)*Pi*G[0, w]*G[-I, 0, r1] - (8*I)*Pi*G[r1, w]*G[-I, 0, r1] - 
 (8*I)*Pi*G[r2, w]*G[-I, 0, r1] + (2*I)*Pi*G[w^(-2), w^2]*G[-I, 0, r1] - 
 (2*I)*Pi*G[-w^(-1), w^2]*G[-I, 0, r1] - (2*I)*Pi*G[-w, w^2]*G[-I, 0, r1] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[-I, 0, w] + (2*I)*Pi*G[-w^(-1), w^2]*G[-I, 0, w] + 
 (2*I)*Pi*G[-w, w^2]*G[-I, 0, w] - (8*Pi^2*G[-I, r1, r1])/3 - 
 (8*I)*Pi*G[0, w]*G[-I, r1, r1] + (8*I)*Pi*G[r1, w]*G[-I, r1, r1] + 
 (8*I)*Pi*G[r2, w]*G[-I, r1, r1] - (2*I)*Pi*G[w^(-2), w^2]*G[-I, r1, r1] + 
 (2*I)*Pi*G[-w^(-1), w^2]*G[-I, r1, r1] + (2*I)*Pi*G[-w, w^2]*G[-I, r1, r1] + 
 (2*I)*Pi*G[w^(-2), w^2]*G[-I, r1, w] - (2*I)*Pi*G[-w^(-1), w^2]*
  G[-I, r1, w] - (2*I)*Pi*G[-w, w^2]*G[-I, r1, w] - 4*Pi^2*G[-I, r2, r1] - 
 (8*I)*Pi*G[0, w]*G[-I, r2, r1] + (8*I)*Pi*G[r1, w]*G[-I, r2, r1] + 
 (8*I)*Pi*G[r2, w]*G[-I, r2, r1] - (2*I)*Pi*G[w^(-2), w^2]*G[-I, r2, r1] + 
 (2*I)*Pi*G[-w^(-1), w^2]*G[-I, r2, r1] + (2*I)*Pi*G[-w, w^2]*G[-I, r2, r1] + 
 (2*I)*Pi*G[w^(-2), w^2]*G[-I, r2, w] - (2*I)*Pi*G[-w^(-1), w^2]*
  G[-I, r2, w] - (2*I)*Pi*G[-w, w^2]*G[-I, r2, w] + 4*Pi^2*G[I, 0, r1] + 
 (8*I)*Pi*G[0, w]*G[I, 0, r1] - (8*I)*Pi*G[r1, w]*G[I, 0, r1] - 
 (8*I)*Pi*G[r2, w]*G[I, 0, r1] + (2*I)*Pi*G[w^(-2), w^2]*G[I, 0, r1] - 
 (2*I)*Pi*G[-w^(-1), w^2]*G[I, 0, r1] - (2*I)*Pi*G[-w, w^2]*G[I, 0, r1] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[I, 0, w] + (2*I)*Pi*G[-w^(-1), w^2]*G[I, 0, w] + 
 (2*I)*Pi*G[-w, w^2]*G[I, 0, w] - (8*Pi^2*G[I, r1, r1])/3 - 
 (8*I)*Pi*G[0, w]*G[I, r1, r1] + (8*I)*Pi*G[r1, w]*G[I, r1, r1] + 
 (8*I)*Pi*G[r2, w]*G[I, r1, r1] - (2*I)*Pi*G[w^(-2), w^2]*G[I, r1, r1] + 
 (2*I)*Pi*G[-w^(-1), w^2]*G[I, r1, r1] + (2*I)*Pi*G[-w, w^2]*G[I, r1, r1] + 
 (2*I)*Pi*G[w^(-2), w^2]*G[I, r1, w] - (2*I)*Pi*G[-w^(-1), w^2]*G[I, r1, w] - 
 (2*I)*Pi*G[-w, w^2]*G[I, r1, w] - 4*Pi^2*G[I, r2, r1] - 
 (8*I)*Pi*G[0, w]*G[I, r2, r1] + (8*I)*Pi*G[r1, w]*G[I, r2, r1] + 
 (8*I)*Pi*G[r2, w]*G[I, r2, r1] - (2*I)*Pi*G[w^(-2), w^2]*G[I, r2, r1] + 
 (2*I)*Pi*G[-w^(-1), w^2]*G[I, r2, r1] + (2*I)*Pi*G[-w, w^2]*G[I, r2, r1] + 
 (2*I)*Pi*G[w^(-2), w^2]*G[I, r2, w] - (2*I)*Pi*G[-w^(-1), w^2]*G[I, r2, w] - 
 (2*I)*Pi*G[-w, w^2]*G[I, r2, w] + 38*G[0, -w]*G[0, w^2]*G[1, 0, -w] - 
 8*G[0, w]*G[0, w^2]*G[1, 0, -w] - 16*G[0, w^2]^2*G[1, 0, -w] - 
 40*G[0, w^2]*G[1, -w]*G[1, 0, -w] + 16*G[0, w^2]*G[1, w]*G[1, 0, -w] - 
 2*G[0, w^2]*G[w^(-2), -w]*G[1, 0, -w] - 
 (2*G[0, -w]*G[w^(-2), w^2]*G[1, 0, -w])/3 - 8*G[0, w]*G[w^(-2), w^2]*
  G[1, 0, -w] - (28*G[0, w^2]*G[w^(-2), w^2]*G[1, 0, -w])/9 + 
 8*G[1, -w]*G[w^(-2), w^2]*G[1, 0, -w] + 16*G[1, w]*G[w^(-2), w^2]*
  G[1, 0, -w] - (32*G[1, w^2]*G[w^(-2), w^2]*G[1, 0, -w])/3 - 
 2*G[w^(-2), -w]*G[w^(-2), w^2]*G[1, 0, -w] + 
 (32*G[w^(-2), w^2]^2*G[1, 0, -w])/9 - 16*G[0, w^2]*G[-w^(-1), -w]*
  G[1, 0, -w] - (4*G[w^(-2), w^2]*G[-w^(-1), -w]*G[1, 0, -w])/3 - 
 (112*G[0, -w]*G[-w^(-1), w^2]*G[1, 0, -w])/3 + 
 16*G[0, w]*G[-w^(-1), w^2]*G[1, 0, -w] + 
 (316*G[0, w^2]*G[-w^(-1), w^2]*G[1, 0, -w])/9 + 
 32*G[1, -w]*G[-w^(-1), w^2]*G[1, 0, -w] - 32*G[1, w]*G[-w^(-1), w^2]*
  G[1, 0, -w] + (32*G[1, w^2]*G[-w^(-1), w^2]*G[1, 0, -w])/3 + 
 4*G[w^(-2), -w]*G[-w^(-1), w^2]*G[1, 0, -w] + 
 (4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 0, -w])/3 + 
 (52*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[1, 0, -w])/3 - 
 (44*G[-w^(-1), w^2]^2*G[1, 0, -w])/9 - (112*G[0, -w]*G[-w, w^2]*G[1, 0, -w])/
  3 + 16*G[0, w]*G[-w, w^2]*G[1, 0, -w] + 
 (316*G[0, w^2]*G[-w, w^2]*G[1, 0, -w])/9 + 32*G[1, -w]*G[-w, w^2]*
  G[1, 0, -w] - 32*G[1, w]*G[-w, w^2]*G[1, 0, -w] + 
 (32*G[1, w^2]*G[-w, w^2]*G[1, 0, -w])/3 + 4*G[w^(-2), -w]*G[-w, w^2]*
  G[1, 0, -w] + (4*G[w^(-2), w^2]*G[-w, w^2]*G[1, 0, -w])/3 + 
 (52*G[-w^(-1), -w]*G[-w, w^2]*G[1, 0, -w])/3 - 
 (664*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 0, -w])/9 - 
 (44*G[-w, w^2]^2*G[1, 0, -w])/9 - 2*G[0, w^2]*G[w^2, -w]*G[1, 0, -w] - 
 2*G[w^(-2), w^2]*G[w^2, -w]*G[1, 0, -w] + 4*G[-w^(-1), w^2]*G[w^2, -w]*
  G[1, 0, -w] + 4*G[-w, w^2]*G[w^2, -w]*G[1, 0, -w] - 
 18*G[0, 0, w^2]*G[1, 0, -w] + 32*G[0, 1, w^2]*G[1, 0, -w] + 
 2*G[0, w^(-2), w^2]*G[1, 0, -w] + 2*G[0, w^2, w^2]*G[1, 0, -w] - 
 (19*Pi^2*G[1, 0, w])/3 - 2*G[0, -w]*G[0, w^2]*G[1, 0, w] + 
 4*G[0, w^2]^2*G[1, 0, w] + 2*G[0, w^2]*G[w^(-2), -w]*G[1, 0, w] + 
 ((28*I)/3)*Pi*G[w^(-2), w^2]*G[1, 0, w] + 
 (16*G[0, -w]*G[w^(-2), w^2]*G[1, 0, w])/3 + 
 (80*G[0, w^2]*G[w^(-2), w^2]*G[1, 0, w])/3 - 
 (152*G[1, w^2]*G[w^(-2), w^2]*G[1, 0, w])/3 - 
 8*G[r61, -w]*G[w^(-2), w^2]*G[1, 0, w] - 
 (32*G[r61, w^2]*G[w^(-2), w^2]*G[1, 0, w])/3 - 
 8*G[r62, -w]*G[w^(-2), w^2]*G[1, 0, w] - 
 (32*G[r62, w^2]*G[w^(-2), w^2]*G[1, 0, w])/3 + 
 (8*G[w^(-2), -w]*G[w^(-2), w^2]*G[1, 0, w])/3 + 
 (7*G[w^(-2), w^2]^2*G[1, 0, w])/3 - ((28*I)/3)*Pi*G[-w^(-1), w^2]*
  G[1, 0, w] - (10*G[0, -w]*G[-w^(-1), w^2]*G[1, 0, w])/3 - 
 (92*G[0, w^2]*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
 (152*G[1, w^2]*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
 8*G[r61, -w]*G[-w^(-1), w^2]*G[1, 0, w] + 
 (32*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
 8*G[r62, -w]*G[-w^(-1), w^2]*G[1, 0, w] + 
 (32*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 0, w])/3 - 
 (14*G[w^(-2), -w]*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
 (14*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 0, w])/3 - 
 3*G[-w^(-1), w^2]^2*G[1, 0, w] - ((28*I)/3)*Pi*G[-w, w^2]*G[1, 0, w] - 
 (10*G[0, -w]*G[-w, w^2]*G[1, 0, w])/3 - 
 (116*G[0, w^2]*G[-w, w^2]*G[1, 0, w])/3 + 
 (152*G[1, w^2]*G[-w, w^2]*G[1, 0, w])/3 + 8*G[r61, -w]*G[-w, w^2]*
  G[1, 0, w] + (32*G[r61, w^2]*G[-w, w^2]*G[1, 0, w])/3 + 
 8*G[r62, -w]*G[-w, w^2]*G[1, 0, w] + (32*G[r62, w^2]*G[-w, w^2]*G[1, 0, w])/
  3 - (14*G[w^(-2), -w]*G[-w, w^2]*G[1, 0, w])/3 + 
 (14*G[w^(-2), w^2]*G[-w, w^2]*G[1, 0, w])/3 - 
 6*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 0, w] - 3*G[-w, w^2]^2*G[1, 0, w] + 
 2*G[0, w^2]*G[w^2, -w]*G[1, 0, w] + (8*G[w^(-2), w^2]*G[w^2, -w]*G[1, 0, w])/
  3 - (14*G[-w^(-1), w^2]*G[w^2, -w]*G[1, 0, w])/3 - 
 (14*G[-w, w^2]*G[w^2, -w]*G[1, 0, w])/3 - 2*G[0, 0, w^2]*G[1, 0, w] - 
 2*G[0, w^(-2), w^2]*G[1, 0, w] + 4*G[0, -w^(-1), w^2]*G[1, 0, w] + 
 4*G[0, -w, w^2]*G[1, 0, w] - 2*G[0, w^2, w^2]*G[1, 0, w] + 
 4*G[0, -w]*G[0, w^2]*G[1, 0, w^2] - 8*G[0, w^2]*G[1, -w]*G[1, 0, w^2] + 
 (4*I)*Pi*G[w^(-2), w^2]*G[1, 0, w^2] + 
 (2*G[0, -w]*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 
 4*G[0, w]*G[w^(-2), w^2]*G[1, 0, w^2] + 
 (28*G[0, w^2]*G[w^(-2), w^2]*G[1, 0, w^2])/9 + 
 (4*G[1, r7]*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 
 (4*G[1, -w]*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 
 8*G[1, w]*G[w^(-2), w^2]*G[1, 0, w^2] + 4*G[r61, w^2]*G[w^(-2), w^2]*
  G[1, 0, w^2] + 4*G[r62, w^2]*G[w^(-2), w^2]*G[1, 0, w^2] + 
 (22*G[w^(-2), w^2]^2*G[1, 0, w^2])/9 - (4*I)*Pi*G[-w^(-1), w^2]*
  G[1, 0, w^2] - (14*G[0, -w]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + 
 4*G[0, w]*G[-w^(-1), w^2]*G[1, 0, w^2] - 
 (28*G[0, w^2]*G[-w^(-1), w^2]*G[1, 0, w^2])/9 - 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + 
 (28*G[1, -w]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + 
 8*G[1, w]*G[-w^(-1), w^2]*G[1, 0, w^2] - 4*G[r61, w^2]*G[-w^(-1), w^2]*
  G[1, 0, w^2] - 4*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 0, w^2] - 
 12*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 0, w^2] + 
 (86*G[-w^(-1), w^2]^2*G[1, 0, w^2])/9 - (4*I)*Pi*G[-w, w^2]*G[1, 0, w^2] - 
 (14*G[0, -w]*G[-w, w^2]*G[1, 0, w^2])/3 - 12*G[0, w]*G[-w, w^2]*
  G[1, 0, w^2] - (28*G[0, w^2]*G[-w, w^2]*G[1, 0, w^2])/9 - 
 (4*G[1, r7]*G[-w, w^2]*G[1, 0, w^2])/3 + 
 (28*G[1, -w]*G[-w, w^2]*G[1, 0, w^2])/3 + 8*G[1, w]*G[-w, w^2]*
  G[1, 0, w^2] - 4*G[r61, w^2]*G[-w, w^2]*G[1, 0, w^2] - 
 4*G[r62, w^2]*G[-w, w^2]*G[1, 0, w^2] - 12*G[w^(-2), w^2]*G[-w, w^2]*
  G[1, 0, w^2] + (172*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 0, w^2])/9 + 
 (86*G[-w, w^2]^2*G[1, 0, w^2])/9 - (11*Pi^2*G[1, 1, r7])/3 + 
 ((25*I)/6)*Pi*G[w^(-2), w^2]*G[1, 1, r7] + 
 (62*G[0, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/9 - 
 4*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, r7] - 
 (16*G[r61, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/3 - 
 (16*G[r62, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/3 + 
 (13*G[w^(-2), w^2]^2*G[1, 1, r7])/18 - ((25*I)/6)*Pi*G[-w^(-1), w^2]*
  G[1, 1, r7] - (62*G[0, w^2]*G[-w^(-1), w^2]*G[1, 1, r7])/9 + 
 4*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, r7] + 
 (16*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 1, r7])/3 + 
 (16*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 1, r7])/3 - 
 G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, r7] + 
 (5*G[-w^(-1), w^2]^2*G[1, 1, r7])/18 - ((25*I)/6)*Pi*G[-w, w^2]*
  G[1, 1, r7] - (62*G[0, w^2]*G[-w, w^2]*G[1, 1, r7])/9 + 
 4*G[1, w^2]*G[-w, w^2]*G[1, 1, r7] + (16*G[r61, w^2]*G[-w, w^2]*G[1, 1, r7])/
  3 + (16*G[r62, w^2]*G[-w, w^2]*G[1, 1, r7])/3 - 
 G[w^(-2), w^2]*G[-w, w^2]*G[1, 1, r7] + 
 (5*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 1, r7])/9 + 
 (5*G[-w, w^2]^2*G[1, 1, r7])/18 - 100*G[0, -w]*G[0, w^2]*G[1, 1, -w] + 
 16*G[0, w]*G[0, w^2]*G[1, 1, -w] + 32*G[0, w^2]^2*G[1, 1, -w] + 
 128*G[0, w^2]*G[1, -w]*G[1, 1, -w] - 32*G[0, w^2]*G[1, w]*G[1, 1, -w] + 
 4*G[0, w^2]*G[w^(-2), -w]*G[1, 1, -w] - 
 (20*G[0, -w]*G[w^(-2), w^2]*G[1, 1, -w])/3 + 
 16*G[0, w]*G[w^(-2), w^2]*G[1, 1, -w] + 
 (56*G[0, w^2]*G[w^(-2), w^2]*G[1, 1, -w])/9 - 
 32*G[1, w]*G[w^(-2), w^2]*G[1, 1, -w] + 
 (64*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, -w])/3 + 
 4*G[w^(-2), -w]*G[w^(-2), w^2]*G[1, 1, -w] - 
 (64*G[w^(-2), w^2]^2*G[1, 1, -w])/9 + 32*G[0, w^2]*G[-w^(-1), -w]*
  G[1, 1, -w] + (8*G[w^(-2), w^2]*G[-w^(-1), -w]*G[1, 1, -w])/3 + 
 (320*G[0, -w]*G[-w^(-1), w^2]*G[1, 1, -w])/3 - 
 32*G[0, w]*G[-w^(-1), w^2]*G[1, 1, -w] - 
 (632*G[0, w^2]*G[-w^(-1), w^2]*G[1, 1, -w])/9 - 
 128*G[1, -w]*G[-w^(-1), w^2]*G[1, 1, -w] + 64*G[1, w]*G[-w^(-1), w^2]*
  G[1, 1, -w] - (64*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, -w])/3 - 
 8*G[w^(-2), -w]*G[-w^(-1), w^2]*G[1, 1, -w] - 
 (8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, -w])/3 - 
 (104*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[1, 1, -w])/3 + 
 (88*G[-w^(-1), w^2]^2*G[1, 1, -w])/9 + (320*G[0, -w]*G[-w, w^2]*G[1, 1, -w])/
  3 - 32*G[0, w]*G[-w, w^2]*G[1, 1, -w] - 
 (632*G[0, w^2]*G[-w, w^2]*G[1, 1, -w])/9 - 128*G[1, -w]*G[-w, w^2]*
  G[1, 1, -w] + 64*G[1, w]*G[-w, w^2]*G[1, 1, -w] - 
 (64*G[1, w^2]*G[-w, w^2]*G[1, 1, -w])/3 - 8*G[w^(-2), -w]*G[-w, w^2]*
  G[1, 1, -w] - (8*G[w^(-2), w^2]*G[-w, w^2]*G[1, 1, -w])/3 - 
 (104*G[-w^(-1), -w]*G[-w, w^2]*G[1, 1, -w])/3 + 
 (1328*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 1, -w])/9 + 
 (88*G[-w, w^2]^2*G[1, 1, -w])/9 + 4*G[0, w^2]*G[w^2, -w]*G[1, 1, -w] + 
 4*G[w^(-2), w^2]*G[w^2, -w]*G[1, 1, -w] - 8*G[-w^(-1), w^2]*G[w^2, -w]*
  G[1, 1, -w] - 8*G[-w, w^2]*G[w^2, -w]*G[1, 1, -w] + 
 36*G[0, 0, w^2]*G[1, 1, -w] - 64*G[0, 1, w^2]*G[1, 1, -w] - 
 4*G[0, w^(-2), w^2]*G[1, 1, -w] - 4*G[0, w^2, w^2]*G[1, 1, -w] - 
 (70*Pi^2*G[1, 1, w])/3 + 4*G[0, -w]*G[0, w^2]*G[1, 1, w] - 
 8*G[0, w^2]^2*G[1, 1, w] - 4*G[0, w^2]*G[w^(-2), -w]*G[1, 1, w] - 
 (32*I)*Pi*G[w^(-2), w^2]*G[1, 1, w] - 
 (32*G[0, -w]*G[w^(-2), w^2]*G[1, 1, w])/3 - 
 (160*G[0, w^2]*G[w^(-2), w^2]*G[1, 1, w])/3 + 
 (304*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, w])/3 + 
 16*G[r61, -w]*G[w^(-2), w^2]*G[1, 1, w] + 
 (64*G[r61, w^2]*G[w^(-2), w^2]*G[1, 1, w])/3 + 
 16*G[r62, -w]*G[w^(-2), w^2]*G[1, 1, w] + 
 (64*G[r62, w^2]*G[w^(-2), w^2]*G[1, 1, w])/3 - 
 (16*G[w^(-2), -w]*G[w^(-2), w^2]*G[1, 1, w])/3 - 
 (14*G[w^(-2), w^2]^2*G[1, 1, w])/3 + (32*I)*Pi*G[-w^(-1), w^2]*G[1, 1, w] + 
 (20*G[0, -w]*G[-w^(-1), w^2]*G[1, 1, w])/3 + 
 (208*G[0, w^2]*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
 (304*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
 16*G[r61, -w]*G[-w^(-1), w^2]*G[1, 1, w] - 
 (64*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
 16*G[r62, -w]*G[-w^(-1), w^2]*G[1, 1, w] - 
 (64*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 1, w])/3 + 
 (28*G[w^(-2), -w]*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
 (28*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, w])/3 + 
 6*G[-w^(-1), w^2]^2*G[1, 1, w] + (32*I)*Pi*G[-w, w^2]*G[1, 1, w] + 
 (20*G[0, -w]*G[-w, w^2]*G[1, 1, w])/3 + 
 (208*G[0, w^2]*G[-w, w^2]*G[1, 1, w])/3 - 
 (304*G[1, w^2]*G[-w, w^2]*G[1, 1, w])/3 - 16*G[r61, -w]*G[-w, w^2]*
  G[1, 1, w] - (64*G[r61, w^2]*G[-w, w^2]*G[1, 1, w])/3 - 
 16*G[r62, -w]*G[-w, w^2]*G[1, 1, w] - (64*G[r62, w^2]*G[-w, w^2]*G[1, 1, w])/
  3 + (28*G[w^(-2), -w]*G[-w, w^2]*G[1, 1, w])/3 - 
 (28*G[w^(-2), w^2]*G[-w, w^2]*G[1, 1, w])/3 + 
 12*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 1, w] + 6*G[-w, w^2]^2*G[1, 1, w] - 
 4*G[0, w^2]*G[w^2, -w]*G[1, 1, w] - 
 (16*G[w^(-2), w^2]*G[w^2, -w]*G[1, 1, w])/3 + 
 (28*G[-w^(-1), w^2]*G[w^2, -w]*G[1, 1, w])/3 + 
 (28*G[-w, w^2]*G[w^2, -w]*G[1, 1, w])/3 + 4*G[0, 0, w^2]*G[1, 1, w] + 
 4*G[0, w^(-2), w^2]*G[1, 1, w] - 8*G[0, -w^(-1), w^2]*G[1, 1, w] - 
 8*G[0, -w, w^2]*G[1, 1, w] + 4*G[0, w^2, w^2]*G[1, 1, w] + 
 ((176*I)/3)*Pi*G[w^(-2), w^2]*G[1, 1, w^2] - 
 (80*G[0, -w]*G[w^(-2), w^2]*G[1, 1, w^2])/3 - 
 (224*G[0, w]*G[w^(-2), w^2]*G[1, 1, w^2])/3 + 
 (208*G[0, w^2]*G[w^(-2), w^2]*G[1, 1, w^2])/9 - 
 32*G[1, r7]*G[w^(-2), w^2]*G[1, 1, w^2] + 
 (160*G[1, -w]*G[w^(-2), w^2]*G[1, 1, w^2])/3 + 
 (448*G[1, w]*G[w^(-2), w^2]*G[1, 1, w^2])/3 - 
 (224*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, w^2])/3 + 
 (28*G[w^(-2), w^2]^2*G[1, 1, w^2])/9 - ((176*I)/3)*Pi*G[-w^(-1), w^2]*
  G[1, 1, w^2] + (80*G[0, -w]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 (224*G[0, w]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
 (208*G[0, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2])/9 + 
 32*G[1, r7]*G[-w^(-1), w^2]*G[1, 1, w^2] - 
 (160*G[1, -w]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
 (448*G[1, w]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 (224*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, w^2] - 
 (100*G[-w^(-1), w^2]^2*G[1, 1, w^2])/9 - ((176*I)/3)*Pi*G[-w, w^2]*
  G[1, 1, w^2] + (80*G[0, -w]*G[-w, w^2]*G[1, 1, w^2])/3 + 
 (224*G[0, w]*G[-w, w^2]*G[1, 1, w^2])/3 - 
 (208*G[0, w^2]*G[-w, w^2]*G[1, 1, w^2])/9 + 
 32*G[1, r7]*G[-w, w^2]*G[1, 1, w^2] - (160*G[1, -w]*G[-w, w^2]*G[1, 1, w^2])/
  3 - (448*G[1, w]*G[-w, w^2]*G[1, 1, w^2])/3 + 
 (224*G[1, w^2]*G[-w, w^2]*G[1, 1, w^2])/3 + 8*G[w^(-2), w^2]*G[-w, w^2]*
  G[1, 1, w^2] - (200*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 1, w^2])/9 - 
 (100*G[-w, w^2]^2*G[1, 1, w^2])/9 + 15*Pi^2*G[1, r1, w] + 
 ((20*I)/3)*Pi*G[w^(-2), w^2]*G[1, r1, w] - ((20*I)/3)*Pi*G[-w^(-1), w^2]*
  G[1, r1, w] - ((20*I)/3)*Pi*G[-w, w^2]*G[1, r1, w] + 15*Pi^2*G[1, r2, w] + 
 ((20*I)/3)*Pi*G[w^(-2), w^2]*G[1, r2, w] - ((20*I)/3)*Pi*G[-w^(-1), w^2]*
  G[1, r2, w] - ((20*I)/3)*Pi*G[-w, w^2]*G[1, r2, w] + 
 ((16*I)/3)*Pi*G[w^(-2), w^2]*G[1, r61, w^2] - 
 (16*G[0, w]*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 
 (16*G[1, r7]*G[w^(-2), w^2]*G[1, r61, w^2])/3 + 
 (32*G[1, w]*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 
 4*G[w^(-2), w^2]^2*G[1, r61, w^2] - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[1, r61, w^2] + (16*G[0, w]*G[-w^(-1), w^2]*G[1, r61, w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[1, r61, w^2])/3 - 
 (32*G[1, w]*G[-w^(-1), w^2]*G[1, r61, w^2])/3 + 
 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, r61, w^2] - 
 4*G[-w^(-1), w^2]^2*G[1, r61, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[1, r61, w^2] + (16*G[0, w]*G[-w, w^2]*G[1, r61, w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[1, r61, w^2])/3 - 
 (32*G[1, w]*G[-w, w^2]*G[1, r61, w^2])/3 + 8*G[w^(-2), w^2]*G[-w, w^2]*
  G[1, r61, w^2] - 8*G[-w^(-1), w^2]*G[-w, w^2]*G[1, r61, w^2] - 
 4*G[-w, w^2]^2*G[1, r61, w^2] + ((16*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, r62, w^2] - (16*G[0, w]*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 
 (16*G[1, r7]*G[w^(-2), w^2]*G[1, r62, w^2])/3 + 
 (32*G[1, w]*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 
 4*G[w^(-2), w^2]^2*G[1, r62, w^2] - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[1, r62, w^2] + (16*G[0, w]*G[-w^(-1), w^2]*G[1, r62, w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[1, r62, w^2])/3 - 
 (32*G[1, w]*G[-w^(-1), w^2]*G[1, r62, w^2])/3 + 
 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, r62, w^2] - 
 4*G[-w^(-1), w^2]^2*G[1, r62, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[1, r62, w^2] + (16*G[0, w]*G[-w, w^2]*G[1, r62, w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[1, r62, w^2])/3 - 
 (32*G[1, w]*G[-w, w^2]*G[1, r62, w^2])/3 + 8*G[w^(-2), w^2]*G[-w, w^2]*
  G[1, r62, w^2] - 8*G[-w^(-1), w^2]*G[-w, w^2]*G[1, r62, w^2] - 
 4*G[-w, w^2]^2*G[1, r62, w^2] - ((58*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, w^(-2), w^2] + 8*G[0, -w]*G[w^(-2), w^2]*G[1, w^(-2), w^2] + 
 (58*G[0, w]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 - 
 4*G[0, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2] + 
 (34*G[1, r7]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 - 
 16*G[1, -w]*G[w^(-2), w^2]*G[1, w^(-2), w^2] - 
 (116*G[1, w]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 + 
 16*G[1, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2] - 
 4*G[r61, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2] - 
 4*G[r62, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2] + 
 ((58*I)/3)*Pi*G[-w^(-1), w^2]*G[1, w^(-2), w^2] - 
 8*G[0, -w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] - 
 (58*G[0, w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 + 
 4*G[0, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] - 
 (34*G[1, r7]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 + 
 16*G[1, -w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 (116*G[1, w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 - 
 16*G[1, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 ((58*I)/3)*Pi*G[-w, w^2]*G[1, w^(-2), w^2] - 
 8*G[0, -w]*G[-w, w^2]*G[1, w^(-2), w^2] - 
 (58*G[0, w]*G[-w, w^2]*G[1, w^(-2), w^2])/3 + 
 4*G[0, w^2]*G[-w, w^2]*G[1, w^(-2), w^2] - 
 (34*G[1, r7]*G[-w, w^2]*G[1, w^(-2), w^2])/3 + 
 16*G[1, -w]*G[-w, w^2]*G[1, w^(-2), w^2] + 
 (116*G[1, w]*G[-w, w^2]*G[1, w^(-2), w^2])/3 - 
 16*G[1, w^2]*G[-w, w^2]*G[1, w^(-2), w^2] + 4*G[r61, w^2]*G[-w, w^2]*
  G[1, w^(-2), w^2] + 4*G[r62, w^2]*G[-w, w^2]*G[1, w^(-2), w^2] + 
 12*G[0, -w]*G[0, w^2]*G[1, -w^(-1), -w] - 24*G[0, w^2]*G[1, -w]*
  G[1, -w^(-1), -w] + 4*G[0, -w]*G[w^(-2), w^2]*G[1, -w^(-1), -w] - 
 8*G[1, -w]*G[w^(-2), w^2]*G[1, -w^(-1), -w] - 
 16*G[0, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), -w] + 
 32*G[1, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), -w] - 
 16*G[0, -w]*G[-w, w^2]*G[1, -w^(-1), -w] + 32*G[1, -w]*G[-w, w^2]*
  G[1, -w^(-1), -w] - 4*G[0, -w]*G[0, w^2]*G[1, -w^(-1), w^2] + 
 8*G[0, w^2]*G[1, -w]*G[1, -w^(-1), w^2] - ((58*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, -w^(-1), w^2] + (14*G[0, -w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/3 + 
 (58*G[0, w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/3 - 
 (32*G[0, w^2]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/3 + 
 (26*G[1, r7]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/3 - 
 (28*G[1, -w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/3 - 
 (116*G[1, w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/3 + 
 (64*G[1, w^2]*G[w^(-2), w^2]*G[1, -w^(-1), w^2])/3 + 
 ((58*I)/3)*Pi*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] + 
 (22*G[0, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 - 
 (58*G[0, w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 + 
 (32*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 - 
 (26*G[1, r7]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 - 
 (44*G[1, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 + 
 (116*G[1, w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 - 
 (64*G[1, w^2]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 + 
 ((58*I)/3)*Pi*G[-w, w^2]*G[1, -w^(-1), w^2] - 
 (26*G[0, -w]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 - 
 (58*G[0, w]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 + 
 (32*G[0, w^2]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 - 
 (26*G[1, r7]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 + 
 (52*G[1, -w]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 + 
 (116*G[1, w]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 - 
 (64*G[1, w^2]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 + 
 16*G[0, -w]*G[0, w^2]*G[1, -w, -w] - 32*G[0, w^2]*G[1, -w]*G[1, -w, -w] + 
 8*G[0, w^2]*G[r51, -w]*G[1, -w, -w] - 8*G[0, w^2]*G[r51, w^2]*G[1, -w, -w] + 
 8*G[0, w^2]*G[r52, -w]*G[1, -w, -w] - 8*G[0, w^2]*G[r52, w^2]*G[1, -w, -w] + 
 6*G[0, -w]*G[w^(-2), w^2]*G[1, -w, -w] + 
 (4*G[0, w]*G[w^(-2), w^2]*G[1, -w, -w])/3 + 
 (2*G[0, w^2]*G[w^(-2), w^2]*G[1, -w, -w])/3 - 
 (8*G[1, -w]*G[w^(-2), w^2]*G[1, -w, -w])/3 - 
 (8*G[1, w]*G[w^(-2), w^2]*G[1, -w, -w])/3 + 4*G[1, w^2]*G[w^(-2), w^2]*
  G[1, -w, -w] - 4*G[r61, w^2]*G[w^(-2), w^2]*G[1, -w, -w] - 
 4*G[r62, w^2]*G[w^(-2), w^2]*G[1, -w, -w] + (G[w^(-2), w^2]^2*G[1, -w, -w])/
  3 - 8*G[0, w^2]*G[-w^(-1), -w]*G[1, -w, -w] - 
 (14*G[w^(-2), w^2]*G[-w^(-1), -w]*G[1, -w, -w])/3 - 
 22*G[0, -w]*G[-w^(-1), w^2]*G[1, -w, -w] - 
 (4*G[0, w]*G[-w^(-1), w^2]*G[1, -w, -w])/3 + 
 (22*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w, -w])/3 + 
 (104*G[1, -w]*G[-w^(-1), w^2]*G[1, -w, -w])/3 + 
 (8*G[1, w]*G[-w^(-1), w^2]*G[1, -w, -w])/3 - 4*G[1, w^2]*G[-w^(-1), w^2]*
  G[1, -w, -w] - 8*G[r51, -w]*G[-w^(-1), w^2]*G[1, -w, -w] + 
 8*G[r51, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] - 8*G[r52, -w]*G[-w^(-1), w^2]*
  G[1, -w, -w] + 8*G[r52, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] + 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] + 4*G[r62, w^2]*G[-w^(-1), w^2]*
  G[1, -w, -w] - (10*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, -w, -w])/3 + 
 (38*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[1, -w, -w])/3 - 
 5*G[-w^(-1), w^2]^2*G[1, -w, -w] - 22*G[0, -w]*G[-w, w^2]*G[1, -w, -w] - 
 (4*G[0, w]*G[-w, w^2]*G[1, -w, -w])/3 + 
 (22*G[0, w^2]*G[-w, w^2]*G[1, -w, -w])/3 + 
 (104*G[1, -w]*G[-w, w^2]*G[1, -w, -w])/3 + 
 (8*G[1, w]*G[-w, w^2]*G[1, -w, -w])/3 - 4*G[1, w^2]*G[-w, w^2]*
  G[1, -w, -w] - 8*G[r51, -w]*G[-w, w^2]*G[1, -w, -w] + 
 8*G[r51, w^2]*G[-w, w^2]*G[1, -w, -w] - 8*G[r52, -w]*G[-w, w^2]*
  G[1, -w, -w] + 8*G[r52, w^2]*G[-w, w^2]*G[1, -w, -w] + 
 4*G[r61, w^2]*G[-w, w^2]*G[1, -w, -w] + 4*G[r62, w^2]*G[-w, w^2]*
  G[1, -w, -w] + (14*G[w^(-2), w^2]*G[-w, w^2]*G[1, -w, -w])/3 + 
 (38*G[-w^(-1), -w]*G[-w, w^2]*G[1, -w, -w])/3 - 
 26*G[-w^(-1), w^2]*G[-w, w^2]*G[1, -w, -w] - 5*G[-w, w^2]^2*G[1, -w, -w] + 
 12*G[0, 0, w^2]*G[1, -w, -w] - 24*G[0, 1, w^2]*G[1, -w, -w] - 
 4*G[0, w^(-2), w^2]*G[1, -w, -w] + 4*G[0, -w^(-1), w^2]*G[1, -w, -w] + 
 4*G[0, -w, w^2]*G[1, -w, -w] - 4*G[0, w^2, w^2]*G[1, -w, -w] - 
 4*G[0, -w]*G[0, w^2]*G[1, -w, w^2] + 8*G[0, w^2]*G[1, -w]*G[1, -w, w^2] - 
 ((58*I)/3)*Pi*G[w^(-2), w^2]*G[1, -w, w^2] + 
 (14*G[0, -w]*G[w^(-2), w^2]*G[1, -w, w^2])/3 + 
 (58*G[0, w]*G[w^(-2), w^2]*G[1, -w, w^2])/3 - 
 (32*G[0, w^2]*G[w^(-2), w^2]*G[1, -w, w^2])/3 + 
 (26*G[1, r7]*G[w^(-2), w^2]*G[1, -w, w^2])/3 - 
 (28*G[1, -w]*G[w^(-2), w^2]*G[1, -w, w^2])/3 - 
 (116*G[1, w]*G[w^(-2), w^2]*G[1, -w, w^2])/3 + 
 (64*G[1, w^2]*G[w^(-2), w^2]*G[1, -w, w^2])/3 + 
 ((58*I)/3)*Pi*G[-w^(-1), w^2]*G[1, -w, w^2] - 
 (26*G[0, -w]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 - 
 (58*G[0, w]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 + 
 (32*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 - 
 (26*G[1, r7]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 + 
 (52*G[1, -w]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 + 
 (116*G[1, w]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 - 
 (64*G[1, w^2]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 + 
 ((58*I)/3)*Pi*G[-w, w^2]*G[1, -w, w^2] + 
 (22*G[0, -w]*G[-w, w^2]*G[1, -w, w^2])/3 - 
 (58*G[0, w]*G[-w, w^2]*G[1, -w, w^2])/3 + 
 (32*G[0, w^2]*G[-w, w^2]*G[1, -w, w^2])/3 - 
 (26*G[1, r7]*G[-w, w^2]*G[1, -w, w^2])/3 - 
 (44*G[1, -w]*G[-w, w^2]*G[1, -w, w^2])/3 + 
 (116*G[1, w]*G[-w, w^2]*G[1, -w, w^2])/3 - 
 (64*G[1, w^2]*G[-w, w^2]*G[1, -w, w^2])/3 - (12*I)*Pi*G[w^(-2), w^2]*
  G[1, w^2, w^2] + (28*G[0, -w]*G[w^(-2), w^2]*G[1, w^2, w^2])/9 + 
 10*G[0, w]*G[w^(-2), w^2]*G[1, w^2, w^2] - 
 (46*G[0, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2])/9 + 
 (62*G[1, r7]*G[w^(-2), w^2]*G[1, w^2, w^2])/9 - 
 (56*G[1, -w]*G[w^(-2), w^2]*G[1, w^2, w^2])/9 - 
 20*G[1, w]*G[w^(-2), w^2]*G[1, w^2, w^2] + 
 (92*G[1, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2])/9 + 
 (12*I)*Pi*G[-w^(-1), w^2]*G[1, w^2, w^2] - 
 (28*G[0, -w]*G[-w^(-1), w^2]*G[1, w^2, w^2])/9 - 
 10*G[0, w]*G[-w^(-1), w^2]*G[1, w^2, w^2] + 
 (46*G[0, w^2]*G[-w^(-1), w^2]*G[1, w^2, w^2])/9 - 
 (62*G[1, r7]*G[-w^(-1), w^2]*G[1, w^2, w^2])/9 + 
 (56*G[1, -w]*G[-w^(-1), w^2]*G[1, w^2, w^2])/9 + 
 20*G[1, w]*G[-w^(-1), w^2]*G[1, w^2, w^2] - 
 (92*G[1, w^2]*G[-w^(-1), w^2]*G[1, w^2, w^2])/9 + 
 (12*I)*Pi*G[-w, w^2]*G[1, w^2, w^2] - 
 (28*G[0, -w]*G[-w, w^2]*G[1, w^2, w^2])/9 - 
 10*G[0, w]*G[-w, w^2]*G[1, w^2, w^2] + 
 (46*G[0, w^2]*G[-w, w^2]*G[1, w^2, w^2])/9 - 
 (62*G[1, r7]*G[-w, w^2]*G[1, w^2, w^2])/9 + 
 (56*G[1, -w]*G[-w, w^2]*G[1, w^2, w^2])/9 + 
 20*G[1, w]*G[-w, w^2]*G[1, w^2, w^2] - 
 (92*G[1, w^2]*G[-w, w^2]*G[1, w^2, w^2])/9 + 
 (4*Pi^2*G[(3 - I*Sqrt[7])/4, 1, r1])/3 - (4*Pi^2*G[(3 - I*Sqrt[7])/4, 1, w])/
  3 - (2*Pi^2*G[(3 - I*Sqrt[7])/4, r1, r1])/3 + 
 (2*Pi^2*G[(3 - I*Sqrt[7])/4, r1, w])/3 - 
 (2*Pi^2*G[(3 - I*Sqrt[7])/4, r2, r1])/3 + 
 (2*Pi^2*G[(3 - I*Sqrt[7])/4, r2, w])/3 + 
 (4*Pi^2*G[(3 + I*Sqrt[7])/4, 1, r1])/3 - (4*Pi^2*G[(3 + I*Sqrt[7])/4, 1, w])/
  3 - (2*Pi^2*G[(3 + I*Sqrt[7])/4, r1, r1])/3 + 
 (2*Pi^2*G[(3 + I*Sqrt[7])/4, r1, w])/3 - 
 (2*Pi^2*G[(3 + I*Sqrt[7])/4, r2, r1])/3 + 
 (2*Pi^2*G[(3 + I*Sqrt[7])/4, r2, w])/3 + (40*Pi^2*G[r1, 0, w])/3 + 
 (8*I)*Pi*G[0, w^2]*G[r1, 0, w] + 4*G[0, w^2]*G[1, w^2]*G[r1, 0, w] + 
 (2*G[0, -w]*G[w^(-2), w^2]*G[r1, 0, w])/3 - 
 (26*G[0, w^2]*G[w^(-2), w^2]*G[r1, 0, w])/3 + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[r1, 0, w] + 4*G[r61, w^2]*G[w^(-2), w^2]*
  G[r1, 0, w] + 4*G[r62, w^2]*G[w^(-2), w^2]*G[r1, 0, w] - 
 (2*G[w^(-2), -w]*G[w^(-2), w^2]*G[r1, 0, w])/3 + 
 (2*G[w^(-2), w^2]^2*G[r1, 0, w])/3 - 12*G[-1, w^2]*G[-w^(-1), w^2]*
  G[r1, 0, w] - (2*G[0, -w]*G[-w^(-1), w^2]*G[r1, 0, w])/3 + 
 (26*G[0, w^2]*G[-w^(-1), w^2]*G[r1, 0, w])/3 - 
 20*G[1, w^2]*G[-w^(-1), w^2]*G[r1, 0, w] - 4*G[r61, w^2]*G[-w^(-1), w^2]*
  G[r1, 0, w] - 4*G[r62, w^2]*G[-w^(-1), w^2]*G[r1, 0, w] + 
 (2*G[w^(-2), -w]*G[-w^(-1), w^2]*G[r1, 0, w])/3 + 
 (34*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r1, 0, w])/3 - 
 (16*I)*Pi*G[-w, w^2]*G[r1, 0, w] + 12*G[-1, w^2]*G[-w, w^2]*G[r1, 0, w] - 
 (2*G[0, -w]*G[-w, w^2]*G[r1, 0, w])/3 + (2*G[0, w^2]*G[-w, w^2]*G[r1, 0, w])/
  3 - 4*G[1, w^2]*G[-w, w^2]*G[r1, 0, w] - 4*G[r61, w^2]*G[-w, w^2]*
  G[r1, 0, w] - 4*G[r62, w^2]*G[-w, w^2]*G[r1, 0, w] + 
 (2*G[w^(-2), -w]*G[-w, w^2]*G[r1, 0, w])/3 - 12*G[w^(-2), w^2]*G[-w, w^2]*
  G[r1, 0, w] + (34*G[-w^(-1), w^2]*G[-w, w^2]*G[r1, 0, w])/3 + 
 (10*G[-w, w^2]^2*G[r1, 0, w])/3 - 4*G[0, 1, w^2]*G[r1, 0, w] + 
 2*G[0, w^(-2), w^2]*G[r1, 0, w] - 2*G[0, -w^(-1), w^2]*G[r1, 0, w] + 
 6*G[0, -w, w^2]*G[r1, 0, w] - 2*G[0, w^2, w^2]*G[r1, 0, w] + 
 (4*Pi^2*G[r1, -I, w])/3 + (4*Pi^2*G[r1, I, w])/3 - (7*Pi^2*G[r1, 1, w])/3 - 
 (16*I)*Pi*G[0, w^2]*G[r1, 1, w] - 8*G[0, w^2]*G[1, w^2]*G[r1, 1, w] - 
 (4*G[0, -w]*G[w^(-2), w^2]*G[r1, 1, w])/3 + 
 (52*G[0, w^2]*G[w^(-2), w^2]*G[r1, 1, w])/3 - 
 16*G[1, w^2]*G[w^(-2), w^2]*G[r1, 1, w] - 8*G[r61, w^2]*G[w^(-2), w^2]*
  G[r1, 1, w] - 8*G[r62, w^2]*G[w^(-2), w^2]*G[r1, 1, w] + 
 (4*G[w^(-2), -w]*G[w^(-2), w^2]*G[r1, 1, w])/3 - 
 (4*G[w^(-2), w^2]^2*G[r1, 1, w])/3 + 24*G[-1, w^2]*G[-w^(-1), w^2]*
  G[r1, 1, w] + (4*G[0, -w]*G[-w^(-1), w^2]*G[r1, 1, w])/3 - 
 (52*G[0, w^2]*G[-w^(-1), w^2]*G[r1, 1, w])/3 + 
 40*G[1, w^2]*G[-w^(-1), w^2]*G[r1, 1, w] + 8*G[r61, w^2]*G[-w^(-1), w^2]*
  G[r1, 1, w] + 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r1, 1, w] - 
 (4*G[w^(-2), -w]*G[-w^(-1), w^2]*G[r1, 1, w])/3 - 
 (68*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r1, 1, w])/3 + 
 (32*I)*Pi*G[-w, w^2]*G[r1, 1, w] - 24*G[-1, w^2]*G[-w, w^2]*G[r1, 1, w] + 
 (4*G[0, -w]*G[-w, w^2]*G[r1, 1, w])/3 - (4*G[0, w^2]*G[-w, w^2]*G[r1, 1, w])/
  3 + 8*G[1, w^2]*G[-w, w^2]*G[r1, 1, w] + 8*G[r61, w^2]*G[-w, w^2]*
  G[r1, 1, w] + 8*G[r62, w^2]*G[-w, w^2]*G[r1, 1, w] - 
 (4*G[w^(-2), -w]*G[-w, w^2]*G[r1, 1, w])/3 + 24*G[w^(-2), w^2]*G[-w, w^2]*
  G[r1, 1, w] - (68*G[-w^(-1), w^2]*G[-w, w^2]*G[r1, 1, w])/3 - 
 (20*G[-w, w^2]^2*G[r1, 1, w])/3 + 8*G[0, 1, w^2]*G[r1, 1, w] - 
 4*G[0, w^(-2), w^2]*G[r1, 1, w] + 4*G[0, -w^(-1), w^2]*G[r1, 1, w] - 
 12*G[0, -w, w^2]*G[r1, 1, w] + 4*G[0, w^2, w^2]*G[r1, 1, w] - 
 (23*Pi^2*G[r1, r1, w])/2 - (23*Pi^2*G[r1, r2, w])/2 + 
 (40*Pi^2*G[r2, 0, w])/3 + (8*I)*Pi*G[0, w^2]*G[r2, 0, w] + 
 4*G[0, w^2]*G[1, w^2]*G[r2, 0, w] + (2*G[0, -w]*G[w^(-2), w^2]*G[r2, 0, w])/
  3 - (26*G[0, w^2]*G[w^(-2), w^2]*G[r2, 0, w])/3 + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[r2, 0, w] + 4*G[r61, w^2]*G[w^(-2), w^2]*
  G[r2, 0, w] + 4*G[r62, w^2]*G[w^(-2), w^2]*G[r2, 0, w] - 
 (2*G[w^(-2), -w]*G[w^(-2), w^2]*G[r2, 0, w])/3 + 
 (2*G[w^(-2), w^2]^2*G[r2, 0, w])/3 - 12*G[-1, w^2]*G[-w^(-1), w^2]*
  G[r2, 0, w] - (2*G[0, -w]*G[-w^(-1), w^2]*G[r2, 0, w])/3 + 
 (26*G[0, w^2]*G[-w^(-1), w^2]*G[r2, 0, w])/3 - 
 20*G[1, w^2]*G[-w^(-1), w^2]*G[r2, 0, w] - 4*G[r61, w^2]*G[-w^(-1), w^2]*
  G[r2, 0, w] - 4*G[r62, w^2]*G[-w^(-1), w^2]*G[r2, 0, w] + 
 (2*G[w^(-2), -w]*G[-w^(-1), w^2]*G[r2, 0, w])/3 + 
 (34*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r2, 0, w])/3 - 
 (16*I)*Pi*G[-w, w^2]*G[r2, 0, w] + 12*G[-1, w^2]*G[-w, w^2]*G[r2, 0, w] - 
 (2*G[0, -w]*G[-w, w^2]*G[r2, 0, w])/3 + (2*G[0, w^2]*G[-w, w^2]*G[r2, 0, w])/
  3 - 4*G[1, w^2]*G[-w, w^2]*G[r2, 0, w] - 4*G[r61, w^2]*G[-w, w^2]*
  G[r2, 0, w] - 4*G[r62, w^2]*G[-w, w^2]*G[r2, 0, w] + 
 (2*G[w^(-2), -w]*G[-w, w^2]*G[r2, 0, w])/3 - 12*G[w^(-2), w^2]*G[-w, w^2]*
  G[r2, 0, w] + (34*G[-w^(-1), w^2]*G[-w, w^2]*G[r2, 0, w])/3 + 
 (10*G[-w, w^2]^2*G[r2, 0, w])/3 - 4*G[0, 1, w^2]*G[r2, 0, w] + 
 2*G[0, w^(-2), w^2]*G[r2, 0, w] - 2*G[0, -w^(-1), w^2]*G[r2, 0, w] + 
 6*G[0, -w, w^2]*G[r2, 0, w] - 2*G[0, w^2, w^2]*G[r2, 0, w] - 
 (4*Pi^2*G[r2, -I, r1])/3 + (4*Pi^2*G[r2, -I, w])/3 - 
 (4*Pi^2*G[r2, I, r1])/3 + (4*Pi^2*G[r2, I, w])/3 - (7*Pi^2*G[r2, 1, w])/3 - 
 (16*I)*Pi*G[0, w^2]*G[r2, 1, w] - 8*G[0, w^2]*G[1, w^2]*G[r2, 1, w] - 
 (4*G[0, -w]*G[w^(-2), w^2]*G[r2, 1, w])/3 + 
 (52*G[0, w^2]*G[w^(-2), w^2]*G[r2, 1, w])/3 - 
 16*G[1, w^2]*G[w^(-2), w^2]*G[r2, 1, w] - 8*G[r61, w^2]*G[w^(-2), w^2]*
  G[r2, 1, w] - 8*G[r62, w^2]*G[w^(-2), w^2]*G[r2, 1, w] + 
 (4*G[w^(-2), -w]*G[w^(-2), w^2]*G[r2, 1, w])/3 - 
 (4*G[w^(-2), w^2]^2*G[r2, 1, w])/3 + 24*G[-1, w^2]*G[-w^(-1), w^2]*
  G[r2, 1, w] + (4*G[0, -w]*G[-w^(-1), w^2]*G[r2, 1, w])/3 - 
 (52*G[0, w^2]*G[-w^(-1), w^2]*G[r2, 1, w])/3 + 
 40*G[1, w^2]*G[-w^(-1), w^2]*G[r2, 1, w] + 8*G[r61, w^2]*G[-w^(-1), w^2]*
  G[r2, 1, w] + 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r2, 1, w] - 
 (4*G[w^(-2), -w]*G[-w^(-1), w^2]*G[r2, 1, w])/3 - 
 (68*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r2, 1, w])/3 + 
 (32*I)*Pi*G[-w, w^2]*G[r2, 1, w] - 24*G[-1, w^2]*G[-w, w^2]*G[r2, 1, w] + 
 (4*G[0, -w]*G[-w, w^2]*G[r2, 1, w])/3 - (4*G[0, w^2]*G[-w, w^2]*G[r2, 1, w])/
  3 + 8*G[1, w^2]*G[-w, w^2]*G[r2, 1, w] + 8*G[r61, w^2]*G[-w, w^2]*
  G[r2, 1, w] + 8*G[r62, w^2]*G[-w, w^2]*G[r2, 1, w] - 
 (4*G[w^(-2), -w]*G[-w, w^2]*G[r2, 1, w])/3 + 24*G[w^(-2), w^2]*G[-w, w^2]*
  G[r2, 1, w] - (68*G[-w^(-1), w^2]*G[-w, w^2]*G[r2, 1, w])/3 - 
 (20*G[-w, w^2]^2*G[r2, 1, w])/3 + 8*G[0, 1, w^2]*G[r2, 1, w] - 
 4*G[0, w^(-2), w^2]*G[r2, 1, w] + 4*G[0, -w^(-1), w^2]*G[r2, 1, w] - 
 12*G[0, -w, w^2]*G[r2, 1, w] + 4*G[0, w^2, w^2]*G[r2, 1, w] - 
 (23*Pi^2*G[r2, r1, w])/2 - (23*Pi^2*G[r2, r2, w])/2 - 
 4*G[0, -w]*G[0, w^2]*G[r51, 0, -w] + 8*G[0, w^2]*G[1, -w]*G[r51, 0, -w] + 
 4*G[0, -w]*G[-w^(-1), w^2]*G[r51, 0, -w] - 8*G[1, -w]*G[-w^(-1), w^2]*
  G[r51, 0, -w] + 4*G[0, -w]*G[-w, w^2]*G[r51, 0, -w] - 
 8*G[1, -w]*G[-w, w^2]*G[r51, 0, -w] + 4*G[0, -w]*G[0, w^2]*G[r51, 0, w^2] - 
 8*G[0, w^2]*G[1, -w]*G[r51, 0, w^2] - 4*G[0, -w]*G[-w^(-1), w^2]*
  G[r51, 0, w^2] + 8*G[1, -w]*G[-w^(-1), w^2]*G[r51, 0, w^2] - 
 4*G[0, -w]*G[-w, w^2]*G[r51, 0, w^2] + 8*G[1, -w]*G[-w, w^2]*
  G[r51, 0, w^2] + 4*G[0, -w]*G[0, w^2]*G[r51, -w^(-1), -w] - 
 8*G[0, w^2]*G[1, -w]*G[r51, -w^(-1), -w] - 4*G[0, -w]*G[-w^(-1), w^2]*
  G[r51, -w^(-1), -w] + 8*G[1, -w]*G[-w^(-1), w^2]*G[r51, -w^(-1), -w] - 
 4*G[0, -w]*G[-w, w^2]*G[r51, -w^(-1), -w] + 
 8*G[1, -w]*G[-w, w^2]*G[r51, -w^(-1), -w] - 
 4*G[0, -w]*G[0, w^2]*G[r51, -w^(-1), w^2] + 
 8*G[0, w^2]*G[1, -w]*G[r51, -w^(-1), w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*
  G[r51, -w^(-1), w^2] - 8*G[1, -w]*G[-w^(-1), w^2]*G[r51, -w^(-1), w^2] + 
 4*G[0, -w]*G[-w, w^2]*G[r51, -w^(-1), w^2] - 
 8*G[1, -w]*G[-w, w^2]*G[r51, -w^(-1), w^2] + 
 4*G[0, -w]*G[0, w^2]*G[r51, -w, -w] - 8*G[0, w^2]*G[1, -w]*G[r51, -w, -w] - 
 4*G[0, -w]*G[-w^(-1), w^2]*G[r51, -w, -w] + 8*G[1, -w]*G[-w^(-1), w^2]*
  G[r51, -w, -w] - 4*G[0, -w]*G[-w, w^2]*G[r51, -w, -w] + 
 8*G[1, -w]*G[-w, w^2]*G[r51, -w, -w] - 4*G[0, -w]*G[0, w^2]*
  G[r51, -w, w^2] + 8*G[0, w^2]*G[1, -w]*G[r51, -w, w^2] + 
 4*G[0, -w]*G[-w^(-1), w^2]*G[r51, -w, w^2] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[r51, -w, w^2] + 
 4*G[0, -w]*G[-w, w^2]*G[r51, -w, w^2] - 8*G[1, -w]*G[-w, w^2]*
  G[r51, -w, w^2] - 4*G[0, -w]*G[0, w^2]*G[r52, 0, -w] + 
 8*G[0, w^2]*G[1, -w]*G[r52, 0, -w] + 4*G[0, -w]*G[-w^(-1), w^2]*
  G[r52, 0, -w] - 8*G[1, -w]*G[-w^(-1), w^2]*G[r52, 0, -w] + 
 4*G[0, -w]*G[-w, w^2]*G[r52, 0, -w] - 8*G[1, -w]*G[-w, w^2]*G[r52, 0, -w] + 
 4*G[0, -w]*G[0, w^2]*G[r52, 0, w^2] - 8*G[0, w^2]*G[1, -w]*G[r52, 0, w^2] - 
 4*G[0, -w]*G[-w^(-1), w^2]*G[r52, 0, w^2] + 8*G[1, -w]*G[-w^(-1), w^2]*
  G[r52, 0, w^2] - 4*G[0, -w]*G[-w, w^2]*G[r52, 0, w^2] + 
 8*G[1, -w]*G[-w, w^2]*G[r52, 0, w^2] + 4*G[0, -w]*G[0, w^2]*
  G[r52, -w^(-1), -w] - 8*G[0, w^2]*G[1, -w]*G[r52, -w^(-1), -w] - 
 4*G[0, -w]*G[-w^(-1), w^2]*G[r52, -w^(-1), -w] + 
 8*G[1, -w]*G[-w^(-1), w^2]*G[r52, -w^(-1), -w] - 
 4*G[0, -w]*G[-w, w^2]*G[r52, -w^(-1), -w] + 
 8*G[1, -w]*G[-w, w^2]*G[r52, -w^(-1), -w] - 
 4*G[0, -w]*G[0, w^2]*G[r52, -w^(-1), w^2] + 
 8*G[0, w^2]*G[1, -w]*G[r52, -w^(-1), w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*
  G[r52, -w^(-1), w^2] - 8*G[1, -w]*G[-w^(-1), w^2]*G[r52, -w^(-1), w^2] + 
 4*G[0, -w]*G[-w, w^2]*G[r52, -w^(-1), w^2] - 
 8*G[1, -w]*G[-w, w^2]*G[r52, -w^(-1), w^2] + 
 4*G[0, -w]*G[0, w^2]*G[r52, -w, -w] - 8*G[0, w^2]*G[1, -w]*G[r52, -w, -w] - 
 4*G[0, -w]*G[-w^(-1), w^2]*G[r52, -w, -w] + 8*G[1, -w]*G[-w^(-1), w^2]*
  G[r52, -w, -w] - 4*G[0, -w]*G[-w, w^2]*G[r52, -w, -w] + 
 8*G[1, -w]*G[-w, w^2]*G[r52, -w, -w] - 4*G[0, -w]*G[0, w^2]*
  G[r52, -w, w^2] + 8*G[0, w^2]*G[1, -w]*G[r52, -w, w^2] + 
 4*G[0, -w]*G[-w^(-1), w^2]*G[r52, -w, w^2] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[r52, -w, w^2] + 
 4*G[0, -w]*G[-w, w^2]*G[r52, -w, w^2] - 8*G[1, -w]*G[-w, w^2]*
  G[r52, -w, w^2] + (5*G[0, -w]*G[w^(-2), w^2]*G[r61, 0, -w])/3 + 
 4*G[0, w]*G[w^(-2), w^2]*G[r61, 0, -w] + 10*G[0, w^2]*G[w^(-2), w^2]*
  G[r61, 0, -w] - 8*G[1, w]*G[w^(-2), w^2]*G[r61, 0, -w] - 
 4*G[r61, -w]*G[w^(-2), w^2]*G[r61, 0, -w] - 
 (23*G[r61, w^2]*G[w^(-2), w^2]*G[r61, 0, -w])/3 - 
 4*G[r62, -w]*G[w^(-2), w^2]*G[r61, 0, -w] - 
 (23*G[r62, w^2]*G[w^(-2), w^2]*G[r61, 0, -w])/3 + 
 (G[w^(-2), -w]*G[w^(-2), w^2]*G[r61, 0, -w])/3 - 
 (4*G[w^(-2), w^2]^2*G[r61, 0, -w])/3 + 2*G[w^(-2), w^2]*G[-w^(-1), -w]*
  G[r61, 0, -w] - (5*G[0, -w]*G[-w^(-1), w^2]*G[r61, 0, -w])/3 - 
 4*G[0, w]*G[-w^(-1), w^2]*G[r61, 0, -w] - 10*G[0, w^2]*G[-w^(-1), w^2]*
  G[r61, 0, -w] + 8*G[1, w]*G[-w^(-1), w^2]*G[r61, 0, -w] + 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r61, 0, -w] + 
 (23*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, 0, -w])/3 + 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r61, 0, -w] + 
 (23*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, 0, -w])/3 - 
 (G[w^(-2), -w]*G[-w^(-1), w^2]*G[r61, 0, -w])/3 + 
 (G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, 0, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[r61, 0, -w] + 
 G[-w^(-1), w^2]^2*G[r61, 0, -w] - (5*G[0, -w]*G[-w, w^2]*G[r61, 0, -w])/3 - 
 4*G[0, w]*G[-w, w^2]*G[r61, 0, -w] - 10*G[0, w^2]*G[-w, w^2]*G[r61, 0, -w] + 
 8*G[1, w]*G[-w, w^2]*G[r61, 0, -w] + 4*G[r61, -w]*G[-w, w^2]*G[r61, 0, -w] + 
 (23*G[r61, w^2]*G[-w, w^2]*G[r61, 0, -w])/3 + 
 4*G[r62, -w]*G[-w, w^2]*G[r61, 0, -w] + 
 (23*G[r62, w^2]*G[-w, w^2]*G[r61, 0, -w])/3 - 
 (G[w^(-2), -w]*G[-w, w^2]*G[r61, 0, -w])/3 + 
 (G[w^(-2), w^2]*G[-w, w^2]*G[r61, 0, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[r61, 0, -w] + 2*G[-w^(-1), w^2]*G[-w, w^2]*
  G[r61, 0, -w] + G[-w, w^2]^2*G[r61, 0, -w] + 
 (G[w^(-2), w^2]*G[w^2, -w]*G[r61, 0, -w])/3 - 
 (G[-w^(-1), w^2]*G[w^2, -w]*G[r61, 0, -w])/3 - 
 (G[-w, w^2]*G[w^2, -w]*G[r61, 0, -w])/3 + 
 8*G[0, w]*G[0, w^2]*G[r61, 0, w^2] - 80*G[0, w^2]^2*G[r61, 0, w^2] - 
 16*G[0, w^2]*G[1, w]*G[r61, 0, w^2] + 82*G[0, w^2]*G[r61, w^2]*
  G[r61, 0, w^2] + 82*G[0, w^2]*G[r62, w^2]*G[r61, 0, w^2] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[r61, 0, w^2] + 
 (14*G[0, -w]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 10*G[0, w]*G[w^(-2), w^2]*G[r61, 0, w^2] + 
 (58*G[0, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 
 (10*G[1, r7]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 (4*G[1, -w]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 
 20*G[1, w]*G[w^(-2), w^2]*G[r61, 0, w^2] - 
 (8*G[1, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 4*G[r61, -w]*G[w^(-2), w^2]*G[r61, 0, w^2] - 
 (88*G[r61, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 4*G[r62, -w]*G[w^(-2), w^2]*G[r61, 0, w^2] - 
 (88*G[r62, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 
 (37*G[w^(-2), w^2]^2*G[r61, 0, w^2])/3 + (2*I)*Pi*G[-w^(-1), w^2]*
  G[r61, 0, w^2] - (14*G[0, -w]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 + 
 2*G[0, w]*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
 (176*G[0, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 - 
 (10*G[1, r7]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 + 
 (4*G[1, -w]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 - 
 4*G[1, w]*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
 (8*G[1, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 + 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
 (158*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 + 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
 (158*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 - 
 (40*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 + 
 3*G[-w^(-1), w^2]^2*G[r61, 0, w^2] + (2*I)*Pi*G[-w, w^2]*G[r61, 0, w^2] - 
 (14*G[0, -w]*G[-w, w^2]*G[r61, 0, w^2])/3 + 
 2*G[0, w]*G[-w, w^2]*G[r61, 0, w^2] + 
 (176*G[0, w^2]*G[-w, w^2]*G[r61, 0, w^2])/3 - 
 (10*G[1, r7]*G[-w, w^2]*G[r61, 0, w^2])/3 + 
 (4*G[1, -w]*G[-w, w^2]*G[r61, 0, w^2])/3 - 
 4*G[1, w]*G[-w, w^2]*G[r61, 0, w^2] + 
 (8*G[1, w^2]*G[-w, w^2]*G[r61, 0, w^2])/3 + 4*G[r61, -w]*G[-w, w^2]*
  G[r61, 0, w^2] - (158*G[r61, w^2]*G[-w, w^2]*G[r61, 0, w^2])/3 + 
 4*G[r62, -w]*G[-w, w^2]*G[r61, 0, w^2] - 
 (158*G[r62, w^2]*G[-w, w^2]*G[r61, 0, w^2])/3 - 
 (40*G[w^(-2), w^2]*G[-w, w^2]*G[r61, 0, w^2])/3 + 
 6*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, 0, w^2] + 
 3*G[-w, w^2]^2*G[r61, 0, w^2] + 46*G[0, 0, w^2]*G[r61, 0, w^2] - 
 48*G[0, r61, w^2]*G[r61, 0, w^2] - 48*G[0, r62, w^2]*G[r61, 0, w^2] + 
 4*G[0, w^(-2), w^2]*G[r61, 0, w^2] - 2*G[0, -w^(-1), w^2]*G[r61, 0, w^2] - 
 2*G[0, -w, w^2]*G[r61, 0, w^2] + 4*G[0, w^2, w^2]*G[r61, 0, w^2] + 
 ((16*I)/3)*Pi*G[w^(-2), w^2]*G[r61, 1, w^2] - 
 (16*G[0, w]*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 
 (16*G[1, r7]*G[w^(-2), w^2]*G[r61, 1, w^2])/3 + 
 (32*G[1, w]*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 
 4*G[w^(-2), w^2]^2*G[r61, 1, w^2] - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r61, 1, w^2] + (16*G[0, w]*G[-w^(-1), w^2]*G[r61, 1, w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r61, 1, w^2])/3 - 
 (32*G[1, w]*G[-w^(-1), w^2]*G[r61, 1, w^2])/3 + 
 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
 4*G[-w^(-1), w^2]^2*G[r61, 1, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[r61, 1, w^2] + (16*G[0, w]*G[-w, w^2]*G[r61, 1, w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[r61, 1, w^2])/3 - 
 (32*G[1, w]*G[-w, w^2]*G[r61, 1, w^2])/3 + 8*G[w^(-2), w^2]*G[-w, w^2]*
  G[r61, 1, w^2] - 8*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, 1, w^2] - 
 4*G[-w, w^2]^2*G[r61, 1, w^2] - (5*G[0, -w]*G[w^(-2), w^2]*G[r61, r61, -w])/
  3 - 4*G[0, w]*G[w^(-2), w^2]*G[r61, r61, -w] - 
 (31*G[0, w^2]*G[w^(-2), w^2]*G[r61, r61, -w])/3 + 
 8*G[1, w]*G[w^(-2), w^2]*G[r61, r61, -w] + 4*G[r61, -w]*G[w^(-2), w^2]*
  G[r61, r61, -w] + 8*G[r61, w^2]*G[w^(-2), w^2]*G[r61, r61, -w] + 
 4*G[r62, -w]*G[w^(-2), w^2]*G[r61, r61, -w] + 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[r61, r61, -w] - 
 (G[w^(-2), -w]*G[w^(-2), w^2]*G[r61, r61, -w])/3 + 
 (4*G[w^(-2), w^2]^2*G[r61, r61, -w])/3 - 2*G[w^(-2), w^2]*G[-w^(-1), -w]*
  G[r61, r61, -w] + (5*G[0, -w]*G[-w^(-1), w^2]*G[r61, r61, -w])/3 + 
 4*G[0, w]*G[-w^(-1), w^2]*G[r61, r61, -w] + 
 (31*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r61, -w])/3 - 
 8*G[1, w]*G[-w^(-1), w^2]*G[r61, r61, -w] - 4*G[r61, -w]*G[-w^(-1), w^2]*
  G[r61, r61, -w] - 8*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, r61, -w] - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r61, r61, -w] - 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, r61, -w] + 
 (G[w^(-2), -w]*G[-w^(-1), w^2]*G[r61, r61, -w])/3 - 
 (G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, r61, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[r61, r61, -w] - 
 G[-w^(-1), w^2]^2*G[r61, r61, -w] + (5*G[0, -w]*G[-w, w^2]*G[r61, r61, -w])/
  3 + 4*G[0, w]*G[-w, w^2]*G[r61, r61, -w] + 
 (31*G[0, w^2]*G[-w, w^2]*G[r61, r61, -w])/3 - 
 8*G[1, w]*G[-w, w^2]*G[r61, r61, -w] - 4*G[r61, -w]*G[-w, w^2]*
  G[r61, r61, -w] - 8*G[r61, w^2]*G[-w, w^2]*G[r61, r61, -w] - 
 4*G[r62, -w]*G[-w, w^2]*G[r61, r61, -w] - 8*G[r62, w^2]*G[-w, w^2]*
  G[r61, r61, -w] + (G[w^(-2), -w]*G[-w, w^2]*G[r61, r61, -w])/3 - 
 (G[w^(-2), w^2]*G[-w, w^2]*G[r61, r61, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[r61, r61, -w] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, r61, -w] - 
 G[-w, w^2]^2*G[r61, r61, -w] - (G[w^(-2), w^2]*G[w^2, -w]*G[r61, r61, -w])/
  3 + (G[-w^(-1), w^2]*G[w^2, -w]*G[r61, r61, -w])/3 + 
 (G[-w, w^2]*G[w^2, -w]*G[r61, r61, -w])/3 - 
 8*G[0, w]*G[0, w^2]*G[r61, r61, w^2] + 94*G[0, w^2]^2*G[r61, r61, w^2] + 
 16*G[0, w^2]*G[1, w]*G[r61, r61, w^2] - 96*G[0, w^2]*G[r61, w^2]*
  G[r61, r61, w^2] - 96*G[0, w^2]*G[r62, w^2]*G[r61, r61, w^2] + 
 ((16*I)/3)*Pi*G[w^(-2), w^2]*G[r61, r61, w^2] - 
 4*G[0, -w]*G[w^(-2), w^2]*G[r61, r61, w^2] + 
 (20*G[0, w]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
 (94*G[0, w^2]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
 (16*G[1, r7]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
 (40*G[1, w]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
 4*G[r61, -w]*G[w^(-2), w^2]*G[r61, r61, w^2] + 
 (128*G[r61, w^2]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
 4*G[r62, -w]*G[w^(-2), w^2]*G[r61, r61, w^2] + 
 (128*G[r62, w^2]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
 (31*G[w^(-2), w^2]^2*G[r61, r61, w^2])/3 - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r61, r61, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 (4*G[0, w]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 - 
 (182*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 - 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 (160*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 (160*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 + 
 (28*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 - 
 G[-w^(-1), w^2]^2*G[r61, r61, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[r61, r61, w^2] + 4*G[0, -w]*G[-w, w^2]*G[r61, r61, w^2] + 
 (4*G[0, w]*G[-w, w^2]*G[r61, r61, w^2])/3 - 
 (182*G[0, w^2]*G[-w, w^2]*G[r61, r61, w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[r61, r61, w^2])/3 - 
 (8*G[1, w]*G[-w, w^2]*G[r61, r61, w^2])/3 - 4*G[r61, -w]*G[-w, w^2]*
  G[r61, r61, w^2] + (160*G[r61, w^2]*G[-w, w^2]*G[r61, r61, w^2])/3 - 
 4*G[r62, -w]*G[-w, w^2]*G[r61, r61, w^2] + 
 (160*G[r62, w^2]*G[-w, w^2]*G[r61, r61, w^2])/3 + 
 (28*G[w^(-2), w^2]*G[-w, w^2]*G[r61, r61, w^2])/3 - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, r61, w^2] - 
 G[-w, w^2]^2*G[r61, r61, w^2] - 46*G[0, 0, w^2]*G[r61, r61, w^2] + 
 48*G[0, r61, w^2]*G[r61, r61, w^2] + 48*G[0, r62, w^2]*G[r61, r61, w^2] - 
 4*G[0, w^(-2), w^2]*G[r61, r61, w^2] + 2*G[0, -w^(-1), w^2]*
  G[r61, r61, w^2] + 2*G[0, -w, w^2]*G[r61, r61, w^2] - 
 4*G[0, w^2, w^2]*G[r61, r61, w^2] - 
 (5*G[0, -w]*G[w^(-2), w^2]*G[r61, r62, -w])/3 - 
 4*G[0, w]*G[w^(-2), w^2]*G[r61, r62, -w] - 
 (31*G[0, w^2]*G[w^(-2), w^2]*G[r61, r62, -w])/3 + 
 8*G[1, w]*G[w^(-2), w^2]*G[r61, r62, -w] + 4*G[r61, -w]*G[w^(-2), w^2]*
  G[r61, r62, -w] + 8*G[r61, w^2]*G[w^(-2), w^2]*G[r61, r62, -w] + 
 4*G[r62, -w]*G[w^(-2), w^2]*G[r61, r62, -w] + 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[r61, r62, -w] - 
 (G[w^(-2), -w]*G[w^(-2), w^2]*G[r61, r62, -w])/3 + 
 (4*G[w^(-2), w^2]^2*G[r61, r62, -w])/3 - 2*G[w^(-2), w^2]*G[-w^(-1), -w]*
  G[r61, r62, -w] + (5*G[0, -w]*G[-w^(-1), w^2]*G[r61, r62, -w])/3 + 
 4*G[0, w]*G[-w^(-1), w^2]*G[r61, r62, -w] + 
 (31*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r62, -w])/3 - 
 8*G[1, w]*G[-w^(-1), w^2]*G[r61, r62, -w] - 4*G[r61, -w]*G[-w^(-1), w^2]*
  G[r61, r62, -w] - 8*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, r62, -w] - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r61, r62, -w] - 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, r62, -w] + 
 (G[w^(-2), -w]*G[-w^(-1), w^2]*G[r61, r62, -w])/3 - 
 (G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, r62, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[r61, r62, -w] - 
 G[-w^(-1), w^2]^2*G[r61, r62, -w] + (5*G[0, -w]*G[-w, w^2]*G[r61, r62, -w])/
  3 + 4*G[0, w]*G[-w, w^2]*G[r61, r62, -w] + 
 (31*G[0, w^2]*G[-w, w^2]*G[r61, r62, -w])/3 - 
 8*G[1, w]*G[-w, w^2]*G[r61, r62, -w] - 4*G[r61, -w]*G[-w, w^2]*
  G[r61, r62, -w] - 8*G[r61, w^2]*G[-w, w^2]*G[r61, r62, -w] - 
 4*G[r62, -w]*G[-w, w^2]*G[r61, r62, -w] - 8*G[r62, w^2]*G[-w, w^2]*
  G[r61, r62, -w] + (G[w^(-2), -w]*G[-w, w^2]*G[r61, r62, -w])/3 - 
 (G[w^(-2), w^2]*G[-w, w^2]*G[r61, r62, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[r61, r62, -w] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, r62, -w] - 
 G[-w, w^2]^2*G[r61, r62, -w] - (G[w^(-2), w^2]*G[w^2, -w]*G[r61, r62, -w])/
  3 + (G[-w^(-1), w^2]*G[w^2, -w]*G[r61, r62, -w])/3 + 
 (G[-w, w^2]*G[w^2, -w]*G[r61, r62, -w])/3 - 
 8*G[0, w]*G[0, w^2]*G[r61, r62, w^2] + 94*G[0, w^2]^2*G[r61, r62, w^2] + 
 16*G[0, w^2]*G[1, w]*G[r61, r62, w^2] - 96*G[0, w^2]*G[r61, w^2]*
  G[r61, r62, w^2] - 96*G[0, w^2]*G[r62, w^2]*G[r61, r62, w^2] + 
 ((16*I)/3)*Pi*G[w^(-2), w^2]*G[r61, r62, w^2] - 
 4*G[0, -w]*G[w^(-2), w^2]*G[r61, r62, w^2] + 
 (20*G[0, w]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 
 (94*G[0, w^2]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 
 (16*G[1, r7]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 
 (40*G[1, w]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + 
 4*G[r61, -w]*G[w^(-2), w^2]*G[r61, r62, w^2] + 
 (128*G[r61, w^2]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + 
 4*G[r62, -w]*G[w^(-2), w^2]*G[r61, r62, w^2] + 
 (128*G[r62, w^2]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 
 (31*G[w^(-2), w^2]^2*G[r61, r62, w^2])/3 - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r61, r62, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 (4*G[0, w]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 - 
 (182*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 - 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 (160*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 (160*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 + 
 (28*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 - 
 G[-w^(-1), w^2]^2*G[r61, r62, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[r61, r62, w^2] + 4*G[0, -w]*G[-w, w^2]*G[r61, r62, w^2] + 
 (4*G[0, w]*G[-w, w^2]*G[r61, r62, w^2])/3 - 
 (182*G[0, w^2]*G[-w, w^2]*G[r61, r62, w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[r61, r62, w^2])/3 - 
 (8*G[1, w]*G[-w, w^2]*G[r61, r62, w^2])/3 - 4*G[r61, -w]*G[-w, w^2]*
  G[r61, r62, w^2] + (160*G[r61, w^2]*G[-w, w^2]*G[r61, r62, w^2])/3 - 
 4*G[r62, -w]*G[-w, w^2]*G[r61, r62, w^2] + 
 (160*G[r62, w^2]*G[-w, w^2]*G[r61, r62, w^2])/3 + 
 (28*G[w^(-2), w^2]*G[-w, w^2]*G[r61, r62, w^2])/3 - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, r62, w^2] - 
 G[-w, w^2]^2*G[r61, r62, w^2] - 46*G[0, 0, w^2]*G[r61, r62, w^2] + 
 48*G[0, r61, w^2]*G[r61, r62, w^2] + 48*G[0, r62, w^2]*G[r61, r62, w^2] - 
 4*G[0, w^(-2), w^2]*G[r61, r62, w^2] + 2*G[0, -w^(-1), w^2]*
  G[r61, r62, w^2] + 2*G[0, -w, w^2]*G[r61, r62, w^2] - 
 4*G[0, w^2, w^2]*G[r61, r62, w^2] + 
 (G[0, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), -w])/3 - 
 (G[r61, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), -w])/3 - 
 (G[r62, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), -w])/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), -w])/3 + 
 (G[r61, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), -w])/3 + 
 (G[r62, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), -w])/3 - 
 (G[0, w^2]*G[-w, w^2]*G[r61, w^(-2), -w])/3 + 
 (G[r61, w^2]*G[-w, w^2]*G[r61, w^(-2), -w])/3 + 
 (G[r62, w^2]*G[-w, w^2]*G[r61, w^(-2), -w])/3 - 
 14*G[0, w^2]^2*G[r61, w^(-2), w^2] + 14*G[0, w^2]*G[r61, w^2]*
  G[r61, w^(-2), w^2] + 14*G[0, w^2]*G[r62, w^2]*G[r61, w^(-2), w^2] - 
 ((10*I)/3)*Pi*G[w^(-2), w^2]*G[r61, w^(-2), w^2] - 
 G[0, -w]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 (10*G[0, w]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 + 
 (43*G[0, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 + 
 (13*G[1, r7]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 + 
 2*G[1, -w]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] - 
 (20*G[1, w]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 - 
 2*G[1, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] - 
 (40*G[r61, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 - 
 (40*G[r62, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2])/3 + 
 ((10*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] + 
 G[0, -w]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] - 
 (10*G[0, w]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 - 
 (13*G[1, r7]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 - 
 2*G[1, -w]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] + 
 (20*G[1, w]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 + 
 2*G[1, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] - 
 (2*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 - 
 (2*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 + 
 ((10*I)/3)*Pi*G[-w, w^2]*G[r61, w^(-2), w^2] + 
 G[0, -w]*G[-w, w^2]*G[r61, w^(-2), w^2] - 
 (10*G[0, w]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 - 
 (G[0, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 - 
 (13*G[1, r7]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 - 
 2*G[1, -w]*G[-w, w^2]*G[r61, w^(-2), w^2] + 
 (20*G[1, w]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 + 
 2*G[1, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2] - 
 (2*G[r61, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 - 
 (2*G[r62, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 - 
 ((8*I)/3)*Pi*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] + 
 (G[0, -w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (8*G[0, w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (G[1, r7]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2])/3 - 
 (2*G[1, -w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2])/3 - 
 (16*G[1, w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2])/3 + 
 ((8*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2] - 
 (G[0, -w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 - 
 (8*G[0, w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 - 
 (G[1, r7]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (2*G[1, -w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (16*G[1, w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 + 
 ((8*I)/3)*Pi*G[-w, w^2]*G[r61, -w^(-1), w^2] - 
 (G[0, -w]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 - 
 (8*G[0, w]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 - 
 (G[1, r7]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (2*G[1, -w]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (16*G[1, w]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 - 
 2*G[0, w]*G[w^(-2), w^2]*G[r61, -w, -w] - 2*G[0, w^2]*G[w^(-2), w^2]*
  G[r61, -w, -w] + 4*G[1, w]*G[w^(-2), w^2]*G[r61, -w, -w] + 
 2*G[r61, w^2]*G[w^(-2), w^2]*G[r61, -w, -w] + 
 2*G[r62, w^2]*G[w^(-2), w^2]*G[r61, -w, -w] + 
 2*G[0, w]*G[-w^(-1), w^2]*G[r61, -w, -w] + 2*G[0, w^2]*G[-w^(-1), w^2]*
  G[r61, -w, -w] - 4*G[1, w]*G[-w^(-1), w^2]*G[r61, -w, -w] - 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, -w, -w] - 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, -w, -w] + 
 2*G[0, w]*G[-w, w^2]*G[r61, -w, -w] + 2*G[0, w^2]*G[-w, w^2]*
  G[r61, -w, -w] - 4*G[1, w]*G[-w, w^2]*G[r61, -w, -w] - 
 2*G[r61, w^2]*G[-w, w^2]*G[r61, -w, -w] - 2*G[r62, w^2]*G[-w, w^2]*
  G[r61, -w, -w] - ((8*I)/3)*Pi*G[w^(-2), w^2]*G[r61, -w, w^2] + 
 (G[0, -w]*G[w^(-2), w^2]*G[r61, -w, w^2])/3 + 
 (8*G[0, w]*G[w^(-2), w^2]*G[r61, -w, w^2])/3 - 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[r61, -w, w^2])/3 + 
 (G[1, r7]*G[w^(-2), w^2]*G[r61, -w, w^2])/3 - 
 (2*G[1, -w]*G[w^(-2), w^2]*G[r61, -w, w^2])/3 - 
 (16*G[1, w]*G[w^(-2), w^2]*G[r61, -w, w^2])/3 + 
 (14*G[1, w^2]*G[w^(-2), w^2]*G[r61, -w, w^2])/3 + 
 ((8*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, -w, w^2] - 
 (G[0, -w]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 - 
 (8*G[0, w]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 - 
 (G[1, r7]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 + 
 (2*G[1, -w]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 + 
 (16*G[1, w]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 - 
 (14*G[1, w^2]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 + 
 ((8*I)/3)*Pi*G[-w, w^2]*G[r61, -w, w^2] - 
 (G[0, -w]*G[-w, w^2]*G[r61, -w, w^2])/3 - 
 (8*G[0, w]*G[-w, w^2]*G[r61, -w, w^2])/3 + 
 (7*G[0, w^2]*G[-w, w^2]*G[r61, -w, w^2])/3 - 
 (G[1, r7]*G[-w, w^2]*G[r61, -w, w^2])/3 + 
 (2*G[1, -w]*G[-w, w^2]*G[r61, -w, w^2])/3 + 
 (16*G[1, w]*G[-w, w^2]*G[r61, -w, w^2])/3 - 
 (14*G[1, w^2]*G[-w, w^2]*G[r61, -w, w^2])/3 + 
 (G[0, w^2]*G[w^(-2), w^2]*G[r61, w^2, -w])/3 - 
 (G[r61, w^2]*G[w^(-2), w^2]*G[r61, w^2, -w])/3 - 
 (G[r62, w^2]*G[w^(-2), w^2]*G[r61, w^2, -w])/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^2, -w])/3 + 
 (G[r61, w^2]*G[-w^(-1), w^2]*G[r61, w^2, -w])/3 + 
 (G[r62, w^2]*G[-w^(-1), w^2]*G[r61, w^2, -w])/3 - 
 (G[0, w^2]*G[-w, w^2]*G[r61, w^2, -w])/3 + 
 (G[r61, w^2]*G[-w, w^2]*G[r61, w^2, -w])/3 + 
 (G[r62, w^2]*G[-w, w^2]*G[r61, w^2, -w])/3 + 
 9*G[0, w^2]^2*G[r61, w^2, w^2] - 4*G[0, w^2]*G[r61, w^2]*G[r61, w^2, w^2] - 
 4*G[0, w^2]*G[r62, w^2]*G[r61, w^2, w^2] - (2*I)*Pi*G[w^(-2), w^2]*
  G[r61, w^2, w^2] - (4*G[0, -w]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + 
 (17*G[0, w]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - 
 (31*G[0, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2])/2 + 
 G[1, r7]*G[w^(-2), w^2]*G[r61, w^2, w^2] + 2*G[1, -w]*G[w^(-2), w^2]*
  G[r61, w^2, w^2] - (34*G[1, w]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + 
 6*G[1, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2] + 
 (G[r61, -w]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + 
 9*G[r61, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2] + 
 (G[r62, -w]*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + 
 9*G[r62, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
 (3*G[w^(-2), w^2]^2*G[r61, w^2, w^2])/2 + (2*I)*Pi*G[-w^(-1), w^2]*
  G[r61, w^2, w^2] + (4*G[0, -w]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 - 
 (17*G[0, w]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 + 
 (3*G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/2 - 
 G[1, r7]*G[-w^(-1), w^2]*G[r61, w^2, w^2] - 2*G[1, -w]*G[-w^(-1), w^2]*
  G[r61, w^2, w^2] + (34*G[1, w]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 - 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] - 
 (G[r61, -w]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 - 
 5*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] - 
 (G[r62, -w]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 - 
 5*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] + 
 (13*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/2 + 
 (2*I)*Pi*G[-w, w^2]*G[r61, w^2, w^2] + 
 (4*G[0, -w]*G[-w, w^2]*G[r61, w^2, w^2])/3 - 
 (17*G[0, w]*G[-w, w^2]*G[r61, w^2, w^2])/3 + 
 (3*G[0, w^2]*G[-w, w^2]*G[r61, w^2, w^2])/2 - 
 G[1, r7]*G[-w, w^2]*G[r61, w^2, w^2] - 2*G[1, -w]*G[-w, w^2]*
  G[r61, w^2, w^2] + (34*G[1, w]*G[-w, w^2]*G[r61, w^2, w^2])/3 - 
 6*G[1, w^2]*G[-w, w^2]*G[r61, w^2, w^2] - 
 (G[r61, -w]*G[-w, w^2]*G[r61, w^2, w^2])/3 - 
 5*G[r61, w^2]*G[-w, w^2]*G[r61, w^2, w^2] - 
 (G[r62, -w]*G[-w, w^2]*G[r61, w^2, w^2])/3 - 
 5*G[r62, w^2]*G[-w, w^2]*G[r61, w^2, w^2] + 
 (13*G[w^(-2), w^2]*G[-w, w^2]*G[r61, w^2, w^2])/2 - 
 19*G[0, 0, w^2]*G[r61, w^2, w^2] + 14*G[0, r61, w^2]*G[r61, w^2, w^2] + 
 14*G[0, r62, w^2]*G[r61, w^2, w^2] + 5*G[0, w^(-2), w^2]*G[r61, w^2, w^2] + 
 5*G[0, w^2, w^2]*G[r61, w^2, w^2] + 
 (5*G[0, -w]*G[w^(-2), w^2]*G[r62, 0, -w])/3 + 
 4*G[0, w]*G[w^(-2), w^2]*G[r62, 0, -w] + 10*G[0, w^2]*G[w^(-2), w^2]*
  G[r62, 0, -w] - 8*G[1, w]*G[w^(-2), w^2]*G[r62, 0, -w] - 
 4*G[r61, -w]*G[w^(-2), w^2]*G[r62, 0, -w] - 
 (23*G[r61, w^2]*G[w^(-2), w^2]*G[r62, 0, -w])/3 - 
 4*G[r62, -w]*G[w^(-2), w^2]*G[r62, 0, -w] - 
 (23*G[r62, w^2]*G[w^(-2), w^2]*G[r62, 0, -w])/3 + 
 (G[w^(-2), -w]*G[w^(-2), w^2]*G[r62, 0, -w])/3 - 
 (4*G[w^(-2), w^2]^2*G[r62, 0, -w])/3 + 2*G[w^(-2), w^2]*G[-w^(-1), -w]*
  G[r62, 0, -w] - (5*G[0, -w]*G[-w^(-1), w^2]*G[r62, 0, -w])/3 - 
 4*G[0, w]*G[-w^(-1), w^2]*G[r62, 0, -w] - 10*G[0, w^2]*G[-w^(-1), w^2]*
  G[r62, 0, -w] + 8*G[1, w]*G[-w^(-1), w^2]*G[r62, 0, -w] + 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r62, 0, -w] + 
 (23*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, 0, -w])/3 + 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r62, 0, -w] + 
 (23*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, 0, -w])/3 - 
 (G[w^(-2), -w]*G[-w^(-1), w^2]*G[r62, 0, -w])/3 + 
 (G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, 0, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[r62, 0, -w] + 
 G[-w^(-1), w^2]^2*G[r62, 0, -w] - (5*G[0, -w]*G[-w, w^2]*G[r62, 0, -w])/3 - 
 4*G[0, w]*G[-w, w^2]*G[r62, 0, -w] - 10*G[0, w^2]*G[-w, w^2]*G[r62, 0, -w] + 
 8*G[1, w]*G[-w, w^2]*G[r62, 0, -w] + 4*G[r61, -w]*G[-w, w^2]*G[r62, 0, -w] + 
 (23*G[r61, w^2]*G[-w, w^2]*G[r62, 0, -w])/3 + 
 4*G[r62, -w]*G[-w, w^2]*G[r62, 0, -w] + 
 (23*G[r62, w^2]*G[-w, w^2]*G[r62, 0, -w])/3 - 
 (G[w^(-2), -w]*G[-w, w^2]*G[r62, 0, -w])/3 + 
 (G[w^(-2), w^2]*G[-w, w^2]*G[r62, 0, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[r62, 0, -w] + 2*G[-w^(-1), w^2]*G[-w, w^2]*
  G[r62, 0, -w] + G[-w, w^2]^2*G[r62, 0, -w] + 
 (G[w^(-2), w^2]*G[w^2, -w]*G[r62, 0, -w])/3 - 
 (G[-w^(-1), w^2]*G[w^2, -w]*G[r62, 0, -w])/3 - 
 (G[-w, w^2]*G[w^2, -w]*G[r62, 0, -w])/3 + 
 8*G[0, w]*G[0, w^2]*G[r62, 0, w^2] - 80*G[0, w^2]^2*G[r62, 0, w^2] - 
 16*G[0, w^2]*G[1, w]*G[r62, 0, w^2] + 82*G[0, w^2]*G[r61, w^2]*
  G[r62, 0, w^2] + 82*G[0, w^2]*G[r62, w^2]*G[r62, 0, w^2] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[r62, 0, w^2] + 
 (14*G[0, -w]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 10*G[0, w]*G[w^(-2), w^2]*G[r62, 0, w^2] + 
 (58*G[0, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 + 
 (10*G[1, r7]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 (4*G[1, -w]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 + 
 20*G[1, w]*G[w^(-2), w^2]*G[r62, 0, w^2] - 
 (8*G[1, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 4*G[r61, -w]*G[w^(-2), w^2]*G[r62, 0, w^2] - 
 (88*G[r61, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 4*G[r62, -w]*G[w^(-2), w^2]*G[r62, 0, w^2] - 
 (88*G[r62, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 + 
 (37*G[w^(-2), w^2]^2*G[r62, 0, w^2])/3 + (2*I)*Pi*G[-w^(-1), w^2]*
  G[r62, 0, w^2] - (14*G[0, -w]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 + 
 2*G[0, w]*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
 (176*G[0, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 - 
 (10*G[1, r7]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 + 
 (4*G[1, -w]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 - 
 4*G[1, w]*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
 (8*G[1, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 + 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
 (158*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 + 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
 (158*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 - 
 (40*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 + 
 3*G[-w^(-1), w^2]^2*G[r62, 0, w^2] + (2*I)*Pi*G[-w, w^2]*G[r62, 0, w^2] - 
 (14*G[0, -w]*G[-w, w^2]*G[r62, 0, w^2])/3 + 
 2*G[0, w]*G[-w, w^2]*G[r62, 0, w^2] + 
 (176*G[0, w^2]*G[-w, w^2]*G[r62, 0, w^2])/3 - 
 (10*G[1, r7]*G[-w, w^2]*G[r62, 0, w^2])/3 + 
 (4*G[1, -w]*G[-w, w^2]*G[r62, 0, w^2])/3 - 
 4*G[1, w]*G[-w, w^2]*G[r62, 0, w^2] + 
 (8*G[1, w^2]*G[-w, w^2]*G[r62, 0, w^2])/3 + 4*G[r61, -w]*G[-w, w^2]*
  G[r62, 0, w^2] - (158*G[r61, w^2]*G[-w, w^2]*G[r62, 0, w^2])/3 + 
 4*G[r62, -w]*G[-w, w^2]*G[r62, 0, w^2] - 
 (158*G[r62, w^2]*G[-w, w^2]*G[r62, 0, w^2])/3 - 
 (40*G[w^(-2), w^2]*G[-w, w^2]*G[r62, 0, w^2])/3 + 
 6*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, 0, w^2] + 
 3*G[-w, w^2]^2*G[r62, 0, w^2] + 46*G[0, 0, w^2]*G[r62, 0, w^2] - 
 48*G[0, r61, w^2]*G[r62, 0, w^2] - 48*G[0, r62, w^2]*G[r62, 0, w^2] + 
 4*G[0, w^(-2), w^2]*G[r62, 0, w^2] - 2*G[0, -w^(-1), w^2]*G[r62, 0, w^2] - 
 2*G[0, -w, w^2]*G[r62, 0, w^2] + 4*G[0, w^2, w^2]*G[r62, 0, w^2] + 
 ((16*I)/3)*Pi*G[w^(-2), w^2]*G[r62, 1, w^2] - 
 (16*G[0, w]*G[w^(-2), w^2]*G[r62, 1, w^2])/3 - 
 (16*G[1, r7]*G[w^(-2), w^2]*G[r62, 1, w^2])/3 + 
 (32*G[1, w]*G[w^(-2), w^2]*G[r62, 1, w^2])/3 - 
 4*G[w^(-2), w^2]^2*G[r62, 1, w^2] - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r62, 1, w^2] + (16*G[0, w]*G[-w^(-1), w^2]*G[r62, 1, w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r62, 1, w^2])/3 - 
 (32*G[1, w]*G[-w^(-1), w^2]*G[r62, 1, w^2])/3 + 
 8*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
 4*G[-w^(-1), w^2]^2*G[r62, 1, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[r62, 1, w^2] + (16*G[0, w]*G[-w, w^2]*G[r62, 1, w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[r62, 1, w^2])/3 - 
 (32*G[1, w]*G[-w, w^2]*G[r62, 1, w^2])/3 + 8*G[w^(-2), w^2]*G[-w, w^2]*
  G[r62, 1, w^2] - 8*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, 1, w^2] - 
 4*G[-w, w^2]^2*G[r62, 1, w^2] - (5*G[0, -w]*G[w^(-2), w^2]*G[r62, r61, -w])/
  3 - 4*G[0, w]*G[w^(-2), w^2]*G[r62, r61, -w] - 
 (31*G[0, w^2]*G[w^(-2), w^2]*G[r62, r61, -w])/3 + 
 8*G[1, w]*G[w^(-2), w^2]*G[r62, r61, -w] + 4*G[r61, -w]*G[w^(-2), w^2]*
  G[r62, r61, -w] + 8*G[r61, w^2]*G[w^(-2), w^2]*G[r62, r61, -w] + 
 4*G[r62, -w]*G[w^(-2), w^2]*G[r62, r61, -w] + 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[r62, r61, -w] - 
 (G[w^(-2), -w]*G[w^(-2), w^2]*G[r62, r61, -w])/3 + 
 (4*G[w^(-2), w^2]^2*G[r62, r61, -w])/3 - 2*G[w^(-2), w^2]*G[-w^(-1), -w]*
  G[r62, r61, -w] + (5*G[0, -w]*G[-w^(-1), w^2]*G[r62, r61, -w])/3 + 
 4*G[0, w]*G[-w^(-1), w^2]*G[r62, r61, -w] + 
 (31*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r61, -w])/3 - 
 8*G[1, w]*G[-w^(-1), w^2]*G[r62, r61, -w] - 4*G[r61, -w]*G[-w^(-1), w^2]*
  G[r62, r61, -w] - 8*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, r61, -w] - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r62, r61, -w] - 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, r61, -w] + 
 (G[w^(-2), -w]*G[-w^(-1), w^2]*G[r62, r61, -w])/3 - 
 (G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, r61, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[r62, r61, -w] - 
 G[-w^(-1), w^2]^2*G[r62, r61, -w] + (5*G[0, -w]*G[-w, w^2]*G[r62, r61, -w])/
  3 + 4*G[0, w]*G[-w, w^2]*G[r62, r61, -w] + 
 (31*G[0, w^2]*G[-w, w^2]*G[r62, r61, -w])/3 - 
 8*G[1, w]*G[-w, w^2]*G[r62, r61, -w] - 4*G[r61, -w]*G[-w, w^2]*
  G[r62, r61, -w] - 8*G[r61, w^2]*G[-w, w^2]*G[r62, r61, -w] - 
 4*G[r62, -w]*G[-w, w^2]*G[r62, r61, -w] - 8*G[r62, w^2]*G[-w, w^2]*
  G[r62, r61, -w] + (G[w^(-2), -w]*G[-w, w^2]*G[r62, r61, -w])/3 - 
 (G[w^(-2), w^2]*G[-w, w^2]*G[r62, r61, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[r62, r61, -w] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, r61, -w] - 
 G[-w, w^2]^2*G[r62, r61, -w] - (G[w^(-2), w^2]*G[w^2, -w]*G[r62, r61, -w])/
  3 + (G[-w^(-1), w^2]*G[w^2, -w]*G[r62, r61, -w])/3 + 
 (G[-w, w^2]*G[w^2, -w]*G[r62, r61, -w])/3 - 
 8*G[0, w]*G[0, w^2]*G[r62, r61, w^2] + 94*G[0, w^2]^2*G[r62, r61, w^2] + 
 16*G[0, w^2]*G[1, w]*G[r62, r61, w^2] - 96*G[0, w^2]*G[r61, w^2]*
  G[r62, r61, w^2] - 96*G[0, w^2]*G[r62, w^2]*G[r62, r61, w^2] + 
 ((16*I)/3)*Pi*G[w^(-2), w^2]*G[r62, r61, w^2] - 
 4*G[0, -w]*G[w^(-2), w^2]*G[r62, r61, w^2] + 
 (20*G[0, w]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - 
 (94*G[0, w^2]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - 
 (16*G[1, r7]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - 
 (40*G[1, w]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
 4*G[r61, -w]*G[w^(-2), w^2]*G[r62, r61, w^2] + 
 (128*G[r61, w^2]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
 4*G[r62, -w]*G[w^(-2), w^2]*G[r62, r61, w^2] + 
 (128*G[r62, w^2]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - 
 (31*G[w^(-2), w^2]^2*G[r62, r61, w^2])/3 - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r62, r61, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 (4*G[0, w]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 - 
 (182*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 - 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 (160*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 (160*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 + 
 (28*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 - 
 G[-w^(-1), w^2]^2*G[r62, r61, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[r62, r61, w^2] + 4*G[0, -w]*G[-w, w^2]*G[r62, r61, w^2] + 
 (4*G[0, w]*G[-w, w^2]*G[r62, r61, w^2])/3 - 
 (182*G[0, w^2]*G[-w, w^2]*G[r62, r61, w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[r62, r61, w^2])/3 - 
 (8*G[1, w]*G[-w, w^2]*G[r62, r61, w^2])/3 - 4*G[r61, -w]*G[-w, w^2]*
  G[r62, r61, w^2] + (160*G[r61, w^2]*G[-w, w^2]*G[r62, r61, w^2])/3 - 
 4*G[r62, -w]*G[-w, w^2]*G[r62, r61, w^2] + 
 (160*G[r62, w^2]*G[-w, w^2]*G[r62, r61, w^2])/3 + 
 (28*G[w^(-2), w^2]*G[-w, w^2]*G[r62, r61, w^2])/3 - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, r61, w^2] - 
 G[-w, w^2]^2*G[r62, r61, w^2] - 46*G[0, 0, w^2]*G[r62, r61, w^2] + 
 48*G[0, r61, w^2]*G[r62, r61, w^2] + 48*G[0, r62, w^2]*G[r62, r61, w^2] - 
 4*G[0, w^(-2), w^2]*G[r62, r61, w^2] + 2*G[0, -w^(-1), w^2]*
  G[r62, r61, w^2] + 2*G[0, -w, w^2]*G[r62, r61, w^2] - 
 4*G[0, w^2, w^2]*G[r62, r61, w^2] - 
 (5*G[0, -w]*G[w^(-2), w^2]*G[r62, r62, -w])/3 - 
 4*G[0, w]*G[w^(-2), w^2]*G[r62, r62, -w] - 
 (31*G[0, w^2]*G[w^(-2), w^2]*G[r62, r62, -w])/3 + 
 8*G[1, w]*G[w^(-2), w^2]*G[r62, r62, -w] + 4*G[r61, -w]*G[w^(-2), w^2]*
  G[r62, r62, -w] + 8*G[r61, w^2]*G[w^(-2), w^2]*G[r62, r62, -w] + 
 4*G[r62, -w]*G[w^(-2), w^2]*G[r62, r62, -w] + 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[r62, r62, -w] - 
 (G[w^(-2), -w]*G[w^(-2), w^2]*G[r62, r62, -w])/3 + 
 (4*G[w^(-2), w^2]^2*G[r62, r62, -w])/3 - 2*G[w^(-2), w^2]*G[-w^(-1), -w]*
  G[r62, r62, -w] + (5*G[0, -w]*G[-w^(-1), w^2]*G[r62, r62, -w])/3 + 
 4*G[0, w]*G[-w^(-1), w^2]*G[r62, r62, -w] + 
 (31*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r62, -w])/3 - 
 8*G[1, w]*G[-w^(-1), w^2]*G[r62, r62, -w] - 4*G[r61, -w]*G[-w^(-1), w^2]*
  G[r62, r62, -w] - 8*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, r62, -w] - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r62, r62, -w] - 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, r62, -w] + 
 (G[w^(-2), -w]*G[-w^(-1), w^2]*G[r62, r62, -w])/3 - 
 (G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, r62, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[r62, r62, -w] - 
 G[-w^(-1), w^2]^2*G[r62, r62, -w] + (5*G[0, -w]*G[-w, w^2]*G[r62, r62, -w])/
  3 + 4*G[0, w]*G[-w, w^2]*G[r62, r62, -w] + 
 (31*G[0, w^2]*G[-w, w^2]*G[r62, r62, -w])/3 - 
 8*G[1, w]*G[-w, w^2]*G[r62, r62, -w] - 4*G[r61, -w]*G[-w, w^2]*
  G[r62, r62, -w] - 8*G[r61, w^2]*G[-w, w^2]*G[r62, r62, -w] - 
 4*G[r62, -w]*G[-w, w^2]*G[r62, r62, -w] - 8*G[r62, w^2]*G[-w, w^2]*
  G[r62, r62, -w] + (G[w^(-2), -w]*G[-w, w^2]*G[r62, r62, -w])/3 - 
 (G[w^(-2), w^2]*G[-w, w^2]*G[r62, r62, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[r62, r62, -w] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, r62, -w] - 
 G[-w, w^2]^2*G[r62, r62, -w] - (G[w^(-2), w^2]*G[w^2, -w]*G[r62, r62, -w])/
  3 + (G[-w^(-1), w^2]*G[w^2, -w]*G[r62, r62, -w])/3 + 
 (G[-w, w^2]*G[w^2, -w]*G[r62, r62, -w])/3 - 
 8*G[0, w]*G[0, w^2]*G[r62, r62, w^2] + 94*G[0, w^2]^2*G[r62, r62, w^2] + 
 16*G[0, w^2]*G[1, w]*G[r62, r62, w^2] - 96*G[0, w^2]*G[r61, w^2]*
  G[r62, r62, w^2] - 96*G[0, w^2]*G[r62, w^2]*G[r62, r62, w^2] + 
 ((16*I)/3)*Pi*G[w^(-2), w^2]*G[r62, r62, w^2] - 
 4*G[0, -w]*G[w^(-2), w^2]*G[r62, r62, w^2] + 
 (20*G[0, w]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 
 (94*G[0, w^2]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 
 (16*G[1, r7]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 
 (40*G[1, w]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 
 4*G[r61, -w]*G[w^(-2), w^2]*G[r62, r62, w^2] + 
 (128*G[r61, w^2]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + 
 4*G[r62, -w]*G[w^(-2), w^2]*G[r62, r62, w^2] + 
 (128*G[r62, w^2]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 
 (31*G[w^(-2), w^2]^2*G[r62, r62, w^2])/3 - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r62, r62, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 (4*G[0, w]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 - 
 (182*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 - 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 (160*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 (160*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 + 
 (28*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 - 
 G[-w^(-1), w^2]^2*G[r62, r62, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[r62, r62, w^2] + 4*G[0, -w]*G[-w, w^2]*G[r62, r62, w^2] + 
 (4*G[0, w]*G[-w, w^2]*G[r62, r62, w^2])/3 - 
 (182*G[0, w^2]*G[-w, w^2]*G[r62, r62, w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[r62, r62, w^2])/3 - 
 (8*G[1, w]*G[-w, w^2]*G[r62, r62, w^2])/3 - 4*G[r61, -w]*G[-w, w^2]*
  G[r62, r62, w^2] + (160*G[r61, w^2]*G[-w, w^2]*G[r62, r62, w^2])/3 - 
 4*G[r62, -w]*G[-w, w^2]*G[r62, r62, w^2] + 
 (160*G[r62, w^2]*G[-w, w^2]*G[r62, r62, w^2])/3 + 
 (28*G[w^(-2), w^2]*G[-w, w^2]*G[r62, r62, w^2])/3 - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, r62, w^2] - 
 G[-w, w^2]^2*G[r62, r62, w^2] - 46*G[0, 0, w^2]*G[r62, r62, w^2] + 
 48*G[0, r61, w^2]*G[r62, r62, w^2] + 48*G[0, r62, w^2]*G[r62, r62, w^2] - 
 4*G[0, w^(-2), w^2]*G[r62, r62, w^2] + 2*G[0, -w^(-1), w^2]*
  G[r62, r62, w^2] + 2*G[0, -w, w^2]*G[r62, r62, w^2] - 
 4*G[0, w^2, w^2]*G[r62, r62, w^2] + 
 (G[0, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), -w])/3 - 
 (G[r61, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), -w])/3 - 
 (G[r62, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), -w])/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), -w])/3 + 
 (G[r61, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), -w])/3 + 
 (G[r62, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), -w])/3 - 
 (G[0, w^2]*G[-w, w^2]*G[r62, w^(-2), -w])/3 + 
 (G[r61, w^2]*G[-w, w^2]*G[r62, w^(-2), -w])/3 + 
 (G[r62, w^2]*G[-w, w^2]*G[r62, w^(-2), -w])/3 - 
 14*G[0, w^2]^2*G[r62, w^(-2), w^2] + 14*G[0, w^2]*G[r61, w^2]*
  G[r62, w^(-2), w^2] + 14*G[0, w^2]*G[r62, w^2]*G[r62, w^(-2), w^2] - 
 ((10*I)/3)*Pi*G[w^(-2), w^2]*G[r62, w^(-2), w^2] - 
 G[0, -w]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 (10*G[0, w]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 + 
 (43*G[0, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 + 
 (13*G[1, r7]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 + 
 2*G[1, -w]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] - 
 (20*G[1, w]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 - 
 2*G[1, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] - 
 (40*G[r61, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 - 
 (40*G[r62, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2])/3 + 
 ((10*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] + 
 G[0, -w]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] - 
 (10*G[0, w]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 - 
 (13*G[1, r7]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 - 
 2*G[1, -w]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] + 
 (20*G[1, w]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 + 
 2*G[1, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] - 
 (2*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 - 
 (2*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 + 
 ((10*I)/3)*Pi*G[-w, w^2]*G[r62, w^(-2), w^2] + 
 G[0, -w]*G[-w, w^2]*G[r62, w^(-2), w^2] - 
 (10*G[0, w]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 - 
 (G[0, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 - 
 (13*G[1, r7]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 - 
 2*G[1, -w]*G[-w, w^2]*G[r62, w^(-2), w^2] + 
 (20*G[1, w]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 + 
 2*G[1, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2] - 
 (2*G[r61, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 - 
 (2*G[r62, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 - 
 ((8*I)/3)*Pi*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] + 
 (G[0, -w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (8*G[0, w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (G[1, r7]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2])/3 - 
 (2*G[1, -w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2])/3 - 
 (16*G[1, w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2])/3 + 
 ((8*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2] - 
 (G[0, -w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 - 
 (8*G[0, w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 - 
 (G[1, r7]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (2*G[1, -w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (16*G[1, w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 + 
 ((8*I)/3)*Pi*G[-w, w^2]*G[r62, -w^(-1), w^2] - 
 (G[0, -w]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 - 
 (8*G[0, w]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 - 
 (G[1, r7]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (2*G[1, -w]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (16*G[1, w]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 - 
 2*G[0, w]*G[w^(-2), w^2]*G[r62, -w, -w] - 2*G[0, w^2]*G[w^(-2), w^2]*
  G[r62, -w, -w] + 4*G[1, w]*G[w^(-2), w^2]*G[r62, -w, -w] + 
 2*G[r61, w^2]*G[w^(-2), w^2]*G[r62, -w, -w] + 
 2*G[r62, w^2]*G[w^(-2), w^2]*G[r62, -w, -w] + 
 2*G[0, w]*G[-w^(-1), w^2]*G[r62, -w, -w] + 2*G[0, w^2]*G[-w^(-1), w^2]*
  G[r62, -w, -w] - 4*G[1, w]*G[-w^(-1), w^2]*G[r62, -w, -w] - 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, -w, -w] - 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, -w, -w] + 
 2*G[0, w]*G[-w, w^2]*G[r62, -w, -w] + 2*G[0, w^2]*G[-w, w^2]*
  G[r62, -w, -w] - 4*G[1, w]*G[-w, w^2]*G[r62, -w, -w] - 
 2*G[r61, w^2]*G[-w, w^2]*G[r62, -w, -w] - 2*G[r62, w^2]*G[-w, w^2]*
  G[r62, -w, -w] - ((8*I)/3)*Pi*G[w^(-2), w^2]*G[r62, -w, w^2] + 
 (G[0, -w]*G[w^(-2), w^2]*G[r62, -w, w^2])/3 + 
 (8*G[0, w]*G[w^(-2), w^2]*G[r62, -w, w^2])/3 - 
 (7*G[0, w^2]*G[w^(-2), w^2]*G[r62, -w, w^2])/3 + 
 (G[1, r7]*G[w^(-2), w^2]*G[r62, -w, w^2])/3 - 
 (2*G[1, -w]*G[w^(-2), w^2]*G[r62, -w, w^2])/3 - 
 (16*G[1, w]*G[w^(-2), w^2]*G[r62, -w, w^2])/3 + 
 (14*G[1, w^2]*G[w^(-2), w^2]*G[r62, -w, w^2])/3 + 
 ((8*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, -w, w^2] - 
 (G[0, -w]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 - 
 (8*G[0, w]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 - 
 (G[1, r7]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 + 
 (2*G[1, -w]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 + 
 (16*G[1, w]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 - 
 (14*G[1, w^2]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 + 
 ((8*I)/3)*Pi*G[-w, w^2]*G[r62, -w, w^2] - 
 (G[0, -w]*G[-w, w^2]*G[r62, -w, w^2])/3 - 
 (8*G[0, w]*G[-w, w^2]*G[r62, -w, w^2])/3 + 
 (7*G[0, w^2]*G[-w, w^2]*G[r62, -w, w^2])/3 - 
 (G[1, r7]*G[-w, w^2]*G[r62, -w, w^2])/3 + 
 (2*G[1, -w]*G[-w, w^2]*G[r62, -w, w^2])/3 + 
 (16*G[1, w]*G[-w, w^2]*G[r62, -w, w^2])/3 - 
 (14*G[1, w^2]*G[-w, w^2]*G[r62, -w, w^2])/3 + 
 (G[0, w^2]*G[w^(-2), w^2]*G[r62, w^2, -w])/3 - 
 (G[r61, w^2]*G[w^(-2), w^2]*G[r62, w^2, -w])/3 - 
 (G[r62, w^2]*G[w^(-2), w^2]*G[r62, w^2, -w])/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^2, -w])/3 + 
 (G[r61, w^2]*G[-w^(-1), w^2]*G[r62, w^2, -w])/3 + 
 (G[r62, w^2]*G[-w^(-1), w^2]*G[r62, w^2, -w])/3 - 
 (G[0, w^2]*G[-w, w^2]*G[r62, w^2, -w])/3 + 
 (G[r61, w^2]*G[-w, w^2]*G[r62, w^2, -w])/3 + 
 (G[r62, w^2]*G[-w, w^2]*G[r62, w^2, -w])/3 + 
 9*G[0, w^2]^2*G[r62, w^2, w^2] - 4*G[0, w^2]*G[r61, w^2]*G[r62, w^2, w^2] - 
 4*G[0, w^2]*G[r62, w^2]*G[r62, w^2, w^2] - (2*I)*Pi*G[w^(-2), w^2]*
  G[r62, w^2, w^2] - (4*G[0, -w]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + 
 (17*G[0, w]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - 
 (31*G[0, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2])/2 + 
 G[1, r7]*G[w^(-2), w^2]*G[r62, w^2, w^2] + 2*G[1, -w]*G[w^(-2), w^2]*
  G[r62, w^2, w^2] - (34*G[1, w]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + 
 6*G[1, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2] + 
 (G[r61, -w]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + 
 9*G[r61, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2] + 
 (G[r62, -w]*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + 
 9*G[r62, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
 (3*G[w^(-2), w^2]^2*G[r62, w^2, w^2])/2 + (2*I)*Pi*G[-w^(-1), w^2]*
  G[r62, w^2, w^2] + (4*G[0, -w]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 - 
 (17*G[0, w]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 + 
 (3*G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/2 - 
 G[1, r7]*G[-w^(-1), w^2]*G[r62, w^2, w^2] - 2*G[1, -w]*G[-w^(-1), w^2]*
  G[r62, w^2, w^2] + (34*G[1, w]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 - 
 6*G[1, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] - 
 (G[r61, -w]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 - 
 5*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] - 
 (G[r62, -w]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 - 
 5*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] + 
 (13*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/2 + 
 (2*I)*Pi*G[-w, w^2]*G[r62, w^2, w^2] + 
 (4*G[0, -w]*G[-w, w^2]*G[r62, w^2, w^2])/3 - 
 (17*G[0, w]*G[-w, w^2]*G[r62, w^2, w^2])/3 + 
 (3*G[0, w^2]*G[-w, w^2]*G[r62, w^2, w^2])/2 - 
 G[1, r7]*G[-w, w^2]*G[r62, w^2, w^2] - 2*G[1, -w]*G[-w, w^2]*
  G[r62, w^2, w^2] + (34*G[1, w]*G[-w, w^2]*G[r62, w^2, w^2])/3 - 
 6*G[1, w^2]*G[-w, w^2]*G[r62, w^2, w^2] - 
 (G[r61, -w]*G[-w, w^2]*G[r62, w^2, w^2])/3 - 
 5*G[r61, w^2]*G[-w, w^2]*G[r62, w^2, w^2] - 
 (G[r62, -w]*G[-w, w^2]*G[r62, w^2, w^2])/3 - 
 5*G[r62, w^2]*G[-w, w^2]*G[r62, w^2, w^2] + 
 (13*G[w^(-2), w^2]*G[-w, w^2]*G[r62, w^2, w^2])/2 - 
 19*G[0, 0, w^2]*G[r62, w^2, w^2] + 14*G[0, r61, w^2]*G[r62, w^2, w^2] + 
 14*G[0, r62, w^2]*G[r62, w^2, w^2] + 5*G[0, w^(-2), w^2]*G[r62, w^2, w^2] + 
 5*G[0, w^2, w^2]*G[r62, w^2, w^2] + G[0, -w]*G[0, w^2]*G[w^(-2), 0, -w] + 
 G[0, w]*G[0, w^2]*G[w^(-2), 0, -w] - 2*G[0, w^2]*G[1, -w]*G[w^(-2), 0, -w] - 
 2*G[0, w^2]*G[1, w]*G[w^(-2), 0, -w] + 
 (2*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), 0, -w])/3 + 
 G[0, w]*G[w^(-2), w^2]*G[w^(-2), 0, -w] - 
 (G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, -w])/3 - 
 (4*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), 0, -w])/3 - 
 (4*G[1, w]*G[w^(-2), w^2]*G[w^(-2), 0, -w])/3 + 
 (G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, -w])/3 + 
 (G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, -w])/3 - 
 (5*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, -w])/3 - 
 2*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), 0, -w] + 
 (G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, -w])/3 + 
 (10*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, -w])/3 + 
 (10*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), 0, -w])/3 - 
 (G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, -w])/3 - 
 (G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, -w])/3 - 
 (5*G[0, -w]*G[-w, w^2]*G[w^(-2), 0, -w])/3 - 
 2*G[0, w]*G[-w, w^2]*G[w^(-2), 0, -w] + 
 (G[0, w^2]*G[-w, w^2]*G[w^(-2), 0, -w])/3 + 
 (10*G[1, -w]*G[-w, w^2]*G[w^(-2), 0, -w])/3 + 
 (10*G[1, w]*G[-w, w^2]*G[w^(-2), 0, -w])/3 - 
 (G[r61, w^2]*G[-w, w^2]*G[w^(-2), 0, -w])/3 - 
 (G[r62, w^2]*G[-w, w^2]*G[w^(-2), 0, -w])/3 + 
 (10*Pi^2*G[w^(-2), 0, w^2])/3 + (11*G[0, -w]^2*G[w^(-2), 0, w^2])/9 - 
 (2*I)*Pi*G[0, w]*G[w^(-2), 0, w^2] - G[0, -w]*G[0, w]*G[w^(-2), 0, w^2] - 
 ((20*I)/3)*Pi*G[0, w^2]*G[w^(-2), 0, w^2] - 
 (8*G[0, -w]*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 
 (34*G[0, w]*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 
 (317*G[0, w^2]^2*G[w^(-2), 0, w^2])/18 + 
 (2*I)*Pi*G[1, r7]*G[w^(-2), 0, w^2] + (G[0, w^2]*G[1, r7]*G[w^(-2), 0, w^2])/
  9 - (20*G[0, -w]*G[1, -w]*G[w^(-2), 0, w^2])/9 - 
 6*G[0, w]*G[1, -w]*G[w^(-2), 0, w^2] - 
 (8*G[0, w^2]*G[1, -w]*G[w^(-2), 0, w^2])/3 - 
 (4*G[1, -w]^2*G[w^(-2), 0, w^2])/9 + (16*I)*Pi*G[1, w]*G[w^(-2), 0, w^2] + 
 2*G[0, -w]*G[1, w]*G[w^(-2), 0, w^2] - 
 (56*G[0, w^2]*G[1, w]*G[w^(-2), 0, w^2])/3 + 
 12*G[1, -w]*G[1, w]*G[w^(-2), 0, w^2] - (28*I)*Pi*G[1, w^2]*
  G[w^(-2), 0, w^2] + (28*G[0, -w]*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
 36*G[0, w]*G[1, w^2]*G[w^(-2), 0, w^2] + 
 (50*G[0, w^2]*G[1, w^2]*G[w^(-2), 0, w^2])/9 + 
 (184*G[1, r7]*G[1, w^2]*G[w^(-2), 0, w^2])/9 - 
 (56*G[1, -w]*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
 72*G[1, w]*G[1, w^2]*G[w^(-2), 0, w^2] + (136*G[1, w^2]^2*G[w^(-2), 0, w^2])/
  9 - (6*I)*Pi*G[r1, w]*G[w^(-2), 0, w^2] - 
 (6*I)*Pi*G[r2, w]*G[w^(-2), 0, w^2] + 4*G[0, w]*G[r61, -w]*
  G[w^(-2), 0, w^2] + 4*G[0, w^2]*G[r61, -w]*G[w^(-2), 0, w^2] - 
 8*G[1, w]*G[r61, -w]*G[w^(-2), 0, w^2] - ((16*I)/3)*Pi*G[r61, w^2]*
  G[w^(-2), 0, w^2] + 4*G[0, -w]*G[r61, w^2]*G[w^(-2), 0, w^2] - 
 (4*G[0, w]*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 (7*G[0, w^2]*G[r61, w^2]*G[w^(-2), 0, w^2])/6 + 
 (16*G[1, r7]*G[r61, w^2]*G[w^(-2), 0, w^2])/3 + 
 (8*G[1, w]*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 4*G[r61, -w]*G[r61, w^2]*G[w^(-2), 0, w^2] - 
 18*G[r61, w^2]^2*G[w^(-2), 0, w^2] + 4*G[0, w]*G[r62, -w]*
  G[w^(-2), 0, w^2] + 4*G[0, w^2]*G[r62, -w]*G[w^(-2), 0, w^2] - 
 8*G[1, w]*G[r62, -w]*G[w^(-2), 0, w^2] - 4*G[r61, w^2]*G[r62, -w]*
  G[w^(-2), 0, w^2] - ((16*I)/3)*Pi*G[r62, w^2]*G[w^(-2), 0, w^2] + 
 4*G[0, -w]*G[r62, w^2]*G[w^(-2), 0, w^2] - 
 (4*G[0, w]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 - 
 (7*G[0, w^2]*G[r62, w^2]*G[w^(-2), 0, w^2])/6 + 
 (16*G[1, r7]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 + 
 (8*G[1, w]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 - 
 4*G[r61, -w]*G[r62, w^2]*G[w^(-2), 0, w^2] - 
 36*G[r61, w^2]*G[r62, w^2]*G[w^(-2), 0, w^2] - 
 4*G[r62, -w]*G[r62, w^2]*G[w^(-2), 0, w^2] - 
 18*G[r62, w^2]^2*G[w^(-2), 0, w^2] + ((47*I)/3)*Pi*G[w^(-2), w^2]*
  G[w^(-2), 0, w^2] - (37*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/9 - 
 (40*G[0, w]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
 (745*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/18 - 
 (131*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/9 + 
 (68*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/9 + 
 26*G[1, w]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 
 (16*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/9 + 
 (G[r61, -w]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 + 
 37*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 
 (G[r62, -w]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 + 
 37*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 
 (3*G[w^(-2), w^2]^2*G[w^(-2), 0, w^2])/2 - 
 (4*G[0, -w]*G[-w^(-1), -w]*G[w^(-2), 0, w^2])/3 + 
 (8*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), 0, w^2])/3 + 
 ((31*I)/3)*Pi*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] + 
 (37*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/9 - 
 (62*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/3 + 
 (41*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/9 - 
 (10*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/9 - 
 (68*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/9 + 
 26*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] - 
 (202*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/9 - 
 (G[r61, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/3 + 
 (G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/6 - 
 (G[r62, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/3 + 
 (G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/6 + 
 (13*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/2 + 
 ((31*I)/3)*Pi*G[-w, w^2]*G[w^(-2), 0, w^2] - 
 (71*G[0, -w]*G[-w, w^2]*G[w^(-2), 0, w^2])/9 - 
 (26*G[0, w]*G[-w, w^2]*G[w^(-2), 0, w^2])/3 + 
 (41*G[0, w^2]*G[-w, w^2]*G[w^(-2), 0, w^2])/9 - 
 (10*G[1, r7]*G[-w, w^2]*G[w^(-2), 0, w^2])/9 + 
 (148*G[1, -w]*G[-w, w^2]*G[w^(-2), 0, w^2])/9 + 
 26*G[1, w]*G[-w, w^2]*G[w^(-2), 0, w^2] - 
 (202*G[1, w^2]*G[-w, w^2]*G[w^(-2), 0, w^2])/9 - 
 (G[r61, -w]*G[-w, w^2]*G[w^(-2), 0, w^2])/3 + 
 (G[r61, w^2]*G[-w, w^2]*G[w^(-2), 0, w^2])/6 - 
 (G[r62, -w]*G[-w, w^2]*G[w^(-2), 0, w^2])/3 + 
 (G[r62, w^2]*G[-w, w^2]*G[w^(-2), 0, w^2])/6 + 
 (13*G[w^(-2), w^2]*G[-w, w^2]*G[w^(-2), 0, w^2])/2 + 
 (25*G[0, 0, -w]*G[w^(-2), 0, w^2])/9 + 8*G[0, 0, w]*G[w^(-2), 0, w^2] - 
 (215*G[0, 0, w^2]*G[w^(-2), 0, w^2])/18 + (11*G[0, 1, r7]*G[w^(-2), 0, w^2])/
  3 + (22*G[0, 1, -w]*G[w^(-2), 0, w^2])/9 - 
 20*G[0, 1, w]*G[w^(-2), 0, w^2] - (58*G[0, 1, w^2]*G[w^(-2), 0, w^2])/9 - 
 4*G[0, r61, -w]*G[w^(-2), 0, w^2] + (61*G[0, r61, w^2]*G[w^(-2), 0, w^2])/
  6 - 4*G[0, r62, -w]*G[w^(-2), 0, w^2] + 
 (61*G[0, r62, w^2]*G[w^(-2), 0, w^2])/6 + 
 5*G[0, w^(-2), w^2]*G[w^(-2), 0, w^2] - (4*G[0, -w, -w]*G[w^(-2), 0, w^2])/
  3 - (55*G[0, w^2, w^2]*G[w^(-2), 0, w^2])/6 - 
 (2*G[1, 0, -w]*G[w^(-2), 0, w^2])/9 - 32*G[1, 0, w]*G[w^(-2), 0, w^2] - 
 (16*G[1, 0, w^2]*G[w^(-2), 0, w^2])/9 - (62*G[1, 1, r7]*G[w^(-2), 0, w^2])/
  9 + (4*G[1, 1, -w]*G[w^(-2), 0, w^2])/9 + 64*G[1, 1, w]*G[w^(-2), 0, w^2] + 
 (32*G[1, 1, w^2]*G[w^(-2), 0, w^2])/9 + (8*G[1, -w, -w]*G[w^(-2), 0, w^2])/
  3 + 6*G[r1, 0, w]*G[w^(-2), 0, w^2] - 12*G[r1, 1, w]*G[w^(-2), 0, w^2] + 
 6*G[r2, 0, w]*G[w^(-2), 0, w^2] - 12*G[r2, 1, w]*G[w^(-2), 0, w^2] - 
 4*G[r61, 0, -w]*G[w^(-2), 0, w^2] - 18*G[r61, 0, w^2]*G[w^(-2), 0, w^2] + 
 4*G[r61, r61, -w]*G[w^(-2), 0, w^2] + 18*G[r61, r61, w^2]*
  G[w^(-2), 0, w^2] + 4*G[r61, r62, -w]*G[w^(-2), 0, w^2] + 
 18*G[r61, r62, w^2]*G[w^(-2), 0, w^2] + 
 (85*G[r61, w^2, w^2]*G[w^(-2), 0, w^2])/6 - 
 4*G[r62, 0, -w]*G[w^(-2), 0, w^2] - 18*G[r62, 0, w^2]*G[w^(-2), 0, w^2] + 
 4*G[r62, r61, -w]*G[w^(-2), 0, w^2] + 18*G[r62, r61, w^2]*
  G[w^(-2), 0, w^2] + 4*G[r62, r62, -w]*G[w^(-2), 0, w^2] + 
 18*G[r62, r62, w^2]*G[w^(-2), 0, w^2] + 
 (85*G[r62, w^2, w^2]*G[w^(-2), 0, w^2])/6 + (85*G[w^(-2), 0, w^2]^2)/6 - 
 2*G[0, -w]*G[0, w^2]*G[w^(-2), 1, -w] - 2*G[0, w]*G[0, w^2]*
  G[w^(-2), 1, -w] + 4*G[0, w^2]*G[1, -w]*G[w^(-2), 1, -w] + 
 4*G[0, w^2]*G[1, w]*G[w^(-2), 1, -w] - 2*G[0, -w]*G[w^(-2), w^2]*
  G[w^(-2), 1, -w] - 2*G[0, w]*G[w^(-2), w^2]*G[w^(-2), 1, -w] + 
 4*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), 1, -w] + 
 4*G[1, w]*G[w^(-2), w^2]*G[w^(-2), 1, -w] + 4*G[0, -w]*G[-w^(-1), w^2]*
  G[w^(-2), 1, -w] + 4*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), 1, -w] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), 1, -w] - 
 8*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), 1, -w] + 
 4*G[0, -w]*G[-w, w^2]*G[w^(-2), 1, -w] + 4*G[0, w]*G[-w, w^2]*
  G[w^(-2), 1, -w] - 8*G[1, -w]*G[-w, w^2]*G[w^(-2), 1, -w] - 
 8*G[1, w]*G[-w, w^2]*G[w^(-2), 1, -w] - (5*Pi^2*G[w^(-2), 1, w^2])/3 - 
 (2*G[0, -w]^2*G[w^(-2), 1, w^2])/3 + ((16*I)/3)*Pi*G[0, w]*
  G[w^(-2), 1, w^2] - 8*G[0, -w]*G[0, w]*G[w^(-2), 1, w^2] + 
 (4*I)*Pi*G[0, w^2]*G[w^(-2), 1, w^2] - 
 (8*G[0, -w]*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
 4*G[0, w]*G[0, w^2]*G[w^(-2), 1, w^2] + (4*G[0, w^2]^2*G[w^(-2), 1, w^2])/
  3 - (4*I)*Pi*G[1, r7]*G[w^(-2), 1, w^2] + 
 (4*G[0, w^2]*G[1, r7]*G[w^(-2), 1, w^2])/3 - 
 (28*G[0, -w]*G[1, -w]*G[w^(-2), 1, w^2])/3 + 
 16*G[0, w]*G[1, -w]*G[w^(-2), 1, w^2] + 
 (16*G[0, w^2]*G[1, -w]*G[w^(-2), 1, w^2])/3 + 
 (64*G[1, -w]^2*G[w^(-2), 1, w^2])/3 - ((80*I)/3)*Pi*G[1, w]*
  G[w^(-2), 1, w^2] + 16*G[0, -w]*G[1, w]*G[w^(-2), 1, w^2] - 
 8*G[0, w^2]*G[1, w]*G[w^(-2), 1, w^2] - 32*G[1, -w]*G[1, w]*
  G[w^(-2), 1, w^2] + ((176*I)/3)*Pi*G[1, w^2]*G[w^(-2), 1, w^2] - 
 16*G[0, -w]*G[1, w^2]*G[w^(-2), 1, w^2] - 
 (224*G[0, w]*G[1, w^2]*G[w^(-2), 1, w^2])/3 + 
 16*G[0, w^2]*G[1, w^2]*G[w^(-2), 1, w^2] - 32*G[1, r7]*G[1, w^2]*
  G[w^(-2), 1, w^2] + 32*G[1, -w]*G[1, w^2]*G[w^(-2), 1, w^2] + 
 (448*G[1, w]*G[1, w^2]*G[w^(-2), 1, w^2])/3 - 
 (160*G[1, w^2]^2*G[w^(-2), 1, w^2])/3 + (8*I)*Pi*G[r1, w]*
  G[w^(-2), 1, w^2] + (8*I)*Pi*G[r2, w]*G[w^(-2), 1, w^2] + 
 ((16*I)/3)*Pi*G[r61, w^2]*G[w^(-2), 1, w^2] - 
 (16*G[0, w]*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
 4*G[0, w^2]*G[r61, w^2]*G[w^(-2), 1, w^2] - 
 (16*G[1, r7]*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
 (32*G[1, w]*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
 ((16*I)/3)*Pi*G[r62, w^2]*G[w^(-2), 1, w^2] - 
 (16*G[0, w]*G[r62, w^2]*G[w^(-2), 1, w^2])/3 + 
 4*G[0, w^2]*G[r62, w^2]*G[w^(-2), 1, w^2] - 
 (16*G[1, r7]*G[r62, w^2]*G[w^(-2), 1, w^2])/3 + 
 (32*G[1, w]*G[r62, w^2]*G[w^(-2), 1, w^2])/3 - 
 ((80*I)/3)*Pi*G[w^(-2), w^2]*G[w^(-2), 1, w^2] + 
 (116*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/9 + 
 (86*G[0, w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/3 - 
 (26*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/9 + 
 (142*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/9 - 
 (232*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/9 - 
 (172*G[1, w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/3 + 
 (196*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/9 - 
 8*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), 1, w^2] - 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), 1, w^2] + 
 6*G[0, -w]*G[-w^(-1), -w]*G[w^(-2), 1, w^2] - 
 12*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), 1, w^2] - 
 (12*I)*Pi*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] - 
 (20*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2])/9 + 
 10*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] - 
 (106*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2])/9 + 
 (38*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2])/9 + 
 (40*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2])/9 - 
 20*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] + 
 (140*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2])/9 + 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] + 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] - 
 (12*I)*Pi*G[-w, w^2]*G[w^(-2), 1, w^2] - 
 (20*G[0, -w]*G[-w, w^2]*G[w^(-2), 1, w^2])/9 + 
 10*G[0, w]*G[-w, w^2]*G[w^(-2), 1, w^2] - 
 (106*G[0, w^2]*G[-w, w^2]*G[w^(-2), 1, w^2])/9 + 
 (38*G[1, r7]*G[-w, w^2]*G[w^(-2), 1, w^2])/9 + 
 (40*G[1, -w]*G[-w, w^2]*G[w^(-2), 1, w^2])/9 - 
 20*G[1, w]*G[-w, w^2]*G[w^(-2), 1, w^2] + 
 (140*G[1, w^2]*G[-w, w^2]*G[w^(-2), 1, w^2])/9 + 
 4*G[r61, w^2]*G[-w, w^2]*G[w^(-2), 1, w^2] + 
 4*G[r62, w^2]*G[-w, w^2]*G[w^(-2), 1, w^2] + 
 (2*G[0, 0, -w]*G[w^(-2), 1, w^2])/3 - (52*G[0, 0, w]*G[w^(-2), 1, w^2])/3 + 
 (4*G[0, 0, w^2]*G[w^(-2), 1, w^2])/3 - (4*G[0, 1, -w]*G[w^(-2), 1, w^2])/3 + 
 (104*G[0, 1, w]*G[w^(-2), 1, w^2])/3 + (16*G[0, 1, w^2]*G[w^(-2), 1, w^2])/
  3 - 4*G[0, r61, w^2]*G[w^(-2), 1, w^2] - 
 4*G[0, r62, w^2]*G[w^(-2), 1, w^2] + 6*G[0, -w, -w]*G[w^(-2), 1, w^2] + 
 4*G[0, w^2, w^2]*G[w^(-2), 1, w^2] + (32*G[1, 0, -w]*G[w^(-2), 1, w^2])/3 + 
 (152*G[1, 0, w]*G[w^(-2), 1, w^2])/3 - (32*G[1, 0, w^2]*G[w^(-2), 1, w^2])/
  3 + 4*G[1, 1, r7]*G[w^(-2), 1, w^2] - (64*G[1, 1, -w]*G[w^(-2), 1, w^2])/
  3 - (304*G[1, 1, w]*G[w^(-2), 1, w^2])/3 + 
 (64*G[1, 1, w^2]*G[w^(-2), 1, w^2])/3 - 12*G[1, -w, -w]*G[w^(-2), 1, w^2] - 
 8*G[r1, 0, w]*G[w^(-2), 1, w^2] + 16*G[r1, 1, w]*G[w^(-2), 1, w^2] - 
 8*G[r2, 0, w]*G[w^(-2), 1, w^2] + 16*G[r2, 1, w]*G[w^(-2), 1, w^2] - 
 4*G[r61, w^2, w^2]*G[w^(-2), 1, w^2] - 4*G[r62, w^2, w^2]*
  G[w^(-2), 1, w^2] - 4*G[w^(-2), 0, w^2]*G[w^(-2), 1, w^2] + 
 (G[0, w]*G[w^(-2), w^2]*G[w^(-2), r61, -w])/3 + 
 (G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, -w])/3 - 
 (2*G[1, w]*G[w^(-2), w^2]*G[w^(-2), r61, -w])/3 - 
 (G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, -w])/3 - 
 (G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, -w])/3 - 
 (G[0, w]*G[-w^(-1), w^2]*G[w^(-2), r61, -w])/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, -w])/3 + 
 (2*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), r61, -w])/3 + 
 (G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, -w])/3 + 
 (G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, -w])/3 - 
 (G[0, w]*G[-w, w^2]*G[w^(-2), r61, -w])/3 - 
 (G[0, w^2]*G[-w, w^2]*G[w^(-2), r61, -w])/3 + 
 (2*G[1, w]*G[-w, w^2]*G[w^(-2), r61, -w])/3 + 
 (G[r61, w^2]*G[-w, w^2]*G[w^(-2), r61, -w])/3 + 
 (G[r62, w^2]*G[-w, w^2]*G[w^(-2), r61, -w])/3 - 
 (13*Pi^2*G[w^(-2), r61, w^2])/6 + 2*G[0, -w]^2*G[w^(-2), r61, w^2] + 
 ((4*I)/3)*Pi*G[0, w]*G[w^(-2), r61, w^2] + 
 4*G[0, -w]*G[0, w]*G[w^(-2), r61, w^2] - (2*I)*Pi*G[0, w^2]*
  G[w^(-2), r61, w^2] + (8*G[0, -w]*G[0, w^2]*G[w^(-2), r61, w^2])/3 - 
 10*G[0, w]*G[0, w^2]*G[w^(-2), r61, w^2] - 
 10*G[0, w^2]^2*G[w^(-2), r61, w^2] + 
 (10*G[0, w^2]*G[1, r7]*G[w^(-2), r61, w^2])/3 - 
 4*G[0, -w]*G[1, -w]*G[w^(-2), r61, w^2] + 
 (8*G[0, w^2]*G[1, -w]*G[w^(-2), r61, w^2])/3 - 
 ((32*I)/3)*Pi*G[1, w]*G[w^(-2), r61, w^2] - 
 8*G[0, -w]*G[1, w]*G[w^(-2), r61, w^2] + 20*G[0, w^2]*G[1, w]*
  G[w^(-2), r61, w^2] + ((16*I)/3)*Pi*G[1, w^2]*G[w^(-2), r61, w^2] - 
 (16*G[0, w]*G[1, w^2]*G[w^(-2), r61, w^2])/3 - 
 (8*G[0, w^2]*G[1, w^2]*G[w^(-2), r61, w^2])/3 - 
 (16*G[1, r7]*G[1, w^2]*G[w^(-2), r61, w^2])/3 + 
 (32*G[1, w]*G[1, w^2]*G[w^(-2), r61, w^2])/3 + 
 (4*I)*Pi*G[r1, w]*G[w^(-2), r61, w^2] + (4*I)*Pi*G[r2, w]*
  G[w^(-2), r61, w^2] - 4*G[0, w]*G[r61, -w]*G[w^(-2), r61, w^2] - 
 4*G[0, w^2]*G[r61, -w]*G[w^(-2), r61, w^2] + 
 8*G[1, w]*G[r61, -w]*G[w^(-2), r61, w^2] + ((16*I)/3)*Pi*G[r61, w^2]*
  G[w^(-2), r61, w^2] - 4*G[0, -w]*G[r61, w^2]*G[w^(-2), r61, w^2] + 
 (20*G[0, w]*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
 19*G[0, w^2]*G[r61, w^2]*G[w^(-2), r61, w^2] - 
 (16*G[1, r7]*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
 (40*G[1, w]*G[r61, w^2]*G[w^(-2), r61, w^2])/3 + 
 4*G[r61, -w]*G[r61, w^2]*G[w^(-2), r61, w^2] + 
 (76*G[r61, w^2]^2*G[w^(-2), r61, w^2])/3 - 
 4*G[0, w]*G[r62, -w]*G[w^(-2), r61, w^2] - 4*G[0, w^2]*G[r62, -w]*
  G[w^(-2), r61, w^2] + 8*G[1, w]*G[r62, -w]*G[w^(-2), r61, w^2] + 
 4*G[r61, w^2]*G[r62, -w]*G[w^(-2), r61, w^2] + 
 ((16*I)/3)*Pi*G[r62, w^2]*G[w^(-2), r61, w^2] - 
 4*G[0, -w]*G[r62, w^2]*G[w^(-2), r61, w^2] + 
 (20*G[0, w]*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 19*G[0, w^2]*G[r62, w^2]*G[w^(-2), r61, w^2] - 
 (16*G[1, r7]*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 (40*G[1, w]*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
 4*G[r61, -w]*G[r62, w^2]*G[w^(-2), r61, w^2] + 
 (152*G[r61, w^2]*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
 4*G[r62, -w]*G[r62, w^2]*G[w^(-2), r61, w^2] + 
 (76*G[r62, w^2]^2*G[w^(-2), r61, w^2])/3 - ((14*I)/3)*Pi*G[w^(-2), w^2]*
  G[w^(-2), r61, w^2] - (2*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
 G[0, w]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 
 (89*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 + 
 (23*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
 2*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 
 2*G[1, w]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 
 10*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 
 (G[r61, -w]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
 36*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 
 (G[r62, -w]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
 36*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 
 (3*G[w^(-2), w^2]^2*G[w^(-2), r61, w^2])/2 - 
 2*G[0, -w]*G[-w^(-1), -w]*G[w^(-2), r61, w^2] + 
 4*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), r61, w^2] - 
 ((4*I)/3)*Pi*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] + 
 2*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] + 
 5*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] - 
 (25*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/6 - 
 3*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] - 
 (14*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/3 - 
 10*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] + 
 (38*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/3 + 
 (G[r61, -w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/3 + 
 (13*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/3 + 
 (G[r62, -w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/3 + 
 (13*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/3 - 
 (13*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/2 - 
 ((4*I)/3)*Pi*G[-w, w^2]*G[w^(-2), r61, w^2] + 
 2*G[0, -w]*G[-w, w^2]*G[w^(-2), r61, w^2] + 
 5*G[0, w]*G[-w, w^2]*G[w^(-2), r61, w^2] - 
 (25*G[0, w^2]*G[-w, w^2]*G[w^(-2), r61, w^2])/6 - 
 3*G[1, r7]*G[-w, w^2]*G[w^(-2), r61, w^2] - 
 (14*G[1, -w]*G[-w, w^2]*G[w^(-2), r61, w^2])/3 - 
 10*G[1, w]*G[-w, w^2]*G[w^(-2), r61, w^2] + 
 (38*G[1, w^2]*G[-w, w^2]*G[w^(-2), r61, w^2])/3 + 
 (G[r61, -w]*G[-w, w^2]*G[w^(-2), r61, w^2])/3 + 
 (13*G[r61, w^2]*G[-w, w^2]*G[w^(-2), r61, w^2])/3 + 
 (G[r62, -w]*G[-w, w^2]*G[w^(-2), r61, w^2])/3 + 
 (13*G[r62, w^2]*G[-w, w^2]*G[w^(-2), r61, w^2])/3 - 
 (13*G[w^(-2), w^2]*G[-w, w^2]*G[w^(-2), r61, w^2])/2 - 
 6*G[0, 0, -w]*G[w^(-2), r61, w^2] - (16*G[0, 0, w]*G[w^(-2), r61, w^2])/3 + 
 (22*G[0, 0, w^2]*G[w^(-2), r61, w^2])/3 - 
 4*G[0, 1, r7]*G[w^(-2), r61, w^2] + 4*G[0, 1, -w]*G[w^(-2), r61, w^2] + 
 (32*G[0, 1, w]*G[w^(-2), r61, w^2])/3 + 
 4*G[0, r61, -w]*G[w^(-2), r61, w^2] - (7*G[0, r61, w^2]*G[w^(-2), r61, w^2])/
  3 + 4*G[0, r62, -w]*G[w^(-2), r61, w^2] - 
 (7*G[0, r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 5*G[0, w^(-2), w^2]*G[w^(-2), r61, w^2] - 
 2*G[0, -w, -w]*G[w^(-2), r61, w^2] + (26*G[0, w^2, w^2]*G[w^(-2), r61, w^2])/
  3 + (56*G[1, 0, w]*G[w^(-2), r61, w^2])/3 + 
 (16*G[1, 1, r7]*G[w^(-2), r61, w^2])/3 - 
 (112*G[1, 1, w]*G[w^(-2), r61, w^2])/3 + 
 4*G[1, -w, -w]*G[w^(-2), r61, w^2] - 4*G[r1, 0, w]*G[w^(-2), r61, w^2] + 
 8*G[r1, 1, w]*G[w^(-2), r61, w^2] - 4*G[r2, 0, w]*G[w^(-2), r61, w^2] + 
 8*G[r2, 1, w]*G[w^(-2), r61, w^2] + 4*G[r61, 0, -w]*G[w^(-2), r61, w^2] + 
 (76*G[r61, 0, w^2]*G[w^(-2), r61, w^2])/3 - 
 4*G[r61, r61, -w]*G[w^(-2), r61, w^2] - 
 (76*G[r61, r61, w^2]*G[w^(-2), r61, w^2])/3 - 
 4*G[r61, r62, -w]*G[w^(-2), r61, w^2] - 
 (76*G[r61, r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 (41*G[r61, w^2, w^2]*G[w^(-2), r61, w^2])/3 + 
 4*G[r62, 0, -w]*G[w^(-2), r61, w^2] + 
 (76*G[r62, 0, w^2]*G[w^(-2), r61, w^2])/3 - 
 4*G[r62, r61, -w]*G[w^(-2), r61, w^2] - 
 (76*G[r62, r61, w^2]*G[w^(-2), r61, w^2])/3 - 
 4*G[r62, r62, -w]*G[w^(-2), r61, w^2] - 
 (76*G[r62, r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 (41*G[r62, w^2, w^2]*G[w^(-2), r61, w^2])/3 - 
 (167*G[w^(-2), 0, w^2]*G[w^(-2), r61, w^2])/6 + 
 4*G[w^(-2), 1, w^2]*G[w^(-2), r61, w^2] + (41*G[w^(-2), r61, w^2]^2)/3 + 
 (G[0, w]*G[w^(-2), w^2]*G[w^(-2), r62, -w])/3 + 
 (G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, -w])/3 - 
 (2*G[1, w]*G[w^(-2), w^2]*G[w^(-2), r62, -w])/3 - 
 (G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, -w])/3 - 
 (G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, -w])/3 - 
 (G[0, w]*G[-w^(-1), w^2]*G[w^(-2), r62, -w])/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, -w])/3 + 
 (2*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), r62, -w])/3 + 
 (G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, -w])/3 + 
 (G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, -w])/3 - 
 (G[0, w]*G[-w, w^2]*G[w^(-2), r62, -w])/3 - 
 (G[0, w^2]*G[-w, w^2]*G[w^(-2), r62, -w])/3 + 
 (2*G[1, w]*G[-w, w^2]*G[w^(-2), r62, -w])/3 + 
 (G[r61, w^2]*G[-w, w^2]*G[w^(-2), r62, -w])/3 + 
 (G[r62, w^2]*G[-w, w^2]*G[w^(-2), r62, -w])/3 - 
 (13*Pi^2*G[w^(-2), r62, w^2])/6 + 2*G[0, -w]^2*G[w^(-2), r62, w^2] + 
 ((4*I)/3)*Pi*G[0, w]*G[w^(-2), r62, w^2] + 
 4*G[0, -w]*G[0, w]*G[w^(-2), r62, w^2] - (2*I)*Pi*G[0, w^2]*
  G[w^(-2), r62, w^2] + (8*G[0, -w]*G[0, w^2]*G[w^(-2), r62, w^2])/3 - 
 10*G[0, w]*G[0, w^2]*G[w^(-2), r62, w^2] - 
 10*G[0, w^2]^2*G[w^(-2), r62, w^2] + 
 (10*G[0, w^2]*G[1, r7]*G[w^(-2), r62, w^2])/3 - 
 4*G[0, -w]*G[1, -w]*G[w^(-2), r62, w^2] + 
 (8*G[0, w^2]*G[1, -w]*G[w^(-2), r62, w^2])/3 - 
 ((32*I)/3)*Pi*G[1, w]*G[w^(-2), r62, w^2] - 
 8*G[0, -w]*G[1, w]*G[w^(-2), r62, w^2] + 20*G[0, w^2]*G[1, w]*
  G[w^(-2), r62, w^2] + ((16*I)/3)*Pi*G[1, w^2]*G[w^(-2), r62, w^2] - 
 (16*G[0, w]*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
 (8*G[0, w^2]*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
 (16*G[1, r7]*G[1, w^2]*G[w^(-2), r62, w^2])/3 + 
 (32*G[1, w]*G[1, w^2]*G[w^(-2), r62, w^2])/3 + 
 (4*I)*Pi*G[r1, w]*G[w^(-2), r62, w^2] + (4*I)*Pi*G[r2, w]*
  G[w^(-2), r62, w^2] - 4*G[0, w]*G[r61, -w]*G[w^(-2), r62, w^2] - 
 4*G[0, w^2]*G[r61, -w]*G[w^(-2), r62, w^2] + 
 8*G[1, w]*G[r61, -w]*G[w^(-2), r62, w^2] + ((16*I)/3)*Pi*G[r61, w^2]*
  G[w^(-2), r62, w^2] - 4*G[0, -w]*G[r61, w^2]*G[w^(-2), r62, w^2] + 
 (20*G[0, w]*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
 19*G[0, w^2]*G[r61, w^2]*G[w^(-2), r62, w^2] - 
 (16*G[1, r7]*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
 (40*G[1, w]*G[r61, w^2]*G[w^(-2), r62, w^2])/3 + 
 4*G[r61, -w]*G[r61, w^2]*G[w^(-2), r62, w^2] + 
 (76*G[r61, w^2]^2*G[w^(-2), r62, w^2])/3 - 
 4*G[0, w]*G[r62, -w]*G[w^(-2), r62, w^2] - 4*G[0, w^2]*G[r62, -w]*
  G[w^(-2), r62, w^2] + 8*G[1, w]*G[r62, -w]*G[w^(-2), r62, w^2] + 
 4*G[r61, w^2]*G[r62, -w]*G[w^(-2), r62, w^2] + 
 ((16*I)/3)*Pi*G[r62, w^2]*G[w^(-2), r62, w^2] - 
 4*G[0, -w]*G[r62, w^2]*G[w^(-2), r62, w^2] + 
 (20*G[0, w]*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 19*G[0, w^2]*G[r62, w^2]*G[w^(-2), r62, w^2] - 
 (16*G[1, r7]*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 (40*G[1, w]*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
 4*G[r61, -w]*G[r62, w^2]*G[w^(-2), r62, w^2] + 
 (152*G[r61, w^2]*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
 4*G[r62, -w]*G[r62, w^2]*G[w^(-2), r62, w^2] + 
 (76*G[r62, w^2]^2*G[w^(-2), r62, w^2])/3 - ((14*I)/3)*Pi*G[w^(-2), w^2]*
  G[w^(-2), r62, w^2] - (2*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
 G[0, w]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
 (89*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 + 
 (23*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
 2*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
 2*G[1, w]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
 10*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
 (G[r61, -w]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
 36*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
 (G[r62, -w]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
 36*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
 (3*G[w^(-2), w^2]^2*G[w^(-2), r62, w^2])/2 - 
 2*G[0, -w]*G[-w^(-1), -w]*G[w^(-2), r62, w^2] + 
 4*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), r62, w^2] - 
 ((4*I)/3)*Pi*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] + 
 2*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] + 
 5*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] - 
 (25*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/6 - 
 3*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] - 
 (14*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/3 - 
 10*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] + 
 (38*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/3 + 
 (G[r61, -w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/3 + 
 (13*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/3 + 
 (G[r62, -w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/3 + 
 (13*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/3 - 
 (13*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/2 - 
 ((4*I)/3)*Pi*G[-w, w^2]*G[w^(-2), r62, w^2] + 
 2*G[0, -w]*G[-w, w^2]*G[w^(-2), r62, w^2] + 
 5*G[0, w]*G[-w, w^2]*G[w^(-2), r62, w^2] - 
 (25*G[0, w^2]*G[-w, w^2]*G[w^(-2), r62, w^2])/6 - 
 3*G[1, r7]*G[-w, w^2]*G[w^(-2), r62, w^2] - 
 (14*G[1, -w]*G[-w, w^2]*G[w^(-2), r62, w^2])/3 - 
 10*G[1, w]*G[-w, w^2]*G[w^(-2), r62, w^2] + 
 (38*G[1, w^2]*G[-w, w^2]*G[w^(-2), r62, w^2])/3 + 
 (G[r61, -w]*G[-w, w^2]*G[w^(-2), r62, w^2])/3 + 
 (13*G[r61, w^2]*G[-w, w^2]*G[w^(-2), r62, w^2])/3 + 
 (G[r62, -w]*G[-w, w^2]*G[w^(-2), r62, w^2])/3 + 
 (13*G[r62, w^2]*G[-w, w^2]*G[w^(-2), r62, w^2])/3 - 
 (13*G[w^(-2), w^2]*G[-w, w^2]*G[w^(-2), r62, w^2])/2 - 
 6*G[0, 0, -w]*G[w^(-2), r62, w^2] - (16*G[0, 0, w]*G[w^(-2), r62, w^2])/3 + 
 (22*G[0, 0, w^2]*G[w^(-2), r62, w^2])/3 - 
 4*G[0, 1, r7]*G[w^(-2), r62, w^2] + 4*G[0, 1, -w]*G[w^(-2), r62, w^2] + 
 (32*G[0, 1, w]*G[w^(-2), r62, w^2])/3 + 
 4*G[0, r61, -w]*G[w^(-2), r62, w^2] - (7*G[0, r61, w^2]*G[w^(-2), r62, w^2])/
  3 + 4*G[0, r62, -w]*G[w^(-2), r62, w^2] - 
 (7*G[0, r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 5*G[0, w^(-2), w^2]*G[w^(-2), r62, w^2] - 
 2*G[0, -w, -w]*G[w^(-2), r62, w^2] + (26*G[0, w^2, w^2]*G[w^(-2), r62, w^2])/
  3 + (56*G[1, 0, w]*G[w^(-2), r62, w^2])/3 + 
 (16*G[1, 1, r7]*G[w^(-2), r62, w^2])/3 - 
 (112*G[1, 1, w]*G[w^(-2), r62, w^2])/3 + 
 4*G[1, -w, -w]*G[w^(-2), r62, w^2] - 4*G[r1, 0, w]*G[w^(-2), r62, w^2] + 
 8*G[r1, 1, w]*G[w^(-2), r62, w^2] - 4*G[r2, 0, w]*G[w^(-2), r62, w^2] + 
 8*G[r2, 1, w]*G[w^(-2), r62, w^2] + 4*G[r61, 0, -w]*G[w^(-2), r62, w^2] + 
 (76*G[r61, 0, w^2]*G[w^(-2), r62, w^2])/3 - 
 4*G[r61, r61, -w]*G[w^(-2), r62, w^2] - 
 (76*G[r61, r61, w^2]*G[w^(-2), r62, w^2])/3 - 
 4*G[r61, r62, -w]*G[w^(-2), r62, w^2] - 
 (76*G[r61, r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 (41*G[r61, w^2, w^2]*G[w^(-2), r62, w^2])/3 + 
 4*G[r62, 0, -w]*G[w^(-2), r62, w^2] + 
 (76*G[r62, 0, w^2]*G[w^(-2), r62, w^2])/3 - 
 4*G[r62, r61, -w]*G[w^(-2), r62, w^2] - 
 (76*G[r62, r61, w^2]*G[w^(-2), r62, w^2])/3 - 
 4*G[r62, r62, -w]*G[w^(-2), r62, w^2] - 
 (76*G[r62, r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 (41*G[r62, w^2, w^2]*G[w^(-2), r62, w^2])/3 - 
 (167*G[w^(-2), 0, w^2]*G[w^(-2), r62, w^2])/6 + 
 4*G[w^(-2), 1, w^2]*G[w^(-2), r62, w^2] + 
 (82*G[w^(-2), r61, w^2]*G[w^(-2), r62, w^2])/3 + 
 (41*G[w^(-2), r62, w^2]^2)/3 + G[0, r61, z3]*(-8*G[0, w]*G[0, w^2] + 
   34*G[0, w^2]^2 + 16*G[0, w^2]*G[1, w] + 8*G[0, w]*G[r61, w^2] - 
   82*G[0, w^2]*G[r61, w^2] - 16*G[1, w]*G[r61, w^2] + 48*G[r61, w^2]^2 + 
   8*G[0, w]*G[r62, w^2] - 82*G[0, w^2]*G[r62, w^2] - 
   16*G[1, w]*G[r62, w^2] + 96*G[r61, w^2]*G[r62, w^2] + 48*G[r62, w^2]^2 + 
   14*G[0, w^2]*G[w^(-2), w^2] - 14*G[r61, w^2]*G[w^(-2), w^2] - 
   14*G[r62, w^2]*G[w^(-2), w^2] - 34*G[0, 0, w^2] + 34*G[0, r61, w^2] + 
   34*G[0, r62, w^2] + 14*G[0, w^2, w^2] + 48*G[r61, 0, w^2] - 
   48*G[r61, r61, w^2] - 48*G[r61, r62, w^2] - 14*G[r61, w^2, w^2] + 
   48*G[r62, 0, w^2] - 48*G[r62, r61, w^2] - 48*G[r62, r62, w^2] - 
   14*G[r62, w^2, w^2] - 14*G[w^(-2), 0, w^2] + 14*G[w^(-2), r61, w^2] + 
   14*G[w^(-2), r62, w^2]) + G[0, r62, z3]*(-8*G[0, w]*G[0, w^2] + 
   34*G[0, w^2]^2 + 16*G[0, w^2]*G[1, w] + 8*G[0, w]*G[r61, w^2] - 
   82*G[0, w^2]*G[r61, w^2] - 16*G[1, w]*G[r61, w^2] + 48*G[r61, w^2]^2 + 
   8*G[0, w]*G[r62, w^2] - 82*G[0, w^2]*G[r62, w^2] - 
   16*G[1, w]*G[r62, w^2] + 96*G[r61, w^2]*G[r62, w^2] + 48*G[r62, w^2]^2 + 
   14*G[0, w^2]*G[w^(-2), w^2] - 14*G[r61, w^2]*G[w^(-2), w^2] - 
   14*G[r62, w^2]*G[w^(-2), w^2] - 34*G[0, 0, w^2] + 34*G[0, r61, w^2] + 
   34*G[0, r62, w^2] + 14*G[0, w^2, w^2] + 48*G[r61, 0, w^2] - 
   48*G[r61, r61, w^2] - 48*G[r61, r62, w^2] - 14*G[r61, w^2, w^2] + 
   48*G[r62, 0, w^2] - 48*G[r62, r61, w^2] - 48*G[r62, r62, w^2] - 
   14*G[r62, w^2, w^2] - 14*G[w^(-2), 0, w^2] + 14*G[w^(-2), r61, w^2] + 
   14*G[w^(-2), r62, w^2]) - (3*Pi^2*G[w^(-2), w^(-2), w^2])/4 - 
 (17*G[0, -w]^2*G[w^(-2), w^(-2), w^2])/18 - 
 (2*I)*Pi*G[0, w]*G[w^(-2), w^(-2), w^2] + 
 2*G[0, -w]*G[0, w]*G[w^(-2), w^(-2), w^2] + 
 ((7*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^(-2), w^2] + 
 (5*G[0, -w]*G[0, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 G[0, w]*G[0, w^2]*G[w^(-2), w^(-2), w^2] - 
 (158*G[0, w^2]^2*G[w^(-2), w^(-2), w^2])/9 + 
 (I/2)*Pi*G[1, r7]*G[w^(-2), w^(-2), w^2] - 
 (73*G[0, w^2]*G[1, r7]*G[w^(-2), w^(-2), w^2])/18 + 
 (31*G[0, -w]*G[1, -w]*G[w^(-2), w^(-2), w^2])/9 - 
 2*G[0, w]*G[1, -w]*G[w^(-2), w^(-2), w^2] - 
 (4*G[0, w^2]*G[1, -w]*G[w^(-2), w^(-2), w^2])/3 - 
 (28*G[1, -w]^2*G[w^(-2), w^(-2), w^2])/9 + 
 (4*I)*Pi*G[1, w]*G[w^(-2), w^(-2), w^2] - 
 4*G[0, -w]*G[1, w]*G[w^(-2), w^(-2), w^2] + 
 2*G[0, w^2]*G[1, w]*G[w^(-2), w^(-2), w^2] + 
 4*G[1, -w]*G[1, w]*G[w^(-2), w^(-2), w^2] - ((22*I)/3)*Pi*G[1, w^2]*
  G[w^(-2), w^(-2), w^2] + (4*G[0, -w]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (28*G[0, w]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (41*G[0, w^2]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/9 + 
 (40*G[1, r7]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/9 - 
 (8*G[1, -w]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (56*G[1, w]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (52*G[1, w^2]^2*G[w^(-2), w^(-2), w^2])/9 - 
 G[0, w]*G[r61, -w]*G[w^(-2), w^(-2), w^2] - 
 G[0, w^2]*G[r61, -w]*G[w^(-2), w^(-2), w^2] + 
 2*G[1, w]*G[r61, -w]*G[w^(-2), w^(-2), w^2] - 
 ((4*I)/3)*Pi*G[r61, w^2]*G[w^(-2), w^(-2), w^2] - 
 G[0, -w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] - 
 G[0, w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 (169*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (10*G[1, r7]*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 2*G[1, w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] - 
 8*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 G[r61, -w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] - 
 (31*G[r61, w^2]^2*G[w^(-2), w^(-2), w^2])/3 - 
 G[0, w]*G[r62, -w]*G[w^(-2), w^(-2), w^2] - 
 G[0, w^2]*G[r62, -w]*G[w^(-2), w^(-2), w^2] + 
 2*G[1, w]*G[r62, -w]*G[w^(-2), w^(-2), w^2] + 
 G[r61, w^2]*G[r62, -w]*G[w^(-2), w^(-2), w^2] - 
 ((4*I)/3)*Pi*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
 G[0, -w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
 G[0, w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 (169*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (10*G[1, r7]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 2*G[1, w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
 8*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 G[r61, -w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
 (62*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 G[r62, -w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
 (31*G[r62, w^2]^2*G[w^(-2), w^(-2), w^2])/3 + 
 ((8*I)/3)*Pi*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] - 
 (7*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/6 - 
 (8*G[0, w]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (11*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/6 - 
 (3*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 (7*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (16*G[1, w]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (7*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 3*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] + 
 3*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] + 
 (G[0, -w]*G[-w^(-1), -w]*G[w^(-2), w^(-2), w^2])/6 - 
 (G[1, -w]*G[-w^(-1), -w]*G[w^(-2), w^(-2), w^2])/3 - 
 (G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (13*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 (G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (13*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (13*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (G[0, -w]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (13*G[0, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 (G[1, -w]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (13*G[r61, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (13*G[r62, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (G[0, 0, -w]*G[w^(-2), w^(-2), w^2])/18 + 
 (5*G[0, 0, w]*G[w^(-2), w^(-2), w^2])/2 + 
 (107*G[0, 0, w^2]*G[w^(-2), w^(-2), w^2])/9 + 
 (G[0, 1, r7]*G[w^(-2), w^(-2), w^2])/6 - 
 (17*G[0, 1, -w]*G[w^(-2), w^(-2), w^2])/9 - 
 5*G[0, 1, w]*G[w^(-2), w^(-2), w^2] - 
 (19*G[0, 1, w^2]*G[w^(-2), w^(-2), w^2])/9 + 
 G[0, r61, -w]*G[w^(-2), w^(-2), w^2] - 
 (65*G[0, r61, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 G[0, r62, -w]*G[w^(-2), w^(-2), w^2] - 
 (65*G[0, r62, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (G[0, -w, -w]*G[w^(-2), w^(-2), w^2])/6 - 
 (3*G[0, w^2, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (14*G[1, 0, -w]*G[w^(-2), w^(-2), w^2])/9 - 
 5*G[1, 0, w]*G[w^(-2), w^(-2), w^2] - 
 (22*G[1, 0, w^2]*G[w^(-2), w^(-2), w^2])/9 - 
 (13*G[1, 1, r7]*G[w^(-2), w^(-2), w^2])/18 + 
 (28*G[1, 1, -w]*G[w^(-2), w^(-2), w^2])/9 + 
 10*G[1, 1, w]*G[w^(-2), w^(-2), w^2] - 
 (28*G[1, 1, w^2]*G[w^(-2), w^(-2), w^2])/9 + 
 4*G[1, r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 4*G[1, r62, w^2]*G[w^(-2), w^(-2), w^2] - 
 (G[1, -w, -w]*G[w^(-2), w^(-2), w^2])/3 + 
 G[r61, 0, -w]*G[w^(-2), w^(-2), w^2] - 
 (37*G[r61, 0, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 4*G[r61, 1, w^2]*G[w^(-2), w^(-2), w^2] - 
 G[r61, r61, -w]*G[w^(-2), w^(-2), w^2] + 
 (31*G[r61, r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 G[r61, r62, -w]*G[w^(-2), w^(-2), w^2] + 
 (31*G[r61, r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (3*G[r61, w^2, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 G[r62, 0, -w]*G[w^(-2), w^(-2), w^2] - 
 (37*G[r62, 0, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 4*G[r62, 1, w^2]*G[w^(-2), w^(-2), w^2] - 
 G[r62, r61, -w]*G[w^(-2), w^(-2), w^2] + 
 (31*G[r62, r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 G[r62, r62, -w]*G[w^(-2), w^(-2), w^2] + 
 (31*G[r62, r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (3*G[r62, w^2, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 (3*G[w^(-2), 0, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (3*G[w^(-2), r61, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (3*G[w^(-2), r62, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 (2*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), -w])/3 - 
 (4*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), -w])/3 - 
 (2*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), -w])/3 + 
 (4*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), -w])/3 - 
 (2*G[0, -w]*G[-w, w^2]*G[w^(-2), -w^(-1), -w])/3 + 
 (4*G[1, -w]*G[-w, w^2]*G[w^(-2), -w^(-1), -w])/3 + 
 (Pi^2*G[w^(-2), -w^(-1), w^2])/12 - (35*G[0, -w]^2*G[w^(-2), -w^(-1), w^2])/
  18 - (2*I)*Pi*G[0, w]*G[w^(-2), -w^(-1), w^2] - 
 G[0, -w]*G[0, w]*G[w^(-2), -w^(-1), w^2] + ((13*I)/3)*Pi*G[0, w^2]*
  G[w^(-2), -w^(-1), w^2] + (5*G[0, -w]*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/
  3 - (7*G[0, w]*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (167*G[0, w^2]^2*G[w^(-2), -w^(-1), w^2])/18 - 
 (I/2)*Pi*G[1, r7]*G[w^(-2), -w^(-1), w^2] - 
 (G[0, w^2]*G[1, r7]*G[w^(-2), -w^(-1), w^2])/18 + 
 (67*G[0, -w]*G[1, -w]*G[w^(-2), -w^(-1), w^2])/9 - 
 (16*G[0, w^2]*G[1, -w]*G[w^(-2), -w^(-1), w^2])/3 - 
 (64*G[1, -w]^2*G[w^(-2), -w^(-1), w^2])/9 + 
 (4*I)*Pi*G[1, w]*G[w^(-2), -w^(-1), w^2] + 
 2*G[0, -w]*G[1, w]*G[w^(-2), -w^(-1), w^2] + 
 (2*G[0, w^2]*G[1, w]*G[w^(-2), -w^(-1), w^2])/3 + 
 ((2*I)/3)*Pi*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
 (8*G[0, -w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (8*G[0, w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (139*G[0, w^2]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/9 - 
 (32*G[1, r7]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/9 + 
 (16*G[1, -w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (16*G[1, w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (52*G[1, w^2]^2*G[w^(-2), -w^(-1), w^2])/9 + 
 G[0, w]*G[r61, -w]*G[w^(-2), -w^(-1), w^2] + 
 G[0, w^2]*G[r61, -w]*G[w^(-2), -w^(-1), w^2] - 
 2*G[1, w]*G[r61, -w]*G[w^(-2), -w^(-1), w^2] - 
 ((4*I)/3)*Pi*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 G[0, -w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] - 
 (5*G[0, w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 10*G[0, w^2]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] - 
 (2*G[1, r7]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (10*G[1, w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 8*G[1, w^2]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] - 
 G[r61, -w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 3*G[r61, w^2]^2*G[w^(-2), -w^(-1), w^2] + 
 G[0, w]*G[r62, -w]*G[w^(-2), -w^(-1), w^2] + 
 G[0, w^2]*G[r62, -w]*G[w^(-2), -w^(-1), w^2] - 
 2*G[1, w]*G[r62, -w]*G[w^(-2), -w^(-1), w^2] - 
 G[r61, w^2]*G[r62, -w]*G[w^(-2), -w^(-1), w^2] - 
 ((4*I)/3)*Pi*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 G[0, -w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] - 
 (5*G[0, w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 10*G[0, w^2]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] - 
 (2*G[1, r7]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (10*G[1, w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 8*G[1, w^2]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] - 
 G[r61, -w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 6*G[r61, w^2]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] - 
 G[r62, -w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 3*G[r62, w^2]^2*G[w^(-2), -w^(-1), w^2] - (I/3)*Pi*G[w^(-2), w^2]*
  G[w^(-2), -w^(-1), w^2] - (5*G[0, -w]*G[w^(-2), w^2]*
   G[w^(-2), -w^(-1), w^2])/6 + 
 (G[0, w]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2])/6 + 
 (G[1, r7]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
 (5*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (2*G[1, w]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (G[0, -w]*G[-w^(-1), -w]*G[w^(-2), -w^(-1), w^2])/6 - 
 (G[1, -w]*G[-w^(-1), -w]*G[w^(-2), -w^(-1), w^2])/3 - 
 (3*I)*Pi*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] - 
 (29*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
 3*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] - 
 G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] + 
 2*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] + 
 29*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] - 
 6*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] + 
 2*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2] - 
 (3*I)*Pi*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (27*G[0, -w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
 3*G[0, w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] - 
 G[0, w^2]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] + 
 2*G[1, r7]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] - 
 27*G[1, -w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] - 
 6*G[1, w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] + 
 2*G[1, w^2]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (53*G[0, 0, -w]*G[w^(-2), -w^(-1), w^2])/18 + 
 (19*G[0, 0, w]*G[w^(-2), -w^(-1), w^2])/2 - 
 (143*G[0, 0, w^2]*G[w^(-2), -w^(-1), w^2])/18 + 
 (G[0, 1, r7]*G[w^(-2), -w^(-1), w^2])/6 - 
 (35*G[0, 1, -w]*G[w^(-2), -w^(-1), w^2])/9 - 
 7*G[0, 1, w]*G[w^(-2), -w^(-1), w^2] + 
 (53*G[0, 1, w^2]*G[w^(-2), -w^(-1), w^2])/9 - 
 G[0, r61, -w]*G[w^(-2), -w^(-1), w^2] + 
 5*G[0, r61, w^2]*G[w^(-2), -w^(-1), w^2] - 
 G[0, r62, -w]*G[w^(-2), -w^(-1), w^2] + 
 5*G[0, r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (G[0, -w, -w]*G[w^(-2), -w^(-1), w^2])/6 - 
 (32*G[1, 0, -w]*G[w^(-2), -w^(-1), w^2])/9 - 
 7*G[1, 0, w]*G[w^(-2), -w^(-1), w^2] + 
 (86*G[1, 0, w^2]*G[w^(-2), -w^(-1), w^2])/9 + 
 (5*G[1, 1, r7]*G[w^(-2), -w^(-1), w^2])/18 + 
 (64*G[1, 1, -w]*G[w^(-2), -w^(-1), w^2])/9 + 
 14*G[1, 1, w]*G[w^(-2), -w^(-1), w^2] - 
 (100*G[1, 1, w^2]*G[w^(-2), -w^(-1), w^2])/9 - 
 4*G[1, r61, w^2]*G[w^(-2), -w^(-1), w^2] - 
 4*G[1, r62, w^2]*G[w^(-2), -w^(-1), w^2] - 
 (G[1, -w, -w]*G[w^(-2), -w^(-1), w^2])/3 - 
 G[r61, 0, -w]*G[w^(-2), -w^(-1), w^2] + 
 5*G[r61, 0, w^2]*G[w^(-2), -w^(-1), w^2] - 
 4*G[r61, 1, w^2]*G[w^(-2), -w^(-1), w^2] + 
 G[r61, r61, -w]*G[w^(-2), -w^(-1), w^2] - 
 3*G[r61, r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 G[r61, r62, -w]*G[w^(-2), -w^(-1), w^2] - 
 3*G[r61, r62, w^2]*G[w^(-2), -w^(-1), w^2] - 
 G[r62, 0, -w]*G[w^(-2), -w^(-1), w^2] + 
 5*G[r62, 0, w^2]*G[w^(-2), -w^(-1), w^2] - 
 4*G[r62, 1, w^2]*G[w^(-2), -w^(-1), w^2] + 
 G[r62, r61, -w]*G[w^(-2), -w^(-1), w^2] - 
 3*G[r62, r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 G[r62, r62, -w]*G[w^(-2), -w^(-1), w^2] - 
 3*G[r62, r62, w^2]*G[w^(-2), -w^(-1), w^2] + (3*Pi^2*G[w^(-2), -w, w^2])/4 - 
 (35*G[0, -w]^2*G[w^(-2), -w, w^2])/18 + 
 (2*I)*Pi*G[0, w]*G[w^(-2), -w, w^2] - G[0, -w]*G[0, w]*G[w^(-2), -w, w^2] + 
 ((13*I)/3)*Pi*G[0, w^2]*G[w^(-2), -w, w^2] - 
 (7*G[0, -w]*G[0, w^2]*G[w^(-2), -w, w^2])/3 + 
 (5*G[0, w]*G[0, w^2]*G[w^(-2), -w, w^2])/3 + 
 (167*G[0, w^2]^2*G[w^(-2), -w, w^2])/18 - 
 (I/2)*Pi*G[1, r7]*G[w^(-2), -w, w^2] - 
 (G[0, w^2]*G[1, r7]*G[w^(-2), -w, w^2])/18 + 
 (67*G[0, -w]*G[1, -w]*G[w^(-2), -w, w^2])/9 + 
 (8*G[0, w^2]*G[1, -w]*G[w^(-2), -w, w^2])/3 - 
 (64*G[1, -w]^2*G[w^(-2), -w, w^2])/9 + (4*I)*Pi*G[1, w]*G[w^(-2), -w, w^2] + 
 2*G[0, -w]*G[1, w]*G[w^(-2), -w, w^2] + 
 (2*G[0, w^2]*G[1, w]*G[w^(-2), -w, w^2])/3 + 
 ((2*I)/3)*Pi*G[1, w^2]*G[w^(-2), -w, w^2] - 
 (8*G[0, -w]*G[1, w^2]*G[w^(-2), -w, w^2])/3 - 
 (8*G[0, w]*G[1, w^2]*G[w^(-2), -w, w^2])/3 - 
 (139*G[0, w^2]*G[1, w^2]*G[w^(-2), -w, w^2])/9 - 
 (32*G[1, r7]*G[1, w^2]*G[w^(-2), -w, w^2])/9 + 
 (16*G[1, -w]*G[1, w^2]*G[w^(-2), -w, w^2])/3 + 
 (16*G[1, w]*G[1, w^2]*G[w^(-2), -w, w^2])/3 + 
 (52*G[1, w^2]^2*G[w^(-2), -w, w^2])/9 - (4*I)*Pi*G[r1, w]*
  G[w^(-2), -w, w^2] - (4*I)*Pi*G[r2, w]*G[w^(-2), -w, w^2] + 
 G[0, w]*G[r61, -w]*G[w^(-2), -w, w^2] + G[0, w^2]*G[r61, -w]*
  G[w^(-2), -w, w^2] - 2*G[1, w]*G[r61, -w]*G[w^(-2), -w, w^2] - 
 ((4*I)/3)*Pi*G[r61, w^2]*G[w^(-2), -w, w^2] + 
 G[0, -w]*G[r61, w^2]*G[w^(-2), -w, w^2] - 
 (5*G[0, w]*G[r61, w^2]*G[w^(-2), -w, w^2])/3 - 
 10*G[0, w^2]*G[r61, w^2]*G[w^(-2), -w, w^2] - 
 (2*G[1, r7]*G[r61, w^2]*G[w^(-2), -w, w^2])/3 + 
 (10*G[1, w]*G[r61, w^2]*G[w^(-2), -w, w^2])/3 + 
 8*G[1, w^2]*G[r61, w^2]*G[w^(-2), -w, w^2] - 
 G[r61, -w]*G[r61, w^2]*G[w^(-2), -w, w^2] + 
 3*G[r61, w^2]^2*G[w^(-2), -w, w^2] + G[0, w]*G[r62, -w]*G[w^(-2), -w, w^2] + 
 G[0, w^2]*G[r62, -w]*G[w^(-2), -w, w^2] - 2*G[1, w]*G[r62, -w]*
  G[w^(-2), -w, w^2] - G[r61, w^2]*G[r62, -w]*G[w^(-2), -w, w^2] - 
 ((4*I)/3)*Pi*G[r62, w^2]*G[w^(-2), -w, w^2] + 
 G[0, -w]*G[r62, w^2]*G[w^(-2), -w, w^2] - 
 (5*G[0, w]*G[r62, w^2]*G[w^(-2), -w, w^2])/3 - 
 10*G[0, w^2]*G[r62, w^2]*G[w^(-2), -w, w^2] - 
 (2*G[1, r7]*G[r62, w^2]*G[w^(-2), -w, w^2])/3 + 
 (10*G[1, w]*G[r62, w^2]*G[w^(-2), -w, w^2])/3 + 
 8*G[1, w^2]*G[r62, w^2]*G[w^(-2), -w, w^2] - 
 G[r61, -w]*G[r62, w^2]*G[w^(-2), -w, w^2] + 6*G[r61, w^2]*G[r62, w^2]*
  G[w^(-2), -w, w^2] - G[r62, -w]*G[r62, w^2]*G[w^(-2), -w, w^2] + 
 3*G[r62, w^2]^2*G[w^(-2), -w, w^2] - (I/3)*Pi*G[w^(-2), w^2]*
  G[w^(-2), -w, w^2] - (G[0, -w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2])/6 + 
 (G[0, w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2])/3 + 
 (G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), -w, w^2])/6 + 
 (G[1, r7]*G[w^(-2), w^2]*G[w^(-2), -w, w^2])/2 + 
 (G[1, -w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2])/3 - 
 (2*G[1, w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2])/3 - 
 (G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), -w, w^2])/3 + 
 (G[0, -w]*G[-w^(-1), -w]*G[w^(-2), -w, w^2])/6 - 
 (G[1, -w]*G[-w^(-1), -w]*G[w^(-2), -w, w^2])/3 - 
 (3*I)*Pi*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] + 
 (29*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/6 + 
 3*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] - 
 G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] + 
 2*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] - 
 (29*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/3 - 
 6*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] + 
 2*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] - 
 (3*I)*Pi*G[-w, w^2]*G[w^(-2), -w, w^2] + 
 (5*G[0, -w]*G[-w, w^2]*G[w^(-2), -w, w^2])/6 + 
 3*G[0, w]*G[-w, w^2]*G[w^(-2), -w, w^2] - G[0, w^2]*G[-w, w^2]*
  G[w^(-2), -w, w^2] + 2*G[1, r7]*G[-w, w^2]*G[w^(-2), -w, w^2] - 
 (5*G[1, -w]*G[-w, w^2]*G[w^(-2), -w, w^2])/3 - 
 6*G[1, w]*G[-w, w^2]*G[w^(-2), -w, w^2] + 2*G[1, w^2]*G[-w, w^2]*
  G[w^(-2), -w, w^2] + (53*G[0, 0, -w]*G[w^(-2), -w, w^2])/18 - 
 (5*G[0, 0, w]*G[w^(-2), -w, w^2])/2 - (143*G[0, 0, w^2]*G[w^(-2), -w, w^2])/
  18 + (G[0, 1, r7]*G[w^(-2), -w, w^2])/6 - 
 (35*G[0, 1, -w]*G[w^(-2), -w, w^2])/9 + G[0, 1, w]*G[w^(-2), -w, w^2] + 
 (53*G[0, 1, w^2]*G[w^(-2), -w, w^2])/9 - G[0, r61, -w]*G[w^(-2), -w, w^2] + 
 5*G[0, r61, w^2]*G[w^(-2), -w, w^2] - G[0, r62, -w]*G[w^(-2), -w, w^2] + 
 5*G[0, r62, w^2]*G[w^(-2), -w, w^2] + (G[0, -w, -w]*G[w^(-2), -w, w^2])/6 - 
 (32*G[1, 0, -w]*G[w^(-2), -w, w^2])/9 - 7*G[1, 0, w]*G[w^(-2), -w, w^2] + 
 (86*G[1, 0, w^2]*G[w^(-2), -w, w^2])/9 + (5*G[1, 1, r7]*G[w^(-2), -w, w^2])/
  18 + (64*G[1, 1, -w]*G[w^(-2), -w, w^2])/9 + 
 14*G[1, 1, w]*G[w^(-2), -w, w^2] - (100*G[1, 1, w^2]*G[w^(-2), -w, w^2])/9 - 
 4*G[1, r61, w^2]*G[w^(-2), -w, w^2] - 4*G[1, r62, w^2]*G[w^(-2), -w, w^2] - 
 (G[1, -w, -w]*G[w^(-2), -w, w^2])/3 + 4*G[r1, 0, w]*G[w^(-2), -w, w^2] - 
 8*G[r1, 1, w]*G[w^(-2), -w, w^2] + 4*G[r2, 0, w]*G[w^(-2), -w, w^2] - 
 8*G[r2, 1, w]*G[w^(-2), -w, w^2] - G[r61, 0, -w]*G[w^(-2), -w, w^2] + 
 5*G[r61, 0, w^2]*G[w^(-2), -w, w^2] - 4*G[r61, 1, w^2]*G[w^(-2), -w, w^2] + 
 G[r61, r61, -w]*G[w^(-2), -w, w^2] - 3*G[r61, r61, w^2]*G[w^(-2), -w, w^2] + 
 G[r61, r62, -w]*G[w^(-2), -w, w^2] - 3*G[r61, r62, w^2]*G[w^(-2), -w, w^2] - 
 G[r62, 0, -w]*G[w^(-2), -w, w^2] + 5*G[r62, 0, w^2]*G[w^(-2), -w, w^2] - 
 4*G[r62, 1, w^2]*G[w^(-2), -w, w^2] + G[r62, r61, -w]*G[w^(-2), -w, w^2] - 
 3*G[r62, r61, w^2]*G[w^(-2), -w, w^2] + G[r62, r62, -w]*G[w^(-2), -w, w^2] - 
 3*G[r62, r62, w^2]*G[w^(-2), -w, w^2] - (3*Pi^2*G[w^(-2), w^2, w^2])/4 - 
 (17*G[0, -w]^2*G[w^(-2), w^2, w^2])/18 - 
 (2*I)*Pi*G[0, w]*G[w^(-2), w^2, w^2] + 2*G[0, -w]*G[0, w]*
  G[w^(-2), w^2, w^2] + ((7*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^2, w^2] + 
 (5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2, w^2])/3 - 
 G[0, w]*G[0, w^2]*G[w^(-2), w^2, w^2] - 
 (113*G[0, w^2]^2*G[w^(-2), w^2, w^2])/9 + 
 (I/2)*Pi*G[1, r7]*G[w^(-2), w^2, w^2] - 
 (73*G[0, w^2]*G[1, r7]*G[w^(-2), w^2, w^2])/18 + 
 (31*G[0, -w]*G[1, -w]*G[w^(-2), w^2, w^2])/9 - 
 2*G[0, w]*G[1, -w]*G[w^(-2), w^2, w^2] - 
 (4*G[0, w^2]*G[1, -w]*G[w^(-2), w^2, w^2])/3 - 
 (28*G[1, -w]^2*G[w^(-2), w^2, w^2])/9 + 
 (4*I)*Pi*G[1, w]*G[w^(-2), w^2, w^2] - 4*G[0, -w]*G[1, w]*
  G[w^(-2), w^2, w^2] + 2*G[0, w^2]*G[1, w]*G[w^(-2), w^2, w^2] + 
 4*G[1, -w]*G[1, w]*G[w^(-2), w^2, w^2] - ((22*I)/3)*Pi*G[1, w^2]*
  G[w^(-2), w^2, w^2] + (4*G[0, -w]*G[1, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (28*G[0, w]*G[1, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (41*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2, w^2])/9 + 
 (40*G[1, r7]*G[1, w^2]*G[w^(-2), w^2, w^2])/9 - 
 (8*G[1, -w]*G[1, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (56*G[1, w]*G[1, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (52*G[1, w^2]^2*G[w^(-2), w^2, w^2])/9 - G[0, w]*G[r61, -w]*
  G[w^(-2), w^2, w^2] - G[0, w^2]*G[r61, -w]*G[w^(-2), w^2, w^2] + 
 2*G[1, w]*G[r61, -w]*G[w^(-2), w^2, w^2] - ((4*I)/3)*Pi*G[r61, w^2]*
  G[w^(-2), w^2, w^2] - G[0, -w]*G[r61, w^2]*G[w^(-2), w^2, w^2] - 
 G[0, w]*G[r61, w^2]*G[w^(-2), w^2, w^2] + 
 (139*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2, w^2])/6 + 
 (10*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2, w^2])/3 + 
 2*G[1, w]*G[r61, w^2]*G[w^(-2), w^2, w^2] - 8*G[1, w^2]*G[r61, w^2]*
  G[w^(-2), w^2, w^2] + G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2, w^2] - 
 (31*G[r61, w^2]^2*G[w^(-2), w^2, w^2])/3 - 
 G[0, w]*G[r62, -w]*G[w^(-2), w^2, w^2] - G[0, w^2]*G[r62, -w]*
  G[w^(-2), w^2, w^2] + 2*G[1, w]*G[r62, -w]*G[w^(-2), w^2, w^2] + 
 G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2, w^2] - 
 ((4*I)/3)*Pi*G[r62, w^2]*G[w^(-2), w^2, w^2] - 
 G[0, -w]*G[r62, w^2]*G[w^(-2), w^2, w^2] - 
 G[0, w]*G[r62, w^2]*G[w^(-2), w^2, w^2] + 
 (139*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2, w^2])/6 + 
 (10*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2, w^2])/3 + 
 2*G[1, w]*G[r62, w^2]*G[w^(-2), w^2, w^2] - 8*G[1, w^2]*G[r62, w^2]*
  G[w^(-2), w^2, w^2] + G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2, w^2] - 
 (62*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2, w^2])/3 + 
 G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2, w^2] - 
 (31*G[r62, w^2]^2*G[w^(-2), w^2, w^2])/3 + ((4*I)/3)*Pi*G[w^(-2), w^2]*
  G[w^(-2), w^2, w^2] - (7*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/12 - 
 (4*G[0, w]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/3 - 
 (11*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/12 - 
 (3*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/4 + 
 (7*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/6 + 
 (8*G[1, w]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/3 - 
 (7*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/6 + 
 (3*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/2 + 
 (3*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/2 + 
 (G[0, -w]*G[-w^(-1), -w]*G[w^(-2), w^2, w^2])/6 - 
 (G[1, -w]*G[-w^(-1), -w]*G[w^(-2), w^2, w^2])/3 + 
 ((4*I)/3)*Pi*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2] - 
 (3*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/4 - 
 (4*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/12 - 
 (3*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/4 + 
 (3*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/2 + 
 (8*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/3 - 
 (7*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/6 + 
 ((4*I)/3)*Pi*G[-w, w^2]*G[w^(-2), w^2, w^2] - 
 (3*G[0, -w]*G[-w, w^2]*G[w^(-2), w^2, w^2])/4 - 
 (4*G[0, w]*G[-w, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (7*G[0, w^2]*G[-w, w^2]*G[w^(-2), w^2, w^2])/12 - 
 (3*G[1, r7]*G[-w, w^2]*G[w^(-2), w^2, w^2])/4 + 
 (3*G[1, -w]*G[-w, w^2]*G[w^(-2), w^2, w^2])/2 + 
 (8*G[1, w]*G[-w, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (7*G[1, w^2]*G[-w, w^2]*G[w^(-2), w^2, w^2])/6 - 
 (G[0, 0, -w]*G[w^(-2), w^2, w^2])/18 + (5*G[0, 0, w]*G[w^(-2), w^2, w^2])/
  2 + (107*G[0, 0, w^2]*G[w^(-2), w^2, w^2])/9 + 
 (G[0, 1, r7]*G[w^(-2), w^2, w^2])/6 - (17*G[0, 1, -w]*G[w^(-2), w^2, w^2])/
  9 - 5*G[0, 1, w]*G[w^(-2), w^2, w^2] - 
 (19*G[0, 1, w^2]*G[w^(-2), w^2, w^2])/9 + 
 G[0, r61, -w]*G[w^(-2), w^2, w^2] - (65*G[0, r61, w^2]*G[w^(-2), w^2, w^2])/
  6 + G[0, r62, -w]*G[w^(-2), w^2, w^2] - 
 (65*G[0, r62, w^2]*G[w^(-2), w^2, w^2])/6 + 
 (G[0, -w, -w]*G[w^(-2), w^2, w^2])/6 - 
 (3*G[0, w^2, w^2]*G[w^(-2), w^2, w^2])/2 - 
 (14*G[1, 0, -w]*G[w^(-2), w^2, w^2])/9 - 5*G[1, 0, w]*G[w^(-2), w^2, w^2] - 
 (22*G[1, 0, w^2]*G[w^(-2), w^2, w^2])/9 - 
 (13*G[1, 1, r7]*G[w^(-2), w^2, w^2])/18 + 
 (28*G[1, 1, -w]*G[w^(-2), w^2, w^2])/9 + 10*G[1, 1, w]*G[w^(-2), w^2, w^2] - 
 (28*G[1, 1, w^2]*G[w^(-2), w^2, w^2])/9 + 
 4*G[1, r61, w^2]*G[w^(-2), w^2, w^2] + 
 4*G[1, r62, w^2]*G[w^(-2), w^2, w^2] - (G[1, -w, -w]*G[w^(-2), w^2, w^2])/
  3 + G[r61, 0, -w]*G[w^(-2), w^2, w^2] - 
 (37*G[r61, 0, w^2]*G[w^(-2), w^2, w^2])/3 + 
 4*G[r61, 1, w^2]*G[w^(-2), w^2, w^2] - G[r61, r61, -w]*G[w^(-2), w^2, w^2] + 
 (31*G[r61, r61, w^2]*G[w^(-2), w^2, w^2])/3 - 
 G[r61, r62, -w]*G[w^(-2), w^2, w^2] + 
 (31*G[r61, r62, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (3*G[r61, w^2, w^2]*G[w^(-2), w^2, w^2])/2 + 
 G[r62, 0, -w]*G[w^(-2), w^2, w^2] - (37*G[r62, 0, w^2]*G[w^(-2), w^2, w^2])/
  3 + 4*G[r62, 1, w^2]*G[w^(-2), w^2, w^2] - 
 G[r62, r61, -w]*G[w^(-2), w^2, w^2] + 
 (31*G[r62, r61, w^2]*G[w^(-2), w^2, w^2])/3 - 
 G[r62, r62, -w]*G[w^(-2), w^2, w^2] + 
 (31*G[r62, r62, w^2]*G[w^(-2), w^2, w^2])/3 + 
 (3*G[r62, w^2, w^2]*G[w^(-2), w^2, w^2])/2 + 
 (3*G[w^(-2), 0, w^2]*G[w^(-2), w^2, w^2])/2 - 
 (3*G[w^(-2), r61, w^2]*G[w^(-2), w^2, w^2])/2 - 
 (3*G[w^(-2), r62, w^2]*G[w^(-2), w^2, w^2])/2 + 2*Pi^2*G[-w^(-1), -1, w^2] + 
 (12*I)*Pi*G[0, w]*G[-w^(-1), -1, w^2] + 12*G[0, w]*G[0, w^2]*
  G[-w^(-1), -1, w^2] - (12*I)*Pi*G[r1, w]*G[-w^(-1), -1, w^2] - 
 (12*I)*Pi*G[r2, w]*G[-w^(-1), -1, w^2] + 12*G[0, -w]*G[-w^(-1), w^2]*
  G[-w^(-1), -1, w^2] - 24*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), -1, w^2] - 
 12*G[0, -w]*G[-w, w^2]*G[-w^(-1), -1, w^2] + 
 24*G[1, -w]*G[-w, w^2]*G[-w^(-1), -1, w^2] - 
 36*G[0, 0, w]*G[-w^(-1), -1, w^2] + 24*G[0, 1, w]*G[-w^(-1), -1, w^2] + 
 12*G[r1, 0, w]*G[-w^(-1), -1, w^2] - 24*G[r1, 1, w]*G[-w^(-1), -1, w^2] + 
 12*G[r2, 0, w]*G[-w^(-1), -1, w^2] - 24*G[r2, 1, w]*G[-w^(-1), -1, w^2] + 
 6*G[0, -w]*G[0, w^2]*G[-w^(-1), 0, -w] - 12*G[0, w^2]*G[1, -w]*
  G[-w^(-1), 0, -w] + 4*G[0, w^2]*G[r51, -w]*G[-w^(-1), 0, -w] - 
 4*G[0, w^2]*G[r51, w^2]*G[-w^(-1), 0, -w] + 
 4*G[0, w^2]*G[r52, -w]*G[-w^(-1), 0, -w] - 4*G[0, w^2]*G[r52, w^2]*
  G[-w^(-1), 0, -w] + 3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
 (5*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), 0, -w])/3 - 
 (5*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w])/3 - 
 (4*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), 0, -w])/3 + 
 (8*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), 0, -w])/3 + 
 2*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
 (G[w^(-2), w^2]^2*G[-w^(-1), 0, -w])/6 - 4*G[0, w^2]*G[-w^(-1), -w]*
  G[-w^(-1), 0, -w] - (7*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/3 - 
 9*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 (5*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/3 + 
 (17*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/3 + 
 (40*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/3 - 
 (8*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/3 - 
 2*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 4*G[r51, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 4*G[r51, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 4*G[r52, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 4*G[r52, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 (5*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/3 + 
 (19*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/3 - 
 (5*G[-w^(-1), w^2]^2*G[-w^(-1), 0, -w])/2 - 
 9*G[0, -w]*G[-w, w^2]*G[-w^(-1), 0, -w] + 
 (5*G[0, w]*G[-w, w^2]*G[-w^(-1), 0, -w])/3 + 
 (17*G[0, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w])/3 + 
 (40*G[1, -w]*G[-w, w^2]*G[-w^(-1), 0, -w])/3 - 
 (8*G[1, w]*G[-w, w^2]*G[-w^(-1), 0, -w])/3 - 
 2*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] - 4*G[r51, -w]*G[-w, w^2]*
  G[-w^(-1), 0, -w] + 4*G[r51, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] - 
 4*G[r52, -w]*G[-w, w^2]*G[-w^(-1), 0, -w] + 4*G[r52, w^2]*G[-w, w^2]*
  G[-w^(-1), 0, -w] + (7*G[w^(-2), w^2]*G[-w, w^2]*G[-w^(-1), 0, -w])/3 + 
 (19*G[-w^(-1), -w]*G[-w, w^2]*G[-w^(-1), 0, -w])/3 - 
 13*G[-w^(-1), w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] - 
 (5*G[-w, w^2]^2*G[-w^(-1), 0, -w])/2 + 6*G[0, 0, w^2]*G[-w^(-1), 0, -w] - 
 12*G[0, 1, w^2]*G[-w^(-1), 0, -w] - 2*G[0, w^(-2), w^2]*G[-w^(-1), 0, -w] + 
 2*G[0, -w^(-1), w^2]*G[-w^(-1), 0, -w] + 2*G[0, -w, w^2]*G[-w^(-1), 0, -w] - 
 2*G[0, w^2, w^2]*G[-w^(-1), 0, -w] + (4*G[w^(-2), 0, w^2]*G[-w^(-1), 0, -w])/
  3 - 6*G[w^(-2), 1, w^2]*G[-w^(-1), 0, -w] + 
 2*G[w^(-2), r61, w^2]*G[-w^(-1), 0, -w] + 2*G[w^(-2), r62, w^2]*
  G[-w^(-1), 0, -w] - (G[w^(-2), w^(-2), w^2]*G[-w^(-1), 0, -w])/6 - 
 (G[w^(-2), -w^(-1), w^2]*G[-w^(-1), 0, -w])/6 - 
 (G[w^(-2), -w, w^2]*G[-w^(-1), 0, -w])/6 - 
 (G[w^(-2), w^2, w^2]*G[-w^(-1), 0, -w])/6 - (16*Pi^2*G[-w^(-1), 0, w^2])/3 + 
 (16*G[0, -w]^2*G[-w^(-1), 0, w^2])/9 + (2*I)*Pi*G[0, w]*G[-w^(-1), 0, w^2] - 
 2*G[0, -w]*G[0, w]*G[-w^(-1), 0, w^2] + ((20*I)/3)*Pi*G[0, w^2]*
  G[-w^(-1), 0, w^2] - (34*G[0, -w]*G[0, w^2]*G[-w^(-1), 0, w^2])/3 - 
 (28*G[0, w]*G[0, w^2]*G[-w^(-1), 0, w^2])/3 - 
 (335*G[0, w^2]^2*G[-w^(-1), 0, w^2])/18 - 
 (2*I)*Pi*G[1, r7]*G[-w^(-1), 0, w^2] - 
 (G[0, w^2]*G[1, r7]*G[-w^(-1), 0, w^2])/9 - 
 (196*G[0, -w]*G[1, -w]*G[-w^(-1), 0, w^2])/9 + 
 12*G[0, w]*G[1, -w]*G[-w^(-1), 0, w^2] + 
 (92*G[0, w^2]*G[1, -w]*G[-w^(-1), 0, w^2])/3 + 
 (328*G[1, -w]^2*G[-w^(-1), 0, w^2])/9 - (16*I)*Pi*G[1, w]*
  G[-w^(-1), 0, w^2] + 4*G[0, -w]*G[1, w]*G[-w^(-1), 0, w^2] + 
 (32*G[0, w^2]*G[1, w]*G[-w^(-1), 0, w^2])/3 - 
 24*G[1, -w]*G[1, w]*G[-w^(-1), 0, w^2] + (28*I)*Pi*G[1, w^2]*
  G[-w^(-1), 0, w^2] - (28*G[0, -w]*G[1, w^2]*G[-w^(-1), 0, w^2])/3 - 
 36*G[0, w]*G[1, w^2]*G[-w^(-1), 0, w^2] - 
 (86*G[0, w^2]*G[1, w^2]*G[-w^(-1), 0, w^2])/9 - 
 (184*G[1, r7]*G[1, w^2]*G[-w^(-1), 0, w^2])/9 + 
 (56*G[1, -w]*G[1, w^2]*G[-w^(-1), 0, w^2])/3 + 
 72*G[1, w]*G[1, w^2]*G[-w^(-1), 0, w^2] - 
 (136*G[1, w^2]^2*G[-w^(-1), 0, w^2])/9 + 
 (6*I)*Pi*G[r1, w]*G[-w^(-1), 0, w^2] + (6*I)*Pi*G[r2, w]*
  G[-w^(-1), 0, w^2] - 4*G[0, w]*G[r61, -w]*G[-w^(-1), 0, w^2] - 
 4*G[0, w^2]*G[r61, -w]*G[-w^(-1), 0, w^2] + 
 8*G[1, w]*G[r61, -w]*G[-w^(-1), 0, w^2] + ((16*I)/3)*Pi*G[r61, w^2]*
  G[-w^(-1), 0, w^2] - 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), 0, w^2] - 
 (14*G[0, w]*G[r61, w^2]*G[-w^(-1), 0, w^2])/3 + 
 (319*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 0, w^2])/6 - 
 (16*G[1, r7]*G[r61, w^2]*G[-w^(-1), 0, w^2])/3 + 
 (28*G[1, w]*G[r61, w^2]*G[-w^(-1), 0, w^2])/3 + 
 4*G[r61, -w]*G[r61, w^2]*G[-w^(-1), 0, w^2] - 
 28*G[r61, w^2]^2*G[-w^(-1), 0, w^2] - 4*G[0, w]*G[r62, -w]*
  G[-w^(-1), 0, w^2] - 4*G[0, w^2]*G[r62, -w]*G[-w^(-1), 0, w^2] + 
 8*G[1, w]*G[r62, -w]*G[-w^(-1), 0, w^2] + 4*G[r61, w^2]*G[r62, -w]*
  G[-w^(-1), 0, w^2] + ((16*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 4*G[0, -w]*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 (14*G[0, w]*G[r62, w^2]*G[-w^(-1), 0, w^2])/3 + 
 (319*G[0, w^2]*G[r62, w^2]*G[-w^(-1), 0, w^2])/6 - 
 (16*G[1, r7]*G[r62, w^2]*G[-w^(-1), 0, w^2])/3 + 
 (28*G[1, w]*G[r62, w^2]*G[-w^(-1), 0, w^2])/3 + 
 4*G[r61, -w]*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 56*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
 4*G[r62, -w]*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 28*G[r62, w^2]^2*G[-w^(-1), 0, w^2] - (9*I)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), 0, w^2] - (34*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/9 + 
 (35*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/3 + 
 (137*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/18 + 
 (94*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/9 + 
 (56*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/9 - 
 (80*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/3 - 
 (98*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/9 - 
 (7*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/6 - 
 (7*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/6 + 
 (2*G[w^(-2), -w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/3 - 
 (5*G[w^(-2), w^2]^2*G[-w^(-1), 0, w^2])/6 + 
 (22*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), 0, w^2])/3 - 
 (44*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), 0, w^2])/3 - 
 (17*I)*Pi*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 12*G[-1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 (106*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/9 + 
 (49*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/3 - 
 (187*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/9 + 
 (47*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/9 - 
 (200*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/9 - 
 (88*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/3 + 
 (392*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/9 + 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
 (2*G[w^(-2), -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/3 - 
 (34*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/3 + 
 (G[-w^(-1), w^2]^2*G[-w^(-1), 0, w^2])/6 - 
 (17*I)*Pi*G[-w, w^2]*G[-w^(-1), 0, w^2] - 12*G[-1, w^2]*G[-w, w^2]*
  G[-w^(-1), 0, w^2] + (322*G[0, -w]*G[-w, w^2]*G[-w^(-1), 0, w^2])/9 + 
 (73*G[0, w]*G[-w, w^2]*G[-w^(-1), 0, w^2])/3 - 
 (115*G[0, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2])/9 + 
 (47*G[1, r7]*G[-w, w^2]*G[-w^(-1), 0, w^2])/9 - 
 (632*G[1, -w]*G[-w, w^2]*G[-w^(-1), 0, w^2])/9 - 
 (88*G[1, w]*G[-w, w^2]*G[-w^(-1), 0, w^2])/3 + 
 (248*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2])/9 + 
 4*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
 4*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
 (2*G[w^(-2), -w]*G[-w, w^2]*G[-w^(-1), 0, w^2])/3 + 
 12*G[w^(-2), w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
 11*G[-w^(-1), w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
 (19*G[-w, w^2]^2*G[-w^(-1), 0, w^2])/6 - 12*G[-1, 0, w]*G[-w^(-1), 0, w^2] - 
 (52*G[0, 0, -w]*G[-w^(-1), 0, w^2])/9 - G[0, 0, w]*G[-w^(-1), 0, w^2] + 
 (359*G[0, 0, w^2]*G[-w^(-1), 0, w^2])/18 - 
 (11*G[0, 1, r7]*G[-w^(-1), 0, w^2])/3 + (32*G[0, 1, -w]*G[-w^(-1), 0, w^2])/
  9 + 22*G[0, 1, w]*G[-w^(-1), 0, w^2] + (94*G[0, 1, w^2]*G[-w^(-1), 0, w^2])/
  9 + 4*G[0, r61, -w]*G[-w^(-1), 0, w^2] - 
 (139*G[0, r61, w^2]*G[-w^(-1), 0, w^2])/6 + 
 4*G[0, r62, -w]*G[-w^(-1), 0, w^2] - (139*G[0, r62, w^2]*G[-w^(-1), 0, w^2])/
  6 - 2*G[0, w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
 2*G[0, -w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 (22*G[0, -w, -w]*G[-w^(-1), 0, w^2])/3 - 
 6*G[0, -w, w^2]*G[-w^(-1), 0, w^2] - (17*G[0, w^2, w^2]*G[-w^(-1), 0, w^2])/
  6 + (164*G[1, 0, -w]*G[-w^(-1), 0, w^2])/9 + 
 30*G[1, 0, w]*G[-w^(-1), 0, w^2] + (16*G[1, 0, w^2]*G[-w^(-1), 0, w^2])/9 + 
 (62*G[1, 1, r7]*G[-w^(-1), 0, w^2])/9 - (328*G[1, 1, -w]*G[-w^(-1), 0, w^2])/
  9 - 68*G[1, 1, w]*G[-w^(-1), 0, w^2] - (32*G[1, 1, w^2]*G[-w^(-1), 0, w^2])/
  9 - (44*G[1, -w, -w]*G[-w^(-1), 0, w^2])/3 - 
 6*G[r1, 0, w]*G[-w^(-1), 0, w^2] + 12*G[r1, 1, w]*G[-w^(-1), 0, w^2] - 
 6*G[r2, 0, w]*G[-w^(-1), 0, w^2] + 12*G[r2, 1, w]*G[-w^(-1), 0, w^2] + 
 4*G[r61, 0, -w]*G[-w^(-1), 0, w^2] - 28*G[r61, 0, w^2]*G[-w^(-1), 0, w^2] - 
 4*G[r61, r61, -w]*G[-w^(-1), 0, w^2] + 28*G[r61, r61, w^2]*
  G[-w^(-1), 0, w^2] - 4*G[r61, r62, -w]*G[-w^(-1), 0, w^2] + 
 28*G[r61, r62, w^2]*G[-w^(-1), 0, w^2] + 
 (29*G[r61, w^2, w^2]*G[-w^(-1), 0, w^2])/6 + 
 4*G[r62, 0, -w]*G[-w^(-1), 0, w^2] - 28*G[r62, 0, w^2]*G[-w^(-1), 0, w^2] - 
 4*G[r62, r61, -w]*G[-w^(-1), 0, w^2] + 28*G[r62, r61, w^2]*
  G[-w^(-1), 0, w^2] - 4*G[r62, r62, -w]*G[-w^(-1), 0, w^2] + 
 28*G[r62, r62, w^2]*G[-w^(-1), 0, w^2] + 
 (29*G[r62, w^2, w^2]*G[-w^(-1), 0, w^2])/6 + 
 (5*G[w^(-2), 0, w^2]*G[-w^(-1), 0, w^2])/2 + 
 8*G[w^(-2), 1, w^2]*G[-w^(-1), 0, w^2] - 
 (29*G[w^(-2), r61, w^2]*G[-w^(-1), 0, w^2])/6 - 
 (29*G[w^(-2), r62, w^2]*G[-w^(-1), 0, w^2])/6 + 
 (G[w^(-2), w^(-2), w^2]*G[-w^(-1), 0, w^2])/6 + 
 (G[w^(-2), -w^(-1), w^2]*G[-w^(-1), 0, w^2])/6 - 
 (23*G[w^(-2), -w, w^2]*G[-w^(-1), 0, w^2])/6 + 
 (G[w^(-2), w^2, w^2]*G[-w^(-1), 0, w^2])/6 - 
 12*G[-w^(-1), -1, w^2]*G[-w^(-1), 0, w^2] - 
 (22*G[-w^(-1), 0, -w]*G[-w^(-1), 0, w^2])/3 + (7*G[-w^(-1), 0, w^2]^2)/3 - 
 4*G[0, -w]*G[0, w^2]*G[-w^(-1), 1, -w] + 8*G[0, w^2]*G[1, -w]*
  G[-w^(-1), 1, -w] - 8*G[0, w^2]*G[r51, -w]*G[-w^(-1), 1, -w] + 
 8*G[0, w^2]*G[r51, w^2]*G[-w^(-1), 1, -w] - 
 8*G[0, w^2]*G[r52, -w]*G[-w^(-1), 1, -w] + 8*G[0, w^2]*G[r52, w^2]*
  G[-w^(-1), 1, -w] - 2*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 (4*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), 1, -w])/3 - 
 (2*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w])/3 - 
 (16*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), 1, -w])/3 + 
 (8*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), 1, -w])/3 - 
 4*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
 4*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
 4*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 (G[w^(-2), w^2]^2*G[-w^(-1), 1, -w])/3 + 8*G[0, w^2]*G[-w^(-1), -w]*
  G[-w^(-1), 1, -w] + (14*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w^(-1), 1, -w])/
  3 + 6*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 (4*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w])/3 - 
 (22*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w])/3 - 
 (8*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w])/3 - 
 (8*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w])/3 + 
 4*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 8*G[r51, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 8*G[r51, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 8*G[r52, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 8*G[r52, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 (10*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w])/3 - 
 (38*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w])/3 + 
 5*G[-w^(-1), w^2]^2*G[-w^(-1), 1, -w] + 6*G[0, -w]*G[-w, w^2]*
  G[-w^(-1), 1, -w] + (4*G[0, w]*G[-w, w^2]*G[-w^(-1), 1, -w])/3 - 
 (22*G[0, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w])/3 - 
 (8*G[1, -w]*G[-w, w^2]*G[-w^(-1), 1, -w])/3 - 
 (8*G[1, w]*G[-w, w^2]*G[-w^(-1), 1, -w])/3 + 
 4*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] + 8*G[r51, -w]*G[-w, w^2]*
  G[-w^(-1), 1, -w] - 8*G[r51, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] + 
 8*G[r52, -w]*G[-w, w^2]*G[-w^(-1), 1, -w] - 8*G[r52, w^2]*G[-w, w^2]*
  G[-w^(-1), 1, -w] - 4*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] - 
 4*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] - 
 (14*G[w^(-2), w^2]*G[-w, w^2]*G[-w^(-1), 1, -w])/3 - 
 (38*G[-w^(-1), -w]*G[-w, w^2]*G[-w^(-1), 1, -w])/3 + 
 26*G[-w^(-1), w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] + 
 5*G[-w, w^2]^2*G[-w^(-1), 1, -w] - 12*G[0, 0, w^2]*G[-w^(-1), 1, -w] + 
 24*G[0, 1, w^2]*G[-w^(-1), 1, -w] + 4*G[0, w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 4*G[0, -w^(-1), w^2]*G[-w^(-1), 1, -w] - 4*G[0, -w, w^2]*G[-w^(-1), 1, -w] + 
 4*G[0, w^2, w^2]*G[-w^(-1), 1, -w] - (8*G[w^(-2), 0, w^2]*G[-w^(-1), 1, -w])/
  3 + 12*G[w^(-2), 1, w^2]*G[-w^(-1), 1, -w] - 
 4*G[w^(-2), r61, w^2]*G[-w^(-1), 1, -w] - 4*G[w^(-2), r62, w^2]*
  G[-w^(-1), 1, -w] + (G[w^(-2), w^(-2), w^2]*G[-w^(-1), 1, -w])/3 + 
 (G[w^(-2), -w^(-1), w^2]*G[-w^(-1), 1, -w])/3 + 
 (G[w^(-2), -w, w^2]*G[-w^(-1), 1, -w])/3 + 
 (G[w^(-2), w^2, w^2]*G[-w^(-1), 1, -w])/3 + 
 (44*G[-w^(-1), 0, w^2]*G[-w^(-1), 1, -w])/3 + 
 G[w^(-2), r61, z3]*((13*Pi^2)/6 - 2*G[0, -w]^2 - ((4*I)/3)*Pi*G[0, w] - 
   4*G[0, -w]*G[0, w] + (2*I)*Pi*G[0, w^2] - (8*G[0, -w]*G[0, w^2])/3 + 
   10*G[0, w]*G[0, w^2] - 13*G[0, w^2]^2 - (10*G[0, w^2]*G[1, r7])/3 + 
   4*G[0, -w]*G[1, -w] - (8*G[0, w^2]*G[1, -w])/3 + ((32*I)/3)*Pi*G[1, w] + 
   8*G[0, -w]*G[1, w] - 20*G[0, w^2]*G[1, w] - ((16*I)/3)*Pi*G[1, w^2] + 
   (16*G[0, w]*G[1, w^2])/3 + (8*G[0, w^2]*G[1, w^2])/3 + 
   (16*G[1, r7]*G[1, w^2])/3 - (32*G[1, w]*G[1, w^2])/3 - (4*I)*Pi*G[r1, w] - 
   (4*I)*Pi*G[r2, w] + 4*G[0, w]*G[r61, -w] + 4*G[0, w^2]*G[r61, -w] - 
   8*G[1, w]*G[r61, -w] - ((16*I)/3)*Pi*G[r61, w^2] + 
   4*G[0, -w]*G[r61, w^2] - (20*G[0, w]*G[r61, w^2])/3 + 
   37*G[0, w^2]*G[r61, w^2] + (16*G[1, r7]*G[r61, w^2])/3 + 
   (40*G[1, w]*G[r61, w^2])/3 - 4*G[r61, -w]*G[r61, w^2] - 
   (76*G[r61, w^2]^2)/3 + 4*G[0, w]*G[r62, -w] + 4*G[0, w^2]*G[r62, -w] - 
   8*G[1, w]*G[r62, -w] - 4*G[r61, w^2]*G[r62, -w] - 
   ((16*I)/3)*Pi*G[r62, w^2] + 4*G[0, -w]*G[r62, w^2] - 
   (20*G[0, w]*G[r62, w^2])/3 + 37*G[0, w^2]*G[r62, w^2] + 
   (16*G[1, r7]*G[r62, w^2])/3 + (40*G[1, w]*G[r62, w^2])/3 - 
   4*G[r61, -w]*G[r62, w^2] - (152*G[r61, w^2]*G[r62, w^2])/3 - 
   4*G[r62, -w]*G[r62, w^2] - (76*G[r62, w^2]^2)/3 + 
   ((10*I)/3)*Pi*G[w^(-2), w^2] + G[0, -w]*G[w^(-2), w^2] - 
   (10*G[0, w]*G[w^(-2), w^2])/3 - (44*G[0, w^2]*G[w^(-2), w^2])/3 - 
   (13*G[1, r7]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[w^(-2), w^2] + 
   (20*G[1, w]*G[w^(-2), w^2])/3 + 2*G[1, w^2]*G[w^(-2), w^2] + 
   (41*G[r61, w^2]*G[w^(-2), w^2])/3 + (41*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   2*G[0, -w]*G[-w^(-1), -w] - 4*G[1, -w]*G[-w^(-1), -w] + 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] - (7*G[0, -w]*G[-w^(-1), w^2])/3 - 
   (8*G[0, w]*G[-w^(-1), w^2])/3 + (7*G[0, w^2]*G[-w^(-1), w^2])/3 - 
   (G[1, r7]*G[-w^(-1), w^2])/3 + (14*G[1, -w]*G[-w^(-1), w^2])/3 + 
   (16*G[1, w]*G[-w^(-1), w^2])/3 - (14*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   ((8*I)/3)*Pi*G[-w, w^2] - (7*G[0, -w]*G[-w, w^2])/3 - 
   (8*G[0, w]*G[-w, w^2])/3 + (7*G[0, w^2]*G[-w, w^2])/3 - 
   (G[1, r7]*G[-w, w^2])/3 + (14*G[1, -w]*G[-w, w^2])/3 + 
   (16*G[1, w]*G[-w, w^2])/3 - (14*G[1, w^2]*G[-w, w^2])/3 + 6*G[0, 0, -w] + 
   (16*G[0, 0, w])/3 + (35*G[0, 0, w^2])/3 + 4*G[0, 1, r7] - 4*G[0, 1, -w] - 
   (32*G[0, 1, w])/3 - 4*G[0, r61, -w] - (35*G[0, r61, w^2])/3 - 
   4*G[0, r62, -w] - (35*G[0, r62, w^2])/3 + 2*G[0, -w, -w] - 
   (41*G[0, w^2, w^2])/3 - (56*G[1, 0, w])/3 - (16*G[1, 1, r7])/3 + 
   (112*G[1, 1, w])/3 - 4*G[1, -w, -w] + 4*G[r1, 0, w] - 8*G[r1, 1, w] + 
   4*G[r2, 0, w] - 8*G[r2, 1, w] - 4*G[r61, 0, -w] - (76*G[r61, 0, w^2])/3 + 
   4*G[r61, r61, -w] + (76*G[r61, r61, w^2])/3 + 4*G[r61, r62, -w] + 
   (76*G[r61, r62, w^2])/3 + (41*G[r61, w^2, w^2])/3 - 4*G[r62, 0, -w] - 
   (76*G[r62, 0, w^2])/3 + 4*G[r62, r61, -w] + (76*G[r62, r61, w^2])/3 + 
   4*G[r62, r62, -w] + (76*G[r62, r62, w^2])/3 + (41*G[r62, w^2, w^2])/3 + 
   (41*G[w^(-2), 0, w^2])/3 - (41*G[w^(-2), r61, w^2])/3 - 
   (41*G[w^(-2), r62, w^2])/3 - 2*G[-w^(-1), 0, -w] + 4*G[-w^(-1), 1, -w]) + 
 G[w^(-2), r62, z3]*((13*Pi^2)/6 - 2*G[0, -w]^2 - ((4*I)/3)*Pi*G[0, w] - 
   4*G[0, -w]*G[0, w] + (2*I)*Pi*G[0, w^2] - (8*G[0, -w]*G[0, w^2])/3 + 
   10*G[0, w]*G[0, w^2] - 13*G[0, w^2]^2 - (10*G[0, w^2]*G[1, r7])/3 + 
   4*G[0, -w]*G[1, -w] - (8*G[0, w^2]*G[1, -w])/3 + ((32*I)/3)*Pi*G[1, w] + 
   8*G[0, -w]*G[1, w] - 20*G[0, w^2]*G[1, w] - ((16*I)/3)*Pi*G[1, w^2] + 
   (16*G[0, w]*G[1, w^2])/3 + (8*G[0, w^2]*G[1, w^2])/3 + 
   (16*G[1, r7]*G[1, w^2])/3 - (32*G[1, w]*G[1, w^2])/3 - (4*I)*Pi*G[r1, w] - 
   (4*I)*Pi*G[r2, w] + 4*G[0, w]*G[r61, -w] + 4*G[0, w^2]*G[r61, -w] - 
   8*G[1, w]*G[r61, -w] - ((16*I)/3)*Pi*G[r61, w^2] + 
   4*G[0, -w]*G[r61, w^2] - (20*G[0, w]*G[r61, w^2])/3 + 
   37*G[0, w^2]*G[r61, w^2] + (16*G[1, r7]*G[r61, w^2])/3 + 
   (40*G[1, w]*G[r61, w^2])/3 - 4*G[r61, -w]*G[r61, w^2] - 
   (76*G[r61, w^2]^2)/3 + 4*G[0, w]*G[r62, -w] + 4*G[0, w^2]*G[r62, -w] - 
   8*G[1, w]*G[r62, -w] - 4*G[r61, w^2]*G[r62, -w] - 
   ((16*I)/3)*Pi*G[r62, w^2] + 4*G[0, -w]*G[r62, w^2] - 
   (20*G[0, w]*G[r62, w^2])/3 + 37*G[0, w^2]*G[r62, w^2] + 
   (16*G[1, r7]*G[r62, w^2])/3 + (40*G[1, w]*G[r62, w^2])/3 - 
   4*G[r61, -w]*G[r62, w^2] - (152*G[r61, w^2]*G[r62, w^2])/3 - 
   4*G[r62, -w]*G[r62, w^2] - (76*G[r62, w^2]^2)/3 + 
   ((10*I)/3)*Pi*G[w^(-2), w^2] + G[0, -w]*G[w^(-2), w^2] - 
   (10*G[0, w]*G[w^(-2), w^2])/3 - (44*G[0, w^2]*G[w^(-2), w^2])/3 - 
   (13*G[1, r7]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[w^(-2), w^2] + 
   (20*G[1, w]*G[w^(-2), w^2])/3 + 2*G[1, w^2]*G[w^(-2), w^2] + 
   (41*G[r61, w^2]*G[w^(-2), w^2])/3 + (41*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   2*G[0, -w]*G[-w^(-1), -w] - 4*G[1, -w]*G[-w^(-1), -w] + 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] - (7*G[0, -w]*G[-w^(-1), w^2])/3 - 
   (8*G[0, w]*G[-w^(-1), w^2])/3 + (7*G[0, w^2]*G[-w^(-1), w^2])/3 - 
   (G[1, r7]*G[-w^(-1), w^2])/3 + (14*G[1, -w]*G[-w^(-1), w^2])/3 + 
   (16*G[1, w]*G[-w^(-1), w^2])/3 - (14*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   ((8*I)/3)*Pi*G[-w, w^2] - (7*G[0, -w]*G[-w, w^2])/3 - 
   (8*G[0, w]*G[-w, w^2])/3 + (7*G[0, w^2]*G[-w, w^2])/3 - 
   (G[1, r7]*G[-w, w^2])/3 + (14*G[1, -w]*G[-w, w^2])/3 + 
   (16*G[1, w]*G[-w, w^2])/3 - (14*G[1, w^2]*G[-w, w^2])/3 + 6*G[0, 0, -w] + 
   (16*G[0, 0, w])/3 + (35*G[0, 0, w^2])/3 + 4*G[0, 1, r7] - 4*G[0, 1, -w] - 
   (32*G[0, 1, w])/3 - 4*G[0, r61, -w] - (35*G[0, r61, w^2])/3 - 
   4*G[0, r62, -w] - (35*G[0, r62, w^2])/3 + 2*G[0, -w, -w] - 
   (41*G[0, w^2, w^2])/3 - (56*G[1, 0, w])/3 - (16*G[1, 1, r7])/3 + 
   (112*G[1, 1, w])/3 - 4*G[1, -w, -w] + 4*G[r1, 0, w] - 8*G[r1, 1, w] + 
   4*G[r2, 0, w] - 8*G[r2, 1, w] - 4*G[r61, 0, -w] - (76*G[r61, 0, w^2])/3 + 
   4*G[r61, r61, -w] + (76*G[r61, r61, w^2])/3 + 4*G[r61, r62, -w] + 
   (76*G[r61, r62, w^2])/3 + (41*G[r61, w^2, w^2])/3 - 4*G[r62, 0, -w] - 
   (76*G[r62, 0, w^2])/3 + 4*G[r62, r61, -w] + (76*G[r62, r61, w^2])/3 + 
   4*G[r62, r62, -w] + (76*G[r62, r62, w^2])/3 + (41*G[r62, w^2, w^2])/3 + 
   (41*G[w^(-2), 0, w^2])/3 - (41*G[w^(-2), r61, w^2])/3 - 
   (41*G[w^(-2), r62, w^2])/3 - 2*G[-w^(-1), 0, -w] + 4*G[-w^(-1), 1, -w]) + 
 G[0, 0, z3]*((-5*Pi^2)/3 + 3*G[0, -w]^2 - 3*G[0, -w]*G[0, w] + 
   6*G[0, w]*G[0, w^2] - 27*G[0, w^2]^2 - 24*G[0, -w]*G[1, -w] + 
   6*G[0, w]*G[1, -w] + 36*G[1, -w]^2 + 6*G[0, -w]*G[1, w] - 
   12*G[0, w^2]*G[1, w] - 12*G[1, -w]*G[1, w] - 6*G[0, w]*G[r61, w^2] + 
   73*G[0, w^2]*G[r61, w^2] + 12*G[1, w]*G[r61, w^2] - 46*G[r61, w^2]^2 - 
   6*G[0, w]*G[r62, w^2] + 73*G[0, w^2]*G[r62, w^2] + 
   12*G[1, w]*G[r62, w^2] - 92*G[r61, w^2]*G[r62, w^2] - 46*G[r62, w^2]^2 - 
   19*G[0, w^2]*G[w^(-2), w^2] + 19*G[r61, w^2]*G[w^(-2), w^2] + 
   19*G[r62, w^2]*G[w^(-2), w^2] + 6*G[0, -w]*G[-w^(-1), -w] - 
   12*G[1, -w]*G[-w^(-1), -w] - 3*G[0, 0, -w] - G[0, 0, w] + 
   27*G[0, 0, w^2] + 6*G[0, 1, -w] + 2*G[0, 1, w] - 27*G[0, r61, w^2] - 
   27*G[0, r62, w^2] + 6*G[0, -w, -w] - 19*G[0, w^2, w^2] + 18*G[1, 0, -w] + 
   2*G[1, 0, w] - 36*G[1, 1, -w] - 4*G[1, 1, w] - 12*G[1, -w, -w] - 
   46*G[r61, 0, w^2] + 46*G[r61, r61, w^2] + 46*G[r61, r62, w^2] + 
   19*G[r61, w^2, w^2] - 46*G[r62, 0, w^2] + 46*G[r62, r61, w^2] + 
   46*G[r62, r62, w^2] + 19*G[r62, w^2, w^2] + 19*G[w^(-2), 0, w^2] - 
   19*G[w^(-2), r61, w^2] - 19*G[w^(-2), r62, w^2] - 6*G[-w^(-1), 0, -w] + 
   12*G[-w^(-1), 1, -w]) + 6*Pi^2*G[-w^(-1), 1, w^2] - 
 (10*G[0, -w]^2*G[-w^(-1), 1, w^2])/3 + ((20*I)/3)*Pi*G[0, w]*
  G[-w^(-1), 1, w^2] + 16*G[0, -w]*G[0, w]*G[-w^(-1), 1, w^2] - 
 (4*I)*Pi*G[0, w^2]*G[-w^(-1), 1, w^2] + 
 (44*G[0, -w]*G[0, w^2]*G[-w^(-1), 1, w^2])/3 + 
 4*G[0, w]*G[0, w^2]*G[-w^(-1), 1, w^2] - (4*G[0, w^2]^2*G[-w^(-1), 1, w^2])/
  3 + (4*I)*Pi*G[1, r7]*G[-w^(-1), 1, w^2] - 
 (4*G[0, w^2]*G[1, r7]*G[-w^(-1), 1, w^2])/3 + 
 (148*G[0, -w]*G[1, -w]*G[-w^(-1), 1, w^2])/3 - 
 32*G[0, w]*G[1, -w]*G[-w^(-1), 1, w^2] - 
 (88*G[0, w^2]*G[1, -w]*G[-w^(-1), 1, w^2])/3 - 
 (256*G[1, -w]^2*G[-w^(-1), 1, w^2])/3 + ((80*I)/3)*Pi*G[1, w]*
  G[-w^(-1), 1, w^2] - 32*G[0, -w]*G[1, w]*G[-w^(-1), 1, w^2] + 
 8*G[0, w^2]*G[1, w]*G[-w^(-1), 1, w^2] + 64*G[1, -w]*G[1, w]*
  G[-w^(-1), 1, w^2] - ((176*I)/3)*Pi*G[1, w^2]*G[-w^(-1), 1, w^2] + 
 16*G[0, -w]*G[1, w^2]*G[-w^(-1), 1, w^2] + 
 (224*G[0, w]*G[1, w^2]*G[-w^(-1), 1, w^2])/3 - 
 8*G[0, w^2]*G[1, w^2]*G[-w^(-1), 1, w^2] + 32*G[1, r7]*G[1, w^2]*
  G[-w^(-1), 1, w^2] - 32*G[1, -w]*G[1, w^2]*G[-w^(-1), 1, w^2] - 
 (448*G[1, w]*G[1, w^2]*G[-w^(-1), 1, w^2])/3 + 
 (160*G[1, w^2]^2*G[-w^(-1), 1, w^2])/3 - (20*I)*Pi*G[r1, w]*
  G[-w^(-1), 1, w^2] - (20*I)*Pi*G[r2, w]*G[-w^(-1), 1, w^2] - 
 ((16*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
 (16*G[0, w]*G[r61, w^2]*G[-w^(-1), 1, w^2])/3 - 
 4*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
 (16*G[1, r7]*G[r61, w^2]*G[-w^(-1), 1, w^2])/3 - 
 (32*G[1, w]*G[r61, w^2]*G[-w^(-1), 1, w^2])/3 - 
 ((16*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
 (16*G[0, w]*G[r62, w^2]*G[-w^(-1), 1, w^2])/3 - 
 4*G[0, w^2]*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
 (16*G[1, r7]*G[r62, w^2]*G[-w^(-1), 1, w^2])/3 - 
 (32*G[1, w]*G[r62, w^2]*G[-w^(-1), 1, w^2])/3 + 
 (20*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 (40*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/9 - 
 (62*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/3 - 
 (116*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/9 - 
 (134*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/9 + 
 (104*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/9 + 
 (124*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/3 + 
 (52*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/9 + 
 8*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 (4*G[w^(-2), -w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/3 + 
 (5*G[w^(-2), w^2]^2*G[-w^(-1), 1, w^2])/3 - 18*G[0, -w]*G[-w^(-1), -w]*
  G[-w^(-1), 1, w^2] + 36*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), 1, w^2] + 
 ((56*I)/3)*Pi*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 24*G[-1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 (52*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/9 - 
 18*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 (248*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/9 - 
 (46*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/9 - 
 (128*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/9 + 
 36*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 (604*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/9 - 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 (4*G[w^(-2), -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 + 
 (68*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 - 
 (G[-w^(-1), w^2]^2*G[-w^(-1), 1, w^2])/3 + ((56*I)/3)*Pi*G[-w, w^2]*
  G[-w^(-1), 1, w^2] + 24*G[-1, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 (380*G[0, -w]*G[-w, w^2]*G[-w^(-1), 1, w^2])/9 - 
 18*G[0, w]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 (104*G[0, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2])/9 - 
 (46*G[1, r7]*G[-w, w^2]*G[-w^(-1), 1, w^2])/9 + 
 (736*G[1, -w]*G[-w, w^2]*G[-w^(-1), 1, w^2])/9 + 
 36*G[1, w]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 (316*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2])/9 - 
 4*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 4*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 (4*G[w^(-2), -w]*G[-w, w^2]*G[-w^(-1), 1, w^2])/3 - 
 24*G[w^(-2), w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 22*G[-w^(-1), w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 (19*G[-w, w^2]^2*G[-w^(-1), 1, w^2])/3 + (10*G[0, 0, -w]*G[-w^(-1), 1, w^2])/
  3 - (32*G[0, 0, w]*G[-w^(-1), 1, w^2])/3 + 
 (8*G[0, 0, w^2]*G[-w^(-1), 1, w^2])/3 - (20*G[0, 1, -w]*G[-w^(-1), 1, w^2])/
  3 - (32*G[0, 1, w]*G[-w^(-1), 1, w^2])/3 - 
 (64*G[0, 1, w^2]*G[-w^(-1), 1, w^2])/3 + 
 4*G[0, r61, w^2]*G[-w^(-1), 1, w^2] + 4*G[0, r62, w^2]*G[-w^(-1), 1, w^2] + 
 4*G[0, w^(-2), w^2]*G[-w^(-1), 1, w^2] - 4*G[0, -w^(-1), w^2]*
  G[-w^(-1), 1, w^2] - 18*G[0, -w, -w]*G[-w^(-1), 1, w^2] + 
 12*G[0, -w, w^2]*G[-w^(-1), 1, w^2] - 8*G[0, w^2, w^2]*G[-w^(-1), 1, w^2] - 
 (128*G[1, 0, -w]*G[-w^(-1), 1, w^2])/3 - (152*G[1, 0, w]*G[-w^(-1), 1, w^2])/
  3 + (32*G[1, 0, w^2]*G[-w^(-1), 1, w^2])/3 - 
 4*G[1, 1, r7]*G[-w^(-1), 1, w^2] + (256*G[1, 1, -w]*G[-w^(-1), 1, w^2])/3 + 
 (304*G[1, 1, w]*G[-w^(-1), 1, w^2])/3 - (64*G[1, 1, w^2]*G[-w^(-1), 1, w^2])/
  3 + 36*G[1, -w, -w]*G[-w^(-1), 1, w^2] + 
 20*G[r1, 0, w]*G[-w^(-1), 1, w^2] - 40*G[r1, 1, w]*G[-w^(-1), 1, w^2] + 
 20*G[r2, 0, w]*G[-w^(-1), 1, w^2] - 40*G[r2, 1, w]*G[-w^(-1), 1, w^2] + 
 4*G[r61, w^2, w^2]*G[-w^(-1), 1, w^2] + 4*G[r62, w^2, w^2]*
  G[-w^(-1), 1, w^2] + (26*G[w^(-2), 0, w^2]*G[-w^(-1), 1, w^2])/3 - 
 16*G[w^(-2), 1, w^2]*G[-w^(-1), 1, w^2] - 4*G[w^(-2), r61, w^2]*
  G[-w^(-1), 1, w^2] - 4*G[w^(-2), r62, w^2]*G[-w^(-1), 1, w^2] - 
 (G[w^(-2), w^(-2), w^2]*G[-w^(-1), 1, w^2])/3 - 
 (G[w^(-2), -w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 + 
 (23*G[w^(-2), -w, w^2]*G[-w^(-1), 1, w^2])/3 - 
 (G[w^(-2), w^2, w^2]*G[-w^(-1), 1, w^2])/3 + 
 24*G[-w^(-1), -1, w^2]*G[-w^(-1), 1, w^2] + 
 18*G[-w^(-1), 0, -w]*G[-w^(-1), 1, w^2] - 
 (74*G[-w^(-1), 0, w^2]*G[-w^(-1), 1, w^2])/3 - 
 36*G[-w^(-1), 1, -w]*G[-w^(-1), 1, w^2] + 40*G[-w^(-1), 1, w^2]^2 + 
 2*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), r61, -w] + 
 2*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, -w] - 
 4*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), r61, -w] - 
 2*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, -w] - 
 2*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, -w] - 
 2*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), r61, -w] - 
 2*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, -w] + 
 4*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), r61, -w] + 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, -w] + 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, -w] - 
 2*G[0, w]*G[-w, w^2]*G[-w^(-1), r61, -w] - 2*G[0, w^2]*G[-w, w^2]*
  G[-w^(-1), r61, -w] + 4*G[1, w]*G[-w, w^2]*G[-w^(-1), r61, -w] + 
 2*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), r61, -w] + 
 2*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), r61, -w] + 
 (13*Pi^2*G[-w^(-1), r61, w^2])/6 - 2*G[0, -w]^2*G[-w^(-1), r61, w^2] - 
 ((4*I)/3)*Pi*G[0, w]*G[-w^(-1), r61, w^2] - 
 4*G[0, -w]*G[0, w]*G[-w^(-1), r61, w^2] + 
 (2*I)*Pi*G[0, w^2]*G[-w^(-1), r61, w^2] - 
 (8*G[0, -w]*G[0, w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[0, w]*G[0, w^2]*G[-w^(-1), r61, w^2] + 
 23*G[0, w^2]^2*G[-w^(-1), r61, w^2] - 
 (10*G[0, w^2]*G[1, r7]*G[-w^(-1), r61, w^2])/3 + 
 4*G[0, -w]*G[1, -w]*G[-w^(-1), r61, w^2] - 
 (8*G[0, w^2]*G[1, -w]*G[-w^(-1), r61, w^2])/3 + 
 ((32*I)/3)*Pi*G[1, w]*G[-w^(-1), r61, w^2] + 
 8*G[0, -w]*G[1, w]*G[-w^(-1), r61, w^2] - 
 8*G[0, w^2]*G[1, w]*G[-w^(-1), r61, w^2] - ((16*I)/3)*Pi*G[1, w^2]*
  G[-w^(-1), r61, w^2] + (16*G[0, w]*G[1, w^2]*G[-w^(-1), r61, w^2])/3 + 
 (8*G[0, w^2]*G[1, w^2]*G[-w^(-1), r61, w^2])/3 + 
 (16*G[1, r7]*G[1, w^2]*G[-w^(-1), r61, w^2])/3 - 
 (32*G[1, w]*G[1, w^2]*G[-w^(-1), r61, w^2])/3 - 
 (4*I)*Pi*G[r1, w]*G[-w^(-1), r61, w^2] - 
 (4*I)*Pi*G[r2, w]*G[-w^(-1), r61, w^2] + 4*G[0, w]*G[r61, -w]*
  G[-w^(-1), r61, w^2] + 4*G[0, w^2]*G[r61, -w]*G[-w^(-1), r61, w^2] - 
 8*G[1, w]*G[r61, -w]*G[-w^(-1), r61, w^2] - ((16*I)/3)*Pi*G[r61, w^2]*
  G[-w^(-1), r61, w^2] + 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), r61, w^2] + 
 (4*G[0, w]*G[r61, w^2]*G[-w^(-1), r61, w^2])/3 - 
 47*G[0, w^2]*G[r61, w^2]*G[-w^(-1), r61, w^2] + 
 (16*G[1, r7]*G[r61, w^2]*G[-w^(-1), r61, w^2])/3 - 
 (8*G[1, w]*G[r61, w^2]*G[-w^(-1), r61, w^2])/3 - 
 4*G[r61, -w]*G[r61, w^2]*G[-w^(-1), r61, w^2] + 
 (68*G[r61, w^2]^2*G[-w^(-1), r61, w^2])/3 + 
 4*G[0, w]*G[r62, -w]*G[-w^(-1), r61, w^2] + 
 4*G[0, w^2]*G[r62, -w]*G[-w^(-1), r61, w^2] - 
 8*G[1, w]*G[r62, -w]*G[-w^(-1), r61, w^2] - 4*G[r61, w^2]*G[r62, -w]*
  G[-w^(-1), r61, w^2] - ((16*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 4*G[0, -w]*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 (4*G[0, w]*G[r62, w^2]*G[-w^(-1), r61, w^2])/3 - 
 47*G[0, w^2]*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 (16*G[1, r7]*G[r62, w^2]*G[-w^(-1), r61, w^2])/3 - 
 (8*G[1, w]*G[r62, w^2]*G[-w^(-1), r61, w^2])/3 - 
 4*G[r61, -w]*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 (136*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), r61, w^2])/3 - 
 4*G[r62, -w]*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 (68*G[r62, w^2]^2*G[-w^(-1), r61, w^2])/3 + (2*I)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), r61, w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] - 
 6*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] - 
 (20*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/3 - 
 5*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] - 
 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] + 
 12*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] + 
 6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] + 
 (11*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/3 + 
 (11*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/3 + 
 2*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), r61, w^2] - 
 4*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), r61, w^2] + 
 (4*I)*Pi*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/3 - 
 2*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2] + 
 (19*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/3 + 
 (G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/3 + 
 (14*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2] - 
 (26*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/3 - 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2] + 
 (4*I)*Pi*G[-w, w^2]*G[-w^(-1), r61, w^2] - 
 (7*G[0, -w]*G[-w, w^2]*G[-w^(-1), r61, w^2])/3 - 
 2*G[0, w]*G[-w, w^2]*G[-w^(-1), r61, w^2] + 
 (19*G[0, w^2]*G[-w, w^2]*G[-w^(-1), r61, w^2])/3 + 
 (G[1, r7]*G[-w, w^2]*G[-w^(-1), r61, w^2])/3 + 
 (14*G[1, -w]*G[-w, w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[1, w]*G[-w, w^2]*G[-w^(-1), r61, w^2] - 
 (26*G[1, w^2]*G[-w, w^2]*G[-w^(-1), r61, w^2])/3 - 
 2*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), r61, w^2] - 
 2*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), r61, w^2] + 
 6*G[0, 0, -w]*G[-w^(-1), r61, w^2] + (16*G[0, 0, w]*G[-w^(-1), r61, w^2])/
  3 - (67*G[0, 0, w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[0, 1, r7]*G[-w^(-1), r61, w^2] - 4*G[0, 1, -w]*G[-w^(-1), r61, w^2] - 
 (32*G[0, 1, w]*G[-w^(-1), r61, w^2])/3 - 
 4*G[0, r61, -w]*G[-w^(-1), r61, w^2] + 
 (67*G[0, r61, w^2]*G[-w^(-1), r61, w^2])/3 - 
 4*G[0, r62, -w]*G[-w^(-1), r61, w^2] + 
 (67*G[0, r62, w^2]*G[-w^(-1), r61, w^2])/3 + 
 2*G[0, -w, -w]*G[-w^(-1), r61, w^2] + (G[0, w^2, w^2]*G[-w^(-1), r61, w^2])/
  3 - (56*G[1, 0, w]*G[-w^(-1), r61, w^2])/3 - 
 (16*G[1, 1, r7]*G[-w^(-1), r61, w^2])/3 + 
 (112*G[1, 1, w]*G[-w^(-1), r61, w^2])/3 - 
 4*G[1, -w, -w]*G[-w^(-1), r61, w^2] + 4*G[r1, 0, w]*G[-w^(-1), r61, w^2] - 
 8*G[r1, 1, w]*G[-w^(-1), r61, w^2] + 4*G[r2, 0, w]*G[-w^(-1), r61, w^2] - 
 8*G[r2, 1, w]*G[-w^(-1), r61, w^2] - 4*G[r61, 0, -w]*G[-w^(-1), r61, w^2] + 
 (68*G[r61, 0, w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[r61, r61, -w]*G[-w^(-1), r61, w^2] - 
 (68*G[r61, r61, w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[r61, r62, -w]*G[-w^(-1), r61, w^2] - 
 (68*G[r61, r62, w^2]*G[-w^(-1), r61, w^2])/3 - 
 (G[r61, w^2, w^2]*G[-w^(-1), r61, w^2])/3 - 
 4*G[r62, 0, -w]*G[-w^(-1), r61, w^2] + 
 (68*G[r62, 0, w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[r62, r61, -w]*G[-w^(-1), r61, w^2] - 
 (68*G[r62, r61, w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[r62, r62, -w]*G[-w^(-1), r61, w^2] - 
 (68*G[r62, r62, w^2]*G[-w^(-1), r61, w^2])/3 - 
 (G[r62, w^2, w^2]*G[-w^(-1), r61, w^2])/3 - 
 (G[w^(-2), 0, w^2]*G[-w^(-1), r61, w^2])/3 + 
 (G[w^(-2), r61, w^2]*G[-w^(-1), r61, w^2])/3 + 
 (G[w^(-2), r62, w^2]*G[-w^(-1), r61, w^2])/3 - 
 2*G[-w^(-1), 0, -w]*G[-w^(-1), r61, w^2] + 
 4*G[-w^(-1), 1, -w]*G[-w^(-1), r61, w^2] + 
 ((-13*Pi^2)/6 + 2*G[0, -w]^2 + ((4*I)/3)*Pi*G[0, w] + 4*G[0, -w]*G[0, w] - 
   (2*I)*Pi*G[0, w^2] + (8*G[0, -w]*G[0, w^2])/3 - 2*G[0, w]*G[0, w^2] - 
   21*G[0, w^2]^2 + (10*G[0, w^2]*G[1, r7])/3 - 4*G[0, -w]*G[1, -w] + 
   (8*G[0, w^2]*G[1, -w])/3 - ((32*I)/3)*Pi*G[1, w] - 8*G[0, -w]*G[1, w] + 
   4*G[0, w^2]*G[1, w] + ((16*I)/3)*Pi*G[1, w^2] - (16*G[0, w]*G[1, w^2])/3 - 
   (8*G[0, w^2]*G[1, w^2])/3 - (16*G[1, r7]*G[1, w^2])/3 + 
   (32*G[1, w]*G[1, w^2])/3 + (4*I)*Pi*G[r1, w] + (4*I)*Pi*G[r2, w] - 
   4*G[0, w]*G[r61, -w] - 4*G[0, w^2]*G[r61, -w] + 8*G[1, w]*G[r61, -w] + 
   ((16*I)/3)*Pi*G[r61, w^2] - 4*G[0, -w]*G[r61, w^2] - 
   (4*G[0, w]*G[r61, w^2])/3 + 45*G[0, w^2]*G[r61, w^2] - 
   (16*G[1, r7]*G[r61, w^2])/3 + (8*G[1, w]*G[r61, w^2])/3 + 
   4*G[r61, -w]*G[r61, w^2] - (68*G[r61, w^2]^2)/3 - 4*G[0, w]*G[r62, -w] - 
   4*G[0, w^2]*G[r62, -w] + 8*G[1, w]*G[r62, -w] + 4*G[r61, w^2]*G[r62, -w] + 
   ((16*I)/3)*Pi*G[r62, w^2] - 4*G[0, -w]*G[r62, w^2] - 
   (4*G[0, w]*G[r62, w^2])/3 + 45*G[0, w^2]*G[r62, w^2] - 
   (16*G[1, r7]*G[r62, w^2])/3 + (8*G[1, w]*G[r62, w^2])/3 + 
   4*G[r61, -w]*G[r62, w^2] - (136*G[r61, w^2]*G[r62, w^2])/3 + 
   4*G[r62, -w]*G[r62, w^2] - (68*G[r62, w^2]^2)/3 - 
   ((10*I)/3)*Pi*G[w^(-2), w^2] - G[0, -w]*G[w^(-2), w^2] + 
   (10*G[0, w]*G[w^(-2), w^2])/3 + (2*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (13*G[1, r7]*G[w^(-2), w^2])/3 + 2*G[1, -w]*G[w^(-2), w^2] - 
   (20*G[1, w]*G[w^(-2), w^2])/3 - 2*G[1, w^2]*G[w^(-2), w^2] + 
   (G[r61, w^2]*G[w^(-2), w^2])/3 + (G[r62, w^2]*G[w^(-2), w^2])/3 - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] - 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] + (7*G[0, -w]*G[-w^(-1), w^2])/3 + 
   (8*G[0, w]*G[-w^(-1), w^2])/3 - (7*G[0, w^2]*G[-w^(-1), w^2])/3 + 
   (G[1, r7]*G[-w^(-1), w^2])/3 - (14*G[1, -w]*G[-w^(-1), w^2])/3 - 
   (16*G[1, w]*G[-w^(-1), w^2])/3 + (14*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   ((8*I)/3)*Pi*G[-w, w^2] + (7*G[0, -w]*G[-w, w^2])/3 + 
   (8*G[0, w]*G[-w, w^2])/3 - (7*G[0, w^2]*G[-w, w^2])/3 + 
   (G[1, r7]*G[-w, w^2])/3 - (14*G[1, -w]*G[-w, w^2])/3 - 
   (16*G[1, w]*G[-w, w^2])/3 + (14*G[1, w^2]*G[-w, w^2])/3 - 6*G[0, 0, -w] - 
   (16*G[0, 0, w])/3 + (67*G[0, 0, w^2])/3 - 4*G[0, 1, r7] + 4*G[0, 1, -w] + 
   (32*G[0, 1, w])/3 + 4*G[0, r61, -w] - (67*G[0, r61, w^2])/3 + 
   4*G[0, r62, -w] - (67*G[0, r62, w^2])/3 - 2*G[0, -w, -w] - 
   G[0, w^2, w^2]/3 + (56*G[1, 0, w])/3 + (16*G[1, 1, r7])/3 - 
   (112*G[1, 1, w])/3 + 4*G[1, -w, -w] - 4*G[r1, 0, w] + 8*G[r1, 1, w] - 
   4*G[r2, 0, w] + 8*G[r2, 1, w] + 4*G[r61, 0, -w] - (68*G[r61, 0, w^2])/3 - 
   4*G[r61, r61, -w] + (68*G[r61, r61, w^2])/3 - 4*G[r61, r62, -w] + 
   (68*G[r61, r62, w^2])/3 + G[r61, w^2, w^2]/3 + 4*G[r62, 0, -w] - 
   (68*G[r62, 0, w^2])/3 - 4*G[r62, r61, -w] + (68*G[r62, r61, w^2])/3 - 
   4*G[r62, r62, -w] + (68*G[r62, r62, w^2])/3 + G[r62, w^2, w^2]/3 + 
   G[w^(-2), 0, w^2]/3 - G[w^(-2), r61, w^2]/3 - G[w^(-2), r62, w^2]/3 + 
   2*G[-w^(-1), 0, -w] - 4*G[-w^(-1), 1, -w])*G[-w^(-1), r61, z3] + 
 2*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), r62, -w] + 
 2*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, -w] - 
 4*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), r62, -w] - 
 2*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, -w] - 
 2*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, -w] - 
 2*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), r62, -w] - 
 2*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, -w] + 
 4*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), r62, -w] + 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, -w] + 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, -w] - 
 2*G[0, w]*G[-w, w^2]*G[-w^(-1), r62, -w] - 2*G[0, w^2]*G[-w, w^2]*
  G[-w^(-1), r62, -w] + 4*G[1, w]*G[-w, w^2]*G[-w^(-1), r62, -w] + 
 2*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), r62, -w] + 
 2*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), r62, -w] + 
 (13*Pi^2*G[-w^(-1), r62, w^2])/6 - 2*G[0, -w]^2*G[-w^(-1), r62, w^2] - 
 ((4*I)/3)*Pi*G[0, w]*G[-w^(-1), r62, w^2] - 
 4*G[0, -w]*G[0, w]*G[-w^(-1), r62, w^2] + 
 (2*I)*Pi*G[0, w^2]*G[-w^(-1), r62, w^2] - 
 (8*G[0, -w]*G[0, w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[0, w]*G[0, w^2]*G[-w^(-1), r62, w^2] + 
 23*G[0, w^2]^2*G[-w^(-1), r62, w^2] - 
 (10*G[0, w^2]*G[1, r7]*G[-w^(-1), r62, w^2])/3 + 
 4*G[0, -w]*G[1, -w]*G[-w^(-1), r62, w^2] - 
 (8*G[0, w^2]*G[1, -w]*G[-w^(-1), r62, w^2])/3 + 
 ((32*I)/3)*Pi*G[1, w]*G[-w^(-1), r62, w^2] + 
 8*G[0, -w]*G[1, w]*G[-w^(-1), r62, w^2] - 
 8*G[0, w^2]*G[1, w]*G[-w^(-1), r62, w^2] - ((16*I)/3)*Pi*G[1, w^2]*
  G[-w^(-1), r62, w^2] + (16*G[0, w]*G[1, w^2]*G[-w^(-1), r62, w^2])/3 + 
 (8*G[0, w^2]*G[1, w^2]*G[-w^(-1), r62, w^2])/3 + 
 (16*G[1, r7]*G[1, w^2]*G[-w^(-1), r62, w^2])/3 - 
 (32*G[1, w]*G[1, w^2]*G[-w^(-1), r62, w^2])/3 - 
 (4*I)*Pi*G[r1, w]*G[-w^(-1), r62, w^2] - 
 (4*I)*Pi*G[r2, w]*G[-w^(-1), r62, w^2] + 4*G[0, w]*G[r61, -w]*
  G[-w^(-1), r62, w^2] + 4*G[0, w^2]*G[r61, -w]*G[-w^(-1), r62, w^2] - 
 8*G[1, w]*G[r61, -w]*G[-w^(-1), r62, w^2] - ((16*I)/3)*Pi*G[r61, w^2]*
  G[-w^(-1), r62, w^2] + 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), r62, w^2] + 
 (4*G[0, w]*G[r61, w^2]*G[-w^(-1), r62, w^2])/3 - 
 47*G[0, w^2]*G[r61, w^2]*G[-w^(-1), r62, w^2] + 
 (16*G[1, r7]*G[r61, w^2]*G[-w^(-1), r62, w^2])/3 - 
 (8*G[1, w]*G[r61, w^2]*G[-w^(-1), r62, w^2])/3 - 
 4*G[r61, -w]*G[r61, w^2]*G[-w^(-1), r62, w^2] + 
 (68*G[r61, w^2]^2*G[-w^(-1), r62, w^2])/3 + 
 4*G[0, w]*G[r62, -w]*G[-w^(-1), r62, w^2] + 
 4*G[0, w^2]*G[r62, -w]*G[-w^(-1), r62, w^2] - 
 8*G[1, w]*G[r62, -w]*G[-w^(-1), r62, w^2] - 4*G[r61, w^2]*G[r62, -w]*
  G[-w^(-1), r62, w^2] - ((16*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 4*G[0, -w]*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 (4*G[0, w]*G[r62, w^2]*G[-w^(-1), r62, w^2])/3 - 
 47*G[0, w^2]*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 (16*G[1, r7]*G[r62, w^2]*G[-w^(-1), r62, w^2])/3 - 
 (8*G[1, w]*G[r62, w^2]*G[-w^(-1), r62, w^2])/3 - 
 4*G[r61, -w]*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 (136*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), r62, w^2])/3 - 
 4*G[r62, -w]*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 (68*G[r62, w^2]^2*G[-w^(-1), r62, w^2])/3 + (2*I)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), r62, w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] - 
 6*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] - 
 (20*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/3 - 
 5*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] - 
 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] + 
 12*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] + 
 6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] + 
 (11*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/3 + 
 (11*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/3 + 
 2*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), r62, w^2] - 
 4*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), r62, w^2] + 
 (4*I)*Pi*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/3 - 
 2*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2] + 
 (19*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/3 + 
 (G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/3 + 
 (14*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2] - 
 (26*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/3 - 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2] + 
 (4*I)*Pi*G[-w, w^2]*G[-w^(-1), r62, w^2] - 
 (7*G[0, -w]*G[-w, w^2]*G[-w^(-1), r62, w^2])/3 - 
 2*G[0, w]*G[-w, w^2]*G[-w^(-1), r62, w^2] + 
 (19*G[0, w^2]*G[-w, w^2]*G[-w^(-1), r62, w^2])/3 + 
 (G[1, r7]*G[-w, w^2]*G[-w^(-1), r62, w^2])/3 + 
 (14*G[1, -w]*G[-w, w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[1, w]*G[-w, w^2]*G[-w^(-1), r62, w^2] - 
 (26*G[1, w^2]*G[-w, w^2]*G[-w^(-1), r62, w^2])/3 - 
 2*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), r62, w^2] - 
 2*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), r62, w^2] + 
 6*G[0, 0, -w]*G[-w^(-1), r62, w^2] + (16*G[0, 0, w]*G[-w^(-1), r62, w^2])/
  3 - (67*G[0, 0, w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[0, 1, r7]*G[-w^(-1), r62, w^2] - 4*G[0, 1, -w]*G[-w^(-1), r62, w^2] - 
 (32*G[0, 1, w]*G[-w^(-1), r62, w^2])/3 - 
 4*G[0, r61, -w]*G[-w^(-1), r62, w^2] + 
 (67*G[0, r61, w^2]*G[-w^(-1), r62, w^2])/3 - 
 4*G[0, r62, -w]*G[-w^(-1), r62, w^2] + 
 (67*G[0, r62, w^2]*G[-w^(-1), r62, w^2])/3 + 
 2*G[0, -w, -w]*G[-w^(-1), r62, w^2] + (G[0, w^2, w^2]*G[-w^(-1), r62, w^2])/
  3 - (56*G[1, 0, w]*G[-w^(-1), r62, w^2])/3 - 
 (16*G[1, 1, r7]*G[-w^(-1), r62, w^2])/3 + 
 (112*G[1, 1, w]*G[-w^(-1), r62, w^2])/3 - 
 4*G[1, -w, -w]*G[-w^(-1), r62, w^2] + 4*G[r1, 0, w]*G[-w^(-1), r62, w^2] - 
 8*G[r1, 1, w]*G[-w^(-1), r62, w^2] + 4*G[r2, 0, w]*G[-w^(-1), r62, w^2] - 
 8*G[r2, 1, w]*G[-w^(-1), r62, w^2] - 4*G[r61, 0, -w]*G[-w^(-1), r62, w^2] + 
 (68*G[r61, 0, w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[r61, r61, -w]*G[-w^(-1), r62, w^2] - 
 (68*G[r61, r61, w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[r61, r62, -w]*G[-w^(-1), r62, w^2] - 
 (68*G[r61, r62, w^2]*G[-w^(-1), r62, w^2])/3 - 
 (G[r61, w^2, w^2]*G[-w^(-1), r62, w^2])/3 - 
 4*G[r62, 0, -w]*G[-w^(-1), r62, w^2] + 
 (68*G[r62, 0, w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[r62, r61, -w]*G[-w^(-1), r62, w^2] - 
 (68*G[r62, r61, w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[r62, r62, -w]*G[-w^(-1), r62, w^2] - 
 (68*G[r62, r62, w^2]*G[-w^(-1), r62, w^2])/3 - 
 (G[r62, w^2, w^2]*G[-w^(-1), r62, w^2])/3 - 
 (G[w^(-2), 0, w^2]*G[-w^(-1), r62, w^2])/3 + 
 (G[w^(-2), r61, w^2]*G[-w^(-1), r62, w^2])/3 + 
 (G[w^(-2), r62, w^2]*G[-w^(-1), r62, w^2])/3 - 
 2*G[-w^(-1), 0, -w]*G[-w^(-1), r62, w^2] + 
 4*G[-w^(-1), 1, -w]*G[-w^(-1), r62, w^2] + 
 ((-13*Pi^2)/6 + 2*G[0, -w]^2 + ((4*I)/3)*Pi*G[0, w] + 4*G[0, -w]*G[0, w] - 
   (2*I)*Pi*G[0, w^2] + (8*G[0, -w]*G[0, w^2])/3 - 2*G[0, w]*G[0, w^2] - 
   21*G[0, w^2]^2 + (10*G[0, w^2]*G[1, r7])/3 - 4*G[0, -w]*G[1, -w] + 
   (8*G[0, w^2]*G[1, -w])/3 - ((32*I)/3)*Pi*G[1, w] - 8*G[0, -w]*G[1, w] + 
   4*G[0, w^2]*G[1, w] + ((16*I)/3)*Pi*G[1, w^2] - (16*G[0, w]*G[1, w^2])/3 - 
   (8*G[0, w^2]*G[1, w^2])/3 - (16*G[1, r7]*G[1, w^2])/3 + 
   (32*G[1, w]*G[1, w^2])/3 + (4*I)*Pi*G[r1, w] + (4*I)*Pi*G[r2, w] - 
   4*G[0, w]*G[r61, -w] - 4*G[0, w^2]*G[r61, -w] + 8*G[1, w]*G[r61, -w] + 
   ((16*I)/3)*Pi*G[r61, w^2] - 4*G[0, -w]*G[r61, w^2] - 
   (4*G[0, w]*G[r61, w^2])/3 + 45*G[0, w^2]*G[r61, w^2] - 
   (16*G[1, r7]*G[r61, w^2])/3 + (8*G[1, w]*G[r61, w^2])/3 + 
   4*G[r61, -w]*G[r61, w^2] - (68*G[r61, w^2]^2)/3 - 4*G[0, w]*G[r62, -w] - 
   4*G[0, w^2]*G[r62, -w] + 8*G[1, w]*G[r62, -w] + 4*G[r61, w^2]*G[r62, -w] + 
   ((16*I)/3)*Pi*G[r62, w^2] - 4*G[0, -w]*G[r62, w^2] - 
   (4*G[0, w]*G[r62, w^2])/3 + 45*G[0, w^2]*G[r62, w^2] - 
   (16*G[1, r7]*G[r62, w^2])/3 + (8*G[1, w]*G[r62, w^2])/3 + 
   4*G[r61, -w]*G[r62, w^2] - (136*G[r61, w^2]*G[r62, w^2])/3 + 
   4*G[r62, -w]*G[r62, w^2] - (68*G[r62, w^2]^2)/3 - 
   ((10*I)/3)*Pi*G[w^(-2), w^2] - G[0, -w]*G[w^(-2), w^2] + 
   (10*G[0, w]*G[w^(-2), w^2])/3 + (2*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (13*G[1, r7]*G[w^(-2), w^2])/3 + 2*G[1, -w]*G[w^(-2), w^2] - 
   (20*G[1, w]*G[w^(-2), w^2])/3 - 2*G[1, w^2]*G[w^(-2), w^2] + 
   (G[r61, w^2]*G[w^(-2), w^2])/3 + (G[r62, w^2]*G[w^(-2), w^2])/3 - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] - 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] + (7*G[0, -w]*G[-w^(-1), w^2])/3 + 
   (8*G[0, w]*G[-w^(-1), w^2])/3 - (7*G[0, w^2]*G[-w^(-1), w^2])/3 + 
   (G[1, r7]*G[-w^(-1), w^2])/3 - (14*G[1, -w]*G[-w^(-1), w^2])/3 - 
   (16*G[1, w]*G[-w^(-1), w^2])/3 + (14*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   ((8*I)/3)*Pi*G[-w, w^2] + (7*G[0, -w]*G[-w, w^2])/3 + 
   (8*G[0, w]*G[-w, w^2])/3 - (7*G[0, w^2]*G[-w, w^2])/3 + 
   (G[1, r7]*G[-w, w^2])/3 - (14*G[1, -w]*G[-w, w^2])/3 - 
   (16*G[1, w]*G[-w, w^2])/3 + (14*G[1, w^2]*G[-w, w^2])/3 - 6*G[0, 0, -w] - 
   (16*G[0, 0, w])/3 + (67*G[0, 0, w^2])/3 - 4*G[0, 1, r7] + 4*G[0, 1, -w] + 
   (32*G[0, 1, w])/3 + 4*G[0, r61, -w] - (67*G[0, r61, w^2])/3 + 
   4*G[0, r62, -w] - (67*G[0, r62, w^2])/3 - 2*G[0, -w, -w] - 
   G[0, w^2, w^2]/3 + (56*G[1, 0, w])/3 + (16*G[1, 1, r7])/3 - 
   (112*G[1, 1, w])/3 + 4*G[1, -w, -w] - 4*G[r1, 0, w] + 8*G[r1, 1, w] - 
   4*G[r2, 0, w] + 8*G[r2, 1, w] + 4*G[r61, 0, -w] - (68*G[r61, 0, w^2])/3 - 
   4*G[r61, r61, -w] + (68*G[r61, r61, w^2])/3 - 4*G[r61, r62, -w] + 
   (68*G[r61, r62, w^2])/3 + G[r61, w^2, w^2]/3 + 4*G[r62, 0, -w] - 
   (68*G[r62, 0, w^2])/3 - 4*G[r62, r61, -w] + (68*G[r62, r61, w^2])/3 - 
   4*G[r62, r62, -w] + (68*G[r62, r62, w^2])/3 + G[r62, w^2, w^2]/3 + 
   G[w^(-2), 0, w^2]/3 - G[w^(-2), r61, w^2]/3 - G[w^(-2), r62, w^2]/3 + 
   2*G[-w^(-1), 0, -w] - 4*G[-w^(-1), 1, -w])*G[-w^(-1), r62, z3] - 
 (13*Pi^2*G[-w^(-1), w^(-2), w^2])/12 + 
 (71*G[0, -w]^2*G[-w^(-1), w^(-2), w^2])/18 - 
 (10*I)*Pi*G[0, w]*G[-w^(-1), w^(-2), w^2] - 
 3*G[0, -w]*G[0, w]*G[-w^(-1), w^(-2), w^2] - 
 ((7*I)/3)*Pi*G[0, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (7*G[0, -w]*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 7*G[0, w]*G[0, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (32*G[0, w^2]^2*G[-w^(-1), w^(-2), w^2])/9 - 
 (I/2)*Pi*G[1, r7]*G[-w^(-1), w^(-2), w^2] + 
 (73*G[0, w^2]*G[1, r7]*G[-w^(-1), w^(-2), w^2])/18 - 
 (67*G[0, -w]*G[1, -w]*G[-w^(-1), w^(-2), w^2])/9 + 
 4*G[0, w]*G[1, -w]*G[-w^(-1), w^(-2), w^2] - 
 (20*G[0, w^2]*G[1, -w]*G[-w^(-1), w^(-2), w^2])/3 - 
 (8*G[1, -w]^2*G[-w^(-1), w^(-2), w^2])/9 - 
 (4*I)*Pi*G[1, w]*G[-w^(-1), w^(-2), w^2] + 
 6*G[0, -w]*G[1, w]*G[-w^(-1), w^(-2), w^2] - 
 2*G[0, w^2]*G[1, w]*G[-w^(-1), w^(-2), w^2] - 
 8*G[1, -w]*G[1, w]*G[-w^(-1), w^(-2), w^2] + 
 ((22*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^(-2), w^2] - 
 (4*G[0, -w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (28*G[0, w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (41*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/9 - 
 (40*G[1, r7]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/9 + 
 (8*G[1, -w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (56*G[1, w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (52*G[1, w^2]^2*G[-w^(-1), w^(-2), w^2])/9 + 
 (12*I)*Pi*G[r1, w]*G[-w^(-1), w^(-2), w^2] + 
 (12*I)*Pi*G[r2, w]*G[-w^(-1), w^(-2), w^2] + 
 G[0, w]*G[r61, -w]*G[-w^(-1), w^(-2), w^2] + 
 G[0, w^2]*G[r61, -w]*G[-w^(-1), w^(-2), w^2] - 
 2*G[1, w]*G[r61, -w]*G[-w^(-1), w^(-2), w^2] + 
 ((4*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 G[0, -w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 G[0, w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2] - 
 (61*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (10*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 2*G[1, w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 8*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2] - 
 G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (19*G[r61, w^2]^2*G[-w^(-1), w^(-2), w^2])/3 + 
 G[0, w]*G[r62, -w]*G[-w^(-1), w^(-2), w^2] + 
 G[0, w^2]*G[r62, -w]*G[-w^(-1), w^(-2), w^2] - 
 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^(-2), w^2] - 
 G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^(-2), w^2] + 
 ((4*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 G[0, -w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 G[0, w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] - 
 (61*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (10*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 2*G[1, w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 8*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] - 
 G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (38*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (19*G[r62, w^2]^2*G[-w^(-1), w^(-2), w^2])/3 - 
 (3*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2] + 
 G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2] + 
 3*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2] + 
 (11*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 2*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2] - 
 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2] - 
 6*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2] + 
 2*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2] - 
 (13*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (13*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (25*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^(-2), w^2])/6 + 
 (25*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^(-2), w^2])/3 + 
 (I/3)*Pi*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2] - 
 (35*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 (70*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (2*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (I/3)*Pi*G[-w, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (13*G[0, -w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (G[0, w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (G[0, w^2]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (G[1, r7]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (26*G[1, -w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (2*G[1, w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (G[1, w^2]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (53*G[0, 0, -w]*G[-w^(-1), w^(-2), w^2])/18 + 
 (81*G[0, 0, w]*G[-w^(-1), w^(-2), w^2])/2 - 
 (62*G[0, 0, w^2]*G[-w^(-1), w^(-2), w^2])/9 - 
 (G[0, 1, r7]*G[-w^(-1), w^(-2), w^2])/6 + 
 (71*G[0, 1, -w]*G[-w^(-1), w^(-2), w^2])/9 - 
 17*G[0, 1, w]*G[-w^(-1), w^(-2), w^2] + 
 (91*G[0, 1, w^2]*G[-w^(-1), w^(-2), w^2])/9 - 
 G[0, r61, -w]*G[-w^(-1), w^(-2), w^2] + 
 (11*G[0, r61, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 G[0, r62, -w]*G[-w^(-1), w^(-2), w^2] + 
 (11*G[0, r62, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (25*G[0, -w, -w]*G[-w^(-1), w^(-2), w^2])/6 + 
 (13*G[0, w^2, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (4*G[1, 0, -w]*G[-w^(-1), w^(-2), w^2])/9 + 
 7*G[1, 0, w]*G[-w^(-1), w^(-2), w^2] + 
 (22*G[1, 0, w^2]*G[-w^(-1), w^(-2), w^2])/9 + 
 (13*G[1, 1, r7]*G[-w^(-1), w^(-2), w^2])/18 + 
 (8*G[1, 1, -w]*G[-w^(-1), w^(-2), w^2])/9 - 
 14*G[1, 1, w]*G[-w^(-1), w^(-2), w^2] + 
 (28*G[1, 1, w^2]*G[-w^(-1), w^(-2), w^2])/9 - 
 4*G[1, r61, w^2]*G[-w^(-1), w^(-2), w^2] - 
 4*G[1, r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (25*G[1, -w, -w]*G[-w^(-1), w^(-2), w^2])/3 - 
 12*G[r1, 0, w]*G[-w^(-1), w^(-2), w^2] + 
 24*G[r1, 1, w]*G[-w^(-1), w^(-2), w^2] - 
 12*G[r2, 0, w]*G[-w^(-1), w^(-2), w^2] + 
 24*G[r2, 1, w]*G[-w^(-1), w^(-2), w^2] - 
 G[r61, 0, -w]*G[-w^(-1), w^(-2), w^2] + 
 (25*G[r61, 0, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 4*G[r61, 1, w^2]*G[-w^(-1), w^(-2), w^2] + 
 G[r61, r61, -w]*G[-w^(-1), w^(-2), w^2] - 
 (19*G[r61, r61, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 G[r61, r62, -w]*G[-w^(-1), w^(-2), w^2] - 
 (19*G[r61, r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (13*G[r61, w^2, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 G[r62, 0, -w]*G[-w^(-1), w^(-2), w^2] + 
 (25*G[r62, 0, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 4*G[r62, 1, w^2]*G[-w^(-1), w^(-2), w^2] + 
 G[r62, r61, -w]*G[-w^(-1), w^(-2), w^2] - 
 (19*G[r62, r61, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 G[r62, r62, -w]*G[-w^(-1), w^(-2), w^2] - 
 (19*G[r62, r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (13*G[r62, w^2, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (13*G[w^(-2), 0, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 (13*G[w^(-2), r61, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 (13*G[w^(-2), r62, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 (25*G[-w^(-1), 0, -w]*G[-w^(-1), w^(-2), w^2])/6 + 
 (71*G[-w^(-1), 0, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (25*G[-w^(-1), 1, -w]*G[-w^(-1), w^(-2), w^2])/3 - 
 (71*G[-w^(-1), 1, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 4*G[0, -w]*G[0, w^2]*G[-w^(-1), -w^(-1), -w] + 
 8*G[0, w^2]*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 
 (7*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), -w])/3 + 
 (14*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), -w])/3 + 
 (19*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), -w])/3 - 
 (38*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), -w])/3 + 
 (19*G[0, -w]*G[-w, w^2]*G[-w^(-1), -w^(-1), -w])/3 - 
 (38*G[1, -w]*G[-w, w^2]*G[-w^(-1), -w^(-1), -w])/3 + 
 (11*Pi^2*G[-w^(-1), -w^(-1), w^2])/12 - 
 (181*G[0, -w]^2*G[-w^(-1), -w^(-1), w^2])/18 + 
 (2*I)*Pi*G[0, w]*G[-w^(-1), -w^(-1), w^2] + 
 G[0, -w]*G[0, w]*G[-w^(-1), -w^(-1), w^2] - ((13*I)/3)*Pi*G[0, w^2]*
  G[-w^(-1), -w^(-1), w^2] + (7*G[0, -w]*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/
  3 + (13*G[0, w]*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (131*G[0, w^2]^2*G[-w^(-1), -w^(-1), w^2])/18 + 
 (I/2)*Pi*G[1, r7]*G[-w^(-1), -w^(-1), w^2] + 
 (G[0, w^2]*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/18 + 
 (293*G[0, -w]*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/9 - 
 (8*G[0, w^2]*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (224*G[1, -w]^2*G[-w^(-1), -w^(-1), w^2])/9 - 
 (4*I)*Pi*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[0, -w]*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
 (14*G[0, w^2]*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
 ((2*I)/3)*Pi*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (8*G[0, -w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (8*G[0, w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (139*G[0, w^2]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/9 + 
 (32*G[1, r7]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/9 - 
 (16*G[1, -w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (16*G[1, w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (52*G[1, w^2]^2*G[-w^(-1), -w^(-1), w^2])/9 - 
 G[0, w]*G[r61, -w]*G[-w^(-1), -w^(-1), w^2] - 
 G[0, w^2]*G[r61, -w]*G[-w^(-1), -w^(-1), w^2] + 
 2*G[1, w]*G[r61, -w]*G[-w^(-1), -w^(-1), w^2] + 
 ((4*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[0, -w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (G[0, w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 6*G[0, w^2]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (2*G[1, r7]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (2*G[1, w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 8*G[1, w^2]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[r61, w^2]^2*G[-w^(-1), -w^(-1), w^2] - G[0, w]*G[r62, -w]*
  G[-w^(-1), -w^(-1), w^2] - G[0, w^2]*G[r62, -w]*G[-w^(-1), -w^(-1), w^2] + 
 2*G[1, w]*G[r62, -w]*G[-w^(-1), -w^(-1), w^2] + 
 G[r61, w^2]*G[r62, -w]*G[-w^(-1), -w^(-1), w^2] + 
 ((4*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[0, -w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (G[0, w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 6*G[0, w^2]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (2*G[1, r7]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (2*G[1, w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 8*G[1, w^2]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[r62, -w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[r62, w^2]^2*G[-w^(-1), -w^(-1), w^2] + 
 (7*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (14*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (23*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), -w^(-1), w^2])/6 - 
 (23*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), -w^(-1), w^2])/3 + 
 ((10*I)/3)*Pi*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2] - 
 3*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (10*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/6 - 
 (5*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
 6*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (20*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (5*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 ((10*I)/3)*Pi*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 7*G[0, -w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (10*G[0, w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (5*G[0, w^2]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/6 - 
 (5*G[1, r7]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
 14*G[1, -w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (20*G[1, w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (5*G[1, w^2]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (163*G[0, 0, -w]*G[-w^(-1), -w^(-1), w^2])/18 - 
 (15*G[0, 0, w]*G[-w^(-1), -w^(-1), w^2])/2 + 
 (107*G[0, 0, w^2]*G[-w^(-1), -w^(-1), w^2])/18 - 
 (G[0, 1, r7]*G[-w^(-1), -w^(-1), w^2])/6 - 
 (181*G[0, 1, -w]*G[-w^(-1), -w^(-1), w^2])/9 + 
 3*G[0, 1, w]*G[-w^(-1), -w^(-1), w^2] - 
 (53*G[0, 1, w^2]*G[-w^(-1), -w^(-1), w^2])/9 + 
 G[0, r61, -w]*G[-w^(-1), -w^(-1), w^2] - 
 3*G[0, r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[0, r62, -w]*G[-w^(-1), -w^(-1), w^2] - 
 3*G[0, r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (23*G[0, -w, -w]*G[-w^(-1), -w^(-1), w^2])/6 - 
 (112*G[1, 0, -w]*G[-w^(-1), -w^(-1), w^2])/9 + 
 3*G[1, 0, w]*G[-w^(-1), -w^(-1), w^2] - 
 (86*G[1, 0, w^2]*G[-w^(-1), -w^(-1), w^2])/9 - 
 (5*G[1, 1, r7]*G[-w^(-1), -w^(-1), w^2])/18 + 
 (224*G[1, 1, -w]*G[-w^(-1), -w^(-1), w^2])/9 - 
 6*G[1, 1, w]*G[-w^(-1), -w^(-1), w^2] + 
 (100*G[1, 1, w^2]*G[-w^(-1), -w^(-1), w^2])/9 + 
 4*G[1, r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 4*G[1, r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (23*G[1, -w, -w]*G[-w^(-1), -w^(-1), w^2])/3 + 
 G[r61, 0, -w]*G[-w^(-1), -w^(-1), w^2] - 
 3*G[r61, 0, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 4*G[r61, 1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[r61, r61, -w]*G[-w^(-1), -w^(-1), w^2] + 
 G[r61, r61, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[r61, r62, -w]*G[-w^(-1), -w^(-1), w^2] + 
 G[r61, r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[r62, 0, -w]*G[-w^(-1), -w^(-1), w^2] - 
 3*G[r62, 0, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 4*G[r62, 1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[r62, r61, -w]*G[-w^(-1), -w^(-1), w^2] + 
 G[r62, r61, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[r62, r62, -w]*G[-w^(-1), -w^(-1), w^2] + 
 G[r62, r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (23*G[-w^(-1), 0, -w]*G[-w^(-1), -w^(-1), w^2])/6 - 
 (G[-w^(-1), 0, w^2]*G[-w^(-1), -w^(-1), w^2])/6 + 
 (23*G[-w^(-1), 1, -w]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (G[-w^(-1), 1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (29*Pi^2*G[-w^(-1), -w, w^2])/12 + (179*G[0, -w]^2*G[-w^(-1), -w, w^2])/18 - 
 (14*I)*Pi*G[0, w]*G[-w^(-1), -w, w^2] + 
 G[0, -w]*G[0, w]*G[-w^(-1), -w, w^2] - ((13*I)/3)*Pi*G[0, w^2]*
  G[-w^(-1), -w, w^2] + (43*G[0, -w]*G[0, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (23*G[0, w]*G[0, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (131*G[0, w^2]^2*G[-w^(-1), -w, w^2])/18 + 
 (I/2)*Pi*G[1, r7]*G[-w^(-1), -w, w^2] + 
 (G[0, w^2]*G[1, r7]*G[-w^(-1), -w, w^2])/18 - 
 (355*G[0, -w]*G[1, -w]*G[-w^(-1), -w, w^2])/9 - 
 (80*G[0, w^2]*G[1, -w]*G[-w^(-1), -w, w^2])/3 + 
 (352*G[1, -w]^2*G[-w^(-1), -w, w^2])/9 - 
 (4*I)*Pi*G[1, w]*G[-w^(-1), -w, w^2] - 2*G[0, -w]*G[1, w]*
  G[-w^(-1), -w, w^2] - (14*G[0, w^2]*G[1, w]*G[-w^(-1), -w, w^2])/3 - 
 ((2*I)/3)*Pi*G[1, w^2]*G[-w^(-1), -w, w^2] + 
 (8*G[0, -w]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (8*G[0, w]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (139*G[0, w^2]*G[1, w^2]*G[-w^(-1), -w, w^2])/9 + 
 (32*G[1, r7]*G[1, w^2]*G[-w^(-1), -w, w^2])/9 - 
 (16*G[1, -w]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (16*G[1, w]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (52*G[1, w^2]^2*G[-w^(-1), -w, w^2])/9 + (16*I)*Pi*G[r1, w]*
  G[-w^(-1), -w, w^2] + (16*I)*Pi*G[r2, w]*G[-w^(-1), -w, w^2] - 
 G[0, w]*G[r61, -w]*G[-w^(-1), -w, w^2] - G[0, w^2]*G[r61, -w]*
  G[-w^(-1), -w, w^2] + 2*G[1, w]*G[r61, -w]*G[-w^(-1), -w, w^2] + 
 ((4*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), -w, w^2] - 
 G[0, -w]*G[r61, w^2]*G[-w^(-1), -w, w^2] - 
 (G[0, w]*G[r61, w^2]*G[-w^(-1), -w, w^2])/3 + 
 6*G[0, w^2]*G[r61, w^2]*G[-w^(-1), -w, w^2] + 
 (2*G[1, r7]*G[r61, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (2*G[1, w]*G[r61, w^2]*G[-w^(-1), -w, w^2])/3 - 
 8*G[1, w^2]*G[r61, w^2]*G[-w^(-1), -w, w^2] + 
 G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w, w^2] - 
 G[r61, w^2]^2*G[-w^(-1), -w, w^2] - G[0, w]*G[r62, -w]*G[-w^(-1), -w, w^2] - 
 G[0, w^2]*G[r62, -w]*G[-w^(-1), -w, w^2] + 
 2*G[1, w]*G[r62, -w]*G[-w^(-1), -w, w^2] + G[r61, w^2]*G[r62, -w]*
  G[-w^(-1), -w, w^2] + ((4*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), -w, w^2] - 
 G[0, -w]*G[r62, w^2]*G[-w^(-1), -w, w^2] - 
 (G[0, w]*G[r62, w^2]*G[-w^(-1), -w, w^2])/3 + 
 6*G[0, w^2]*G[r62, w^2]*G[-w^(-1), -w, w^2] + 
 (2*G[1, r7]*G[r62, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (2*G[1, w]*G[r62, w^2]*G[-w^(-1), -w, w^2])/3 - 
 8*G[1, w^2]*G[r62, w^2]*G[-w^(-1), -w, w^2] + 
 G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w, w^2] - 
 2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), -w, w^2] + 
 G[r62, -w]*G[r62, w^2]*G[-w^(-1), -w, w^2] - 
 G[r62, w^2]^2*G[-w^(-1), -w, w^2] + 
 (17*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/3 - 
 (34*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/3 - 
 (G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), -w, w^2])/6 + 
 (G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), -w, w^2])/3 + 
 ((10*I)/3)*Pi*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2] - 
 (67*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/3 - 
 (10*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/3 + 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/6 - 
 (5*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/2 + 
 (134*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/3 + 
 (20*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/3 - 
 (5*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/3 + 
 ((10*I)/3)*Pi*G[-w, w^2]*G[-w^(-1), -w, w^2] - 
 (55*G[0, -w]*G[-w, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (10*G[0, w]*G[-w, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (5*G[0, w^2]*G[-w, w^2]*G[-w^(-1), -w, w^2])/6 - 
 (5*G[1, r7]*G[-w, w^2]*G[-w^(-1), -w, w^2])/2 + 
 (110*G[1, -w]*G[-w, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (20*G[1, w]*G[-w, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (5*G[1, w^2]*G[-w, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (197*G[0, 0, -w]*G[-w^(-1), -w, w^2])/18 + 
 (49*G[0, 0, w]*G[-w^(-1), -w, w^2])/2 + 
 (35*G[0, 0, w^2]*G[-w^(-1), -w, w^2])/18 - (G[0, 1, r7]*G[-w^(-1), -w, w^2])/
  6 + (179*G[0, 1, -w]*G[-w^(-1), -w, w^2])/9 - 
 29*G[0, 1, w]*G[-w^(-1), -w, w^2] + (19*G[0, 1, w^2]*G[-w^(-1), -w, w^2])/
  9 + G[0, r61, -w]*G[-w^(-1), -w, w^2] - 
 3*G[0, r61, w^2]*G[-w^(-1), -w, w^2] + G[0, r62, -w]*G[-w^(-1), -w, w^2] - 
 3*G[0, r62, w^2]*G[-w^(-1), -w, w^2] - (G[0, -w, -w]*G[-w^(-1), -w, w^2])/
  6 + (176*G[1, 0, -w]*G[-w^(-1), -w, w^2])/9 + 
 3*G[1, 0, w]*G[-w^(-1), -w, w^2] - (86*G[1, 0, w^2]*G[-w^(-1), -w, w^2])/9 - 
 (5*G[1, 1, r7]*G[-w^(-1), -w, w^2])/18 - 
 (352*G[1, 1, -w]*G[-w^(-1), -w, w^2])/9 - 6*G[1, 1, w]*G[-w^(-1), -w, w^2] + 
 (100*G[1, 1, w^2]*G[-w^(-1), -w, w^2])/9 + 
 4*G[1, r61, w^2]*G[-w^(-1), -w, w^2] + 
 4*G[1, r62, w^2]*G[-w^(-1), -w, w^2] + (G[1, -w, -w]*G[-w^(-1), -w, w^2])/
  3 - 16*G[r1, 0, w]*G[-w^(-1), -w, w^2] + 
 32*G[r1, 1, w]*G[-w^(-1), -w, w^2] - 16*G[r2, 0, w]*G[-w^(-1), -w, w^2] + 
 32*G[r2, 1, w]*G[-w^(-1), -w, w^2] + G[r61, 0, -w]*G[-w^(-1), -w, w^2] - 
 3*G[r61, 0, w^2]*G[-w^(-1), -w, w^2] + 
 4*G[r61, 1, w^2]*G[-w^(-1), -w, w^2] - G[r61, r61, -w]*G[-w^(-1), -w, w^2] + 
 G[r61, r61, w^2]*G[-w^(-1), -w, w^2] - G[r61, r62, -w]*G[-w^(-1), -w, w^2] + 
 G[r61, r62, w^2]*G[-w^(-1), -w, w^2] + G[r62, 0, -w]*G[-w^(-1), -w, w^2] - 
 3*G[r62, 0, w^2]*G[-w^(-1), -w, w^2] + 
 4*G[r62, 1, w^2]*G[-w^(-1), -w, w^2] - G[r62, r61, -w]*G[-w^(-1), -w, w^2] + 
 G[r62, r61, w^2]*G[-w^(-1), -w, w^2] - G[r62, r62, -w]*G[-w^(-1), -w, w^2] + 
 G[r62, r62, w^2]*G[-w^(-1), -w, w^2] + 
 (G[-w^(-1), 0, -w]*G[-w^(-1), -w, w^2])/6 + 
 (95*G[-w^(-1), 0, w^2]*G[-w^(-1), -w, w^2])/6 - 
 (G[-w^(-1), 1, -w]*G[-w^(-1), -w, w^2])/3 - 
 (95*G[-w^(-1), 1, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (Pi^2*G[-w^(-1), w^2, w^2])/4 - (G[0, -w]^2*G[-w^(-1), w^2, w^2])/18 + 
 (2*I)*Pi*G[0, w]*G[-w^(-1), w^2, w^2] - 3*G[0, -w]*G[0, w]*
  G[-w^(-1), w^2, w^2] - ((7*I)/3)*Pi*G[0, w^2]*G[-w^(-1), w^2, w^2] - 
 (17*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 3*G[0, w]*G[0, w^2]*G[-w^(-1), w^2, w^2] + 
 (32*G[0, w^2]^2*G[-w^(-1), w^2, w^2])/9 - 
 (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2, w^2] + 
 (73*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2, w^2])/18 + 
 (5*G[0, -w]*G[1, -w]*G[-w^(-1), w^2, w^2])/9 + 
 4*G[0, w]*G[1, -w]*G[-w^(-1), w^2, w^2] + 
 (28*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2, w^2])/3 - 
 (8*G[1, -w]^2*G[-w^(-1), w^2, w^2])/9 - 
 (4*I)*Pi*G[1, w]*G[-w^(-1), w^2, w^2] + 6*G[0, -w]*G[1, w]*
  G[-w^(-1), w^2, w^2] - 2*G[0, w^2]*G[1, w]*G[-w^(-1), w^2, w^2] - 
 8*G[1, -w]*G[1, w]*G[-w^(-1), w^2, w^2] + ((22*I)/3)*Pi*G[1, w^2]*
  G[-w^(-1), w^2, w^2] - (4*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (28*G[0, w]*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (41*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2, w^2])/9 - 
 (40*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2, w^2])/9 + 
 (8*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (56*G[1, w]*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (52*G[1, w^2]^2*G[-w^(-1), w^2, w^2])/9 + 
 G[0, w]*G[r61, -w]*G[-w^(-1), w^2, w^2] + G[0, w^2]*G[r61, -w]*
  G[-w^(-1), w^2, w^2] - 2*G[1, w]*G[r61, -w]*G[-w^(-1), w^2, w^2] + 
 ((4*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), w^2, w^2] + 
 G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2, w^2] + 
 G[0, w]*G[r61, w^2]*G[-w^(-1), w^2, w^2] - 
 (61*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (10*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 2*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2, w^2] + 
 8*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2, w^2] - 
 G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2, w^2] + 
 (19*G[r61, w^2]^2*G[-w^(-1), w^2, w^2])/3 + 
 G[0, w]*G[r62, -w]*G[-w^(-1), w^2, w^2] + G[0, w^2]*G[r62, -w]*
  G[-w^(-1), w^2, w^2] - 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2, w^2] - 
 G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2, w^2] + 
 ((4*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), w^2, w^2] + 
 G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2, w^2] + 
 G[0, w]*G[r62, w^2]*G[-w^(-1), w^2, w^2] - 
 (61*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (10*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 2*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2, w^2] + 
 8*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2, w^2] - 
 G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2, w^2] + 
 (38*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2, w^2] + 
 (19*G[r62, w^2]^2*G[-w^(-1), w^2, w^2])/3 - ((13*I)/3)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), w^2, w^2] + (19*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/
  12 + (13*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (59*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/12 + 
 (11*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/4 - 
 (19*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (26*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (19*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (13*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/2 - 
 (13*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/2 - 
 (G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2, w^2])/6 + 
 (G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2, w^2])/3 + 
 ((5*I)/3)*Pi*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2] - 
 (G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/4 - 
 (5*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/12 - 
 (5*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/4 + 
 (G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (10*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (5*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/6 + 
 ((5*I)/3)*Pi*G[-w, w^2]*G[-w^(-1), w^2, w^2] + 
 (31*G[0, -w]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/4 - 
 (5*G[0, w]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (5*G[0, w^2]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/12 - 
 (5*G[1, r7]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/4 - 
 (31*G[1, -w]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (10*G[1, w]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (5*G[1, w^2]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/6 + 
 (19*G[0, 0, -w]*G[-w^(-1), w^2, w^2])/18 - 
 (7*G[0, 0, w]*G[-w^(-1), w^2, w^2])/2 + 
 (10*G[0, 0, w^2]*G[-w^(-1), w^2, w^2])/9 - 
 (G[0, 1, r7]*G[-w^(-1), w^2, w^2])/6 - (G[0, 1, -w]*G[-w^(-1), w^2, w^2])/
  9 + 7*G[0, 1, w]*G[-w^(-1), w^2, w^2] - 
 (53*G[0, 1, w^2]*G[-w^(-1), w^2, w^2])/9 - 
 G[0, r61, -w]*G[-w^(-1), w^2, w^2] + 
 (11*G[0, r61, w^2]*G[-w^(-1), w^2, w^2])/6 - 
 G[0, r62, -w]*G[-w^(-1), w^2, w^2] + 
 (11*G[0, r62, w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (G[0, -w, -w]*G[-w^(-1), w^2, w^2])/6 + 
 (13*G[0, w^2, w^2]*G[-w^(-1), w^2, w^2])/2 - 
 (4*G[1, 0, -w]*G[-w^(-1), w^2, w^2])/9 + 7*G[1, 0, w]*G[-w^(-1), w^2, w^2] + 
 (22*G[1, 0, w^2]*G[-w^(-1), w^2, w^2])/9 + 
 (13*G[1, 1, r7]*G[-w^(-1), w^2, w^2])/18 + 
 (8*G[1, 1, -w]*G[-w^(-1), w^2, w^2])/9 - 
 14*G[1, 1, w]*G[-w^(-1), w^2, w^2] + (28*G[1, 1, w^2]*G[-w^(-1), w^2, w^2])/
  9 - 4*G[1, r61, w^2]*G[-w^(-1), w^2, w^2] - 
 4*G[1, r62, w^2]*G[-w^(-1), w^2, w^2] + (G[1, -w, -w]*G[-w^(-1), w^2, w^2])/
  3 - G[r61, 0, -w]*G[-w^(-1), w^2, w^2] + 
 (25*G[r61, 0, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 4*G[r61, 1, w^2]*G[-w^(-1), w^2, w^2] + 
 G[r61, r61, -w]*G[-w^(-1), w^2, w^2] - 
 (19*G[r61, r61, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 G[r61, r62, -w]*G[-w^(-1), w^2, w^2] - 
 (19*G[r61, r62, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (13*G[r61, w^2, w^2]*G[-w^(-1), w^2, w^2])/2 - 
 G[r62, 0, -w]*G[-w^(-1), w^2, w^2] + 
 (25*G[r62, 0, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 4*G[r62, 1, w^2]*G[-w^(-1), w^2, w^2] + 
 G[r62, r61, -w]*G[-w^(-1), w^2, w^2] - 
 (19*G[r62, r61, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 G[r62, r62, -w]*G[-w^(-1), w^2, w^2] - 
 (19*G[r62, r62, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (13*G[r62, w^2, w^2]*G[-w^(-1), w^2, w^2])/2 - 
 (13*G[w^(-2), 0, w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (13*G[w^(-2), r61, w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (13*G[w^(-2), r62, w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (G[-w^(-1), 0, -w]*G[-w^(-1), w^2, w^2])/6 - 
 (G[-w^(-1), 0, w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (G[-w^(-1), 1, -w]*G[-w^(-1), w^2, w^2])/3 + 
 (G[-w^(-1), 1, w^2]*G[-w^(-1), w^2, w^2])/3 - 2*Pi^2*G[-w, -1, w^2] - 
 (12*I)*Pi*G[0, w]*G[-w, -1, w^2] - 12*G[0, w]*G[0, w^2]*G[-w, -1, w^2] + 
 (12*I)*Pi*G[r1, w]*G[-w, -1, w^2] + (12*I)*Pi*G[r2, w]*G[-w, -1, w^2] - 
 12*G[0, -w]*G[-w^(-1), w^2]*G[-w, -1, w^2] + 24*G[1, -w]*G[-w^(-1), w^2]*
  G[-w, -1, w^2] + 12*G[0, -w]*G[-w, w^2]*G[-w, -1, w^2] - 
 24*G[1, -w]*G[-w, w^2]*G[-w, -1, w^2] + 36*G[0, 0, w]*G[-w, -1, w^2] - 
 24*G[0, 1, w]*G[-w, -1, w^2] - 12*G[r1, 0, w]*G[-w, -1, w^2] + 
 24*G[r1, 1, w]*G[-w, -1, w^2] - 12*G[r2, 0, w]*G[-w, -1, w^2] + 
 24*G[r2, 1, w]*G[-w, -1, w^2] + 12*G[-w^(-1), 0, w^2]*G[-w, -1, w^2] - 
 24*G[-w^(-1), 1, w^2]*G[-w, -1, w^2] - (14*Pi^2*G[-w, 0, w^2])/3 + 
 (16*G[0, -w]^2*G[-w, 0, w^2])/9 + (2*I)*Pi*G[0, w]*G[-w, 0, w^2] - 
 2*G[0, -w]*G[0, w]*G[-w, 0, w^2] + ((20*I)/3)*Pi*G[0, w^2]*G[-w, 0, w^2] - 
 (34*G[0, -w]*G[0, w^2]*G[-w, 0, w^2])/3 - 
 (4*G[0, w]*G[0, w^2]*G[-w, 0, w^2])/3 - (335*G[0, w^2]^2*G[-w, 0, w^2])/18 - 
 (2*I)*Pi*G[1, r7]*G[-w, 0, w^2] - (G[0, w^2]*G[1, r7]*G[-w, 0, w^2])/9 - 
 (196*G[0, -w]*G[1, -w]*G[-w, 0, w^2])/9 + 
 12*G[0, w]*G[1, -w]*G[-w, 0, w^2] + (92*G[0, w^2]*G[1, -w]*G[-w, 0, w^2])/
  3 + (328*G[1, -w]^2*G[-w, 0, w^2])/9 - (16*I)*Pi*G[1, w]*G[-w, 0, w^2] + 
 4*G[0, -w]*G[1, w]*G[-w, 0, w^2] + (32*G[0, w^2]*G[1, w]*G[-w, 0, w^2])/3 - 
 24*G[1, -w]*G[1, w]*G[-w, 0, w^2] + (28*I)*Pi*G[1, w^2]*G[-w, 0, w^2] - 
 (28*G[0, -w]*G[1, w^2]*G[-w, 0, w^2])/3 - 36*G[0, w]*G[1, w^2]*
  G[-w, 0, w^2] - (86*G[0, w^2]*G[1, w^2]*G[-w, 0, w^2])/9 - 
 (184*G[1, r7]*G[1, w^2]*G[-w, 0, w^2])/9 + 
 (56*G[1, -w]*G[1, w^2]*G[-w, 0, w^2])/3 + 72*G[1, w]*G[1, w^2]*
  G[-w, 0, w^2] - (136*G[1, w^2]^2*G[-w, 0, w^2])/9 + 
 (6*I)*Pi*G[r1, w]*G[-w, 0, w^2] + (6*I)*Pi*G[r2, w]*G[-w, 0, w^2] - 
 4*G[0, w]*G[r61, -w]*G[-w, 0, w^2] - 4*G[0, w^2]*G[r61, -w]*G[-w, 0, w^2] + 
 8*G[1, w]*G[r61, -w]*G[-w, 0, w^2] + ((16*I)/3)*Pi*G[r61, w^2]*
  G[-w, 0, w^2] - 4*G[0, -w]*G[r61, w^2]*G[-w, 0, w^2] - 
 (14*G[0, w]*G[r61, w^2]*G[-w, 0, w^2])/3 + 
 (319*G[0, w^2]*G[r61, w^2]*G[-w, 0, w^2])/6 - 
 (16*G[1, r7]*G[r61, w^2]*G[-w, 0, w^2])/3 + 
 (28*G[1, w]*G[r61, w^2]*G[-w, 0, w^2])/3 + 4*G[r61, -w]*G[r61, w^2]*
  G[-w, 0, w^2] - 28*G[r61, w^2]^2*G[-w, 0, w^2] - 
 4*G[0, w]*G[r62, -w]*G[-w, 0, w^2] - 4*G[0, w^2]*G[r62, -w]*G[-w, 0, w^2] + 
 8*G[1, w]*G[r62, -w]*G[-w, 0, w^2] + 4*G[r61, w^2]*G[r62, -w]*
  G[-w, 0, w^2] + ((16*I)/3)*Pi*G[r62, w^2]*G[-w, 0, w^2] - 
 4*G[0, -w]*G[r62, w^2]*G[-w, 0, w^2] - 
 (14*G[0, w]*G[r62, w^2]*G[-w, 0, w^2])/3 + 
 (319*G[0, w^2]*G[r62, w^2]*G[-w, 0, w^2])/6 - 
 (16*G[1, r7]*G[r62, w^2]*G[-w, 0, w^2])/3 + 
 (28*G[1, w]*G[r62, w^2]*G[-w, 0, w^2])/3 + 4*G[r61, -w]*G[r62, w^2]*
  G[-w, 0, w^2] - 56*G[r61, w^2]*G[r62, w^2]*G[-w, 0, w^2] + 
 4*G[r62, -w]*G[r62, w^2]*G[-w, 0, w^2] - 28*G[r62, w^2]^2*G[-w, 0, w^2] - 
 (9*I)*Pi*G[w^(-2), w^2]*G[-w, 0, w^2] - 
 (34*G[0, -w]*G[w^(-2), w^2]*G[-w, 0, w^2])/9 + 
 15*G[0, w]*G[w^(-2), w^2]*G[-w, 0, w^2] + 
 (65*G[0, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2])/18 + 
 (94*G[1, r7]*G[w^(-2), w^2]*G[-w, 0, w^2])/9 + 
 (56*G[1, -w]*G[w^(-2), w^2]*G[-w, 0, w^2])/9 - 
 (80*G[1, w]*G[w^(-2), w^2]*G[-w, 0, w^2])/3 - 
 (98*G[1, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2])/9 - 
 (7*G[r61, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2])/6 - 
 (7*G[r62, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2])/6 - 
 (G[w^(-2), w^2]^2*G[-w, 0, w^2])/6 + 
 (22*G[0, -w]*G[-w^(-1), -w]*G[-w, 0, w^2])/3 - 
 (44*G[1, -w]*G[-w^(-1), -w]*G[-w, 0, w^2])/3 + 
 (2*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w, 0, w^2])/3 - 
 (17*I)*Pi*G[-w^(-1), w^2]*G[-w, 0, w^2] - 12*G[-1, w^2]*G[-w^(-1), w^2]*
  G[-w, 0, w^2] + (322*G[0, -w]*G[-w^(-1), w^2]*G[-w, 0, w^2])/9 + 
 5*G[0, w]*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
 (115*G[0, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2])/9 + 
 (47*G[1, r7]*G[-w^(-1), w^2]*G[-w, 0, w^2])/9 - 
 (632*G[1, -w]*G[-w^(-1), w^2]*G[-w, 0, w^2])/9 - 
 (88*G[1, w]*G[-w^(-1), w^2]*G[-w, 0, w^2])/3 + 
 (248*G[1, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2])/9 + 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
 (22*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2])/3 - 
 (2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w, 0, w^2])/3 - 
 (19*G[-w^(-1), w^2]^2*G[-w, 0, w^2])/6 - (17*I)*Pi*G[-w, w^2]*
  G[-w, 0, w^2] + 12*G[-1, w^2]*G[-w, w^2]*G[-w, 0, w^2] + 
 (106*G[0, -w]*G[-w, w^2]*G[-w, 0, w^2])/9 + 
 13*G[0, w]*G[-w, w^2]*G[-w, 0, w^2] - 
 (187*G[0, w^2]*G[-w, w^2]*G[-w, 0, w^2])/9 + 
 (47*G[1, r7]*G[-w, w^2]*G[-w, 0, w^2])/9 - 
 (200*G[1, -w]*G[-w, w^2]*G[-w, 0, w^2])/9 - 
 (88*G[1, w]*G[-w, w^2]*G[-w, 0, w^2])/3 + 
 (392*G[1, w^2]*G[-w, w^2]*G[-w, 0, w^2])/9 + 
 4*G[r61, w^2]*G[-w, w^2]*G[-w, 0, w^2] + 4*G[r62, w^2]*G[-w, w^2]*
  G[-w, 0, w^2] - (2*G[-w^(-1), -w]*G[-w, w^2]*G[-w, 0, w^2])/3 - 
 11*G[-w^(-1), w^2]*G[-w, w^2]*G[-w, 0, w^2] + 
 (G[-w, w^2]^2*G[-w, 0, w^2])/6 + (2*G[w^(-2), w^2]*G[w^2, -w]*G[-w, 0, w^2])/
  3 - (2*G[-w^(-1), w^2]*G[w^2, -w]*G[-w, 0, w^2])/3 - 
 (2*G[-w, w^2]*G[w^2, -w]*G[-w, 0, w^2])/3 + 12*G[-1, 0, w]*G[-w, 0, w^2] - 
 (52*G[0, 0, -w]*G[-w, 0, w^2])/9 - 17*G[0, 0, w]*G[-w, 0, w^2] + 
 (359*G[0, 0, w^2]*G[-w, 0, w^2])/18 - (11*G[0, 1, r7]*G[-w, 0, w^2])/3 + 
 (32*G[0, 1, -w]*G[-w, 0, w^2])/9 + 22*G[0, 1, w]*G[-w, 0, w^2] + 
 (94*G[0, 1, w^2]*G[-w, 0, w^2])/9 + 4*G[0, r61, -w]*G[-w, 0, w^2] - 
 (139*G[0, r61, w^2]*G[-w, 0, w^2])/6 + 4*G[0, r62, -w]*G[-w, 0, w^2] - 
 (139*G[0, r62, w^2]*G[-w, 0, w^2])/6 + 2*G[0, w^(-2), w^2]*G[-w, 0, w^2] - 
 6*G[0, -w^(-1), w^2]*G[-w, 0, w^2] + (22*G[0, -w, -w]*G[-w, 0, w^2])/3 + 
 2*G[0, -w, w^2]*G[-w, 0, w^2] - (41*G[0, w^2, w^2]*G[-w, 0, w^2])/6 + 
 (164*G[1, 0, -w]*G[-w, 0, w^2])/9 + 38*G[1, 0, w]*G[-w, 0, w^2] + 
 (16*G[1, 0, w^2]*G[-w, 0, w^2])/9 + (62*G[1, 1, r7]*G[-w, 0, w^2])/9 - 
 (328*G[1, 1, -w]*G[-w, 0, w^2])/9 - 68*G[1, 1, w]*G[-w, 0, w^2] - 
 (32*G[1, 1, w^2]*G[-w, 0, w^2])/9 - (44*G[1, -w, -w]*G[-w, 0, w^2])/3 - 
 6*G[r1, 0, w]*G[-w, 0, w^2] + 12*G[r1, 1, w]*G[-w, 0, w^2] - 
 6*G[r2, 0, w]*G[-w, 0, w^2] + 12*G[r2, 1, w]*G[-w, 0, w^2] + 
 4*G[r61, 0, -w]*G[-w, 0, w^2] - 28*G[r61, 0, w^2]*G[-w, 0, w^2] - 
 4*G[r61, r61, -w]*G[-w, 0, w^2] + 28*G[r61, r61, w^2]*G[-w, 0, w^2] - 
 4*G[r61, r62, -w]*G[-w, 0, w^2] + 28*G[r61, r62, w^2]*G[-w, 0, w^2] + 
 (29*G[r61, w^2, w^2]*G[-w, 0, w^2])/6 + 4*G[r62, 0, -w]*G[-w, 0, w^2] - 
 28*G[r62, 0, w^2]*G[-w, 0, w^2] - 4*G[r62, r61, -w]*G[-w, 0, w^2] + 
 28*G[r62, r61, w^2]*G[-w, 0, w^2] - 4*G[r62, r62, -w]*G[-w, 0, w^2] + 
 28*G[r62, r62, w^2]*G[-w, 0, w^2] + (29*G[r62, w^2, w^2]*G[-w, 0, w^2])/6 + 
 (5*G[w^(-2), 0, w^2]*G[-w, 0, w^2])/2 + 8*G[w^(-2), 1, w^2]*G[-w, 0, w^2] - 
 (29*G[w^(-2), r61, w^2]*G[-w, 0, w^2])/6 - 
 (29*G[w^(-2), r62, w^2]*G[-w, 0, w^2])/6 + 
 (G[w^(-2), w^(-2), w^2]*G[-w, 0, w^2])/6 - 
 (23*G[w^(-2), -w^(-1), w^2]*G[-w, 0, w^2])/6 + 
 (G[w^(-2), -w, w^2]*G[-w, 0, w^2])/6 + (G[w^(-2), w^2, w^2]*G[-w, 0, w^2])/
  6 + 12*G[-w^(-1), -1, w^2]*G[-w, 0, w^2] - 
 (22*G[-w^(-1), 0, -w]*G[-w, 0, w^2])/3 + 
 (14*G[-w^(-1), 0, w^2]*G[-w, 0, w^2])/3 + 
 (44*G[-w^(-1), 1, -w]*G[-w, 0, w^2])/3 - 
 (26*G[-w^(-1), 1, w^2]*G[-w, 0, w^2])/3 - 
 (25*G[-w^(-1), w^(-2), w^2]*G[-w, 0, w^2])/6 + 
 (23*G[-w^(-1), -w^(-1), w^2]*G[-w, 0, w^2])/6 - 
 (25*G[-w^(-1), -w, w^2]*G[-w, 0, w^2])/6 - 
 (49*G[-w^(-1), w^2, w^2]*G[-w, 0, w^2])/6 - 
 12*G[-w, -1, w^2]*G[-w, 0, w^2] + (7*G[-w, 0, w^2]^2)/3 + 
 G[-w, -1, z3]*(2*Pi^2 + (12*I)*Pi*G[0, w] + 12*G[0, w]*G[0, w^2] - 
   (12*I)*Pi*G[r1, w] - (12*I)*Pi*G[r2, w] + 12*G[0, -w]*G[-w^(-1), w^2] - 
   24*G[1, -w]*G[-w^(-1), w^2] - 12*G[0, -w]*G[-w, w^2] + 
   24*G[1, -w]*G[-w, w^2] - 36*G[0, 0, w] + 24*G[0, 1, w] + 12*G[r1, 0, w] - 
   24*G[r1, 1, w] + 12*G[r2, 0, w] - 24*G[r2, 1, w] - 12*G[-w^(-1), 0, w^2] + 
   24*G[-w^(-1), 1, w^2] + 12*G[-w, 0, w^2] - 24*G[-w, 1, w^2]) + 
 G[-w^(-1), w^2, z3]*(-1/4*Pi^2 + G[0, -w]^2/18 - (2*I)*Pi*G[0, w] + 
   3*G[0, -w]*G[0, w] + ((7*I)/3)*Pi*G[0, w^2] + (17*G[0, -w]*G[0, w^2])/3 + 
   3*G[0, w]*G[0, w^2] - (32*G[0, w^2]^2)/9 + (I/2)*Pi*G[1, r7] - 
   (73*G[0, w^2]*G[1, r7])/18 - (5*G[0, -w]*G[1, -w])/9 - 
   4*G[0, w]*G[1, -w] - (28*G[0, w^2]*G[1, -w])/3 + (8*G[1, -w]^2)/9 + 
   (4*I)*Pi*G[1, w] - 6*G[0, -w]*G[1, w] + 2*G[0, w^2]*G[1, w] + 
   8*G[1, -w]*G[1, w] - ((22*I)/3)*Pi*G[1, w^2] + (4*G[0, -w]*G[1, w^2])/3 + 
   (28*G[0, w]*G[1, w^2])/3 + (41*G[0, w^2]*G[1, w^2])/9 + 
   (40*G[1, r7]*G[1, w^2])/9 - (8*G[1, -w]*G[1, w^2])/3 - 
   (56*G[1, w]*G[1, w^2])/3 + (52*G[1, w^2]^2)/9 - G[0, w]*G[r61, -w] - 
   G[0, w^2]*G[r61, -w] + 2*G[1, w]*G[r61, -w] - ((4*I)/3)*Pi*G[r61, w^2] - 
   G[0, -w]*G[r61, w^2] - G[0, w]*G[r61, w^2] + (61*G[0, w^2]*G[r61, w^2])/
    6 + (10*G[1, r7]*G[r61, w^2])/3 + 2*G[1, w]*G[r61, w^2] - 
   8*G[1, w^2]*G[r61, w^2] + G[r61, -w]*G[r61, w^2] - (19*G[r61, w^2]^2)/3 - 
   G[0, w]*G[r62, -w] - G[0, w^2]*G[r62, -w] + 2*G[1, w]*G[r62, -w] + 
   G[r61, w^2]*G[r62, -w] - ((4*I)/3)*Pi*G[r62, w^2] - G[0, -w]*G[r62, w^2] - 
   G[0, w]*G[r62, w^2] + (61*G[0, w^2]*G[r62, w^2])/6 + 
   (10*G[1, r7]*G[r62, w^2])/3 + 2*G[1, w]*G[r62, w^2] - 
   8*G[1, w^2]*G[r62, w^2] + G[r61, -w]*G[r62, w^2] - 
   (38*G[r61, w^2]*G[r62, w^2])/3 + G[r62, -w]*G[r62, w^2] - 
   (19*G[r62, w^2]^2)/3 + ((4*I)/3)*Pi*G[w^(-2), w^2] - 
   (7*G[0, -w]*G[w^(-2), w^2])/12 - (4*G[0, w]*G[w^(-2), w^2])/3 - 
   (71*G[0, w^2]*G[w^(-2), w^2])/12 - (3*G[1, r7]*G[w^(-2), w^2])/4 + 
   (7*G[1, -w]*G[w^(-2), w^2])/6 + (8*G[1, w]*G[w^(-2), w^2])/3 - 
   (7*G[1, w^2]*G[w^(-2), w^2])/6 + (13*G[r61, w^2]*G[w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^2])/2 + (G[0, -w]*G[-w^(-1), -w])/6 - 
   (G[1, -w]*G[-w^(-1), -w])/3 + ((4*I)/3)*Pi*G[-w^(-1), w^2] - 
   (3*G[0, -w]*G[-w^(-1), w^2])/4 - (4*G[0, w]*G[-w^(-1), w^2])/3 + 
   (7*G[0, w^2]*G[-w^(-1), w^2])/12 - (3*G[1, r7]*G[-w^(-1), w^2])/4 + 
   (3*G[1, -w]*G[-w^(-1), w^2])/2 + (8*G[1, w]*G[-w^(-1), w^2])/3 - 
   (7*G[1, w^2]*G[-w^(-1), w^2])/6 + ((4*I)/3)*Pi*G[-w, w^2] - 
   (35*G[0, -w]*G[-w, w^2])/4 - (4*G[0, w]*G[-w, w^2])/3 + 
   (7*G[0, w^2]*G[-w, w^2])/12 - (3*G[1, r7]*G[-w, w^2])/4 + 
   (35*G[1, -w]*G[-w, w^2])/2 + (8*G[1, w]*G[-w, w^2])/3 - 
   (7*G[1, w^2]*G[-w, w^2])/6 - (19*G[0, 0, -w])/18 + (7*G[0, 0, w])/2 - 
   (10*G[0, 0, w^2])/9 + G[0, 1, r7]/6 + G[0, 1, -w]/9 - 7*G[0, 1, w] + 
   (53*G[0, 1, w^2])/9 + G[0, r61, -w] - (11*G[0, r61, w^2])/6 + 
   G[0, r62, -w] - (11*G[0, r62, w^2])/6 + G[0, -w, -w]/6 - 
   (13*G[0, w^2, w^2])/2 + (4*G[1, 0, -w])/9 - 7*G[1, 0, w] - 
   (22*G[1, 0, w^2])/9 - (13*G[1, 1, r7])/18 - (8*G[1, 1, -w])/9 + 
   14*G[1, 1, w] - (28*G[1, 1, w^2])/9 + 4*G[1, r61, w^2] + 
   4*G[1, r62, w^2] - G[1, -w, -w]/3 + G[r61, 0, -w] - 
   (25*G[r61, 0, w^2])/3 + 4*G[r61, 1, w^2] - G[r61, r61, -w] + 
   (19*G[r61, r61, w^2])/3 - G[r61, r62, -w] + (19*G[r61, r62, w^2])/3 + 
   (13*G[r61, w^2, w^2])/2 + G[r62, 0, -w] - (25*G[r62, 0, w^2])/3 + 
   4*G[r62, 1, w^2] - G[r62, r61, -w] + (19*G[r62, r61, w^2])/3 - 
   G[r62, r62, -w] + (19*G[r62, r62, w^2])/3 + (13*G[r62, w^2, w^2])/2 + 
   (13*G[w^(-2), 0, w^2])/2 - (13*G[w^(-2), r61, w^2])/2 - 
   (13*G[w^(-2), r62, w^2])/2 - G[-w^(-1), 0, -w]/6 + G[-w^(-1), 0, w^2]/6 + 
   G[-w^(-1), 1, -w]/3 - G[-w^(-1), 1, w^2]/3 + (49*G[-w, 0, w^2])/6 - 
   (49*G[-w, 1, w^2])/3) + G[0, -w^(-1), z3]*(Pi^2 - 2*G[0, -w]^2 + 
   (2*I)*Pi*G[0, w] + 2*G[0, -w]*G[0, w^2] + 6*G[0, w]*G[0, w^2] + 
   2*G[0, w^2]^2 + 4*G[0, -w]*G[1, -w] - 4*G[0, w^2]*G[1, -w] - 
   4*G[0, w^2]*G[1, w] - (2*I)*Pi*G[r1, w] - (2*I)*Pi*G[r2, w] - 
   2*G[0, w]*G[r61, w^2] - 4*G[0, w^2]*G[r61, w^2] + 4*G[1, w]*G[r61, w^2] + 
   2*G[r61, w^2]^2 - 2*G[0, w]*G[r62, w^2] - 4*G[0, w^2]*G[r62, w^2] + 
   4*G[1, w]*G[r62, w^2] + 4*G[r61, w^2]*G[r62, w^2] + 2*G[r62, w^2]^2 + 
   2*G[0, -w]*G[-w^(-1), -w] - 4*G[1, -w]*G[-w^(-1), -w] + 
   2*G[0, -w]*G[-w^(-1), w^2] - 4*G[1, -w]*G[-w^(-1), w^2] - 
   6*G[0, -w]*G[-w, w^2] + 12*G[1, -w]*G[-w, w^2] + 2*G[0, 0, -w] - 
   12*G[0, 0, w] - 4*G[0, 0, w^2] - 4*G[0, 1, -w] + 4*G[0, 1, w^2] + 
   2*G[0, r61, w^2] + 2*G[0, r62, w^2] + 2*G[0, -w, -w] - 4*G[1, 0, w] + 
   8*G[1, 1, w] - 4*G[1, -w, -w] + 2*G[r1, 0, w] - 4*G[r1, 1, w] + 
   2*G[r2, 0, w] - 4*G[r2, 1, w] + 2*G[r61, 0, w^2] - 2*G[r61, r61, w^2] - 
   2*G[r61, r62, w^2] + 2*G[r62, 0, w^2] - 2*G[r62, r61, w^2] - 
   2*G[r62, r62, w^2] - 2*G[-w^(-1), 0, -w] - 2*G[-w^(-1), 0, w^2] + 
   4*G[-w^(-1), 1, -w] + 4*G[-w^(-1), 1, w^2] + 6*G[-w, 0, w^2] - 
   12*G[-w, 1, w^2]) + G[-w^(-1), w^(-2), z3]*
  ((13*Pi^2)/12 - (71*G[0, -w]^2)/18 + (10*I)*Pi*G[0, w] + 
   3*G[0, -w]*G[0, w] + ((7*I)/3)*Pi*G[0, w^2] - (7*G[0, -w]*G[0, w^2])/3 + 
   7*G[0, w]*G[0, w^2] - (32*G[0, w^2]^2)/9 + (I/2)*Pi*G[1, r7] - 
   (73*G[0, w^2]*G[1, r7])/18 + (67*G[0, -w]*G[1, -w])/9 - 
   4*G[0, w]*G[1, -w] + (20*G[0, w^2]*G[1, -w])/3 + (8*G[1, -w]^2)/9 + 
   (4*I)*Pi*G[1, w] - 6*G[0, -w]*G[1, w] + 2*G[0, w^2]*G[1, w] + 
   8*G[1, -w]*G[1, w] - ((22*I)/3)*Pi*G[1, w^2] + (4*G[0, -w]*G[1, w^2])/3 + 
   (28*G[0, w]*G[1, w^2])/3 + (41*G[0, w^2]*G[1, w^2])/9 + 
   (40*G[1, r7]*G[1, w^2])/9 - (8*G[1, -w]*G[1, w^2])/3 - 
   (56*G[1, w]*G[1, w^2])/3 + (52*G[1, w^2]^2)/9 - (12*I)*Pi*G[r1, w] - 
   (12*I)*Pi*G[r2, w] - G[0, w]*G[r61, -w] - G[0, w^2]*G[r61, -w] + 
   2*G[1, w]*G[r61, -w] - ((4*I)/3)*Pi*G[r61, w^2] - G[0, -w]*G[r61, w^2] - 
   G[0, w]*G[r61, w^2] + (61*G[0, w^2]*G[r61, w^2])/6 + 
   (10*G[1, r7]*G[r61, w^2])/3 + 2*G[1, w]*G[r61, w^2] - 
   8*G[1, w^2]*G[r61, w^2] + G[r61, -w]*G[r61, w^2] - (19*G[r61, w^2]^2)/3 - 
   G[0, w]*G[r62, -w] - G[0, w^2]*G[r62, -w] + 2*G[1, w]*G[r62, -w] + 
   G[r61, w^2]*G[r62, -w] - ((4*I)/3)*Pi*G[r62, w^2] - G[0, -w]*G[r62, w^2] - 
   G[0, w]*G[r62, w^2] + (61*G[0, w^2]*G[r62, w^2])/6 + 
   (10*G[1, r7]*G[r62, w^2])/3 + 2*G[1, w]*G[r62, w^2] - 
   8*G[1, w^2]*G[r62, w^2] + G[r61, -w]*G[r62, w^2] - 
   (38*G[r61, w^2]*G[r62, w^2])/3 + G[r62, -w]*G[r62, w^2] - 
   (19*G[r62, w^2]^2)/3 + ((4*I)/3)*Pi*G[w^(-2), w^2] - 
   (7*G[0, -w]*G[w^(-2), w^2])/12 - (4*G[0, w]*G[w^(-2), w^2])/3 - 
   (71*G[0, w^2]*G[w^(-2), w^2])/12 - (3*G[1, r7]*G[w^(-2), w^2])/4 + 
   (7*G[1, -w]*G[w^(-2), w^2])/6 + (8*G[1, w]*G[w^(-2), w^2])/3 - 
   (7*G[1, w^2]*G[w^(-2), w^2])/6 + (13*G[r61, w^2]*G[w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^2])/2 + (25*G[0, -w]*G[-w^(-1), -w])/6 - 
   (25*G[1, -w]*G[-w^(-1), -w])/3 + ((4*I)/3)*Pi*G[-w^(-1), w^2] + 
   (45*G[0, -w]*G[-w^(-1), w^2])/4 - (4*G[0, w]*G[-w^(-1), w^2])/3 + 
   (7*G[0, w^2]*G[-w^(-1), w^2])/12 - (3*G[1, r7]*G[-w^(-1), w^2])/4 - 
   (45*G[1, -w]*G[-w^(-1), w^2])/2 + (8*G[1, w]*G[-w^(-1), w^2])/3 - 
   (7*G[1, w^2]*G[-w^(-1), w^2])/6 + ((4*I)/3)*Pi*G[-w, w^2] - 
   (19*G[0, -w]*G[-w, w^2])/4 - (4*G[0, w]*G[-w, w^2])/3 + 
   (7*G[0, w^2]*G[-w, w^2])/12 - (3*G[1, r7]*G[-w, w^2])/4 + 
   (19*G[1, -w]*G[-w, w^2])/2 + (8*G[1, w]*G[-w, w^2])/3 - 
   (7*G[1, w^2]*G[-w, w^2])/6 + (53*G[0, 0, -w])/18 - (81*G[0, 0, w])/2 + 
   (62*G[0, 0, w^2])/9 + G[0, 1, r7]/6 - (71*G[0, 1, -w])/9 + 17*G[0, 1, w] - 
   (91*G[0, 1, w^2])/9 + G[0, r61, -w] - (11*G[0, r61, w^2])/6 + 
   G[0, r62, -w] - (11*G[0, r62, w^2])/6 + (25*G[0, -w, -w])/6 - 
   (13*G[0, w^2, w^2])/2 + (4*G[1, 0, -w])/9 - 7*G[1, 0, w] - 
   (22*G[1, 0, w^2])/9 - (13*G[1, 1, r7])/18 - (8*G[1, 1, -w])/9 + 
   14*G[1, 1, w] - (28*G[1, 1, w^2])/9 + 4*G[1, r61, w^2] + 
   4*G[1, r62, w^2] - (25*G[1, -w, -w])/3 + 12*G[r1, 0, w] - 24*G[r1, 1, w] + 
   12*G[r2, 0, w] - 24*G[r2, 1, w] + G[r61, 0, -w] - (25*G[r61, 0, w^2])/3 + 
   4*G[r61, 1, w^2] - G[r61, r61, -w] + (19*G[r61, r61, w^2])/3 - 
   G[r61, r62, -w] + (19*G[r61, r62, w^2])/3 + (13*G[r61, w^2, w^2])/2 + 
   G[r62, 0, -w] - (25*G[r62, 0, w^2])/3 + 4*G[r62, 1, w^2] - 
   G[r62, r61, -w] + (19*G[r62, r61, w^2])/3 - G[r62, r62, -w] + 
   (19*G[r62, r62, w^2])/3 + (13*G[r62, w^2, w^2])/2 + 
   (13*G[w^(-2), 0, w^2])/2 - (13*G[w^(-2), r61, w^2])/2 - 
   (13*G[w^(-2), r62, w^2])/2 - (25*G[-w^(-1), 0, -w])/6 - 
   (71*G[-w^(-1), 0, w^2])/6 + (25*G[-w^(-1), 1, -w])/3 + 
   (71*G[-w^(-1), 1, w^2])/3 + (25*G[-w, 0, w^2])/6 - (25*G[-w, 1, w^2])/3) + 
 G[-w^(-1), -w, z3]*((29*Pi^2)/12 - (179*G[0, -w]^2)/18 + (14*I)*Pi*G[0, w] - 
   G[0, -w]*G[0, w] + ((13*I)/3)*Pi*G[0, w^2] - (19*G[0, -w]*G[0, w^2])/3 + 
   (23*G[0, w]*G[0, w^2])/3 + (131*G[0, w^2]^2)/18 - (I/2)*Pi*G[1, r7] - 
   (G[0, w^2]*G[1, r7])/18 + (355*G[0, -w]*G[1, -w])/9 + 
   (32*G[0, w^2]*G[1, -w])/3 - (352*G[1, -w]^2)/9 + (4*I)*Pi*G[1, w] + 
   2*G[0, -w]*G[1, w] + (14*G[0, w^2]*G[1, w])/3 + ((2*I)/3)*Pi*G[1, w^2] - 
   (8*G[0, -w]*G[1, w^2])/3 - (8*G[0, w]*G[1, w^2])/3 - 
   (139*G[0, w^2]*G[1, w^2])/9 - (32*G[1, r7]*G[1, w^2])/9 + 
   (16*G[1, -w]*G[1, w^2])/3 + (16*G[1, w]*G[1, w^2])/3 + 
   (52*G[1, w^2]^2)/9 - (16*I)*Pi*G[r1, w] - (16*I)*Pi*G[r2, w] + 
   G[0, w]*G[r61, -w] + G[0, w^2]*G[r61, -w] - 2*G[1, w]*G[r61, -w] - 
   ((4*I)/3)*Pi*G[r61, w^2] + G[0, -w]*G[r61, w^2] + 
   (G[0, w]*G[r61, w^2])/3 - 6*G[0, w^2]*G[r61, w^2] - 
   (2*G[1, r7]*G[r61, w^2])/3 - (2*G[1, w]*G[r61, w^2])/3 + 
   8*G[1, w^2]*G[r61, w^2] - G[r61, -w]*G[r61, w^2] + G[r61, w^2]^2 + 
   G[0, w]*G[r62, -w] + G[0, w^2]*G[r62, -w] - 2*G[1, w]*G[r62, -w] - 
   G[r61, w^2]*G[r62, -w] - ((4*I)/3)*Pi*G[r62, w^2] + G[0, -w]*G[r62, w^2] + 
   (G[0, w]*G[r62, w^2])/3 - 6*G[0, w^2]*G[r62, w^2] - 
   (2*G[1, r7]*G[r62, w^2])/3 - (2*G[1, w]*G[r62, w^2])/3 + 
   8*G[1, w^2]*G[r62, w^2] - G[r61, -w]*G[r62, w^2] + 
   2*G[r61, w^2]*G[r62, w^2] - G[r62, -w]*G[r62, w^2] + G[r62, w^2]^2 - 
   ((5*I)/3)*Pi*G[w^(-2), w^2] + (5*G[0, -w]*G[w^(-2), w^2])/12 + 
   (5*G[0, w]*G[w^(-2), w^2])/3 - (5*G[0, w^2]*G[w^(-2), w^2])/12 + 
   (5*G[1, r7]*G[w^(-2), w^2])/4 - (5*G[1, -w]*G[w^(-2), w^2])/6 - 
   (10*G[1, w]*G[w^(-2), w^2])/3 + (5*G[1, w^2]*G[w^(-2), w^2])/6 + 
   (G[0, -w]*G[-w^(-1), -w])/6 - (G[1, -w]*G[-w^(-1), -w])/3 - 
   ((5*I)/3)*Pi*G[-w^(-1), w^2] + (65*G[0, -w]*G[-w^(-1), w^2])/4 + 
   (5*G[0, w]*G[-w^(-1), w^2])/3 - (5*G[0, w^2]*G[-w^(-1), w^2])/12 + 
   (5*G[1, r7]*G[-w^(-1), w^2])/4 - (65*G[1, -w]*G[-w^(-1), w^2])/2 - 
   (10*G[1, w]*G[-w^(-1), w^2])/3 + (5*G[1, w^2]*G[-w^(-1), w^2])/6 - 
   ((5*I)/3)*Pi*G[-w, w^2] - (15*G[0, -w]*G[-w, w^2])/4 + 
   (5*G[0, w]*G[-w, w^2])/3 - (5*G[0, w^2]*G[-w, w^2])/12 + 
   (5*G[1, r7]*G[-w, w^2])/4 + (15*G[1, -w]*G[-w, w^2])/2 - 
   (10*G[1, w]*G[-w, w^2])/3 + (5*G[1, w^2]*G[-w, w^2])/6 + 
   (197*G[0, 0, -w])/18 - (49*G[0, 0, w])/2 - (35*G[0, 0, w^2])/18 + 
   G[0, 1, r7]/6 - (179*G[0, 1, -w])/9 + 29*G[0, 1, w] - 
   (19*G[0, 1, w^2])/9 - G[0, r61, -w] + 3*G[0, r61, w^2] - G[0, r62, -w] + 
   3*G[0, r62, w^2] + G[0, -w, -w]/6 - (176*G[1, 0, -w])/9 - 3*G[1, 0, w] + 
   (86*G[1, 0, w^2])/9 + (5*G[1, 1, r7])/18 + (352*G[1, 1, -w])/9 + 
   6*G[1, 1, w] - (100*G[1, 1, w^2])/9 - 4*G[1, r61, w^2] - 
   4*G[1, r62, w^2] - G[1, -w, -w]/3 + 16*G[r1, 0, w] - 32*G[r1, 1, w] + 
   16*G[r2, 0, w] - 32*G[r2, 1, w] - G[r61, 0, -w] + 3*G[r61, 0, w^2] - 
   4*G[r61, 1, w^2] + G[r61, r61, -w] - G[r61, r61, w^2] + G[r61, r62, -w] - 
   G[r61, r62, w^2] - G[r62, 0, -w] + 3*G[r62, 0, w^2] - 4*G[r62, 1, w^2] + 
   G[r62, r61, -w] - G[r62, r61, w^2] + G[r62, r62, -w] - G[r62, r62, w^2] - 
   G[-w^(-1), 0, -w]/6 - (95*G[-w^(-1), 0, w^2])/6 + G[-w^(-1), 1, -w]/3 + 
   (95*G[-w^(-1), 1, w^2])/3 + (25*G[-w, 0, w^2])/6 - (25*G[-w, 1, w^2])/3) + 
 G[-w^(-1), 1, z3]*(-6*Pi^2 + (10*G[0, -w]^2)/3 - ((20*I)/3)*Pi*G[0, w] - 
   16*G[0, -w]*G[0, w] + (4*I)*Pi*G[0, w^2] + (4*G[0, -w]*G[0, w^2])/3 - 
   4*G[0, w]*G[0, w^2] + (4*G[0, w^2]^2)/3 - (4*I)*Pi*G[1, r7] + 
   (4*G[0, w^2]*G[1, r7])/3 - (148*G[0, -w]*G[1, -w])/3 + 
   32*G[0, w]*G[1, -w] - (8*G[0, w^2]*G[1, -w])/3 + (256*G[1, -w]^2)/3 - 
   ((80*I)/3)*Pi*G[1, w] + 32*G[0, -w]*G[1, w] - 8*G[0, w^2]*G[1, w] - 
   64*G[1, -w]*G[1, w] + ((176*I)/3)*Pi*G[1, w^2] - 16*G[0, -w]*G[1, w^2] - 
   (224*G[0, w]*G[1, w^2])/3 + 16*G[0, w^2]*G[1, w^2] - 
   32*G[1, r7]*G[1, w^2] + 32*G[1, -w]*G[1, w^2] + 
   (448*G[1, w]*G[1, w^2])/3 - (160*G[1, w^2]^2)/3 + (20*I)*Pi*G[r1, w] + 
   (20*I)*Pi*G[r2, w] + ((16*I)/3)*Pi*G[r61, w^2] - 
   (16*G[0, w]*G[r61, w^2])/3 + 4*G[0, w^2]*G[r61, w^2] - 
   (16*G[1, r7]*G[r61, w^2])/3 + (32*G[1, w]*G[r61, w^2])/3 + 
   ((16*I)/3)*Pi*G[r62, w^2] - (16*G[0, w]*G[r62, w^2])/3 + 
   4*G[0, w^2]*G[r62, w^2] - (16*G[1, r7]*G[r62, w^2])/3 + 
   (32*G[1, w]*G[r62, w^2])/3 - ((58*I)/3)*Pi*G[w^(-2), w^2] + 
   8*G[0, -w]*G[w^(-2), w^2] + (58*G[0, w]*G[w^(-2), w^2])/3 - 
   4*G[0, w^2]*G[w^(-2), w^2] + (34*G[1, r7]*G[w^(-2), w^2])/3 - 
   16*G[1, -w]*G[w^(-2), w^2] - (116*G[1, w]*G[w^(-2), w^2])/3 + 
   16*G[1, w^2]*G[w^(-2), w^2] - 4*G[r61, w^2]*G[w^(-2), w^2] - 
   4*G[r62, w^2]*G[w^(-2), w^2] + 18*G[0, -w]*G[-w^(-1), -w] - 
   36*G[1, -w]*G[-w^(-1), -w] - ((58*I)/3)*Pi*G[-w^(-1), w^2] - 
   (28*G[0, -w]*G[-w^(-1), w^2])/3 + (58*G[0, w]*G[-w^(-1), w^2])/3 - 
   (32*G[0, w^2]*G[-w^(-1), w^2])/3 + (26*G[1, r7]*G[-w^(-1), w^2])/3 + 
   (56*G[1, -w]*G[-w^(-1), w^2])/3 - (116*G[1, w]*G[-w^(-1), w^2])/3 + 
   (64*G[1, w^2]*G[-w^(-1), w^2])/3 - ((58*I)/3)*Pi*G[-w, w^2] + 
   (20*G[0, -w]*G[-w, w^2])/3 + (58*G[0, w]*G[-w, w^2])/3 - 
   (32*G[0, w^2]*G[-w, w^2])/3 + (26*G[1, r7]*G[-w, w^2])/3 - 
   (40*G[1, -w]*G[-w, w^2])/3 - (116*G[1, w]*G[-w, w^2])/3 + 
   (64*G[1, w^2]*G[-w, w^2])/3 - (10*G[0, 0, -w])/3 + (32*G[0, 0, w])/3 - 
   (8*G[0, 0, w^2])/3 + (20*G[0, 1, -w])/3 + (32*G[0, 1, w])/3 + 
   (40*G[0, 1, w^2])/3 - 4*G[0, r61, w^2] - 4*G[0, r62, w^2] + 
   18*G[0, -w, -w] + 4*G[0, w^2, w^2] + (128*G[1, 0, -w])/3 + 
   (152*G[1, 0, w])/3 - (32*G[1, 0, w^2])/3 + 4*G[1, 1, r7] - 
   (256*G[1, 1, -w])/3 - (304*G[1, 1, w])/3 + (64*G[1, 1, w^2])/3 - 
   36*G[1, -w, -w] - 20*G[r1, 0, w] + 40*G[r1, 1, w] - 20*G[r2, 0, w] + 
   40*G[r2, 1, w] - 4*G[r61, w^2, w^2] - 4*G[r62, w^2, w^2] - 
   4*G[w^(-2), 0, w^2] + 4*G[w^(-2), r61, w^2] + 4*G[w^(-2), r62, w^2] - 
   18*G[-w^(-1), 0, -w] + 20*G[-w^(-1), 0, w^2] + 36*G[-w^(-1), 1, -w] - 
   40*G[-w^(-1), 1, w^2] + 4*G[-w, 0, w^2] - 8*G[-w, 1, w^2]) + 
 G[w^(-2), -w^(-1), z3]*(-1/12*Pi^2 + (35*G[0, -w]^2)/18 + (2*I)*Pi*G[0, w] + 
   G[0, -w]*G[0, w] - ((13*I)/3)*Pi*G[0, w^2] + (7*G[0, -w]*G[0, w^2])/3 + 
   (7*G[0, w]*G[0, w^2])/3 - (167*G[0, w^2]^2)/18 + (I/2)*Pi*G[1, r7] + 
   (G[0, w^2]*G[1, r7])/18 - (67*G[0, -w]*G[1, -w])/9 - 
   (8*G[0, w^2]*G[1, -w])/3 + (64*G[1, -w]^2)/9 - (4*I)*Pi*G[1, w] - 
   2*G[0, -w]*G[1, w] - (2*G[0, w^2]*G[1, w])/3 - ((2*I)/3)*Pi*G[1, w^2] + 
   (8*G[0, -w]*G[1, w^2])/3 + (8*G[0, w]*G[1, w^2])/3 + 
   (139*G[0, w^2]*G[1, w^2])/9 + (32*G[1, r7]*G[1, w^2])/9 - 
   (16*G[1, -w]*G[1, w^2])/3 - (16*G[1, w]*G[1, w^2])/3 - 
   (52*G[1, w^2]^2)/9 - G[0, w]*G[r61, -w] - G[0, w^2]*G[r61, -w] + 
   2*G[1, w]*G[r61, -w] + ((4*I)/3)*Pi*G[r61, w^2] - G[0, -w]*G[r61, w^2] + 
   (5*G[0, w]*G[r61, w^2])/3 + 10*G[0, w^2]*G[r61, w^2] + 
   (2*G[1, r7]*G[r61, w^2])/3 - (10*G[1, w]*G[r61, w^2])/3 - 
   8*G[1, w^2]*G[r61, w^2] + G[r61, -w]*G[r61, w^2] - 3*G[r61, w^2]^2 - 
   G[0, w]*G[r62, -w] - G[0, w^2]*G[r62, -w] + 2*G[1, w]*G[r62, -w] + 
   G[r61, w^2]*G[r62, -w] + ((4*I)/3)*Pi*G[r62, w^2] - G[0, -w]*G[r62, w^2] + 
   (5*G[0, w]*G[r62, w^2])/3 + 10*G[0, w^2]*G[r62, w^2] + 
   (2*G[1, r7]*G[r62, w^2])/3 - (10*G[1, w]*G[r62, w^2])/3 - 
   8*G[1, w^2]*G[r62, w^2] + G[r61, -w]*G[r62, w^2] - 
   6*G[r61, w^2]*G[r62, w^2] + G[r62, -w]*G[r62, w^2] - 3*G[r62, w^2]^2 + 
   ((5*I)/3)*Pi*G[w^(-2), w^2] - (5*G[0, -w]*G[w^(-2), w^2])/12 - 
   (5*G[0, w]*G[w^(-2), w^2])/3 + (5*G[0, w^2]*G[w^(-2), w^2])/12 - 
   (5*G[1, r7]*G[w^(-2), w^2])/4 + (5*G[1, -w]*G[w^(-2), w^2])/6 + 
   (10*G[1, w]*G[w^(-2), w^2])/3 - (5*G[1, w^2]*G[w^(-2), w^2])/6 - 
   (G[0, -w]*G[-w^(-1), -w])/6 + (G[1, -w]*G[-w^(-1), -w])/3 + 
   ((5*I)/3)*Pi*G[-w^(-1), w^2] - (G[0, -w]*G[-w^(-1), w^2])/4 - 
   (5*G[0, w]*G[-w^(-1), w^2])/3 + (5*G[0, w^2]*G[-w^(-1), w^2])/12 - 
   (5*G[1, r7]*G[-w^(-1), w^2])/4 + (G[1, -w]*G[-w^(-1), w^2])/2 + 
   (10*G[1, w]*G[-w^(-1), w^2])/3 - (5*G[1, w^2]*G[-w^(-1), w^2])/6 + 
   ((5*I)/3)*Pi*G[-w, w^2] - (17*G[0, -w]*G[-w, w^2])/4 - 
   (5*G[0, w]*G[-w, w^2])/3 + (5*G[0, w^2]*G[-w, w^2])/12 - 
   (5*G[1, r7]*G[-w, w^2])/4 + (17*G[1, -w]*G[-w, w^2])/2 + 
   (10*G[1, w]*G[-w, w^2])/3 - (5*G[1, w^2]*G[-w, w^2])/6 - 
   (53*G[0, 0, -w])/18 - (19*G[0, 0, w])/2 + (143*G[0, 0, w^2])/18 - 
   G[0, 1, r7]/6 + (35*G[0, 1, -w])/9 + 7*G[0, 1, w] - (53*G[0, 1, w^2])/9 + 
   G[0, r61, -w] - 5*G[0, r61, w^2] + G[0, r62, -w] - 5*G[0, r62, w^2] - 
   G[0, -w, -w]/6 + (32*G[1, 0, -w])/9 + 7*G[1, 0, w] - (86*G[1, 0, w^2])/9 - 
   (5*G[1, 1, r7])/18 - (64*G[1, 1, -w])/9 - 14*G[1, 1, w] + 
   (100*G[1, 1, w^2])/9 + 4*G[1, r61, w^2] + 4*G[1, r62, w^2] + 
   G[1, -w, -w]/3 + G[r61, 0, -w] - 5*G[r61, 0, w^2] + 4*G[r61, 1, w^2] - 
   G[r61, r61, -w] + 3*G[r61, r61, w^2] - G[r61, r62, -w] + 
   3*G[r61, r62, w^2] + G[r62, 0, -w] - 5*G[r62, 0, w^2] + 4*G[r62, 1, w^2] - 
   G[r62, r61, -w] + 3*G[r62, r61, w^2] - G[r62, r62, -w] + 
   3*G[r62, r62, w^2] + G[-w^(-1), 0, -w]/6 - G[-w^(-1), 0, w^2]/6 - 
   G[-w^(-1), 1, -w]/3 + G[-w^(-1), 1, w^2]/3 + (23*G[-w, 0, w^2])/6 - 
   (23*G[-w, 1, w^2])/3) + G[w^(-2), 0, z3]*
  ((-10*Pi^2)/3 - (11*G[0, -w]^2)/9 + (2*I)*Pi*G[0, w] + G[0, -w]*G[0, w] + 
   ((20*I)/3)*Pi*G[0, w^2] + (2*G[0, -w]*G[0, w^2])/3 - 
   (28*G[0, w]*G[0, w^2])/3 + (187*G[0, w^2]^2)/18 - (2*I)*Pi*G[1, r7] - 
   (G[0, w^2]*G[1, r7])/9 + (20*G[0, -w]*G[1, -w])/9 + 6*G[0, w]*G[1, -w] + 
   (20*G[0, w^2]*G[1, -w])/3 + (4*G[1, -w]^2)/9 - (16*I)*Pi*G[1, w] - 
   2*G[0, -w]*G[1, w] + (56*G[0, w^2]*G[1, w])/3 - 12*G[1, -w]*G[1, w] + 
   (28*I)*Pi*G[1, w^2] - (28*G[0, -w]*G[1, w^2])/3 - 36*G[0, w]*G[1, w^2] - 
   (50*G[0, w^2]*G[1, w^2])/9 - (184*G[1, r7]*G[1, w^2])/9 + 
   (56*G[1, -w]*G[1, w^2])/3 + 72*G[1, w]*G[1, w^2] - (136*G[1, w^2]^2)/9 + 
   (6*I)*Pi*G[r1, w] + (6*I)*Pi*G[r2, w] - 4*G[0, w]*G[r61, -w] - 
   4*G[0, w^2]*G[r61, -w] + 8*G[1, w]*G[r61, -w] + 
   ((16*I)/3)*Pi*G[r61, w^2] - 4*G[0, -w]*G[r61, w^2] + 
   (4*G[0, w]*G[r61, w^2])/3 - (131*G[0, w^2]*G[r61, w^2])/6 - 
   (16*G[1, r7]*G[r61, w^2])/3 - (8*G[1, w]*G[r61, w^2])/3 + 
   4*G[r61, -w]*G[r61, w^2] + 18*G[r61, w^2]^2 - 4*G[0, w]*G[r62, -w] - 
   4*G[0, w^2]*G[r62, -w] + 8*G[1, w]*G[r62, -w] + 4*G[r61, w^2]*G[r62, -w] + 
   ((16*I)/3)*Pi*G[r62, w^2] - 4*G[0, -w]*G[r62, w^2] + 
   (4*G[0, w]*G[r62, w^2])/3 - (131*G[0, w^2]*G[r62, w^2])/6 - 
   (16*G[1, r7]*G[r62, w^2])/3 - (8*G[1, w]*G[r62, w^2])/3 + 
   4*G[r61, -w]*G[r62, w^2] + 36*G[r61, w^2]*G[r62, w^2] + 
   4*G[r62, -w]*G[r62, w^2] + 18*G[r62, w^2]^2 - 
   ((40*I)/3)*Pi*G[w^(-2), w^2] + (17*G[0, -w]*G[w^(-2), w^2])/6 + 
   (40*G[0, w]*G[w^(-2), w^2])/3 + (34*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (21*G[1, r7]*G[w^(-2), w^2])/2 - (17*G[1, -w]*G[w^(-2), w^2])/3 - 
   (80*G[1, w]*G[w^(-2), w^2])/3 + (17*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (85*G[r61, w^2]*G[w^(-2), w^2])/6 - (85*G[r62, w^2]*G[w^(-2), w^2])/6 + 
   (4*G[0, -w]*G[-w^(-1), -w])/3 - (8*G[1, -w]*G[-w^(-1), -w])/3 - 
   ((38*I)/3)*Pi*G[-w^(-1), w^2] + (31*G[0, -w]*G[-w^(-1), w^2])/6 + 
   (38*G[0, w]*G[-w^(-1), w^2])/3 - (15*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (31*G[1, r7]*G[-w^(-1), w^2])/6 - (31*G[1, -w]*G[-w^(-1), w^2])/3 - 
   (76*G[1, w]*G[-w^(-1), w^2])/3 + 15*G[1, w^2]*G[-w^(-1), w^2] - 
   ((38*I)/3)*Pi*G[-w, w^2] + (31*G[0, -w]*G[-w, w^2])/6 + 
   (38*G[0, w]*G[-w, w^2])/3 - (15*G[0, w^2]*G[-w, w^2])/2 + 
   (31*G[1, r7]*G[-w, w^2])/6 - (31*G[1, -w]*G[-w, w^2])/3 - 
   (76*G[1, w]*G[-w, w^2])/3 + 15*G[1, w^2]*G[-w, w^2] - (25*G[0, 0, -w])/9 - 
   8*G[0, 0, w] - (127*G[0, 0, w^2])/18 - (11*G[0, 1, r7])/3 - 
   (22*G[0, 1, -w])/9 + 20*G[0, 1, w] + (58*G[0, 1, w^2])/9 + 
   4*G[0, r61, -w] + (23*G[0, r61, w^2])/6 + 4*G[0, r62, -w] + 
   (23*G[0, r62, w^2])/6 + (4*G[0, -w, -w])/3 + (85*G[0, w^2, w^2])/6 + 
   (2*G[1, 0, -w])/9 + 32*G[1, 0, w] + (16*G[1, 0, w^2])/9 + 
   (62*G[1, 1, r7])/9 - (4*G[1, 1, -w])/9 - 64*G[1, 1, w] - 
   (32*G[1, 1, w^2])/9 - (8*G[1, -w, -w])/3 - 6*G[r1, 0, w] + 
   12*G[r1, 1, w] - 6*G[r2, 0, w] + 12*G[r2, 1, w] + 4*G[r61, 0, -w] + 
   18*G[r61, 0, w^2] - 4*G[r61, r61, -w] - 18*G[r61, r61, w^2] - 
   4*G[r61, r62, -w] - 18*G[r61, r62, w^2] - (85*G[r61, w^2, w^2])/6 + 
   4*G[r62, 0, -w] + 18*G[r62, 0, w^2] - 4*G[r62, r61, -w] - 
   18*G[r62, r61, w^2] - 4*G[r62, r62, -w] - 18*G[r62, r62, w^2] - 
   (85*G[r62, w^2, w^2])/6 - (85*G[w^(-2), 0, w^2])/6 + 
   (85*G[w^(-2), r61, w^2])/6 + (85*G[w^(-2), r62, w^2])/6 - 
   (4*G[-w^(-1), 0, -w])/3 + (7*G[-w^(-1), 0, w^2])/3 + 
   (8*G[-w^(-1), 1, -w])/3 - (14*G[-w^(-1), 1, w^2])/3 + 
   (7*G[-w, 0, w^2])/3 - (14*G[-w, 1, w^2])/3) + 
 G[0, w^2, z3]*(Pi^2/6 + G[0, -w]^2 + (2*I)*Pi*G[0, w] - G[0, -w]*G[0, w] + 
   2*G[0, w]*G[0, w^2] - 9*G[0, w^2]^2 + 2*G[0, w]*G[1, -w] - 4*G[1, -w]^2 + 
   2*G[0, -w]*G[1, w] - 4*G[1, -w]*G[1, w] - (2*I)*Pi*G[r1, w] - 
   (2*I)*Pi*G[r2, w] + 13*G[0, w^2]*G[r61, w^2] - 4*G[r61, w^2]^2 + 
   13*G[0, w^2]*G[r62, w^2] - 8*G[r61, w^2]*G[r62, w^2] - 4*G[r62, w^2]^2 + 
   5*G[0, w^2]*G[w^(-2), w^2] - 5*G[r61, w^2]*G[w^(-2), w^2] - 
   5*G[r62, w^2]*G[w^(-2), w^2] - 2*G[0, -w]*G[-w^(-1), -w] + 
   4*G[1, -w]*G[-w^(-1), -w] + 2*G[0, -w]*G[-w^(-1), w^2] - 
   4*G[1, -w]*G[-w^(-1), w^2] - 2*G[0, -w]*G[-w, w^2] + 
   4*G[1, -w]*G[-w, w^2] - G[0, 0, -w] - 3*G[0, 0, w] + 9*G[0, 0, w^2] + 
   2*G[0, 1, -w] + 6*G[0, 1, w] - 9*G[0, r61, w^2] - 9*G[0, r62, w^2] - 
   2*G[0, -w, -w] + 5*G[0, w^2, w^2] - 2*G[1, 0, -w] + 2*G[1, 0, w] + 
   4*G[1, 1, -w] - 4*G[1, 1, w] + 4*G[1, -w, -w] + 2*G[r1, 0, w] - 
   4*G[r1, 1, w] + 2*G[r2, 0, w] - 4*G[r2, 1, w] - 4*G[r61, 0, w^2] + 
   4*G[r61, r61, w^2] + 4*G[r61, r62, w^2] - 5*G[r61, w^2, w^2] - 
   4*G[r62, 0, w^2] + 4*G[r62, r61, w^2] + 4*G[r62, r62, w^2] - 
   5*G[r62, w^2, w^2] - 5*G[w^(-2), 0, w^2] + 5*G[w^(-2), r61, w^2] + 
   5*G[w^(-2), r62, w^2] + 2*G[-w^(-1), 0, -w] - 2*G[-w^(-1), 0, w^2] - 
   4*G[-w^(-1), 1, -w] + 4*G[-w^(-1), 1, w^2] + 2*G[-w, 0, w^2] - 
   4*G[-w, 1, w^2]) + G[w^(-2), -w, z3]*((-3*Pi^2)/4 + (35*G[0, -w]^2)/18 - 
   (2*I)*Pi*G[0, w] + G[0, -w]*G[0, w] - ((13*I)/3)*Pi*G[0, w^2] + 
   (7*G[0, -w]*G[0, w^2])/3 - (5*G[0, w]*G[0, w^2])/3 - 
   (167*G[0, w^2]^2)/18 + (I/2)*Pi*G[1, r7] + (G[0, w^2]*G[1, r7])/18 - 
   (67*G[0, -w]*G[1, -w])/9 - (8*G[0, w^2]*G[1, -w])/3 + (64*G[1, -w]^2)/9 - 
   (4*I)*Pi*G[1, w] - 2*G[0, -w]*G[1, w] - (2*G[0, w^2]*G[1, w])/3 - 
   ((2*I)/3)*Pi*G[1, w^2] + (8*G[0, -w]*G[1, w^2])/3 + 
   (8*G[0, w]*G[1, w^2])/3 + (139*G[0, w^2]*G[1, w^2])/9 + 
   (32*G[1, r7]*G[1, w^2])/9 - (16*G[1, -w]*G[1, w^2])/3 - 
   (16*G[1, w]*G[1, w^2])/3 - (52*G[1, w^2]^2)/9 + (4*I)*Pi*G[r1, w] + 
   (4*I)*Pi*G[r2, w] - G[0, w]*G[r61, -w] - G[0, w^2]*G[r61, -w] + 
   2*G[1, w]*G[r61, -w] + ((4*I)/3)*Pi*G[r61, w^2] - G[0, -w]*G[r61, w^2] + 
   (5*G[0, w]*G[r61, w^2])/3 + 10*G[0, w^2]*G[r61, w^2] + 
   (2*G[1, r7]*G[r61, w^2])/3 - (10*G[1, w]*G[r61, w^2])/3 - 
   8*G[1, w^2]*G[r61, w^2] + G[r61, -w]*G[r61, w^2] - 3*G[r61, w^2]^2 - 
   G[0, w]*G[r62, -w] - G[0, w^2]*G[r62, -w] + 2*G[1, w]*G[r62, -w] + 
   G[r61, w^2]*G[r62, -w] + ((4*I)/3)*Pi*G[r62, w^2] - G[0, -w]*G[r62, w^2] + 
   (5*G[0, w]*G[r62, w^2])/3 + 10*G[0, w^2]*G[r62, w^2] + 
   (2*G[1, r7]*G[r62, w^2])/3 - (10*G[1, w]*G[r62, w^2])/3 - 
   8*G[1, w^2]*G[r62, w^2] + G[r61, -w]*G[r62, w^2] - 
   6*G[r61, w^2]*G[r62, w^2] + G[r62, -w]*G[r62, w^2] - 3*G[r62, w^2]^2 + 
   ((5*I)/3)*Pi*G[w^(-2), w^2] - (5*G[0, -w]*G[w^(-2), w^2])/12 - 
   (5*G[0, w]*G[w^(-2), w^2])/3 + (5*G[0, w^2]*G[w^(-2), w^2])/12 - 
   (5*G[1, r7]*G[w^(-2), w^2])/4 + (5*G[1, -w]*G[w^(-2), w^2])/6 + 
   (10*G[1, w]*G[w^(-2), w^2])/3 - (5*G[1, w^2]*G[w^(-2), w^2])/6 - 
   (G[0, -w]*G[-w^(-1), -w])/6 + (G[1, -w]*G[-w^(-1), -w])/3 + 
   ((5*I)/3)*Pi*G[-w^(-1), w^2] - (17*G[0, -w]*G[-w^(-1), w^2])/4 - 
   (5*G[0, w]*G[-w^(-1), w^2])/3 + (5*G[0, w^2]*G[-w^(-1), w^2])/12 - 
   (5*G[1, r7]*G[-w^(-1), w^2])/4 + (17*G[1, -w]*G[-w^(-1), w^2])/2 + 
   (10*G[1, w]*G[-w^(-1), w^2])/3 - (5*G[1, w^2]*G[-w^(-1), w^2])/6 + 
   ((5*I)/3)*Pi*G[-w, w^2] - (G[0, -w]*G[-w, w^2])/4 - 
   (5*G[0, w]*G[-w, w^2])/3 + (5*G[0, w^2]*G[-w, w^2])/12 - 
   (5*G[1, r7]*G[-w, w^2])/4 + (G[1, -w]*G[-w, w^2])/2 + 
   (10*G[1, w]*G[-w, w^2])/3 - (5*G[1, w^2]*G[-w, w^2])/6 - 
   (53*G[0, 0, -w])/18 + (5*G[0, 0, w])/2 + (143*G[0, 0, w^2])/18 - 
   G[0, 1, r7]/6 + (35*G[0, 1, -w])/9 - G[0, 1, w] - (53*G[0, 1, w^2])/9 + 
   G[0, r61, -w] - 5*G[0, r61, w^2] + G[0, r62, -w] - 5*G[0, r62, w^2] - 
   G[0, -w, -w]/6 + (32*G[1, 0, -w])/9 + 7*G[1, 0, w] - (86*G[1, 0, w^2])/9 - 
   (5*G[1, 1, r7])/18 - (64*G[1, 1, -w])/9 - 14*G[1, 1, w] + 
   (100*G[1, 1, w^2])/9 + 4*G[1, r61, w^2] + 4*G[1, r62, w^2] + 
   G[1, -w, -w]/3 - 4*G[r1, 0, w] + 8*G[r1, 1, w] - 4*G[r2, 0, w] + 
   8*G[r2, 1, w] + G[r61, 0, -w] - 5*G[r61, 0, w^2] + 4*G[r61, 1, w^2] - 
   G[r61, r61, -w] + 3*G[r61, r61, w^2] - G[r61, r62, -w] + 
   3*G[r61, r62, w^2] + G[r62, 0, -w] - 5*G[r62, 0, w^2] + 4*G[r62, 1, w^2] - 
   G[r62, r61, -w] + 3*G[r62, r61, w^2] - G[r62, r62, -w] + 
   3*G[r62, r62, w^2] + G[-w^(-1), 0, -w]/6 + (23*G[-w^(-1), 0, w^2])/6 - 
   G[-w^(-1), 1, -w]/3 - (23*G[-w^(-1), 1, w^2])/3 - G[-w, 0, w^2]/6 + 
   G[-w, 1, w^2]/3) + G[w^(-2), w^(-2), z3]*
  ((3*Pi^2)/4 + (17*G[0, -w]^2)/18 + (2*I)*Pi*G[0, w] - 2*G[0, -w]*G[0, w] - 
   ((7*I)/3)*Pi*G[0, w^2] - (5*G[0, -w]*G[0, w^2])/3 + G[0, w]*G[0, w^2] + 
   (113*G[0, w^2]^2)/9 - (I/2)*Pi*G[1, r7] + (73*G[0, w^2]*G[1, r7])/18 - 
   (31*G[0, -w]*G[1, -w])/9 + 2*G[0, w]*G[1, -w] + (4*G[0, w^2]*G[1, -w])/3 + 
   (28*G[1, -w]^2)/9 - (4*I)*Pi*G[1, w] + 4*G[0, -w]*G[1, w] - 
   2*G[0, w^2]*G[1, w] - 4*G[1, -w]*G[1, w] + ((22*I)/3)*Pi*G[1, w^2] - 
   (4*G[0, -w]*G[1, w^2])/3 - (28*G[0, w]*G[1, w^2])/3 - 
   (41*G[0, w^2]*G[1, w^2])/9 - (40*G[1, r7]*G[1, w^2])/9 + 
   (8*G[1, -w]*G[1, w^2])/3 + (56*G[1, w]*G[1, w^2])/3 - (52*G[1, w^2]^2)/9 + 
   G[0, w]*G[r61, -w] + G[0, w^2]*G[r61, -w] - 2*G[1, w]*G[r61, -w] + 
   ((4*I)/3)*Pi*G[r61, w^2] + G[0, -w]*G[r61, w^2] + G[0, w]*G[r61, w^2] - 
   (139*G[0, w^2]*G[r61, w^2])/6 - (10*G[1, r7]*G[r61, w^2])/3 - 
   2*G[1, w]*G[r61, w^2] + 8*G[1, w^2]*G[r61, w^2] - G[r61, -w]*G[r61, w^2] + 
   (31*G[r61, w^2]^2)/3 + G[0, w]*G[r62, -w] + G[0, w^2]*G[r62, -w] - 
   2*G[1, w]*G[r62, -w] - G[r61, w^2]*G[r62, -w] + ((4*I)/3)*Pi*G[r62, w^2] + 
   G[0, -w]*G[r62, w^2] + G[0, w]*G[r62, w^2] - (139*G[0, w^2]*G[r62, w^2])/
    6 - (10*G[1, r7]*G[r62, w^2])/3 - 2*G[1, w]*G[r62, w^2] + 
   8*G[1, w^2]*G[r62, w^2] - G[r61, -w]*G[r62, w^2] + 
   (62*G[r61, w^2]*G[r62, w^2])/3 - G[r62, -w]*G[r62, w^2] + 
   (31*G[r62, w^2]^2)/3 - ((4*I)/3)*Pi*G[w^(-2), w^2] + 
   (7*G[0, -w]*G[w^(-2), w^2])/12 + (4*G[0, w]*G[w^(-2), w^2])/3 + 
   (11*G[0, w^2]*G[w^(-2), w^2])/12 + (3*G[1, r7]*G[w^(-2), w^2])/4 - 
   (7*G[1, -w]*G[w^(-2), w^2])/6 - (8*G[1, w]*G[w^(-2), w^2])/3 + 
   (7*G[1, w^2]*G[w^(-2), w^2])/6 - (3*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (3*G[r62, w^2]*G[w^(-2), w^2])/2 - (G[0, -w]*G[-w^(-1), -w])/6 + 
   (G[1, -w]*G[-w^(-1), -w])/3 - ((4*I)/3)*Pi*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w^(-1), w^2])/4 + (4*G[0, w]*G[-w^(-1), w^2])/3 - 
   (7*G[0, w^2]*G[-w^(-1), w^2])/12 + (3*G[1, r7]*G[-w^(-1), w^2])/4 - 
   (3*G[1, -w]*G[-w^(-1), w^2])/2 - (8*G[1, w]*G[-w^(-1), w^2])/3 + 
   (7*G[1, w^2]*G[-w^(-1), w^2])/6 - ((4*I)/3)*Pi*G[-w, w^2] + 
   (3*G[0, -w]*G[-w, w^2])/4 + (4*G[0, w]*G[-w, w^2])/3 - 
   (7*G[0, w^2]*G[-w, w^2])/12 + (3*G[1, r7]*G[-w, w^2])/4 - 
   (3*G[1, -w]*G[-w, w^2])/2 - (8*G[1, w]*G[-w, w^2])/3 + 
   (7*G[1, w^2]*G[-w, w^2])/6 + G[0, 0, -w]/18 - (5*G[0, 0, w])/2 - 
   (107*G[0, 0, w^2])/9 - G[0, 1, r7]/6 + (17*G[0, 1, -w])/9 + 5*G[0, 1, w] + 
   (19*G[0, 1, w^2])/9 - G[0, r61, -w] + (65*G[0, r61, w^2])/6 - 
   G[0, r62, -w] + (65*G[0, r62, w^2])/6 - G[0, -w, -w]/6 + 
   (3*G[0, w^2, w^2])/2 + (14*G[1, 0, -w])/9 + 5*G[1, 0, w] + 
   (22*G[1, 0, w^2])/9 + (13*G[1, 1, r7])/18 - (28*G[1, 1, -w])/9 - 
   10*G[1, 1, w] + (28*G[1, 1, w^2])/9 - 4*G[1, r61, w^2] - 
   4*G[1, r62, w^2] + G[1, -w, -w]/3 - G[r61, 0, -w] + 
   (37*G[r61, 0, w^2])/3 - 4*G[r61, 1, w^2] + G[r61, r61, -w] - 
   (31*G[r61, r61, w^2])/3 + G[r61, r62, -w] - (31*G[r61, r62, w^2])/3 - 
   (3*G[r61, w^2, w^2])/2 - G[r62, 0, -w] + (37*G[r62, 0, w^2])/3 - 
   4*G[r62, 1, w^2] + G[r62, r61, -w] - (31*G[r62, r61, w^2])/3 + 
   G[r62, r62, -w] - (31*G[r62, r62, w^2])/3 - (3*G[r62, w^2, w^2])/2 - 
   (3*G[w^(-2), 0, w^2])/2 + (3*G[w^(-2), r61, w^2])/2 + 
   (3*G[w^(-2), r62, w^2])/2 + G[-w^(-1), 0, -w]/6 - G[-w^(-1), 0, w^2]/6 - 
   G[-w^(-1), 1, -w]/3 + G[-w^(-1), 1, w^2]/3 - G[-w, 0, w^2]/6 + 
   G[-w, 1, w^2]/3) + G[w^(-2), w^2, z3]*((3*Pi^2)/4 + (17*G[0, -w]^2)/18 + 
   (2*I)*Pi*G[0, w] - 2*G[0, -w]*G[0, w] - ((7*I)/3)*Pi*G[0, w^2] - 
   (5*G[0, -w]*G[0, w^2])/3 + G[0, w]*G[0, w^2] + (113*G[0, w^2]^2)/9 - 
   (I/2)*Pi*G[1, r7] + (73*G[0, w^2]*G[1, r7])/18 - 
   (31*G[0, -w]*G[1, -w])/9 + 2*G[0, w]*G[1, -w] + (4*G[0, w^2]*G[1, -w])/3 + 
   (28*G[1, -w]^2)/9 - (4*I)*Pi*G[1, w] + 4*G[0, -w]*G[1, w] - 
   2*G[0, w^2]*G[1, w] - 4*G[1, -w]*G[1, w] + ((22*I)/3)*Pi*G[1, w^2] - 
   (4*G[0, -w]*G[1, w^2])/3 - (28*G[0, w]*G[1, w^2])/3 - 
   (41*G[0, w^2]*G[1, w^2])/9 - (40*G[1, r7]*G[1, w^2])/9 + 
   (8*G[1, -w]*G[1, w^2])/3 + (56*G[1, w]*G[1, w^2])/3 - (52*G[1, w^2]^2)/9 + 
   G[0, w]*G[r61, -w] + G[0, w^2]*G[r61, -w] - 2*G[1, w]*G[r61, -w] + 
   ((4*I)/3)*Pi*G[r61, w^2] + G[0, -w]*G[r61, w^2] + G[0, w]*G[r61, w^2] - 
   (139*G[0, w^2]*G[r61, w^2])/6 - (10*G[1, r7]*G[r61, w^2])/3 - 
   2*G[1, w]*G[r61, w^2] + 8*G[1, w^2]*G[r61, w^2] - G[r61, -w]*G[r61, w^2] + 
   (31*G[r61, w^2]^2)/3 + G[0, w]*G[r62, -w] + G[0, w^2]*G[r62, -w] - 
   2*G[1, w]*G[r62, -w] - G[r61, w^2]*G[r62, -w] + ((4*I)/3)*Pi*G[r62, w^2] + 
   G[0, -w]*G[r62, w^2] + G[0, w]*G[r62, w^2] - (139*G[0, w^2]*G[r62, w^2])/
    6 - (10*G[1, r7]*G[r62, w^2])/3 - 2*G[1, w]*G[r62, w^2] + 
   8*G[1, w^2]*G[r62, w^2] - G[r61, -w]*G[r62, w^2] + 
   (62*G[r61, w^2]*G[r62, w^2])/3 - G[r62, -w]*G[r62, w^2] + 
   (31*G[r62, w^2]^2)/3 - ((4*I)/3)*Pi*G[w^(-2), w^2] + 
   (7*G[0, -w]*G[w^(-2), w^2])/12 + (4*G[0, w]*G[w^(-2), w^2])/3 + 
   (11*G[0, w^2]*G[w^(-2), w^2])/12 + (3*G[1, r7]*G[w^(-2), w^2])/4 - 
   (7*G[1, -w]*G[w^(-2), w^2])/6 - (8*G[1, w]*G[w^(-2), w^2])/3 + 
   (7*G[1, w^2]*G[w^(-2), w^2])/6 - (3*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (3*G[r62, w^2]*G[w^(-2), w^2])/2 - (G[0, -w]*G[-w^(-1), -w])/6 + 
   (G[1, -w]*G[-w^(-1), -w])/3 - ((4*I)/3)*Pi*G[-w^(-1), w^2] + 
   (3*G[0, -w]*G[-w^(-1), w^2])/4 + (4*G[0, w]*G[-w^(-1), w^2])/3 - 
   (7*G[0, w^2]*G[-w^(-1), w^2])/12 + (3*G[1, r7]*G[-w^(-1), w^2])/4 - 
   (3*G[1, -w]*G[-w^(-1), w^2])/2 - (8*G[1, w]*G[-w^(-1), w^2])/3 + 
   (7*G[1, w^2]*G[-w^(-1), w^2])/6 - ((4*I)/3)*Pi*G[-w, w^2] + 
   (3*G[0, -w]*G[-w, w^2])/4 + (4*G[0, w]*G[-w, w^2])/3 - 
   (7*G[0, w^2]*G[-w, w^2])/12 + (3*G[1, r7]*G[-w, w^2])/4 - 
   (3*G[1, -w]*G[-w, w^2])/2 - (8*G[1, w]*G[-w, w^2])/3 + 
   (7*G[1, w^2]*G[-w, w^2])/6 + G[0, 0, -w]/18 - (5*G[0, 0, w])/2 - 
   (107*G[0, 0, w^2])/9 - G[0, 1, r7]/6 + (17*G[0, 1, -w])/9 + 5*G[0, 1, w] + 
   (19*G[0, 1, w^2])/9 - G[0, r61, -w] + (65*G[0, r61, w^2])/6 - 
   G[0, r62, -w] + (65*G[0, r62, w^2])/6 - G[0, -w, -w]/6 + 
   (3*G[0, w^2, w^2])/2 + (14*G[1, 0, -w])/9 + 5*G[1, 0, w] + 
   (22*G[1, 0, w^2])/9 + (13*G[1, 1, r7])/18 - (28*G[1, 1, -w])/9 - 
   10*G[1, 1, w] + (28*G[1, 1, w^2])/9 - 4*G[1, r61, w^2] - 
   4*G[1, r62, w^2] + G[1, -w, -w]/3 - G[r61, 0, -w] + 
   (37*G[r61, 0, w^2])/3 - 4*G[r61, 1, w^2] + G[r61, r61, -w] - 
   (31*G[r61, r61, w^2])/3 + G[r61, r62, -w] - (31*G[r61, r62, w^2])/3 - 
   (3*G[r61, w^2, w^2])/2 - G[r62, 0, -w] + (37*G[r62, 0, w^2])/3 - 
   4*G[r62, 1, w^2] + G[r62, r61, -w] - (31*G[r62, r61, w^2])/3 + 
   G[r62, r62, -w] - (31*G[r62, r62, w^2])/3 - (3*G[r62, w^2, w^2])/2 - 
   (3*G[w^(-2), 0, w^2])/2 + (3*G[w^(-2), r61, w^2])/2 + 
   (3*G[w^(-2), r62, w^2])/2 + G[-w^(-1), 0, -w]/6 - G[-w^(-1), 0, w^2]/6 - 
   G[-w^(-1), 1, -w]/3 + G[-w^(-1), 1, w^2]/3 - G[-w, 0, w^2]/6 + 
   G[-w, 1, w^2]/3) + (10*Pi^2*G[-w, 1, w^2])/3 - 
 (10*G[0, -w]^2*G[-w, 1, w^2])/3 - ((28*I)/3)*Pi*G[0, w]*G[-w, 1, w^2] + 
 16*G[0, -w]*G[0, w]*G[-w, 1, w^2] - (4*I)*Pi*G[0, w^2]*G[-w, 1, w^2] + 
 (44*G[0, -w]*G[0, w^2]*G[-w, 1, w^2])/3 - 12*G[0, w]*G[0, w^2]*
  G[-w, 1, w^2] - (4*G[0, w^2]^2*G[-w, 1, w^2])/3 + 
 (4*I)*Pi*G[1, r7]*G[-w, 1, w^2] - (4*G[0, w^2]*G[1, r7]*G[-w, 1, w^2])/3 + 
 (148*G[0, -w]*G[1, -w]*G[-w, 1, w^2])/3 - 
 32*G[0, w]*G[1, -w]*G[-w, 1, w^2] - (88*G[0, w^2]*G[1, -w]*G[-w, 1, w^2])/
  3 - (256*G[1, -w]^2*G[-w, 1, w^2])/3 + ((80*I)/3)*Pi*G[1, w]*
  G[-w, 1, w^2] - 32*G[0, -w]*G[1, w]*G[-w, 1, w^2] + 
 8*G[0, w^2]*G[1, w]*G[-w, 1, w^2] + 64*G[1, -w]*G[1, w]*G[-w, 1, w^2] - 
 ((176*I)/3)*Pi*G[1, w^2]*G[-w, 1, w^2] + 16*G[0, -w]*G[1, w^2]*
  G[-w, 1, w^2] + (224*G[0, w]*G[1, w^2]*G[-w, 1, w^2])/3 - 
 8*G[0, w^2]*G[1, w^2]*G[-w, 1, w^2] + 32*G[1, r7]*G[1, w^2]*G[-w, 1, w^2] - 
 32*G[1, -w]*G[1, w^2]*G[-w, 1, w^2] - (448*G[1, w]*G[1, w^2]*G[-w, 1, w^2])/
  3 + (160*G[1, w^2]^2*G[-w, 1, w^2])/3 - (4*I)*Pi*G[r1, w]*G[-w, 1, w^2] - 
 (4*I)*Pi*G[r2, w]*G[-w, 1, w^2] - ((16*I)/3)*Pi*G[r61, w^2]*G[-w, 1, w^2] + 
 (16*G[0, w]*G[r61, w^2]*G[-w, 1, w^2])/3 - 4*G[0, w^2]*G[r61, w^2]*
  G[-w, 1, w^2] + (16*G[1, r7]*G[r61, w^2]*G[-w, 1, w^2])/3 - 
 (32*G[1, w]*G[r61, w^2]*G[-w, 1, w^2])/3 - ((16*I)/3)*Pi*G[r62, w^2]*
  G[-w, 1, w^2] + (16*G[0, w]*G[r62, w^2]*G[-w, 1, w^2])/3 - 
 4*G[0, w^2]*G[r62, w^2]*G[-w, 1, w^2] + 
 (16*G[1, r7]*G[r62, w^2]*G[-w, 1, w^2])/3 - 
 (32*G[1, w]*G[r62, w^2]*G[-w, 1, w^2])/3 + (20*I)*Pi*G[w^(-2), w^2]*
  G[-w, 1, w^2] - (40*G[0, -w]*G[w^(-2), w^2]*G[-w, 1, w^2])/9 - 
 (62*G[0, w]*G[w^(-2), w^2]*G[-w, 1, w^2])/3 - 
 (44*G[0, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2])/9 - 
 (134*G[1, r7]*G[w^(-2), w^2]*G[-w, 1, w^2])/9 + 
 (104*G[1, -w]*G[w^(-2), w^2]*G[-w, 1, w^2])/9 + 
 (124*G[1, w]*G[w^(-2), w^2]*G[-w, 1, w^2])/3 + 
 (52*G[1, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2])/9 + 
 8*G[r61, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2] + 8*G[r62, w^2]*G[w^(-2), w^2]*
  G[-w, 1, w^2] + (G[w^(-2), w^2]^2*G[-w, 1, w^2])/3 - 
 18*G[0, -w]*G[-w^(-1), -w]*G[-w, 1, w^2] + 36*G[1, -w]*G[-w^(-1), -w]*
  G[-w, 1, w^2] - (4*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w, 1, w^2])/3 + 
 ((56*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
 24*G[-1, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 (380*G[0, -w]*G[-w^(-1), w^2]*G[-w, 1, w^2])/9 - 
 18*G[0, w]*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
 (104*G[0, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2])/9 - 
 (46*G[1, r7]*G[-w^(-1), w^2]*G[-w, 1, w^2])/9 + 
 (736*G[1, -w]*G[-w^(-1), w^2]*G[-w, 1, w^2])/9 + 
 36*G[1, w]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 (316*G[1, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2])/9 - 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 (44*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2])/3 + 
 (4*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w, 1, w^2])/3 + 
 (19*G[-w^(-1), w^2]^2*G[-w, 1, w^2])/3 + ((56*I)/3)*Pi*G[-w, w^2]*
  G[-w, 1, w^2] - 24*G[-1, w^2]*G[-w, w^2]*G[-w, 1, w^2] + 
 (52*G[0, -w]*G[-w, w^2]*G[-w, 1, w^2])/9 - 18*G[0, w]*G[-w, w^2]*
  G[-w, 1, w^2] + (248*G[0, w^2]*G[-w, w^2]*G[-w, 1, w^2])/9 - 
 (46*G[1, r7]*G[-w, w^2]*G[-w, 1, w^2])/9 - 
 (128*G[1, -w]*G[-w, w^2]*G[-w, 1, w^2])/9 + 
 36*G[1, w]*G[-w, w^2]*G[-w, 1, w^2] - 
 (604*G[1, w^2]*G[-w, w^2]*G[-w, 1, w^2])/9 - 
 4*G[r61, w^2]*G[-w, w^2]*G[-w, 1, w^2] - 4*G[r62, w^2]*G[-w, w^2]*
  G[-w, 1, w^2] + (4*G[-w^(-1), -w]*G[-w, w^2]*G[-w, 1, w^2])/3 + 
 22*G[-w^(-1), w^2]*G[-w, w^2]*G[-w, 1, w^2] - 
 (G[-w, w^2]^2*G[-w, 1, w^2])/3 - (4*G[w^(-2), w^2]*G[w^2, -w]*G[-w, 1, w^2])/
  3 + (4*G[-w^(-1), w^2]*G[w^2, -w]*G[-w, 1, w^2])/3 + 
 (4*G[-w, w^2]*G[w^2, -w]*G[-w, 1, w^2])/3 + (10*G[0, 0, -w]*G[-w, 1, w^2])/
  3 + (112*G[0, 0, w]*G[-w, 1, w^2])/3 + (8*G[0, 0, w^2]*G[-w, 1, w^2])/3 - 
 (20*G[0, 1, -w]*G[-w, 1, w^2])/3 - (128*G[0, 1, w]*G[-w, 1, w^2])/3 - 
 (64*G[0, 1, w^2]*G[-w, 1, w^2])/3 + 4*G[0, r61, w^2]*G[-w, 1, w^2] + 
 4*G[0, r62, w^2]*G[-w, 1, w^2] - 4*G[0, w^(-2), w^2]*G[-w, 1, w^2] + 
 12*G[0, -w^(-1), w^2]*G[-w, 1, w^2] - 18*G[0, -w, -w]*G[-w, 1, w^2] - 
 4*G[0, -w, w^2]*G[-w, 1, w^2] - (128*G[1, 0, -w]*G[-w, 1, w^2])/3 - 
 (152*G[1, 0, w]*G[-w, 1, w^2])/3 + (32*G[1, 0, w^2]*G[-w, 1, w^2])/3 - 
 4*G[1, 1, r7]*G[-w, 1, w^2] + (256*G[1, 1, -w]*G[-w, 1, w^2])/3 + 
 (304*G[1, 1, w]*G[-w, 1, w^2])/3 - (64*G[1, 1, w^2]*G[-w, 1, w^2])/3 + 
 36*G[1, -w, -w]*G[-w, 1, w^2] + 4*G[r1, 0, w]*G[-w, 1, w^2] - 
 8*G[r1, 1, w]*G[-w, 1, w^2] + 4*G[r2, 0, w]*G[-w, 1, w^2] - 
 8*G[r2, 1, w]*G[-w, 1, w^2] + 4*G[r61, w^2, w^2]*G[-w, 1, w^2] + 
 4*G[r62, w^2, w^2]*G[-w, 1, w^2] + (26*G[w^(-2), 0, w^2]*G[-w, 1, w^2])/3 - 
 16*G[w^(-2), 1, w^2]*G[-w, 1, w^2] - 4*G[w^(-2), r61, w^2]*G[-w, 1, w^2] - 
 4*G[w^(-2), r62, w^2]*G[-w, 1, w^2] - (G[w^(-2), w^(-2), w^2]*G[-w, 1, w^2])/
  3 + (23*G[w^(-2), -w^(-1), w^2]*G[-w, 1, w^2])/3 - 
 (G[w^(-2), -w, w^2]*G[-w, 1, w^2])/3 - (G[w^(-2), w^2, w^2]*G[-w, 1, w^2])/
  3 - 24*G[-w^(-1), -1, w^2]*G[-w, 1, w^2] + 
 18*G[-w^(-1), 0, -w]*G[-w, 1, w^2] - (26*G[-w^(-1), 0, w^2]*G[-w, 1, w^2])/
  3 - 36*G[-w^(-1), 1, -w]*G[-w, 1, w^2] + 16*G[-w^(-1), 1, w^2]*
  G[-w, 1, w^2] + (25*G[-w^(-1), w^(-2), w^2]*G[-w, 1, w^2])/3 - 
 (23*G[-w^(-1), -w^(-1), w^2]*G[-w, 1, w^2])/3 + 
 (25*G[-w^(-1), -w, w^2]*G[-w, 1, w^2])/3 + 
 (49*G[-w^(-1), w^2, w^2]*G[-w, 1, w^2])/3 + 
 24*G[-w, -1, w^2]*G[-w, 1, w^2] - (74*G[-w, 0, w^2]*G[-w, 1, w^2])/3 + 
 40*G[-w, 1, w^2]^2 + G[0, -w, z3]*(-1/3*Pi^2 - 2*G[0, -w]^2 - 
   (6*I)*Pi*G[0, w] + 2*G[0, -w]*G[0, w^2] - 2*G[0, w]*G[0, w^2] + 
   2*G[0, w^2]^2 + 4*G[0, -w]*G[1, -w] - 4*G[0, w^2]*G[1, -w] - 
   4*G[0, w^2]*G[1, w] + (6*I)*Pi*G[r1, w] + (6*I)*Pi*G[r2, w] - 
   2*G[0, w]*G[r61, w^2] - 4*G[0, w^2]*G[r61, w^2] + 4*G[1, w]*G[r61, w^2] + 
   2*G[r61, w^2]^2 - 2*G[0, w]*G[r62, w^2] - 4*G[0, w^2]*G[r62, w^2] + 
   4*G[1, w]*G[r62, w^2] + 4*G[r61, w^2]*G[r62, w^2] + 2*G[r62, w^2]^2 + 
   2*G[0, -w]*G[-w^(-1), -w] - 4*G[1, -w]*G[-w^(-1), -w] - 
   6*G[0, -w]*G[-w^(-1), w^2] + 12*G[1, -w]*G[-w^(-1), w^2] + 
   2*G[0, -w]*G[-w, w^2] - 4*G[1, -w]*G[-w, w^2] + 2*G[0, 0, -w] + 
   12*G[0, 0, w] - 4*G[0, 0, w^2] - 4*G[0, 1, -w] - 16*G[0, 1, w] + 
   4*G[0, 1, w^2] + 2*G[0, r61, w^2] + 2*G[0, r62, w^2] + 2*G[0, -w, -w] - 
   4*G[1, 0, w] + 8*G[1, 1, w] - 4*G[1, -w, -w] - 6*G[r1, 0, w] + 
   12*G[r1, 1, w] - 6*G[r2, 0, w] + 12*G[r2, 1, w] + 2*G[r61, 0, w^2] - 
   2*G[r61, r61, w^2] - 2*G[r61, r62, w^2] + 2*G[r62, 0, w^2] - 
   2*G[r62, r61, w^2] - 2*G[r62, r62, w^2] - 2*G[-w^(-1), 0, -w] + 
   6*G[-w^(-1), 0, w^2] + 4*G[-w^(-1), 1, -w] - 12*G[-w^(-1), 1, w^2] - 
   2*G[-w, 0, w^2] + 4*G[-w, 1, w^2]) + 
 G[0, w^(-2), z3]*(-1/2*Pi^2 + G[0, -w]^2 - (2*I)*Pi*G[0, w] - 
   G[0, -w]*G[0, w] - 2*G[0, w]*G[0, w^2] - 9*G[0, w^2]^2 + 
   2*G[0, w]*G[1, -w] - 4*G[1, -w]^2 + 2*G[0, -w]*G[1, w] - 
   4*G[1, -w]*G[1, w] + (2*I)*Pi*G[r1, w] + (2*I)*Pi*G[r2, w] + 
   13*G[0, w^2]*G[r61, w^2] - 4*G[r61, w^2]^2 + 13*G[0, w^2]*G[r62, w^2] - 
   8*G[r61, w^2]*G[r62, w^2] - 4*G[r62, w^2]^2 + 5*G[0, w^2]*G[w^(-2), w^2] - 
   5*G[r61, w^2]*G[w^(-2), w^2] - 5*G[r62, w^2]*G[w^(-2), w^2] - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] - 
   2*G[0, -w]*G[-w^(-1), w^2] + 4*G[1, -w]*G[-w^(-1), w^2] + 
   2*G[0, -w]*G[-w, w^2] - 4*G[1, -w]*G[-w, w^2] - G[0, 0, -w] + 
   9*G[0, 0, w] + 9*G[0, 0, w^2] + 2*G[0, 1, -w] - 2*G[0, 1, w] - 
   9*G[0, r61, w^2] - 9*G[0, r62, w^2] - 2*G[0, -w, -w] + 5*G[0, w^2, w^2] - 
   2*G[1, 0, -w] + 2*G[1, 0, w] + 4*G[1, 1, -w] - 4*G[1, 1, w] + 
   4*G[1, -w, -w] - 2*G[r1, 0, w] + 4*G[r1, 1, w] - 2*G[r2, 0, w] + 
   4*G[r2, 1, w] - 4*G[r61, 0, w^2] + 4*G[r61, r61, w^2] + 
   4*G[r61, r62, w^2] - 5*G[r61, w^2, w^2] - 4*G[r62, 0, w^2] + 
   4*G[r62, r61, w^2] + 4*G[r62, r62, w^2] - 5*G[r62, w^2, w^2] - 
   5*G[w^(-2), 0, w^2] + 5*G[w^(-2), r61, w^2] + 5*G[w^(-2), r62, w^2] + 
   2*G[-w^(-1), 0, -w] + 2*G[-w^(-1), 0, w^2] - 4*G[-w^(-1), 1, -w] - 
   4*G[-w^(-1), 1, w^2] - 2*G[-w, 0, w^2] + 4*G[-w, 1, w^2]) + 
 G[-w, 0, z3]*((14*Pi^2)/3 - (16*G[0, -w]^2)/9 - (2*I)*Pi*G[0, w] + 
   2*G[0, -w]*G[0, w] - ((20*I)/3)*Pi*G[0, w^2] - (2*G[0, -w]*G[0, w^2])/3 + 
   (10*G[0, w]*G[0, w^2])/3 + (299*G[0, w^2]^2)/18 + (2*I)*Pi*G[1, r7] + 
   (G[0, w^2]*G[1, r7])/9 + (196*G[0, -w]*G[1, -w])/9 - 12*G[0, w]*G[1, -w] - 
   (20*G[0, w^2]*G[1, -w])/3 - (328*G[1, -w]^2)/9 + (16*I)*Pi*G[1, w] - 
   4*G[0, -w]*G[1, w] - (20*G[0, w^2]*G[1, w])/3 + 24*G[1, -w]*G[1, w] - 
   (28*I)*Pi*G[1, w^2] + (28*G[0, -w]*G[1, w^2])/3 + 36*G[0, w]*G[1, w^2] + 
   (50*G[0, w^2]*G[1, w^2])/9 + (184*G[1, r7]*G[1, w^2])/9 - 
   (56*G[1, -w]*G[1, w^2])/3 - 72*G[1, w]*G[1, w^2] + (136*G[1, w^2]^2)/9 - 
   (6*I)*Pi*G[r1, w] - (6*I)*Pi*G[r2, w] + 4*G[0, w]*G[r61, -w] + 
   4*G[0, w^2]*G[r61, -w] - 8*G[1, w]*G[r61, -w] - 
   ((16*I)/3)*Pi*G[r61, w^2] + 4*G[0, -w]*G[r61, w^2] + 
   (14*G[0, w]*G[r61, w^2])/3 - (307*G[0, w^2]*G[r61, w^2])/6 + 
   (16*G[1, r7]*G[r61, w^2])/3 - (28*G[1, w]*G[r61, w^2])/3 - 
   4*G[r61, -w]*G[r61, w^2] + 28*G[r61, w^2]^2 + 4*G[0, w]*G[r62, -w] + 
   4*G[0, w^2]*G[r62, -w] - 8*G[1, w]*G[r62, -w] - 4*G[r61, w^2]*G[r62, -w] - 
   ((16*I)/3)*Pi*G[r62, w^2] + 4*G[0, -w]*G[r62, w^2] + 
   (14*G[0, w]*G[r62, w^2])/3 - (307*G[0, w^2]*G[r62, w^2])/6 + 
   (16*G[1, r7]*G[r62, w^2])/3 - (28*G[1, w]*G[r62, w^2])/3 - 
   4*G[r61, -w]*G[r62, w^2] + 56*G[r61, w^2]*G[r62, w^2] - 
   4*G[r62, -w]*G[r62, w^2] + 28*G[r62, w^2]^2 + 
   ((40*I)/3)*Pi*G[w^(-2), w^2] - (17*G[0, -w]*G[w^(-2), w^2])/6 - 
   (40*G[0, w]*G[w^(-2), w^2])/3 + (23*G[0, w^2]*G[w^(-2), w^2])/3 - 
   (21*G[1, r7]*G[w^(-2), w^2])/2 + (17*G[1, -w]*G[w^(-2), w^2])/3 + 
   (80*G[1, w]*G[w^(-2), w^2])/3 - (17*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (29*G[r61, w^2]*G[w^(-2), w^2])/6 - (29*G[r62, w^2]*G[w^(-2), w^2])/6 - 
   (22*G[0, -w]*G[-w^(-1), -w])/3 + (44*G[1, -w]*G[-w^(-1), -w])/3 + 
   ((38*I)/3)*Pi*G[-w^(-1), w^2] - (31*G[0, -w]*G[-w^(-1), w^2])/6 - 
   (38*G[0, w]*G[-w^(-1), w^2])/3 + (15*G[0, w^2]*G[-w^(-1), w^2])/2 - 
   (31*G[1, r7]*G[-w^(-1), w^2])/6 + (31*G[1, -w]*G[-w^(-1), w^2])/3 + 
   (76*G[1, w]*G[-w^(-1), w^2])/3 - 15*G[1, w^2]*G[-w^(-1), w^2] + 
   ((38*I)/3)*Pi*G[-w, w^2] - (31*G[0, -w]*G[-w, w^2])/6 - 
   (38*G[0, w]*G[-w, w^2])/3 + (15*G[0, w^2]*G[-w, w^2])/2 - 
   (31*G[1, r7]*G[-w, w^2])/6 + (31*G[1, -w]*G[-w, w^2])/3 + 
   (76*G[1, w]*G[-w, w^2])/3 - 15*G[1, w^2]*G[-w, w^2] - 12*G[-1, 0, w] + 
   (52*G[0, 0, -w])/9 + 17*G[0, 0, w] - (359*G[0, 0, w^2])/18 + 
   (11*G[0, 1, r7])/3 - (32*G[0, 1, -w])/9 - 22*G[0, 1, w] - 
   (58*G[0, 1, w^2])/9 - 4*G[0, r61, -w] + (139*G[0, r61, w^2])/6 - 
   4*G[0, r62, -w] + (139*G[0, r62, w^2])/6 - (22*G[0, -w, -w])/3 + 
   (29*G[0, w^2, w^2])/6 - (164*G[1, 0, -w])/9 - 38*G[1, 0, w] - 
   (16*G[1, 0, w^2])/9 - (62*G[1, 1, r7])/9 + (328*G[1, 1, -w])/9 + 
   68*G[1, 1, w] + (32*G[1, 1, w^2])/9 + (44*G[1, -w, -w])/3 + 
   6*G[r1, 0, w] - 12*G[r1, 1, w] + 6*G[r2, 0, w] - 12*G[r2, 1, w] - 
   4*G[r61, 0, -w] + 28*G[r61, 0, w^2] + 4*G[r61, r61, -w] - 
   28*G[r61, r61, w^2] + 4*G[r61, r62, -w] - 28*G[r61, r62, w^2] - 
   (29*G[r61, w^2, w^2])/6 - 4*G[r62, 0, -w] + 28*G[r62, 0, w^2] + 
   4*G[r62, r61, -w] - 28*G[r62, r61, w^2] + 4*G[r62, r62, -w] - 
   28*G[r62, r62, w^2] - (29*G[r62, w^2, w^2])/6 - (29*G[w^(-2), 0, w^2])/6 + 
   (29*G[w^(-2), r61, w^2])/6 + (29*G[w^(-2), r62, w^2])/6 + 
   (22*G[-w^(-1), 0, -w])/3 - (7*G[-w^(-1), 0, w^2])/3 - 
   (44*G[-w^(-1), 1, -w])/3 + (14*G[-w^(-1), 1, w^2])/3 - 
   (7*G[-w, 0, w^2])/3 + (14*G[-w, 1, w^2])/3) + 
 G[-w^(-1), 0, z3]*((16*Pi^2)/3 - (16*G[0, -w]^2)/9 - (2*I)*Pi*G[0, w] + 
   2*G[0, -w]*G[0, w] - ((20*I)/3)*Pi*G[0, w^2] - (2*G[0, -w]*G[0, w^2])/3 + 
   (10*G[0, w]*G[0, w^2])/3 + (299*G[0, w^2]^2)/18 + (2*I)*Pi*G[1, r7] + 
   (G[0, w^2]*G[1, r7])/9 + (196*G[0, -w]*G[1, -w])/9 - 12*G[0, w]*G[1, -w] - 
   (20*G[0, w^2]*G[1, -w])/3 - (328*G[1, -w]^2)/9 + (16*I)*Pi*G[1, w] - 
   4*G[0, -w]*G[1, w] - (20*G[0, w^2]*G[1, w])/3 + 24*G[1, -w]*G[1, w] - 
   (28*I)*Pi*G[1, w^2] + (28*G[0, -w]*G[1, w^2])/3 + 36*G[0, w]*G[1, w^2] + 
   (50*G[0, w^2]*G[1, w^2])/9 + (184*G[1, r7]*G[1, w^2])/9 - 
   (56*G[1, -w]*G[1, w^2])/3 - 72*G[1, w]*G[1, w^2] + (136*G[1, w^2]^2)/9 - 
   (6*I)*Pi*G[r1, w] - (6*I)*Pi*G[r2, w] + 4*G[0, w]*G[r61, -w] + 
   4*G[0, w^2]*G[r61, -w] - 8*G[1, w]*G[r61, -w] - 
   ((16*I)/3)*Pi*G[r61, w^2] + 4*G[0, -w]*G[r61, w^2] + 
   (14*G[0, w]*G[r61, w^2])/3 - (307*G[0, w^2]*G[r61, w^2])/6 + 
   (16*G[1, r7]*G[r61, w^2])/3 - (28*G[1, w]*G[r61, w^2])/3 - 
   4*G[r61, -w]*G[r61, w^2] + 28*G[r61, w^2]^2 + 4*G[0, w]*G[r62, -w] + 
   4*G[0, w^2]*G[r62, -w] - 8*G[1, w]*G[r62, -w] - 4*G[r61, w^2]*G[r62, -w] - 
   ((16*I)/3)*Pi*G[r62, w^2] + 4*G[0, -w]*G[r62, w^2] + 
   (14*G[0, w]*G[r62, w^2])/3 - (307*G[0, w^2]*G[r62, w^2])/6 + 
   (16*G[1, r7]*G[r62, w^2])/3 - (28*G[1, w]*G[r62, w^2])/3 - 
   4*G[r61, -w]*G[r62, w^2] + 56*G[r61, w^2]*G[r62, w^2] - 
   4*G[r62, -w]*G[r62, w^2] + 28*G[r62, w^2]^2 + 
   ((40*I)/3)*Pi*G[w^(-2), w^2] - (17*G[0, -w]*G[w^(-2), w^2])/6 - 
   (40*G[0, w]*G[w^(-2), w^2])/3 + (23*G[0, w^2]*G[w^(-2), w^2])/3 - 
   (21*G[1, r7]*G[w^(-2), w^2])/2 + (17*G[1, -w]*G[w^(-2), w^2])/3 + 
   (80*G[1, w]*G[w^(-2), w^2])/3 - (17*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (29*G[r61, w^2]*G[w^(-2), w^2])/6 - (29*G[r62, w^2]*G[w^(-2), w^2])/6 - 
   (22*G[0, -w]*G[-w^(-1), -w])/3 + (44*G[1, -w]*G[-w^(-1), -w])/3 + 
   ((38*I)/3)*Pi*G[-w^(-1), w^2] - (31*G[0, -w]*G[-w^(-1), w^2])/6 - 
   (38*G[0, w]*G[-w^(-1), w^2])/3 + (15*G[0, w^2]*G[-w^(-1), w^2])/2 - 
   (31*G[1, r7]*G[-w^(-1), w^2])/6 + (31*G[1, -w]*G[-w^(-1), w^2])/3 + 
   (76*G[1, w]*G[-w^(-1), w^2])/3 - 15*G[1, w^2]*G[-w^(-1), w^2] + 
   ((38*I)/3)*Pi*G[-w, w^2] - (31*G[0, -w]*G[-w, w^2])/6 - 
   (38*G[0, w]*G[-w, w^2])/3 + (15*G[0, w^2]*G[-w, w^2])/2 - 
   (31*G[1, r7]*G[-w, w^2])/6 + (31*G[1, -w]*G[-w, w^2])/3 + 
   (76*G[1, w]*G[-w, w^2])/3 - 15*G[1, w^2]*G[-w, w^2] + 12*G[-1, 0, w] + 
   (52*G[0, 0, -w])/9 + G[0, 0, w] - (359*G[0, 0, w^2])/18 + 
   (11*G[0, 1, r7])/3 - (32*G[0, 1, -w])/9 - 22*G[0, 1, w] - 
   (58*G[0, 1, w^2])/9 - 4*G[0, r61, -w] + (139*G[0, r61, w^2])/6 - 
   4*G[0, r62, -w] + (139*G[0, r62, w^2])/6 - (22*G[0, -w, -w])/3 + 
   (29*G[0, w^2, w^2])/6 - (164*G[1, 0, -w])/9 - 30*G[1, 0, w] - 
   (16*G[1, 0, w^2])/9 - (62*G[1, 1, r7])/9 + (328*G[1, 1, -w])/9 + 
   68*G[1, 1, w] + (32*G[1, 1, w^2])/9 + (44*G[1, -w, -w])/3 + 
   6*G[r1, 0, w] - 12*G[r1, 1, w] + 6*G[r2, 0, w] - 12*G[r2, 1, w] - 
   4*G[r61, 0, -w] + 28*G[r61, 0, w^2] + 4*G[r61, r61, -w] - 
   28*G[r61, r61, w^2] + 4*G[r61, r62, -w] - 28*G[r61, r62, w^2] - 
   (29*G[r61, w^2, w^2])/6 - 4*G[r62, 0, -w] + 28*G[r62, 0, w^2] + 
   4*G[r62, r61, -w] - 28*G[r62, r61, w^2] + 4*G[r62, r62, -w] - 
   28*G[r62, r62, w^2] - (29*G[r62, w^2, w^2])/6 - (29*G[w^(-2), 0, w^2])/6 + 
   (29*G[w^(-2), r61, w^2])/6 + (29*G[w^(-2), r62, w^2])/6 + 
   (22*G[-w^(-1), 0, -w])/3 - (7*G[-w^(-1), 0, w^2])/3 - 
   (44*G[-w^(-1), 1, -w])/3 + (14*G[-w^(-1), 1, w^2])/3 - 
   (7*G[-w, 0, w^2])/3 + (14*G[-w, 1, w^2])/3) + 
 G[-w^(-1), -w^(-1), z3]*((-11*Pi^2)/12 + (181*G[0, -w]^2)/18 - 
   (2*I)*Pi*G[0, w] - G[0, -w]*G[0, w] + ((13*I)/3)*Pi*G[0, w^2] - 
   (7*G[0, -w]*G[0, w^2])/3 - (13*G[0, w]*G[0, w^2])/3 + 
   (131*G[0, w^2]^2)/18 - (I/2)*Pi*G[1, r7] - (G[0, w^2]*G[1, r7])/18 - 
   (293*G[0, -w]*G[1, -w])/9 + (8*G[0, w^2]*G[1, -w])/3 + 
   (224*G[1, -w]^2)/9 + (4*I)*Pi*G[1, w] + 2*G[0, -w]*G[1, w] + 
   (14*G[0, w^2]*G[1, w])/3 + ((2*I)/3)*Pi*G[1, w^2] - 
   (8*G[0, -w]*G[1, w^2])/3 - (8*G[0, w]*G[1, w^2])/3 - 
   (139*G[0, w^2]*G[1, w^2])/9 - (32*G[1, r7]*G[1, w^2])/9 + 
   (16*G[1, -w]*G[1, w^2])/3 + (16*G[1, w]*G[1, w^2])/3 + 
   (52*G[1, w^2]^2)/9 + G[0, w]*G[r61, -w] + G[0, w^2]*G[r61, -w] - 
   2*G[1, w]*G[r61, -w] - ((4*I)/3)*Pi*G[r61, w^2] + G[0, -w]*G[r61, w^2] + 
   (G[0, w]*G[r61, w^2])/3 - 6*G[0, w^2]*G[r61, w^2] - 
   (2*G[1, r7]*G[r61, w^2])/3 - (2*G[1, w]*G[r61, w^2])/3 + 
   8*G[1, w^2]*G[r61, w^2] - G[r61, -w]*G[r61, w^2] + G[r61, w^2]^2 + 
   G[0, w]*G[r62, -w] + G[0, w^2]*G[r62, -w] - 2*G[1, w]*G[r62, -w] - 
   G[r61, w^2]*G[r62, -w] - ((4*I)/3)*Pi*G[r62, w^2] + G[0, -w]*G[r62, w^2] + 
   (G[0, w]*G[r62, w^2])/3 - 6*G[0, w^2]*G[r62, w^2] - 
   (2*G[1, r7]*G[r62, w^2])/3 - (2*G[1, w]*G[r62, w^2])/3 + 
   8*G[1, w^2]*G[r62, w^2] - G[r61, -w]*G[r62, w^2] + 
   2*G[r61, w^2]*G[r62, w^2] - G[r62, -w]*G[r62, w^2] + G[r62, w^2]^2 - 
   ((5*I)/3)*Pi*G[w^(-2), w^2] + (5*G[0, -w]*G[w^(-2), w^2])/12 + 
   (5*G[0, w]*G[w^(-2), w^2])/3 - (5*G[0, w^2]*G[w^(-2), w^2])/12 + 
   (5*G[1, r7]*G[w^(-2), w^2])/4 - (5*G[1, -w]*G[w^(-2), w^2])/6 - 
   (10*G[1, w]*G[w^(-2), w^2])/3 + (5*G[1, w^2]*G[w^(-2), w^2])/6 - 
   (23*G[0, -w]*G[-w^(-1), -w])/6 + (23*G[1, -w]*G[-w^(-1), -w])/3 - 
   ((5*I)/3)*Pi*G[-w^(-1), w^2] + (G[0, -w]*G[-w^(-1), w^2])/4 + 
   (5*G[0, w]*G[-w^(-1), w^2])/3 - (5*G[0, w^2]*G[-w^(-1), w^2])/12 + 
   (5*G[1, r7]*G[-w^(-1), w^2])/4 - (G[1, -w]*G[-w^(-1), w^2])/2 - 
   (10*G[1, w]*G[-w^(-1), w^2])/3 + (5*G[1, w^2]*G[-w^(-1), w^2])/6 - 
   ((5*I)/3)*Pi*G[-w, w^2] + (17*G[0, -w]*G[-w, w^2])/4 + 
   (5*G[0, w]*G[-w, w^2])/3 - (5*G[0, w^2]*G[-w, w^2])/12 + 
   (5*G[1, r7]*G[-w, w^2])/4 - (17*G[1, -w]*G[-w, w^2])/2 - 
   (10*G[1, w]*G[-w, w^2])/3 + (5*G[1, w^2]*G[-w, w^2])/6 - 
   (163*G[0, 0, -w])/18 + (15*G[0, 0, w])/2 - (107*G[0, 0, w^2])/18 + 
   G[0, 1, r7]/6 + (181*G[0, 1, -w])/9 - 3*G[0, 1, w] + (53*G[0, 1, w^2])/9 - 
   G[0, r61, -w] + 3*G[0, r61, w^2] - G[0, r62, -w] + 3*G[0, r62, w^2] - 
   (23*G[0, -w, -w])/6 + (112*G[1, 0, -w])/9 - 3*G[1, 0, w] + 
   (86*G[1, 0, w^2])/9 + (5*G[1, 1, r7])/18 - (224*G[1, 1, -w])/9 + 
   6*G[1, 1, w] - (100*G[1, 1, w^2])/9 - 4*G[1, r61, w^2] - 
   4*G[1, r62, w^2] + (23*G[1, -w, -w])/3 - G[r61, 0, -w] + 
   3*G[r61, 0, w^2] - 4*G[r61, 1, w^2] + G[r61, r61, -w] - G[r61, r61, w^2] + 
   G[r61, r62, -w] - G[r61, r62, w^2] - G[r62, 0, -w] + 3*G[r62, 0, w^2] - 
   4*G[r62, 1, w^2] + G[r62, r61, -w] - G[r62, r61, w^2] + G[r62, r62, -w] - 
   G[r62, r62, w^2] + (23*G[-w^(-1), 0, -w])/6 + G[-w^(-1), 0, w^2]/6 - 
   (23*G[-w^(-1), 1, -w])/3 - G[-w^(-1), 1, w^2]/3 - (23*G[-w, 0, w^2])/6 + 
   (23*G[-w, 1, w^2])/3) + G[0, 1, z3]*(3*Pi^2 - 4*G[0, -w]^2 + 
   (4*I)*Pi*G[0, w] + 8*G[0, -w]*G[0, w] - 4*G[0, -w]*G[0, w^2] + 
   40*G[0, -w]*G[1, -w] - 16*G[0, w]*G[1, -w] + 8*G[0, w^2]*G[1, -w] - 
   64*G[1, -w]^2 - 16*G[0, -w]*G[1, w] + 32*G[1, -w]*G[1, w] - 
   (4*I)*Pi*G[r1, w] - (4*I)*Pi*G[r2, w] - 12*G[0, -w]*G[-w^(-1), -w] + 
   24*G[1, -w]*G[-w^(-1), -w] + 4*G[0, -w]*G[-w^(-1), w^2] - 
   8*G[1, -w]*G[-w^(-1), w^2] + 4*G[0, -w]*G[-w, w^2] - 
   8*G[1, -w]*G[-w, w^2] + 4*G[0, 0, -w] - 4*G[0, 0, w] + 4*G[0, 0, w^2] - 
   8*G[0, 1, -w] + 8*G[0, 1, w] - 8*G[0, 1, w^2] - 12*G[0, -w, -w] - 
   32*G[1, 0, -w] + 64*G[1, 1, -w] + 24*G[1, -w, -w] + 4*G[r1, 0, w] - 
   8*G[r1, 1, w] + 4*G[r2, 0, w] - 8*G[r2, 1, w] + 12*G[-w^(-1), 0, -w] - 
   4*G[-w^(-1), 0, w^2] - 24*G[-w^(-1), 1, -w] + 8*G[-w^(-1), 1, w^2] - 
   4*G[-w, 0, w^2] + 8*G[-w, 1, w^2]) + 
 G[w^(-2), 1, z3]*((5*Pi^2)/3 + (2*G[0, -w]^2)/3 - ((16*I)/3)*Pi*G[0, w] + 
   8*G[0, -w]*G[0, w] - (4*I)*Pi*G[0, w^2] + (8*G[0, -w]*G[0, w^2])/3 - 
   4*G[0, w]*G[0, w^2] - (4*G[0, w^2]^2)/3 + (4*I)*Pi*G[1, r7] - 
   (4*G[0, w^2]*G[1, r7])/3 + (28*G[0, -w]*G[1, -w])/3 - 
   16*G[0, w]*G[1, -w] - (16*G[0, w^2]*G[1, -w])/3 - (64*G[1, -w]^2)/3 + 
   ((80*I)/3)*Pi*G[1, w] - 16*G[0, -w]*G[1, w] + 8*G[0, w^2]*G[1, w] + 
   32*G[1, -w]*G[1, w] - ((176*I)/3)*Pi*G[1, w^2] + 16*G[0, -w]*G[1, w^2] + 
   (224*G[0, w]*G[1, w^2])/3 - 16*G[0, w^2]*G[1, w^2] + 
   32*G[1, r7]*G[1, w^2] - 32*G[1, -w]*G[1, w^2] - 
   (448*G[1, w]*G[1, w^2])/3 + (160*G[1, w^2]^2)/3 - (8*I)*Pi*G[r1, w] - 
   (8*I)*Pi*G[r2, w] - ((16*I)/3)*Pi*G[r61, w^2] + 
   (16*G[0, w]*G[r61, w^2])/3 - 4*G[0, w^2]*G[r61, w^2] + 
   (16*G[1, r7]*G[r61, w^2])/3 - (32*G[1, w]*G[r61, w^2])/3 - 
   ((16*I)/3)*Pi*G[r62, w^2] + (16*G[0, w]*G[r62, w^2])/3 - 
   4*G[0, w^2]*G[r62, w^2] + (16*G[1, r7]*G[r62, w^2])/3 - 
   (32*G[1, w]*G[r62, w^2])/3 + ((58*I)/3)*Pi*G[w^(-2), w^2] - 
   8*G[0, -w]*G[w^(-2), w^2] - (58*G[0, w]*G[w^(-2), w^2])/3 + 
   4*G[0, w^2]*G[w^(-2), w^2] - (34*G[1, r7]*G[w^(-2), w^2])/3 + 
   16*G[1, -w]*G[w^(-2), w^2] + (116*G[1, w]*G[w^(-2), w^2])/3 - 
   16*G[1, w^2]*G[w^(-2), w^2] + 4*G[r61, w^2]*G[w^(-2), w^2] + 
   4*G[r62, w^2]*G[w^(-2), w^2] - 6*G[0, -w]*G[-w^(-1), -w] + 
   12*G[1, -w]*G[-w^(-1), -w] + ((58*I)/3)*Pi*G[-w^(-1), w^2] - 
   (8*G[0, -w]*G[-w^(-1), w^2])/3 - (58*G[0, w]*G[-w^(-1), w^2])/3 + 
   (32*G[0, w^2]*G[-w^(-1), w^2])/3 - (26*G[1, r7]*G[-w^(-1), w^2])/3 + 
   (16*G[1, -w]*G[-w^(-1), w^2])/3 + (116*G[1, w]*G[-w^(-1), w^2])/3 - 
   (64*G[1, w^2]*G[-w^(-1), w^2])/3 + ((58*I)/3)*Pi*G[-w, w^2] - 
   (8*G[0, -w]*G[-w, w^2])/3 - (58*G[0, w]*G[-w, w^2])/3 + 
   (32*G[0, w^2]*G[-w, w^2])/3 - (26*G[1, r7]*G[-w, w^2])/3 + 
   (16*G[1, -w]*G[-w, w^2])/3 + (116*G[1, w]*G[-w, w^2])/3 - 
   (64*G[1, w^2]*G[-w, w^2])/3 - (2*G[0, 0, -w])/3 + (52*G[0, 0, w])/3 - 
   (4*G[0, 0, w^2])/3 + (4*G[0, 1, -w])/3 - (104*G[0, 1, w])/3 - 
   (16*G[0, 1, w^2])/3 + 4*G[0, r61, w^2] + 4*G[0, r62, w^2] - 
   6*G[0, -w, -w] - 4*G[0, w^2, w^2] - (32*G[1, 0, -w])/3 - 
   (152*G[1, 0, w])/3 + (32*G[1, 0, w^2])/3 - 4*G[1, 1, r7] + 
   (64*G[1, 1, -w])/3 + (304*G[1, 1, w])/3 - (64*G[1, 1, w^2])/3 + 
   12*G[1, -w, -w] + 8*G[r1, 0, w] - 16*G[r1, 1, w] + 8*G[r2, 0, w] - 
   16*G[r2, 1, w] + 4*G[r61, w^2, w^2] + 4*G[r62, w^2, w^2] + 
   4*G[w^(-2), 0, w^2] - 4*G[w^(-2), r61, w^2] - 4*G[w^(-2), r62, w^2] + 
   6*G[-w^(-1), 0, -w] - 8*G[-w^(-1), 0, w^2] - 12*G[-w^(-1), 1, -w] + 
   16*G[-w^(-1), 1, w^2] - 8*G[-w, 0, w^2] + 16*G[-w, 1, w^2]) + 
 G[-w^(-1), -1, z3]*(-2*Pi^2 - (12*I)*Pi*G[0, w] - 12*G[0, w]*G[0, w^2] + 
   (12*I)*Pi*G[r1, w] + (12*I)*Pi*G[r2, w] - 12*G[0, -w]*G[-w^(-1), w^2] + 
   24*G[1, -w]*G[-w^(-1), w^2] + 12*G[0, -w]*G[-w, w^2] - 
   24*G[1, -w]*G[-w, w^2] + 36*G[0, 0, w] - 24*G[0, 1, w] - 12*G[r1, 0, w] + 
   24*G[r1, 1, w] - 12*G[r2, 0, w] + 24*G[r2, 1, w] + 12*G[-w^(-1), 0, w^2] - 
   24*G[-w^(-1), 1, w^2] - 12*G[-w, 0, w^2] + 24*G[-w, 1, w^2]) + 
 ((-10*Pi^2)/3 + (10*G[0, -w]^2)/3 + ((28*I)/3)*Pi*G[0, w] - 
   16*G[0, -w]*G[0, w] + (4*I)*Pi*G[0, w^2] + (4*G[0, -w]*G[0, w^2])/3 + 
   12*G[0, w]*G[0, w^2] + (4*G[0, w^2]^2)/3 - (4*I)*Pi*G[1, r7] + 
   (4*G[0, w^2]*G[1, r7])/3 - (148*G[0, -w]*G[1, -w])/3 + 
   32*G[0, w]*G[1, -w] - (8*G[0, w^2]*G[1, -w])/3 + (256*G[1, -w]^2)/3 - 
   ((80*I)/3)*Pi*G[1, w] + 32*G[0, -w]*G[1, w] - 8*G[0, w^2]*G[1, w] - 
   64*G[1, -w]*G[1, w] + ((176*I)/3)*Pi*G[1, w^2] - 16*G[0, -w]*G[1, w^2] - 
   (224*G[0, w]*G[1, w^2])/3 + 16*G[0, w^2]*G[1, w^2] - 
   32*G[1, r7]*G[1, w^2] + 32*G[1, -w]*G[1, w^2] + 
   (448*G[1, w]*G[1, w^2])/3 - (160*G[1, w^2]^2)/3 + (4*I)*Pi*G[r1, w] + 
   (4*I)*Pi*G[r2, w] + ((16*I)/3)*Pi*G[r61, w^2] - 
   (16*G[0, w]*G[r61, w^2])/3 + 4*G[0, w^2]*G[r61, w^2] - 
   (16*G[1, r7]*G[r61, w^2])/3 + (32*G[1, w]*G[r61, w^2])/3 + 
   ((16*I)/3)*Pi*G[r62, w^2] - (16*G[0, w]*G[r62, w^2])/3 + 
   4*G[0, w^2]*G[r62, w^2] - (16*G[1, r7]*G[r62, w^2])/3 + 
   (32*G[1, w]*G[r62, w^2])/3 - ((58*I)/3)*Pi*G[w^(-2), w^2] + 
   8*G[0, -w]*G[w^(-2), w^2] + (58*G[0, w]*G[w^(-2), w^2])/3 - 
   4*G[0, w^2]*G[w^(-2), w^2] + (34*G[1, r7]*G[w^(-2), w^2])/3 - 
   16*G[1, -w]*G[w^(-2), w^2] - (116*G[1, w]*G[w^(-2), w^2])/3 + 
   16*G[1, w^2]*G[w^(-2), w^2] - 4*G[r61, w^2]*G[w^(-2), w^2] - 
   4*G[r62, w^2]*G[w^(-2), w^2] + 18*G[0, -w]*G[-w^(-1), -w] - 
   36*G[1, -w]*G[-w^(-1), -w] - ((58*I)/3)*Pi*G[-w^(-1), w^2] + 
   (20*G[0, -w]*G[-w^(-1), w^2])/3 + (58*G[0, w]*G[-w^(-1), w^2])/3 - 
   (32*G[0, w^2]*G[-w^(-1), w^2])/3 + (26*G[1, r7]*G[-w^(-1), w^2])/3 - 
   (40*G[1, -w]*G[-w^(-1), w^2])/3 - (116*G[1, w]*G[-w^(-1), w^2])/3 + 
   (64*G[1, w^2]*G[-w^(-1), w^2])/3 - ((58*I)/3)*Pi*G[-w, w^2] - 
   (28*G[0, -w]*G[-w, w^2])/3 + (58*G[0, w]*G[-w, w^2])/3 - 
   (32*G[0, w^2]*G[-w, w^2])/3 + (26*G[1, r7]*G[-w, w^2])/3 + 
   (56*G[1, -w]*G[-w, w^2])/3 - (116*G[1, w]*G[-w, w^2])/3 + 
   (64*G[1, w^2]*G[-w, w^2])/3 - (10*G[0, 0, -w])/3 - (112*G[0, 0, w])/3 - 
   (8*G[0, 0, w^2])/3 + (20*G[0, 1, -w])/3 + (128*G[0, 1, w])/3 + 
   (40*G[0, 1, w^2])/3 - 4*G[0, r61, w^2] - 4*G[0, r62, w^2] + 
   18*G[0, -w, -w] + 4*G[0, w^2, w^2] + (128*G[1, 0, -w])/3 + 
   (152*G[1, 0, w])/3 - (32*G[1, 0, w^2])/3 + 4*G[1, 1, r7] - 
   (256*G[1, 1, -w])/3 - (304*G[1, 1, w])/3 + (64*G[1, 1, w^2])/3 - 
   36*G[1, -w, -w] - 4*G[r1, 0, w] + 8*G[r1, 1, w] - 4*G[r2, 0, w] + 
   8*G[r2, 1, w] - 4*G[r61, w^2, w^2] - 4*G[r62, w^2, w^2] - 
   4*G[w^(-2), 0, w^2] + 4*G[w^(-2), r61, w^2] + 4*G[w^(-2), r62, w^2] - 
   18*G[-w^(-1), 0, -w] + 4*G[-w^(-1), 0, w^2] + 36*G[-w^(-1), 1, -w] - 
   8*G[-w^(-1), 1, w^2] + 20*G[-w, 0, w^2] - 40*G[-w, 1, w^2])*G[-w, 1, z3] + 
 (13*Pi^2*G[-w, r61, w^2])/6 - 2*G[0, -w]^2*G[-w, r61, w^2] - 
 ((4*I)/3)*Pi*G[0, w]*G[-w, r61, w^2] - 4*G[0, -w]*G[0, w]*G[-w, r61, w^2] + 
 (2*I)*Pi*G[0, w^2]*G[-w, r61, w^2] - (8*G[0, -w]*G[0, w^2]*G[-w, r61, w^2])/
  3 + 4*G[0, w]*G[0, w^2]*G[-w, r61, w^2] + 23*G[0, w^2]^2*G[-w, r61, w^2] - 
 (10*G[0, w^2]*G[1, r7]*G[-w, r61, w^2])/3 + 
 4*G[0, -w]*G[1, -w]*G[-w, r61, w^2] - (8*G[0, w^2]*G[1, -w]*G[-w, r61, w^2])/
  3 + ((32*I)/3)*Pi*G[1, w]*G[-w, r61, w^2] + 
 8*G[0, -w]*G[1, w]*G[-w, r61, w^2] - 8*G[0, w^2]*G[1, w]*G[-w, r61, w^2] - 
 ((16*I)/3)*Pi*G[1, w^2]*G[-w, r61, w^2] + 
 (16*G[0, w]*G[1, w^2]*G[-w, r61, w^2])/3 + 
 (8*G[0, w^2]*G[1, w^2]*G[-w, r61, w^2])/3 + 
 (16*G[1, r7]*G[1, w^2]*G[-w, r61, w^2])/3 - 
 (32*G[1, w]*G[1, w^2]*G[-w, r61, w^2])/3 - 
 (4*I)*Pi*G[r1, w]*G[-w, r61, w^2] - (4*I)*Pi*G[r2, w]*G[-w, r61, w^2] + 
 4*G[0, w]*G[r61, -w]*G[-w, r61, w^2] + 4*G[0, w^2]*G[r61, -w]*
  G[-w, r61, w^2] - 8*G[1, w]*G[r61, -w]*G[-w, r61, w^2] - 
 ((16*I)/3)*Pi*G[r61, w^2]*G[-w, r61, w^2] + 
 4*G[0, -w]*G[r61, w^2]*G[-w, r61, w^2] + 
 (4*G[0, w]*G[r61, w^2]*G[-w, r61, w^2])/3 - 47*G[0, w^2]*G[r61, w^2]*
  G[-w, r61, w^2] + (16*G[1, r7]*G[r61, w^2]*G[-w, r61, w^2])/3 - 
 (8*G[1, w]*G[r61, w^2]*G[-w, r61, w^2])/3 - 4*G[r61, -w]*G[r61, w^2]*
  G[-w, r61, w^2] + (68*G[r61, w^2]^2*G[-w, r61, w^2])/3 + 
 4*G[0, w]*G[r62, -w]*G[-w, r61, w^2] + 4*G[0, w^2]*G[r62, -w]*
  G[-w, r61, w^2] - 8*G[1, w]*G[r62, -w]*G[-w, r61, w^2] - 
 4*G[r61, w^2]*G[r62, -w]*G[-w, r61, w^2] - ((16*I)/3)*Pi*G[r62, w^2]*
  G[-w, r61, w^2] + 4*G[0, -w]*G[r62, w^2]*G[-w, r61, w^2] + 
 (4*G[0, w]*G[r62, w^2]*G[-w, r61, w^2])/3 - 47*G[0, w^2]*G[r62, w^2]*
  G[-w, r61, w^2] + (16*G[1, r7]*G[r62, w^2]*G[-w, r61, w^2])/3 - 
 (8*G[1, w]*G[r62, w^2]*G[-w, r61, w^2])/3 - 4*G[r61, -w]*G[r62, w^2]*
  G[-w, r61, w^2] + (136*G[r61, w^2]*G[r62, w^2]*G[-w, r61, w^2])/3 - 
 4*G[r62, -w]*G[r62, w^2]*G[-w, r61, w^2] + 
 (68*G[r62, w^2]^2*G[-w, r61, w^2])/3 + (2*I)*Pi*G[w^(-2), w^2]*
  G[-w, r61, w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w, r61, w^2] - 
 6*G[0, w]*G[w^(-2), w^2]*G[-w, r61, w^2] - 
 (20*G[0, w^2]*G[w^(-2), w^2]*G[-w, r61, w^2])/3 - 
 5*G[1, r7]*G[w^(-2), w^2]*G[-w, r61, w^2] - 2*G[1, -w]*G[w^(-2), w^2]*
  G[-w, r61, w^2] + 12*G[1, w]*G[w^(-2), w^2]*G[-w, r61, w^2] + 
 6*G[1, w^2]*G[w^(-2), w^2]*G[-w, r61, w^2] + 
 (11*G[r61, w^2]*G[w^(-2), w^2]*G[-w, r61, w^2])/3 + 
 (11*G[r62, w^2]*G[w^(-2), w^2]*G[-w, r61, w^2])/3 + 
 2*G[0, -w]*G[-w^(-1), -w]*G[-w, r61, w^2] - 4*G[1, -w]*G[-w^(-1), -w]*
  G[-w, r61, w^2] + (4*I)*Pi*G[-w^(-1), w^2]*G[-w, r61, w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2]*G[-w, r61, w^2])/3 - 
 2*G[0, w]*G[-w^(-1), w^2]*G[-w, r61, w^2] + 
 (19*G[0, w^2]*G[-w^(-1), w^2]*G[-w, r61, w^2])/3 + 
 (G[1, r7]*G[-w^(-1), w^2]*G[-w, r61, w^2])/3 + 
 (14*G[1, -w]*G[-w^(-1), w^2]*G[-w, r61, w^2])/3 + 
 4*G[1, w]*G[-w^(-1), w^2]*G[-w, r61, w^2] - 
 (26*G[1, w^2]*G[-w^(-1), w^2]*G[-w, r61, w^2])/3 - 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, r61, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, r61, w^2] + 
 (4*I)*Pi*G[-w, w^2]*G[-w, r61, w^2] - 
 (7*G[0, -w]*G[-w, w^2]*G[-w, r61, w^2])/3 - 
 2*G[0, w]*G[-w, w^2]*G[-w, r61, w^2] + 
 (19*G[0, w^2]*G[-w, w^2]*G[-w, r61, w^2])/3 + 
 (G[1, r7]*G[-w, w^2]*G[-w, r61, w^2])/3 + 
 (14*G[1, -w]*G[-w, w^2]*G[-w, r61, w^2])/3 + 
 4*G[1, w]*G[-w, w^2]*G[-w, r61, w^2] - 
 (26*G[1, w^2]*G[-w, w^2]*G[-w, r61, w^2])/3 - 
 2*G[r61, w^2]*G[-w, w^2]*G[-w, r61, w^2] - 2*G[r62, w^2]*G[-w, w^2]*
  G[-w, r61, w^2] + 6*G[0, 0, -w]*G[-w, r61, w^2] + 
 (16*G[0, 0, w]*G[-w, r61, w^2])/3 - (67*G[0, 0, w^2]*G[-w, r61, w^2])/3 + 
 4*G[0, 1, r7]*G[-w, r61, w^2] - 4*G[0, 1, -w]*G[-w, r61, w^2] - 
 (32*G[0, 1, w]*G[-w, r61, w^2])/3 - 4*G[0, r61, -w]*G[-w, r61, w^2] + 
 (67*G[0, r61, w^2]*G[-w, r61, w^2])/3 - 4*G[0, r62, -w]*G[-w, r61, w^2] + 
 (67*G[0, r62, w^2]*G[-w, r61, w^2])/3 + 2*G[0, -w, -w]*G[-w, r61, w^2] + 
 (G[0, w^2, w^2]*G[-w, r61, w^2])/3 - (56*G[1, 0, w]*G[-w, r61, w^2])/3 - 
 (16*G[1, 1, r7]*G[-w, r61, w^2])/3 + (112*G[1, 1, w]*G[-w, r61, w^2])/3 - 
 4*G[1, -w, -w]*G[-w, r61, w^2] + 4*G[r1, 0, w]*G[-w, r61, w^2] - 
 8*G[r1, 1, w]*G[-w, r61, w^2] + 4*G[r2, 0, w]*G[-w, r61, w^2] - 
 8*G[r2, 1, w]*G[-w, r61, w^2] - 4*G[r61, 0, -w]*G[-w, r61, w^2] + 
 (68*G[r61, 0, w^2]*G[-w, r61, w^2])/3 + 4*G[r61, r61, -w]*G[-w, r61, w^2] - 
 (68*G[r61, r61, w^2]*G[-w, r61, w^2])/3 + 
 4*G[r61, r62, -w]*G[-w, r61, w^2] - (68*G[r61, r62, w^2]*G[-w, r61, w^2])/
  3 - (G[r61, w^2, w^2]*G[-w, r61, w^2])/3 - 
 4*G[r62, 0, -w]*G[-w, r61, w^2] + (68*G[r62, 0, w^2]*G[-w, r61, w^2])/3 + 
 4*G[r62, r61, -w]*G[-w, r61, w^2] - (68*G[r62, r61, w^2]*G[-w, r61, w^2])/
  3 + 4*G[r62, r62, -w]*G[-w, r61, w^2] - 
 (68*G[r62, r62, w^2]*G[-w, r61, w^2])/3 - (G[r62, w^2, w^2]*G[-w, r61, w^2])/
  3 - (G[w^(-2), 0, w^2]*G[-w, r61, w^2])/3 + 
 (G[w^(-2), r61, w^2]*G[-w, r61, w^2])/3 + 
 (G[w^(-2), r62, w^2]*G[-w, r61, w^2])/3 - 
 2*G[-w^(-1), 0, -w]*G[-w, r61, w^2] + 4*G[-w^(-1), 1, -w]*G[-w, r61, w^2] + 
 ((-13*Pi^2)/6 + 2*G[0, -w]^2 + ((4*I)/3)*Pi*G[0, w] + 4*G[0, -w]*G[0, w] - 
   (2*I)*Pi*G[0, w^2] + (8*G[0, -w]*G[0, w^2])/3 - 2*G[0, w]*G[0, w^2] - 
   21*G[0, w^2]^2 + (10*G[0, w^2]*G[1, r7])/3 - 4*G[0, -w]*G[1, -w] + 
   (8*G[0, w^2]*G[1, -w])/3 - ((32*I)/3)*Pi*G[1, w] - 8*G[0, -w]*G[1, w] + 
   4*G[0, w^2]*G[1, w] + ((16*I)/3)*Pi*G[1, w^2] - (16*G[0, w]*G[1, w^2])/3 - 
   (8*G[0, w^2]*G[1, w^2])/3 - (16*G[1, r7]*G[1, w^2])/3 + 
   (32*G[1, w]*G[1, w^2])/3 + (4*I)*Pi*G[r1, w] + (4*I)*Pi*G[r2, w] - 
   4*G[0, w]*G[r61, -w] - 4*G[0, w^2]*G[r61, -w] + 8*G[1, w]*G[r61, -w] + 
   ((16*I)/3)*Pi*G[r61, w^2] - 4*G[0, -w]*G[r61, w^2] - 
   (4*G[0, w]*G[r61, w^2])/3 + 45*G[0, w^2]*G[r61, w^2] - 
   (16*G[1, r7]*G[r61, w^2])/3 + (8*G[1, w]*G[r61, w^2])/3 + 
   4*G[r61, -w]*G[r61, w^2] - (68*G[r61, w^2]^2)/3 - 4*G[0, w]*G[r62, -w] - 
   4*G[0, w^2]*G[r62, -w] + 8*G[1, w]*G[r62, -w] + 4*G[r61, w^2]*G[r62, -w] + 
   ((16*I)/3)*Pi*G[r62, w^2] - 4*G[0, -w]*G[r62, w^2] - 
   (4*G[0, w]*G[r62, w^2])/3 + 45*G[0, w^2]*G[r62, w^2] - 
   (16*G[1, r7]*G[r62, w^2])/3 + (8*G[1, w]*G[r62, w^2])/3 + 
   4*G[r61, -w]*G[r62, w^2] - (136*G[r61, w^2]*G[r62, w^2])/3 + 
   4*G[r62, -w]*G[r62, w^2] - (68*G[r62, w^2]^2)/3 - 
   ((10*I)/3)*Pi*G[w^(-2), w^2] - G[0, -w]*G[w^(-2), w^2] + 
   (10*G[0, w]*G[w^(-2), w^2])/3 + (2*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (13*G[1, r7]*G[w^(-2), w^2])/3 + 2*G[1, -w]*G[w^(-2), w^2] - 
   (20*G[1, w]*G[w^(-2), w^2])/3 - 2*G[1, w^2]*G[w^(-2), w^2] + 
   (G[r61, w^2]*G[w^(-2), w^2])/3 + (G[r62, w^2]*G[w^(-2), w^2])/3 - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] - 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] + (7*G[0, -w]*G[-w^(-1), w^2])/3 + 
   (8*G[0, w]*G[-w^(-1), w^2])/3 - (7*G[0, w^2]*G[-w^(-1), w^2])/3 + 
   (G[1, r7]*G[-w^(-1), w^2])/3 - (14*G[1, -w]*G[-w^(-1), w^2])/3 - 
   (16*G[1, w]*G[-w^(-1), w^2])/3 + (14*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   ((8*I)/3)*Pi*G[-w, w^2] + (7*G[0, -w]*G[-w, w^2])/3 + 
   (8*G[0, w]*G[-w, w^2])/3 - (7*G[0, w^2]*G[-w, w^2])/3 + 
   (G[1, r7]*G[-w, w^2])/3 - (14*G[1, -w]*G[-w, w^2])/3 - 
   (16*G[1, w]*G[-w, w^2])/3 + (14*G[1, w^2]*G[-w, w^2])/3 - 6*G[0, 0, -w] - 
   (16*G[0, 0, w])/3 + (67*G[0, 0, w^2])/3 - 4*G[0, 1, r7] + 4*G[0, 1, -w] + 
   (32*G[0, 1, w])/3 + 4*G[0, r61, -w] - (67*G[0, r61, w^2])/3 + 
   4*G[0, r62, -w] - (67*G[0, r62, w^2])/3 - 2*G[0, -w, -w] - 
   G[0, w^2, w^2]/3 + (56*G[1, 0, w])/3 + (16*G[1, 1, r7])/3 - 
   (112*G[1, 1, w])/3 + 4*G[1, -w, -w] - 4*G[r1, 0, w] + 8*G[r1, 1, w] - 
   4*G[r2, 0, w] + 8*G[r2, 1, w] + 4*G[r61, 0, -w] - (68*G[r61, 0, w^2])/3 - 
   4*G[r61, r61, -w] + (68*G[r61, r61, w^2])/3 - 4*G[r61, r62, -w] + 
   (68*G[r61, r62, w^2])/3 + G[r61, w^2, w^2]/3 + 4*G[r62, 0, -w] - 
   (68*G[r62, 0, w^2])/3 - 4*G[r62, r61, -w] + (68*G[r62, r61, w^2])/3 - 
   4*G[r62, r62, -w] + (68*G[r62, r62, w^2])/3 + G[r62, w^2, w^2]/3 + 
   G[w^(-2), 0, w^2]/3 - G[w^(-2), r61, w^2]/3 - G[w^(-2), r62, w^2]/3 + 
   2*G[-w^(-1), 0, -w] - 4*G[-w^(-1), 1, -w])*G[-w, r61, z3] + 
 (13*Pi^2*G[-w, r62, w^2])/6 - 2*G[0, -w]^2*G[-w, r62, w^2] - 
 ((4*I)/3)*Pi*G[0, w]*G[-w, r62, w^2] - 4*G[0, -w]*G[0, w]*G[-w, r62, w^2] + 
 (2*I)*Pi*G[0, w^2]*G[-w, r62, w^2] - (8*G[0, -w]*G[0, w^2]*G[-w, r62, w^2])/
  3 + 4*G[0, w]*G[0, w^2]*G[-w, r62, w^2] + 23*G[0, w^2]^2*G[-w, r62, w^2] - 
 (10*G[0, w^2]*G[1, r7]*G[-w, r62, w^2])/3 + 
 4*G[0, -w]*G[1, -w]*G[-w, r62, w^2] - (8*G[0, w^2]*G[1, -w]*G[-w, r62, w^2])/
  3 + ((32*I)/3)*Pi*G[1, w]*G[-w, r62, w^2] + 
 8*G[0, -w]*G[1, w]*G[-w, r62, w^2] - 8*G[0, w^2]*G[1, w]*G[-w, r62, w^2] - 
 ((16*I)/3)*Pi*G[1, w^2]*G[-w, r62, w^2] + 
 (16*G[0, w]*G[1, w^2]*G[-w, r62, w^2])/3 + 
 (8*G[0, w^2]*G[1, w^2]*G[-w, r62, w^2])/3 + 
 (16*G[1, r7]*G[1, w^2]*G[-w, r62, w^2])/3 - 
 (32*G[1, w]*G[1, w^2]*G[-w, r62, w^2])/3 - 
 (4*I)*Pi*G[r1, w]*G[-w, r62, w^2] - (4*I)*Pi*G[r2, w]*G[-w, r62, w^2] + 
 4*G[0, w]*G[r61, -w]*G[-w, r62, w^2] + 4*G[0, w^2]*G[r61, -w]*
  G[-w, r62, w^2] - 8*G[1, w]*G[r61, -w]*G[-w, r62, w^2] - 
 ((16*I)/3)*Pi*G[r61, w^2]*G[-w, r62, w^2] + 
 4*G[0, -w]*G[r61, w^2]*G[-w, r62, w^2] + 
 (4*G[0, w]*G[r61, w^2]*G[-w, r62, w^2])/3 - 47*G[0, w^2]*G[r61, w^2]*
  G[-w, r62, w^2] + (16*G[1, r7]*G[r61, w^2]*G[-w, r62, w^2])/3 - 
 (8*G[1, w]*G[r61, w^2]*G[-w, r62, w^2])/3 - 4*G[r61, -w]*G[r61, w^2]*
  G[-w, r62, w^2] + (68*G[r61, w^2]^2*G[-w, r62, w^2])/3 + 
 4*G[0, w]*G[r62, -w]*G[-w, r62, w^2] + 4*G[0, w^2]*G[r62, -w]*
  G[-w, r62, w^2] - 8*G[1, w]*G[r62, -w]*G[-w, r62, w^2] - 
 4*G[r61, w^2]*G[r62, -w]*G[-w, r62, w^2] - ((16*I)/3)*Pi*G[r62, w^2]*
  G[-w, r62, w^2] + 4*G[0, -w]*G[r62, w^2]*G[-w, r62, w^2] + 
 (4*G[0, w]*G[r62, w^2]*G[-w, r62, w^2])/3 - 47*G[0, w^2]*G[r62, w^2]*
  G[-w, r62, w^2] + (16*G[1, r7]*G[r62, w^2]*G[-w, r62, w^2])/3 - 
 (8*G[1, w]*G[r62, w^2]*G[-w, r62, w^2])/3 - 4*G[r61, -w]*G[r62, w^2]*
  G[-w, r62, w^2] + (136*G[r61, w^2]*G[r62, w^2]*G[-w, r62, w^2])/3 - 
 4*G[r62, -w]*G[r62, w^2]*G[-w, r62, w^2] + 
 (68*G[r62, w^2]^2*G[-w, r62, w^2])/3 + (2*I)*Pi*G[w^(-2), w^2]*
  G[-w, r62, w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w, r62, w^2] - 
 6*G[0, w]*G[w^(-2), w^2]*G[-w, r62, w^2] - 
 (20*G[0, w^2]*G[w^(-2), w^2]*G[-w, r62, w^2])/3 - 
 5*G[1, r7]*G[w^(-2), w^2]*G[-w, r62, w^2] - 2*G[1, -w]*G[w^(-2), w^2]*
  G[-w, r62, w^2] + 12*G[1, w]*G[w^(-2), w^2]*G[-w, r62, w^2] + 
 6*G[1, w^2]*G[w^(-2), w^2]*G[-w, r62, w^2] + 
 (11*G[r61, w^2]*G[w^(-2), w^2]*G[-w, r62, w^2])/3 + 
 (11*G[r62, w^2]*G[w^(-2), w^2]*G[-w, r62, w^2])/3 + 
 2*G[0, -w]*G[-w^(-1), -w]*G[-w, r62, w^2] - 4*G[1, -w]*G[-w^(-1), -w]*
  G[-w, r62, w^2] + (4*I)*Pi*G[-w^(-1), w^2]*G[-w, r62, w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2]*G[-w, r62, w^2])/3 - 
 2*G[0, w]*G[-w^(-1), w^2]*G[-w, r62, w^2] + 
 (19*G[0, w^2]*G[-w^(-1), w^2]*G[-w, r62, w^2])/3 + 
 (G[1, r7]*G[-w^(-1), w^2]*G[-w, r62, w^2])/3 + 
 (14*G[1, -w]*G[-w^(-1), w^2]*G[-w, r62, w^2])/3 + 
 4*G[1, w]*G[-w^(-1), w^2]*G[-w, r62, w^2] - 
 (26*G[1, w^2]*G[-w^(-1), w^2]*G[-w, r62, w^2])/3 - 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, r62, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, r62, w^2] + 
 (4*I)*Pi*G[-w, w^2]*G[-w, r62, w^2] - 
 (7*G[0, -w]*G[-w, w^2]*G[-w, r62, w^2])/3 - 
 2*G[0, w]*G[-w, w^2]*G[-w, r62, w^2] + 
 (19*G[0, w^2]*G[-w, w^2]*G[-w, r62, w^2])/3 + 
 (G[1, r7]*G[-w, w^2]*G[-w, r62, w^2])/3 + 
 (14*G[1, -w]*G[-w, w^2]*G[-w, r62, w^2])/3 + 
 4*G[1, w]*G[-w, w^2]*G[-w, r62, w^2] - 
 (26*G[1, w^2]*G[-w, w^2]*G[-w, r62, w^2])/3 - 
 2*G[r61, w^2]*G[-w, w^2]*G[-w, r62, w^2] - 2*G[r62, w^2]*G[-w, w^2]*
  G[-w, r62, w^2] + 6*G[0, 0, -w]*G[-w, r62, w^2] + 
 (16*G[0, 0, w]*G[-w, r62, w^2])/3 - (67*G[0, 0, w^2]*G[-w, r62, w^2])/3 + 
 4*G[0, 1, r7]*G[-w, r62, w^2] - 4*G[0, 1, -w]*G[-w, r62, w^2] - 
 (32*G[0, 1, w]*G[-w, r62, w^2])/3 - 4*G[0, r61, -w]*G[-w, r62, w^2] + 
 (67*G[0, r61, w^2]*G[-w, r62, w^2])/3 - 4*G[0, r62, -w]*G[-w, r62, w^2] + 
 (67*G[0, r62, w^2]*G[-w, r62, w^2])/3 + 2*G[0, -w, -w]*G[-w, r62, w^2] + 
 (G[0, w^2, w^2]*G[-w, r62, w^2])/3 - (56*G[1, 0, w]*G[-w, r62, w^2])/3 - 
 (16*G[1, 1, r7]*G[-w, r62, w^2])/3 + (112*G[1, 1, w]*G[-w, r62, w^2])/3 - 
 4*G[1, -w, -w]*G[-w, r62, w^2] + 4*G[r1, 0, w]*G[-w, r62, w^2] - 
 8*G[r1, 1, w]*G[-w, r62, w^2] + 4*G[r2, 0, w]*G[-w, r62, w^2] - 
 8*G[r2, 1, w]*G[-w, r62, w^2] - 4*G[r61, 0, -w]*G[-w, r62, w^2] + 
 (68*G[r61, 0, w^2]*G[-w, r62, w^2])/3 + 4*G[r61, r61, -w]*G[-w, r62, w^2] - 
 (68*G[r61, r61, w^2]*G[-w, r62, w^2])/3 + 
 4*G[r61, r62, -w]*G[-w, r62, w^2] - (68*G[r61, r62, w^2]*G[-w, r62, w^2])/
  3 - (G[r61, w^2, w^2]*G[-w, r62, w^2])/3 - 
 4*G[r62, 0, -w]*G[-w, r62, w^2] + (68*G[r62, 0, w^2]*G[-w, r62, w^2])/3 + 
 4*G[r62, r61, -w]*G[-w, r62, w^2] - (68*G[r62, r61, w^2]*G[-w, r62, w^2])/
  3 + 4*G[r62, r62, -w]*G[-w, r62, w^2] - 
 (68*G[r62, r62, w^2]*G[-w, r62, w^2])/3 - (G[r62, w^2, w^2]*G[-w, r62, w^2])/
  3 - (G[w^(-2), 0, w^2]*G[-w, r62, w^2])/3 + 
 (G[w^(-2), r61, w^2]*G[-w, r62, w^2])/3 + 
 (G[w^(-2), r62, w^2]*G[-w, r62, w^2])/3 - 
 2*G[-w^(-1), 0, -w]*G[-w, r62, w^2] + 4*G[-w^(-1), 1, -w]*G[-w, r62, w^2] + 
 ((-13*Pi^2)/6 + 2*G[0, -w]^2 + ((4*I)/3)*Pi*G[0, w] + 4*G[0, -w]*G[0, w] - 
   (2*I)*Pi*G[0, w^2] + (8*G[0, -w]*G[0, w^2])/3 - 2*G[0, w]*G[0, w^2] - 
   21*G[0, w^2]^2 + (10*G[0, w^2]*G[1, r7])/3 - 4*G[0, -w]*G[1, -w] + 
   (8*G[0, w^2]*G[1, -w])/3 - ((32*I)/3)*Pi*G[1, w] - 8*G[0, -w]*G[1, w] + 
   4*G[0, w^2]*G[1, w] + ((16*I)/3)*Pi*G[1, w^2] - (16*G[0, w]*G[1, w^2])/3 - 
   (8*G[0, w^2]*G[1, w^2])/3 - (16*G[1, r7]*G[1, w^2])/3 + 
   (32*G[1, w]*G[1, w^2])/3 + (4*I)*Pi*G[r1, w] + (4*I)*Pi*G[r2, w] - 
   4*G[0, w]*G[r61, -w] - 4*G[0, w^2]*G[r61, -w] + 8*G[1, w]*G[r61, -w] + 
   ((16*I)/3)*Pi*G[r61, w^2] - 4*G[0, -w]*G[r61, w^2] - 
   (4*G[0, w]*G[r61, w^2])/3 + 45*G[0, w^2]*G[r61, w^2] - 
   (16*G[1, r7]*G[r61, w^2])/3 + (8*G[1, w]*G[r61, w^2])/3 + 
   4*G[r61, -w]*G[r61, w^2] - (68*G[r61, w^2]^2)/3 - 4*G[0, w]*G[r62, -w] - 
   4*G[0, w^2]*G[r62, -w] + 8*G[1, w]*G[r62, -w] + 4*G[r61, w^2]*G[r62, -w] + 
   ((16*I)/3)*Pi*G[r62, w^2] - 4*G[0, -w]*G[r62, w^2] - 
   (4*G[0, w]*G[r62, w^2])/3 + 45*G[0, w^2]*G[r62, w^2] - 
   (16*G[1, r7]*G[r62, w^2])/3 + (8*G[1, w]*G[r62, w^2])/3 + 
   4*G[r61, -w]*G[r62, w^2] - (136*G[r61, w^2]*G[r62, w^2])/3 + 
   4*G[r62, -w]*G[r62, w^2] - (68*G[r62, w^2]^2)/3 - 
   ((10*I)/3)*Pi*G[w^(-2), w^2] - G[0, -w]*G[w^(-2), w^2] + 
   (10*G[0, w]*G[w^(-2), w^2])/3 + (2*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (13*G[1, r7]*G[w^(-2), w^2])/3 + 2*G[1, -w]*G[w^(-2), w^2] - 
   (20*G[1, w]*G[w^(-2), w^2])/3 - 2*G[1, w^2]*G[w^(-2), w^2] + 
   (G[r61, w^2]*G[w^(-2), w^2])/3 + (G[r62, w^2]*G[w^(-2), w^2])/3 - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] - 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] + (7*G[0, -w]*G[-w^(-1), w^2])/3 + 
   (8*G[0, w]*G[-w^(-1), w^2])/3 - (7*G[0, w^2]*G[-w^(-1), w^2])/3 + 
   (G[1, r7]*G[-w^(-1), w^2])/3 - (14*G[1, -w]*G[-w^(-1), w^2])/3 - 
   (16*G[1, w]*G[-w^(-1), w^2])/3 + (14*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   ((8*I)/3)*Pi*G[-w, w^2] + (7*G[0, -w]*G[-w, w^2])/3 + 
   (8*G[0, w]*G[-w, w^2])/3 - (7*G[0, w^2]*G[-w, w^2])/3 + 
   (G[1, r7]*G[-w, w^2])/3 - (14*G[1, -w]*G[-w, w^2])/3 - 
   (16*G[1, w]*G[-w, w^2])/3 + (14*G[1, w^2]*G[-w, w^2])/3 - 6*G[0, 0, -w] - 
   (16*G[0, 0, w])/3 + (67*G[0, 0, w^2])/3 - 4*G[0, 1, r7] + 4*G[0, 1, -w] + 
   (32*G[0, 1, w])/3 + 4*G[0, r61, -w] - (67*G[0, r61, w^2])/3 + 
   4*G[0, r62, -w] - (67*G[0, r62, w^2])/3 - 2*G[0, -w, -w] - 
   G[0, w^2, w^2]/3 + (56*G[1, 0, w])/3 + (16*G[1, 1, r7])/3 - 
   (112*G[1, 1, w])/3 + 4*G[1, -w, -w] - 4*G[r1, 0, w] + 8*G[r1, 1, w] - 
   4*G[r2, 0, w] + 8*G[r2, 1, w] + 4*G[r61, 0, -w] - (68*G[r61, 0, w^2])/3 - 
   4*G[r61, r61, -w] + (68*G[r61, r61, w^2])/3 - 4*G[r61, r62, -w] + 
   (68*G[r61, r62, w^2])/3 + G[r61, w^2, w^2]/3 + 4*G[r62, 0, -w] - 
   (68*G[r62, 0, w^2])/3 - 4*G[r62, r61, -w] + (68*G[r62, r61, w^2])/3 - 
   4*G[r62, r62, -w] + (68*G[r62, r62, w^2])/3 + G[r62, w^2, w^2]/3 + 
   G[w^(-2), 0, w^2]/3 - G[w^(-2), r61, w^2]/3 - G[w^(-2), r62, w^2]/3 + 
   2*G[-w^(-1), 0, -w] - 4*G[-w^(-1), 1, -w])*G[-w, r62, z3] + 
 (19*Pi^2*G[-w, w^(-2), w^2])/12 - (G[0, -w]^2*G[-w, w^(-2), w^2])/18 + 
 (10*I)*Pi*G[0, w]*G[-w, w^(-2), w^2] - 3*G[0, -w]*G[0, w]*
  G[-w, w^(-2), w^2] - ((7*I)/3)*Pi*G[0, w^2]*G[-w, w^(-2), w^2] - 
 (17*G[0, -w]*G[0, w^2]*G[-w, w^(-2), w^2])/3 + 
 5*G[0, w]*G[0, w^2]*G[-w, w^(-2), w^2] + (32*G[0, w^2]^2*G[-w, w^(-2), w^2])/
  9 - (I/2)*Pi*G[1, r7]*G[-w, w^(-2), w^2] + 
 (73*G[0, w^2]*G[1, r7]*G[-w, w^(-2), w^2])/18 + 
 (5*G[0, -w]*G[1, -w]*G[-w, w^(-2), w^2])/9 + 
 4*G[0, w]*G[1, -w]*G[-w, w^(-2), w^2] + 
 (28*G[0, w^2]*G[1, -w]*G[-w, w^(-2), w^2])/3 - 
 (8*G[1, -w]^2*G[-w, w^(-2), w^2])/9 - (4*I)*Pi*G[1, w]*G[-w, w^(-2), w^2] + 
 6*G[0, -w]*G[1, w]*G[-w, w^(-2), w^2] - 2*G[0, w^2]*G[1, w]*
  G[-w, w^(-2), w^2] - 8*G[1, -w]*G[1, w]*G[-w, w^(-2), w^2] + 
 ((22*I)/3)*Pi*G[1, w^2]*G[-w, w^(-2), w^2] - 
 (4*G[0, -w]*G[1, w^2]*G[-w, w^(-2), w^2])/3 - 
 (28*G[0, w]*G[1, w^2]*G[-w, w^(-2), w^2])/3 - 
 (41*G[0, w^2]*G[1, w^2]*G[-w, w^(-2), w^2])/9 - 
 (40*G[1, r7]*G[1, w^2]*G[-w, w^(-2), w^2])/9 + 
 (8*G[1, -w]*G[1, w^2]*G[-w, w^(-2), w^2])/3 + 
 (56*G[1, w]*G[1, w^2]*G[-w, w^(-2), w^2])/3 - 
 (52*G[1, w^2]^2*G[-w, w^(-2), w^2])/9 - (8*I)*Pi*G[r1, w]*
  G[-w, w^(-2), w^2] - (8*I)*Pi*G[r2, w]*G[-w, w^(-2), w^2] + 
 G[0, w]*G[r61, -w]*G[-w, w^(-2), w^2] + G[0, w^2]*G[r61, -w]*
  G[-w, w^(-2), w^2] - 2*G[1, w]*G[r61, -w]*G[-w, w^(-2), w^2] + 
 ((4*I)/3)*Pi*G[r61, w^2]*G[-w, w^(-2), w^2] + 
 G[0, -w]*G[r61, w^2]*G[-w, w^(-2), w^2] + 
 G[0, w]*G[r61, w^2]*G[-w, w^(-2), w^2] - 
 (61*G[0, w^2]*G[r61, w^2]*G[-w, w^(-2), w^2])/6 - 
 (10*G[1, r7]*G[r61, w^2]*G[-w, w^(-2), w^2])/3 - 
 2*G[1, w]*G[r61, w^2]*G[-w, w^(-2), w^2] + 8*G[1, w^2]*G[r61, w^2]*
  G[-w, w^(-2), w^2] - G[r61, -w]*G[r61, w^2]*G[-w, w^(-2), w^2] + 
 (19*G[r61, w^2]^2*G[-w, w^(-2), w^2])/3 + 
 G[0, w]*G[r62, -w]*G[-w, w^(-2), w^2] + G[0, w^2]*G[r62, -w]*
  G[-w, w^(-2), w^2] - 2*G[1, w]*G[r62, -w]*G[-w, w^(-2), w^2] - 
 G[r61, w^2]*G[r62, -w]*G[-w, w^(-2), w^2] + ((4*I)/3)*Pi*G[r62, w^2]*
  G[-w, w^(-2), w^2] + G[0, -w]*G[r62, w^2]*G[-w, w^(-2), w^2] + 
 G[0, w]*G[r62, w^2]*G[-w, w^(-2), w^2] - 
 (61*G[0, w^2]*G[r62, w^2]*G[-w, w^(-2), w^2])/6 - 
 (10*G[1, r7]*G[r62, w^2]*G[-w, w^(-2), w^2])/3 - 
 2*G[1, w]*G[r62, w^2]*G[-w, w^(-2), w^2] + 8*G[1, w^2]*G[r62, w^2]*
  G[-w, w^(-2), w^2] - G[r61, -w]*G[r62, w^2]*G[-w, w^(-2), w^2] + 
 (38*G[r61, w^2]*G[r62, w^2]*G[-w, w^(-2), w^2])/3 - 
 G[r62, -w]*G[r62, w^2]*G[-w, w^(-2), w^2] + 
 (19*G[r62, w^2]^2*G[-w, w^(-2), w^2])/3 - (3*I)*Pi*G[w^(-2), w^2]*
  G[-w, w^(-2), w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] + 
 3*G[0, w]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] + 
 (11*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/2 + 
 2*G[1, r7]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] - 
 2*G[1, -w]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] - 
 6*G[1, w]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] + 
 2*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2] - 
 (13*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/2 - 
 (13*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/2 - 
 (G[0, -w]*G[-w^(-1), -w]*G[-w, w^(-2), w^2])/6 + 
 (G[1, -w]*G[-w^(-1), -w]*G[-w, w^(-2), w^2])/3 + 
 (I/3)*Pi*G[-w^(-1), w^2]*G[-w, w^(-2), w^2] + 
 (25*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/3 - 
 (G[0, w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/6 - 
 (G[1, r7]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/2 - 
 (50*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/3 + 
 (2*G[1, w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/3 + 
 (G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/3 + 
 (I/3)*Pi*G[-w, w^2]*G[-w, w^(-2), w^2] + 
 (G[0, -w]*G[-w, w^2]*G[-w, w^(-2), w^2])/3 - 
 (G[0, w]*G[-w, w^2]*G[-w, w^(-2), w^2])/3 - 
 (G[0, w^2]*G[-w, w^2]*G[-w, w^(-2), w^2])/6 - 
 (G[1, r7]*G[-w, w^2]*G[-w, w^(-2), w^2])/2 - 
 (2*G[1, -w]*G[-w, w^2]*G[-w, w^(-2), w^2])/3 + 
 (2*G[1, w]*G[-w, w^2]*G[-w, w^(-2), w^2])/3 + 
 (G[1, w^2]*G[-w, w^2]*G[-w, w^(-2), w^2])/3 + 
 (19*G[0, 0, -w]*G[-w, w^(-2), w^2])/18 - (55*G[0, 0, w]*G[-w, w^(-2), w^2])/
  2 + (10*G[0, 0, w^2]*G[-w, w^(-2), w^2])/9 - 
 (G[0, 1, r7]*G[-w, w^(-2), w^2])/6 - (G[0, 1, -w]*G[-w, w^(-2), w^2])/9 + 
 23*G[0, 1, w]*G[-w, w^(-2), w^2] - (53*G[0, 1, w^2]*G[-w, w^(-2), w^2])/9 - 
 G[0, r61, -w]*G[-w, w^(-2), w^2] + (11*G[0, r61, w^2]*G[-w, w^(-2), w^2])/
  6 - G[0, r62, -w]*G[-w, w^(-2), w^2] + 
 (11*G[0, r62, w^2]*G[-w, w^(-2), w^2])/6 - (G[0, -w, -w]*G[-w, w^(-2), w^2])/
  6 + (13*G[0, w^2, w^2]*G[-w, w^(-2), w^2])/2 - 
 (4*G[1, 0, -w]*G[-w, w^(-2), w^2])/9 + 7*G[1, 0, w]*G[-w, w^(-2), w^2] + 
 (22*G[1, 0, w^2]*G[-w, w^(-2), w^2])/9 + (13*G[1, 1, r7]*G[-w, w^(-2), w^2])/
  18 + (8*G[1, 1, -w]*G[-w, w^(-2), w^2])/9 - 
 14*G[1, 1, w]*G[-w, w^(-2), w^2] + (28*G[1, 1, w^2]*G[-w, w^(-2), w^2])/9 - 
 4*G[1, r61, w^2]*G[-w, w^(-2), w^2] - 4*G[1, r62, w^2]*G[-w, w^(-2), w^2] + 
 (G[1, -w, -w]*G[-w, w^(-2), w^2])/3 + 8*G[r1, 0, w]*G[-w, w^(-2), w^2] - 
 16*G[r1, 1, w]*G[-w, w^(-2), w^2] + 8*G[r2, 0, w]*G[-w, w^(-2), w^2] - 
 16*G[r2, 1, w]*G[-w, w^(-2), w^2] - G[r61, 0, -w]*G[-w, w^(-2), w^2] + 
 (25*G[r61, 0, w^2]*G[-w, w^(-2), w^2])/3 - 
 4*G[r61, 1, w^2]*G[-w, w^(-2), w^2] + G[r61, r61, -w]*G[-w, w^(-2), w^2] - 
 (19*G[r61, r61, w^2]*G[-w, w^(-2), w^2])/3 + 
 G[r61, r62, -w]*G[-w, w^(-2), w^2] - 
 (19*G[r61, r62, w^2]*G[-w, w^(-2), w^2])/3 - 
 (13*G[r61, w^2, w^2]*G[-w, w^(-2), w^2])/2 - 
 G[r62, 0, -w]*G[-w, w^(-2), w^2] + (25*G[r62, 0, w^2]*G[-w, w^(-2), w^2])/
  3 - 4*G[r62, 1, w^2]*G[-w, w^(-2), w^2] + 
 G[r62, r61, -w]*G[-w, w^(-2), w^2] - 
 (19*G[r62, r61, w^2]*G[-w, w^(-2), w^2])/3 + 
 G[r62, r62, -w]*G[-w, w^(-2), w^2] - 
 (19*G[r62, r62, w^2]*G[-w, w^(-2), w^2])/3 - 
 (13*G[r62, w^2, w^2]*G[-w, w^(-2), w^2])/2 - 
 (13*G[w^(-2), 0, w^2]*G[-w, w^(-2), w^2])/2 + 
 (13*G[w^(-2), r61, w^2]*G[-w, w^(-2), w^2])/2 + 
 (13*G[w^(-2), r62, w^2]*G[-w, w^(-2), w^2])/2 + 
 (G[-w^(-1), 0, -w]*G[-w, w^(-2), w^2])/6 - 
 (49*G[-w^(-1), 0, w^2]*G[-w, w^(-2), w^2])/6 - 
 (G[-w^(-1), 1, -w]*G[-w, w^(-2), w^2])/3 + 
 (49*G[-w^(-1), 1, w^2]*G[-w, w^(-2), w^2])/3 - 
 (G[-w, 0, w^2]*G[-w, w^(-2), w^2])/6 + (G[-w, 1, w^2]*G[-w, w^(-2), w^2])/
  3 + ((-19*Pi^2)/12 + G[0, -w]^2/18 - (10*I)*Pi*G[0, w] + 
   3*G[0, -w]*G[0, w] + ((7*I)/3)*Pi*G[0, w^2] + (17*G[0, -w]*G[0, w^2])/3 - 
   5*G[0, w]*G[0, w^2] - (32*G[0, w^2]^2)/9 + (I/2)*Pi*G[1, r7] - 
   (73*G[0, w^2]*G[1, r7])/18 - (5*G[0, -w]*G[1, -w])/9 - 
   4*G[0, w]*G[1, -w] - (28*G[0, w^2]*G[1, -w])/3 + (8*G[1, -w]^2)/9 + 
   (4*I)*Pi*G[1, w] - 6*G[0, -w]*G[1, w] + 2*G[0, w^2]*G[1, w] + 
   8*G[1, -w]*G[1, w] - ((22*I)/3)*Pi*G[1, w^2] + (4*G[0, -w]*G[1, w^2])/3 + 
   (28*G[0, w]*G[1, w^2])/3 + (41*G[0, w^2]*G[1, w^2])/9 + 
   (40*G[1, r7]*G[1, w^2])/9 - (8*G[1, -w]*G[1, w^2])/3 - 
   (56*G[1, w]*G[1, w^2])/3 + (52*G[1, w^2]^2)/9 + (8*I)*Pi*G[r1, w] + 
   (8*I)*Pi*G[r2, w] - G[0, w]*G[r61, -w] - G[0, w^2]*G[r61, -w] + 
   2*G[1, w]*G[r61, -w] - ((4*I)/3)*Pi*G[r61, w^2] - G[0, -w]*G[r61, w^2] - 
   G[0, w]*G[r61, w^2] + (61*G[0, w^2]*G[r61, w^2])/6 + 
   (10*G[1, r7]*G[r61, w^2])/3 + 2*G[1, w]*G[r61, w^2] - 
   8*G[1, w^2]*G[r61, w^2] + G[r61, -w]*G[r61, w^2] - (19*G[r61, w^2]^2)/3 - 
   G[0, w]*G[r62, -w] - G[0, w^2]*G[r62, -w] + 2*G[1, w]*G[r62, -w] + 
   G[r61, w^2]*G[r62, -w] - ((4*I)/3)*Pi*G[r62, w^2] - G[0, -w]*G[r62, w^2] - 
   G[0, w]*G[r62, w^2] + (61*G[0, w^2]*G[r62, w^2])/6 + 
   (10*G[1, r7]*G[r62, w^2])/3 + 2*G[1, w]*G[r62, w^2] - 
   8*G[1, w^2]*G[r62, w^2] + G[r61, -w]*G[r62, w^2] - 
   (38*G[r61, w^2]*G[r62, w^2])/3 + G[r62, -w]*G[r62, w^2] - 
   (19*G[r62, w^2]^2)/3 + ((4*I)/3)*Pi*G[w^(-2), w^2] - 
   (7*G[0, -w]*G[w^(-2), w^2])/12 - (4*G[0, w]*G[w^(-2), w^2])/3 - 
   (71*G[0, w^2]*G[w^(-2), w^2])/12 - (3*G[1, r7]*G[w^(-2), w^2])/4 + 
   (7*G[1, -w]*G[w^(-2), w^2])/6 + (8*G[1, w]*G[w^(-2), w^2])/3 - 
   (7*G[1, w^2]*G[w^(-2), w^2])/6 + (13*G[r61, w^2]*G[w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^2])/2 + (G[0, -w]*G[-w^(-1), -w])/6 - 
   (G[1, -w]*G[-w^(-1), -w])/3 + ((4*I)/3)*Pi*G[-w^(-1), w^2] - 
   (35*G[0, -w]*G[-w^(-1), w^2])/4 - (4*G[0, w]*G[-w^(-1), w^2])/3 + 
   (7*G[0, w^2]*G[-w^(-1), w^2])/12 - (3*G[1, r7]*G[-w^(-1), w^2])/4 + 
   (35*G[1, -w]*G[-w^(-1), w^2])/2 + (8*G[1, w]*G[-w^(-1), w^2])/3 - 
   (7*G[1, w^2]*G[-w^(-1), w^2])/6 + ((4*I)/3)*Pi*G[-w, w^2] - 
   (3*G[0, -w]*G[-w, w^2])/4 - (4*G[0, w]*G[-w, w^2])/3 + 
   (7*G[0, w^2]*G[-w, w^2])/12 - (3*G[1, r7]*G[-w, w^2])/4 + 
   (3*G[1, -w]*G[-w, w^2])/2 + (8*G[1, w]*G[-w, w^2])/3 - 
   (7*G[1, w^2]*G[-w, w^2])/6 - (19*G[0, 0, -w])/18 + (55*G[0, 0, w])/2 - 
   (10*G[0, 0, w^2])/9 + G[0, 1, r7]/6 + G[0, 1, -w]/9 - 23*G[0, 1, w] + 
   (53*G[0, 1, w^2])/9 + G[0, r61, -w] - (11*G[0, r61, w^2])/6 + 
   G[0, r62, -w] - (11*G[0, r62, w^2])/6 + G[0, -w, -w]/6 - 
   (13*G[0, w^2, w^2])/2 + (4*G[1, 0, -w])/9 - 7*G[1, 0, w] - 
   (22*G[1, 0, w^2])/9 - (13*G[1, 1, r7])/18 - (8*G[1, 1, -w])/9 + 
   14*G[1, 1, w] - (28*G[1, 1, w^2])/9 + 4*G[1, r61, w^2] + 
   4*G[1, r62, w^2] - G[1, -w, -w]/3 - 8*G[r1, 0, w] + 16*G[r1, 1, w] - 
   8*G[r2, 0, w] + 16*G[r2, 1, w] + G[r61, 0, -w] - (25*G[r61, 0, w^2])/3 + 
   4*G[r61, 1, w^2] - G[r61, r61, -w] + (19*G[r61, r61, w^2])/3 - 
   G[r61, r62, -w] + (19*G[r61, r62, w^2])/3 + (13*G[r61, w^2, w^2])/2 + 
   G[r62, 0, -w] - (25*G[r62, 0, w^2])/3 + 4*G[r62, 1, w^2] - 
   G[r62, r61, -w] + (19*G[r62, r61, w^2])/3 - G[r62, r62, -w] + 
   (19*G[r62, r62, w^2])/3 + (13*G[r62, w^2, w^2])/2 + 
   (13*G[w^(-2), 0, w^2])/2 - (13*G[w^(-2), r61, w^2])/2 - 
   (13*G[w^(-2), r62, w^2])/2 - G[-w^(-1), 0, -w]/6 + 
   (49*G[-w^(-1), 0, w^2])/6 + G[-w^(-1), 1, -w]/3 - 
   (49*G[-w^(-1), 1, w^2])/3 + G[-w, 0, w^2]/6 - G[-w, 1, w^2]/3)*
  G[-w, w^(-2), z3] + (11*Pi^2*G[-w, -w^(-1), w^2])/12 + 
 (179*G[0, -w]^2*G[-w, -w^(-1), w^2])/18 + 
 (6*I)*Pi*G[0, w]*G[-w, -w^(-1), w^2] + 
 G[0, -w]*G[0, w]*G[-w, -w^(-1), w^2] - ((13*I)/3)*Pi*G[0, w^2]*
  G[-w, -w^(-1), w^2] + (43*G[0, -w]*G[0, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (37*G[0, w]*G[0, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (131*G[0, w^2]^2*G[-w, -w^(-1), w^2])/18 + 
 (I/2)*Pi*G[1, r7]*G[-w, -w^(-1), w^2] + 
 (G[0, w^2]*G[1, r7]*G[-w, -w^(-1), w^2])/18 - 
 (355*G[0, -w]*G[1, -w]*G[-w, -w^(-1), w^2])/9 - 
 (80*G[0, w^2]*G[1, -w]*G[-w, -w^(-1), w^2])/3 + 
 (352*G[1, -w]^2*G[-w, -w^(-1), w^2])/9 - 
 (4*I)*Pi*G[1, w]*G[-w, -w^(-1), w^2] - 2*G[0, -w]*G[1, w]*
  G[-w, -w^(-1), w^2] - (14*G[0, w^2]*G[1, w]*G[-w, -w^(-1), w^2])/3 - 
 ((2*I)/3)*Pi*G[1, w^2]*G[-w, -w^(-1), w^2] + 
 (8*G[0, -w]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (8*G[0, w]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (139*G[0, w^2]*G[1, w^2]*G[-w, -w^(-1), w^2])/9 + 
 (32*G[1, r7]*G[1, w^2]*G[-w, -w^(-1), w^2])/9 - 
 (16*G[1, -w]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (16*G[1, w]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (52*G[1, w^2]^2*G[-w, -w^(-1), w^2])/9 - 
 (4*I)*Pi*G[r1, w]*G[-w, -w^(-1), w^2] - (4*I)*Pi*G[r2, w]*
  G[-w, -w^(-1), w^2] - G[0, w]*G[r61, -w]*G[-w, -w^(-1), w^2] - 
 G[0, w^2]*G[r61, -w]*G[-w, -w^(-1), w^2] + 
 2*G[1, w]*G[r61, -w]*G[-w, -w^(-1), w^2] + ((4*I)/3)*Pi*G[r61, w^2]*
  G[-w, -w^(-1), w^2] - G[0, -w]*G[r61, w^2]*G[-w, -w^(-1), w^2] - 
 (G[0, w]*G[r61, w^2]*G[-w, -w^(-1), w^2])/3 + 
 6*G[0, w^2]*G[r61, w^2]*G[-w, -w^(-1), w^2] + 
 (2*G[1, r7]*G[r61, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (2*G[1, w]*G[r61, w^2]*G[-w, -w^(-1), w^2])/3 - 
 8*G[1, w^2]*G[r61, w^2]*G[-w, -w^(-1), w^2] + 
 G[r61, -w]*G[r61, w^2]*G[-w, -w^(-1), w^2] - 
 G[r61, w^2]^2*G[-w, -w^(-1), w^2] - G[0, w]*G[r62, -w]*G[-w, -w^(-1), w^2] - 
 G[0, w^2]*G[r62, -w]*G[-w, -w^(-1), w^2] + 
 2*G[1, w]*G[r62, -w]*G[-w, -w^(-1), w^2] + G[r61, w^2]*G[r62, -w]*
  G[-w, -w^(-1), w^2] + ((4*I)/3)*Pi*G[r62, w^2]*G[-w, -w^(-1), w^2] - 
 G[0, -w]*G[r62, w^2]*G[-w, -w^(-1), w^2] - 
 (G[0, w]*G[r62, w^2]*G[-w, -w^(-1), w^2])/3 + 
 6*G[0, w^2]*G[r62, w^2]*G[-w, -w^(-1), w^2] + 
 (2*G[1, r7]*G[r62, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (2*G[1, w]*G[r62, w^2]*G[-w, -w^(-1), w^2])/3 - 
 8*G[1, w^2]*G[r62, w^2]*G[-w, -w^(-1), w^2] + 
 G[r61, -w]*G[r62, w^2]*G[-w, -w^(-1), w^2] - 
 2*G[r61, w^2]*G[r62, w^2]*G[-w, -w^(-1), w^2] + 
 G[r62, -w]*G[r62, w^2]*G[-w, -w^(-1), w^2] - 
 G[r62, w^2]^2*G[-w, -w^(-1), w^2] + 
 (17*G[0, -w]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/3 - 
 (34*G[1, -w]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/3 - 
 (G[0, -w]*G[-w^(-1), -w]*G[-w, -w^(-1), w^2])/6 + 
 (G[1, -w]*G[-w^(-1), -w]*G[-w, -w^(-1), w^2])/3 + 
 ((10*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2] - 
 (55*G[0, -w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/3 - 
 (10*G[0, w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/3 + 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/6 - 
 (5*G[1, r7]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/2 + 
 (110*G[1, -w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/3 + 
 (20*G[1, w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/3 - 
 (5*G[1, w^2]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/3 + 
 ((10*I)/3)*Pi*G[-w, w^2]*G[-w, -w^(-1), w^2] - 
 (67*G[0, -w]*G[-w, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (10*G[0, w]*G[-w, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (5*G[0, w^2]*G[-w, w^2]*G[-w, -w^(-1), w^2])/6 - 
 (5*G[1, r7]*G[-w, w^2]*G[-w, -w^(-1), w^2])/2 + 
 (134*G[1, -w]*G[-w, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (20*G[1, w]*G[-w, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (5*G[1, w^2]*G[-w, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (197*G[0, 0, -w]*G[-w, -w^(-1), w^2])/18 - 
 (71*G[0, 0, w]*G[-w, -w^(-1), w^2])/2 + 
 (35*G[0, 0, w^2]*G[-w, -w^(-1), w^2])/18 - (G[0, 1, r7]*G[-w, -w^(-1), w^2])/
  6 + (179*G[0, 1, -w]*G[-w, -w^(-1), w^2])/9 + 
 11*G[0, 1, w]*G[-w, -w^(-1), w^2] + (19*G[0, 1, w^2]*G[-w, -w^(-1), w^2])/
  9 + G[0, r61, -w]*G[-w, -w^(-1), w^2] - 
 3*G[0, r61, w^2]*G[-w, -w^(-1), w^2] + G[0, r62, -w]*G[-w, -w^(-1), w^2] - 
 3*G[0, r62, w^2]*G[-w, -w^(-1), w^2] - (G[0, -w, -w]*G[-w, -w^(-1), w^2])/
  6 + (176*G[1, 0, -w]*G[-w, -w^(-1), w^2])/9 + 
 3*G[1, 0, w]*G[-w, -w^(-1), w^2] - (86*G[1, 0, w^2]*G[-w, -w^(-1), w^2])/9 - 
 (5*G[1, 1, r7]*G[-w, -w^(-1), w^2])/18 - 
 (352*G[1, 1, -w]*G[-w, -w^(-1), w^2])/9 - 6*G[1, 1, w]*G[-w, -w^(-1), w^2] + 
 (100*G[1, 1, w^2]*G[-w, -w^(-1), w^2])/9 + 
 4*G[1, r61, w^2]*G[-w, -w^(-1), w^2] + 
 4*G[1, r62, w^2]*G[-w, -w^(-1), w^2] + (G[1, -w, -w]*G[-w, -w^(-1), w^2])/
  3 + 4*G[r1, 0, w]*G[-w, -w^(-1), w^2] - 8*G[r1, 1, w]*G[-w, -w^(-1), w^2] + 
 4*G[r2, 0, w]*G[-w, -w^(-1), w^2] - 8*G[r2, 1, w]*G[-w, -w^(-1), w^2] + 
 G[r61, 0, -w]*G[-w, -w^(-1), w^2] - 3*G[r61, 0, w^2]*G[-w, -w^(-1), w^2] + 
 4*G[r61, 1, w^2]*G[-w, -w^(-1), w^2] - G[r61, r61, -w]*G[-w, -w^(-1), w^2] + 
 G[r61, r61, w^2]*G[-w, -w^(-1), w^2] - G[r61, r62, -w]*G[-w, -w^(-1), w^2] + 
 G[r61, r62, w^2]*G[-w, -w^(-1), w^2] + G[r62, 0, -w]*G[-w, -w^(-1), w^2] - 
 3*G[r62, 0, w^2]*G[-w, -w^(-1), w^2] + 
 4*G[r62, 1, w^2]*G[-w, -w^(-1), w^2] - G[r62, r61, -w]*G[-w, -w^(-1), w^2] + 
 G[r62, r61, w^2]*G[-w, -w^(-1), w^2] - G[r62, r62, -w]*G[-w, -w^(-1), w^2] + 
 G[r62, r62, w^2]*G[-w, -w^(-1), w^2] + 
 (G[-w^(-1), 0, -w]*G[-w, -w^(-1), w^2])/6 - 
 (25*G[-w^(-1), 0, w^2]*G[-w, -w^(-1), w^2])/6 - 
 (G[-w^(-1), 1, -w]*G[-w, -w^(-1), w^2])/3 + 
 (25*G[-w^(-1), 1, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (95*G[-w, 0, w^2]*G[-w, -w^(-1), w^2])/6 - 
 (95*G[-w, 1, w^2]*G[-w, -w^(-1), w^2])/3 + 
 ((-11*Pi^2)/12 - (179*G[0, -w]^2)/18 - (6*I)*Pi*G[0, w] - G[0, -w]*G[0, w] + 
   ((13*I)/3)*Pi*G[0, w^2] - (19*G[0, -w]*G[0, w^2])/3 - 
   (37*G[0, w]*G[0, w^2])/3 + (131*G[0, w^2]^2)/18 - (I/2)*Pi*G[1, r7] - 
   (G[0, w^2]*G[1, r7])/18 + (355*G[0, -w]*G[1, -w])/9 + 
   (32*G[0, w^2]*G[1, -w])/3 - (352*G[1, -w]^2)/9 + (4*I)*Pi*G[1, w] + 
   2*G[0, -w]*G[1, w] + (14*G[0, w^2]*G[1, w])/3 + ((2*I)/3)*Pi*G[1, w^2] - 
   (8*G[0, -w]*G[1, w^2])/3 - (8*G[0, w]*G[1, w^2])/3 - 
   (139*G[0, w^2]*G[1, w^2])/9 - (32*G[1, r7]*G[1, w^2])/9 + 
   (16*G[1, -w]*G[1, w^2])/3 + (16*G[1, w]*G[1, w^2])/3 + 
   (52*G[1, w^2]^2)/9 + (4*I)*Pi*G[r1, w] + (4*I)*Pi*G[r2, w] + 
   G[0, w]*G[r61, -w] + G[0, w^2]*G[r61, -w] - 2*G[1, w]*G[r61, -w] - 
   ((4*I)/3)*Pi*G[r61, w^2] + G[0, -w]*G[r61, w^2] + 
   (G[0, w]*G[r61, w^2])/3 - 6*G[0, w^2]*G[r61, w^2] - 
   (2*G[1, r7]*G[r61, w^2])/3 - (2*G[1, w]*G[r61, w^2])/3 + 
   8*G[1, w^2]*G[r61, w^2] - G[r61, -w]*G[r61, w^2] + G[r61, w^2]^2 + 
   G[0, w]*G[r62, -w] + G[0, w^2]*G[r62, -w] - 2*G[1, w]*G[r62, -w] - 
   G[r61, w^2]*G[r62, -w] - ((4*I)/3)*Pi*G[r62, w^2] + G[0, -w]*G[r62, w^2] + 
   (G[0, w]*G[r62, w^2])/3 - 6*G[0, w^2]*G[r62, w^2] - 
   (2*G[1, r7]*G[r62, w^2])/3 - (2*G[1, w]*G[r62, w^2])/3 + 
   8*G[1, w^2]*G[r62, w^2] - G[r61, -w]*G[r62, w^2] + 
   2*G[r61, w^2]*G[r62, w^2] - G[r62, -w]*G[r62, w^2] + G[r62, w^2]^2 - 
   ((5*I)/3)*Pi*G[w^(-2), w^2] + (5*G[0, -w]*G[w^(-2), w^2])/12 + 
   (5*G[0, w]*G[w^(-2), w^2])/3 - (5*G[0, w^2]*G[w^(-2), w^2])/12 + 
   (5*G[1, r7]*G[w^(-2), w^2])/4 - (5*G[1, -w]*G[w^(-2), w^2])/6 - 
   (10*G[1, w]*G[w^(-2), w^2])/3 + (5*G[1, w^2]*G[w^(-2), w^2])/6 + 
   (G[0, -w]*G[-w^(-1), -w])/6 - (G[1, -w]*G[-w^(-1), -w])/3 - 
   ((5*I)/3)*Pi*G[-w^(-1), w^2] - (15*G[0, -w]*G[-w^(-1), w^2])/4 + 
   (5*G[0, w]*G[-w^(-1), w^2])/3 - (5*G[0, w^2]*G[-w^(-1), w^2])/12 + 
   (5*G[1, r7]*G[-w^(-1), w^2])/4 + (15*G[1, -w]*G[-w^(-1), w^2])/2 - 
   (10*G[1, w]*G[-w^(-1), w^2])/3 + (5*G[1, w^2]*G[-w^(-1), w^2])/6 - 
   ((5*I)/3)*Pi*G[-w, w^2] + (65*G[0, -w]*G[-w, w^2])/4 + 
   (5*G[0, w]*G[-w, w^2])/3 - (5*G[0, w^2]*G[-w, w^2])/12 + 
   (5*G[1, r7]*G[-w, w^2])/4 - (65*G[1, -w]*G[-w, w^2])/2 - 
   (10*G[1, w]*G[-w, w^2])/3 + (5*G[1, w^2]*G[-w, w^2])/6 + 
   (197*G[0, 0, -w])/18 + (71*G[0, 0, w])/2 - (35*G[0, 0, w^2])/18 + 
   G[0, 1, r7]/6 - (179*G[0, 1, -w])/9 - 11*G[0, 1, w] - 
   (19*G[0, 1, w^2])/9 - G[0, r61, -w] + 3*G[0, r61, w^2] - G[0, r62, -w] + 
   3*G[0, r62, w^2] + G[0, -w, -w]/6 - (176*G[1, 0, -w])/9 - 3*G[1, 0, w] + 
   (86*G[1, 0, w^2])/9 + (5*G[1, 1, r7])/18 + (352*G[1, 1, -w])/9 + 
   6*G[1, 1, w] - (100*G[1, 1, w^2])/9 - 4*G[1, r61, w^2] - 
   4*G[1, r62, w^2] - G[1, -w, -w]/3 - 4*G[r1, 0, w] + 8*G[r1, 1, w] - 
   4*G[r2, 0, w] + 8*G[r2, 1, w] - G[r61, 0, -w] + 3*G[r61, 0, w^2] - 
   4*G[r61, 1, w^2] + G[r61, r61, -w] - G[r61, r61, w^2] + G[r61, r62, -w] - 
   G[r61, r62, w^2] - G[r62, 0, -w] + 3*G[r62, 0, w^2] - 4*G[r62, 1, w^2] + 
   G[r62, r61, -w] - G[r62, r61, w^2] + G[r62, r62, -w] - G[r62, r62, w^2] - 
   G[-w^(-1), 0, -w]/6 + (25*G[-w^(-1), 0, w^2])/6 + G[-w^(-1), 1, -w]/3 - 
   (25*G[-w^(-1), 1, w^2])/3 - (95*G[-w, 0, w^2])/6 + (95*G[-w, 1, w^2])/3)*
  G[-w, -w^(-1), z3] + (Pi^2*G[-w, -w, w^2])/4 - 
 (181*G[0, -w]^2*G[-w, -w, w^2])/18 - (2*I)*Pi*G[0, w]*G[-w, -w, w^2] + 
 G[0, -w]*G[0, w]*G[-w, -w, w^2] - ((13*I)/3)*Pi*G[0, w^2]*G[-w, -w, w^2] + 
 (7*G[0, -w]*G[0, w^2]*G[-w, -w, w^2])/3 + (G[0, w]*G[0, w^2]*G[-w, -w, w^2])/
  3 - (131*G[0, w^2]^2*G[-w, -w, w^2])/18 + 
 (I/2)*Pi*G[1, r7]*G[-w, -w, w^2] + (G[0, w^2]*G[1, r7]*G[-w, -w, w^2])/18 + 
 (293*G[0, -w]*G[1, -w]*G[-w, -w, w^2])/9 - 
 (8*G[0, w^2]*G[1, -w]*G[-w, -w, w^2])/3 - (224*G[1, -w]^2*G[-w, -w, w^2])/
  9 - (4*I)*Pi*G[1, w]*G[-w, -w, w^2] - 2*G[0, -w]*G[1, w]*G[-w, -w, w^2] - 
 (14*G[0, w^2]*G[1, w]*G[-w, -w, w^2])/3 - ((2*I)/3)*Pi*G[1, w^2]*
  G[-w, -w, w^2] + (8*G[0, -w]*G[1, w^2]*G[-w, -w, w^2])/3 + 
 (8*G[0, w]*G[1, w^2]*G[-w, -w, w^2])/3 + 
 (139*G[0, w^2]*G[1, w^2]*G[-w, -w, w^2])/9 + 
 (32*G[1, r7]*G[1, w^2]*G[-w, -w, w^2])/9 - 
 (16*G[1, -w]*G[1, w^2]*G[-w, -w, w^2])/3 - 
 (16*G[1, w]*G[1, w^2]*G[-w, -w, w^2])/3 - (52*G[1, w^2]^2*G[-w, -w, w^2])/
  9 + (4*I)*Pi*G[r1, w]*G[-w, -w, w^2] + (4*I)*Pi*G[r2, w]*G[-w, -w, w^2] - 
 G[0, w]*G[r61, -w]*G[-w, -w, w^2] - G[0, w^2]*G[r61, -w]*G[-w, -w, w^2] + 
 2*G[1, w]*G[r61, -w]*G[-w, -w, w^2] + ((4*I)/3)*Pi*G[r61, w^2]*
  G[-w, -w, w^2] - G[0, -w]*G[r61, w^2]*G[-w, -w, w^2] - 
 (G[0, w]*G[r61, w^2]*G[-w, -w, w^2])/3 + 6*G[0, w^2]*G[r61, w^2]*
  G[-w, -w, w^2] + (2*G[1, r7]*G[r61, w^2]*G[-w, -w, w^2])/3 + 
 (2*G[1, w]*G[r61, w^2]*G[-w, -w, w^2])/3 - 8*G[1, w^2]*G[r61, w^2]*
  G[-w, -w, w^2] + G[r61, -w]*G[r61, w^2]*G[-w, -w, w^2] - 
 G[r61, w^2]^2*G[-w, -w, w^2] - G[0, w]*G[r62, -w]*G[-w, -w, w^2] - 
 G[0, w^2]*G[r62, -w]*G[-w, -w, w^2] + 2*G[1, w]*G[r62, -w]*G[-w, -w, w^2] + 
 G[r61, w^2]*G[r62, -w]*G[-w, -w, w^2] + ((4*I)/3)*Pi*G[r62, w^2]*
  G[-w, -w, w^2] - G[0, -w]*G[r62, w^2]*G[-w, -w, w^2] - 
 (G[0, w]*G[r62, w^2]*G[-w, -w, w^2])/3 + 6*G[0, w^2]*G[r62, w^2]*
  G[-w, -w, w^2] + (2*G[1, r7]*G[r62, w^2]*G[-w, -w, w^2])/3 + 
 (2*G[1, w]*G[r62, w^2]*G[-w, -w, w^2])/3 - 8*G[1, w^2]*G[r62, w^2]*
  G[-w, -w, w^2] + G[r61, -w]*G[r62, w^2]*G[-w, -w, w^2] - 
 2*G[r61, w^2]*G[r62, w^2]*G[-w, -w, w^2] + G[r62, -w]*G[r62, w^2]*
  G[-w, -w, w^2] - G[r62, w^2]^2*G[-w, -w, w^2] + 
 (7*G[0, -w]*G[w^(-2), w^2]*G[-w, -w, w^2])/3 - 
 (14*G[1, -w]*G[w^(-2), w^2]*G[-w, -w, w^2])/3 + 
 (23*G[0, -w]*G[-w^(-1), -w]*G[-w, -w, w^2])/6 - 
 (23*G[1, -w]*G[-w^(-1), -w]*G[-w, -w, w^2])/3 + 
 ((10*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, -w, w^2] - 
 7*G[0, -w]*G[-w^(-1), w^2]*G[-w, -w, w^2] - 
 (10*G[0, w]*G[-w^(-1), w^2]*G[-w, -w, w^2])/3 + 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, -w, w^2])/6 - 
 (5*G[1, r7]*G[-w^(-1), w^2]*G[-w, -w, w^2])/2 + 
 14*G[1, -w]*G[-w^(-1), w^2]*G[-w, -w, w^2] + 
 (20*G[1, w]*G[-w^(-1), w^2]*G[-w, -w, w^2])/3 - 
 (5*G[1, w^2]*G[-w^(-1), w^2]*G[-w, -w, w^2])/3 + 
 ((10*I)/3)*Pi*G[-w, w^2]*G[-w, -w, w^2] - 3*G[0, -w]*G[-w, w^2]*
  G[-w, -w, w^2] - (10*G[0, w]*G[-w, w^2]*G[-w, -w, w^2])/3 + 
 (5*G[0, w^2]*G[-w, w^2]*G[-w, -w, w^2])/6 - 
 (5*G[1, r7]*G[-w, w^2]*G[-w, -w, w^2])/2 + 6*G[1, -w]*G[-w, w^2]*
  G[-w, -w, w^2] + (20*G[1, w]*G[-w, w^2]*G[-w, -w, w^2])/3 - 
 (5*G[1, w^2]*G[-w, w^2]*G[-w, -w, w^2])/3 + (163*G[0, 0, -w]*G[-w, -w, w^2])/
  18 + (9*G[0, 0, w]*G[-w, -w, w^2])/2 + (107*G[0, 0, w^2]*G[-w, -w, w^2])/
  18 - (G[0, 1, r7]*G[-w, -w, w^2])/6 - (181*G[0, 1, -w]*G[-w, -w, w^2])/9 - 
 5*G[0, 1, w]*G[-w, -w, w^2] - (53*G[0, 1, w^2]*G[-w, -w, w^2])/9 + 
 G[0, r61, -w]*G[-w, -w, w^2] - 3*G[0, r61, w^2]*G[-w, -w, w^2] + 
 G[0, r62, -w]*G[-w, -w, w^2] - 3*G[0, r62, w^2]*G[-w, -w, w^2] + 
 (23*G[0, -w, -w]*G[-w, -w, w^2])/6 - (112*G[1, 0, -w]*G[-w, -w, w^2])/9 + 
 3*G[1, 0, w]*G[-w, -w, w^2] - (86*G[1, 0, w^2]*G[-w, -w, w^2])/9 - 
 (5*G[1, 1, r7]*G[-w, -w, w^2])/18 + (224*G[1, 1, -w]*G[-w, -w, w^2])/9 - 
 6*G[1, 1, w]*G[-w, -w, w^2] + (100*G[1, 1, w^2]*G[-w, -w, w^2])/9 + 
 4*G[1, r61, w^2]*G[-w, -w, w^2] + 4*G[1, r62, w^2]*G[-w, -w, w^2] - 
 (23*G[1, -w, -w]*G[-w, -w, w^2])/3 - 4*G[r1, 0, w]*G[-w, -w, w^2] + 
 8*G[r1, 1, w]*G[-w, -w, w^2] - 4*G[r2, 0, w]*G[-w, -w, w^2] + 
 8*G[r2, 1, w]*G[-w, -w, w^2] + G[r61, 0, -w]*G[-w, -w, w^2] - 
 3*G[r61, 0, w^2]*G[-w, -w, w^2] + 4*G[r61, 1, w^2]*G[-w, -w, w^2] - 
 G[r61, r61, -w]*G[-w, -w, w^2] + G[r61, r61, w^2]*G[-w, -w, w^2] - 
 G[r61, r62, -w]*G[-w, -w, w^2] + G[r61, r62, w^2]*G[-w, -w, w^2] + 
 G[r62, 0, -w]*G[-w, -w, w^2] - 3*G[r62, 0, w^2]*G[-w, -w, w^2] + 
 4*G[r62, 1, w^2]*G[-w, -w, w^2] - G[r62, r61, -w]*G[-w, -w, w^2] + 
 G[r62, r61, w^2]*G[-w, -w, w^2] - G[r62, r62, -w]*G[-w, -w, w^2] + 
 G[r62, r62, w^2]*G[-w, -w, w^2] - (23*G[-w^(-1), 0, -w]*G[-w, -w, w^2])/6 + 
 (23*G[-w^(-1), 0, w^2]*G[-w, -w, w^2])/6 + 
 (23*G[-w^(-1), 1, -w]*G[-w, -w, w^2])/3 - 
 (23*G[-w^(-1), 1, w^2]*G[-w, -w, w^2])/3 - (G[-w, 0, w^2]*G[-w, -w, w^2])/
  6 + (G[-w, 1, w^2]*G[-w, -w, w^2])/3 + 
 (-1/4*Pi^2 + (181*G[0, -w]^2)/18 + (2*I)*Pi*G[0, w] - G[0, -w]*G[0, w] + 
   ((13*I)/3)*Pi*G[0, w^2] - (7*G[0, -w]*G[0, w^2])/3 - 
   (G[0, w]*G[0, w^2])/3 + (131*G[0, w^2]^2)/18 - (I/2)*Pi*G[1, r7] - 
   (G[0, w^2]*G[1, r7])/18 - (293*G[0, -w]*G[1, -w])/9 + 
   (8*G[0, w^2]*G[1, -w])/3 + (224*G[1, -w]^2)/9 + (4*I)*Pi*G[1, w] + 
   2*G[0, -w]*G[1, w] + (14*G[0, w^2]*G[1, w])/3 + ((2*I)/3)*Pi*G[1, w^2] - 
   (8*G[0, -w]*G[1, w^2])/3 - (8*G[0, w]*G[1, w^2])/3 - 
   (139*G[0, w^2]*G[1, w^2])/9 - (32*G[1, r7]*G[1, w^2])/9 + 
   (16*G[1, -w]*G[1, w^2])/3 + (16*G[1, w]*G[1, w^2])/3 + 
   (52*G[1, w^2]^2)/9 - (4*I)*Pi*G[r1, w] - (4*I)*Pi*G[r2, w] + 
   G[0, w]*G[r61, -w] + G[0, w^2]*G[r61, -w] - 2*G[1, w]*G[r61, -w] - 
   ((4*I)/3)*Pi*G[r61, w^2] + G[0, -w]*G[r61, w^2] + 
   (G[0, w]*G[r61, w^2])/3 - 6*G[0, w^2]*G[r61, w^2] - 
   (2*G[1, r7]*G[r61, w^2])/3 - (2*G[1, w]*G[r61, w^2])/3 + 
   8*G[1, w^2]*G[r61, w^2] - G[r61, -w]*G[r61, w^2] + G[r61, w^2]^2 + 
   G[0, w]*G[r62, -w] + G[0, w^2]*G[r62, -w] - 2*G[1, w]*G[r62, -w] - 
   G[r61, w^2]*G[r62, -w] - ((4*I)/3)*Pi*G[r62, w^2] + G[0, -w]*G[r62, w^2] + 
   (G[0, w]*G[r62, w^2])/3 - 6*G[0, w^2]*G[r62, w^2] - 
   (2*G[1, r7]*G[r62, w^2])/3 - (2*G[1, w]*G[r62, w^2])/3 + 
   8*G[1, w^2]*G[r62, w^2] - G[r61, -w]*G[r62, w^2] + 
   2*G[r61, w^2]*G[r62, w^2] - G[r62, -w]*G[r62, w^2] + G[r62, w^2]^2 - 
   ((5*I)/3)*Pi*G[w^(-2), w^2] + (5*G[0, -w]*G[w^(-2), w^2])/12 + 
   (5*G[0, w]*G[w^(-2), w^2])/3 - (5*G[0, w^2]*G[w^(-2), w^2])/12 + 
   (5*G[1, r7]*G[w^(-2), w^2])/4 - (5*G[1, -w]*G[w^(-2), w^2])/6 - 
   (10*G[1, w]*G[w^(-2), w^2])/3 + (5*G[1, w^2]*G[w^(-2), w^2])/6 - 
   (23*G[0, -w]*G[-w^(-1), -w])/6 + (23*G[1, -w]*G[-w^(-1), -w])/3 - 
   ((5*I)/3)*Pi*G[-w^(-1), w^2] + (17*G[0, -w]*G[-w^(-1), w^2])/4 + 
   (5*G[0, w]*G[-w^(-1), w^2])/3 - (5*G[0, w^2]*G[-w^(-1), w^2])/12 + 
   (5*G[1, r7]*G[-w^(-1), w^2])/4 - (17*G[1, -w]*G[-w^(-1), w^2])/2 - 
   (10*G[1, w]*G[-w^(-1), w^2])/3 + (5*G[1, w^2]*G[-w^(-1), w^2])/6 - 
   ((5*I)/3)*Pi*G[-w, w^2] + (G[0, -w]*G[-w, w^2])/4 + 
   (5*G[0, w]*G[-w, w^2])/3 - (5*G[0, w^2]*G[-w, w^2])/12 + 
   (5*G[1, r7]*G[-w, w^2])/4 - (G[1, -w]*G[-w, w^2])/2 - 
   (10*G[1, w]*G[-w, w^2])/3 + (5*G[1, w^2]*G[-w, w^2])/6 - 
   (163*G[0, 0, -w])/18 - (9*G[0, 0, w])/2 - (107*G[0, 0, w^2])/18 + 
   G[0, 1, r7]/6 + (181*G[0, 1, -w])/9 + 5*G[0, 1, w] + (53*G[0, 1, w^2])/9 - 
   G[0, r61, -w] + 3*G[0, r61, w^2] - G[0, r62, -w] + 3*G[0, r62, w^2] - 
   (23*G[0, -w, -w])/6 + (112*G[1, 0, -w])/9 - 3*G[1, 0, w] + 
   (86*G[1, 0, w^2])/9 + (5*G[1, 1, r7])/18 - (224*G[1, 1, -w])/9 + 
   6*G[1, 1, w] - (100*G[1, 1, w^2])/9 - 4*G[1, r61, w^2] - 
   4*G[1, r62, w^2] + (23*G[1, -w, -w])/3 + 4*G[r1, 0, w] - 8*G[r1, 1, w] + 
   4*G[r2, 0, w] - 8*G[r2, 1, w] - G[r61, 0, -w] + 3*G[r61, 0, w^2] - 
   4*G[r61, 1, w^2] + G[r61, r61, -w] - G[r61, r61, w^2] + G[r61, r62, -w] - 
   G[r61, r62, w^2] - G[r62, 0, -w] + 3*G[r62, 0, w^2] - 4*G[r62, 1, w^2] + 
   G[r62, r61, -w] - G[r62, r61, w^2] + G[r62, r62, -w] - G[r62, r62, w^2] + 
   (23*G[-w^(-1), 0, -w])/6 - (23*G[-w^(-1), 0, w^2])/6 - 
   (23*G[-w^(-1), 1, -w])/3 + (23*G[-w^(-1), 1, w^2])/3 + G[-w, 0, w^2]/6 - 
   G[-w, 1, w^2]/3)*G[-w, -w, z3] + (19*Pi^2*G[-w, w^2, w^2])/12 + 
 (71*G[0, -w]^2*G[-w, w^2, w^2])/18 + (6*I)*Pi*G[0, w]*G[-w, w^2, w^2] - 
 3*G[0, -w]*G[0, w]*G[-w, w^2, w^2] - ((7*I)/3)*Pi*G[0, w^2]*
  G[-w, w^2, w^2] - (5*G[0, -w]*G[0, w^2]*G[-w, w^2, w^2])/3 + 
 9*G[0, w]*G[0, w^2]*G[-w, w^2, w^2] + (32*G[0, w^2]^2*G[-w, w^2, w^2])/9 - 
 (I/2)*Pi*G[1, r7]*G[-w, w^2, w^2] + (73*G[0, w^2]*G[1, r7]*G[-w, w^2, w^2])/
  18 - (67*G[0, -w]*G[1, -w]*G[-w, w^2, w^2])/9 + 
 4*G[0, w]*G[1, -w]*G[-w, w^2, w^2] + (4*G[0, w^2]*G[1, -w]*G[-w, w^2, w^2])/
  3 - (8*G[1, -w]^2*G[-w, w^2, w^2])/9 - (4*I)*Pi*G[1, w]*G[-w, w^2, w^2] + 
 6*G[0, -w]*G[1, w]*G[-w, w^2, w^2] - 2*G[0, w^2]*G[1, w]*G[-w, w^2, w^2] - 
 8*G[1, -w]*G[1, w]*G[-w, w^2, w^2] + ((22*I)/3)*Pi*G[1, w^2]*
  G[-w, w^2, w^2] - (4*G[0, -w]*G[1, w^2]*G[-w, w^2, w^2])/3 - 
 (28*G[0, w]*G[1, w^2]*G[-w, w^2, w^2])/3 - 
 (41*G[0, w^2]*G[1, w^2]*G[-w, w^2, w^2])/9 - 
 (40*G[1, r7]*G[1, w^2]*G[-w, w^2, w^2])/9 + 
 (8*G[1, -w]*G[1, w^2]*G[-w, w^2, w^2])/3 + 
 (56*G[1, w]*G[1, w^2]*G[-w, w^2, w^2])/3 - (52*G[1, w^2]^2*G[-w, w^2, w^2])/
  9 - (4*I)*Pi*G[r1, w]*G[-w, w^2, w^2] - (4*I)*Pi*G[r2, w]*G[-w, w^2, w^2] + 
 G[0, w]*G[r61, -w]*G[-w, w^2, w^2] + G[0, w^2]*G[r61, -w]*G[-w, w^2, w^2] - 
 2*G[1, w]*G[r61, -w]*G[-w, w^2, w^2] + ((4*I)/3)*Pi*G[r61, w^2]*
  G[-w, w^2, w^2] + G[0, -w]*G[r61, w^2]*G[-w, w^2, w^2] + 
 G[0, w]*G[r61, w^2]*G[-w, w^2, w^2] - 
 (61*G[0, w^2]*G[r61, w^2]*G[-w, w^2, w^2])/6 - 
 (10*G[1, r7]*G[r61, w^2]*G[-w, w^2, w^2])/3 - 
 2*G[1, w]*G[r61, w^2]*G[-w, w^2, w^2] + 8*G[1, w^2]*G[r61, w^2]*
  G[-w, w^2, w^2] - G[r61, -w]*G[r61, w^2]*G[-w, w^2, w^2] + 
 (19*G[r61, w^2]^2*G[-w, w^2, w^2])/3 + G[0, w]*G[r62, -w]*G[-w, w^2, w^2] + 
 G[0, w^2]*G[r62, -w]*G[-w, w^2, w^2] - 2*G[1, w]*G[r62, -w]*
  G[-w, w^2, w^2] - G[r61, w^2]*G[r62, -w]*G[-w, w^2, w^2] + 
 ((4*I)/3)*Pi*G[r62, w^2]*G[-w, w^2, w^2] + 
 G[0, -w]*G[r62, w^2]*G[-w, w^2, w^2] + G[0, w]*G[r62, w^2]*G[-w, w^2, w^2] - 
 (61*G[0, w^2]*G[r62, w^2]*G[-w, w^2, w^2])/6 - 
 (10*G[1, r7]*G[r62, w^2]*G[-w, w^2, w^2])/3 - 
 2*G[1, w]*G[r62, w^2]*G[-w, w^2, w^2] + 8*G[1, w^2]*G[r62, w^2]*
  G[-w, w^2, w^2] - G[r61, -w]*G[r62, w^2]*G[-w, w^2, w^2] + 
 (38*G[r61, w^2]*G[r62, w^2]*G[-w, w^2, w^2])/3 - 
 G[r62, -w]*G[r62, w^2]*G[-w, w^2, w^2] + (19*G[r62, w^2]^2*G[-w, w^2, w^2])/
  3 - ((13*I)/3)*Pi*G[w^(-2), w^2]*G[-w, w^2, w^2] + 
 (9*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2, w^2])/4 + 
 (13*G[0, w]*G[w^(-2), w^2]*G[-w, w^2, w^2])/3 + 
 (59*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2])/12 + 
 (11*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2, w^2])/4 - 
 (9*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2, w^2])/2 - 
 (26*G[1, w]*G[w^(-2), w^2]*G[-w, w^2, w^2])/3 + 
 (19*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2])/6 - 
 (13*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2])/2 - 
 (13*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2])/2 - 
 (25*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2, w^2])/6 + 
 (25*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2, w^2])/3 + 
 ((5*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, w^2, w^2] - 
 (59*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/12 - 
 (5*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/3 + 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/12 - 
 (5*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/4 + 
 (59*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/6 + 
 (10*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/3 - 
 (5*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/6 + 
 ((5*I)/3)*Pi*G[-w, w^2]*G[-w, w^2, w^2] + 
 (37*G[0, -w]*G[-w, w^2]*G[-w, w^2, w^2])/12 - 
 (5*G[0, w]*G[-w, w^2]*G[-w, w^2, w^2])/3 + 
 (5*G[0, w^2]*G[-w, w^2]*G[-w, w^2, w^2])/12 - 
 (5*G[1, r7]*G[-w, w^2]*G[-w, w^2, w^2])/4 - 
 (37*G[1, -w]*G[-w, w^2]*G[-w, w^2, w^2])/6 + 
 (10*G[1, w]*G[-w, w^2]*G[-w, w^2, w^2])/3 - 
 (5*G[1, w^2]*G[-w, w^2]*G[-w, w^2, w^2])/6 - 
 (53*G[0, 0, -w]*G[-w, w^2, w^2])/18 - (15*G[0, 0, w]*G[-w, w^2, w^2])/2 - 
 (62*G[0, 0, w^2]*G[-w, w^2, w^2])/9 - (G[0, 1, r7]*G[-w, w^2, w^2])/6 + 
 (71*G[0, 1, -w]*G[-w, w^2, w^2])/9 + 15*G[0, 1, w]*G[-w, w^2, w^2] + 
 (91*G[0, 1, w^2]*G[-w, w^2, w^2])/9 - G[0, r61, -w]*G[-w, w^2, w^2] + 
 (11*G[0, r61, w^2]*G[-w, w^2, w^2])/6 - G[0, r62, -w]*G[-w, w^2, w^2] + 
 (11*G[0, r62, w^2]*G[-w, w^2, w^2])/6 - (25*G[0, -w, -w]*G[-w, w^2, w^2])/
  6 + (13*G[0, w^2, w^2]*G[-w, w^2, w^2])/2 - (4*G[1, 0, -w]*G[-w, w^2, w^2])/
  9 + 7*G[1, 0, w]*G[-w, w^2, w^2] + (22*G[1, 0, w^2]*G[-w, w^2, w^2])/9 + 
 (13*G[1, 1, r7]*G[-w, w^2, w^2])/18 + (8*G[1, 1, -w]*G[-w, w^2, w^2])/9 - 
 14*G[1, 1, w]*G[-w, w^2, w^2] + (28*G[1, 1, w^2]*G[-w, w^2, w^2])/9 - 
 4*G[1, r61, w^2]*G[-w, w^2, w^2] - 4*G[1, r62, w^2]*G[-w, w^2, w^2] + 
 (25*G[1, -w, -w]*G[-w, w^2, w^2])/3 + 4*G[r1, 0, w]*G[-w, w^2, w^2] - 
 8*G[r1, 1, w]*G[-w, w^2, w^2] + 4*G[r2, 0, w]*G[-w, w^2, w^2] - 
 8*G[r2, 1, w]*G[-w, w^2, w^2] - G[r61, 0, -w]*G[-w, w^2, w^2] + 
 (25*G[r61, 0, w^2]*G[-w, w^2, w^2])/3 - 4*G[r61, 1, w^2]*G[-w, w^2, w^2] + 
 G[r61, r61, -w]*G[-w, w^2, w^2] - (19*G[r61, r61, w^2]*G[-w, w^2, w^2])/3 + 
 G[r61, r62, -w]*G[-w, w^2, w^2] - (19*G[r61, r62, w^2]*G[-w, w^2, w^2])/3 - 
 (13*G[r61, w^2, w^2]*G[-w, w^2, w^2])/2 - G[r62, 0, -w]*G[-w, w^2, w^2] + 
 (25*G[r62, 0, w^2]*G[-w, w^2, w^2])/3 - 4*G[r62, 1, w^2]*G[-w, w^2, w^2] + 
 G[r62, r61, -w]*G[-w, w^2, w^2] - (19*G[r62, r61, w^2]*G[-w, w^2, w^2])/3 + 
 G[r62, r62, -w]*G[-w, w^2, w^2] - (19*G[r62, r62, w^2]*G[-w, w^2, w^2])/3 - 
 (13*G[r62, w^2, w^2]*G[-w, w^2, w^2])/2 - 
 (13*G[w^(-2), 0, w^2]*G[-w, w^2, w^2])/2 + 
 (13*G[w^(-2), r61, w^2]*G[-w, w^2, w^2])/2 + 
 (13*G[w^(-2), r62, w^2]*G[-w, w^2, w^2])/2 + 
 (25*G[-w^(-1), 0, -w]*G[-w, w^2, w^2])/6 - 
 (25*G[-w^(-1), 0, w^2]*G[-w, w^2, w^2])/6 - 
 (25*G[-w^(-1), 1, -w]*G[-w, w^2, w^2])/3 + 
 (25*G[-w^(-1), 1, w^2]*G[-w, w^2, w^2])/3 + 
 (71*G[-w, 0, w^2]*G[-w, w^2, w^2])/6 - (71*G[-w, 1, w^2]*G[-w, w^2, w^2])/
  3 + ((-19*Pi^2)/12 - (71*G[0, -w]^2)/18 - (6*I)*Pi*G[0, w] + 
   3*G[0, -w]*G[0, w] + ((7*I)/3)*Pi*G[0, w^2] - (7*G[0, -w]*G[0, w^2])/3 - 
   9*G[0, w]*G[0, w^2] - (32*G[0, w^2]^2)/9 + (I/2)*Pi*G[1, r7] - 
   (73*G[0, w^2]*G[1, r7])/18 + (67*G[0, -w]*G[1, -w])/9 - 
   4*G[0, w]*G[1, -w] + (20*G[0, w^2]*G[1, -w])/3 + (8*G[1, -w]^2)/9 + 
   (4*I)*Pi*G[1, w] - 6*G[0, -w]*G[1, w] + 2*G[0, w^2]*G[1, w] + 
   8*G[1, -w]*G[1, w] - ((22*I)/3)*Pi*G[1, w^2] + (4*G[0, -w]*G[1, w^2])/3 + 
   (28*G[0, w]*G[1, w^2])/3 + (41*G[0, w^2]*G[1, w^2])/9 + 
   (40*G[1, r7]*G[1, w^2])/9 - (8*G[1, -w]*G[1, w^2])/3 - 
   (56*G[1, w]*G[1, w^2])/3 + (52*G[1, w^2]^2)/9 + (4*I)*Pi*G[r1, w] + 
   (4*I)*Pi*G[r2, w] - G[0, w]*G[r61, -w] - G[0, w^2]*G[r61, -w] + 
   2*G[1, w]*G[r61, -w] - ((4*I)/3)*Pi*G[r61, w^2] - G[0, -w]*G[r61, w^2] - 
   G[0, w]*G[r61, w^2] + (61*G[0, w^2]*G[r61, w^2])/6 + 
   (10*G[1, r7]*G[r61, w^2])/3 + 2*G[1, w]*G[r61, w^2] - 
   8*G[1, w^2]*G[r61, w^2] + G[r61, -w]*G[r61, w^2] - (19*G[r61, w^2]^2)/3 - 
   G[0, w]*G[r62, -w] - G[0, w^2]*G[r62, -w] + 2*G[1, w]*G[r62, -w] + 
   G[r61, w^2]*G[r62, -w] - ((4*I)/3)*Pi*G[r62, w^2] - G[0, -w]*G[r62, w^2] - 
   G[0, w]*G[r62, w^2] + (61*G[0, w^2]*G[r62, w^2])/6 + 
   (10*G[1, r7]*G[r62, w^2])/3 + 2*G[1, w]*G[r62, w^2] - 
   8*G[1, w^2]*G[r62, w^2] + G[r61, -w]*G[r62, w^2] - 
   (38*G[r61, w^2]*G[r62, w^2])/3 + G[r62, -w]*G[r62, w^2] - 
   (19*G[r62, w^2]^2)/3 + ((4*I)/3)*Pi*G[w^(-2), w^2] - 
   (7*G[0, -w]*G[w^(-2), w^2])/12 - (4*G[0, w]*G[w^(-2), w^2])/3 - 
   (71*G[0, w^2]*G[w^(-2), w^2])/12 - (3*G[1, r7]*G[w^(-2), w^2])/4 + 
   (7*G[1, -w]*G[w^(-2), w^2])/6 + (8*G[1, w]*G[w^(-2), w^2])/3 - 
   (7*G[1, w^2]*G[w^(-2), w^2])/6 + (13*G[r61, w^2]*G[w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^2])/2 + (25*G[0, -w]*G[-w^(-1), -w])/6 - 
   (25*G[1, -w]*G[-w^(-1), -w])/3 + ((4*I)/3)*Pi*G[-w^(-1), w^2] - 
   (19*G[0, -w]*G[-w^(-1), w^2])/4 - (4*G[0, w]*G[-w^(-1), w^2])/3 + 
   (7*G[0, w^2]*G[-w^(-1), w^2])/12 - (3*G[1, r7]*G[-w^(-1), w^2])/4 + 
   (19*G[1, -w]*G[-w^(-1), w^2])/2 + (8*G[1, w]*G[-w^(-1), w^2])/3 - 
   (7*G[1, w^2]*G[-w^(-1), w^2])/6 + ((4*I)/3)*Pi*G[-w, w^2] + 
   (45*G[0, -w]*G[-w, w^2])/4 - (4*G[0, w]*G[-w, w^2])/3 + 
   (7*G[0, w^2]*G[-w, w^2])/12 - (3*G[1, r7]*G[-w, w^2])/4 - 
   (45*G[1, -w]*G[-w, w^2])/2 + (8*G[1, w]*G[-w, w^2])/3 - 
   (7*G[1, w^2]*G[-w, w^2])/6 + (53*G[0, 0, -w])/18 + (15*G[0, 0, w])/2 + 
   (62*G[0, 0, w^2])/9 + G[0, 1, r7]/6 - (71*G[0, 1, -w])/9 - 15*G[0, 1, w] - 
   (91*G[0, 1, w^2])/9 + G[0, r61, -w] - (11*G[0, r61, w^2])/6 + 
   G[0, r62, -w] - (11*G[0, r62, w^2])/6 + (25*G[0, -w, -w])/6 - 
   (13*G[0, w^2, w^2])/2 + (4*G[1, 0, -w])/9 - 7*G[1, 0, w] - 
   (22*G[1, 0, w^2])/9 - (13*G[1, 1, r7])/18 - (8*G[1, 1, -w])/9 + 
   14*G[1, 1, w] - (28*G[1, 1, w^2])/9 + 4*G[1, r61, w^2] + 
   4*G[1, r62, w^2] - (25*G[1, -w, -w])/3 - 4*G[r1, 0, w] + 8*G[r1, 1, w] - 
   4*G[r2, 0, w] + 8*G[r2, 1, w] + G[r61, 0, -w] - (25*G[r61, 0, w^2])/3 + 
   4*G[r61, 1, w^2] - G[r61, r61, -w] + (19*G[r61, r61, w^2])/3 - 
   G[r61, r62, -w] + (19*G[r61, r62, w^2])/3 + (13*G[r61, w^2, w^2])/2 + 
   G[r62, 0, -w] - (25*G[r62, 0, w^2])/3 + 4*G[r62, 1, w^2] - 
   G[r62, r61, -w] + (19*G[r62, r61, w^2])/3 - G[r62, r62, -w] + 
   (19*G[r62, r62, w^2])/3 + (13*G[r62, w^2, w^2])/2 + 
   (13*G[w^(-2), 0, w^2])/2 - (13*G[w^(-2), r61, w^2])/2 - 
   (13*G[w^(-2), r62, w^2])/2 - (25*G[-w^(-1), 0, -w])/6 + 
   (25*G[-w^(-1), 0, w^2])/6 + (25*G[-w^(-1), 1, -w])/3 - 
   (25*G[-w^(-1), 1, w^2])/3 - (71*G[-w, 0, w^2])/6 + (71*G[-w, 1, w^2])/3)*
  G[-w, w^2, z3] + G[0, -w]*G[0, w^2]*G[w^2, 0, -w] + 
 G[0, w]*G[0, w^2]*G[w^2, 0, -w] - 2*G[0, w^2]*G[1, -w]*G[w^2, 0, -w] - 
 2*G[0, w^2]*G[1, w]*G[w^2, 0, -w] + 
 (2*G[0, -w]*G[w^(-2), w^2]*G[w^2, 0, -w])/3 + 
 (G[0, w]*G[w^(-2), w^2]*G[w^2, 0, -w])/3 - 
 (G[0, w^2]*G[w^(-2), w^2]*G[w^2, 0, -w])/3 - 
 (4*G[1, -w]*G[w^(-2), w^2]*G[w^2, 0, -w])/3 - 
 (4*G[1, w]*G[w^(-2), w^2]*G[w^2, 0, -w])/3 + 
 (G[r61, w^2]*G[w^(-2), w^2]*G[w^2, 0, -w])/3 + 
 (G[r62, w^2]*G[w^(-2), w^2]*G[w^2, 0, -w])/3 - 
 (5*G[0, -w]*G[-w^(-1), w^2]*G[w^2, 0, -w])/3 - 
 (4*G[0, w]*G[-w^(-1), w^2]*G[w^2, 0, -w])/3 + 
 (G[0, w^2]*G[-w^(-1), w^2]*G[w^2, 0, -w])/3 + 
 (10*G[1, -w]*G[-w^(-1), w^2]*G[w^2, 0, -w])/3 + 
 (10*G[1, w]*G[-w^(-1), w^2]*G[w^2, 0, -w])/3 - 
 (G[r61, w^2]*G[-w^(-1), w^2]*G[w^2, 0, -w])/3 - 
 (G[r62, w^2]*G[-w^(-1), w^2]*G[w^2, 0, -w])/3 - 
 (5*G[0, -w]*G[-w, w^2]*G[w^2, 0, -w])/3 - 
 (4*G[0, w]*G[-w, w^2]*G[w^2, 0, -w])/3 + 
 (G[0, w^2]*G[-w, w^2]*G[w^2, 0, -w])/3 + 
 (10*G[1, -w]*G[-w, w^2]*G[w^2, 0, -w])/3 + 
 (10*G[1, w]*G[-w, w^2]*G[w^2, 0, -w])/3 - 
 (G[r61, w^2]*G[-w, w^2]*G[w^2, 0, -w])/3 - 
 (G[r62, w^2]*G[-w, w^2]*G[w^2, 0, -w])/3 - 
 2*G[0, -w]*G[0, w^2]*G[w^2, 1, -w] - 2*G[0, w]*G[0, w^2]*G[w^2, 1, -w] + 
 4*G[0, w^2]*G[1, -w]*G[w^2, 1, -w] + 4*G[0, w^2]*G[1, w]*G[w^2, 1, -w] - 
 2*G[0, -w]*G[w^(-2), w^2]*G[w^2, 1, -w] - 2*G[0, w]*G[w^(-2), w^2]*
  G[w^2, 1, -w] + 4*G[1, -w]*G[w^(-2), w^2]*G[w^2, 1, -w] + 
 4*G[1, w]*G[w^(-2), w^2]*G[w^2, 1, -w] + 4*G[0, -w]*G[-w^(-1), w^2]*
  G[w^2, 1, -w] + 4*G[0, w]*G[-w^(-1), w^2]*G[w^2, 1, -w] - 
 8*G[1, -w]*G[-w^(-1), w^2]*G[w^2, 1, -w] - 8*G[1, w]*G[-w^(-1), w^2]*
  G[w^2, 1, -w] + 4*G[0, -w]*G[-w, w^2]*G[w^2, 1, -w] + 
 4*G[0, w]*G[-w, w^2]*G[w^2, 1, -w] - 8*G[1, -w]*G[-w, w^2]*G[w^2, 1, -w] - 
 8*G[1, w]*G[-w, w^2]*G[w^2, 1, -w] + 
 (G[0, w]*G[w^(-2), w^2]*G[w^2, r61, -w])/3 + 
 (G[0, w^2]*G[w^(-2), w^2]*G[w^2, r61, -w])/3 - 
 (2*G[1, w]*G[w^(-2), w^2]*G[w^2, r61, -w])/3 - 
 (G[r61, w^2]*G[w^(-2), w^2]*G[w^2, r61, -w])/3 - 
 (G[r62, w^2]*G[w^(-2), w^2]*G[w^2, r61, -w])/3 - 
 (G[0, w]*G[-w^(-1), w^2]*G[w^2, r61, -w])/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[w^2, r61, -w])/3 + 
 (2*G[1, w]*G[-w^(-1), w^2]*G[w^2, r61, -w])/3 + 
 (G[r61, w^2]*G[-w^(-1), w^2]*G[w^2, r61, -w])/3 + 
 (G[r62, w^2]*G[-w^(-1), w^2]*G[w^2, r61, -w])/3 - 
 (G[0, w]*G[-w, w^2]*G[w^2, r61, -w])/3 - 
 (G[0, w^2]*G[-w, w^2]*G[w^2, r61, -w])/3 + 
 (2*G[1, w]*G[-w, w^2]*G[w^2, r61, -w])/3 + 
 (G[r61, w^2]*G[-w, w^2]*G[w^2, r61, -w])/3 + 
 (G[r62, w^2]*G[-w, w^2]*G[w^2, r61, -w])/3 + 
 (G[0, w]*G[w^(-2), w^2]*G[w^2, r62, -w])/3 + 
 (G[0, w^2]*G[w^(-2), w^2]*G[w^2, r62, -w])/3 - 
 (2*G[1, w]*G[w^(-2), w^2]*G[w^2, r62, -w])/3 - 
 (G[r61, w^2]*G[w^(-2), w^2]*G[w^2, r62, -w])/3 - 
 (G[r62, w^2]*G[w^(-2), w^2]*G[w^2, r62, -w])/3 - 
 (G[0, w]*G[-w^(-1), w^2]*G[w^2, r62, -w])/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[w^2, r62, -w])/3 + 
 (2*G[1, w]*G[-w^(-1), w^2]*G[w^2, r62, -w])/3 + 
 (G[r61, w^2]*G[-w^(-1), w^2]*G[w^2, r62, -w])/3 + 
 (G[r62, w^2]*G[-w^(-1), w^2]*G[w^2, r62, -w])/3 - 
 (G[0, w]*G[-w, w^2]*G[w^2, r62, -w])/3 - 
 (G[0, w^2]*G[-w, w^2]*G[w^2, r62, -w])/3 + 
 (2*G[1, w]*G[-w, w^2]*G[w^2, r62, -w])/3 + 
 (G[r61, w^2]*G[-w, w^2]*G[w^2, r62, -w])/3 + 
 (G[r62, w^2]*G[-w, w^2]*G[w^2, r62, -w])/3 + 
 (2*G[0, -w]*G[w^(-2), w^2]*G[w^2, -w, -w])/3 - 
 (4*G[1, -w]*G[w^(-2), w^2]*G[w^2, -w, -w])/3 - 
 (2*G[0, -w]*G[-w^(-1), w^2]*G[w^2, -w, -w])/3 + 
 (4*G[1, -w]*G[-w^(-1), w^2]*G[w^2, -w, -w])/3 - 
 (2*G[0, -w]*G[-w, w^2]*G[w^2, -w, -w])/3 + 
 (4*G[1, -w]*G[-w, w^2]*G[w^2, -w, -w])/3 - 
 (4*G[w^(-2), w^2]*G[-1, 0, 1, r7])/3 + (4*G[-w^(-1), w^2]*G[-1, 0, 1, r7])/
  3 + (4*G[-w, w^2]*G[-1, 0, 1, r7])/3 - 12*G[-w^(-1), w^2]*
  G[-1, -w^(-1), 0, w^2] + 12*G[-w, w^2]*G[-1, -w^(-1), 0, w^2] + 
 24*G[-w^(-1), w^2]*G[-1, -w^(-1), 1, w^2] - 
 24*G[-w, w^2]*G[-1, -w^(-1), 1, w^2] + 12*G[-w^(-1), w^2]*
  G[-1, -w, 0, w^2] - 12*G[-w, w^2]*G[-1, -w, 0, w^2] - 
 24*G[-w^(-1), w^2]*G[-1, -w, 1, w^2] + 24*G[-w, w^2]*G[-1, -w, 1, w^2] - 
 12*G[0, w^2]*G[0, -1, 0, w] + 10*G[w^(-2), w^2]*G[0, -1, 0, w] - 
 22*G[-w^(-1), w^2]*G[0, -1, 0, w] + 26*G[-w, w^2]*G[0, -1, 0, w] + 
 11*G[0, w^2]*G[0, 0, 0, -w] + (20*G[w^(-2), w^2]*G[0, 0, 0, -w])/3 - 
 (53*G[-w^(-1), w^2]*G[0, 0, 0, -w])/3 - (53*G[-w, w^2]*G[0, 0, 0, -w])/3 - 
 (10*I)*Pi*G[0, 0, 0, w] + 21*G[0, w^2]*G[0, 0, 0, w] + 
 (31*G[w^(-2), w^2]*G[0, 0, 0, w])/6 - (85*G[-w^(-1), w^2]*G[0, 0, 0, w])/6 - 
 (229*G[-w, w^2]*G[0, 0, 0, w])/6 + 3*G[0, -w]*G[0, 0, 0, w^2] + 
 3*G[0, w]*G[0, 0, 0, w^2] - 62*G[0, w^2]*G[0, 0, 0, w^2] - 
 6*G[1, -w]*G[0, 0, 0, w^2] - 6*G[1, w]*G[0, 0, 0, w^2] + 
 27*G[r61, w^2]*G[0, 0, 0, w^2] + 27*G[r62, w^2]*G[0, 0, 0, w^2] + 
 (19*G[w^(-2), w^2]*G[0, 0, 0, w^2])/6 + 
 (191*G[-w^(-1), w^2]*G[0, 0, 0, w^2])/6 + (191*G[-w, w^2]*G[0, 0, 0, w^2])/
  6 + (-3*G[0, -w] - 3*G[0, w] + 27*G[0, w^2] + 6*G[1, -w] + 6*G[1, w] - 
   27*G[r61, w^2] - 27*G[r62, w^2])*G[0, 0, 0, z3] - 
 (6*I)*Pi*G[0, 0, 1, r7] - (7*G[w^(-2), w^2]*G[0, 0, 1, r7])/3 + 
 (7*G[-w^(-1), w^2]*G[0, 0, 1, r7])/3 + (7*G[-w, w^2]*G[0, 0, 1, r7])/3 - 
 22*G[0, w^2]*G[0, 0, 1, -w] - (8*G[w^(-2), w^2]*G[0, 0, 1, -w])/3 + 
 (74*G[-w^(-1), w^2]*G[0, 0, 1, -w])/3 + (74*G[-w, w^2]*G[0, 0, 1, -w])/3 + 
 (48*I)*Pi*G[0, 0, 1, w] - 18*G[0, w^2]*G[0, 0, 1, w] - 
 (55*G[w^(-2), w^2]*G[0, 0, 1, w])/3 + (61*G[-w^(-1), w^2]*G[0, 0, 1, w])/3 + 
 (157*G[-w, w^2]*G[0, 0, 1, w])/3 - 18*G[0, -w]*G[0, 0, 1, w^2] + 
 6*G[0, w]*G[0, 0, 1, w^2] + 16*G[0, w^2]*G[0, 0, 1, w^2] + 
 36*G[1, -w]*G[0, 0, 1, w^2] - 12*G[1, w]*G[0, 0, 1, w^2] - 
 (4*G[w^(-2), w^2]*G[0, 0, 1, w^2])/3 - (44*G[-w^(-1), w^2]*G[0, 0, 1, w^2])/
  3 - (44*G[-w, w^2]*G[0, 0, 1, w^2])/3 + 
 (18*G[0, -w] - 6*G[0, w] - 36*G[1, -w] + 12*G[1, w])*G[0, 0, 1, z3] - 
 (14*I)*Pi*G[0, 0, r1, w] - (14*I)*Pi*G[0, 0, r2, w] - 
 (16*G[w^(-2), w^2]*G[0, 0, r61, -w])/3 + 
 (16*G[-w^(-1), w^2]*G[0, 0, r61, -w])/3 + (16*G[-w, w^2]*G[0, 0, r61, -w])/
  3 - 6*G[0, w]*G[0, 0, r61, w^2] + 73*G[0, w^2]*G[0, 0, r61, w^2] + 
 12*G[1, w]*G[0, 0, r61, w^2] - 46*G[r61, w^2]*G[0, 0, r61, w^2] - 
 46*G[r62, w^2]*G[0, 0, r61, w^2] - (5*G[w^(-2), w^2]*G[0, 0, r61, w^2])/2 - 
 (49*G[-w^(-1), w^2]*G[0, 0, r61, w^2])/2 - (49*G[-w, w^2]*G[0, 0, r61, w^2])/
  2 + (6*G[0, w] - 46*G[0, w^2] - 12*G[1, w] + 46*G[r61, w^2] + 
   46*G[r62, w^2])*G[0, 0, r61, z3] - (16*G[w^(-2), w^2]*G[0, 0, r62, -w])/
  3 + (16*G[-w^(-1), w^2]*G[0, 0, r62, -w])/3 + 
 (16*G[-w, w^2]*G[0, 0, r62, -w])/3 - 6*G[0, w]*G[0, 0, r62, w^2] + 
 73*G[0, w^2]*G[0, 0, r62, w^2] + 12*G[1, w]*G[0, 0, r62, w^2] - 
 46*G[r61, w^2]*G[0, 0, r62, w^2] - 46*G[r62, w^2]*G[0, 0, r62, w^2] - 
 (5*G[w^(-2), w^2]*G[0, 0, r62, w^2])/2 - 
 (49*G[-w^(-1), w^2]*G[0, 0, r62, w^2])/2 - (49*G[-w, w^2]*G[0, 0, r62, w^2])/
  2 + (6*G[0, w] - 46*G[0, w^2] - 12*G[1, w] + 46*G[r61, w^2] + 
   46*G[r62, w^2])*G[0, 0, r62, z3] - 19*G[0, w^2]*G[0, 0, w^(-2), w^2] + 
 19*G[r61, w^2]*G[0, 0, w^(-2), w^2] + 19*G[r62, w^2]*G[0, 0, w^(-2), w^2] + 
 (19*G[0, w^2] - 19*G[r61, w^2] - 19*G[r62, w^2])*G[0, 0, w^(-2), z3] + 
 6*G[0, -w]*G[0, 0, -w^(-1), w^2] - 12*G[1, -w]*G[0, 0, -w^(-1), w^2] + 
 (-6*G[0, -w] + 12*G[1, -w])*G[0, 0, -w^(-1), z3] + 
 12*G[0, w^2]*G[0, 0, -w, -w] + (2*G[w^(-2), w^2]*G[0, 0, -w, -w])/3 - 
 (38*G[-w^(-1), w^2]*G[0, 0, -w, -w])/3 - (38*G[-w, w^2]*G[0, 0, -w, -w])/3 + 
 6*G[0, -w]*G[0, 0, -w, w^2] - 12*G[1, -w]*G[0, 0, -w, w^2] + 
 (-6*G[0, -w] + 12*G[1, -w])*G[0, 0, -w, z3] - 
 12*G[0, w^2]*G[0, 0, w^2, w^2] + 19*G[r61, w^2]*G[0, 0, w^2, w^2] + 
 19*G[r62, w^2]*G[0, 0, w^2, w^2] - (73*G[w^(-2), w^2]*G[0, 0, w^2, w^2])/6 - 
 (5*G[-w^(-1), w^2]*G[0, 0, w^2, w^2])/6 + (67*G[-w, w^2]*G[0, 0, w^2, w^2])/
  6 + (19*G[0, w^2] - 19*G[r61, w^2] - 19*G[r62, w^2])*G[0, 0, w^2, z3] + 
 (8*I)*Pi*G[0, -I, 0, r1] - (8*I)*Pi*G[0, -I, 0, w] - 
 (8*I)*Pi*G[0, -I, r1, r1] + (8*I)*Pi*G[0, -I, r1, w] - 
 (8*I)*Pi*G[0, -I, r2, r1] + (8*I)*Pi*G[0, -I, r2, w] + 
 (8*I)*Pi*G[0, I, 0, r1] - (8*I)*Pi*G[0, I, 0, w] - 
 (8*I)*Pi*G[0, I, r1, r1] + (8*I)*Pi*G[0, I, r1, w] - 
 (8*I)*Pi*G[0, I, r2, r1] + (8*I)*Pi*G[0, I, r2, w] - 
 34*G[0, w^2]*G[0, 1, 0, -w] - (10*G[w^(-2), w^2]*G[0, 1, 0, -w])/3 + 
 (112*G[-w^(-1), w^2]*G[0, 1, 0, -w])/3 + (112*G[-w, w^2]*G[0, 1, 0, -w])/3 + 
 (20*I)*Pi*G[0, 1, 0, w] - 22*G[0, w^2]*G[0, 1, 0, w] - 
 (77*G[w^(-2), w^2]*G[0, 1, 0, w])/3 + (71*G[-w^(-1), w^2]*G[0, 1, 0, w])/3 + 
 (215*G[-w, w^2]*G[0, 1, 0, w])/3 - 8*G[0, -w]*G[0, 1, 0, w^2] + 
 8*G[0, w]*G[0, 1, 0, w^2] + 16*G[0, w^2]*G[0, 1, 0, w^2] + 
 16*G[1, -w]*G[0, 1, 0, w^2] - 16*G[1, w]*G[0, 1, 0, w^2] + 
 (4*G[w^(-2), w^2]*G[0, 1, 0, w^2])/3 - (52*G[-w^(-1), w^2]*G[0, 1, 0, w^2])/
  3 - (52*G[-w, w^2]*G[0, 1, 0, w^2])/3 + 
 (8*G[0, -w] - 8*G[0, w] - 16*G[1, -w] + 16*G[1, w])*G[0, 1, 0, z3] + 
 (13*I)*Pi*G[0, 1, 1, r7] + (11*G[w^(-2), w^2]*G[0, 1, 1, r7])/3 - 
 (11*G[-w^(-1), w^2]*G[0, 1, 1, r7])/3 - (11*G[-w, w^2]*G[0, 1, 1, r7])/3 + 
 68*G[0, w^2]*G[0, 1, 1, -w] + (20*G[w^(-2), w^2]*G[0, 1, 1, -w])/3 - 
 (224*G[-w^(-1), w^2]*G[0, 1, 1, -w])/3 - (224*G[-w, w^2]*G[0, 1, 1, -w])/3 - 
 (64*I)*Pi*G[0, 1, 1, w] + 36*G[0, w^2]*G[0, 1, 1, w] + 
 58*G[w^(-2), w^2]*G[0, 1, 1, w] - 62*G[-w^(-1), w^2]*G[0, 1, 1, w] - 
 126*G[-w, w^2]*G[0, 1, 1, w] + 32*G[0, -w]*G[0, 1, 1, w^2] - 
 16*G[0, w]*G[0, 1, 1, w^2] - 32*G[0, w^2]*G[0, 1, 1, w^2] - 
 64*G[1, -w]*G[0, 1, 1, w^2] + 32*G[1, w]*G[0, 1, 1, w^2] - 
 (8*G[w^(-2), w^2]*G[0, 1, 1, w^2])/3 + (104*G[-w^(-1), w^2]*G[0, 1, 1, w^2])/
  3 + (104*G[-w, w^2]*G[0, 1, 1, w^2])/3 + 
 (-32*G[0, -w] + 16*G[0, w] + 64*G[1, -w] - 32*G[1, w])*G[0, 1, 1, z3] + 
 (12*I)*Pi*G[0, 1, r1, w] + (12*I)*Pi*G[0, 1, r2, w] - 
 8*G[0, -w]*G[0, 1, -w^(-1), w^2] + 16*G[1, -w]*G[0, 1, -w^(-1), w^2] + 
 (8*G[0, -w] - 16*G[1, -w])*G[0, 1, -w^(-1), z3] - 
 24*G[0, w^2]*G[0, 1, -w, -w] - (16*G[w^(-2), w^2]*G[0, 1, -w, -w])/3 + 
 (88*G[-w^(-1), w^2]*G[0, 1, -w, -w])/3 + (88*G[-w, w^2]*G[0, 1, -w, -w])/3 - 
 8*G[0, -w]*G[0, 1, -w, w^2] + 16*G[1, -w]*G[0, 1, -w, w^2] + 
 (8*G[0, -w] - 16*G[1, -w])*G[0, 1, -w, z3] + 4*G[0, w^2]*G[0, 1, w^2, w^2] + 
 (16*G[w^(-2), w^2]*G[0, 1, w^2, w^2])/3 + 
 (8*G[-w^(-1), w^2]*G[0, 1, w^2, w^2])/3 - (64*G[-w, w^2]*G[0, 1, w^2, w^2])/
  3 + (8*I)*Pi*G[0, r1, 0, w] + (16*G[w^(-2), w^2]*G[0, r1, 0, w])/3 - 
 (16*G[-w^(-1), w^2]*G[0, r1, 0, w])/3 - (16*G[-w, w^2]*G[0, r1, 0, w])/3 - 
 (16*I)*Pi*G[0, r1, 1, w] - (32*G[w^(-2), w^2]*G[0, r1, 1, w])/3 + 
 (32*G[-w^(-1), w^2]*G[0, r1, 1, w])/3 + (32*G[-w, w^2]*G[0, r1, 1, w])/3 + 
 (8*I)*Pi*G[0, r2, 0, w] + (16*G[w^(-2), w^2]*G[0, r2, 0, w])/3 - 
 (16*G[-w^(-1), w^2]*G[0, r2, 0, w])/3 - (16*G[-w, w^2]*G[0, r2, 0, w])/3 - 
 (16*I)*Pi*G[0, r2, 1, w] - (32*G[w^(-2), w^2]*G[0, r2, 1, w])/3 + 
 (32*G[-w^(-1), w^2]*G[0, r2, 1, w])/3 + (32*G[-w, w^2]*G[0, r2, 1, w])/3 - 
 (17*G[w^(-2), w^2]*G[0, r61, 0, -w])/3 + 
 (17*G[-w^(-1), w^2]*G[0, r61, 0, -w])/3 + (17*G[-w, w^2]*G[0, r61, 0, -w])/
  3 - 8*G[0, w]*G[0, r61, 0, w^2] + 80*G[0, w^2]*G[0, r61, 0, w^2] + 
 16*G[1, w]*G[0, r61, 0, w^2] - 34*G[r61, w^2]*G[0, r61, 0, w^2] - 
 34*G[r62, w^2]*G[0, r61, 0, w^2] - (49*G[w^(-2), w^2]*G[0, r61, 0, w^2])/3 - 
 (89*G[-w^(-1), w^2]*G[0, r61, 0, w^2])/3 - (89*G[-w, w^2]*G[0, r61, 0, w^2])/
  3 + (8*G[0, w] - 34*G[0, w^2] - 16*G[1, w] + 34*G[r61, w^2] + 
   34*G[r62, w^2])*G[0, r61, 0, z3] + (17*G[w^(-2), w^2]*G[0, r61, r61, -w])/
  3 - (17*G[-w^(-1), w^2]*G[0, r61, r61, -w])/3 - 
 (17*G[-w, w^2]*G[0, r61, r61, -w])/3 + 8*G[0, w]*G[0, r61, r61, w^2] - 
 94*G[0, w^2]*G[0, r61, r61, w^2] - 16*G[1, w]*G[0, r61, r61, w^2] + 
 48*G[r61, w^2]*G[0, r61, r61, w^2] + 48*G[r62, w^2]*G[0, r61, r61, w^2] + 
 (49*G[w^(-2), w^2]*G[0, r61, r61, w^2])/3 + 
 (89*G[-w^(-1), w^2]*G[0, r61, r61, w^2])/3 + 
 (89*G[-w, w^2]*G[0, r61, r61, w^2])/3 + 
 (-8*G[0, w] + 48*G[0, w^2] + 16*G[1, w] - 48*G[r61, w^2] - 48*G[r62, w^2])*
  G[0, r61, r61, z3] + (17*G[w^(-2), w^2]*G[0, r61, r62, -w])/3 - 
 (17*G[-w^(-1), w^2]*G[0, r61, r62, -w])/3 - 
 (17*G[-w, w^2]*G[0, r61, r62, -w])/3 + 8*G[0, w]*G[0, r61, r62, w^2] - 
 94*G[0, w^2]*G[0, r61, r62, w^2] - 16*G[1, w]*G[0, r61, r62, w^2] + 
 48*G[r61, w^2]*G[0, r61, r62, w^2] + 48*G[r62, w^2]*G[0, r61, r62, w^2] + 
 (49*G[w^(-2), w^2]*G[0, r61, r62, w^2])/3 + 
 (89*G[-w^(-1), w^2]*G[0, r61, r62, w^2])/3 + 
 (89*G[-w, w^2]*G[0, r61, r62, w^2])/3 + 
 (-8*G[0, w] + 48*G[0, w^2] + 16*G[1, w] - 48*G[r61, w^2] - 48*G[r62, w^2])*
  G[0, r61, r62, z3] + 14*G[0, w^2]*G[0, r61, w^(-2), w^2] - 
 14*G[r61, w^2]*G[0, r61, w^(-2), w^2] - 
 14*G[r62, w^2]*G[0, r61, w^(-2), w^2] + 
 (-14*G[0, w^2] + 14*G[r61, w^2] + 14*G[r62, w^2])*G[0, r61, w^(-2), z3] + 
 2*G[w^(-2), w^2]*G[0, r61, -w, -w] - 2*G[-w^(-1), w^2]*G[0, r61, -w, -w] - 
 2*G[-w, w^2]*G[0, r61, -w, -w] + 5*G[0, w^2]*G[0, r61, w^2, w^2] - 
 14*G[r61, w^2]*G[0, r61, w^2, w^2] - 14*G[r62, w^2]*G[0, r61, w^2, w^2] + 
 (19*G[w^(-2), w^2]*G[0, r61, w^2, w^2])/2 - 
 (G[-w^(-1), w^2]*G[0, r61, w^2, w^2])/2 - (G[-w, w^2]*G[0, r61, w^2, w^2])/
  2 + (-14*G[0, w^2] + 14*G[r61, w^2] + 14*G[r62, w^2])*G[0, r61, w^2, z3] - 
 (17*G[w^(-2), w^2]*G[0, r62, 0, -w])/3 + 
 (17*G[-w^(-1), w^2]*G[0, r62, 0, -w])/3 + (17*G[-w, w^2]*G[0, r62, 0, -w])/
  3 - 8*G[0, w]*G[0, r62, 0, w^2] + 80*G[0, w^2]*G[0, r62, 0, w^2] + 
 16*G[1, w]*G[0, r62, 0, w^2] - 34*G[r61, w^2]*G[0, r62, 0, w^2] - 
 34*G[r62, w^2]*G[0, r62, 0, w^2] - (49*G[w^(-2), w^2]*G[0, r62, 0, w^2])/3 - 
 (89*G[-w^(-1), w^2]*G[0, r62, 0, w^2])/3 - (89*G[-w, w^2]*G[0, r62, 0, w^2])/
  3 + (8*G[0, w] - 34*G[0, w^2] - 16*G[1, w] + 34*G[r61, w^2] + 
   34*G[r62, w^2])*G[0, r62, 0, z3] + (17*G[w^(-2), w^2]*G[0, r62, r61, -w])/
  3 - (17*G[-w^(-1), w^2]*G[0, r62, r61, -w])/3 - 
 (17*G[-w, w^2]*G[0, r62, r61, -w])/3 + 8*G[0, w]*G[0, r62, r61, w^2] - 
 94*G[0, w^2]*G[0, r62, r61, w^2] - 16*G[1, w]*G[0, r62, r61, w^2] + 
 48*G[r61, w^2]*G[0, r62, r61, w^2] + 48*G[r62, w^2]*G[0, r62, r61, w^2] + 
 (49*G[w^(-2), w^2]*G[0, r62, r61, w^2])/3 + 
 (89*G[-w^(-1), w^2]*G[0, r62, r61, w^2])/3 + 
 (89*G[-w, w^2]*G[0, r62, r61, w^2])/3 + 
 (-8*G[0, w] + 48*G[0, w^2] + 16*G[1, w] - 48*G[r61, w^2] - 48*G[r62, w^2])*
  G[0, r62, r61, z3] + (17*G[w^(-2), w^2]*G[0, r62, r62, -w])/3 - 
 (17*G[-w^(-1), w^2]*G[0, r62, r62, -w])/3 - 
 (17*G[-w, w^2]*G[0, r62, r62, -w])/3 + 8*G[0, w]*G[0, r62, r62, w^2] - 
 94*G[0, w^2]*G[0, r62, r62, w^2] - 16*G[1, w]*G[0, r62, r62, w^2] + 
 48*G[r61, w^2]*G[0, r62, r62, w^2] + 48*G[r62, w^2]*G[0, r62, r62, w^2] + 
 (49*G[w^(-2), w^2]*G[0, r62, r62, w^2])/3 + 
 (89*G[-w^(-1), w^2]*G[0, r62, r62, w^2])/3 + 
 (89*G[-w, w^2]*G[0, r62, r62, w^2])/3 + 
 (-8*G[0, w] + 48*G[0, w^2] + 16*G[1, w] - 48*G[r61, w^2] - 48*G[r62, w^2])*
  G[0, r62, r62, z3] + 14*G[0, w^2]*G[0, r62, w^(-2), w^2] - 
 14*G[r61, w^2]*G[0, r62, w^(-2), w^2] - 
 14*G[r62, w^2]*G[0, r62, w^(-2), w^2] + 
 (-14*G[0, w^2] + 14*G[r61, w^2] + 14*G[r62, w^2])*G[0, r62, w^(-2), z3] + 
 2*G[w^(-2), w^2]*G[0, r62, -w, -w] - 2*G[-w^(-1), w^2]*G[0, r62, -w, -w] - 
 2*G[-w, w^2]*G[0, r62, -w, -w] + 5*G[0, w^2]*G[0, r62, w^2, w^2] - 
 14*G[r61, w^2]*G[0, r62, w^2, w^2] - 14*G[r62, w^2]*G[0, r62, w^2, w^2] + 
 (19*G[w^(-2), w^2]*G[0, r62, w^2, w^2])/2 - 
 (G[-w^(-1), w^2]*G[0, r62, w^2, w^2])/2 - (G[-w, w^2]*G[0, r62, w^2, w^2])/
  2 + (-14*G[0, w^2] + 14*G[r61, w^2] + 14*G[r62, w^2])*G[0, r62, w^2, z3] + 
 (G[w^(-2), w^2]*G[0, w^(-2), 0, -w])/3 - 
 (G[-w^(-1), w^2]*G[0, w^(-2), 0, -w])/3 - (G[-w, w^2]*G[0, w^(-2), 0, -w])/
  3 + G[0, -w]*G[0, w^(-2), 0, w^2] - 3*G[0, w]*G[0, w^(-2), 0, w^2] - 
 28*G[0, w^2]*G[0, w^(-2), 0, w^2] - 2*G[1, -w]*G[0, w^(-2), 0, w^2] + 
 2*G[1, w]*G[0, w^(-2), 0, w^2] + 9*G[r61, w^2]*G[0, w^(-2), 0, w^2] + 
 9*G[r62, w^2]*G[0, w^(-2), 0, w^2] + 
 (83*G[w^(-2), w^2]*G[0, w^(-2), 0, w^2])/6 + 
 (31*G[-w^(-1), w^2]*G[0, w^(-2), 0, w^2])/6 + 
 (31*G[-w, w^2]*G[0, w^(-2), 0, w^2])/6 + 
 (-G[0, -w] + 3*G[0, w] + 9*G[0, w^2] + 2*G[1, -w] - 2*G[1, w] - 
   9*G[r61, w^2] - 9*G[r62, w^2])*G[0, w^(-2), 0, z3] + 
 2*G[0, -w]*G[0, w^(-2), 1, w^2] + 2*G[0, w]*G[0, w^(-2), 1, w^2] - 
 4*G[1, -w]*G[0, w^(-2), 1, w^2] - 4*G[1, w]*G[0, w^(-2), 1, w^2] + 
 (-2*G[0, -w] - 2*G[0, w] + 4*G[1, -w] + 4*G[1, w])*G[0, w^(-2), 1, z3] - 
 (G[w^(-2), w^2]*G[0, w^(-2), r61, -w])/3 + 
 (G[-w^(-1), w^2]*G[0, w^(-2), r61, -w])/3 + 
 (G[-w, w^2]*G[0, w^(-2), r61, -w])/3 + 23*G[0, w^2]*G[0, w^(-2), r61, w^2] - 
 4*G[r61, w^2]*G[0, w^(-2), r61, w^2] - 
 4*G[r62, w^2]*G[0, w^(-2), r61, w^2] - 
 (83*G[w^(-2), w^2]*G[0, w^(-2), r61, w^2])/6 - 
 (31*G[-w^(-1), w^2]*G[0, w^(-2), r61, w^2])/6 - 
 (31*G[-w, w^2]*G[0, w^(-2), r61, w^2])/6 + 
 (-4*G[0, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*G[0, w^(-2), r61, z3] - 
 (G[w^(-2), w^2]*G[0, w^(-2), r62, -w])/3 + 
 (G[-w^(-1), w^2]*G[0, w^(-2), r62, -w])/3 + 
 (G[-w, w^2]*G[0, w^(-2), r62, -w])/3 + 23*G[0, w^2]*G[0, w^(-2), r62, w^2] - 
 4*G[r61, w^2]*G[0, w^(-2), r62, w^2] - 
 4*G[r62, w^2]*G[0, w^(-2), r62, w^2] - 
 (83*G[w^(-2), w^2]*G[0, w^(-2), r62, w^2])/6 - 
 (31*G[-w^(-1), w^2]*G[0, w^(-2), r62, w^2])/6 - 
 (31*G[-w, w^2]*G[0, w^(-2), r62, w^2])/6 + 
 (-4*G[0, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*G[0, w^(-2), r62, z3] + 
 5*G[0, w^2]*G[0, w^(-2), w^(-2), w^2] - 
 5*G[r61, w^2]*G[0, w^(-2), w^(-2), w^2] - 
 5*G[r62, w^2]*G[0, w^(-2), w^(-2), w^2] + 
 (-5*G[0, w^2] + 5*G[r61, w^2] + 5*G[r62, w^2])*G[0, w^(-2), w^(-2), z3] - 
 4*G[0, -w]*G[0, w^(-2), -w^(-1), w^2] + 
 8*G[1, -w]*G[0, w^(-2), -w^(-1), w^2] + (4*G[0, -w] - 8*G[1, -w])*
  G[0, w^(-2), -w^(-1), z3] + 5*G[0, w^2]*G[0, w^(-2), w^2, w^2] - 
 5*G[r61, w^2]*G[0, w^(-2), w^2, w^2] - 
 5*G[r62, w^2]*G[0, w^(-2), w^2, w^2] + 
 (-5*G[0, w^2] + 5*G[r61, w^2] + 5*G[r62, w^2])*G[0, w^(-2), w^2, z3] + 
 6*G[0, w^2]*G[0, -w^(-1), 0, -w] + (G[w^(-2), w^2]*G[0, -w^(-1), 0, -w])/3 - 
 (19*G[-w^(-1), w^2]*G[0, -w^(-1), 0, -w])/3 - 
 (19*G[-w, w^2]*G[0, -w^(-1), 0, -w])/3 + 6*G[0, w]*G[0, -w^(-1), 0, w^2] + 
 2*G[0, w^2]*G[0, -w^(-1), 0, w^2] - 4*G[1, w]*G[0, -w^(-1), 0, w^2] - 
 2*G[r61, w^2]*G[0, -w^(-1), 0, w^2] - 2*G[r62, w^2]*G[0, -w^(-1), 0, w^2] - 
 (4*G[w^(-2), w^2]*G[0, -w^(-1), 0, w^2])/3 + 
 (4*G[-w^(-1), w^2]*G[0, -w^(-1), 0, w^2])/3 + 
 (4*G[-w, w^2]*G[0, -w^(-1), 0, w^2])/3 + 
 (-6*G[0, w] - 2*G[0, w^2] + 4*G[1, w] + 2*G[r61, w^2] + 2*G[r62, w^2])*
  G[0, -w^(-1), 0, z3] - 12*G[0, w^2]*G[0, -w^(-1), 1, -w] - 
 (2*G[w^(-2), w^2]*G[0, -w^(-1), 1, -w])/3 + 
 (38*G[-w^(-1), w^2]*G[0, -w^(-1), 1, -w])/3 + 
 (38*G[-w, w^2]*G[0, -w^(-1), 1, -w])/3 + 
 (8*G[w^(-2), w^2]*G[0, -w^(-1), 1, w^2])/3 - 
 (8*G[-w^(-1), w^2]*G[0, -w^(-1), 1, w^2])/3 - 
 (8*G[-w, w^2]*G[0, -w^(-1), 1, w^2])/3 - 2*G[0, w]*G[0, -w^(-1), r61, w^2] - 
 2*G[0, w^2]*G[0, -w^(-1), r61, w^2] + 4*G[1, w]*G[0, -w^(-1), r61, w^2] + 
 2*G[r61, w^2]*G[0, -w^(-1), r61, w^2] + 
 2*G[r62, w^2]*G[0, -w^(-1), r61, w^2] + 
 (2*G[0, w] + 2*G[0, w^2] - 4*G[1, w] - 2*G[r61, w^2] - 2*G[r62, w^2])*
  G[0, -w^(-1), r61, z3] - 2*G[0, w]*G[0, -w^(-1), r62, w^2] - 
 2*G[0, w^2]*G[0, -w^(-1), r62, w^2] + 4*G[1, w]*G[0, -w^(-1), r62, w^2] + 
 2*G[r61, w^2]*G[0, -w^(-1), r62, w^2] + 
 2*G[r62, w^2]*G[0, -w^(-1), r62, w^2] + 
 (2*G[0, w] + 2*G[0, w^2] - 4*G[1, w] - 2*G[r61, w^2] - 2*G[r62, w^2])*
  G[0, -w^(-1), r62, z3] + 4*G[0, -w]*G[0, -w^(-1), -w^(-1), w^2] - 
 8*G[1, -w]*G[0, -w^(-1), -w^(-1), w^2] + (-4*G[0, -w] + 8*G[1, -w])*
  G[0, -w^(-1), -w^(-1), z3] - 4*G[0, -w]*G[0, -w^(-1), -w, w^2] + 
 8*G[1, -w]*G[0, -w^(-1), -w, w^2] + (4*G[0, -w] - 8*G[1, -w])*
  G[0, -w^(-1), -w, z3] + 18*G[0, w^2]*G[0, -w, 0, -w] + 
 G[w^(-2), w^2]*G[0, -w, 0, -w] - 19*G[-w^(-1), w^2]*G[0, -w, 0, -w] - 
 19*G[-w, w^2]*G[0, -w, 0, -w] - 2*G[0, w]*G[0, -w, 0, w^2] + 
 2*G[0, w^2]*G[0, -w, 0, w^2] - 4*G[1, w]*G[0, -w, 0, w^2] - 
 2*G[r61, w^2]*G[0, -w, 0, w^2] - 2*G[r62, w^2]*G[0, -w, 0, w^2] - 
 (4*G[w^(-2), w^2]*G[0, -w, 0, w^2])/3 + (4*G[-w^(-1), w^2]*G[0, -w, 0, w^2])/
  3 + (4*G[-w, w^2]*G[0, -w, 0, w^2])/3 + 
 (2*G[0, w] - 2*G[0, w^2] + 4*G[1, w] + 2*G[r61, w^2] + 2*G[r62, w^2])*
  G[0, -w, 0, z3] - 36*G[0, w^2]*G[0, -w, 1, -w] - 
 6*G[w^(-2), w^2]*G[0, -w, 1, -w] + 42*G[-w^(-1), w^2]*G[0, -w, 1, -w] + 
 42*G[-w, w^2]*G[0, -w, 1, -w] + (8*G[w^(-2), w^2]*G[0, -w, 1, w^2])/3 - 
 (8*G[-w^(-1), w^2]*G[0, -w, 1, w^2])/3 - (8*G[-w, w^2]*G[0, -w, 1, w^2])/3 + 
 2*G[w^(-2), w^2]*G[0, -w, r61, -w] - 2*G[-w^(-1), w^2]*G[0, -w, r61, -w] - 
 2*G[-w, w^2]*G[0, -w, r61, -w] - 2*G[0, w]*G[0, -w, r61, w^2] - 
 2*G[0, w^2]*G[0, -w, r61, w^2] + 4*G[1, w]*G[0, -w, r61, w^2] + 
 2*G[r61, w^2]*G[0, -w, r61, w^2] + 2*G[r62, w^2]*G[0, -w, r61, w^2] + 
 (2*G[0, w] + 2*G[0, w^2] - 4*G[1, w] - 2*G[r61, w^2] - 2*G[r62, w^2])*
  G[0, -w, r61, z3] + 2*G[w^(-2), w^2]*G[0, -w, r62, -w] - 
 2*G[-w^(-1), w^2]*G[0, -w, r62, -w] - 2*G[-w, w^2]*G[0, -w, r62, -w] - 
 2*G[0, w]*G[0, -w, r62, w^2] - 2*G[0, w^2]*G[0, -w, r62, w^2] + 
 4*G[1, w]*G[0, -w, r62, w^2] + 2*G[r61, w^2]*G[0, -w, r62, w^2] + 
 2*G[r62, w^2]*G[0, -w, r62, w^2] + 
 (2*G[0, w] + 2*G[0, w^2] - 4*G[1, w] - 2*G[r61, w^2] - 2*G[r62, w^2])*
  G[0, -w, r62, z3] - 4*G[0, -w]*G[0, -w, -w^(-1), w^2] + 
 8*G[1, -w]*G[0, -w, -w^(-1), w^2] + (4*G[0, -w] - 8*G[1, -w])*
  G[0, -w, -w^(-1), z3] + 4*G[0, w^2]*G[0, -w, -w, -w] + 
 (7*G[w^(-2), w^2]*G[0, -w, -w, -w])/3 - 
 (19*G[-w^(-1), w^2]*G[0, -w, -w, -w])/3 - (19*G[-w, w^2]*G[0, -w, -w, -w])/
  3 + 4*G[0, -w]*G[0, -w, -w, w^2] - 8*G[1, -w]*G[0, -w, -w, w^2] + 
 (-4*G[0, -w] + 8*G[1, -w])*G[0, -w, -w, z3] + 
 (G[w^(-2), w^2]*G[0, w^2, 0, -w])/3 - (G[-w^(-1), w^2]*G[0, w^2, 0, -w])/3 - 
 (G[-w, w^2]*G[0, w^2, 0, -w])/3 + G[0, -w]*G[0, w^2, 0, w^2] + 
 G[0, w]*G[0, w^2, 0, w^2] - 21*G[0, w^2]*G[0, w^2, 0, w^2] - 
 2*G[1, -w]*G[0, w^2, 0, w^2] + 2*G[1, w]*G[0, w^2, 0, w^2] + 
 9*G[r61, w^2]*G[0, w^2, 0, w^2] + 9*G[r62, w^2]*G[0, w^2, 0, w^2] + 
 (5*G[w^(-2), w^2]*G[0, w^2, 0, w^2])/3 + 
 (13*G[-w^(-1), w^2]*G[0, w^2, 0, w^2])/3 + (49*G[-w, w^2]*G[0, w^2, 0, w^2])/
  3 + (-G[0, -w] - G[0, w] + 9*G[0, w^2] + 2*G[1, -w] - 2*G[1, w] - 
   9*G[r61, w^2] - 9*G[r62, w^2])*G[0, w^2, 0, z3] + 
 2*G[0, -w]*G[0, w^2, 1, w^2] + 2*G[0, w]*G[0, w^2, 1, w^2] + 
 4*G[0, w^2]*G[0, w^2, 1, w^2] - 4*G[1, -w]*G[0, w^2, 1, w^2] - 
 4*G[1, w]*G[0, w^2, 1, w^2] + (16*G[w^(-2), w^2]*G[0, w^2, 1, w^2])/3 + 
 (8*G[-w^(-1), w^2]*G[0, w^2, 1, w^2])/3 - (64*G[-w, w^2]*G[0, w^2, 1, w^2])/
  3 + (-2*G[0, -w] - 2*G[0, w] + 4*G[1, -w] + 4*G[1, w])*G[0, w^2, 1, z3] - 
 (G[w^(-2), w^2]*G[0, w^2, r61, -w])/3 + (G[-w^(-1), w^2]*G[0, w^2, r61, -w])/
  3 + (G[-w, w^2]*G[0, w^2, r61, -w])/3 + 14*G[0, w^2]*G[0, w^2, r61, w^2] - 
 4*G[r61, w^2]*G[0, w^2, r61, w^2] - 4*G[r62, w^2]*G[0, w^2, r61, w^2] - 
 (13*G[w^(-2), w^2]*G[0, w^2, r61, w^2])/3 - 
 (17*G[-w^(-1), w^2]*G[0, w^2, r61, w^2])/3 - 
 (17*G[-w, w^2]*G[0, w^2, r61, w^2])/3 + 
 (-4*G[0, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*G[0, w^2, r61, z3] - 
 (G[w^(-2), w^2]*G[0, w^2, r62, -w])/3 + (G[-w^(-1), w^2]*G[0, w^2, r62, -w])/
  3 + (G[-w, w^2]*G[0, w^2, r62, -w])/3 + 14*G[0, w^2]*G[0, w^2, r62, w^2] - 
 4*G[r61, w^2]*G[0, w^2, r62, w^2] - 4*G[r62, w^2]*G[0, w^2, r62, w^2] - 
 (13*G[w^(-2), w^2]*G[0, w^2, r62, w^2])/3 - 
 (17*G[-w^(-1), w^2]*G[0, w^2, r62, w^2])/3 - 
 (17*G[-w, w^2]*G[0, w^2, r62, w^2])/3 + 
 (-4*G[0, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*G[0, w^2, r62, z3] + 
 5*G[0, w^2]*G[0, w^2, w^(-2), w^2] - 5*G[r61, w^2]*G[0, w^2, w^(-2), w^2] - 
 5*G[r62, w^2]*G[0, w^2, w^(-2), w^2] + 
 (-5*G[0, w^2] + 5*G[r61, w^2] + 5*G[r62, w^2])*G[0, w^2, w^(-2), z3] - 
 4*G[0, -w]*G[0, w^2, -w, w^2] + 8*G[1, -w]*G[0, w^2, -w, w^2] + 
 (4*G[0, -w] - 8*G[1, -w])*G[0, w^2, -w, z3] + 
 10*G[0, w^2]*G[0, w^2, w^2, w^2] - 5*G[r61, w^2]*G[0, w^2, w^2, w^2] - 
 5*G[r62, w^2]*G[0, w^2, w^2, w^2] + (3*G[w^(-2), w^2]*G[0, w^2, w^2, w^2])/
  2 - (13*G[-w^(-1), w^2]*G[0, w^2, w^2, w^2])/2 - 
 (13*G[-w, w^2]*G[0, w^2, w^2, w^2])/2 + 
 (-5*G[0, w^2] + 5*G[r61, w^2] + 5*G[r62, w^2])*G[0, w^2, w^2, z3] + 
 (12*I)*Pi*G[-I, 0, 0, r1] - 24*G[0, w]*G[-I, 0, 0, r1] + 
 8*G[0, w^2]*G[-I, 0, 0, r1] + 24*G[r1, w]*G[-I, 0, 0, r1] + 
 24*G[r2, w]*G[-I, 0, 0, r1] - (10*G[w^(-2), w^2]*G[-I, 0, 0, r1])/3 - 
 (14*G[-w^(-1), w^2]*G[-I, 0, 0, r1])/3 - (14*G[-w, w^2]*G[-I, 0, 0, r1])/3 - 
 8*G[0, w^2]*G[-I, 0, 0, w] + (10*G[w^(-2), w^2]*G[-I, 0, 0, w])/3 + 
 (14*G[-w^(-1), w^2]*G[-I, 0, 0, w])/3 + (14*G[-w, w^2]*G[-I, 0, 0, w])/3 - 
 (8*I)*Pi*G[-I, 0, 1, r1] + 16*G[0, w]*G[-I, 0, 1, r1] - 
 16*G[r1, w]*G[-I, 0, 1, r1] - 16*G[r2, w]*G[-I, 0, 1, r1] + 
 4*G[w^(-2), w^2]*G[-I, 0, 1, r1] - 4*G[-w^(-1), w^2]*G[-I, 0, 1, r1] - 
 4*G[-w, w^2]*G[-I, 0, 1, r1] - 4*G[w^(-2), w^2]*G[-I, 0, 1, w] + 
 4*G[-w^(-1), w^2]*G[-I, 0, 1, w] + 4*G[-w, w^2]*G[-I, 0, 1, w] + 
 (8*I)*Pi*G[-I, 0, r1, r1] + (4*I)*Pi*G[-I, r1, 0, r1] + 
 8*G[0, w]*G[-I, r1, 0, r1] - 8*G[r1, w]*G[-I, r1, 0, r1] - 
 8*G[r2, w]*G[-I, r1, 0, r1] + 2*G[w^(-2), w^2]*G[-I, r1, 0, r1] - 
 2*G[-w^(-1), w^2]*G[-I, r1, 0, r1] - 2*G[-w, w^2]*G[-I, r1, 0, r1] - 
 2*G[w^(-2), w^2]*G[-I, r1, 0, w] + 2*G[-w^(-1), w^2]*G[-I, r1, 0, w] + 
 2*G[-w, w^2]*G[-I, r1, 0, w] + (8*I)*Pi*G[-I, r1, 1, r1] - 
 16*G[0, w]*G[-I, r1, 1, r1] + 16*G[r1, w]*G[-I, r1, 1, r1] + 
 16*G[r2, w]*G[-I, r1, 1, r1] - 4*G[w^(-2), w^2]*G[-I, r1, 1, r1] + 
 4*G[-w^(-1), w^2]*G[-I, r1, 1, r1] + 4*G[-w, w^2]*G[-I, r1, 1, r1] + 
 4*G[w^(-2), w^2]*G[-I, r1, 1, w] - 4*G[-w^(-1), w^2]*G[-I, r1, 1, w] - 
 4*G[-w, w^2]*G[-I, r1, 1, w] - (16*I)*Pi*G[-I, r1, r1, r1] - 
 (8*I)*Pi*G[-I, r1, r2, r1] - (4*I)*Pi*G[-I, r2, 0, r1] + 
 8*G[0, w]*G[-I, r2, 0, r1] - 8*G[r1, w]*G[-I, r2, 0, r1] - 
 8*G[r2, w]*G[-I, r2, 0, r1] + 2*G[w^(-2), w^2]*G[-I, r2, 0, r1] - 
 2*G[-w^(-1), w^2]*G[-I, r2, 0, r1] - 2*G[-w, w^2]*G[-I, r2, 0, r1] - 
 2*G[w^(-2), w^2]*G[-I, r2, 0, w] + 2*G[-w^(-1), w^2]*G[-I, r2, 0, w] + 
 2*G[-w, w^2]*G[-I, r2, 0, w] + (8*I)*Pi*G[-I, r2, 1, r1] - 
 16*G[0, w]*G[-I, r2, 1, r1] + 16*G[r1, w]*G[-I, r2, 1, r1] + 
 16*G[r2, w]*G[-I, r2, 1, r1] - 4*G[w^(-2), w^2]*G[-I, r2, 1, r1] + 
 4*G[-w^(-1), w^2]*G[-I, r2, 1, r1] + 4*G[-w, w^2]*G[-I, r2, 1, r1] + 
 4*G[w^(-2), w^2]*G[-I, r2, 1, w] - 4*G[-w^(-1), w^2]*G[-I, r2, 1, w] - 
 4*G[-w, w^2]*G[-I, r2, 1, w] - (8*I)*Pi*G[-I, r2, r1, r1] + 
 (12*I)*Pi*G[I, 0, 0, r1] - 24*G[0, w]*G[I, 0, 0, r1] + 
 8*G[0, w^2]*G[I, 0, 0, r1] + 24*G[r1, w]*G[I, 0, 0, r1] + 
 24*G[r2, w]*G[I, 0, 0, r1] - (10*G[w^(-2), w^2]*G[I, 0, 0, r1])/3 - 
 (14*G[-w^(-1), w^2]*G[I, 0, 0, r1])/3 - (14*G[-w, w^2]*G[I, 0, 0, r1])/3 - 
 8*G[0, w^2]*G[I, 0, 0, w] + (10*G[w^(-2), w^2]*G[I, 0, 0, w])/3 + 
 (14*G[-w^(-1), w^2]*G[I, 0, 0, w])/3 + (14*G[-w, w^2]*G[I, 0, 0, w])/3 - 
 (8*I)*Pi*G[I, 0, 1, r1] + 16*G[0, w]*G[I, 0, 1, r1] - 
 16*G[r1, w]*G[I, 0, 1, r1] - 16*G[r2, w]*G[I, 0, 1, r1] + 
 4*G[w^(-2), w^2]*G[I, 0, 1, r1] - 4*G[-w^(-1), w^2]*G[I, 0, 1, r1] - 
 4*G[-w, w^2]*G[I, 0, 1, r1] - 4*G[w^(-2), w^2]*G[I, 0, 1, w] + 
 4*G[-w^(-1), w^2]*G[I, 0, 1, w] + 4*G[-w, w^2]*G[I, 0, 1, w] + 
 (8*I)*Pi*G[I, 0, r1, r1] + (4*I)*Pi*G[I, r1, 0, r1] + 
 8*G[0, w]*G[I, r1, 0, r1] - 8*G[r1, w]*G[I, r1, 0, r1] - 
 8*G[r2, w]*G[I, r1, 0, r1] + 2*G[w^(-2), w^2]*G[I, r1, 0, r1] - 
 2*G[-w^(-1), w^2]*G[I, r1, 0, r1] - 2*G[-w, w^2]*G[I, r1, 0, r1] - 
 2*G[w^(-2), w^2]*G[I, r1, 0, w] + 2*G[-w^(-1), w^2]*G[I, r1, 0, w] + 
 2*G[-w, w^2]*G[I, r1, 0, w] + (8*I)*Pi*G[I, r1, 1, r1] - 
 16*G[0, w]*G[I, r1, 1, r1] + 16*G[r1, w]*G[I, r1, 1, r1] + 
 16*G[r2, w]*G[I, r1, 1, r1] - 4*G[w^(-2), w^2]*G[I, r1, 1, r1] + 
 4*G[-w^(-1), w^2]*G[I, r1, 1, r1] + 4*G[-w, w^2]*G[I, r1, 1, r1] + 
 4*G[w^(-2), w^2]*G[I, r1, 1, w] - 4*G[-w^(-1), w^2]*G[I, r1, 1, w] - 
 4*G[-w, w^2]*G[I, r1, 1, w] - (16*I)*Pi*G[I, r1, r1, r1] - 
 (8*I)*Pi*G[I, r1, r2, r1] - (4*I)*Pi*G[I, r2, 0, r1] + 
 8*G[0, w]*G[I, r2, 0, r1] - 8*G[r1, w]*G[I, r2, 0, r1] - 
 8*G[r2, w]*G[I, r2, 0, r1] + 2*G[w^(-2), w^2]*G[I, r2, 0, r1] - 
 2*G[-w^(-1), w^2]*G[I, r2, 0, r1] - 2*G[-w, w^2]*G[I, r2, 0, r1] - 
 2*G[w^(-2), w^2]*G[I, r2, 0, w] + 2*G[-w^(-1), w^2]*G[I, r2, 0, w] + 
 2*G[-w, w^2]*G[I, r2, 0, w] + (8*I)*Pi*G[I, r2, 1, r1] - 
 16*G[0, w]*G[I, r2, 1, r1] + 16*G[r1, w]*G[I, r2, 1, r1] + 
 16*G[r2, w]*G[I, r2, 1, r1] - 4*G[w^(-2), w^2]*G[I, r2, 1, r1] + 
 4*G[-w^(-1), w^2]*G[I, r2, 1, r1] + 4*G[-w, w^2]*G[I, r2, 1, r1] + 
 4*G[w^(-2), w^2]*G[I, r2, 1, w] - 4*G[-w^(-1), w^2]*G[I, r2, 1, w] - 
 4*G[-w, w^2]*G[I, r2, 1, w] - (8*I)*Pi*G[I, r2, r1, r1] + 
 (4*I)*Pi*G[1/2, 0, 1, r7] - (4*I)*Pi*G[1/2, 1, 1, r7] - 
 4*G[0, w^2]*G[1, 0, 0, -w] + 4*G[w^(-2), w^2]*G[1, 0, 0, -w] - 
 (8*I)*Pi*G[1, 0, 0, w] - 40*G[0, w^2]*G[1, 0, 0, w] - 
 17*G[w^(-2), w^2]*G[1, 0, 0, w] + 57*G[-w^(-1), w^2]*G[1, 0, 0, w] + 
 57*G[-w, w^2]*G[1, 0, 0, w] - 4*G[0, w^2]*G[1, 0, 0, w^2] - 
 2*G[w^(-2), w^2]*G[1, 0, 0, w^2] + 6*G[-w^(-1), w^2]*G[1, 0, 0, w^2] + 
 6*G[-w, w^2]*G[1, 0, 0, w^2] + (6*I)*Pi*G[1, 0, 1, r7] - 
 (G[w^(-2), w^2]*G[1, 0, 1, r7])/3 + (G[-w^(-1), w^2]*G[1, 0, 1, r7])/3 + 
 (G[-w, w^2]*G[1, 0, 1, r7])/3 + 8*G[0, w^2]*G[1, 0, 1, -w] - 
 8*G[w^(-2), w^2]*G[1, 0, 1, -w] + 46*G[w^(-2), w^2]*G[1, 0, 1, w] - 
 46*G[-w^(-1), w^2]*G[1, 0, 1, w] - 46*G[-w, w^2]*G[1, 0, 1, w] + 
 8*G[0, w^2]*G[1, 0, 1, w^2] + 12*G[w^(-2), w^2]*G[1, 0, 1, w^2] - 
 20*G[-w^(-1), w^2]*G[1, 0, 1, w^2] - 20*G[-w, w^2]*G[1, 0, 1, w^2] + 
 (8*I)*Pi*G[1, 0, r1, w] + (8*I)*Pi*G[1, 0, r2, w] - 
 4*G[w^(-2), w^2]*G[1, 0, r61, w^2] + 4*G[-w^(-1), w^2]*G[1, 0, r61, w^2] + 
 4*G[-w, w^2]*G[1, 0, r61, w^2] - 4*G[w^(-2), w^2]*G[1, 0, r62, w^2] + 
 4*G[-w^(-1), w^2]*G[1, 0, r62, w^2] + 4*G[-w, w^2]*G[1, 0, r62, w^2] - 
 16*G[0, w^2]*G[1, 0, -w, -w] - (4*G[w^(-2), w^2]*G[1, 0, -w, -w])/3 + 
 (52*G[-w^(-1), w^2]*G[1, 0, -w, -w])/3 + (52*G[-w, w^2]*G[1, 0, -w, -w])/3 + 
 6*G[w^(-2), w^2]*G[1, 0, w^2, w^2] - 6*G[-w^(-1), w^2]*G[1, 0, w^2, w^2] - 
 6*G[-w, w^2]*G[1, 0, w^2, w^2] + 32*G[0, w^2]*G[1, 1, 0, -w] - 
 32*G[-w^(-1), w^2]*G[1, 1, 0, -w] - 32*G[-w, w^2]*G[1, 1, 0, -w] - 
 (16*I)*Pi*G[1, 1, 0, w] + (178*G[w^(-2), w^2]*G[1, 1, 0, w])/3 - 
 (178*G[-w^(-1), w^2]*G[1, 1, 0, w])/3 - (178*G[-w, w^2]*G[1, 1, 0, w])/3 - 
 (18*I)*Pi*G[1, 1, 1, r7] - (25*G[w^(-2), w^2]*G[1, 1, 1, r7])/6 + 
 (25*G[-w^(-1), w^2]*G[1, 1, 1, r7])/6 + (25*G[-w, w^2]*G[1, 1, 1, r7])/6 - 
 64*G[0, w^2]*G[1, 1, 1, -w] + 64*G[-w^(-1), w^2]*G[1, 1, 1, -w] + 
 64*G[-w, w^2]*G[1, 1, 1, -w] - (356*G[w^(-2), w^2]*G[1, 1, 1, w])/3 + 
 (356*G[-w^(-1), w^2]*G[1, 1, 1, w])/3 + (356*G[-w, w^2]*G[1, 1, 1, w])/3 + 
 (16*I)*Pi*G[1, 1, r1, w] + (16*I)*Pi*G[1, 1, r2, w] + 
 32*G[0, w^2]*G[1, 1, -w, -w] + (8*G[w^(-2), w^2]*G[1, 1, -w, -w])/3 - 
 (104*G[-w^(-1), w^2]*G[1, 1, -w, -w])/3 - (104*G[-w, w^2]*G[1, 1, -w, -w])/
  3 - 4*G[w^(-2), w^2]*G[1, 1, w^2, w^2] + 
 4*G[-w^(-1), w^2]*G[1, 1, w^2, w^2] + 4*G[-w, w^2]*G[1, 1, w^2, w^2] + 
 (16*I)*Pi*G[1, r1, 0, w] - (20*G[w^(-2), w^2]*G[1, r1, 0, w])/3 + 
 (20*G[-w^(-1), w^2]*G[1, r1, 0, w])/3 + (20*G[-w, w^2]*G[1, r1, 0, w])/3 + 
 (40*G[w^(-2), w^2]*G[1, r1, 1, w])/3 - (40*G[-w^(-1), w^2]*G[1, r1, 1, w])/
  3 - (40*G[-w, w^2]*G[1, r1, 1, w])/3 - (16*I)*Pi*G[1, r1, r1, w] - 
 (16*I)*Pi*G[1, r1, r2, w] + (16*I)*Pi*G[1, r2, 0, w] - 
 (20*G[w^(-2), w^2]*G[1, r2, 0, w])/3 + (20*G[-w^(-1), w^2]*G[1, r2, 0, w])/
  3 + (20*G[-w, w^2]*G[1, r2, 0, w])/3 + (40*G[w^(-2), w^2]*G[1, r2, 1, w])/
  3 - (40*G[-w^(-1), w^2]*G[1, r2, 1, w])/3 - (40*G[-w, w^2]*G[1, r2, 1, w])/
  3 - (16*I)*Pi*G[1, r2, r1, w] - (16*I)*Pi*G[1, r2, r2, w] - 
 4*G[w^(-2), w^2]*G[1, r61, w^2, w^2] + 4*G[-w^(-1), w^2]*
  G[1, r61, w^2, w^2] + 4*G[-w, w^2]*G[1, r61, w^2, w^2] - 
 4*G[w^(-2), w^2]*G[1, r62, w^2, w^2] + 4*G[-w^(-1), w^2]*
  G[1, r62, w^2, w^2] + 4*G[-w, w^2]*G[1, r62, w^2, w^2] - 
 4*G[w^(-2), w^2]*G[1, w^(-2), 0, w^2] + 4*G[-w^(-1), w^2]*
  G[1, w^(-2), 0, w^2] + 4*G[-w, w^2]*G[1, w^(-2), 0, w^2] + 
 4*G[w^(-2), w^2]*G[1, w^(-2), r61, w^2] - 
 4*G[-w^(-1), w^2]*G[1, w^(-2), r61, w^2] - 
 4*G[-w, w^2]*G[1, w^(-2), r61, w^2] + 4*G[w^(-2), w^2]*
  G[1, w^(-2), r62, w^2] - 4*G[-w^(-1), w^2]*G[1, w^(-2), r62, w^2] - 
 4*G[-w, w^2]*G[1, w^(-2), r62, w^2] - 12*G[0, w^2]*G[1, -w^(-1), 0, -w] - 
 4*G[w^(-2), w^2]*G[1, -w^(-1), 0, -w] + 16*G[-w^(-1), w^2]*
  G[1, -w^(-1), 0, -w] + 16*G[-w, w^2]*G[1, -w^(-1), 0, -w] + 
 4*G[0, w^2]*G[1, -w^(-1), 0, w^2] + 6*G[w^(-2), w^2]*G[1, -w^(-1), 0, w^2] - 
 18*G[-w^(-1), w^2]*G[1, -w^(-1), 0, w^2] - 
 2*G[-w, w^2]*G[1, -w^(-1), 0, w^2] + 24*G[0, w^2]*G[1, -w^(-1), 1, -w] + 
 8*G[w^(-2), w^2]*G[1, -w^(-1), 1, -w] - 32*G[-w^(-1), w^2]*
  G[1, -w^(-1), 1, -w] - 32*G[-w, w^2]*G[1, -w^(-1), 1, -w] - 
 8*G[0, w^2]*G[1, -w^(-1), 1, w^2] - 12*G[w^(-2), w^2]*
  G[1, -w^(-1), 1, w^2] + 36*G[-w^(-1), w^2]*G[1, -w^(-1), 1, w^2] + 
 4*G[-w, w^2]*G[1, -w^(-1), 1, w^2] - 28*G[0, w^2]*G[1, -w, 0, -w] - 
 (16*G[w^(-2), w^2]*G[1, -w, 0, -w])/3 + 
 (100*G[-w^(-1), w^2]*G[1, -w, 0, -w])/3 + (100*G[-w, w^2]*G[1, -w, 0, -w])/
  3 + 4*G[0, w^2]*G[1, -w, 0, w^2] + 6*G[w^(-2), w^2]*G[1, -w, 0, w^2] - 
 2*G[-w^(-1), w^2]*G[1, -w, 0, w^2] - 18*G[-w, w^2]*G[1, -w, 0, w^2] + 
 56*G[0, w^2]*G[1, -w, 1, -w] + (32*G[w^(-2), w^2]*G[1, -w, 1, -w])/3 - 
 (200*G[-w^(-1), w^2]*G[1, -w, 1, -w])/3 - (200*G[-w, w^2]*G[1, -w, 1, -w])/
  3 - 8*G[0, w^2]*G[1, -w, 1, w^2] - 12*G[w^(-2), w^2]*G[1, -w, 1, w^2] + 
 4*G[-w^(-1), w^2]*G[1, -w, 1, w^2] + 36*G[-w, w^2]*G[1, -w, 1, w^2] - 
 8*G[0, w^2]*G[1, -w, -w, -w] - (14*G[w^(-2), w^2]*G[1, -w, -w, -w])/3 + 
 (38*G[-w^(-1), w^2]*G[1, -w, -w, -w])/3 + (38*G[-w, w^2]*G[1, -w, -w, -w])/
  3 + 2*G[w^(-2), w^2]*G[1, w^2, 0, w^2] - 
 2*G[-w^(-1), w^2]*G[1, w^2, 0, w^2] - 2*G[-w, w^2]*G[1, w^2, 0, w^2] - 
 4*G[w^(-2), w^2]*G[1, w^2, 1, w^2] + 4*G[-w^(-1), w^2]*G[1, w^2, 1, w^2] + 
 4*G[-w, w^2]*G[1, w^2, 1, w^2] - (8*I)*Pi*G[(3 - I*Sqrt[7])/4, 1, 0, r1] + 
 (8*I)*Pi*G[(3 - I*Sqrt[7])/4, 1, 0, w] + 
 (8*I)*Pi*G[(3 - I*Sqrt[7])/4, 1, r1, r1] - 
 (8*I)*Pi*G[(3 - I*Sqrt[7])/4, 1, r1, w] + 
 (8*I)*Pi*G[(3 - I*Sqrt[7])/4, 1, r2, r1] - 
 (8*I)*Pi*G[(3 - I*Sqrt[7])/4, 1, r2, w] + 
 (4*I)*Pi*G[(3 - I*Sqrt[7])/4, r1, 0, r1] - 
 (4*I)*Pi*G[(3 - I*Sqrt[7])/4, r1, 0, w] - 
 (4*I)*Pi*G[(3 - I*Sqrt[7])/4, r1, r1, r1] + 
 (4*I)*Pi*G[(3 - I*Sqrt[7])/4, r1, r1, w] - 
 (4*I)*Pi*G[(3 - I*Sqrt[7])/4, r1, r2, r1] + 
 (4*I)*Pi*G[(3 - I*Sqrt[7])/4, r1, r2, w] + 
 (4*I)*Pi*G[(3 - I*Sqrt[7])/4, r2, 0, r1] - 
 (4*I)*Pi*G[(3 - I*Sqrt[7])/4, r2, 0, w] - 
 (4*I)*Pi*G[(3 - I*Sqrt[7])/4, r2, r1, r1] + 
 (4*I)*Pi*G[(3 - I*Sqrt[7])/4, r2, r1, w] - 
 (4*I)*Pi*G[(3 - I*Sqrt[7])/4, r2, r2, r1] + 
 (4*I)*Pi*G[(3 - I*Sqrt[7])/4, r2, r2, w] - 
 (8*I)*Pi*G[(3 + I*Sqrt[7])/4, 1, 0, r1] + 
 (8*I)*Pi*G[(3 + I*Sqrt[7])/4, 1, 0, w] + 
 (8*I)*Pi*G[(3 + I*Sqrt[7])/4, 1, r1, r1] - 
 (8*I)*Pi*G[(3 + I*Sqrt[7])/4, 1, r1, w] + 
 (8*I)*Pi*G[(3 + I*Sqrt[7])/4, 1, r2, r1] - 
 (8*I)*Pi*G[(3 + I*Sqrt[7])/4, 1, r2, w] + 
 (4*I)*Pi*G[(3 + I*Sqrt[7])/4, r1, 0, r1] - 
 (4*I)*Pi*G[(3 + I*Sqrt[7])/4, r1, 0, w] - 
 (4*I)*Pi*G[(3 + I*Sqrt[7])/4, r1, r1, r1] + 
 (4*I)*Pi*G[(3 + I*Sqrt[7])/4, r1, r1, w] - 
 (4*I)*Pi*G[(3 + I*Sqrt[7])/4, r1, r2, r1] + 
 (4*I)*Pi*G[(3 + I*Sqrt[7])/4, r1, r2, w] + 
 (4*I)*Pi*G[(3 + I*Sqrt[7])/4, r2, 0, r1] - 
 (4*I)*Pi*G[(3 + I*Sqrt[7])/4, r2, 0, w] - 
 (4*I)*Pi*G[(3 + I*Sqrt[7])/4, r2, r1, r1] + 
 (4*I)*Pi*G[(3 + I*Sqrt[7])/4, r2, r1, w] - 
 (4*I)*Pi*G[(3 + I*Sqrt[7])/4, r2, r2, r1] + 
 (4*I)*Pi*G[(3 + I*Sqrt[7])/4, r2, r2, w] + (14*I)*Pi*G[r1, 0, 0, w] + 
 15*G[0, w^2]*G[r1, 0, 0, w] - (20*G[w^(-2), w^2]*G[r1, 0, 0, w])/3 - 
 (13*G[-w^(-1), w^2]*G[r1, 0, 0, w])/3 - (37*G[-w, w^2]*G[r1, 0, 0, w])/3 - 
 (48*I)*Pi*G[r1, 0, 1, w] + 18*G[0, w^2]*G[r1, 0, 1, w] - 
 (2*G[w^(-2), w^2]*G[r1, 0, 1, w])/3 - (4*G[-w^(-1), w^2]*G[r1, 0, 1, w])/3 - 
 (100*G[-w, w^2]*G[r1, 0, 1, w])/3 + (10*I)*Pi*G[r1, 0, r1, w] + 
 (10*I)*Pi*G[r1, 0, r2, w] + (8*I)*Pi*G[r1, -I, 0, w] - 
 (8*I)*Pi*G[r1, -I, r1, w] - (8*I)*Pi*G[r1, -I, r2, w] + 
 (8*I)*Pi*G[r1, I, 0, w] - (8*I)*Pi*G[r1, I, r1, w] - 
 (8*I)*Pi*G[r1, I, r2, w] - (20*I)*Pi*G[r1, 1, 0, w] + 
 18*G[0, w^2]*G[r1, 1, 0, w] - (2*G[w^(-2), w^2]*G[r1, 1, 0, w])/3 - 
 (4*G[-w^(-1), w^2]*G[r1, 1, 0, w])/3 - (100*G[-w, w^2]*G[r1, 1, 0, w])/3 + 
 (64*I)*Pi*G[r1, 1, 1, w] - 36*G[0, w^2]*G[r1, 1, 1, w] + 
 (4*G[w^(-2), w^2]*G[r1, 1, 1, w])/3 + (8*G[-w^(-1), w^2]*G[r1, 1, 1, w])/3 + 
 (200*G[-w, w^2]*G[r1, 1, 1, w])/3 - (12*I)*Pi*G[r1, 1, r1, w] - 
 (12*I)*Pi*G[r1, 1, r2, w] - (12*I)*Pi*G[r1, r1, 0, w] + 
 (16*I)*Pi*G[r1, r1, 1, w] + (4*I)*Pi*G[r1, r1, r1, w] + 
 (4*I)*Pi*G[r1, r1, r2, w] - (12*I)*Pi*G[r1, r2, 0, w] + 
 (16*I)*Pi*G[r1, r2, 1, w] + (4*I)*Pi*G[r1, r2, r1, w] + 
 (4*I)*Pi*G[r1, r2, r2, w] + (14*I)*Pi*G[r2, 0, 0, w] + 
 15*G[0, w^2]*G[r2, 0, 0, w] - (20*G[w^(-2), w^2]*G[r2, 0, 0, w])/3 - 
 (13*G[-w^(-1), w^2]*G[r2, 0, 0, w])/3 - (37*G[-w, w^2]*G[r2, 0, 0, w])/3 - 
 (48*I)*Pi*G[r2, 0, 1, w] + 18*G[0, w^2]*G[r2, 0, 1, w] - 
 (2*G[w^(-2), w^2]*G[r2, 0, 1, w])/3 - (4*G[-w^(-1), w^2]*G[r2, 0, 1, w])/3 - 
 (100*G[-w, w^2]*G[r2, 0, 1, w])/3 + (10*I)*Pi*G[r2, 0, r1, w] + 
 (10*I)*Pi*G[r2, 0, r2, w] - (8*I)*Pi*G[r2, -I, 0, r1] + 
 (8*I)*Pi*G[r2, -I, 0, w] + (8*I)*Pi*G[r2, -I, r1, r1] - 
 (8*I)*Pi*G[r2, -I, r1, w] + (8*I)*Pi*G[r2, -I, r2, r1] - 
 (8*I)*Pi*G[r2, -I, r2, w] - (8*I)*Pi*G[r2, I, 0, r1] + 
 (8*I)*Pi*G[r2, I, 0, w] + (8*I)*Pi*G[r2, I, r1, r1] - 
 (8*I)*Pi*G[r2, I, r1, w] + (8*I)*Pi*G[r2, I, r2, r1] - 
 (8*I)*Pi*G[r2, I, r2, w] - (20*I)*Pi*G[r2, 1, 0, w] + 
 18*G[0, w^2]*G[r2, 1, 0, w] - (2*G[w^(-2), w^2]*G[r2, 1, 0, w])/3 - 
 (4*G[-w^(-1), w^2]*G[r2, 1, 0, w])/3 - (100*G[-w, w^2]*G[r2, 1, 0, w])/3 + 
 (64*I)*Pi*G[r2, 1, 1, w] - 36*G[0, w^2]*G[r2, 1, 1, w] + 
 (4*G[w^(-2), w^2]*G[r2, 1, 1, w])/3 + (8*G[-w^(-1), w^2]*G[r2, 1, 1, w])/3 + 
 (200*G[-w, w^2]*G[r2, 1, 1, w])/3 - (12*I)*Pi*G[r2, 1, r1, w] - 
 (12*I)*Pi*G[r2, 1, r2, w] - (12*I)*Pi*G[r2, r1, 0, w] + 
 (16*I)*Pi*G[r2, r1, 1, w] + (4*I)*Pi*G[r2, r1, r1, w] + 
 (4*I)*Pi*G[r2, r1, r2, w] - (12*I)*Pi*G[r2, r2, 0, w] + 
 (16*I)*Pi*G[r2, r2, 1, w] + (4*I)*Pi*G[r2, r2, r1, w] + 
 (4*I)*Pi*G[r2, r2, r2, w] + 4*G[0, w^2]*G[r51, 0, 0, -w] - 
 4*G[-w^(-1), w^2]*G[r51, 0, 0, -w] - 4*G[-w, w^2]*G[r51, 0, 0, -w] - 
 4*G[0, w^2]*G[r51, 0, 0, w^2] + 4*G[-w^(-1), w^2]*G[r51, 0, 0, w^2] + 
 4*G[-w, w^2]*G[r51, 0, 0, w^2] - 8*G[0, w^2]*G[r51, 0, 1, -w] + 
 8*G[-w^(-1), w^2]*G[r51, 0, 1, -w] + 8*G[-w, w^2]*G[r51, 0, 1, -w] + 
 8*G[0, w^2]*G[r51, 0, 1, w^2] - 8*G[-w^(-1), w^2]*G[r51, 0, 1, w^2] - 
 8*G[-w, w^2]*G[r51, 0, 1, w^2] - 4*G[0, w^2]*G[r51, -w^(-1), 0, -w] + 
 4*G[-w^(-1), w^2]*G[r51, -w^(-1), 0, -w] + 
 4*G[-w, w^2]*G[r51, -w^(-1), 0, -w] + 4*G[0, w^2]*G[r51, -w^(-1), 0, w^2] - 
 4*G[-w^(-1), w^2]*G[r51, -w^(-1), 0, w^2] - 
 4*G[-w, w^2]*G[r51, -w^(-1), 0, w^2] + 8*G[0, w^2]*G[r51, -w^(-1), 1, -w] - 
 8*G[-w^(-1), w^2]*G[r51, -w^(-1), 1, -w] - 
 8*G[-w, w^2]*G[r51, -w^(-1), 1, -w] - 8*G[0, w^2]*G[r51, -w^(-1), 1, w^2] + 
 8*G[-w^(-1), w^2]*G[r51, -w^(-1), 1, w^2] + 
 8*G[-w, w^2]*G[r51, -w^(-1), 1, w^2] - 4*G[0, w^2]*G[r51, -w, 0, -w] + 
 4*G[-w^(-1), w^2]*G[r51, -w, 0, -w] + 4*G[-w, w^2]*G[r51, -w, 0, -w] + 
 4*G[0, w^2]*G[r51, -w, 0, w^2] - 4*G[-w^(-1), w^2]*G[r51, -w, 0, w^2] - 
 4*G[-w, w^2]*G[r51, -w, 0, w^2] + 8*G[0, w^2]*G[r51, -w, 1, -w] - 
 8*G[-w^(-1), w^2]*G[r51, -w, 1, -w] - 8*G[-w, w^2]*G[r51, -w, 1, -w] - 
 8*G[0, w^2]*G[r51, -w, 1, w^2] + 8*G[-w^(-1), w^2]*G[r51, -w, 1, w^2] + 
 8*G[-w, w^2]*G[r51, -w, 1, w^2] + 4*G[0, w^2]*G[r52, 0, 0, -w] - 
 4*G[-w^(-1), w^2]*G[r52, 0, 0, -w] - 4*G[-w, w^2]*G[r52, 0, 0, -w] - 
 4*G[0, w^2]*G[r52, 0, 0, w^2] + 4*G[-w^(-1), w^2]*G[r52, 0, 0, w^2] + 
 4*G[-w, w^2]*G[r52, 0, 0, w^2] - 8*G[0, w^2]*G[r52, 0, 1, -w] + 
 8*G[-w^(-1), w^2]*G[r52, 0, 1, -w] + 8*G[-w, w^2]*G[r52, 0, 1, -w] + 
 8*G[0, w^2]*G[r52, 0, 1, w^2] - 8*G[-w^(-1), w^2]*G[r52, 0, 1, w^2] - 
 8*G[-w, w^2]*G[r52, 0, 1, w^2] - 4*G[0, w^2]*G[r52, -w^(-1), 0, -w] + 
 4*G[-w^(-1), w^2]*G[r52, -w^(-1), 0, -w] + 
 4*G[-w, w^2]*G[r52, -w^(-1), 0, -w] + 4*G[0, w^2]*G[r52, -w^(-1), 0, w^2] - 
 4*G[-w^(-1), w^2]*G[r52, -w^(-1), 0, w^2] - 
 4*G[-w, w^2]*G[r52, -w^(-1), 0, w^2] + 8*G[0, w^2]*G[r52, -w^(-1), 1, -w] - 
 8*G[-w^(-1), w^2]*G[r52, -w^(-1), 1, -w] - 
 8*G[-w, w^2]*G[r52, -w^(-1), 1, -w] - 8*G[0, w^2]*G[r52, -w^(-1), 1, w^2] + 
 8*G[-w^(-1), w^2]*G[r52, -w^(-1), 1, w^2] + 
 8*G[-w, w^2]*G[r52, -w^(-1), 1, w^2] - 4*G[0, w^2]*G[r52, -w, 0, -w] + 
 4*G[-w^(-1), w^2]*G[r52, -w, 0, -w] + 4*G[-w, w^2]*G[r52, -w, 0, -w] + 
 4*G[0, w^2]*G[r52, -w, 0, w^2] - 4*G[-w^(-1), w^2]*G[r52, -w, 0, w^2] - 
 4*G[-w, w^2]*G[r52, -w, 0, w^2] + 8*G[0, w^2]*G[r52, -w, 1, -w] - 
 8*G[-w^(-1), w^2]*G[r52, -w, 1, -w] - 8*G[-w, w^2]*G[r52, -w, 1, -w] - 
 8*G[0, w^2]*G[r52, -w, 1, w^2] + 8*G[-w^(-1), w^2]*G[r52, -w, 1, w^2] + 
 8*G[-w, w^2]*G[r52, -w, 1, w^2] - (23*G[w^(-2), w^2]*G[r61, 0, 0, -w])/3 + 
 (23*G[-w^(-1), w^2]*G[r61, 0, 0, -w])/3 + (23*G[-w, w^2]*G[r61, 0, 0, -w])/
  3 + 34*G[0, w^2]*G[r61, 0, 0, w^2] - 10*G[w^(-2), w^2]*G[r61, 0, 0, w^2] - 
 24*G[-w^(-1), w^2]*G[r61, 0, 0, w^2] - 24*G[-w, w^2]*G[r61, 0, 0, w^2] + 
 4*G[w^(-2), w^2]*G[r61, 0, 1, w^2] - 4*G[-w^(-1), w^2]*G[r61, 0, 1, w^2] - 
 4*G[-w, w^2]*G[r61, 0, 1, w^2] + (23*G[w^(-2), w^2]*G[r61, 0, r61, -w])/3 - 
 (23*G[-w^(-1), w^2]*G[r61, 0, r61, -w])/3 - 
 (23*G[-w, w^2]*G[r61, 0, r61, -w])/3 - 34*G[0, w^2]*G[r61, 0, r61, w^2] + 
 8*G[w^(-2), w^2]*G[r61, 0, r61, w^2] + 26*G[-w^(-1), w^2]*
  G[r61, 0, r61, w^2] + 26*G[-w, w^2]*G[r61, 0, r61, w^2] + 
 (23*G[w^(-2), w^2]*G[r61, 0, r62, -w])/3 - 
 (23*G[-w^(-1), w^2]*G[r61, 0, r62, -w])/3 - 
 (23*G[-w, w^2]*G[r61, 0, r62, -w])/3 - 34*G[0, w^2]*G[r61, 0, r62, w^2] + 
 8*G[w^(-2), w^2]*G[r61, 0, r62, w^2] + 26*G[-w^(-1), w^2]*
  G[r61, 0, r62, w^2] + 26*G[-w, w^2]*G[r61, 0, r62, w^2] + 
 2*G[w^(-2), w^2]*G[r61, 0, -w, -w] - 2*G[-w^(-1), w^2]*G[r61, 0, -w, -w] - 
 2*G[-w, w^2]*G[r61, 0, -w, -w] - 4*G[0, w^2]*G[r61, 0, w^2, w^2] + 
 11*G[w^(-2), w^2]*G[r61, 0, w^2, w^2] - 7*G[-w^(-1), w^2]*
  G[r61, 0, w^2, w^2] - 7*G[-w, w^2]*G[r61, 0, w^2, w^2] - 
 4*G[w^(-2), w^2]*G[r61, 1, w^2, w^2] + 4*G[-w^(-1), w^2]*
  G[r61, 1, w^2, w^2] + 4*G[-w, w^2]*G[r61, 1, w^2, w^2] + 
 8*G[w^(-2), w^2]*G[r61, r61, 0, -w] - 8*G[-w^(-1), w^2]*G[r61, r61, 0, -w] - 
 8*G[-w, w^2]*G[r61, r61, 0, -w] - 48*G[0, w^2]*G[r61, r61, 0, w^2] + 
 (64*G[w^(-2), w^2]*G[r61, r61, 0, w^2])/3 + 
 (80*G[-w^(-1), w^2]*G[r61, r61, 0, w^2])/3 + 
 (80*G[-w, w^2]*G[r61, r61, 0, w^2])/3 - 
 8*G[w^(-2), w^2]*G[r61, r61, r61, -w] + 8*G[-w^(-1), w^2]*
  G[r61, r61, r61, -w] + 8*G[-w, w^2]*G[r61, r61, r61, -w] + 
 48*G[0, w^2]*G[r61, r61, r61, w^2] - 
 (64*G[w^(-2), w^2]*G[r61, r61, r61, w^2])/3 - 
 (80*G[-w^(-1), w^2]*G[r61, r61, r61, w^2])/3 - 
 (80*G[-w, w^2]*G[r61, r61, r61, w^2])/3 - 
 8*G[w^(-2), w^2]*G[r61, r61, r62, -w] + 8*G[-w^(-1), w^2]*
  G[r61, r61, r62, -w] + 8*G[-w, w^2]*G[r61, r61, r62, -w] + 
 48*G[0, w^2]*G[r61, r61, r62, w^2] - 
 (64*G[w^(-2), w^2]*G[r61, r61, r62, w^2])/3 - 
 (80*G[-w^(-1), w^2]*G[r61, r61, r62, w^2])/3 - 
 (80*G[-w, w^2]*G[r61, r61, r62, w^2])/3 - 
 2*G[w^(-2), w^2]*G[r61, r61, -w, -w] + 2*G[-w^(-1), w^2]*
  G[r61, r61, -w, -w] + 2*G[-w, w^2]*G[r61, r61, -w, -w] + 
 4*G[0, w^2]*G[r61, r61, w^2, w^2] - 9*G[w^(-2), w^2]*G[r61, r61, w^2, w^2] + 
 5*G[-w^(-1), w^2]*G[r61, r61, w^2, w^2] + 
 5*G[-w, w^2]*G[r61, r61, w^2, w^2] + 8*G[w^(-2), w^2]*G[r61, r62, 0, -w] - 
 8*G[-w^(-1), w^2]*G[r61, r62, 0, -w] - 8*G[-w, w^2]*G[r61, r62, 0, -w] - 
 48*G[0, w^2]*G[r61, r62, 0, w^2] + (64*G[w^(-2), w^2]*G[r61, r62, 0, w^2])/
  3 + (80*G[-w^(-1), w^2]*G[r61, r62, 0, w^2])/3 + 
 (80*G[-w, w^2]*G[r61, r62, 0, w^2])/3 - 
 8*G[w^(-2), w^2]*G[r61, r62, r61, -w] + 8*G[-w^(-1), w^2]*
  G[r61, r62, r61, -w] + 8*G[-w, w^2]*G[r61, r62, r61, -w] + 
 48*G[0, w^2]*G[r61, r62, r61, w^2] - 
 (64*G[w^(-2), w^2]*G[r61, r62, r61, w^2])/3 - 
 (80*G[-w^(-1), w^2]*G[r61, r62, r61, w^2])/3 - 
 (80*G[-w, w^2]*G[r61, r62, r61, w^2])/3 - 
 8*G[w^(-2), w^2]*G[r61, r62, r62, -w] + 8*G[-w^(-1), w^2]*
  G[r61, r62, r62, -w] + 8*G[-w, w^2]*G[r61, r62, r62, -w] + 
 48*G[0, w^2]*G[r61, r62, r62, w^2] - 
 (64*G[w^(-2), w^2]*G[r61, r62, r62, w^2])/3 - 
 (80*G[-w^(-1), w^2]*G[r61, r62, r62, w^2])/3 - 
 (80*G[-w, w^2]*G[r61, r62, r62, w^2])/3 - 
 2*G[w^(-2), w^2]*G[r61, r62, -w, -w] + 2*G[-w^(-1), w^2]*
  G[r61, r62, -w, -w] + 2*G[-w, w^2]*G[r61, r62, -w, -w] + 
 4*G[0, w^2]*G[r61, r62, w^2, w^2] - 9*G[w^(-2), w^2]*G[r61, r62, w^2, w^2] + 
 5*G[-w^(-1), w^2]*G[r61, r62, w^2, w^2] + 
 5*G[-w, w^2]*G[r61, r62, w^2, w^2] - (G[w^(-2), w^2]*G[r61, w^(-2), 0, -w])/
  3 + (G[-w^(-1), w^2]*G[r61, w^(-2), 0, -w])/3 + 
 (G[-w, w^2]*G[r61, w^(-2), 0, -w])/3 + 14*G[0, w^2]*G[r61, w^(-2), 0, w^2] - 
 (40*G[w^(-2), w^2]*G[r61, w^(-2), 0, w^2])/3 - 
 (2*G[-w^(-1), w^2]*G[r61, w^(-2), 0, w^2])/3 - 
 (2*G[-w, w^2]*G[r61, w^(-2), 0, w^2])/3 + 
 (G[w^(-2), w^2]*G[r61, w^(-2), r61, -w])/3 - 
 (G[-w^(-1), w^2]*G[r61, w^(-2), r61, -w])/3 - 
 (G[-w, w^2]*G[r61, w^(-2), r61, -w])/3 - 
 14*G[0, w^2]*G[r61, w^(-2), r61, w^2] + 
 (40*G[w^(-2), w^2]*G[r61, w^(-2), r61, w^2])/3 + 
 (2*G[-w^(-1), w^2]*G[r61, w^(-2), r61, w^2])/3 + 
 (2*G[-w, w^2]*G[r61, w^(-2), r61, w^2])/3 + 
 (G[w^(-2), w^2]*G[r61, w^(-2), r62, -w])/3 - 
 (G[-w^(-1), w^2]*G[r61, w^(-2), r62, -w])/3 - 
 (G[-w, w^2]*G[r61, w^(-2), r62, -w])/3 - 
 14*G[0, w^2]*G[r61, w^(-2), r62, w^2] + 
 (40*G[w^(-2), w^2]*G[r61, w^(-2), r62, w^2])/3 + 
 (2*G[-w^(-1), w^2]*G[r61, w^(-2), r62, w^2])/3 + 
 (2*G[-w, w^2]*G[r61, w^(-2), r62, w^2])/3 + 
 2*G[w^(-2), w^2]*G[r61, -w^(-1), 0, w^2] - 
 2*G[-w^(-1), w^2]*G[r61, -w^(-1), 0, w^2] - 
 2*G[-w, w^2]*G[r61, -w^(-1), 0, w^2] - 
 4*G[w^(-2), w^2]*G[r61, -w^(-1), 1, w^2] + 
 4*G[-w^(-1), w^2]*G[r61, -w^(-1), 1, w^2] + 
 4*G[-w, w^2]*G[r61, -w^(-1), 1, w^2] + 2*G[w^(-2), w^2]*G[r61, -w, 0, -w] - 
 2*G[-w^(-1), w^2]*G[r61, -w, 0, -w] - 2*G[-w, w^2]*G[r61, -w, 0, -w] + 
 2*G[w^(-2), w^2]*G[r61, -w, 0, w^2] - 2*G[-w^(-1), w^2]*G[r61, -w, 0, w^2] - 
 2*G[-w, w^2]*G[r61, -w, 0, w^2] - 4*G[w^(-2), w^2]*G[r61, -w, 1, w^2] + 
 4*G[-w^(-1), w^2]*G[r61, -w, 1, w^2] + 4*G[-w, w^2]*G[r61, -w, 1, w^2] - 
 2*G[w^(-2), w^2]*G[r61, -w, r61, -w] + 2*G[-w^(-1), w^2]*
  G[r61, -w, r61, -w] + 2*G[-w, w^2]*G[r61, -w, r61, -w] - 
 2*G[w^(-2), w^2]*G[r61, -w, r62, -w] + 2*G[-w^(-1), w^2]*
  G[r61, -w, r62, -w] + 2*G[-w, w^2]*G[r61, -w, r62, -w] - 
 (G[w^(-2), w^2]*G[r61, w^2, 0, -w])/3 + (G[-w^(-1), w^2]*G[r61, w^2, 0, -w])/
  3 + (G[-w, w^2]*G[r61, w^2, 0, -w])/3 + 10*G[0, w^2]*G[r61, w^2, 0, w^2] - 
 (7*G[w^(-2), w^2]*G[r61, w^2, 0, w^2])/3 - 
 (23*G[-w^(-1), w^2]*G[r61, w^2, 0, w^2])/3 - 
 (23*G[-w, w^2]*G[r61, w^2, 0, w^2])/3 - 
 4*G[w^(-2), w^2]*G[r61, w^2, 1, w^2] + 4*G[-w^(-1), w^2]*
  G[r61, w^2, 1, w^2] + 4*G[-w, w^2]*G[r61, w^2, 1, w^2] + 
 (G[w^(-2), w^2]*G[r61, w^2, r61, -w])/3 - 
 (G[-w^(-1), w^2]*G[r61, w^2, r61, -w])/3 - (G[-w, w^2]*G[r61, w^2, r61, -w])/
  3 - 10*G[0, w^2]*G[r61, w^2, r61, w^2] + 
 (13*G[w^(-2), w^2]*G[r61, w^2, r61, w^2])/3 + 
 (17*G[-w^(-1), w^2]*G[r61, w^2, r61, w^2])/3 + 
 (17*G[-w, w^2]*G[r61, w^2, r61, w^2])/3 + 
 (G[w^(-2), w^2]*G[r61, w^2, r62, -w])/3 - 
 (G[-w^(-1), w^2]*G[r61, w^2, r62, -w])/3 - (G[-w, w^2]*G[r61, w^2, r62, -w])/
  3 - 10*G[0, w^2]*G[r61, w^2, r62, w^2] + 
 (13*G[w^(-2), w^2]*G[r61, w^2, r62, w^2])/3 + 
 (17*G[-w^(-1), w^2]*G[r61, w^2, r62, w^2])/3 + 
 (17*G[-w, w^2]*G[r61, w^2, r62, w^2])/3 - 
 5*G[0, w^2]*G[r61, w^2, w^2, w^2] - (3*G[w^(-2), w^2]*G[r61, w^2, w^2, w^2])/
  2 + (13*G[-w^(-1), w^2]*G[r61, w^2, w^2, w^2])/2 + 
 (13*G[-w, w^2]*G[r61, w^2, w^2, w^2])/2 - 
 (23*G[w^(-2), w^2]*G[r62, 0, 0, -w])/3 + 
 (23*G[-w^(-1), w^2]*G[r62, 0, 0, -w])/3 + (23*G[-w, w^2]*G[r62, 0, 0, -w])/
  3 + 34*G[0, w^2]*G[r62, 0, 0, w^2] - 10*G[w^(-2), w^2]*G[r62, 0, 0, w^2] - 
 24*G[-w^(-1), w^2]*G[r62, 0, 0, w^2] - 24*G[-w, w^2]*G[r62, 0, 0, w^2] + 
 4*G[w^(-2), w^2]*G[r62, 0, 1, w^2] - 4*G[-w^(-1), w^2]*G[r62, 0, 1, w^2] - 
 4*G[-w, w^2]*G[r62, 0, 1, w^2] + (23*G[w^(-2), w^2]*G[r62, 0, r61, -w])/3 - 
 (23*G[-w^(-1), w^2]*G[r62, 0, r61, -w])/3 - 
 (23*G[-w, w^2]*G[r62, 0, r61, -w])/3 - 34*G[0, w^2]*G[r62, 0, r61, w^2] + 
 8*G[w^(-2), w^2]*G[r62, 0, r61, w^2] + 26*G[-w^(-1), w^2]*
  G[r62, 0, r61, w^2] + 26*G[-w, w^2]*G[r62, 0, r61, w^2] + 
 (23*G[w^(-2), w^2]*G[r62, 0, r62, -w])/3 - 
 (23*G[-w^(-1), w^2]*G[r62, 0, r62, -w])/3 - 
 (23*G[-w, w^2]*G[r62, 0, r62, -w])/3 - 34*G[0, w^2]*G[r62, 0, r62, w^2] + 
 8*G[w^(-2), w^2]*G[r62, 0, r62, w^2] + 26*G[-w^(-1), w^2]*
  G[r62, 0, r62, w^2] + 26*G[-w, w^2]*G[r62, 0, r62, w^2] + 
 2*G[w^(-2), w^2]*G[r62, 0, -w, -w] - 2*G[-w^(-1), w^2]*G[r62, 0, -w, -w] - 
 2*G[-w, w^2]*G[r62, 0, -w, -w] - 4*G[0, w^2]*G[r62, 0, w^2, w^2] + 
 11*G[w^(-2), w^2]*G[r62, 0, w^2, w^2] - 7*G[-w^(-1), w^2]*
  G[r62, 0, w^2, w^2] - 7*G[-w, w^2]*G[r62, 0, w^2, w^2] - 
 4*G[w^(-2), w^2]*G[r62, 1, w^2, w^2] + 4*G[-w^(-1), w^2]*
  G[r62, 1, w^2, w^2] + 4*G[-w, w^2]*G[r62, 1, w^2, w^2] + 
 8*G[w^(-2), w^2]*G[r62, r61, 0, -w] - 8*G[-w^(-1), w^2]*G[r62, r61, 0, -w] - 
 8*G[-w, w^2]*G[r62, r61, 0, -w] - 48*G[0, w^2]*G[r62, r61, 0, w^2] + 
 (64*G[w^(-2), w^2]*G[r62, r61, 0, w^2])/3 + 
 (80*G[-w^(-1), w^2]*G[r62, r61, 0, w^2])/3 + 
 (80*G[-w, w^2]*G[r62, r61, 0, w^2])/3 - 
 8*G[w^(-2), w^2]*G[r62, r61, r61, -w] + 8*G[-w^(-1), w^2]*
  G[r62, r61, r61, -w] + 8*G[-w, w^2]*G[r62, r61, r61, -w] + 
 48*G[0, w^2]*G[r62, r61, r61, w^2] - 
 (64*G[w^(-2), w^2]*G[r62, r61, r61, w^2])/3 - 
 (80*G[-w^(-1), w^2]*G[r62, r61, r61, w^2])/3 - 
 (80*G[-w, w^2]*G[r62, r61, r61, w^2])/3 - 
 8*G[w^(-2), w^2]*G[r62, r61, r62, -w] + 8*G[-w^(-1), w^2]*
  G[r62, r61, r62, -w] + 8*G[-w, w^2]*G[r62, r61, r62, -w] + 
 48*G[0, w^2]*G[r62, r61, r62, w^2] - 
 (64*G[w^(-2), w^2]*G[r62, r61, r62, w^2])/3 - 
 (80*G[-w^(-1), w^2]*G[r62, r61, r62, w^2])/3 - 
 (80*G[-w, w^2]*G[r62, r61, r62, w^2])/3 - 
 2*G[w^(-2), w^2]*G[r62, r61, -w, -w] + 2*G[-w^(-1), w^2]*
  G[r62, r61, -w, -w] + 2*G[-w, w^2]*G[r62, r61, -w, -w] + 
 4*G[0, w^2]*G[r62, r61, w^2, w^2] - 9*G[w^(-2), w^2]*G[r62, r61, w^2, w^2] + 
 5*G[-w^(-1), w^2]*G[r62, r61, w^2, w^2] + 
 5*G[-w, w^2]*G[r62, r61, w^2, w^2] + 8*G[w^(-2), w^2]*G[r62, r62, 0, -w] - 
 8*G[-w^(-1), w^2]*G[r62, r62, 0, -w] - 8*G[-w, w^2]*G[r62, r62, 0, -w] - 
 48*G[0, w^2]*G[r62, r62, 0, w^2] + (64*G[w^(-2), w^2]*G[r62, r62, 0, w^2])/
  3 + (80*G[-w^(-1), w^2]*G[r62, r62, 0, w^2])/3 + 
 (80*G[-w, w^2]*G[r62, r62, 0, w^2])/3 - 
 8*G[w^(-2), w^2]*G[r62, r62, r61, -w] + 8*G[-w^(-1), w^2]*
  G[r62, r62, r61, -w] + 8*G[-w, w^2]*G[r62, r62, r61, -w] + 
 48*G[0, w^2]*G[r62, r62, r61, w^2] - 
 (64*G[w^(-2), w^2]*G[r62, r62, r61, w^2])/3 - 
 (80*G[-w^(-1), w^2]*G[r62, r62, r61, w^2])/3 - 
 (80*G[-w, w^2]*G[r62, r62, r61, w^2])/3 - 
 8*G[w^(-2), w^2]*G[r62, r62, r62, -w] + 8*G[-w^(-1), w^2]*
  G[r62, r62, r62, -w] + 8*G[-w, w^2]*G[r62, r62, r62, -w] + 
 48*G[0, w^2]*G[r62, r62, r62, w^2] - 
 (64*G[w^(-2), w^2]*G[r62, r62, r62, w^2])/3 - 
 (80*G[-w^(-1), w^2]*G[r62, r62, r62, w^2])/3 - 
 (80*G[-w, w^2]*G[r62, r62, r62, w^2])/3 - 
 2*G[w^(-2), w^2]*G[r62, r62, -w, -w] + 2*G[-w^(-1), w^2]*
  G[r62, r62, -w, -w] + 2*G[-w, w^2]*G[r62, r62, -w, -w] + 
 4*G[0, w^2]*G[r62, r62, w^2, w^2] - 9*G[w^(-2), w^2]*G[r62, r62, w^2, w^2] + 
 5*G[-w^(-1), w^2]*G[r62, r62, w^2, w^2] + 
 5*G[-w, w^2]*G[r62, r62, w^2, w^2] - (G[w^(-2), w^2]*G[r62, w^(-2), 0, -w])/
  3 + (G[-w^(-1), w^2]*G[r62, w^(-2), 0, -w])/3 + 
 (G[-w, w^2]*G[r62, w^(-2), 0, -w])/3 + 14*G[0, w^2]*G[r62, w^(-2), 0, w^2] - 
 (40*G[w^(-2), w^2]*G[r62, w^(-2), 0, w^2])/3 - 
 (2*G[-w^(-1), w^2]*G[r62, w^(-2), 0, w^2])/3 - 
 (2*G[-w, w^2]*G[r62, w^(-2), 0, w^2])/3 + 
 (G[w^(-2), w^2]*G[r62, w^(-2), r61, -w])/3 - 
 (G[-w^(-1), w^2]*G[r62, w^(-2), r61, -w])/3 - 
 (G[-w, w^2]*G[r62, w^(-2), r61, -w])/3 - 
 14*G[0, w^2]*G[r62, w^(-2), r61, w^2] + 
 (40*G[w^(-2), w^2]*G[r62, w^(-2), r61, w^2])/3 + 
 (2*G[-w^(-1), w^2]*G[r62, w^(-2), r61, w^2])/3 + 
 (2*G[-w, w^2]*G[r62, w^(-2), r61, w^2])/3 + 
 (G[w^(-2), w^2]*G[r62, w^(-2), r62, -w])/3 - 
 (G[-w^(-1), w^2]*G[r62, w^(-2), r62, -w])/3 - 
 (G[-w, w^2]*G[r62, w^(-2), r62, -w])/3 - 
 14*G[0, w^2]*G[r62, w^(-2), r62, w^2] + 
 (40*G[w^(-2), w^2]*G[r62, w^(-2), r62, w^2])/3 + 
 (2*G[-w^(-1), w^2]*G[r62, w^(-2), r62, w^2])/3 + 
 (2*G[-w, w^2]*G[r62, w^(-2), r62, w^2])/3 + 
 2*G[w^(-2), w^2]*G[r62, -w^(-1), 0, w^2] - 
 2*G[-w^(-1), w^2]*G[r62, -w^(-1), 0, w^2] - 
 2*G[-w, w^2]*G[r62, -w^(-1), 0, w^2] - 
 4*G[w^(-2), w^2]*G[r62, -w^(-1), 1, w^2] + 
 4*G[-w^(-1), w^2]*G[r62, -w^(-1), 1, w^2] + 
 4*G[-w, w^2]*G[r62, -w^(-1), 1, w^2] + 2*G[w^(-2), w^2]*G[r62, -w, 0, -w] - 
 2*G[-w^(-1), w^2]*G[r62, -w, 0, -w] - 2*G[-w, w^2]*G[r62, -w, 0, -w] + 
 2*G[w^(-2), w^2]*G[r62, -w, 0, w^2] - 2*G[-w^(-1), w^2]*G[r62, -w, 0, w^2] - 
 2*G[-w, w^2]*G[r62, -w, 0, w^2] - 4*G[w^(-2), w^2]*G[r62, -w, 1, w^2] + 
 4*G[-w^(-1), w^2]*G[r62, -w, 1, w^2] + 4*G[-w, w^2]*G[r62, -w, 1, w^2] - 
 2*G[w^(-2), w^2]*G[r62, -w, r61, -w] + 2*G[-w^(-1), w^2]*
  G[r62, -w, r61, -w] + 2*G[-w, w^2]*G[r62, -w, r61, -w] - 
 2*G[w^(-2), w^2]*G[r62, -w, r62, -w] + 2*G[-w^(-1), w^2]*
  G[r62, -w, r62, -w] + 2*G[-w, w^2]*G[r62, -w, r62, -w] - 
 (G[w^(-2), w^2]*G[r62, w^2, 0, -w])/3 + (G[-w^(-1), w^2]*G[r62, w^2, 0, -w])/
  3 + (G[-w, w^2]*G[r62, w^2, 0, -w])/3 + 10*G[0, w^2]*G[r62, w^2, 0, w^2] - 
 (7*G[w^(-2), w^2]*G[r62, w^2, 0, w^2])/3 - 
 (23*G[-w^(-1), w^2]*G[r62, w^2, 0, w^2])/3 - 
 (23*G[-w, w^2]*G[r62, w^2, 0, w^2])/3 - 
 4*G[w^(-2), w^2]*G[r62, w^2, 1, w^2] + 4*G[-w^(-1), w^2]*
  G[r62, w^2, 1, w^2] + 4*G[-w, w^2]*G[r62, w^2, 1, w^2] + 
 (G[w^(-2), w^2]*G[r62, w^2, r61, -w])/3 - 
 (G[-w^(-1), w^2]*G[r62, w^2, r61, -w])/3 - (G[-w, w^2]*G[r62, w^2, r61, -w])/
  3 - 10*G[0, w^2]*G[r62, w^2, r61, w^2] + 
 (13*G[w^(-2), w^2]*G[r62, w^2, r61, w^2])/3 + 
 (17*G[-w^(-1), w^2]*G[r62, w^2, r61, w^2])/3 + 
 (17*G[-w, w^2]*G[r62, w^2, r61, w^2])/3 + 
 (G[w^(-2), w^2]*G[r62, w^2, r62, -w])/3 - 
 (G[-w^(-1), w^2]*G[r62, w^2, r62, -w])/3 - (G[-w, w^2]*G[r62, w^2, r62, -w])/
  3 - 10*G[0, w^2]*G[r62, w^2, r62, w^2] + 
 (13*G[w^(-2), w^2]*G[r62, w^2, r62, w^2])/3 + 
 (17*G[-w^(-1), w^2]*G[r62, w^2, r62, w^2])/3 + 
 (17*G[-w, w^2]*G[r62, w^2, r62, w^2])/3 - 
 5*G[0, w^2]*G[r62, w^2, w^2, w^2] - (3*G[w^(-2), w^2]*G[r62, w^2, w^2, w^2])/
  2 + (13*G[-w^(-1), w^2]*G[r62, w^2, w^2, w^2])/2 + 
 (13*G[-w, w^2]*G[r62, w^2, w^2, w^2])/2 - G[0, w^2]*G[w^(-2), 0, 0, -w] - 
 (G[w^(-2), w^2]*G[w^(-2), 0, 0, -w])/3 + 
 (4*G[-w^(-1), w^2]*G[w^(-2), 0, 0, -w])/3 + 
 (4*G[-w, w^2]*G[w^(-2), 0, 0, -w])/3 + ((20*I)/3)*Pi*G[w^(-2), 0, 0, w^2] - 
 (41*G[0, -w]*G[w^(-2), 0, 0, w^2])/9 - (25*G[0, w]*G[w^(-2), 0, 0, w^2])/3 + 
 (133*G[0, w^2]*G[w^(-2), 0, 0, w^2])/18 - (G[1, r7]*G[w^(-2), 0, 0, w^2])/
  9 + (82*G[1, -w]*G[w^(-2), 0, 0, w^2])/9 + 
 (50*G[1, w]*G[w^(-2), 0, 0, w^2])/3 - (118*G[1, w^2]*G[w^(-2), 0, 0, w^2])/
  9 - (47*G[r61, w^2]*G[w^(-2), 0, 0, w^2])/6 - 
 (47*G[r62, w^2]*G[w^(-2), 0, 0, w^2])/6 + 
 (73*G[w^(-2), w^2]*G[w^(-2), 0, 0, w^2])/6 - 
 (67*G[-w^(-1), w^2]*G[w^(-2), 0, 0, w^2])/6 + 
 (5*G[-w, w^2]*G[w^(-2), 0, 0, w^2])/6 + 
 (((-20*I)/3)*Pi + (41*G[0, -w])/9 + (25*G[0, w])/3 - (259*G[0, w^2])/18 + 
   G[1, r7]/9 - (82*G[1, -w])/9 - (50*G[1, w])/3 + (118*G[1, w^2])/9 + 
   (47*G[r61, w^2])/6 + (47*G[r62, w^2])/6)*G[w^(-2), 0, 0, z3] + 
 2*G[0, w^2]*G[w^(-2), 0, 1, -w] + (4*G[w^(-2), w^2]*G[w^(-2), 0, 1, -w])/3 - 
 (10*G[-w^(-1), w^2]*G[w^(-2), 0, 1, -w])/3 - 
 (10*G[-w, w^2]*G[w^(-2), 0, 1, -w])/3 + (28*I)*Pi*G[w^(-2), 0, 1, w^2] - 
 (86*G[0, -w]*G[w^(-2), 0, 1, w^2])/9 - 30*G[0, w]*G[w^(-2), 0, 1, w^2] + 
 (32*G[0, w^2]*G[w^(-2), 0, 1, w^2])/9 - (184*G[1, r7]*G[w^(-2), 0, 1, w^2])/
  9 + (172*G[1, -w]*G[w^(-2), 0, 1, w^2])/9 + 
 60*G[1, w]*G[w^(-2), 0, 1, w^2] - (136*G[1, w^2]*G[w^(-2), 0, 1, w^2])/9 - 
 (16*G[w^(-2), w^2]*G[w^(-2), 0, 1, w^2])/3 + 
 (64*G[-w^(-1), w^2]*G[w^(-2), 0, 1, w^2])/3 - 
 (8*G[-w, w^2]*G[w^(-2), 0, 1, w^2])/3 + 
 ((-28*I)*Pi + (86*G[0, -w])/9 + 30*G[0, w] - (68*G[0, w^2])/9 + 
   (184*G[1, r7])/9 - (172*G[1, -w])/9 - 60*G[1, w] + (136*G[1, w^2])/9)*
  G[w^(-2), 0, 1, z3] - (G[w^(-2), w^2]*G[w^(-2), 0, r61, -w])/3 + 
 (G[-w^(-1), w^2]*G[w^(-2), 0, r61, -w])/3 + 
 (G[-w, w^2]*G[w^(-2), 0, r61, -w])/3 + 
 ((16*I)/3)*Pi*G[w^(-2), 0, r61, w^2] - (8*G[0, w]*G[w^(-2), 0, r61, w^2])/
  3 - 13*G[0, w^2]*G[w^(-2), 0, r61, w^2] - 
 (16*G[1, r7]*G[w^(-2), 0, r61, w^2])/3 + (16*G[1, w]*G[w^(-2), 0, r61, w^2])/
  3 + 22*G[r61, w^2]*G[w^(-2), 0, r61, w^2] + 
 22*G[r62, w^2]*G[w^(-2), 0, r61, w^2] - 
 (19*G[w^(-2), w^2]*G[w^(-2), 0, r61, w^2])/2 + 
 (G[-w^(-1), w^2]*G[w^(-2), 0, r61, w^2])/2 + 
 (G[-w, w^2]*G[w^(-2), 0, r61, w^2])/2 + 
 (((-16*I)/3)*Pi + (8*G[0, w])/3 + 22*G[0, w^2] + (16*G[1, r7])/3 - 
   (16*G[1, w])/3 - 22*G[r61, w^2] - 22*G[r62, w^2])*G[w^(-2), 0, r61, z3] - 
 (G[w^(-2), w^2]*G[w^(-2), 0, r62, -w])/3 + 
 (G[-w^(-1), w^2]*G[w^(-2), 0, r62, -w])/3 + 
 (G[-w, w^2]*G[w^(-2), 0, r62, -w])/3 + 
 ((16*I)/3)*Pi*G[w^(-2), 0, r62, w^2] - (8*G[0, w]*G[w^(-2), 0, r62, w^2])/
  3 - 13*G[0, w^2]*G[w^(-2), 0, r62, w^2] - 
 (16*G[1, r7]*G[w^(-2), 0, r62, w^2])/3 + (16*G[1, w]*G[w^(-2), 0, r62, w^2])/
  3 + 22*G[r61, w^2]*G[w^(-2), 0, r62, w^2] + 
 22*G[r62, w^2]*G[w^(-2), 0, r62, w^2] - 
 (19*G[w^(-2), w^2]*G[w^(-2), 0, r62, w^2])/2 + 
 (G[-w^(-1), w^2]*G[w^(-2), 0, r62, w^2])/2 + 
 (G[-w, w^2]*G[w^(-2), 0, r62, w^2])/2 + 
 (((-16*I)/3)*Pi + (8*G[0, w])/3 + 22*G[0, w^2] + (16*G[1, r7])/3 - 
   (16*G[1, w])/3 - 22*G[r61, w^2] - 22*G[r62, w^2])*G[w^(-2), 0, r62, z3] - 
 ((40*I)/3)*Pi*G[w^(-2), 0, w^(-2), w^2] + 
 (17*G[0, -w]*G[w^(-2), 0, w^(-2), w^2])/6 + 
 (40*G[0, w]*G[w^(-2), 0, w^(-2), w^2])/3 + 
 (34*G[0, w^2]*G[w^(-2), 0, w^(-2), w^2])/3 + 
 (21*G[1, r7]*G[w^(-2), 0, w^(-2), w^2])/2 - 
 (17*G[1, -w]*G[w^(-2), 0, w^(-2), w^2])/3 - 
 (80*G[1, w]*G[w^(-2), 0, w^(-2), w^2])/3 + 
 (17*G[1, w^2]*G[w^(-2), 0, w^(-2), w^2])/3 - 
 (85*G[r61, w^2]*G[w^(-2), 0, w^(-2), w^2])/6 - 
 (85*G[r62, w^2]*G[w^(-2), 0, w^(-2), w^2])/6 + 
 (((40*I)/3)*Pi - (17*G[0, -w])/6 - (40*G[0, w])/3 - (34*G[0, w^2])/3 - 
   (21*G[1, r7])/2 + (17*G[1, -w])/3 + (80*G[1, w])/3 - (17*G[1, w^2])/3 + 
   (85*G[r61, w^2])/6 + (85*G[r62, w^2])/6)*G[w^(-2), 0, w^(-2), z3] - 
 ((38*I)/3)*Pi*G[w^(-2), 0, -w^(-1), w^2] + 
 (13*G[0, -w]*G[w^(-2), 0, -w^(-1), w^2])/2 + 
 (38*G[0, w]*G[w^(-2), 0, -w^(-1), w^2])/3 - 
 (15*G[0, w^2]*G[w^(-2), 0, -w^(-1), w^2])/2 + 
 (31*G[1, r7]*G[w^(-2), 0, -w^(-1), w^2])/6 - 
 13*G[1, -w]*G[w^(-2), 0, -w^(-1), w^2] - 
 (76*G[1, w]*G[w^(-2), 0, -w^(-1), w^2])/3 + 
 15*G[1, w^2]*G[w^(-2), 0, -w^(-1), w^2] + 
 (((38*I)/3)*Pi - (13*G[0, -w])/2 - (38*G[0, w])/3 + (15*G[0, w^2])/2 - 
   (31*G[1, r7])/6 + 13*G[1, -w] + (76*G[1, w])/3 - 15*G[1, w^2])*
  G[w^(-2), 0, -w^(-1), z3] - ((38*I)/3)*Pi*G[w^(-2), 0, -w, w^2] + 
 (13*G[0, -w]*G[w^(-2), 0, -w, w^2])/2 + (38*G[0, w]*G[w^(-2), 0, -w, w^2])/
  3 - (15*G[0, w^2]*G[w^(-2), 0, -w, w^2])/2 + 
 (31*G[1, r7]*G[w^(-2), 0, -w, w^2])/6 - 13*G[1, -w]*G[w^(-2), 0, -w, w^2] - 
 (76*G[1, w]*G[w^(-2), 0, -w, w^2])/3 + 15*G[1, w^2]*G[w^(-2), 0, -w, w^2] + 
 (((38*I)/3)*Pi - (13*G[0, -w])/2 - (38*G[0, w])/3 + (15*G[0, w^2])/2 - 
   (31*G[1, r7])/6 + 13*G[1, -w] + (76*G[1, w])/3 - 15*G[1, w^2])*
  G[w^(-2), 0, -w, z3] - ((40*I)/3)*Pi*G[w^(-2), 0, w^2, w^2] + 
 (17*G[0, -w]*G[w^(-2), 0, w^2, w^2])/6 + (40*G[0, w]*G[w^(-2), 0, w^2, w^2])/
  3 + (19*G[0, w^2]*G[w^(-2), 0, w^2, w^2])/3 + 
 (21*G[1, r7]*G[w^(-2), 0, w^2, w^2])/2 - 
 (17*G[1, -w]*G[w^(-2), 0, w^2, w^2])/3 - (80*G[1, w]*G[w^(-2), 0, w^2, w^2])/
  3 + (17*G[1, w^2]*G[w^(-2), 0, w^2, w^2])/3 - 
 (85*G[r61, w^2]*G[w^(-2), 0, w^2, w^2])/6 - 
 (85*G[r62, w^2]*G[w^(-2), 0, w^2, w^2])/6 - 
 (3*G[w^(-2), w^2]*G[w^(-2), 0, w^2, w^2])/2 + 
 (13*G[-w^(-1), w^2]*G[w^(-2), 0, w^2, w^2])/2 + 
 (13*G[-w, w^2]*G[w^(-2), 0, w^2, w^2])/2 + 
 (((40*I)/3)*Pi - (17*G[0, -w])/6 - (40*G[0, w])/3 - (34*G[0, w^2])/3 - 
   (21*G[1, r7])/2 + (17*G[1, -w])/3 + (80*G[1, w])/3 - (17*G[1, w^2])/3 + 
   (85*G[r61, w^2])/6 + (85*G[r62, w^2])/6)*G[w^(-2), 0, w^2, z3] + 
 2*G[0, w^2]*G[w^(-2), 1, 0, -w] + 2*G[w^(-2), w^2]*G[w^(-2), 1, 0, -w] - 
 4*G[-w^(-1), w^2]*G[w^(-2), 1, 0, -w] - 4*G[-w, w^2]*G[w^(-2), 1, 0, -w] - 
 (4*I)*Pi*G[w^(-2), 1, 0, w^2] + (10*G[0, -w]*G[w^(-2), 1, 0, w^2])/3 + 
 4*G[0, w]*G[w^(-2), 1, 0, w^2] - (4*G[0, w^2]*G[w^(-2), 1, 0, w^2])/3 - 
 (4*G[1, r7]*G[w^(-2), 1, 0, w^2])/3 - (20*G[1, -w]*G[w^(-2), 1, 0, w^2])/3 - 
 8*G[1, w]*G[w^(-2), 1, 0, w^2] + (32*G[1, w^2]*G[w^(-2), 1, 0, w^2])/3 - 
 4*G[r61, w^2]*G[w^(-2), 1, 0, w^2] - 4*G[r62, w^2]*G[w^(-2), 1, 0, w^2] - 
 6*G[w^(-2), w^2]*G[w^(-2), 1, 0, w^2] + 6*G[-w^(-1), w^2]*
  G[w^(-2), 1, 0, w^2] + 6*G[-w, w^2]*G[w^(-2), 1, 0, w^2] + 
 ((4*I)*Pi - (10*G[0, -w])/3 - 4*G[0, w] + (4*G[0, w^2])/3 + (4*G[1, r7])/3 + 
   (20*G[1, -w])/3 + 8*G[1, w] - (32*G[1, w^2])/3 + 4*G[r61, w^2] + 
   4*G[r62, w^2])*G[w^(-2), 1, 0, z3] - 4*G[0, w^2]*G[w^(-2), 1, 1, -w] - 
 4*G[w^(-2), w^2]*G[w^(-2), 1, 1, -w] + 8*G[-w^(-1), w^2]*
  G[w^(-2), 1, 1, -w] + 8*G[-w, w^2]*G[w^(-2), 1, 1, -w] - 
 ((176*I)/3)*Pi*G[w^(-2), 1, 1, w^2] + (80*G[0, -w]*G[w^(-2), 1, 1, w^2])/3 + 
 (176*G[0, w]*G[w^(-2), 1, 1, w^2])/3 - (80*G[0, w^2]*G[w^(-2), 1, 1, w^2])/
  3 + 32*G[1, r7]*G[w^(-2), 1, 1, w^2] - (160*G[1, -w]*G[w^(-2), 1, 1, w^2])/
  3 - (352*G[1, w]*G[w^(-2), 1, 1, w^2])/3 + 
 (160*G[1, w^2]*G[w^(-2), 1, 1, w^2])/3 + 
 4*G[w^(-2), w^2]*G[w^(-2), 1, 1, w^2] - 4*G[-w^(-1), w^2]*
  G[w^(-2), 1, 1, w^2] - 4*G[-w, w^2]*G[w^(-2), 1, 1, w^2] + 
 (((176*I)/3)*Pi - (80*G[0, -w])/3 - (176*G[0, w])/3 + (80*G[0, w^2])/3 - 
   32*G[1, r7] + (160*G[1, -w])/3 + (352*G[1, w])/3 - (160*G[1, w^2])/3)*
  G[w^(-2), 1, 1, z3] - ((16*I)/3)*Pi*G[w^(-2), 1, r61, w^2] + 
 (16*G[0, w]*G[w^(-2), 1, r61, w^2])/3 + (16*G[1, r7]*G[w^(-2), 1, r61, w^2])/
  3 - (32*G[1, w]*G[w^(-2), 1, r61, w^2])/3 + 
 4*G[w^(-2), w^2]*G[w^(-2), 1, r61, w^2] - 
 4*G[-w^(-1), w^2]*G[w^(-2), 1, r61, w^2] - 
 4*G[-w, w^2]*G[w^(-2), 1, r61, w^2] + 
 (((16*I)/3)*Pi - (16*G[0, w])/3 - (16*G[1, r7])/3 + (32*G[1, w])/3)*
  G[w^(-2), 1, r61, z3] - ((16*I)/3)*Pi*G[w^(-2), 1, r62, w^2] + 
 (16*G[0, w]*G[w^(-2), 1, r62, w^2])/3 + (16*G[1, r7]*G[w^(-2), 1, r62, w^2])/
  3 - (32*G[1, w]*G[w^(-2), 1, r62, w^2])/3 + 
 4*G[w^(-2), w^2]*G[w^(-2), 1, r62, w^2] - 
 4*G[-w^(-1), w^2]*G[w^(-2), 1, r62, w^2] - 
 4*G[-w, w^2]*G[w^(-2), 1, r62, w^2] + 
 (((16*I)/3)*Pi - (16*G[0, w])/3 - (16*G[1, r7])/3 + (32*G[1, w])/3)*
  G[w^(-2), 1, r62, z3] + ((58*I)/3)*Pi*G[w^(-2), 1, w^(-2), w^2] - 
 8*G[0, -w]*G[w^(-2), 1, w^(-2), w^2] - 
 (58*G[0, w]*G[w^(-2), 1, w^(-2), w^2])/3 + 
 4*G[0, w^2]*G[w^(-2), 1, w^(-2), w^2] - 
 (34*G[1, r7]*G[w^(-2), 1, w^(-2), w^2])/3 + 
 16*G[1, -w]*G[w^(-2), 1, w^(-2), w^2] + 
 (116*G[1, w]*G[w^(-2), 1, w^(-2), w^2])/3 - 
 16*G[1, w^2]*G[w^(-2), 1, w^(-2), w^2] + 
 4*G[r61, w^2]*G[w^(-2), 1, w^(-2), w^2] + 
 4*G[r62, w^2]*G[w^(-2), 1, w^(-2), w^2] + 
 (((-58*I)/3)*Pi + 8*G[0, -w] + (58*G[0, w])/3 - 4*G[0, w^2] + 
   (34*G[1, r7])/3 - 16*G[1, -w] - (116*G[1, w])/3 + 16*G[1, w^2] - 
   4*G[r61, w^2] - 4*G[r62, w^2])*G[w^(-2), 1, w^(-2), z3] + 
 ((58*I)/3)*Pi*G[w^(-2), 1, -w^(-1), w^2] - 
 (26*G[0, -w]*G[w^(-2), 1, -w^(-1), w^2])/3 - 
 (58*G[0, w]*G[w^(-2), 1, -w^(-1), w^2])/3 + 
 (32*G[0, w^2]*G[w^(-2), 1, -w^(-1), w^2])/3 - 
 (26*G[1, r7]*G[w^(-2), 1, -w^(-1), w^2])/3 + 
 (52*G[1, -w]*G[w^(-2), 1, -w^(-1), w^2])/3 + 
 (116*G[1, w]*G[w^(-2), 1, -w^(-1), w^2])/3 - 
 (64*G[1, w^2]*G[w^(-2), 1, -w^(-1), w^2])/3 + 
 (((-58*I)/3)*Pi + (26*G[0, -w])/3 + (58*G[0, w])/3 - (32*G[0, w^2])/3 + 
   (26*G[1, r7])/3 - (52*G[1, -w])/3 - (116*G[1, w])/3 + (64*G[1, w^2])/3)*
  G[w^(-2), 1, -w^(-1), z3] + ((58*I)/3)*Pi*G[w^(-2), 1, -w, w^2] - 
 (26*G[0, -w]*G[w^(-2), 1, -w, w^2])/3 - (58*G[0, w]*G[w^(-2), 1, -w, w^2])/
  3 + (32*G[0, w^2]*G[w^(-2), 1, -w, w^2])/3 - 
 (26*G[1, r7]*G[w^(-2), 1, -w, w^2])/3 + (52*G[1, -w]*G[w^(-2), 1, -w, w^2])/
  3 + (116*G[1, w]*G[w^(-2), 1, -w, w^2])/3 - 
 (64*G[1, w^2]*G[w^(-2), 1, -w, w^2])/3 + 
 (((-58*I)/3)*Pi + (26*G[0, -w])/3 + (58*G[0, w])/3 - (32*G[0, w^2])/3 + 
   (26*G[1, r7])/3 - (52*G[1, -w])/3 - (116*G[1, w])/3 + (64*G[1, w^2])/3)*
  G[w^(-2), 1, -w, z3] + ((58*I)/3)*Pi*G[w^(-2), 1, w^2, w^2] - 
 8*G[0, -w]*G[w^(-2), 1, w^2, w^2] - (58*G[0, w]*G[w^(-2), 1, w^2, w^2])/3 + 
 4*G[0, w^2]*G[w^(-2), 1, w^2, w^2] - (34*G[1, r7]*G[w^(-2), 1, w^2, w^2])/
  3 + 16*G[1, -w]*G[w^(-2), 1, w^2, w^2] + 
 (116*G[1, w]*G[w^(-2), 1, w^2, w^2])/3 - 
 16*G[1, w^2]*G[w^(-2), 1, w^2, w^2] + 4*G[r61, w^2]*G[w^(-2), 1, w^2, w^2] + 
 4*G[r62, w^2]*G[w^(-2), 1, w^2, w^2] + 
 (((-58*I)/3)*Pi + 8*G[0, -w] + (58*G[0, w])/3 - 4*G[0, w^2] + 
   (34*G[1, r7])/3 - 16*G[1, -w] - (116*G[1, w])/3 + 16*G[1, w^2] - 
   4*G[r61, w^2] - 4*G[r62, w^2])*G[w^(-2), 1, w^2, z3] - 
 (G[w^(-2), w^2]*G[w^(-2), r61, 0, -w])/3 + 
 (G[-w^(-1), w^2]*G[w^(-2), r61, 0, -w])/3 + 
 (G[-w, w^2]*G[w^(-2), r61, 0, -w])/3 + (2*I)*Pi*G[w^(-2), r61, 0, w^2] - 
 (2*G[0, -w]*G[w^(-2), r61, 0, w^2])/3 + 6*G[0, w]*G[w^(-2), r61, 0, w^2] - 
 13*G[0, w^2]*G[w^(-2), r61, 0, w^2] - (10*G[1, r7]*G[w^(-2), r61, 0, w^2])/
  3 + (4*G[1, -w]*G[w^(-2), r61, 0, w^2])/3 - 
 12*G[1, w]*G[w^(-2), r61, 0, w^2] + (8*G[1, w^2]*G[w^(-2), r61, 0, w^2])/3 + 
 (47*G[r61, w^2]*G[w^(-2), r61, 0, w^2])/3 + 
 (47*G[r62, w^2]*G[w^(-2), r61, 0, w^2])/3 - 
 11*G[w^(-2), w^2]*G[w^(-2), r61, 0, w^2] + 
 7*G[-w^(-1), w^2]*G[w^(-2), r61, 0, w^2] + 
 7*G[-w, w^2]*G[w^(-2), r61, 0, w^2] + 
 ((-2*I)*Pi + (2*G[0, -w])/3 - 6*G[0, w] + 17*G[0, w^2] + (10*G[1, r7])/3 - 
   (4*G[1, -w])/3 + 12*G[1, w] - (8*G[1, w^2])/3 - (47*G[r61, w^2])/3 - 
   (47*G[r62, w^2])/3)*G[w^(-2), r61, 0, z3] - 
 ((16*I)/3)*Pi*G[w^(-2), r61, 1, w^2] + (16*G[0, w]*G[w^(-2), r61, 1, w^2])/
  3 + (16*G[1, r7]*G[w^(-2), r61, 1, w^2])/3 - 
 (32*G[1, w]*G[w^(-2), r61, 1, w^2])/3 + 
 4*G[w^(-2), w^2]*G[w^(-2), r61, 1, w^2] - 
 4*G[-w^(-1), w^2]*G[w^(-2), r61, 1, w^2] - 
 4*G[-w, w^2]*G[w^(-2), r61, 1, w^2] + 
 (((16*I)/3)*Pi - (16*G[0, w])/3 - (16*G[1, r7])/3 + (32*G[1, w])/3)*
  G[w^(-2), r61, 1, z3] + (G[w^(-2), w^2]*G[w^(-2), r61, r61, -w])/3 - 
 (G[-w^(-1), w^2]*G[w^(-2), r61, r61, -w])/3 - 
 (G[-w, w^2]*G[w^(-2), r61, r61, -w])/3 - 
 ((16*I)/3)*Pi*G[w^(-2), r61, r61, w^2] - 
 (8*G[0, w]*G[w^(-2), r61, r61, w^2])/3 + 
 (76*G[0, w^2]*G[w^(-2), r61, r61, w^2])/3 + 
 (16*G[1, r7]*G[w^(-2), r61, r61, w^2])/3 + 
 (16*G[1, w]*G[w^(-2), r61, r61, w^2])/3 - 
 (88*G[r61, w^2]*G[w^(-2), r61, r61, w^2])/3 - 
 (88*G[r62, w^2]*G[w^(-2), r61, r61, w^2])/3 + 
 9*G[w^(-2), w^2]*G[w^(-2), r61, r61, w^2] - 
 5*G[-w^(-1), w^2]*G[w^(-2), r61, r61, w^2] - 
 5*G[-w, w^2]*G[w^(-2), r61, r61, w^2] + 
 (((16*I)/3)*Pi + (8*G[0, w])/3 - (88*G[0, w^2])/3 - (16*G[1, r7])/3 - 
   (16*G[1, w])/3 + (88*G[r61, w^2])/3 + (88*G[r62, w^2])/3)*
  G[w^(-2), r61, r61, z3] + (G[w^(-2), w^2]*G[w^(-2), r61, r62, -w])/3 - 
 (G[-w^(-1), w^2]*G[w^(-2), r61, r62, -w])/3 - 
 (G[-w, w^2]*G[w^(-2), r61, r62, -w])/3 - 
 ((16*I)/3)*Pi*G[w^(-2), r61, r62, w^2] - 
 (8*G[0, w]*G[w^(-2), r61, r62, w^2])/3 + 
 (76*G[0, w^2]*G[w^(-2), r61, r62, w^2])/3 + 
 (16*G[1, r7]*G[w^(-2), r61, r62, w^2])/3 + 
 (16*G[1, w]*G[w^(-2), r61, r62, w^2])/3 - 
 (88*G[r61, w^2]*G[w^(-2), r61, r62, w^2])/3 - 
 (88*G[r62, w^2]*G[w^(-2), r61, r62, w^2])/3 + 
 9*G[w^(-2), w^2]*G[w^(-2), r61, r62, w^2] - 
 5*G[-w^(-1), w^2]*G[w^(-2), r61, r62, w^2] - 
 5*G[-w, w^2]*G[w^(-2), r61, r62, w^2] + 
 (((16*I)/3)*Pi + (8*G[0, w])/3 - (88*G[0, w^2])/3 - (16*G[1, r7])/3 - 
   (16*G[1, w])/3 + (88*G[r61, w^2])/3 + (88*G[r62, w^2])/3)*
  G[w^(-2), r61, r62, z3] + ((10*I)/3)*Pi*G[w^(-2), r61, w^(-2), w^2] + 
 G[0, -w]*G[w^(-2), r61, w^(-2), w^2] - 
 (10*G[0, w]*G[w^(-2), r61, w^(-2), w^2])/3 - 
 (44*G[0, w^2]*G[w^(-2), r61, w^(-2), w^2])/3 - 
 (13*G[1, r7]*G[w^(-2), r61, w^(-2), w^2])/3 - 
 2*G[1, -w]*G[w^(-2), r61, w^(-2), w^2] + 
 (20*G[1, w]*G[w^(-2), r61, w^(-2), w^2])/3 + 
 2*G[1, w^2]*G[w^(-2), r61, w^(-2), w^2] + 
 (41*G[r61, w^2]*G[w^(-2), r61, w^(-2), w^2])/3 + 
 (41*G[r62, w^2]*G[w^(-2), r61, w^(-2), w^2])/3 + 
 (((-10*I)/3)*Pi - G[0, -w] + (10*G[0, w])/3 + (44*G[0, w^2])/3 + 
   (13*G[1, r7])/3 + 2*G[1, -w] - (20*G[1, w])/3 - 2*G[1, w^2] - 
   (41*G[r61, w^2])/3 - (41*G[r62, w^2])/3)*G[w^(-2), r61, w^(-2), z3] + 
 ((8*I)/3)*Pi*G[w^(-2), r61, -w^(-1), w^2] - 
 (G[0, -w]*G[w^(-2), r61, -w^(-1), w^2])/3 - 
 (8*G[0, w]*G[w^(-2), r61, -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[w^(-2), r61, -w^(-1), w^2])/3 - 
 (G[1, r7]*G[w^(-2), r61, -w^(-1), w^2])/3 + 
 (2*G[1, -w]*G[w^(-2), r61, -w^(-1), w^2])/3 + 
 (16*G[1, w]*G[w^(-2), r61, -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[w^(-2), r61, -w^(-1), w^2])/3 + 
 (((-8*I)/3)*Pi + G[0, -w]/3 + (8*G[0, w])/3 - (7*G[0, w^2])/3 + G[1, r7]/3 - 
   (2*G[1, -w])/3 - (16*G[1, w])/3 + (14*G[1, w^2])/3)*
  G[w^(-2), r61, -w^(-1), z3] + ((8*I)/3)*Pi*G[w^(-2), r61, -w, w^2] - 
 (G[0, -w]*G[w^(-2), r61, -w, w^2])/3 - (8*G[0, w]*G[w^(-2), r61, -w, w^2])/
  3 + (7*G[0, w^2]*G[w^(-2), r61, -w, w^2])/3 - 
 (G[1, r7]*G[w^(-2), r61, -w, w^2])/3 + (2*G[1, -w]*G[w^(-2), r61, -w, w^2])/
  3 + (16*G[1, w]*G[w^(-2), r61, -w, w^2])/3 - 
 (14*G[1, w^2]*G[w^(-2), r61, -w, w^2])/3 + 
 (((-8*I)/3)*Pi + G[0, -w]/3 + (8*G[0, w])/3 - (7*G[0, w^2])/3 + G[1, r7]/3 - 
   (2*G[1, -w])/3 - (16*G[1, w])/3 + (14*G[1, w^2])/3)*
  G[w^(-2), r61, -w, z3] + ((10*I)/3)*Pi*G[w^(-2), r61, w^2, w^2] + 
 G[0, -w]*G[w^(-2), r61, w^2, w^2] - (10*G[0, w]*G[w^(-2), r61, w^2, w^2])/
  3 - (29*G[0, w^2]*G[w^(-2), r61, w^2, w^2])/3 - 
 (13*G[1, r7]*G[w^(-2), r61, w^2, w^2])/3 - 
 2*G[1, -w]*G[w^(-2), r61, w^2, w^2] + (20*G[1, w]*G[w^(-2), r61, w^2, w^2])/
  3 + 2*G[1, w^2]*G[w^(-2), r61, w^2, w^2] + 
 (41*G[r61, w^2]*G[w^(-2), r61, w^2, w^2])/3 + 
 (41*G[r62, w^2]*G[w^(-2), r61, w^2, w^2])/3 + 
 (3*G[w^(-2), w^2]*G[w^(-2), r61, w^2, w^2])/2 - 
 (13*G[-w^(-1), w^2]*G[w^(-2), r61, w^2, w^2])/2 - 
 (13*G[-w, w^2]*G[w^(-2), r61, w^2, w^2])/2 + 
 (((-10*I)/3)*Pi - G[0, -w] + (10*G[0, w])/3 + (44*G[0, w^2])/3 + 
   (13*G[1, r7])/3 + 2*G[1, -w] - (20*G[1, w])/3 - 2*G[1, w^2] - 
   (41*G[r61, w^2])/3 - (41*G[r62, w^2])/3)*G[w^(-2), r61, w^2, z3] - 
 (G[w^(-2), w^2]*G[w^(-2), r62, 0, -w])/3 + 
 (G[-w^(-1), w^2]*G[w^(-2), r62, 0, -w])/3 + 
 (G[-w, w^2]*G[w^(-2), r62, 0, -w])/3 + (2*I)*Pi*G[w^(-2), r62, 0, w^2] - 
 (2*G[0, -w]*G[w^(-2), r62, 0, w^2])/3 + 6*G[0, w]*G[w^(-2), r62, 0, w^2] - 
 13*G[0, w^2]*G[w^(-2), r62, 0, w^2] - (10*G[1, r7]*G[w^(-2), r62, 0, w^2])/
  3 + (4*G[1, -w]*G[w^(-2), r62, 0, w^2])/3 - 
 12*G[1, w]*G[w^(-2), r62, 0, w^2] + (8*G[1, w^2]*G[w^(-2), r62, 0, w^2])/3 + 
 (47*G[r61, w^2]*G[w^(-2), r62, 0, w^2])/3 + 
 (47*G[r62, w^2]*G[w^(-2), r62, 0, w^2])/3 - 
 11*G[w^(-2), w^2]*G[w^(-2), r62, 0, w^2] + 
 7*G[-w^(-1), w^2]*G[w^(-2), r62, 0, w^2] + 
 7*G[-w, w^2]*G[w^(-2), r62, 0, w^2] + 
 ((-2*I)*Pi + (2*G[0, -w])/3 - 6*G[0, w] + 17*G[0, w^2] + (10*G[1, r7])/3 - 
   (4*G[1, -w])/3 + 12*G[1, w] - (8*G[1, w^2])/3 - (47*G[r61, w^2])/3 - 
   (47*G[r62, w^2])/3)*G[w^(-2), r62, 0, z3] - 
 ((16*I)/3)*Pi*G[w^(-2), r62, 1, w^2] + (16*G[0, w]*G[w^(-2), r62, 1, w^2])/
  3 + (16*G[1, r7]*G[w^(-2), r62, 1, w^2])/3 - 
 (32*G[1, w]*G[w^(-2), r62, 1, w^2])/3 + 
 4*G[w^(-2), w^2]*G[w^(-2), r62, 1, w^2] - 
 4*G[-w^(-1), w^2]*G[w^(-2), r62, 1, w^2] - 
 4*G[-w, w^2]*G[w^(-2), r62, 1, w^2] + 
 (((16*I)/3)*Pi - (16*G[0, w])/3 - (16*G[1, r7])/3 + (32*G[1, w])/3)*
  G[w^(-2), r62, 1, z3] + (G[w^(-2), w^2]*G[w^(-2), r62, r61, -w])/3 - 
 (G[-w^(-1), w^2]*G[w^(-2), r62, r61, -w])/3 - 
 (G[-w, w^2]*G[w^(-2), r62, r61, -w])/3 - 
 ((16*I)/3)*Pi*G[w^(-2), r62, r61, w^2] - 
 (8*G[0, w]*G[w^(-2), r62, r61, w^2])/3 + 
 (76*G[0, w^2]*G[w^(-2), r62, r61, w^2])/3 + 
 (16*G[1, r7]*G[w^(-2), r62, r61, w^2])/3 + 
 (16*G[1, w]*G[w^(-2), r62, r61, w^2])/3 - 
 (88*G[r61, w^2]*G[w^(-2), r62, r61, w^2])/3 - 
 (88*G[r62, w^2]*G[w^(-2), r62, r61, w^2])/3 + 
 9*G[w^(-2), w^2]*G[w^(-2), r62, r61, w^2] - 
 5*G[-w^(-1), w^2]*G[w^(-2), r62, r61, w^2] - 
 5*G[-w, w^2]*G[w^(-2), r62, r61, w^2] + 
 (((16*I)/3)*Pi + (8*G[0, w])/3 - (88*G[0, w^2])/3 - (16*G[1, r7])/3 - 
   (16*G[1, w])/3 + (88*G[r61, w^2])/3 + (88*G[r62, w^2])/3)*
  G[w^(-2), r62, r61, z3] + (G[w^(-2), w^2]*G[w^(-2), r62, r62, -w])/3 - 
 (G[-w^(-1), w^2]*G[w^(-2), r62, r62, -w])/3 - 
 (G[-w, w^2]*G[w^(-2), r62, r62, -w])/3 - 
 ((16*I)/3)*Pi*G[w^(-2), r62, r62, w^2] - 
 (8*G[0, w]*G[w^(-2), r62, r62, w^2])/3 + 
 (76*G[0, w^2]*G[w^(-2), r62, r62, w^2])/3 + 
 (16*G[1, r7]*G[w^(-2), r62, r62, w^2])/3 + 
 (16*G[1, w]*G[w^(-2), r62, r62, w^2])/3 - 
 (88*G[r61, w^2]*G[w^(-2), r62, r62, w^2])/3 - 
 (88*G[r62, w^2]*G[w^(-2), r62, r62, w^2])/3 + 
 9*G[w^(-2), w^2]*G[w^(-2), r62, r62, w^2] - 
 5*G[-w^(-1), w^2]*G[w^(-2), r62, r62, w^2] - 
 5*G[-w, w^2]*G[w^(-2), r62, r62, w^2] + 
 (((16*I)/3)*Pi + (8*G[0, w])/3 - (88*G[0, w^2])/3 - (16*G[1, r7])/3 - 
   (16*G[1, w])/3 + (88*G[r61, w^2])/3 + (88*G[r62, w^2])/3)*
  G[w^(-2), r62, r62, z3] + ((10*I)/3)*Pi*G[w^(-2), r62, w^(-2), w^2] + 
 G[0, -w]*G[w^(-2), r62, w^(-2), w^2] - 
 (10*G[0, w]*G[w^(-2), r62, w^(-2), w^2])/3 - 
 (44*G[0, w^2]*G[w^(-2), r62, w^(-2), w^2])/3 - 
 (13*G[1, r7]*G[w^(-2), r62, w^(-2), w^2])/3 - 
 2*G[1, -w]*G[w^(-2), r62, w^(-2), w^2] + 
 (20*G[1, w]*G[w^(-2), r62, w^(-2), w^2])/3 + 
 2*G[1, w^2]*G[w^(-2), r62, w^(-2), w^2] + 
 (41*G[r61, w^2]*G[w^(-2), r62, w^(-2), w^2])/3 + 
 (41*G[r62, w^2]*G[w^(-2), r62, w^(-2), w^2])/3 + 
 (((-10*I)/3)*Pi - G[0, -w] + (10*G[0, w])/3 + (44*G[0, w^2])/3 + 
   (13*G[1, r7])/3 + 2*G[1, -w] - (20*G[1, w])/3 - 2*G[1, w^2] - 
   (41*G[r61, w^2])/3 - (41*G[r62, w^2])/3)*G[w^(-2), r62, w^(-2), z3] + 
 ((8*I)/3)*Pi*G[w^(-2), r62, -w^(-1), w^2] - 
 (G[0, -w]*G[w^(-2), r62, -w^(-1), w^2])/3 - 
 (8*G[0, w]*G[w^(-2), r62, -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[w^(-2), r62, -w^(-1), w^2])/3 - 
 (G[1, r7]*G[w^(-2), r62, -w^(-1), w^2])/3 + 
 (2*G[1, -w]*G[w^(-2), r62, -w^(-1), w^2])/3 + 
 (16*G[1, w]*G[w^(-2), r62, -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[w^(-2), r62, -w^(-1), w^2])/3 + 
 (((-8*I)/3)*Pi + G[0, -w]/3 + (8*G[0, w])/3 - (7*G[0, w^2])/3 + G[1, r7]/3 - 
   (2*G[1, -w])/3 - (16*G[1, w])/3 + (14*G[1, w^2])/3)*
  G[w^(-2), r62, -w^(-1), z3] + ((8*I)/3)*Pi*G[w^(-2), r62, -w, w^2] - 
 (G[0, -w]*G[w^(-2), r62, -w, w^2])/3 - (8*G[0, w]*G[w^(-2), r62, -w, w^2])/
  3 + (7*G[0, w^2]*G[w^(-2), r62, -w, w^2])/3 - 
 (G[1, r7]*G[w^(-2), r62, -w, w^2])/3 + (2*G[1, -w]*G[w^(-2), r62, -w, w^2])/
  3 + (16*G[1, w]*G[w^(-2), r62, -w, w^2])/3 - 
 (14*G[1, w^2]*G[w^(-2), r62, -w, w^2])/3 + 
 (((-8*I)/3)*Pi + G[0, -w]/3 + (8*G[0, w])/3 - (7*G[0, w^2])/3 + G[1, r7]/3 - 
   (2*G[1, -w])/3 - (16*G[1, w])/3 + (14*G[1, w^2])/3)*
  G[w^(-2), r62, -w, z3] + ((10*I)/3)*Pi*G[w^(-2), r62, w^2, w^2] + 
 G[0, -w]*G[w^(-2), r62, w^2, w^2] - (10*G[0, w]*G[w^(-2), r62, w^2, w^2])/
  3 - (29*G[0, w^2]*G[w^(-2), r62, w^2, w^2])/3 - 
 (13*G[1, r7]*G[w^(-2), r62, w^2, w^2])/3 - 
 2*G[1, -w]*G[w^(-2), r62, w^2, w^2] + (20*G[1, w]*G[w^(-2), r62, w^2, w^2])/
  3 + 2*G[1, w^2]*G[w^(-2), r62, w^2, w^2] + 
 (41*G[r61, w^2]*G[w^(-2), r62, w^2, w^2])/3 + 
 (41*G[r62, w^2]*G[w^(-2), r62, w^2, w^2])/3 + 
 (3*G[w^(-2), w^2]*G[w^(-2), r62, w^2, w^2])/2 - 
 (13*G[-w^(-1), w^2]*G[w^(-2), r62, w^2, w^2])/2 - 
 (13*G[-w, w^2]*G[w^(-2), r62, w^2, w^2])/2 + 
 (((-10*I)/3)*Pi - G[0, -w] + (10*G[0, w])/3 + (44*G[0, w^2])/3 + 
   (13*G[1, r7])/3 + 2*G[1, -w] - (20*G[1, w])/3 - 2*G[1, w^2] - 
   (41*G[r61, w^2])/3 - (41*G[r62, w^2])/3)*G[w^(-2), r62, w^2, z3] - 
 ((7*I)/3)*Pi*G[w^(-2), w^(-2), 0, w^2] + 
 (5*G[0, -w]*G[w^(-2), w^(-2), 0, w^2])/18 - 
 G[0, w]*G[w^(-2), w^(-2), 0, w^2] + 
 (149*G[0, w^2]*G[w^(-2), w^(-2), 0, w^2])/9 + 
 (73*G[1, r7]*G[w^(-2), w^(-2), 0, w^2])/18 - 
 (5*G[1, -w]*G[w^(-2), w^(-2), 0, w^2])/9 + 
 2*G[1, w]*G[w^(-2), w^(-2), 0, w^2] - 
 (31*G[1, w^2]*G[w^(-2), w^(-2), 0, w^2])/9 - 
 (59*G[r61, w^2]*G[w^(-2), w^(-2), 0, w^2])/6 - 
 (59*G[r62, w^2]*G[w^(-2), w^(-2), 0, w^2])/6 + 
 (3*G[w^(-2), w^2]*G[w^(-2), w^(-2), 0, w^2])/2 - 
 (13*G[-w^(-1), w^2]*G[w^(-2), w^(-2), 0, w^2])/2 - 
 (13*G[-w, w^2]*G[w^(-2), w^(-2), 0, w^2])/2 + 
 (((7*I)/3)*Pi - (5*G[0, -w])/18 + G[0, w] - (104*G[0, w^2])/9 - 
   (73*G[1, r7])/18 + (5*G[1, -w])/9 - 2*G[1, w] + (31*G[1, w^2])/9 + 
   (59*G[r61, w^2])/6 + (59*G[r62, w^2])/6)*G[w^(-2), w^(-2), 0, z3] + 
 ((22*I)/3)*Pi*G[w^(-2), w^(-2), 1, w^2] - 
 (26*G[0, -w]*G[w^(-2), w^(-2), 1, w^2])/9 - 
 (22*G[0, w]*G[w^(-2), w^(-2), 1, w^2])/3 - 
 (10*G[0, w^2]*G[w^(-2), w^(-2), 1, w^2])/9 - 
 (40*G[1, r7]*G[w^(-2), w^(-2), 1, w^2])/9 + 
 (52*G[1, -w]*G[w^(-2), w^(-2), 1, w^2])/9 + 
 (44*G[1, w]*G[w^(-2), w^(-2), 1, w^2])/3 - 
 (52*G[1, w^2]*G[w^(-2), w^(-2), 1, w^2])/9 + 
 4*G[r61, w^2]*G[w^(-2), w^(-2), 1, w^2] + 
 4*G[r62, w^2]*G[w^(-2), w^(-2), 1, w^2] + 
 (((-22*I)/3)*Pi + (26*G[0, -w])/9 + (22*G[0, w])/3 + (10*G[0, w^2])/9 + 
   (40*G[1, r7])/9 - (52*G[1, -w])/9 - (44*G[1, w])/3 + (52*G[1, w^2])/9 - 
   4*G[r61, w^2] - 4*G[r62, w^2])*G[w^(-2), w^(-2), 1, z3] + 
 ((4*I)/3)*Pi*G[w^(-2), w^(-2), r61, w^2] + 
 2*G[0, w]*G[w^(-2), w^(-2), r61, w^2] - 
 (49*G[0, w^2]*G[w^(-2), w^(-2), r61, w^2])/3 - 
 (10*G[1, r7]*G[w^(-2), w^(-2), r61, w^2])/3 - 
 4*G[1, w]*G[w^(-2), w^(-2), r61, w^2] + 
 4*G[1, w^2]*G[w^(-2), w^(-2), r61, w^2] + 
 (28*G[r61, w^2]*G[w^(-2), w^(-2), r61, w^2])/3 + 
 (28*G[r62, w^2]*G[w^(-2), w^(-2), r61, w^2])/3 - 
 (3*G[w^(-2), w^2]*G[w^(-2), w^(-2), r61, w^2])/2 + 
 (13*G[-w^(-1), w^2]*G[w^(-2), w^(-2), r61, w^2])/2 + 
 (13*G[-w, w^2]*G[w^(-2), w^(-2), r61, w^2])/2 + 
 (((-4*I)/3)*Pi - 2*G[0, w] + (34*G[0, w^2])/3 + (10*G[1, r7])/3 + 
   4*G[1, w] - 4*G[1, w^2] - (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*
  G[w^(-2), w^(-2), r61, z3] + ((4*I)/3)*Pi*G[w^(-2), w^(-2), r62, w^2] + 
 2*G[0, w]*G[w^(-2), w^(-2), r62, w^2] - 
 (49*G[0, w^2]*G[w^(-2), w^(-2), r62, w^2])/3 - 
 (10*G[1, r7]*G[w^(-2), w^(-2), r62, w^2])/3 - 
 4*G[1, w]*G[w^(-2), w^(-2), r62, w^2] + 
 4*G[1, w^2]*G[w^(-2), w^(-2), r62, w^2] + 
 (28*G[r61, w^2]*G[w^(-2), w^(-2), r62, w^2])/3 + 
 (28*G[r62, w^2]*G[w^(-2), w^(-2), r62, w^2])/3 - 
 (3*G[w^(-2), w^2]*G[w^(-2), w^(-2), r62, w^2])/2 + 
 (13*G[-w^(-1), w^2]*G[w^(-2), w^(-2), r62, w^2])/2 + 
 (13*G[-w, w^2]*G[w^(-2), w^(-2), r62, w^2])/2 + 
 (((-4*I)/3)*Pi - 2*G[0, w] + (34*G[0, w^2])/3 + (10*G[1, r7])/3 + 
   4*G[1, w] - 4*G[1, w^2] - (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*
  G[w^(-2), w^(-2), r62, z3] - ((4*I)/3)*Pi*G[w^(-2), w^(-2), w^(-2), w^2] + 
 (7*G[0, -w]*G[w^(-2), w^(-2), w^(-2), w^2])/12 + 
 (4*G[0, w]*G[w^(-2), w^(-2), w^(-2), w^2])/3 + 
 (11*G[0, w^2]*G[w^(-2), w^(-2), w^(-2), w^2])/12 + 
 (3*G[1, r7]*G[w^(-2), w^(-2), w^(-2), w^2])/4 - 
 (7*G[1, -w]*G[w^(-2), w^(-2), w^(-2), w^2])/6 - 
 (8*G[1, w]*G[w^(-2), w^(-2), w^(-2), w^2])/3 + 
 (7*G[1, w^2]*G[w^(-2), w^(-2), w^(-2), w^2])/6 - 
 (3*G[r61, w^2]*G[w^(-2), w^(-2), w^(-2), w^2])/2 - 
 (3*G[r62, w^2]*G[w^(-2), w^(-2), w^(-2), w^2])/2 + 
 (((4*I)/3)*Pi - (7*G[0, -w])/12 - (4*G[0, w])/3 - (11*G[0, w^2])/12 - 
   (3*G[1, r7])/4 + (7*G[1, -w])/6 + (8*G[1, w])/3 - (7*G[1, w^2])/6 + 
   (3*G[r61, w^2])/2 + (3*G[r62, w^2])/2)*G[w^(-2), w^(-2), w^(-2), z3] - 
 ((4*I)/3)*Pi*G[w^(-2), w^(-2), -w^(-1), w^2] + 
 (7*G[0, -w]*G[w^(-2), w^(-2), -w^(-1), w^2])/12 + 
 (4*G[0, w]*G[w^(-2), w^(-2), -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[w^(-2), w^(-2), -w^(-1), w^2])/12 + 
 (3*G[1, r7]*G[w^(-2), w^(-2), -w^(-1), w^2])/4 - 
 (7*G[1, -w]*G[w^(-2), w^(-2), -w^(-1), w^2])/6 - 
 (8*G[1, w]*G[w^(-2), w^(-2), -w^(-1), w^2])/3 + 
 (7*G[1, w^2]*G[w^(-2), w^(-2), -w^(-1), w^2])/6 + 
 (((4*I)/3)*Pi - (7*G[0, -w])/12 - (4*G[0, w])/3 + (7*G[0, w^2])/12 - 
   (3*G[1, r7])/4 + (7*G[1, -w])/6 + (8*G[1, w])/3 - (7*G[1, w^2])/6)*
  G[w^(-2), w^(-2), -w^(-1), z3] - ((4*I)/3)*Pi*G[w^(-2), w^(-2), -w, w^2] + 
 (7*G[0, -w]*G[w^(-2), w^(-2), -w, w^2])/12 + 
 (4*G[0, w]*G[w^(-2), w^(-2), -w, w^2])/3 - 
 (7*G[0, w^2]*G[w^(-2), w^(-2), -w, w^2])/12 + 
 (3*G[1, r7]*G[w^(-2), w^(-2), -w, w^2])/4 - 
 (7*G[1, -w]*G[w^(-2), w^(-2), -w, w^2])/6 - 
 (8*G[1, w]*G[w^(-2), w^(-2), -w, w^2])/3 + 
 (7*G[1, w^2]*G[w^(-2), w^(-2), -w, w^2])/6 + 
 (((4*I)/3)*Pi - (7*G[0, -w])/12 - (4*G[0, w])/3 + (7*G[0, w^2])/12 - 
   (3*G[1, r7])/4 + (7*G[1, -w])/6 + (8*G[1, w])/3 - (7*G[1, w^2])/6)*
  G[w^(-2), w^(-2), -w, z3] - ((4*I)/3)*Pi*G[w^(-2), w^(-2), w^2, w^2] + 
 (7*G[0, -w]*G[w^(-2), w^(-2), w^2, w^2])/12 + 
 (4*G[0, w]*G[w^(-2), w^(-2), w^2, w^2])/3 + 
 (11*G[0, w^2]*G[w^(-2), w^(-2), w^2, w^2])/12 + 
 (3*G[1, r7]*G[w^(-2), w^(-2), w^2, w^2])/4 - 
 (7*G[1, -w]*G[w^(-2), w^(-2), w^2, w^2])/6 - 
 (8*G[1, w]*G[w^(-2), w^(-2), w^2, w^2])/3 + 
 (7*G[1, w^2]*G[w^(-2), w^(-2), w^2, w^2])/6 - 
 (3*G[r61, w^2]*G[w^(-2), w^(-2), w^2, w^2])/2 - 
 (3*G[r62, w^2]*G[w^(-2), w^(-2), w^2, w^2])/2 + 
 (((4*I)/3)*Pi - (7*G[0, -w])/12 - (4*G[0, w])/3 - (11*G[0, w^2])/12 - 
   (3*G[1, r7])/4 + (7*G[1, -w])/6 + (8*G[1, w])/3 - (7*G[1, w^2])/6 + 
   (3*G[r61, w^2])/2 + (3*G[r62, w^2])/2)*G[w^(-2), w^(-2), w^2, z3] - 
 (2*G[w^(-2), w^2]*G[w^(-2), -w^(-1), 0, -w])/3 + 
 (2*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), 0, -w])/3 + 
 (2*G[-w, w^2]*G[w^(-2), -w^(-1), 0, -w])/3 - 
 ((13*I)/3)*Pi*G[w^(-2), -w^(-1), 0, w^2] + 
 (59*G[0, -w]*G[w^(-2), -w^(-1), 0, w^2])/18 + 
 (10*G[0, w]*G[w^(-2), -w^(-1), 0, w^2])/3 - 
 (221*G[0, w^2]*G[w^(-2), -w^(-1), 0, w^2])/18 + 
 (G[1, r7]*G[w^(-2), -w^(-1), 0, w^2])/18 - 
 (59*G[1, -w]*G[w^(-2), -w^(-1), 0, w^2])/9 - 
 (8*G[1, w]*G[w^(-2), -w^(-1), 0, w^2])/3 + 
 (77*G[1, w^2]*G[w^(-2), -w^(-1), 0, w^2])/9 + 
 4*G[r61, w^2]*G[w^(-2), -w^(-1), 0, w^2] + 
 4*G[r62, w^2]*G[w^(-2), -w^(-1), 0, w^2] + 
 (2*G[w^(-2), w^2]*G[w^(-2), -w^(-1), 0, w^2])/3 + 
 (46*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), 0, w^2])/3 - 
 (26*G[-w, w^2]*G[w^(-2), -w^(-1), 0, w^2])/3 + 
 (((13*I)/3)*Pi - (59*G[0, -w])/18 - (10*G[0, w])/3 + (149*G[0, w^2])/18 - 
   G[1, r7]/18 + (59*G[1, -w])/9 + (8*G[1, w])/3 - (77*G[1, w^2])/9 - 
   4*G[r61, w^2] - 4*G[r62, w^2])*G[w^(-2), -w^(-1), 0, z3] + 
 (4*G[w^(-2), w^2]*G[w^(-2), -w^(-1), 1, -w])/3 - 
 (4*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), 1, -w])/3 - 
 (4*G[-w, w^2]*G[w^(-2), -w^(-1), 1, -w])/3 - 
 ((2*I)/3)*Pi*G[w^(-2), -w^(-1), 1, w^2] - 
 (8*G[0, -w]*G[w^(-2), -w^(-1), 1, w^2])/9 + 
 (8*G[0, w]*G[w^(-2), -w^(-1), 1, w^2])/3 + 
 (134*G[0, w^2]*G[w^(-2), -w^(-1), 1, w^2])/9 + 
 (32*G[1, r7]*G[w^(-2), -w^(-1), 1, w^2])/9 + 
 (16*G[1, -w]*G[w^(-2), -w^(-1), 1, w^2])/9 - 
 (16*G[1, w]*G[w^(-2), -w^(-1), 1, w^2])/3 - 
 (52*G[1, w^2]*G[w^(-2), -w^(-1), 1, w^2])/9 - 
 4*G[r61, w^2]*G[w^(-2), -w^(-1), 1, w^2] - 
 4*G[r62, w^2]*G[w^(-2), -w^(-1), 1, w^2] - 
 (4*G[w^(-2), w^2]*G[w^(-2), -w^(-1), 1, w^2])/3 - 
 (92*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), 1, w^2])/3 + 
 (52*G[-w, w^2]*G[w^(-2), -w^(-1), 1, w^2])/3 + 
 (((2*I)/3)*Pi + (8*G[0, -w])/9 - (8*G[0, w])/3 - (62*G[0, w^2])/9 - 
   (32*G[1, r7])/9 - (16*G[1, -w])/9 + (16*G[1, w])/3 + (52*G[1, w^2])/9 + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[w^(-2), -w^(-1), 1, z3] + 
 ((4*I)/3)*Pi*G[w^(-2), -w^(-1), r61, w^2] + 
 (2*G[0, w]*G[w^(-2), -w^(-1), r61, w^2])/3 + 
 4*G[0, w^2]*G[w^(-2), -w^(-1), r61, w^2] + 
 (2*G[1, r7]*G[w^(-2), -w^(-1), r61, w^2])/3 - 
 (4*G[1, w]*G[w^(-2), -w^(-1), r61, w^2])/3 - 
 4*G[1, w^2]*G[w^(-2), -w^(-1), r61, w^2] - 
 2*G[r61, w^2]*G[w^(-2), -w^(-1), r61, w^2] - 
 2*G[r62, w^2]*G[w^(-2), -w^(-1), r61, w^2] + 
 (((-4*I)/3)*Pi - (2*G[0, w])/3 - 4*G[0, w^2] - (2*G[1, r7])/3 + 
   (4*G[1, w])/3 + 4*G[1, w^2] + 2*G[r61, w^2] + 2*G[r62, w^2])*
  G[w^(-2), -w^(-1), r61, z3] + ((4*I)/3)*Pi*G[w^(-2), -w^(-1), r62, w^2] + 
 (2*G[0, w]*G[w^(-2), -w^(-1), r62, w^2])/3 + 
 4*G[0, w^2]*G[w^(-2), -w^(-1), r62, w^2] + 
 (2*G[1, r7]*G[w^(-2), -w^(-1), r62, w^2])/3 - 
 (4*G[1, w]*G[w^(-2), -w^(-1), r62, w^2])/3 - 
 4*G[1, w^2]*G[w^(-2), -w^(-1), r62, w^2] - 
 2*G[r61, w^2]*G[w^(-2), -w^(-1), r62, w^2] - 
 2*G[r62, w^2]*G[w^(-2), -w^(-1), r62, w^2] + 
 (((-4*I)/3)*Pi - (2*G[0, w])/3 - 4*G[0, w^2] - (2*G[1, r7])/3 + 
   (4*G[1, w])/3 + 4*G[1, w^2] + 2*G[r61, w^2] + 2*G[r62, w^2])*
  G[w^(-2), -w^(-1), r62, z3] + ((5*I)/3)*Pi*G[w^(-2), -w^(-1), w^(-2), 
   w^2] - (5*G[0, -w]*G[w^(-2), -w^(-1), w^(-2), w^2])/12 - 
 (5*G[0, w]*G[w^(-2), -w^(-1), w^(-2), w^2])/3 + 
 (5*G[0, w^2]*G[w^(-2), -w^(-1), w^(-2), w^2])/12 - 
 (5*G[1, r7]*G[w^(-2), -w^(-1), w^(-2), w^2])/4 + 
 (5*G[1, -w]*G[w^(-2), -w^(-1), w^(-2), w^2])/6 + 
 (10*G[1, w]*G[w^(-2), -w^(-1), w^(-2), w^2])/3 - 
 (5*G[1, w^2]*G[w^(-2), -w^(-1), w^(-2), w^2])/6 + 
 (((-5*I)/3)*Pi + (5*G[0, -w])/12 + (5*G[0, w])/3 - (5*G[0, w^2])/12 + 
   (5*G[1, r7])/4 - (5*G[1, -w])/6 - (10*G[1, w])/3 + (5*G[1, w^2])/6)*
  G[w^(-2), -w^(-1), w^(-2), z3] + 
 ((5*I)/3)*Pi*G[w^(-2), -w^(-1), -w^(-1), w^2] - 
 (5*G[0, -w]*G[w^(-2), -w^(-1), -w^(-1), w^2])/12 - 
 (5*G[0, w]*G[w^(-2), -w^(-1), -w^(-1), w^2])/3 + 
 (5*G[0, w^2]*G[w^(-2), -w^(-1), -w^(-1), w^2])/12 - 
 (5*G[1, r7]*G[w^(-2), -w^(-1), -w^(-1), w^2])/4 + 
 (5*G[1, -w]*G[w^(-2), -w^(-1), -w^(-1), w^2])/6 + 
 (10*G[1, w]*G[w^(-2), -w^(-1), -w^(-1), w^2])/3 - 
 (5*G[1, w^2]*G[w^(-2), -w^(-1), -w^(-1), w^2])/6 + 
 (((-5*I)/3)*Pi + (5*G[0, -w])/12 + (5*G[0, w])/3 - (5*G[0, w^2])/12 + 
   (5*G[1, r7])/4 - (5*G[1, -w])/6 - (10*G[1, w])/3 + (5*G[1, w^2])/6)*
  G[w^(-2), -w^(-1), -w^(-1), z3] + 
 ((5*I)/3)*Pi*G[w^(-2), -w^(-1), -w, w^2] - 
 (53*G[0, -w]*G[w^(-2), -w^(-1), -w, w^2])/12 - 
 (5*G[0, w]*G[w^(-2), -w^(-1), -w, w^2])/3 + 
 (5*G[0, w^2]*G[w^(-2), -w^(-1), -w, w^2])/12 - 
 (5*G[1, r7]*G[w^(-2), -w^(-1), -w, w^2])/4 + 
 (53*G[1, -w]*G[w^(-2), -w^(-1), -w, w^2])/6 + 
 (10*G[1, w]*G[w^(-2), -w^(-1), -w, w^2])/3 - 
 (5*G[1, w^2]*G[w^(-2), -w^(-1), -w, w^2])/6 + 
 (((-5*I)/3)*Pi + (53*G[0, -w])/12 + (5*G[0, w])/3 - (5*G[0, w^2])/12 + 
   (5*G[1, r7])/4 - (53*G[1, -w])/6 - (10*G[1, w])/3 + (5*G[1, w^2])/6)*
  G[w^(-2), -w^(-1), -w, z3] + ((5*I)/3)*Pi*G[w^(-2), -w^(-1), w^2, w^2] - 
 (5*G[0, -w]*G[w^(-2), -w^(-1), w^2, w^2])/12 - 
 (5*G[0, w]*G[w^(-2), -w^(-1), w^2, w^2])/3 + 
 (5*G[0, w^2]*G[w^(-2), -w^(-1), w^2, w^2])/12 - 
 (5*G[1, r7]*G[w^(-2), -w^(-1), w^2, w^2])/4 + 
 (5*G[1, -w]*G[w^(-2), -w^(-1), w^2, w^2])/6 + 
 (10*G[1, w]*G[w^(-2), -w^(-1), w^2, w^2])/3 - 
 (5*G[1, w^2]*G[w^(-2), -w^(-1), w^2, w^2])/6 + 
 (((-5*I)/3)*Pi + (5*G[0, -w])/12 + (5*G[0, w])/3 - (5*G[0, w^2])/12 + 
   (5*G[1, r7])/4 - (5*G[1, -w])/6 - (10*G[1, w])/3 + (5*G[1, w^2])/6)*
  G[w^(-2), -w^(-1), w^2, z3] - ((13*I)/3)*Pi*G[w^(-2), -w, 0, w^2] + 
 (59*G[0, -w]*G[w^(-2), -w, 0, w^2])/18 - (2*G[0, w]*G[w^(-2), -w, 0, w^2])/
  3 - (149*G[0, w^2]*G[w^(-2), -w, 0, w^2])/18 + 
 (G[1, r7]*G[w^(-2), -w, 0, w^2])/18 - (59*G[1, -w]*G[w^(-2), -w, 0, w^2])/
  9 - (8*G[1, w]*G[w^(-2), -w, 0, w^2])/3 + 
 (77*G[1, w^2]*G[w^(-2), -w, 0, w^2])/9 + 
 4*G[r61, w^2]*G[w^(-2), -w, 0, w^2] + 4*G[r62, w^2]*G[w^(-2), -w, 0, w^2] + 
 (((13*I)/3)*Pi - (59*G[0, -w])/18 + (2*G[0, w])/3 + (149*G[0, w^2])/18 - 
   G[1, r7]/18 + (59*G[1, -w])/9 + (8*G[1, w])/3 - (77*G[1, w^2])/9 - 
   4*G[r61, w^2] - 4*G[r62, w^2])*G[w^(-2), -w, 0, z3] - 
 ((2*I)/3)*Pi*G[w^(-2), -w, 1, w^2] - (8*G[0, -w]*G[w^(-2), -w, 1, w^2])/9 + 
 (8*G[0, w]*G[w^(-2), -w, 1, w^2])/3 + (62*G[0, w^2]*G[w^(-2), -w, 1, w^2])/
  9 + (32*G[1, r7]*G[w^(-2), -w, 1, w^2])/9 + 
 (16*G[1, -w]*G[w^(-2), -w, 1, w^2])/9 - (16*G[1, w]*G[w^(-2), -w, 1, w^2])/
  3 - (52*G[1, w^2]*G[w^(-2), -w, 1, w^2])/9 - 
 4*G[r61, w^2]*G[w^(-2), -w, 1, w^2] - 4*G[r62, w^2]*G[w^(-2), -w, 1, w^2] + 
 (((2*I)/3)*Pi + (8*G[0, -w])/9 - (8*G[0, w])/3 - (62*G[0, w^2])/9 - 
   (32*G[1, r7])/9 - (16*G[1, -w])/9 + (16*G[1, w])/3 + (52*G[1, w^2])/9 + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[w^(-2), -w, 1, z3] + 
 ((4*I)/3)*Pi*G[w^(-2), -w, r61, w^2] + (2*G[0, w]*G[w^(-2), -w, r61, w^2])/
  3 + 4*G[0, w^2]*G[w^(-2), -w, r61, w^2] + 
 (2*G[1, r7]*G[w^(-2), -w, r61, w^2])/3 - (4*G[1, w]*G[w^(-2), -w, r61, w^2])/
  3 - 4*G[1, w^2]*G[w^(-2), -w, r61, w^2] - 
 2*G[r61, w^2]*G[w^(-2), -w, r61, w^2] - 
 2*G[r62, w^2]*G[w^(-2), -w, r61, w^2] + 
 (((-4*I)/3)*Pi - (2*G[0, w])/3 - 4*G[0, w^2] - (2*G[1, r7])/3 + 
   (4*G[1, w])/3 + 4*G[1, w^2] + 2*G[r61, w^2] + 2*G[r62, w^2])*
  G[w^(-2), -w, r61, z3] + ((4*I)/3)*Pi*G[w^(-2), -w, r62, w^2] + 
 (2*G[0, w]*G[w^(-2), -w, r62, w^2])/3 + 
 4*G[0, w^2]*G[w^(-2), -w, r62, w^2] + (2*G[1, r7]*G[w^(-2), -w, r62, w^2])/
  3 - (4*G[1, w]*G[w^(-2), -w, r62, w^2])/3 - 
 4*G[1, w^2]*G[w^(-2), -w, r62, w^2] - 
 2*G[r61, w^2]*G[w^(-2), -w, r62, w^2] - 
 2*G[r62, w^2]*G[w^(-2), -w, r62, w^2] + 
 (((-4*I)/3)*Pi - (2*G[0, w])/3 - 4*G[0, w^2] - (2*G[1, r7])/3 + 
   (4*G[1, w])/3 + 4*G[1, w^2] + 2*G[r61, w^2] + 2*G[r62, w^2])*
  G[w^(-2), -w, r62, z3] + ((5*I)/3)*Pi*G[w^(-2), -w, w^(-2), w^2] - 
 (5*G[0, -w]*G[w^(-2), -w, w^(-2), w^2])/12 - 
 (5*G[0, w]*G[w^(-2), -w, w^(-2), w^2])/3 + 
 (5*G[0, w^2]*G[w^(-2), -w, w^(-2), w^2])/12 - 
 (5*G[1, r7]*G[w^(-2), -w, w^(-2), w^2])/4 + 
 (5*G[1, -w]*G[w^(-2), -w, w^(-2), w^2])/6 + 
 (10*G[1, w]*G[w^(-2), -w, w^(-2), w^2])/3 - 
 (5*G[1, w^2]*G[w^(-2), -w, w^(-2), w^2])/6 + 
 (((-5*I)/3)*Pi + (5*G[0, -w])/12 + (5*G[0, w])/3 - (5*G[0, w^2])/12 + 
   (5*G[1, r7])/4 - (5*G[1, -w])/6 - (10*G[1, w])/3 + (5*G[1, w^2])/6)*
  G[w^(-2), -w, w^(-2), z3] + ((5*I)/3)*Pi*G[w^(-2), -w, -w^(-1), w^2] - 
 (53*G[0, -w]*G[w^(-2), -w, -w^(-1), w^2])/12 - 
 (5*G[0, w]*G[w^(-2), -w, -w^(-1), w^2])/3 + 
 (5*G[0, w^2]*G[w^(-2), -w, -w^(-1), w^2])/12 - 
 (5*G[1, r7]*G[w^(-2), -w, -w^(-1), w^2])/4 + 
 (53*G[1, -w]*G[w^(-2), -w, -w^(-1), w^2])/6 + 
 (10*G[1, w]*G[w^(-2), -w, -w^(-1), w^2])/3 - 
 (5*G[1, w^2]*G[w^(-2), -w, -w^(-1), w^2])/6 + 
 (((-5*I)/3)*Pi + (53*G[0, -w])/12 + (5*G[0, w])/3 - (5*G[0, w^2])/12 + 
   (5*G[1, r7])/4 - (53*G[1, -w])/6 - (10*G[1, w])/3 + (5*G[1, w^2])/6)*
  G[w^(-2), -w, -w^(-1), z3] + ((5*I)/3)*Pi*G[w^(-2), -w, -w, w^2] - 
 (5*G[0, -w]*G[w^(-2), -w, -w, w^2])/12 - (5*G[0, w]*G[w^(-2), -w, -w, w^2])/
  3 + (5*G[0, w^2]*G[w^(-2), -w, -w, w^2])/12 - 
 (5*G[1, r7]*G[w^(-2), -w, -w, w^2])/4 + (5*G[1, -w]*G[w^(-2), -w, -w, w^2])/
  6 + (10*G[1, w]*G[w^(-2), -w, -w, w^2])/3 - 
 (5*G[1, w^2]*G[w^(-2), -w, -w, w^2])/6 + 
 (((-5*I)/3)*Pi + (5*G[0, -w])/12 + (5*G[0, w])/3 - (5*G[0, w^2])/12 + 
   (5*G[1, r7])/4 - (5*G[1, -w])/6 - (10*G[1, w])/3 + (5*G[1, w^2])/6)*
  G[w^(-2), -w, -w, z3] + ((5*I)/3)*Pi*G[w^(-2), -w, w^2, w^2] - 
 (5*G[0, -w]*G[w^(-2), -w, w^2, w^2])/12 - 
 (5*G[0, w]*G[w^(-2), -w, w^2, w^2])/3 + 
 (5*G[0, w^2]*G[w^(-2), -w, w^2, w^2])/12 - 
 (5*G[1, r7]*G[w^(-2), -w, w^2, w^2])/4 + 
 (5*G[1, -w]*G[w^(-2), -w, w^2, w^2])/6 + 
 (10*G[1, w]*G[w^(-2), -w, w^2, w^2])/3 - 
 (5*G[1, w^2]*G[w^(-2), -w, w^2, w^2])/6 + 
 (((-5*I)/3)*Pi + (5*G[0, -w])/12 + (5*G[0, w])/3 - (5*G[0, w^2])/12 + 
   (5*G[1, r7])/4 - (5*G[1, -w])/6 - (10*G[1, w])/3 + (5*G[1, w^2])/6)*
  G[w^(-2), -w, w^2, z3] - ((7*I)/3)*Pi*G[w^(-2), w^2, 0, w^2] + 
 (5*G[0, -w]*G[w^(-2), w^2, 0, w^2])/18 - G[0, w]*G[w^(-2), w^2, 0, w^2] + 
 (104*G[0, w^2]*G[w^(-2), w^2, 0, w^2])/9 + 
 (73*G[1, r7]*G[w^(-2), w^2, 0, w^2])/18 - 
 (5*G[1, -w]*G[w^(-2), w^2, 0, w^2])/9 + 2*G[1, w]*G[w^(-2), w^2, 0, w^2] - 
 (31*G[1, w^2]*G[w^(-2), w^2, 0, w^2])/9 - 
 (59*G[r61, w^2]*G[w^(-2), w^2, 0, w^2])/6 - 
 (59*G[r62, w^2]*G[w^(-2), w^2, 0, w^2])/6 + 
 (((7*I)/3)*Pi - (5*G[0, -w])/18 + G[0, w] - (104*G[0, w^2])/9 - 
   (73*G[1, r7])/18 + (5*G[1, -w])/9 - 2*G[1, w] + (31*G[1, w^2])/9 + 
   (59*G[r61, w^2])/6 + (59*G[r62, w^2])/6)*G[w^(-2), w^2, 0, z3] + 
 ((22*I)/3)*Pi*G[w^(-2), w^2, 1, w^2] - (26*G[0, -w]*G[w^(-2), w^2, 1, w^2])/
  9 - (22*G[0, w]*G[w^(-2), w^2, 1, w^2])/3 - 
 (10*G[0, w^2]*G[w^(-2), w^2, 1, w^2])/9 - 
 (40*G[1, r7]*G[w^(-2), w^2, 1, w^2])/9 + 
 (52*G[1, -w]*G[w^(-2), w^2, 1, w^2])/9 + (44*G[1, w]*G[w^(-2), w^2, 1, w^2])/
  3 - (52*G[1, w^2]*G[w^(-2), w^2, 1, w^2])/9 + 
 4*G[r61, w^2]*G[w^(-2), w^2, 1, w^2] + 
 4*G[r62, w^2]*G[w^(-2), w^2, 1, w^2] + 
 (((-22*I)/3)*Pi + (26*G[0, -w])/9 + (22*G[0, w])/3 + (10*G[0, w^2])/9 + 
   (40*G[1, r7])/9 - (52*G[1, -w])/9 - (44*G[1, w])/3 + (52*G[1, w^2])/9 - 
   4*G[r61, w^2] - 4*G[r62, w^2])*G[w^(-2), w^2, 1, z3] + 
 ((4*I)/3)*Pi*G[w^(-2), w^2, r61, w^2] + 2*G[0, w]*G[w^(-2), w^2, r61, w^2] - 
 (34*G[0, w^2]*G[w^(-2), w^2, r61, w^2])/3 - 
 (10*G[1, r7]*G[w^(-2), w^2, r61, w^2])/3 - 
 4*G[1, w]*G[w^(-2), w^2, r61, w^2] + 4*G[1, w^2]*G[w^(-2), w^2, r61, w^2] + 
 (28*G[r61, w^2]*G[w^(-2), w^2, r61, w^2])/3 + 
 (28*G[r62, w^2]*G[w^(-2), w^2, r61, w^2])/3 + 
 (((-4*I)/3)*Pi - 2*G[0, w] + (34*G[0, w^2])/3 + (10*G[1, r7])/3 + 
   4*G[1, w] - 4*G[1, w^2] - (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*
  G[w^(-2), w^2, r61, z3] + ((4*I)/3)*Pi*G[w^(-2), w^2, r62, w^2] + 
 2*G[0, w]*G[w^(-2), w^2, r62, w^2] - (34*G[0, w^2]*G[w^(-2), w^2, r62, w^2])/
  3 - (10*G[1, r7]*G[w^(-2), w^2, r62, w^2])/3 - 
 4*G[1, w]*G[w^(-2), w^2, r62, w^2] + 4*G[1, w^2]*G[w^(-2), w^2, r62, w^2] + 
 (28*G[r61, w^2]*G[w^(-2), w^2, r62, w^2])/3 + 
 (28*G[r62, w^2]*G[w^(-2), w^2, r62, w^2])/3 + 
 (((-4*I)/3)*Pi - 2*G[0, w] + (34*G[0, w^2])/3 + (10*G[1, r7])/3 + 
   4*G[1, w] - 4*G[1, w^2] - (28*G[r61, w^2])/3 - (28*G[r62, w^2])/3)*
  G[w^(-2), w^2, r62, z3] - ((4*I)/3)*Pi*G[w^(-2), w^2, w^(-2), w^2] + 
 (7*G[0, -w]*G[w^(-2), w^2, w^(-2), w^2])/12 + 
 (4*G[0, w]*G[w^(-2), w^2, w^(-2), w^2])/3 + 
 (11*G[0, w^2]*G[w^(-2), w^2, w^(-2), w^2])/12 + 
 (3*G[1, r7]*G[w^(-2), w^2, w^(-2), w^2])/4 - 
 (7*G[1, -w]*G[w^(-2), w^2, w^(-2), w^2])/6 - 
 (8*G[1, w]*G[w^(-2), w^2, w^(-2), w^2])/3 + 
 (7*G[1, w^2]*G[w^(-2), w^2, w^(-2), w^2])/6 - 
 (3*G[r61, w^2]*G[w^(-2), w^2, w^(-2), w^2])/2 - 
 (3*G[r62, w^2]*G[w^(-2), w^2, w^(-2), w^2])/2 + 
 (((4*I)/3)*Pi - (7*G[0, -w])/12 - (4*G[0, w])/3 - (11*G[0, w^2])/12 - 
   (3*G[1, r7])/4 + (7*G[1, -w])/6 + (8*G[1, w])/3 - (7*G[1, w^2])/6 + 
   (3*G[r61, w^2])/2 + (3*G[r62, w^2])/2)*G[w^(-2), w^2, w^(-2), z3] - 
 ((4*I)/3)*Pi*G[w^(-2), w^2, -w^(-1), w^2] + 
 (7*G[0, -w]*G[w^(-2), w^2, -w^(-1), w^2])/12 + 
 (4*G[0, w]*G[w^(-2), w^2, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[w^(-2), w^2, -w^(-1), w^2])/12 + 
 (3*G[1, r7]*G[w^(-2), w^2, -w^(-1), w^2])/4 - 
 (7*G[1, -w]*G[w^(-2), w^2, -w^(-1), w^2])/6 - 
 (8*G[1, w]*G[w^(-2), w^2, -w^(-1), w^2])/3 + 
 (7*G[1, w^2]*G[w^(-2), w^2, -w^(-1), w^2])/6 + 
 (((4*I)/3)*Pi - (7*G[0, -w])/12 - (4*G[0, w])/3 + (7*G[0, w^2])/12 - 
   (3*G[1, r7])/4 + (7*G[1, -w])/6 + (8*G[1, w])/3 - (7*G[1, w^2])/6)*
  G[w^(-2), w^2, -w^(-1), z3] - ((4*I)/3)*Pi*G[w^(-2), w^2, -w, w^2] + 
 (7*G[0, -w]*G[w^(-2), w^2, -w, w^2])/12 + 
 (4*G[0, w]*G[w^(-2), w^2, -w, w^2])/3 - 
 (7*G[0, w^2]*G[w^(-2), w^2, -w, w^2])/12 + 
 (3*G[1, r7]*G[w^(-2), w^2, -w, w^2])/4 - 
 (7*G[1, -w]*G[w^(-2), w^2, -w, w^2])/6 - (8*G[1, w]*G[w^(-2), w^2, -w, w^2])/
  3 + (7*G[1, w^2]*G[w^(-2), w^2, -w, w^2])/6 + 
 (((4*I)/3)*Pi - (7*G[0, -w])/12 - (4*G[0, w])/3 + (7*G[0, w^2])/12 - 
   (3*G[1, r7])/4 + (7*G[1, -w])/6 + (8*G[1, w])/3 - (7*G[1, w^2])/6)*
  G[w^(-2), w^2, -w, z3] - ((4*I)/3)*Pi*G[w^(-2), w^2, w^2, w^2] + 
 (7*G[0, -w]*G[w^(-2), w^2, w^2, w^2])/12 + 
 (4*G[0, w]*G[w^(-2), w^2, w^2, w^2])/3 + 
 (11*G[0, w^2]*G[w^(-2), w^2, w^2, w^2])/12 + 
 (3*G[1, r7]*G[w^(-2), w^2, w^2, w^2])/4 - 
 (7*G[1, -w]*G[w^(-2), w^2, w^2, w^2])/6 - 
 (8*G[1, w]*G[w^(-2), w^2, w^2, w^2])/3 + 
 (7*G[1, w^2]*G[w^(-2), w^2, w^2, w^2])/6 - 
 (3*G[r61, w^2]*G[w^(-2), w^2, w^2, w^2])/2 - 
 (3*G[r62, w^2]*G[w^(-2), w^2, w^2, w^2])/2 + 
 (((4*I)/3)*Pi - (7*G[0, -w])/12 - (4*G[0, w])/3 - (11*G[0, w^2])/12 - 
   (3*G[1, r7])/4 + (7*G[1, -w])/6 + (8*G[1, w])/3 - (7*G[1, w^2])/6 + 
   (3*G[r61, w^2])/2 + (3*G[r62, w^2])/2)*G[w^(-2), w^2, w^2, z3] - 
 12*G[0, w]*G[-w^(-1), -1, 0, w^2] + 12*G[0, w]*G[-w^(-1), -1, 0, z3] - 
 12*G[0, -w]*G[-w^(-1), -1, -w^(-1), w^2] + 
 24*G[1, -w]*G[-w^(-1), -1, -w^(-1), w^2] + (12*G[0, -w] - 24*G[1, -w])*
  G[-w^(-1), -1, -w^(-1), z3] + 12*G[0, -w]*G[-w^(-1), -1, -w, w^2] - 
 24*G[1, -w]*G[-w^(-1), -1, -w, w^2] + (-12*G[0, -w] + 24*G[1, -w])*
  G[-w^(-1), -1, -w, z3] - 12*G[0, w^2]*G[-w^(-1), 0, 0, -w] - 
 (2*G[w^(-2), w^2]*G[-w^(-1), 0, 0, -w])/3 + 
 (38*G[-w^(-1), w^2]*G[-w^(-1), 0, 0, -w])/3 + 
 (38*G[-w, w^2]*G[-w^(-1), 0, 0, -w])/3 - 
 ((20*I)/3)*Pi*G[-w^(-1), 0, 0, w^2] + (14*G[0, -w]*G[-w^(-1), 0, 0, w^2])/
  9 + (16*G[0, w]*G[-w^(-1), 0, 0, w^2])/3 + 
 (479*G[0, w^2]*G[-w^(-1), 0, 0, w^2])/18 + (G[1, r7]*G[-w^(-1), 0, 0, w^2])/
  9 - (28*G[1, -w]*G[-w^(-1), 0, 0, w^2])/9 - 
 (32*G[1, w]*G[-w^(-1), 0, 0, w^2])/3 + (118*G[1, w^2]*G[-w^(-1), 0, 0, w^2])/
  9 - (115*G[r61, w^2]*G[-w^(-1), 0, 0, w^2])/6 - 
 (115*G[r62, w^2]*G[-w^(-1), 0, 0, w^2])/6 - 
 (13*G[w^(-2), w^2]*G[-w^(-1), 0, 0, w^2])/3 + 
 (7*G[-w^(-1), w^2]*G[-w^(-1), 0, 0, w^2])/3 - 
 (65*G[-w, w^2]*G[-w^(-1), 0, 0, w^2])/3 + 
 (((20*I)/3)*Pi - (14*G[0, -w])/9 - (16*G[0, w])/3 - (227*G[0, w^2])/18 - 
   G[1, r7]/9 + (28*G[1, -w])/9 + (32*G[1, w])/3 - (118*G[1, w^2])/9 + 
   (115*G[r61, w^2])/6 + (115*G[r62, w^2])/6)*G[-w^(-1), 0, 0, z3] + 
 24*G[0, w^2]*G[-w^(-1), 0, 1, -w] + (16*G[w^(-2), w^2]*G[-w^(-1), 0, 1, -w])/
  3 - (88*G[-w^(-1), w^2]*G[-w^(-1), 0, 1, -w])/3 - 
 (88*G[-w, w^2]*G[-w^(-1), 0, 1, -w])/3 - (28*I)*Pi*G[-w^(-1), 0, 1, w^2] + 
 (248*G[0, -w]*G[-w^(-1), 0, 1, w^2])/9 + 24*G[0, w]*G[-w^(-1), 0, 1, w^2] - 
 (284*G[0, w^2]*G[-w^(-1), 0, 1, w^2])/9 + 
 (184*G[1, r7]*G[-w^(-1), 0, 1, w^2])/9 - 
 (496*G[1, -w]*G[-w^(-1), 0, 1, w^2])/9 - 48*G[1, w]*G[-w^(-1), 0, 1, w^2] + 
 (136*G[1, w^2]*G[-w^(-1), 0, 1, w^2])/9 - 
 (10*G[w^(-2), w^2]*G[-w^(-1), 0, 1, w^2])/3 + 
 (10*G[-w^(-1), w^2]*G[-w^(-1), 0, 1, w^2])/3 + 
 (154*G[-w, w^2]*G[-w^(-1), 0, 1, w^2])/3 + 
 ((28*I)*Pi - (248*G[0, -w])/9 - 24*G[0, w] + (68*G[0, w^2])/9 - 
   (184*G[1, r7])/9 + (496*G[1, -w])/9 + 48*G[1, w] - (136*G[1, w^2])/9)*
  G[-w^(-1), 0, 1, z3] - 2*G[w^(-2), w^2]*G[-w^(-1), 0, r61, -w] + 
 2*G[-w^(-1), w^2]*G[-w^(-1), 0, r61, -w] + 
 2*G[-w, w^2]*G[-w^(-1), 0, r61, -w] - 
 ((16*I)/3)*Pi*G[-w^(-1), 0, r61, w^2] + (26*G[0, w]*G[-w^(-1), 0, r61, w^2])/
  3 - 26*G[0, w^2]*G[-w^(-1), 0, r61, w^2] + 
 (16*G[1, r7]*G[-w^(-1), 0, r61, w^2])/3 - 
 (52*G[1, w]*G[-w^(-1), 0, r61, w^2])/3 + 
 24*G[r61, w^2]*G[-w^(-1), 0, r61, w^2] + 
 24*G[r62, w^2]*G[-w^(-1), 0, r61, w^2] + 
 6*G[w^(-2), w^2]*G[-w^(-1), 0, r61, w^2] - 
 4*G[-w^(-1), w^2]*G[-w^(-1), 0, r61, w^2] - 
 4*G[-w, w^2]*G[-w^(-1), 0, r61, w^2] + 
 (((16*I)/3)*Pi - (26*G[0, w])/3 + 24*G[0, w^2] - (16*G[1, r7])/3 + 
   (52*G[1, w])/3 - 24*G[r61, w^2] - 24*G[r62, w^2])*G[-w^(-1), 0, r61, z3] - 
 2*G[w^(-2), w^2]*G[-w^(-1), 0, r62, -w] + 
 2*G[-w^(-1), w^2]*G[-w^(-1), 0, r62, -w] + 
 2*G[-w, w^2]*G[-w^(-1), 0, r62, -w] - 
 ((16*I)/3)*Pi*G[-w^(-1), 0, r62, w^2] + (26*G[0, w]*G[-w^(-1), 0, r62, w^2])/
  3 - 26*G[0, w^2]*G[-w^(-1), 0, r62, w^2] + 
 (16*G[1, r7]*G[-w^(-1), 0, r62, w^2])/3 - 
 (52*G[1, w]*G[-w^(-1), 0, r62, w^2])/3 + 
 24*G[r61, w^2]*G[-w^(-1), 0, r62, w^2] + 
 24*G[r62, w^2]*G[-w^(-1), 0, r62, w^2] + 
 6*G[w^(-2), w^2]*G[-w^(-1), 0, r62, w^2] - 
 4*G[-w^(-1), w^2]*G[-w^(-1), 0, r62, w^2] - 
 4*G[-w, w^2]*G[-w^(-1), 0, r62, w^2] + 
 (((16*I)/3)*Pi - (26*G[0, w])/3 + 24*G[0, w^2] - (16*G[1, r7])/3 + 
   (52*G[1, w])/3 - 24*G[r61, w^2] - 24*G[r62, w^2])*G[-w^(-1), 0, r62, z3] + 
 ((40*I)/3)*Pi*G[-w^(-1), 0, w^(-2), w^2] - 
 (17*G[0, -w]*G[-w^(-1), 0, w^(-2), w^2])/6 - 
 (40*G[0, w]*G[-w^(-1), 0, w^(-2), w^2])/3 + 
 (23*G[0, w^2]*G[-w^(-1), 0, w^(-2), w^2])/3 - 
 (21*G[1, r7]*G[-w^(-1), 0, w^(-2), w^2])/2 + 
 (17*G[1, -w]*G[-w^(-1), 0, w^(-2), w^2])/3 + 
 (80*G[1, w]*G[-w^(-1), 0, w^(-2), w^2])/3 - 
 (17*G[1, w^2]*G[-w^(-1), 0, w^(-2), w^2])/3 - 
 (29*G[r61, w^2]*G[-w^(-1), 0, w^(-2), w^2])/6 - 
 (29*G[r62, w^2]*G[-w^(-1), 0, w^(-2), w^2])/6 + 
 (((-40*I)/3)*Pi + (17*G[0, -w])/6 + (40*G[0, w])/3 - (23*G[0, w^2])/3 + 
   (21*G[1, r7])/2 - (17*G[1, -w])/3 - (80*G[1, w])/3 + (17*G[1, w^2])/3 + 
   (29*G[r61, w^2])/6 + (29*G[r62, w^2])/6)*G[-w^(-1), 0, w^(-2), z3] + 
 ((38*I)/3)*Pi*G[-w^(-1), 0, -w^(-1), w^2] - 
 (25*G[0, -w]*G[-w^(-1), 0, -w^(-1), w^2])/2 - 
 (38*G[0, w]*G[-w^(-1), 0, -w^(-1), w^2])/3 + 
 (15*G[0, w^2]*G[-w^(-1), 0, -w^(-1), w^2])/2 - 
 (31*G[1, r7]*G[-w^(-1), 0, -w^(-1), w^2])/6 + 
 25*G[1, -w]*G[-w^(-1), 0, -w^(-1), w^2] + 
 (76*G[1, w]*G[-w^(-1), 0, -w^(-1), w^2])/3 - 
 15*G[1, w^2]*G[-w^(-1), 0, -w^(-1), w^2] + 
 (((-38*I)/3)*Pi + (25*G[0, -w])/2 + (38*G[0, w])/3 - (15*G[0, w^2])/2 + 
   (31*G[1, r7])/6 - 25*G[1, -w] - (76*G[1, w])/3 + 15*G[1, w^2])*
  G[-w^(-1), 0, -w^(-1), z3] - 4*G[0, w^2]*G[-w^(-1), 0, -w, -w] - 
 (5*G[w^(-2), w^2]*G[-w^(-1), 0, -w, -w])/3 + 
 (17*G[-w^(-1), w^2]*G[-w^(-1), 0, -w, -w])/3 + 
 (17*G[-w, w^2]*G[-w^(-1), 0, -w, -w])/3 + 
 ((38*I)/3)*Pi*G[-w^(-1), 0, -w, w^2] - (25*G[0, -w]*G[-w^(-1), 0, -w, w^2])/
  2 - (38*G[0, w]*G[-w^(-1), 0, -w, w^2])/3 + 
 (15*G[0, w^2]*G[-w^(-1), 0, -w, w^2])/2 - 
 (31*G[1, r7]*G[-w^(-1), 0, -w, w^2])/6 + 
 25*G[1, -w]*G[-w^(-1), 0, -w, w^2] + (76*G[1, w]*G[-w^(-1), 0, -w, w^2])/3 - 
 15*G[1, w^2]*G[-w^(-1), 0, -w, w^2] + 
 (((-38*I)/3)*Pi + (25*G[0, -w])/2 + (38*G[0, w])/3 - (15*G[0, w^2])/2 + 
   (31*G[1, r7])/6 - 25*G[1, -w] - (76*G[1, w])/3 + 15*G[1, w^2])*
  G[-w^(-1), 0, -w, z3] + ((40*I)/3)*Pi*G[-w^(-1), 0, w^2, w^2] - 
 (17*G[0, -w]*G[-w^(-1), 0, w^2, w^2])/6 - 
 (40*G[0, w]*G[-w^(-1), 0, w^2, w^2])/3 + 
 (23*G[0, w^2]*G[-w^(-1), 0, w^2, w^2])/3 - 
 (21*G[1, r7]*G[-w^(-1), 0, w^2, w^2])/2 + 
 (17*G[1, -w]*G[-w^(-1), 0, w^2, w^2])/3 + 
 (80*G[1, w]*G[-w^(-1), 0, w^2, w^2])/3 - 
 (17*G[1, w^2]*G[-w^(-1), 0, w^2, w^2])/3 - 
 (29*G[r61, w^2]*G[-w^(-1), 0, w^2, w^2])/6 - 
 (29*G[r62, w^2]*G[-w^(-1), 0, w^2, w^2])/6 + 
 (((-40*I)/3)*Pi + (17*G[0, -w])/6 + (40*G[0, w])/3 - (23*G[0, w^2])/3 + 
   (21*G[1, r7])/2 - (17*G[1, -w])/3 - (80*G[1, w])/3 + (17*G[1, w^2])/3 + 
   (29*G[r61, w^2])/6 + (29*G[r62, w^2])/6)*G[-w^(-1), 0, w^2, z3] + 
 16*G[0, w^2]*G[-w^(-1), 1, 0, -w] + (4*G[w^(-2), w^2]*G[-w^(-1), 1, 0, -w])/
  3 - (52*G[-w^(-1), w^2]*G[-w^(-1), 1, 0, -w])/3 - 
 (52*G[-w, w^2]*G[-w^(-1), 1, 0, -w])/3 + (4*I)*Pi*G[-w^(-1), 1, 0, w^2] + 
 (14*G[0, -w]*G[-w^(-1), 1, 0, w^2])/3 - 20*G[0, w]*G[-w^(-1), 1, 0, w^2] - 
 (44*G[0, w^2]*G[-w^(-1), 1, 0, w^2])/3 + (4*G[1, r7]*G[-w^(-1), 1, 0, w^2])/
  3 - (28*G[1, -w]*G[-w^(-1), 1, 0, w^2])/3 + 
 24*G[1, w]*G[-w^(-1), 1, 0, w^2] - (32*G[1, w^2]*G[-w^(-1), 1, 0, w^2])/3 + 
 4*G[r61, w^2]*G[-w^(-1), 1, 0, w^2] + 4*G[r62, w^2]*G[-w^(-1), 1, 0, w^2] + 
 (14*G[w^(-2), w^2]*G[-w^(-1), 1, 0, w^2])/3 - 
 (14*G[-w^(-1), w^2]*G[-w^(-1), 1, 0, w^2])/3 + 
 (82*G[-w, w^2]*G[-w^(-1), 1, 0, w^2])/3 + 
 ((-4*I)*Pi - (14*G[0, -w])/3 + 20*G[0, w] - (4*G[0, w^2])/3 - 
   (4*G[1, r7])/3 + (28*G[1, -w])/3 - 24*G[1, w] + (32*G[1, w^2])/3 - 
   4*G[r61, w^2] - 4*G[r62, w^2])*G[-w^(-1), 1, 0, z3] - 
 32*G[0, w^2]*G[-w^(-1), 1, 1, -w] - (8*G[w^(-2), w^2]*G[-w^(-1), 1, 1, -w])/
  3 + (104*G[-w^(-1), w^2]*G[-w^(-1), 1, 1, -w])/3 + 
 (104*G[-w, w^2]*G[-w^(-1), 1, 1, -w])/3 + 
 ((176*I)/3)*Pi*G[-w^(-1), 1, 1, w^2] - (176*G[0, -w]*G[-w^(-1), 1, 1, w^2])/
  3 - (128*G[0, w]*G[-w^(-1), 1, 1, w^2])/3 + 
 (176*G[0, w^2]*G[-w^(-1), 1, 1, w^2])/3 - 
 32*G[1, r7]*G[-w^(-1), 1, 1, w^2] + (352*G[1, -w]*G[-w^(-1), 1, 1, w^2])/3 + 
 (256*G[1, w]*G[-w^(-1), 1, 1, w^2])/3 - 
 (160*G[1, w^2]*G[-w^(-1), 1, 1, w^2])/3 - 
 (4*G[w^(-2), w^2]*G[-w^(-1), 1, 1, w^2])/3 + 
 (4*G[-w^(-1), w^2]*G[-w^(-1), 1, 1, w^2])/3 - 
 (188*G[-w, w^2]*G[-w^(-1), 1, 1, w^2])/3 + 
 (((-176*I)/3)*Pi + (176*G[0, -w])/3 + (128*G[0, w])/3 - (80*G[0, w^2])/3 + 
   32*G[1, r7] - (352*G[1, -w])/3 - (256*G[1, w])/3 + (160*G[1, w^2])/3)*
  G[-w^(-1), 1, 1, z3] + ((16*I)/3)*Pi*G[-w^(-1), 1, r61, w^2] - 
 (16*G[0, w]*G[-w^(-1), 1, r61, w^2])/3 - 
 (16*G[1, r7]*G[-w^(-1), 1, r61, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), 1, r61, w^2])/3 - 
 4*G[w^(-2), w^2]*G[-w^(-1), 1, r61, w^2] + 
 4*G[-w^(-1), w^2]*G[-w^(-1), 1, r61, w^2] + 
 4*G[-w, w^2]*G[-w^(-1), 1, r61, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w^(-1), 1, r61, z3] + ((16*I)/3)*Pi*G[-w^(-1), 1, r62, w^2] - 
 (16*G[0, w]*G[-w^(-1), 1, r62, w^2])/3 - 
 (16*G[1, r7]*G[-w^(-1), 1, r62, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), 1, r62, w^2])/3 - 
 4*G[w^(-2), w^2]*G[-w^(-1), 1, r62, w^2] + 
 4*G[-w^(-1), w^2]*G[-w^(-1), 1, r62, w^2] + 
 4*G[-w, w^2]*G[-w^(-1), 1, r62, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w^(-1), 1, r62, z3] - ((58*I)/3)*Pi*G[-w^(-1), 1, w^(-2), w^2] + 
 8*G[0, -w]*G[-w^(-1), 1, w^(-2), w^2] + 
 (58*G[0, w]*G[-w^(-1), 1, w^(-2), w^2])/3 - 
 4*G[0, w^2]*G[-w^(-1), 1, w^(-2), w^2] + 
 (34*G[1, r7]*G[-w^(-1), 1, w^(-2), w^2])/3 - 
 16*G[1, -w]*G[-w^(-1), 1, w^(-2), w^2] - 
 (116*G[1, w]*G[-w^(-1), 1, w^(-2), w^2])/3 + 
 16*G[1, w^2]*G[-w^(-1), 1, w^(-2), w^2] - 
 4*G[r61, w^2]*G[-w^(-1), 1, w^(-2), w^2] - 
 4*G[r62, w^2]*G[-w^(-1), 1, w^(-2), w^2] + 
 (((58*I)/3)*Pi - 8*G[0, -w] - (58*G[0, w])/3 + 4*G[0, w^2] - 
   (34*G[1, r7])/3 + 16*G[1, -w] + (116*G[1, w])/3 - 16*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w^(-1), 1, w^(-2), z3] - 
 ((58*I)/3)*Pi*G[-w^(-1), 1, -w^(-1), w^2] + 
 (26*G[0, -w]*G[-w^(-1), 1, -w^(-1), w^2])/3 + 
 (58*G[0, w]*G[-w^(-1), 1, -w^(-1), w^2])/3 - 
 (32*G[0, w^2]*G[-w^(-1), 1, -w^(-1), w^2])/3 + 
 (26*G[1, r7]*G[-w^(-1), 1, -w^(-1), w^2])/3 - 
 (52*G[1, -w]*G[-w^(-1), 1, -w^(-1), w^2])/3 - 
 (116*G[1, w]*G[-w^(-1), 1, -w^(-1), w^2])/3 + 
 (64*G[1, w^2]*G[-w^(-1), 1, -w^(-1), w^2])/3 + 
 (((58*I)/3)*Pi - (26*G[0, -w])/3 - (58*G[0, w])/3 + (32*G[0, w^2])/3 - 
   (26*G[1, r7])/3 + (52*G[1, -w])/3 + (116*G[1, w])/3 - (64*G[1, w^2])/3)*
  G[-w^(-1), 1, -w^(-1), z3] + 8*G[0, w^2]*G[-w^(-1), 1, -w, -w] + 
 (10*G[w^(-2), w^2]*G[-w^(-1), 1, -w, -w])/3 - 
 (34*G[-w^(-1), w^2]*G[-w^(-1), 1, -w, -w])/3 - 
 (34*G[-w, w^2]*G[-w^(-1), 1, -w, -w])/3 - 
 ((58*I)/3)*Pi*G[-w^(-1), 1, -w, w^2] + (74*G[0, -w]*G[-w^(-1), 1, -w, w^2])/
  3 + (58*G[0, w]*G[-w^(-1), 1, -w, w^2])/3 - 
 (32*G[0, w^2]*G[-w^(-1), 1, -w, w^2])/3 + 
 (26*G[1, r7]*G[-w^(-1), 1, -w, w^2])/3 - 
 (148*G[1, -w]*G[-w^(-1), 1, -w, w^2])/3 - 
 (116*G[1, w]*G[-w^(-1), 1, -w, w^2])/3 + 
 (64*G[1, w^2]*G[-w^(-1), 1, -w, w^2])/3 + 
 (((58*I)/3)*Pi - (74*G[0, -w])/3 - (58*G[0, w])/3 + (32*G[0, w^2])/3 - 
   (26*G[1, r7])/3 + (148*G[1, -w])/3 + (116*G[1, w])/3 - (64*G[1, w^2])/3)*
  G[-w^(-1), 1, -w, z3] - ((58*I)/3)*Pi*G[-w^(-1), 1, w^2, w^2] + 
 8*G[0, -w]*G[-w^(-1), 1, w^2, w^2] + (58*G[0, w]*G[-w^(-1), 1, w^2, w^2])/
  3 - 4*G[0, w^2]*G[-w^(-1), 1, w^2, w^2] + 
 (34*G[1, r7]*G[-w^(-1), 1, w^2, w^2])/3 - 
 16*G[1, -w]*G[-w^(-1), 1, w^2, w^2] - (116*G[1, w]*G[-w^(-1), 1, w^2, w^2])/
  3 + 16*G[1, w^2]*G[-w^(-1), 1, w^2, w^2] - 
 4*G[r61, w^2]*G[-w^(-1), 1, w^2, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), 1, w^2, w^2] + 
 (((58*I)/3)*Pi - 8*G[0, -w] - (58*G[0, w])/3 + 4*G[0, w^2] - 
   (34*G[1, r7])/3 + 16*G[1, -w] + (116*G[1, w])/3 - 16*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w^(-1), 1, w^2, z3] - 
 2*G[w^(-2), w^2]*G[-w^(-1), r61, 0, -w] + 
 2*G[-w^(-1), w^2]*G[-w^(-1), r61, 0, -w] + 
 2*G[-w, w^2]*G[-w^(-1), r61, 0, -w] - (2*I)*Pi*G[-w^(-1), r61, 0, w^2] + 
 (2*G[0, -w]*G[-w^(-1), r61, 0, w^2])/3 + 2*G[0, w]*G[-w^(-1), r61, 0, w^2] - 
 19*G[0, w^2]*G[-w^(-1), r61, 0, w^2] + (10*G[1, r7]*G[-w^(-1), r61, 0, w^2])/
  3 - (4*G[1, -w]*G[-w^(-1), r61, 0, w^2])/3 - 
 4*G[1, w]*G[-w^(-1), r61, 0, w^2] - (8*G[1, w^2]*G[-w^(-1), r61, 0, w^2])/
  3 + (55*G[r61, w^2]*G[-w^(-1), r61, 0, w^2])/3 + 
 (55*G[r62, w^2]*G[-w^(-1), r61, 0, w^2])/3 + 
 6*G[w^(-2), w^2]*G[-w^(-1), r61, 0, w^2] - 
 4*G[-w^(-1), w^2]*G[-w^(-1), r61, 0, w^2] - 
 4*G[-w, w^2]*G[-w^(-1), r61, 0, w^2] + 
 ((2*I)*Pi - (2*G[0, -w])/3 - 2*G[0, w] + 17*G[0, w^2] - (10*G[1, r7])/3 + 
   (4*G[1, -w])/3 + 4*G[1, w] + (8*G[1, w^2])/3 - (55*G[r61, w^2])/3 - 
   (55*G[r62, w^2])/3)*G[-w^(-1), r61, 0, z3] + 
 ((16*I)/3)*Pi*G[-w^(-1), r61, 1, w^2] - (16*G[0, w]*G[-w^(-1), r61, 1, w^2])/
  3 - (16*G[1, r7]*G[-w^(-1), r61, 1, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), r61, 1, w^2])/3 - 
 4*G[w^(-2), w^2]*G[-w^(-1), r61, 1, w^2] + 
 4*G[-w^(-1), w^2]*G[-w^(-1), r61, 1, w^2] + 
 4*G[-w, w^2]*G[-w^(-1), r61, 1, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w^(-1), r61, 1, z3] + 2*G[w^(-2), w^2]*G[-w^(-1), r61, r61, -w] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), r61, r61, -w] - 
 2*G[-w, w^2]*G[-w^(-1), r61, r61, -w] + 
 ((16*I)/3)*Pi*G[-w^(-1), r61, r61, w^2] - 
 (16*G[0, w]*G[-w^(-1), r61, r61, w^2])/3 + 
 (62*G[0, w^2]*G[-w^(-1), r61, r61, w^2])/3 - 
 (16*G[1, r7]*G[-w^(-1), r61, r61, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), r61, r61, w^2])/3 - 
 (56*G[r61, w^2]*G[-w^(-1), r61, r61, w^2])/3 - 
 (56*G[r62, w^2]*G[-w^(-1), r61, r61, w^2])/3 - 
 4*G[w^(-2), w^2]*G[-w^(-1), r61, r61, w^2] + 
 2*G[-w^(-1), w^2]*G[-w^(-1), r61, r61, w^2] + 
 2*G[-w, w^2]*G[-w^(-1), r61, r61, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w^(-1), r61, r61, z3] + 2*G[w^(-2), w^2]*G[-w^(-1), r61, r62, -w] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), r61, r62, -w] - 
 2*G[-w, w^2]*G[-w^(-1), r61, r62, -w] + 
 ((16*I)/3)*Pi*G[-w^(-1), r61, r62, w^2] - 
 (16*G[0, w]*G[-w^(-1), r61, r62, w^2])/3 + 
 (62*G[0, w^2]*G[-w^(-1), r61, r62, w^2])/3 - 
 (16*G[1, r7]*G[-w^(-1), r61, r62, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), r61, r62, w^2])/3 - 
 (56*G[r61, w^2]*G[-w^(-1), r61, r62, w^2])/3 - 
 (56*G[r62, w^2]*G[-w^(-1), r61, r62, w^2])/3 - 
 4*G[w^(-2), w^2]*G[-w^(-1), r61, r62, w^2] + 
 2*G[-w^(-1), w^2]*G[-w^(-1), r61, r62, w^2] + 
 2*G[-w, w^2]*G[-w^(-1), r61, r62, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w^(-1), r61, r62, z3] - ((10*I)/3)*Pi*G[-w^(-1), r61, w^(-2), w^2] - 
 G[0, -w]*G[-w^(-1), r61, w^(-2), w^2] + 
 (10*G[0, w]*G[-w^(-1), r61, w^(-2), w^2])/3 + 
 (2*G[0, w^2]*G[-w^(-1), r61, w^(-2), w^2])/3 + 
 (13*G[1, r7]*G[-w^(-1), r61, w^(-2), w^2])/3 + 
 2*G[1, -w]*G[-w^(-1), r61, w^(-2), w^2] - 
 (20*G[1, w]*G[-w^(-1), r61, w^(-2), w^2])/3 - 
 2*G[1, w^2]*G[-w^(-1), r61, w^(-2), w^2] + 
 (G[r61, w^2]*G[-w^(-1), r61, w^(-2), w^2])/3 + 
 (G[r62, w^2]*G[-w^(-1), r61, w^(-2), w^2])/3 + 
 (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (2*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] - 
   G[r61, w^2]/3 - G[r62, w^2]/3)*G[-w^(-1), r61, w^(-2), z3] - 
 ((8*I)/3)*Pi*G[-w^(-1), r61, -w^(-1), w^2] + 
 (G[0, -w]*G[-w^(-1), r61, -w^(-1), w^2])/3 + 
 (8*G[0, w]*G[-w^(-1), r61, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[-w^(-1), r61, -w^(-1), w^2])/3 + 
 (G[1, r7]*G[-w^(-1), r61, -w^(-1), w^2])/3 - 
 (2*G[1, -w]*G[-w^(-1), r61, -w^(-1), w^2])/3 - 
 (16*G[1, w]*G[-w^(-1), r61, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[-w^(-1), r61, -w^(-1), w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*
  G[-w^(-1), r61, -w^(-1), z3] - ((8*I)/3)*Pi*G[-w^(-1), r61, -w, w^2] + 
 (G[0, -w]*G[-w^(-1), r61, -w, w^2])/3 + (8*G[0, w]*G[-w^(-1), r61, -w, w^2])/
  3 - (7*G[0, w^2]*G[-w^(-1), r61, -w, w^2])/3 + 
 (G[1, r7]*G[-w^(-1), r61, -w, w^2])/3 - 
 (2*G[1, -w]*G[-w^(-1), r61, -w, w^2])/3 - 
 (16*G[1, w]*G[-w^(-1), r61, -w, w^2])/3 + 
 (14*G[1, w^2]*G[-w^(-1), r61, -w, w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*
  G[-w^(-1), r61, -w, z3] - ((10*I)/3)*Pi*G[-w^(-1), r61, w^2, w^2] - 
 G[0, -w]*G[-w^(-1), r61, w^2, w^2] + (10*G[0, w]*G[-w^(-1), r61, w^2, w^2])/
  3 + (2*G[0, w^2]*G[-w^(-1), r61, w^2, w^2])/3 + 
 (13*G[1, r7]*G[-w^(-1), r61, w^2, w^2])/3 + 
 2*G[1, -w]*G[-w^(-1), r61, w^2, w^2] - 
 (20*G[1, w]*G[-w^(-1), r61, w^2, w^2])/3 - 
 2*G[1, w^2]*G[-w^(-1), r61, w^2, w^2] + 
 (G[r61, w^2]*G[-w^(-1), r61, w^2, w^2])/3 + 
 (G[r62, w^2]*G[-w^(-1), r61, w^2, w^2])/3 + 
 (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (2*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] - 
   G[r61, w^2]/3 - G[r62, w^2]/3)*G[-w^(-1), r61, w^2, z3] - 
 2*G[w^(-2), w^2]*G[-w^(-1), r62, 0, -w] + 
 2*G[-w^(-1), w^2]*G[-w^(-1), r62, 0, -w] + 
 2*G[-w, w^2]*G[-w^(-1), r62, 0, -w] - (2*I)*Pi*G[-w^(-1), r62, 0, w^2] + 
 (2*G[0, -w]*G[-w^(-1), r62, 0, w^2])/3 + 2*G[0, w]*G[-w^(-1), r62, 0, w^2] - 
 19*G[0, w^2]*G[-w^(-1), r62, 0, w^2] + (10*G[1, r7]*G[-w^(-1), r62, 0, w^2])/
  3 - (4*G[1, -w]*G[-w^(-1), r62, 0, w^2])/3 - 
 4*G[1, w]*G[-w^(-1), r62, 0, w^2] - (8*G[1, w^2]*G[-w^(-1), r62, 0, w^2])/
  3 + (55*G[r61, w^2]*G[-w^(-1), r62, 0, w^2])/3 + 
 (55*G[r62, w^2]*G[-w^(-1), r62, 0, w^2])/3 + 
 6*G[w^(-2), w^2]*G[-w^(-1), r62, 0, w^2] - 
 4*G[-w^(-1), w^2]*G[-w^(-1), r62, 0, w^2] - 
 4*G[-w, w^2]*G[-w^(-1), r62, 0, w^2] + 
 ((2*I)*Pi - (2*G[0, -w])/3 - 2*G[0, w] + 17*G[0, w^2] - (10*G[1, r7])/3 + 
   (4*G[1, -w])/3 + 4*G[1, w] + (8*G[1, w^2])/3 - (55*G[r61, w^2])/3 - 
   (55*G[r62, w^2])/3)*G[-w^(-1), r62, 0, z3] + 
 ((16*I)/3)*Pi*G[-w^(-1), r62, 1, w^2] - (16*G[0, w]*G[-w^(-1), r62, 1, w^2])/
  3 - (16*G[1, r7]*G[-w^(-1), r62, 1, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), r62, 1, w^2])/3 - 
 4*G[w^(-2), w^2]*G[-w^(-1), r62, 1, w^2] + 
 4*G[-w^(-1), w^2]*G[-w^(-1), r62, 1, w^2] + 
 4*G[-w, w^2]*G[-w^(-1), r62, 1, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w^(-1), r62, 1, z3] + 2*G[w^(-2), w^2]*G[-w^(-1), r62, r61, -w] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), r62, r61, -w] - 
 2*G[-w, w^2]*G[-w^(-1), r62, r61, -w] + 
 ((16*I)/3)*Pi*G[-w^(-1), r62, r61, w^2] - 
 (16*G[0, w]*G[-w^(-1), r62, r61, w^2])/3 + 
 (62*G[0, w^2]*G[-w^(-1), r62, r61, w^2])/3 - 
 (16*G[1, r7]*G[-w^(-1), r62, r61, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), r62, r61, w^2])/3 - 
 (56*G[r61, w^2]*G[-w^(-1), r62, r61, w^2])/3 - 
 (56*G[r62, w^2]*G[-w^(-1), r62, r61, w^2])/3 - 
 4*G[w^(-2), w^2]*G[-w^(-1), r62, r61, w^2] + 
 2*G[-w^(-1), w^2]*G[-w^(-1), r62, r61, w^2] + 
 2*G[-w, w^2]*G[-w^(-1), r62, r61, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w^(-1), r62, r61, z3] + 2*G[w^(-2), w^2]*G[-w^(-1), r62, r62, -w] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), r62, r62, -w] - 
 2*G[-w, w^2]*G[-w^(-1), r62, r62, -w] + 
 ((16*I)/3)*Pi*G[-w^(-1), r62, r62, w^2] - 
 (16*G[0, w]*G[-w^(-1), r62, r62, w^2])/3 + 
 (62*G[0, w^2]*G[-w^(-1), r62, r62, w^2])/3 - 
 (16*G[1, r7]*G[-w^(-1), r62, r62, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), r62, r62, w^2])/3 - 
 (56*G[r61, w^2]*G[-w^(-1), r62, r62, w^2])/3 - 
 (56*G[r62, w^2]*G[-w^(-1), r62, r62, w^2])/3 - 
 4*G[w^(-2), w^2]*G[-w^(-1), r62, r62, w^2] + 
 2*G[-w^(-1), w^2]*G[-w^(-1), r62, r62, w^2] + 
 2*G[-w, w^2]*G[-w^(-1), r62, r62, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w^(-1), r62, r62, z3] - ((10*I)/3)*Pi*G[-w^(-1), r62, w^(-2), w^2] - 
 G[0, -w]*G[-w^(-1), r62, w^(-2), w^2] + 
 (10*G[0, w]*G[-w^(-1), r62, w^(-2), w^2])/3 + 
 (2*G[0, w^2]*G[-w^(-1), r62, w^(-2), w^2])/3 + 
 (13*G[1, r7]*G[-w^(-1), r62, w^(-2), w^2])/3 + 
 2*G[1, -w]*G[-w^(-1), r62, w^(-2), w^2] - 
 (20*G[1, w]*G[-w^(-1), r62, w^(-2), w^2])/3 - 
 2*G[1, w^2]*G[-w^(-1), r62, w^(-2), w^2] + 
 (G[r61, w^2]*G[-w^(-1), r62, w^(-2), w^2])/3 + 
 (G[r62, w^2]*G[-w^(-1), r62, w^(-2), w^2])/3 + 
 (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (2*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] - 
   G[r61, w^2]/3 - G[r62, w^2]/3)*G[-w^(-1), r62, w^(-2), z3] - 
 ((8*I)/3)*Pi*G[-w^(-1), r62, -w^(-1), w^2] + 
 (G[0, -w]*G[-w^(-1), r62, -w^(-1), w^2])/3 + 
 (8*G[0, w]*G[-w^(-1), r62, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[-w^(-1), r62, -w^(-1), w^2])/3 + 
 (G[1, r7]*G[-w^(-1), r62, -w^(-1), w^2])/3 - 
 (2*G[1, -w]*G[-w^(-1), r62, -w^(-1), w^2])/3 - 
 (16*G[1, w]*G[-w^(-1), r62, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[-w^(-1), r62, -w^(-1), w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*
  G[-w^(-1), r62, -w^(-1), z3] - ((8*I)/3)*Pi*G[-w^(-1), r62, -w, w^2] + 
 (G[0, -w]*G[-w^(-1), r62, -w, w^2])/3 + (8*G[0, w]*G[-w^(-1), r62, -w, w^2])/
  3 - (7*G[0, w^2]*G[-w^(-1), r62, -w, w^2])/3 + 
 (G[1, r7]*G[-w^(-1), r62, -w, w^2])/3 - 
 (2*G[1, -w]*G[-w^(-1), r62, -w, w^2])/3 - 
 (16*G[1, w]*G[-w^(-1), r62, -w, w^2])/3 + 
 (14*G[1, w^2]*G[-w^(-1), r62, -w, w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*
  G[-w^(-1), r62, -w, z3] - ((10*I)/3)*Pi*G[-w^(-1), r62, w^2, w^2] - 
 G[0, -w]*G[-w^(-1), r62, w^2, w^2] + (10*G[0, w]*G[-w^(-1), r62, w^2, w^2])/
  3 + (2*G[0, w^2]*G[-w^(-1), r62, w^2, w^2])/3 + 
 (13*G[1, r7]*G[-w^(-1), r62, w^2, w^2])/3 + 
 2*G[1, -w]*G[-w^(-1), r62, w^2, w^2] - 
 (20*G[1, w]*G[-w^(-1), r62, w^2, w^2])/3 - 
 2*G[1, w^2]*G[-w^(-1), r62, w^2, w^2] + 
 (G[r61, w^2]*G[-w^(-1), r62, w^2, w^2])/3 + 
 (G[r62, w^2]*G[-w^(-1), r62, w^2, w^2])/3 + 
 (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (2*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] - 
   G[r61, w^2]/3 - G[r62, w^2]/3)*G[-w^(-1), r62, w^2, z3] + 
 ((7*I)/3)*Pi*G[-w^(-1), w^(-2), 0, w^2] - 
 (131*G[0, -w]*G[-w^(-1), w^(-2), 0, w^2])/18 + 
 10*G[0, w]*G[-w^(-1), w^(-2), 0, w^2] - 
 (23*G[0, w^2]*G[-w^(-1), w^(-2), 0, w^2])/9 - 
 (73*G[1, r7]*G[-w^(-1), w^(-2), 0, w^2])/18 + 
 (131*G[1, -w]*G[-w^(-1), w^(-2), 0, w^2])/9 - 
 4*G[1, w]*G[-w^(-1), w^(-2), 0, w^2] + 
 (31*G[1, w^2]*G[-w^(-1), w^(-2), 0, w^2])/9 + 
 (5*G[r61, w^2]*G[-w^(-1), w^(-2), 0, w^2])/6 + 
 (5*G[r62, w^2]*G[-w^(-1), w^(-2), 0, w^2])/6 + 
 (((-7*I)/3)*Pi + (131*G[0, -w])/18 - 10*G[0, w] + (23*G[0, w^2])/9 + 
   (73*G[1, r7])/18 - (131*G[1, -w])/9 + 4*G[1, w] - (31*G[1, w^2])/9 - 
   (5*G[r61, w^2])/6 - (5*G[r62, w^2])/6)*G[-w^(-1), w^(-2), 0, z3] - 
 ((22*I)/3)*Pi*G[-w^(-1), w^(-2), 1, w^2] + 
 (8*G[0, -w]*G[-w^(-1), w^(-2), 1, w^2])/9 + 
 (16*G[0, w]*G[-w^(-1), w^(-2), 1, w^2])/3 + 
 (10*G[0, w^2]*G[-w^(-1), w^(-2), 1, w^2])/9 + 
 (40*G[1, r7]*G[-w^(-1), w^(-2), 1, w^2])/9 - 
 (16*G[1, -w]*G[-w^(-1), w^(-2), 1, w^2])/9 - 
 (32*G[1, w]*G[-w^(-1), w^(-2), 1, w^2])/3 + 
 (52*G[1, w^2]*G[-w^(-1), w^(-2), 1, w^2])/9 - 
 4*G[r61, w^2]*G[-w^(-1), w^(-2), 1, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), w^(-2), 1, w^2] + 
 (((22*I)/3)*Pi - (8*G[0, -w])/9 - (16*G[0, w])/3 - (10*G[0, w^2])/9 - 
   (40*G[1, r7])/9 + (16*G[1, -w])/9 + (32*G[1, w])/3 - (52*G[1, w^2])/9 + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w^(-1), w^(-2), 1, z3] - 
 ((4*I)/3)*Pi*G[-w^(-1), w^(-2), r61, w^2] - 
 2*G[0, w]*G[-w^(-1), w^(-2), r61, w^2] + 
 (22*G[0, w^2]*G[-w^(-1), w^(-2), r61, w^2])/3 + 
 (10*G[1, r7]*G[-w^(-1), w^(-2), r61, w^2])/3 + 
 4*G[1, w]*G[-w^(-1), w^(-2), r61, w^2] - 
 4*G[1, w^2]*G[-w^(-1), w^(-2), r61, w^2] - 
 (16*G[r61, w^2]*G[-w^(-1), w^(-2), r61, w^2])/3 - 
 (16*G[r62, w^2]*G[-w^(-1), w^(-2), r61, w^2])/3 + 
 (((4*I)/3)*Pi + 2*G[0, w] - (22*G[0, w^2])/3 - (10*G[1, r7])/3 - 4*G[1, w] + 
   4*G[1, w^2] + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w^(-1), w^(-2), r61, z3] - ((4*I)/3)*Pi*G[-w^(-1), w^(-2), r62, w^2] - 
 2*G[0, w]*G[-w^(-1), w^(-2), r62, w^2] + 
 (22*G[0, w^2]*G[-w^(-1), w^(-2), r62, w^2])/3 + 
 (10*G[1, r7]*G[-w^(-1), w^(-2), r62, w^2])/3 + 
 4*G[1, w]*G[-w^(-1), w^(-2), r62, w^2] - 
 4*G[1, w^2]*G[-w^(-1), w^(-2), r62, w^2] - 
 (16*G[r61, w^2]*G[-w^(-1), w^(-2), r62, w^2])/3 - 
 (16*G[r62, w^2]*G[-w^(-1), w^(-2), r62, w^2])/3 + 
 (((4*I)/3)*Pi + 2*G[0, w] - (22*G[0, w^2])/3 - (10*G[1, r7])/3 - 4*G[1, w] + 
   4*G[1, w^2] + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w^(-1), w^(-2), r62, z3] + ((4*I)/3)*Pi*G[-w^(-1), w^(-2), w^(-2), 
   w^2] - (7*G[0, -w]*G[-w^(-1), w^(-2), w^(-2), w^2])/12 - 
 (4*G[0, w]*G[-w^(-1), w^(-2), w^(-2), w^2])/3 - 
 (71*G[0, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2])/12 - 
 (3*G[1, r7]*G[-w^(-1), w^(-2), w^(-2), w^2])/4 + 
 (7*G[1, -w]*G[-w^(-1), w^(-2), w^(-2), w^2])/6 + 
 (8*G[1, w]*G[-w^(-1), w^(-2), w^(-2), w^2])/3 - 
 (7*G[1, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2])/6 + 
 (13*G[r61, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2])/2 + 
 (13*G[r62, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2])/2 + 
 (((-4*I)/3)*Pi + (7*G[0, -w])/12 + (4*G[0, w])/3 + (71*G[0, w^2])/12 + 
   (3*G[1, r7])/4 - (7*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w^(-1), w^(-2), w^(-2), z3] + 
 ((4*I)/3)*Pi*G[-w^(-1), w^(-2), -w^(-1), w^2] + 
 (185*G[0, -w]*G[-w^(-1), w^(-2), -w^(-1), w^2])/12 - 
 (4*G[0, w]*G[-w^(-1), w^(-2), -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^(-2), -w^(-1), w^2])/12 - 
 (3*G[1, r7]*G[-w^(-1), w^(-2), -w^(-1), w^2])/4 - 
 (185*G[1, -w]*G[-w^(-1), w^(-2), -w^(-1), w^2])/6 + 
 (8*G[1, w]*G[-w^(-1), w^(-2), -w^(-1), w^2])/3 - 
 (7*G[1, w^2]*G[-w^(-1), w^(-2), -w^(-1), w^2])/6 + 
 (((-4*I)/3)*Pi - (185*G[0, -w])/12 + (4*G[0, w])/3 - (7*G[0, w^2])/12 + 
   (3*G[1, r7])/4 + (185*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6)*
  G[-w^(-1), w^(-2), -w^(-1), z3] + 
 ((4*I)/3)*Pi*G[-w^(-1), w^(-2), -w, w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^(-2), -w, w^2])/12 - 
 (4*G[0, w]*G[-w^(-1), w^(-2), -w, w^2])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^(-2), -w, w^2])/12 - 
 (3*G[1, r7]*G[-w^(-1), w^(-2), -w, w^2])/4 + 
 (7*G[1, -w]*G[-w^(-1), w^(-2), -w, w^2])/6 + 
 (8*G[1, w]*G[-w^(-1), w^(-2), -w, w^2])/3 - 
 (7*G[1, w^2]*G[-w^(-1), w^(-2), -w, w^2])/6 + 
 (((-4*I)/3)*Pi + (7*G[0, -w])/12 + (4*G[0, w])/3 - (7*G[0, w^2])/12 + 
   (3*G[1, r7])/4 - (7*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6)*
  G[-w^(-1), w^(-2), -w, z3] + ((4*I)/3)*Pi*G[-w^(-1), w^(-2), w^2, w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^(-2), w^2, w^2])/12 - 
 (4*G[0, w]*G[-w^(-1), w^(-2), w^2, w^2])/3 - 
 (71*G[0, w^2]*G[-w^(-1), w^(-2), w^2, w^2])/12 - 
 (3*G[1, r7]*G[-w^(-1), w^(-2), w^2, w^2])/4 + 
 (7*G[1, -w]*G[-w^(-1), w^(-2), w^2, w^2])/6 + 
 (8*G[1, w]*G[-w^(-1), w^(-2), w^2, w^2])/3 - 
 (7*G[1, w^2]*G[-w^(-1), w^(-2), w^2, w^2])/6 + 
 (13*G[r61, w^2]*G[-w^(-1), w^(-2), w^2, w^2])/2 + 
 (13*G[r62, w^2]*G[-w^(-1), w^(-2), w^2, w^2])/2 + 
 (((-4*I)/3)*Pi + (7*G[0, -w])/12 + (4*G[0, w])/3 + (71*G[0, w^2])/12 + 
   (3*G[1, r7])/4 - (7*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w^(-1), w^(-2), w^2, z3] + 
 4*G[0, w^2]*G[-w^(-1), -w^(-1), 0, -w] + 
 (7*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), 0, -w])/3 - 
 (19*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), 0, -w])/3 - 
 (19*G[-w, w^2]*G[-w^(-1), -w^(-1), 0, -w])/3 + 
 ((13*I)/3)*Pi*G[-w^(-1), -w^(-1), 0, w^2] + 
 (157*G[0, -w]*G[-w^(-1), -w^(-1), 0, w^2])/18 - 
 (16*G[0, w]*G[-w^(-1), -w^(-1), 0, w^2])/3 + 
 (113*G[0, w^2]*G[-w^(-1), -w^(-1), 0, w^2])/18 - 
 (G[1, r7]*G[-w^(-1), -w^(-1), 0, w^2])/18 - 
 (157*G[1, -w]*G[-w^(-1), -w^(-1), 0, w^2])/9 + 
 (20*G[1, w]*G[-w^(-1), -w^(-1), 0, w^2])/3 - 
 (77*G[1, w^2]*G[-w^(-1), -w^(-1), 0, w^2])/9 - 
 2*G[r61, w^2]*G[-w^(-1), -w^(-1), 0, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), -w^(-1), 0, w^2] - 
 (7*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), 0, w^2])/3 + 
 (7*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), 0, w^2])/3 + 
 (7*G[-w, w^2]*G[-w^(-1), -w^(-1), 0, w^2])/3 + 
 (((-13*I)/3)*Pi - (157*G[0, -w])/18 + (16*G[0, w])/3 - (113*G[0, w^2])/18 + 
   G[1, r7]/18 + (157*G[1, -w])/9 - (20*G[1, w])/3 + (77*G[1, w^2])/9 + 
   2*G[r61, w^2] + 2*G[r62, w^2])*G[-w^(-1), -w^(-1), 0, z3] - 
 8*G[0, w^2]*G[-w^(-1), -w^(-1), 1, -w] - 
 (14*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), 1, -w])/3 + 
 (38*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), 1, -w])/3 + 
 (38*G[-w, w^2]*G[-w^(-1), -w^(-1), 1, -w])/3 + 
 ((2*I)/3)*Pi*G[-w^(-1), -w^(-1), 1, w^2] - 
 (136*G[0, -w]*G[-w^(-1), -w^(-1), 1, w^2])/9 - 
 (8*G[0, w]*G[-w^(-1), -w^(-1), 1, w^2])/3 - 
 (62*G[0, w^2]*G[-w^(-1), -w^(-1), 1, w^2])/9 - 
 (32*G[1, r7]*G[-w^(-1), -w^(-1), 1, w^2])/9 + 
 (272*G[1, -w]*G[-w^(-1), -w^(-1), 1, w^2])/9 + 
 (16*G[1, w]*G[-w^(-1), -w^(-1), 1, w^2])/3 + 
 (52*G[1, w^2]*G[-w^(-1), -w^(-1), 1, w^2])/9 + 
 4*G[r61, w^2]*G[-w^(-1), -w^(-1), 1, w^2] + 
 4*G[r62, w^2]*G[-w^(-1), -w^(-1), 1, w^2] + 
 (14*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), 1, w^2])/3 - 
 (14*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), 1, w^2])/3 - 
 (14*G[-w, w^2]*G[-w^(-1), -w^(-1), 1, w^2])/3 + 
 (((-2*I)/3)*Pi + (136*G[0, -w])/9 + (8*G[0, w])/3 + (62*G[0, w^2])/9 + 
   (32*G[1, r7])/9 - (272*G[1, -w])/9 - (16*G[1, w])/3 - (52*G[1, w^2])/9 - 
   4*G[r61, w^2] - 4*G[r62, w^2])*G[-w^(-1), -w^(-1), 1, z3] - 
 ((4*I)/3)*Pi*G[-w^(-1), -w^(-1), r61, w^2] + 
 (4*G[0, w]*G[-w^(-1), -w^(-1), r61, w^2])/3 - 
 2*G[0, w^2]*G[-w^(-1), -w^(-1), r61, w^2] - 
 (2*G[1, r7]*G[-w^(-1), -w^(-1), r61, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), -w^(-1), r61, w^2])/3 + 
 4*G[1, w^2]*G[-w^(-1), -w^(-1), r61, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 2*G[0, w^2] + (2*G[1, r7])/3 + 
   (8*G[1, w])/3 - 4*G[1, w^2])*G[-w^(-1), -w^(-1), r61, z3] - 
 ((4*I)/3)*Pi*G[-w^(-1), -w^(-1), r62, w^2] + 
 (4*G[0, w]*G[-w^(-1), -w^(-1), r62, w^2])/3 - 
 2*G[0, w^2]*G[-w^(-1), -w^(-1), r62, w^2] - 
 (2*G[1, r7]*G[-w^(-1), -w^(-1), r62, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), -w^(-1), r62, w^2])/3 + 
 4*G[1, w^2]*G[-w^(-1), -w^(-1), r62, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 2*G[0, w^2] + (2*G[1, r7])/3 + 
   (8*G[1, w])/3 - 4*G[1, w^2])*G[-w^(-1), -w^(-1), r62, z3] - 
 ((5*I)/3)*Pi*G[-w^(-1), -w^(-1), w^(-2), w^2] + 
 (5*G[0, -w]*G[-w^(-1), -w^(-1), w^(-2), w^2])/12 + 
 (5*G[0, w]*G[-w^(-1), -w^(-1), w^(-2), w^2])/3 - 
 (5*G[0, w^2]*G[-w^(-1), -w^(-1), w^(-2), w^2])/12 + 
 (5*G[1, r7]*G[-w^(-1), -w^(-1), w^(-2), w^2])/4 - 
 (5*G[1, -w]*G[-w^(-1), -w^(-1), w^(-2), w^2])/6 - 
 (10*G[1, w]*G[-w^(-1), -w^(-1), w^(-2), w^2])/3 + 
 (5*G[1, w^2]*G[-w^(-1), -w^(-1), w^(-2), w^2])/6 + 
 (((5*I)/3)*Pi - (5*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 + (5*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w^(-1), -w^(-1), w^(-2), z3] - 
 ((5*I)/3)*Pi*G[-w^(-1), -w^(-1), -w^(-1), w^2] - 
 (43*G[0, -w]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/12 + 
 (5*G[0, w]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/3 - 
 (5*G[0, w^2]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/12 + 
 (5*G[1, r7]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/4 + 
 (43*G[1, -w]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/6 - 
 (10*G[1, w]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/3 + 
 (5*G[1, w^2]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/6 + 
 (((5*I)/3)*Pi + (43*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 - (43*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w^(-1), -w^(-1), -w^(-1), z3] - 
 ((5*I)/3)*Pi*G[-w^(-1), -w^(-1), -w, w^2] + 
 (5*G[0, -w]*G[-w^(-1), -w^(-1), -w, w^2])/12 + 
 (5*G[0, w]*G[-w^(-1), -w^(-1), -w, w^2])/3 - 
 (5*G[0, w^2]*G[-w^(-1), -w^(-1), -w, w^2])/12 + 
 (5*G[1, r7]*G[-w^(-1), -w^(-1), -w, w^2])/4 - 
 (5*G[1, -w]*G[-w^(-1), -w^(-1), -w, w^2])/6 - 
 (10*G[1, w]*G[-w^(-1), -w^(-1), -w, w^2])/3 + 
 (5*G[1, w^2]*G[-w^(-1), -w^(-1), -w, w^2])/6 + 
 (((5*I)/3)*Pi - (5*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 + (5*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w^(-1), -w^(-1), -w, z3] - ((5*I)/3)*Pi*G[-w^(-1), -w^(-1), w^2, w^2] + 
 (5*G[0, -w]*G[-w^(-1), -w^(-1), w^2, w^2])/12 + 
 (5*G[0, w]*G[-w^(-1), -w^(-1), w^2, w^2])/3 - 
 (5*G[0, w^2]*G[-w^(-1), -w^(-1), w^2, w^2])/12 + 
 (5*G[1, r7]*G[-w^(-1), -w^(-1), w^2, w^2])/4 - 
 (5*G[1, -w]*G[-w^(-1), -w^(-1), w^2, w^2])/6 - 
 (10*G[1, w]*G[-w^(-1), -w^(-1), w^2, w^2])/3 + 
 (5*G[1, w^2]*G[-w^(-1), -w^(-1), w^2, w^2])/6 + 
 (((5*I)/3)*Pi - (5*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 + (5*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w^(-1), -w^(-1), w^2, z3] + ((13*I)/3)*Pi*G[-w^(-1), -w, 0, w^2] - 
 (275*G[0, -w]*G[-w^(-1), -w, 0, w^2])/18 + 
 (20*G[0, w]*G[-w^(-1), -w, 0, w^2])/3 - 
 (31*G[0, w^2]*G[-w^(-1), -w, 0, w^2])/18 - (G[1, r7]*G[-w^(-1), -w, 0, w^2])/
  18 + (275*G[1, -w]*G[-w^(-1), -w, 0, w^2])/9 + 
 (20*G[1, w]*G[-w^(-1), -w, 0, w^2])/3 - 
 (77*G[1, w^2]*G[-w^(-1), -w, 0, w^2])/9 - 
 2*G[r61, w^2]*G[-w^(-1), -w, 0, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), -w, 0, w^2] - 
 (17*G[w^(-2), w^2]*G[-w^(-1), -w, 0, w^2])/3 + 
 (17*G[-w^(-1), w^2]*G[-w^(-1), -w, 0, w^2])/3 + 
 (65*G[-w, w^2]*G[-w^(-1), -w, 0, w^2])/3 + 
 (((-13*I)/3)*Pi + (275*G[0, -w])/18 - (20*G[0, w])/3 - (113*G[0, w^2])/18 + 
   G[1, r7]/18 - (275*G[1, -w])/9 - (20*G[1, w])/3 + (77*G[1, w^2])/9 + 
   2*G[r61, w^2] + 2*G[r62, w^2])*G[-w^(-1), -w, 0, z3] + 
 ((2*I)/3)*Pi*G[-w^(-1), -w, 1, w^2] + (152*G[0, -w]*G[-w^(-1), -w, 1, w^2])/
  9 - (8*G[0, w]*G[-w^(-1), -w, 1, w^2])/3 + 
 (82*G[0, w^2]*G[-w^(-1), -w, 1, w^2])/9 - 
 (32*G[1, r7]*G[-w^(-1), -w, 1, w^2])/9 - 
 (304*G[1, -w]*G[-w^(-1), -w, 1, w^2])/9 + 
 (16*G[1, w]*G[-w^(-1), -w, 1, w^2])/3 + 
 (52*G[1, w^2]*G[-w^(-1), -w, 1, w^2])/9 + 
 4*G[r61, w^2]*G[-w^(-1), -w, 1, w^2] + 
 4*G[r62, w^2]*G[-w^(-1), -w, 1, w^2] + 
 (34*G[w^(-2), w^2]*G[-w^(-1), -w, 1, w^2])/3 - 
 (34*G[-w^(-1), w^2]*G[-w^(-1), -w, 1, w^2])/3 - 
 (130*G[-w, w^2]*G[-w^(-1), -w, 1, w^2])/3 + 
 (((-2*I)/3)*Pi - (152*G[0, -w])/9 + (8*G[0, w])/3 + (62*G[0, w^2])/9 + 
   (32*G[1, r7])/9 + (304*G[1, -w])/9 - (16*G[1, w])/3 - (52*G[1, w^2])/9 - 
   4*G[r61, w^2] - 4*G[r62, w^2])*G[-w^(-1), -w, 1, z3] - 
 ((4*I)/3)*Pi*G[-w^(-1), -w, r61, w^2] + (4*G[0, w]*G[-w^(-1), -w, r61, w^2])/
  3 - 2*G[0, w^2]*G[-w^(-1), -w, r61, w^2] - 
 (2*G[1, r7]*G[-w^(-1), -w, r61, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), -w, r61, w^2])/3 + 
 4*G[1, w^2]*G[-w^(-1), -w, r61, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 2*G[0, w^2] + (2*G[1, r7])/3 + 
   (8*G[1, w])/3 - 4*G[1, w^2])*G[-w^(-1), -w, r61, z3] - 
 ((4*I)/3)*Pi*G[-w^(-1), -w, r62, w^2] + (4*G[0, w]*G[-w^(-1), -w, r62, w^2])/
  3 - 2*G[0, w^2]*G[-w^(-1), -w, r62, w^2] - 
 (2*G[1, r7]*G[-w^(-1), -w, r62, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), -w, r62, w^2])/3 + 
 4*G[1, w^2]*G[-w^(-1), -w, r62, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 2*G[0, w^2] + (2*G[1, r7])/3 + 
   (8*G[1, w])/3 - 4*G[1, w^2])*G[-w^(-1), -w, r62, z3] - 
 ((5*I)/3)*Pi*G[-w^(-1), -w, w^(-2), w^2] + 
 (5*G[0, -w]*G[-w^(-1), -w, w^(-2), w^2])/12 + 
 (5*G[0, w]*G[-w^(-1), -w, w^(-2), w^2])/3 - 
 (5*G[0, w^2]*G[-w^(-1), -w, w^(-2), w^2])/12 + 
 (5*G[1, r7]*G[-w^(-1), -w, w^(-2), w^2])/4 - 
 (5*G[1, -w]*G[-w^(-1), -w, w^(-2), w^2])/6 - 
 (10*G[1, w]*G[-w^(-1), -w, w^(-2), w^2])/3 + 
 (5*G[1, w^2]*G[-w^(-1), -w, w^(-2), w^2])/6 + 
 (((5*I)/3)*Pi - (5*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 + (5*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w^(-1), -w, w^(-2), z3] - ((5*I)/3)*Pi*G[-w^(-1), -w, -w^(-1), w^2] + 
 (197*G[0, -w]*G[-w^(-1), -w, -w^(-1), w^2])/12 + 
 (5*G[0, w]*G[-w^(-1), -w, -w^(-1), w^2])/3 - 
 (5*G[0, w^2]*G[-w^(-1), -w, -w^(-1), w^2])/12 + 
 (5*G[1, r7]*G[-w^(-1), -w, -w^(-1), w^2])/4 - 
 (197*G[1, -w]*G[-w^(-1), -w, -w^(-1), w^2])/6 - 
 (10*G[1, w]*G[-w^(-1), -w, -w^(-1), w^2])/3 + 
 (5*G[1, w^2]*G[-w^(-1), -w, -w^(-1), w^2])/6 + 
 (((5*I)/3)*Pi - (197*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 + (197*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w^(-1), -w, -w^(-1), z3] - ((5*I)/3)*Pi*G[-w^(-1), -w, -w, w^2] - 
 (43*G[0, -w]*G[-w^(-1), -w, -w, w^2])/12 + 
 (5*G[0, w]*G[-w^(-1), -w, -w, w^2])/3 - 
 (5*G[0, w^2]*G[-w^(-1), -w, -w, w^2])/12 + 
 (5*G[1, r7]*G[-w^(-1), -w, -w, w^2])/4 + 
 (43*G[1, -w]*G[-w^(-1), -w, -w, w^2])/6 - 
 (10*G[1, w]*G[-w^(-1), -w, -w, w^2])/3 + 
 (5*G[1, w^2]*G[-w^(-1), -w, -w, w^2])/6 + 
 (((5*I)/3)*Pi + (43*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 - (43*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w^(-1), -w, -w, z3] - ((5*I)/3)*Pi*G[-w^(-1), -w, w^2, w^2] + 
 (5*G[0, -w]*G[-w^(-1), -w, w^2, w^2])/12 + 
 (5*G[0, w]*G[-w^(-1), -w, w^2, w^2])/3 - 
 (5*G[0, w^2]*G[-w^(-1), -w, w^2, w^2])/12 + 
 (5*G[1, r7]*G[-w^(-1), -w, w^2, w^2])/4 - 
 (5*G[1, -w]*G[-w^(-1), -w, w^2, w^2])/6 - 
 (10*G[1, w]*G[-w^(-1), -w, w^2, w^2])/3 + 
 (5*G[1, w^2]*G[-w^(-1), -w, w^2, w^2])/6 + 
 (((5*I)/3)*Pi - (5*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 + (5*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w^(-1), -w, w^2, z3] + ((7*I)/3)*Pi*G[-w^(-1), w^2, 0, w^2] + 
 (85*G[0, -w]*G[-w^(-1), w^2, 0, w^2])/18 + 
 6*G[0, w]*G[-w^(-1), w^2, 0, w^2] - (23*G[0, w^2]*G[-w^(-1), w^2, 0, w^2])/
  9 - (73*G[1, r7]*G[-w^(-1), w^2, 0, w^2])/18 - 
 (85*G[1, -w]*G[-w^(-1), w^2, 0, w^2])/9 - 
 4*G[1, w]*G[-w^(-1), w^2, 0, w^2] + (31*G[1, w^2]*G[-w^(-1), w^2, 0, w^2])/
  9 + (5*G[r61, w^2]*G[-w^(-1), w^2, 0, w^2])/6 + 
 (5*G[r62, w^2]*G[-w^(-1), w^2, 0, w^2])/6 + 
 (((-7*I)/3)*Pi - (85*G[0, -w])/18 - 6*G[0, w] + (23*G[0, w^2])/9 + 
   (73*G[1, r7])/18 + (85*G[1, -w])/9 + 4*G[1, w] - (31*G[1, w^2])/9 - 
   (5*G[r61, w^2])/6 - (5*G[r62, w^2])/6)*G[-w^(-1), w^2, 0, z3] - 
 ((22*I)/3)*Pi*G[-w^(-1), w^2, 1, w^2] + (8*G[0, -w]*G[-w^(-1), w^2, 1, w^2])/
  9 + (16*G[0, w]*G[-w^(-1), w^2, 1, w^2])/3 + 
 (10*G[0, w^2]*G[-w^(-1), w^2, 1, w^2])/9 + 
 (40*G[1, r7]*G[-w^(-1), w^2, 1, w^2])/9 - 
 (16*G[1, -w]*G[-w^(-1), w^2, 1, w^2])/9 - 
 (32*G[1, w]*G[-w^(-1), w^2, 1, w^2])/3 + 
 (52*G[1, w^2]*G[-w^(-1), w^2, 1, w^2])/9 - 
 4*G[r61, w^2]*G[-w^(-1), w^2, 1, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), w^2, 1, w^2] + 
 (((22*I)/3)*Pi - (8*G[0, -w])/9 - (16*G[0, w])/3 - (10*G[0, w^2])/9 - 
   (40*G[1, r7])/9 + (16*G[1, -w])/9 + (32*G[1, w])/3 - (52*G[1, w^2])/9 + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w^(-1), w^2, 1, z3] - 
 ((4*I)/3)*Pi*G[-w^(-1), w^2, r61, w^2] - 
 2*G[0, w]*G[-w^(-1), w^2, r61, w^2] + 
 (22*G[0, w^2]*G[-w^(-1), w^2, r61, w^2])/3 + 
 (10*G[1, r7]*G[-w^(-1), w^2, r61, w^2])/3 + 
 4*G[1, w]*G[-w^(-1), w^2, r61, w^2] - 
 4*G[1, w^2]*G[-w^(-1), w^2, r61, w^2] - 
 (16*G[r61, w^2]*G[-w^(-1), w^2, r61, w^2])/3 - 
 (16*G[r62, w^2]*G[-w^(-1), w^2, r61, w^2])/3 + 
 (((4*I)/3)*Pi + 2*G[0, w] - (22*G[0, w^2])/3 - (10*G[1, r7])/3 - 4*G[1, w] + 
   4*G[1, w^2] + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w^(-1), w^2, r61, z3] - ((4*I)/3)*Pi*G[-w^(-1), w^2, r62, w^2] - 
 2*G[0, w]*G[-w^(-1), w^2, r62, w^2] + 
 (22*G[0, w^2]*G[-w^(-1), w^2, r62, w^2])/3 + 
 (10*G[1, r7]*G[-w^(-1), w^2, r62, w^2])/3 + 
 4*G[1, w]*G[-w^(-1), w^2, r62, w^2] - 
 4*G[1, w^2]*G[-w^(-1), w^2, r62, w^2] - 
 (16*G[r61, w^2]*G[-w^(-1), w^2, r62, w^2])/3 - 
 (16*G[r62, w^2]*G[-w^(-1), w^2, r62, w^2])/3 + 
 (((4*I)/3)*Pi + 2*G[0, w] - (22*G[0, w^2])/3 - (10*G[1, r7])/3 - 4*G[1, w] + 
   4*G[1, w^2] + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w^(-1), w^2, r62, z3] + ((4*I)/3)*Pi*G[-w^(-1), w^2, w^(-2), w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2, w^(-2), w^2])/12 - 
 (4*G[0, w]*G[-w^(-1), w^2, w^(-2), w^2])/3 - 
 (71*G[0, w^2]*G[-w^(-1), w^2, w^(-2), w^2])/12 - 
 (3*G[1, r7]*G[-w^(-1), w^2, w^(-2), w^2])/4 + 
 (7*G[1, -w]*G[-w^(-1), w^2, w^(-2), w^2])/6 + 
 (8*G[1, w]*G[-w^(-1), w^2, w^(-2), w^2])/3 - 
 (7*G[1, w^2]*G[-w^(-1), w^2, w^(-2), w^2])/6 + 
 (13*G[r61, w^2]*G[-w^(-1), w^2, w^(-2), w^2])/2 + 
 (13*G[r62, w^2]*G[-w^(-1), w^2, w^(-2), w^2])/2 + 
 (((-4*I)/3)*Pi + (7*G[0, -w])/12 + (4*G[0, w])/3 + (71*G[0, w^2])/12 + 
   (3*G[1, r7])/4 - (7*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w^(-1), w^2, w^(-2), z3] + 
 ((4*I)/3)*Pi*G[-w^(-1), w^2, -w^(-1), w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2, -w^(-1), w^2])/12 - 
 (4*G[0, w]*G[-w^(-1), w^2, -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^2, -w^(-1), w^2])/12 - 
 (3*G[1, r7]*G[-w^(-1), w^2, -w^(-1), w^2])/4 + 
 (7*G[1, -w]*G[-w^(-1), w^2, -w^(-1), w^2])/6 + 
 (8*G[1, w]*G[-w^(-1), w^2, -w^(-1), w^2])/3 - 
 (7*G[1, w^2]*G[-w^(-1), w^2, -w^(-1), w^2])/6 + 
 (((-4*I)/3)*Pi + (7*G[0, -w])/12 + (4*G[0, w])/3 - (7*G[0, w^2])/12 + 
   (3*G[1, r7])/4 - (7*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6)*
  G[-w^(-1), w^2, -w^(-1), z3] + ((4*I)/3)*Pi*G[-w^(-1), w^2, -w, w^2] - 
 (103*G[0, -w]*G[-w^(-1), w^2, -w, w^2])/12 - 
 (4*G[0, w]*G[-w^(-1), w^2, -w, w^2])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^2, -w, w^2])/12 - 
 (3*G[1, r7]*G[-w^(-1), w^2, -w, w^2])/4 + 
 (103*G[1, -w]*G[-w^(-1), w^2, -w, w^2])/6 + 
 (8*G[1, w]*G[-w^(-1), w^2, -w, w^2])/3 - 
 (7*G[1, w^2]*G[-w^(-1), w^2, -w, w^2])/6 + 
 (((-4*I)/3)*Pi + (103*G[0, -w])/12 + (4*G[0, w])/3 - (7*G[0, w^2])/12 + 
   (3*G[1, r7])/4 - (103*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6)*
  G[-w^(-1), w^2, -w, z3] + ((4*I)/3)*Pi*G[-w^(-1), w^2, w^2, w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2, w^2, w^2])/12 - 
 (4*G[0, w]*G[-w^(-1), w^2, w^2, w^2])/3 - 
 (71*G[0, w^2]*G[-w^(-1), w^2, w^2, w^2])/12 - 
 (3*G[1, r7]*G[-w^(-1), w^2, w^2, w^2])/4 + 
 (7*G[1, -w]*G[-w^(-1), w^2, w^2, w^2])/6 + 
 (8*G[1, w]*G[-w^(-1), w^2, w^2, w^2])/3 - 
 (7*G[1, w^2]*G[-w^(-1), w^2, w^2, w^2])/6 + 
 (13*G[r61, w^2]*G[-w^(-1), w^2, w^2, w^2])/2 + 
 (13*G[r62, w^2]*G[-w^(-1), w^2, w^2, w^2])/2 + 
 (((-4*I)/3)*Pi + (7*G[0, -w])/12 + (4*G[0, w])/3 + (71*G[0, w^2])/12 + 
   (3*G[1, r7])/4 - (7*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w^(-1), w^2, w^2, z3] + 
 12*G[0, w]*G[-w, -1, 0, w^2] - 12*G[0, w]*G[-w, -1, 0, z3] + 
 12*G[0, -w]*G[-w, -1, -w^(-1), w^2] - 24*G[1, -w]*G[-w, -1, -w^(-1), w^2] + 
 (-12*G[0, -w] + 24*G[1, -w])*G[-w, -1, -w^(-1), z3] - 
 12*G[0, -w]*G[-w, -1, -w, w^2] + 24*G[1, -w]*G[-w, -1, -w, w^2] + 
 (12*G[0, -w] - 24*G[1, -w])*G[-w, -1, -w, z3] - 
 ((20*I)/3)*Pi*G[-w, 0, 0, w^2] + (14*G[0, -w]*G[-w, 0, 0, w^2])/9 + 
 (16*G[0, w]*G[-w, 0, 0, w^2])/3 + (479*G[0, w^2]*G[-w, 0, 0, w^2])/18 + 
 (G[1, r7]*G[-w, 0, 0, w^2])/9 - (28*G[1, -w]*G[-w, 0, 0, w^2])/9 - 
 (32*G[1, w]*G[-w, 0, 0, w^2])/3 + (118*G[1, w^2]*G[-w, 0, 0, w^2])/9 - 
 (115*G[r61, w^2]*G[-w, 0, 0, w^2])/6 - (115*G[r62, w^2]*G[-w, 0, 0, w^2])/
  6 - (13*G[w^(-2), w^2]*G[-w, 0, 0, w^2])/3 - 
 (65*G[-w^(-1), w^2]*G[-w, 0, 0, w^2])/3 + (7*G[-w, w^2]*G[-w, 0, 0, w^2])/
  3 + (((20*I)/3)*Pi - (14*G[0, -w])/9 - (16*G[0, w])/3 - 
   (227*G[0, w^2])/18 - G[1, r7]/9 + (28*G[1, -w])/9 + (32*G[1, w])/3 - 
   (118*G[1, w^2])/9 + (115*G[r61, w^2])/6 + (115*G[r62, w^2])/6)*
  G[-w, 0, 0, z3] - (28*I)*Pi*G[-w, 0, 1, w^2] + 
 (248*G[0, -w]*G[-w, 0, 1, w^2])/9 + 24*G[0, w]*G[-w, 0, 1, w^2] - 
 (284*G[0, w^2]*G[-w, 0, 1, w^2])/9 + (184*G[1, r7]*G[-w, 0, 1, w^2])/9 - 
 (496*G[1, -w]*G[-w, 0, 1, w^2])/9 - 48*G[1, w]*G[-w, 0, 1, w^2] + 
 (136*G[1, w^2]*G[-w, 0, 1, w^2])/9 - (10*G[w^(-2), w^2]*G[-w, 0, 1, w^2])/
  3 + (154*G[-w^(-1), w^2]*G[-w, 0, 1, w^2])/3 + 
 (10*G[-w, w^2]*G[-w, 0, 1, w^2])/3 + 
 ((28*I)*Pi - (248*G[0, -w])/9 - 24*G[0, w] + (68*G[0, w^2])/9 - 
   (184*G[1, r7])/9 + (496*G[1, -w])/9 + 48*G[1, w] - (136*G[1, w^2])/9)*
  G[-w, 0, 1, z3] - ((16*I)/3)*Pi*G[-w, 0, r61, w^2] + 
 (26*G[0, w]*G[-w, 0, r61, w^2])/3 - 26*G[0, w^2]*G[-w, 0, r61, w^2] + 
 (16*G[1, r7]*G[-w, 0, r61, w^2])/3 - (52*G[1, w]*G[-w, 0, r61, w^2])/3 + 
 24*G[r61, w^2]*G[-w, 0, r61, w^2] + 24*G[r62, w^2]*G[-w, 0, r61, w^2] + 
 6*G[w^(-2), w^2]*G[-w, 0, r61, w^2] - 4*G[-w^(-1), w^2]*G[-w, 0, r61, w^2] - 
 4*G[-w, w^2]*G[-w, 0, r61, w^2] + 
 (((16*I)/3)*Pi - (26*G[0, w])/3 + 24*G[0, w^2] - (16*G[1, r7])/3 + 
   (52*G[1, w])/3 - 24*G[r61, w^2] - 24*G[r62, w^2])*G[-w, 0, r61, z3] - 
 ((16*I)/3)*Pi*G[-w, 0, r62, w^2] + (26*G[0, w]*G[-w, 0, r62, w^2])/3 - 
 26*G[0, w^2]*G[-w, 0, r62, w^2] + (16*G[1, r7]*G[-w, 0, r62, w^2])/3 - 
 (52*G[1, w]*G[-w, 0, r62, w^2])/3 + 24*G[r61, w^2]*G[-w, 0, r62, w^2] + 
 24*G[r62, w^2]*G[-w, 0, r62, w^2] + 6*G[w^(-2), w^2]*G[-w, 0, r62, w^2] - 
 4*G[-w^(-1), w^2]*G[-w, 0, r62, w^2] - 4*G[-w, w^2]*G[-w, 0, r62, w^2] + 
 (((16*I)/3)*Pi - (26*G[0, w])/3 + 24*G[0, w^2] - (16*G[1, r7])/3 + 
   (52*G[1, w])/3 - 24*G[r61, w^2] - 24*G[r62, w^2])*G[-w, 0, r62, z3] + 
 ((40*I)/3)*Pi*G[-w, 0, w^(-2), w^2] - (17*G[0, -w]*G[-w, 0, w^(-2), w^2])/
  6 - (40*G[0, w]*G[-w, 0, w^(-2), w^2])/3 + 
 (23*G[0, w^2]*G[-w, 0, w^(-2), w^2])/3 - (21*G[1, r7]*G[-w, 0, w^(-2), w^2])/
  2 + (17*G[1, -w]*G[-w, 0, w^(-2), w^2])/3 + 
 (80*G[1, w]*G[-w, 0, w^(-2), w^2])/3 - (17*G[1, w^2]*G[-w, 0, w^(-2), w^2])/
  3 - (29*G[r61, w^2]*G[-w, 0, w^(-2), w^2])/6 - 
 (29*G[r62, w^2]*G[-w, 0, w^(-2), w^2])/6 + 
 (((-40*I)/3)*Pi + (17*G[0, -w])/6 + (40*G[0, w])/3 - (23*G[0, w^2])/3 + 
   (21*G[1, r7])/2 - (17*G[1, -w])/3 - (80*G[1, w])/3 + (17*G[1, w^2])/3 + 
   (29*G[r61, w^2])/6 + (29*G[r62, w^2])/6)*G[-w, 0, w^(-2), z3] + 
 ((38*I)/3)*Pi*G[-w, 0, -w^(-1), w^2] - (25*G[0, -w]*G[-w, 0, -w^(-1), w^2])/
  2 - (38*G[0, w]*G[-w, 0, -w^(-1), w^2])/3 + 
 (15*G[0, w^2]*G[-w, 0, -w^(-1), w^2])/2 - 
 (31*G[1, r7]*G[-w, 0, -w^(-1), w^2])/6 + 
 25*G[1, -w]*G[-w, 0, -w^(-1), w^2] + (76*G[1, w]*G[-w, 0, -w^(-1), w^2])/3 - 
 15*G[1, w^2]*G[-w, 0, -w^(-1), w^2] + 
 (((-38*I)/3)*Pi + (25*G[0, -w])/2 + (38*G[0, w])/3 - (15*G[0, w^2])/2 + 
   (31*G[1, r7])/6 - 25*G[1, -w] - (76*G[1, w])/3 + 15*G[1, w^2])*
  G[-w, 0, -w^(-1), z3] + ((38*I)/3)*Pi*G[-w, 0, -w, w^2] - 
 (25*G[0, -w]*G[-w, 0, -w, w^2])/2 - (38*G[0, w]*G[-w, 0, -w, w^2])/3 + 
 (15*G[0, w^2]*G[-w, 0, -w, w^2])/2 - (31*G[1, r7]*G[-w, 0, -w, w^2])/6 + 
 25*G[1, -w]*G[-w, 0, -w, w^2] + (76*G[1, w]*G[-w, 0, -w, w^2])/3 - 
 15*G[1, w^2]*G[-w, 0, -w, w^2] + 
 (((-38*I)/3)*Pi + (25*G[0, -w])/2 + (38*G[0, w])/3 - (15*G[0, w^2])/2 + 
   (31*G[1, r7])/6 - 25*G[1, -w] - (76*G[1, w])/3 + 15*G[1, w^2])*
  G[-w, 0, -w, z3] + ((40*I)/3)*Pi*G[-w, 0, w^2, w^2] - 
 (17*G[0, -w]*G[-w, 0, w^2, w^2])/6 - (40*G[0, w]*G[-w, 0, w^2, w^2])/3 + 
 (35*G[0, w^2]*G[-w, 0, w^2, w^2])/3 - (21*G[1, r7]*G[-w, 0, w^2, w^2])/2 + 
 (17*G[1, -w]*G[-w, 0, w^2, w^2])/3 + (80*G[1, w]*G[-w, 0, w^2, w^2])/3 - 
 (17*G[1, w^2]*G[-w, 0, w^2, w^2])/3 - (29*G[r61, w^2]*G[-w, 0, w^2, w^2])/
  6 - (29*G[r62, w^2]*G[-w, 0, w^2, w^2])/6 - 
 (2*G[w^(-2), w^2]*G[-w, 0, w^2, w^2])/3 + 
 (26*G[-w^(-1), w^2]*G[-w, 0, w^2, w^2])/3 - 
 (46*G[-w, w^2]*G[-w, 0, w^2, w^2])/3 + 
 (((-40*I)/3)*Pi + (17*G[0, -w])/6 + (40*G[0, w])/3 - (23*G[0, w^2])/3 + 
   (21*G[1, r7])/2 - (17*G[1, -w])/3 - (80*G[1, w])/3 + (17*G[1, w^2])/3 + 
   (29*G[r61, w^2])/6 + (29*G[r62, w^2])/6)*G[-w, 0, w^2, z3] + 
 (4*I)*Pi*G[-w, 1, 0, w^2] + (14*G[0, -w]*G[-w, 1, 0, w^2])/3 - 
 4*G[0, w]*G[-w, 1, 0, w^2] - (44*G[0, w^2]*G[-w, 1, 0, w^2])/3 + 
 (4*G[1, r7]*G[-w, 1, 0, w^2])/3 - (28*G[1, -w]*G[-w, 1, 0, w^2])/3 + 
 24*G[1, w]*G[-w, 1, 0, w^2] - (32*G[1, w^2]*G[-w, 1, 0, w^2])/3 + 
 4*G[r61, w^2]*G[-w, 1, 0, w^2] + 4*G[r62, w^2]*G[-w, 1, 0, w^2] + 
 (14*G[w^(-2), w^2]*G[-w, 1, 0, w^2])/3 + 
 (82*G[-w^(-1), w^2]*G[-w, 1, 0, w^2])/3 - (14*G[-w, w^2]*G[-w, 1, 0, w^2])/
  3 + ((-4*I)*Pi - (14*G[0, -w])/3 + 4*G[0, w] - (4*G[0, w^2])/3 - 
   (4*G[1, r7])/3 + (28*G[1, -w])/3 - 24*G[1, w] + (32*G[1, w^2])/3 - 
   4*G[r61, w^2] - 4*G[r62, w^2])*G[-w, 1, 0, z3] + 
 ((176*I)/3)*Pi*G[-w, 1, 1, w^2] - (176*G[0, -w]*G[-w, 1, 1, w^2])/3 - 
 (128*G[0, w]*G[-w, 1, 1, w^2])/3 + (176*G[0, w^2]*G[-w, 1, 1, w^2])/3 - 
 32*G[1, r7]*G[-w, 1, 1, w^2] + (352*G[1, -w]*G[-w, 1, 1, w^2])/3 + 
 (256*G[1, w]*G[-w, 1, 1, w^2])/3 - (160*G[1, w^2]*G[-w, 1, 1, w^2])/3 - 
 (4*G[w^(-2), w^2]*G[-w, 1, 1, w^2])/3 - 
 (188*G[-w^(-1), w^2]*G[-w, 1, 1, w^2])/3 + (4*G[-w, w^2]*G[-w, 1, 1, w^2])/
  3 + (((-176*I)/3)*Pi + (176*G[0, -w])/3 + (128*G[0, w])/3 - 
   (80*G[0, w^2])/3 + 32*G[1, r7] - (352*G[1, -w])/3 - (256*G[1, w])/3 + 
   (160*G[1, w^2])/3)*G[-w, 1, 1, z3] + ((16*I)/3)*Pi*G[-w, 1, r61, w^2] - 
 (16*G[0, w]*G[-w, 1, r61, w^2])/3 - (16*G[1, r7]*G[-w, 1, r61, w^2])/3 + 
 (32*G[1, w]*G[-w, 1, r61, w^2])/3 - 4*G[w^(-2), w^2]*G[-w, 1, r61, w^2] + 
 4*G[-w^(-1), w^2]*G[-w, 1, r61, w^2] + 4*G[-w, w^2]*G[-w, 1, r61, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w, 1, r61, z3] + ((16*I)/3)*Pi*G[-w, 1, r62, w^2] - 
 (16*G[0, w]*G[-w, 1, r62, w^2])/3 - (16*G[1, r7]*G[-w, 1, r62, w^2])/3 + 
 (32*G[1, w]*G[-w, 1, r62, w^2])/3 - 4*G[w^(-2), w^2]*G[-w, 1, r62, w^2] + 
 4*G[-w^(-1), w^2]*G[-w, 1, r62, w^2] + 4*G[-w, w^2]*G[-w, 1, r62, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w, 1, r62, z3] - ((58*I)/3)*Pi*G[-w, 1, w^(-2), w^2] + 
 8*G[0, -w]*G[-w, 1, w^(-2), w^2] + (58*G[0, w]*G[-w, 1, w^(-2), w^2])/3 - 
 4*G[0, w^2]*G[-w, 1, w^(-2), w^2] + (34*G[1, r7]*G[-w, 1, w^(-2), w^2])/3 - 
 16*G[1, -w]*G[-w, 1, w^(-2), w^2] - (116*G[1, w]*G[-w, 1, w^(-2), w^2])/3 + 
 16*G[1, w^2]*G[-w, 1, w^(-2), w^2] - 4*G[r61, w^2]*G[-w, 1, w^(-2), w^2] - 
 4*G[r62, w^2]*G[-w, 1, w^(-2), w^2] + 
 (((58*I)/3)*Pi - 8*G[0, -w] - (58*G[0, w])/3 + 4*G[0, w^2] - 
   (34*G[1, r7])/3 + 16*G[1, -w] + (116*G[1, w])/3 - 16*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w, 1, w^(-2), z3] - 
 ((58*I)/3)*Pi*G[-w, 1, -w^(-1), w^2] + (74*G[0, -w]*G[-w, 1, -w^(-1), w^2])/
  3 + (58*G[0, w]*G[-w, 1, -w^(-1), w^2])/3 - 
 (32*G[0, w^2]*G[-w, 1, -w^(-1), w^2])/3 + 
 (26*G[1, r7]*G[-w, 1, -w^(-1), w^2])/3 - 
 (148*G[1, -w]*G[-w, 1, -w^(-1), w^2])/3 - 
 (116*G[1, w]*G[-w, 1, -w^(-1), w^2])/3 + 
 (64*G[1, w^2]*G[-w, 1, -w^(-1), w^2])/3 + 
 (((58*I)/3)*Pi - (74*G[0, -w])/3 - (58*G[0, w])/3 + (32*G[0, w^2])/3 - 
   (26*G[1, r7])/3 + (148*G[1, -w])/3 + (116*G[1, w])/3 - (64*G[1, w^2])/3)*
  G[-w, 1, -w^(-1), z3] - ((58*I)/3)*Pi*G[-w, 1, -w, w^2] + 
 (26*G[0, -w]*G[-w, 1, -w, w^2])/3 + (58*G[0, w]*G[-w, 1, -w, w^2])/3 - 
 (32*G[0, w^2]*G[-w, 1, -w, w^2])/3 + (26*G[1, r7]*G[-w, 1, -w, w^2])/3 - 
 (52*G[1, -w]*G[-w, 1, -w, w^2])/3 - (116*G[1, w]*G[-w, 1, -w, w^2])/3 + 
 (64*G[1, w^2]*G[-w, 1, -w, w^2])/3 + 
 (((58*I)/3)*Pi - (26*G[0, -w])/3 - (58*G[0, w])/3 + (32*G[0, w^2])/3 - 
   (26*G[1, r7])/3 + (52*G[1, -w])/3 + (116*G[1, w])/3 - (64*G[1, w^2])/3)*
  G[-w, 1, -w, z3] - ((58*I)/3)*Pi*G[-w, 1, w^2, w^2] + 
 8*G[0, -w]*G[-w, 1, w^2, w^2] + (58*G[0, w]*G[-w, 1, w^2, w^2])/3 - 
 12*G[0, w^2]*G[-w, 1, w^2, w^2] + (34*G[1, r7]*G[-w, 1, w^2, w^2])/3 - 
 16*G[1, -w]*G[-w, 1, w^2, w^2] - (116*G[1, w]*G[-w, 1, w^2, w^2])/3 + 
 16*G[1, w^2]*G[-w, 1, w^2, w^2] - 4*G[r61, w^2]*G[-w, 1, w^2, w^2] - 
 4*G[r62, w^2]*G[-w, 1, w^2, w^2] + (4*G[w^(-2), w^2]*G[-w, 1, w^2, w^2])/3 - 
 (52*G[-w^(-1), w^2]*G[-w, 1, w^2, w^2])/3 + 
 (92*G[-w, w^2]*G[-w, 1, w^2, w^2])/3 + 
 (((58*I)/3)*Pi - 8*G[0, -w] - (58*G[0, w])/3 + 4*G[0, w^2] - 
   (34*G[1, r7])/3 + 16*G[1, -w] + (116*G[1, w])/3 - 16*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w, 1, w^2, z3] - 
 (2*I)*Pi*G[-w, r61, 0, w^2] + (2*G[0, -w]*G[-w, r61, 0, w^2])/3 + 
 2*G[0, w]*G[-w, r61, 0, w^2] - 19*G[0, w^2]*G[-w, r61, 0, w^2] + 
 (10*G[1, r7]*G[-w, r61, 0, w^2])/3 - (4*G[1, -w]*G[-w, r61, 0, w^2])/3 - 
 4*G[1, w]*G[-w, r61, 0, w^2] - (8*G[1, w^2]*G[-w, r61, 0, w^2])/3 + 
 (55*G[r61, w^2]*G[-w, r61, 0, w^2])/3 + (55*G[r62, w^2]*G[-w, r61, 0, w^2])/
  3 + 6*G[w^(-2), w^2]*G[-w, r61, 0, w^2] - 
 4*G[-w^(-1), w^2]*G[-w, r61, 0, w^2] - 4*G[-w, w^2]*G[-w, r61, 0, w^2] + 
 ((2*I)*Pi - (2*G[0, -w])/3 - 2*G[0, w] + 17*G[0, w^2] - (10*G[1, r7])/3 + 
   (4*G[1, -w])/3 + 4*G[1, w] + (8*G[1, w^2])/3 - (55*G[r61, w^2])/3 - 
   (55*G[r62, w^2])/3)*G[-w, r61, 0, z3] + ((16*I)/3)*Pi*G[-w, r61, 1, w^2] - 
 (16*G[0, w]*G[-w, r61, 1, w^2])/3 - (16*G[1, r7]*G[-w, r61, 1, w^2])/3 + 
 (32*G[1, w]*G[-w, r61, 1, w^2])/3 - 4*G[w^(-2), w^2]*G[-w, r61, 1, w^2] + 
 4*G[-w^(-1), w^2]*G[-w, r61, 1, w^2] + 4*G[-w, w^2]*G[-w, r61, 1, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w, r61, 1, z3] + ((16*I)/3)*Pi*G[-w, r61, r61, w^2] - 
 (16*G[0, w]*G[-w, r61, r61, w^2])/3 + (62*G[0, w^2]*G[-w, r61, r61, w^2])/
  3 - (16*G[1, r7]*G[-w, r61, r61, w^2])/3 + 
 (32*G[1, w]*G[-w, r61, r61, w^2])/3 - (56*G[r61, w^2]*G[-w, r61, r61, w^2])/
  3 - (56*G[r62, w^2]*G[-w, r61, r61, w^2])/3 - 
 4*G[w^(-2), w^2]*G[-w, r61, r61, w^2] + 2*G[-w^(-1), w^2]*
  G[-w, r61, r61, w^2] + 2*G[-w, w^2]*G[-w, r61, r61, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w, r61, r61, z3] + ((16*I)/3)*Pi*G[-w, r61, r62, w^2] - 
 (16*G[0, w]*G[-w, r61, r62, w^2])/3 + (62*G[0, w^2]*G[-w, r61, r62, w^2])/
  3 - (16*G[1, r7]*G[-w, r61, r62, w^2])/3 + 
 (32*G[1, w]*G[-w, r61, r62, w^2])/3 - (56*G[r61, w^2]*G[-w, r61, r62, w^2])/
  3 - (56*G[r62, w^2]*G[-w, r61, r62, w^2])/3 - 
 4*G[w^(-2), w^2]*G[-w, r61, r62, w^2] + 2*G[-w^(-1), w^2]*
  G[-w, r61, r62, w^2] + 2*G[-w, w^2]*G[-w, r61, r62, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w, r61, r62, z3] - ((10*I)/3)*Pi*G[-w, r61, w^(-2), w^2] - 
 G[0, -w]*G[-w, r61, w^(-2), w^2] + (10*G[0, w]*G[-w, r61, w^(-2), w^2])/3 + 
 (2*G[0, w^2]*G[-w, r61, w^(-2), w^2])/3 + 
 (13*G[1, r7]*G[-w, r61, w^(-2), w^2])/3 + 
 2*G[1, -w]*G[-w, r61, w^(-2), w^2] - (20*G[1, w]*G[-w, r61, w^(-2), w^2])/
  3 - 2*G[1, w^2]*G[-w, r61, w^(-2), w^2] + 
 (G[r61, w^2]*G[-w, r61, w^(-2), w^2])/3 + 
 (G[r62, w^2]*G[-w, r61, w^(-2), w^2])/3 + 
 (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (2*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] - 
   G[r61, w^2]/3 - G[r62, w^2]/3)*G[-w, r61, w^(-2), z3] - 
 ((8*I)/3)*Pi*G[-w, r61, -w^(-1), w^2] + (G[0, -w]*G[-w, r61, -w^(-1), w^2])/
  3 + (8*G[0, w]*G[-w, r61, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[-w, r61, -w^(-1), w^2])/3 + 
 (G[1, r7]*G[-w, r61, -w^(-1), w^2])/3 - 
 (2*G[1, -w]*G[-w, r61, -w^(-1), w^2])/3 - 
 (16*G[1, w]*G[-w, r61, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[-w, r61, -w^(-1), w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*
  G[-w, r61, -w^(-1), z3] - ((8*I)/3)*Pi*G[-w, r61, -w, w^2] + 
 (G[0, -w]*G[-w, r61, -w, w^2])/3 + (8*G[0, w]*G[-w, r61, -w, w^2])/3 - 
 (7*G[0, w^2]*G[-w, r61, -w, w^2])/3 + (G[1, r7]*G[-w, r61, -w, w^2])/3 - 
 (2*G[1, -w]*G[-w, r61, -w, w^2])/3 - (16*G[1, w]*G[-w, r61, -w, w^2])/3 + 
 (14*G[1, w^2]*G[-w, r61, -w, w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*G[-w, r61, -w, z3] - 
 ((10*I)/3)*Pi*G[-w, r61, w^2, w^2] - G[0, -w]*G[-w, r61, w^2, w^2] + 
 (10*G[0, w]*G[-w, r61, w^2, w^2])/3 + (2*G[0, w^2]*G[-w, r61, w^2, w^2])/3 + 
 (13*G[1, r7]*G[-w, r61, w^2, w^2])/3 + 2*G[1, -w]*G[-w, r61, w^2, w^2] - 
 (20*G[1, w]*G[-w, r61, w^2, w^2])/3 - 2*G[1, w^2]*G[-w, r61, w^2, w^2] + 
 (G[r61, w^2]*G[-w, r61, w^2, w^2])/3 + (G[r62, w^2]*G[-w, r61, w^2, w^2])/
  3 + (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (2*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] - 
   G[r61, w^2]/3 - G[r62, w^2]/3)*G[-w, r61, w^2, z3] - 
 (2*I)*Pi*G[-w, r62, 0, w^2] + (2*G[0, -w]*G[-w, r62, 0, w^2])/3 + 
 2*G[0, w]*G[-w, r62, 0, w^2] - 19*G[0, w^2]*G[-w, r62, 0, w^2] + 
 (10*G[1, r7]*G[-w, r62, 0, w^2])/3 - (4*G[1, -w]*G[-w, r62, 0, w^2])/3 - 
 4*G[1, w]*G[-w, r62, 0, w^2] - (8*G[1, w^2]*G[-w, r62, 0, w^2])/3 + 
 (55*G[r61, w^2]*G[-w, r62, 0, w^2])/3 + (55*G[r62, w^2]*G[-w, r62, 0, w^2])/
  3 + 6*G[w^(-2), w^2]*G[-w, r62, 0, w^2] - 
 4*G[-w^(-1), w^2]*G[-w, r62, 0, w^2] - 4*G[-w, w^2]*G[-w, r62, 0, w^2] + 
 ((2*I)*Pi - (2*G[0, -w])/3 - 2*G[0, w] + 17*G[0, w^2] - (10*G[1, r7])/3 + 
   (4*G[1, -w])/3 + 4*G[1, w] + (8*G[1, w^2])/3 - (55*G[r61, w^2])/3 - 
   (55*G[r62, w^2])/3)*G[-w, r62, 0, z3] + ((16*I)/3)*Pi*G[-w, r62, 1, w^2] - 
 (16*G[0, w]*G[-w, r62, 1, w^2])/3 - (16*G[1, r7]*G[-w, r62, 1, w^2])/3 + 
 (32*G[1, w]*G[-w, r62, 1, w^2])/3 - 4*G[w^(-2), w^2]*G[-w, r62, 1, w^2] + 
 4*G[-w^(-1), w^2]*G[-w, r62, 1, w^2] + 4*G[-w, w^2]*G[-w, r62, 1, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w, r62, 1, z3] + ((16*I)/3)*Pi*G[-w, r62, r61, w^2] - 
 (16*G[0, w]*G[-w, r62, r61, w^2])/3 + (62*G[0, w^2]*G[-w, r62, r61, w^2])/
  3 - (16*G[1, r7]*G[-w, r62, r61, w^2])/3 + 
 (32*G[1, w]*G[-w, r62, r61, w^2])/3 - (56*G[r61, w^2]*G[-w, r62, r61, w^2])/
  3 - (56*G[r62, w^2]*G[-w, r62, r61, w^2])/3 - 
 4*G[w^(-2), w^2]*G[-w, r62, r61, w^2] + 2*G[-w^(-1), w^2]*
  G[-w, r62, r61, w^2] + 2*G[-w, w^2]*G[-w, r62, r61, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w, r62, r61, z3] + ((16*I)/3)*Pi*G[-w, r62, r62, w^2] - 
 (16*G[0, w]*G[-w, r62, r62, w^2])/3 + (62*G[0, w^2]*G[-w, r62, r62, w^2])/
  3 - (16*G[1, r7]*G[-w, r62, r62, w^2])/3 + 
 (32*G[1, w]*G[-w, r62, r62, w^2])/3 - (56*G[r61, w^2]*G[-w, r62, r62, w^2])/
  3 - (56*G[r62, w^2]*G[-w, r62, r62, w^2])/3 - 
 4*G[w^(-2), w^2]*G[-w, r62, r62, w^2] + 2*G[-w^(-1), w^2]*
  G[-w, r62, r62, w^2] + 2*G[-w, w^2]*G[-w, r62, r62, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w, r62, r62, z3] - ((10*I)/3)*Pi*G[-w, r62, w^(-2), w^2] - 
 G[0, -w]*G[-w, r62, w^(-2), w^2] + (10*G[0, w]*G[-w, r62, w^(-2), w^2])/3 + 
 (2*G[0, w^2]*G[-w, r62, w^(-2), w^2])/3 + 
 (13*G[1, r7]*G[-w, r62, w^(-2), w^2])/3 + 
 2*G[1, -w]*G[-w, r62, w^(-2), w^2] - (20*G[1, w]*G[-w, r62, w^(-2), w^2])/
  3 - 2*G[1, w^2]*G[-w, r62, w^(-2), w^2] + 
 (G[r61, w^2]*G[-w, r62, w^(-2), w^2])/3 + 
 (G[r62, w^2]*G[-w, r62, w^(-2), w^2])/3 + 
 (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (2*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] - 
   G[r61, w^2]/3 - G[r62, w^2]/3)*G[-w, r62, w^(-2), z3] - 
 ((8*I)/3)*Pi*G[-w, r62, -w^(-1), w^2] + (G[0, -w]*G[-w, r62, -w^(-1), w^2])/
  3 + (8*G[0, w]*G[-w, r62, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[-w, r62, -w^(-1), w^2])/3 + 
 (G[1, r7]*G[-w, r62, -w^(-1), w^2])/3 - 
 (2*G[1, -w]*G[-w, r62, -w^(-1), w^2])/3 - 
 (16*G[1, w]*G[-w, r62, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[-w, r62, -w^(-1), w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*
  G[-w, r62, -w^(-1), z3] - ((8*I)/3)*Pi*G[-w, r62, -w, w^2] + 
 (G[0, -w]*G[-w, r62, -w, w^2])/3 + (8*G[0, w]*G[-w, r62, -w, w^2])/3 - 
 (7*G[0, w^2]*G[-w, r62, -w, w^2])/3 + (G[1, r7]*G[-w, r62, -w, w^2])/3 - 
 (2*G[1, -w]*G[-w, r62, -w, w^2])/3 - (16*G[1, w]*G[-w, r62, -w, w^2])/3 + 
 (14*G[1, w^2]*G[-w, r62, -w, w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*G[-w, r62, -w, z3] - 
 ((10*I)/3)*Pi*G[-w, r62, w^2, w^2] - G[0, -w]*G[-w, r62, w^2, w^2] + 
 (10*G[0, w]*G[-w, r62, w^2, w^2])/3 + (2*G[0, w^2]*G[-w, r62, w^2, w^2])/3 + 
 (13*G[1, r7]*G[-w, r62, w^2, w^2])/3 + 2*G[1, -w]*G[-w, r62, w^2, w^2] - 
 (20*G[1, w]*G[-w, r62, w^2, w^2])/3 - 2*G[1, w^2]*G[-w, r62, w^2, w^2] + 
 (G[r61, w^2]*G[-w, r62, w^2, w^2])/3 + (G[r62, w^2]*G[-w, r62, w^2, w^2])/
  3 + (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (2*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] - 
   G[r61, w^2]/3 - G[r62, w^2]/3)*G[-w, r62, w^2, z3] + 
 ((7*I)/3)*Pi*G[-w, w^(-2), 0, w^2] + (85*G[0, -w]*G[-w, w^(-2), 0, w^2])/
  18 - 2*G[0, w]*G[-w, w^(-2), 0, w^2] - (23*G[0, w^2]*G[-w, w^(-2), 0, w^2])/
  9 - (73*G[1, r7]*G[-w, w^(-2), 0, w^2])/18 - 
 (85*G[1, -w]*G[-w, w^(-2), 0, w^2])/9 - 4*G[1, w]*G[-w, w^(-2), 0, w^2] + 
 (31*G[1, w^2]*G[-w, w^(-2), 0, w^2])/9 + 
 (5*G[r61, w^2]*G[-w, w^(-2), 0, w^2])/6 + 
 (5*G[r62, w^2]*G[-w, w^(-2), 0, w^2])/6 + 
 (((-7*I)/3)*Pi - (85*G[0, -w])/18 + 2*G[0, w] + (23*G[0, w^2])/9 + 
   (73*G[1, r7])/18 + (85*G[1, -w])/9 + 4*G[1, w] - (31*G[1, w^2])/9 - 
   (5*G[r61, w^2])/6 - (5*G[r62, w^2])/6)*G[-w, w^(-2), 0, z3] - 
 ((22*I)/3)*Pi*G[-w, w^(-2), 1, w^2] + (8*G[0, -w]*G[-w, w^(-2), 1, w^2])/9 + 
 (16*G[0, w]*G[-w, w^(-2), 1, w^2])/3 + (10*G[0, w^2]*G[-w, w^(-2), 1, w^2])/
  9 + (40*G[1, r7]*G[-w, w^(-2), 1, w^2])/9 - 
 (16*G[1, -w]*G[-w, w^(-2), 1, w^2])/9 - (32*G[1, w]*G[-w, w^(-2), 1, w^2])/
  3 + (52*G[1, w^2]*G[-w, w^(-2), 1, w^2])/9 - 
 4*G[r61, w^2]*G[-w, w^(-2), 1, w^2] - 4*G[r62, w^2]*G[-w, w^(-2), 1, w^2] + 
 (((22*I)/3)*Pi - (8*G[0, -w])/9 - (16*G[0, w])/3 - (10*G[0, w^2])/9 - 
   (40*G[1, r7])/9 + (16*G[1, -w])/9 + (32*G[1, w])/3 - (52*G[1, w^2])/9 + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w, w^(-2), 1, z3] - 
 ((4*I)/3)*Pi*G[-w, w^(-2), r61, w^2] - 2*G[0, w]*G[-w, w^(-2), r61, w^2] + 
 (22*G[0, w^2]*G[-w, w^(-2), r61, w^2])/3 + 
 (10*G[1, r7]*G[-w, w^(-2), r61, w^2])/3 + 
 4*G[1, w]*G[-w, w^(-2), r61, w^2] - 4*G[1, w^2]*G[-w, w^(-2), r61, w^2] - 
 (16*G[r61, w^2]*G[-w, w^(-2), r61, w^2])/3 - 
 (16*G[r62, w^2]*G[-w, w^(-2), r61, w^2])/3 + 
 (((4*I)/3)*Pi + 2*G[0, w] - (22*G[0, w^2])/3 - (10*G[1, r7])/3 - 4*G[1, w] + 
   4*G[1, w^2] + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w, w^(-2), r61, z3] - ((4*I)/3)*Pi*G[-w, w^(-2), r62, w^2] - 
 2*G[0, w]*G[-w, w^(-2), r62, w^2] + (22*G[0, w^2]*G[-w, w^(-2), r62, w^2])/
  3 + (10*G[1, r7]*G[-w, w^(-2), r62, w^2])/3 + 
 4*G[1, w]*G[-w, w^(-2), r62, w^2] - 4*G[1, w^2]*G[-w, w^(-2), r62, w^2] - 
 (16*G[r61, w^2]*G[-w, w^(-2), r62, w^2])/3 - 
 (16*G[r62, w^2]*G[-w, w^(-2), r62, w^2])/3 + 
 (((4*I)/3)*Pi + 2*G[0, w] - (22*G[0, w^2])/3 - (10*G[1, r7])/3 - 4*G[1, w] + 
   4*G[1, w^2] + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w, w^(-2), r62, z3] + ((4*I)/3)*Pi*G[-w, w^(-2), w^(-2), w^2] - 
 (7*G[0, -w]*G[-w, w^(-2), w^(-2), w^2])/12 - 
 (4*G[0, w]*G[-w, w^(-2), w^(-2), w^2])/3 - 
 (71*G[0, w^2]*G[-w, w^(-2), w^(-2), w^2])/12 - 
 (3*G[1, r7]*G[-w, w^(-2), w^(-2), w^2])/4 + 
 (7*G[1, -w]*G[-w, w^(-2), w^(-2), w^2])/6 + 
 (8*G[1, w]*G[-w, w^(-2), w^(-2), w^2])/3 - 
 (7*G[1, w^2]*G[-w, w^(-2), w^(-2), w^2])/6 + 
 (13*G[r61, w^2]*G[-w, w^(-2), w^(-2), w^2])/2 + 
 (13*G[r62, w^2]*G[-w, w^(-2), w^(-2), w^2])/2 + 
 (((-4*I)/3)*Pi + (7*G[0, -w])/12 + (4*G[0, w])/3 + (71*G[0, w^2])/12 + 
   (3*G[1, r7])/4 - (7*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w, w^(-2), w^(-2), z3] + 
 ((4*I)/3)*Pi*G[-w, w^(-2), -w^(-1), w^2] - 
 (103*G[0, -w]*G[-w, w^(-2), -w^(-1), w^2])/12 - 
 (4*G[0, w]*G[-w, w^(-2), -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[-w, w^(-2), -w^(-1), w^2])/12 - 
 (3*G[1, r7]*G[-w, w^(-2), -w^(-1), w^2])/4 + 
 (103*G[1, -w]*G[-w, w^(-2), -w^(-1), w^2])/6 + 
 (8*G[1, w]*G[-w, w^(-2), -w^(-1), w^2])/3 - 
 (7*G[1, w^2]*G[-w, w^(-2), -w^(-1), w^2])/6 + 
 (((-4*I)/3)*Pi + (103*G[0, -w])/12 + (4*G[0, w])/3 - (7*G[0, w^2])/12 + 
   (3*G[1, r7])/4 - (103*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6)*
  G[-w, w^(-2), -w^(-1), z3] + ((4*I)/3)*Pi*G[-w, w^(-2), -w, w^2] - 
 (7*G[0, -w]*G[-w, w^(-2), -w, w^2])/12 - (4*G[0, w]*G[-w, w^(-2), -w, w^2])/
  3 + (7*G[0, w^2]*G[-w, w^(-2), -w, w^2])/12 - 
 (3*G[1, r7]*G[-w, w^(-2), -w, w^2])/4 + (7*G[1, -w]*G[-w, w^(-2), -w, w^2])/
  6 + (8*G[1, w]*G[-w, w^(-2), -w, w^2])/3 - 
 (7*G[1, w^2]*G[-w, w^(-2), -w, w^2])/6 + 
 (((-4*I)/3)*Pi + (7*G[0, -w])/12 + (4*G[0, w])/3 - (7*G[0, w^2])/12 + 
   (3*G[1, r7])/4 - (7*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6)*
  G[-w, w^(-2), -w, z3] + ((4*I)/3)*Pi*G[-w, w^(-2), w^2, w^2] - 
 (7*G[0, -w]*G[-w, w^(-2), w^2, w^2])/12 - 
 (4*G[0, w]*G[-w, w^(-2), w^2, w^2])/3 - 
 (71*G[0, w^2]*G[-w, w^(-2), w^2, w^2])/12 - 
 (3*G[1, r7]*G[-w, w^(-2), w^2, w^2])/4 + 
 (7*G[1, -w]*G[-w, w^(-2), w^2, w^2])/6 + (8*G[1, w]*G[-w, w^(-2), w^2, w^2])/
  3 - (7*G[1, w^2]*G[-w, w^(-2), w^2, w^2])/6 + 
 (13*G[r61, w^2]*G[-w, w^(-2), w^2, w^2])/2 + 
 (13*G[r62, w^2]*G[-w, w^(-2), w^2, w^2])/2 + 
 (((-4*I)/3)*Pi + (7*G[0, -w])/12 + (4*G[0, w])/3 + (71*G[0, w^2])/12 + 
   (3*G[1, r7])/4 - (7*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w, w^(-2), w^2, z3] + 
 ((13*I)/3)*Pi*G[-w, -w^(-1), 0, w^2] - (275*G[0, -w]*G[-w, -w^(-1), 0, w^2])/
  18 - (40*G[0, w]*G[-w, -w^(-1), 0, w^2])/3 - 
 (31*G[0, w^2]*G[-w, -w^(-1), 0, w^2])/18 - (G[1, r7]*G[-w, -w^(-1), 0, w^2])/
  18 + (275*G[1, -w]*G[-w, -w^(-1), 0, w^2])/9 + 
 (20*G[1, w]*G[-w, -w^(-1), 0, w^2])/3 - 
 (77*G[1, w^2]*G[-w, -w^(-1), 0, w^2])/9 - 
 2*G[r61, w^2]*G[-w, -w^(-1), 0, w^2] - 
 2*G[r62, w^2]*G[-w, -w^(-1), 0, w^2] - 
 (17*G[w^(-2), w^2]*G[-w, -w^(-1), 0, w^2])/3 + 
 (65*G[-w^(-1), w^2]*G[-w, -w^(-1), 0, w^2])/3 + 
 (17*G[-w, w^2]*G[-w, -w^(-1), 0, w^2])/3 + 
 (((-13*I)/3)*Pi + (275*G[0, -w])/18 + (40*G[0, w])/3 - (113*G[0, w^2])/18 + 
   G[1, r7]/18 - (275*G[1, -w])/9 - (20*G[1, w])/3 + (77*G[1, w^2])/9 + 
   2*G[r61, w^2] + 2*G[r62, w^2])*G[-w, -w^(-1), 0, z3] + 
 ((2*I)/3)*Pi*G[-w, -w^(-1), 1, w^2] + (152*G[0, -w]*G[-w, -w^(-1), 1, w^2])/
  9 - (8*G[0, w]*G[-w, -w^(-1), 1, w^2])/3 + 
 (82*G[0, w^2]*G[-w, -w^(-1), 1, w^2])/9 - 
 (32*G[1, r7]*G[-w, -w^(-1), 1, w^2])/9 - 
 (304*G[1, -w]*G[-w, -w^(-1), 1, w^2])/9 + 
 (16*G[1, w]*G[-w, -w^(-1), 1, w^2])/3 + 
 (52*G[1, w^2]*G[-w, -w^(-1), 1, w^2])/9 + 
 4*G[r61, w^2]*G[-w, -w^(-1), 1, w^2] + 
 4*G[r62, w^2]*G[-w, -w^(-1), 1, w^2] + 
 (34*G[w^(-2), w^2]*G[-w, -w^(-1), 1, w^2])/3 - 
 (130*G[-w^(-1), w^2]*G[-w, -w^(-1), 1, w^2])/3 - 
 (34*G[-w, w^2]*G[-w, -w^(-1), 1, w^2])/3 + 
 (((-2*I)/3)*Pi - (152*G[0, -w])/9 + (8*G[0, w])/3 + (62*G[0, w^2])/9 + 
   (32*G[1, r7])/9 + (304*G[1, -w])/9 - (16*G[1, w])/3 - (52*G[1, w^2])/9 - 
   4*G[r61, w^2] - 4*G[r62, w^2])*G[-w, -w^(-1), 1, z3] - 
 ((4*I)/3)*Pi*G[-w, -w^(-1), r61, w^2] + (4*G[0, w]*G[-w, -w^(-1), r61, w^2])/
  3 - 2*G[0, w^2]*G[-w, -w^(-1), r61, w^2] - 
 (2*G[1, r7]*G[-w, -w^(-1), r61, w^2])/3 - 
 (8*G[1, w]*G[-w, -w^(-1), r61, w^2])/3 + 
 4*G[1, w^2]*G[-w, -w^(-1), r61, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 2*G[0, w^2] + (2*G[1, r7])/3 + 
   (8*G[1, w])/3 - 4*G[1, w^2])*G[-w, -w^(-1), r61, z3] - 
 ((4*I)/3)*Pi*G[-w, -w^(-1), r62, w^2] + (4*G[0, w]*G[-w, -w^(-1), r62, w^2])/
  3 - 2*G[0, w^2]*G[-w, -w^(-1), r62, w^2] - 
 (2*G[1, r7]*G[-w, -w^(-1), r62, w^2])/3 - 
 (8*G[1, w]*G[-w, -w^(-1), r62, w^2])/3 + 
 4*G[1, w^2]*G[-w, -w^(-1), r62, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 2*G[0, w^2] + (2*G[1, r7])/3 + 
   (8*G[1, w])/3 - 4*G[1, w^2])*G[-w, -w^(-1), r62, z3] - 
 ((5*I)/3)*Pi*G[-w, -w^(-1), w^(-2), w^2] + 
 (5*G[0, -w]*G[-w, -w^(-1), w^(-2), w^2])/12 + 
 (5*G[0, w]*G[-w, -w^(-1), w^(-2), w^2])/3 - 
 (5*G[0, w^2]*G[-w, -w^(-1), w^(-2), w^2])/12 + 
 (5*G[1, r7]*G[-w, -w^(-1), w^(-2), w^2])/4 - 
 (5*G[1, -w]*G[-w, -w^(-1), w^(-2), w^2])/6 - 
 (10*G[1, w]*G[-w, -w^(-1), w^(-2), w^2])/3 + 
 (5*G[1, w^2]*G[-w, -w^(-1), w^(-2), w^2])/6 + 
 (((5*I)/3)*Pi - (5*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 + (5*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w, -w^(-1), w^(-2), z3] - ((5*I)/3)*Pi*G[-w, -w^(-1), -w^(-1), w^2] - 
 (43*G[0, -w]*G[-w, -w^(-1), -w^(-1), w^2])/12 + 
 (5*G[0, w]*G[-w, -w^(-1), -w^(-1), w^2])/3 - 
 (5*G[0, w^2]*G[-w, -w^(-1), -w^(-1), w^2])/12 + 
 (5*G[1, r7]*G[-w, -w^(-1), -w^(-1), w^2])/4 + 
 (43*G[1, -w]*G[-w, -w^(-1), -w^(-1), w^2])/6 - 
 (10*G[1, w]*G[-w, -w^(-1), -w^(-1), w^2])/3 + 
 (5*G[1, w^2]*G[-w, -w^(-1), -w^(-1), w^2])/6 + 
 (((5*I)/3)*Pi + (43*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 - (43*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w, -w^(-1), -w^(-1), z3] - ((5*I)/3)*Pi*G[-w, -w^(-1), -w, w^2] + 
 (197*G[0, -w]*G[-w, -w^(-1), -w, w^2])/12 + 
 (5*G[0, w]*G[-w, -w^(-1), -w, w^2])/3 - 
 (5*G[0, w^2]*G[-w, -w^(-1), -w, w^2])/12 + 
 (5*G[1, r7]*G[-w, -w^(-1), -w, w^2])/4 - 
 (197*G[1, -w]*G[-w, -w^(-1), -w, w^2])/6 - 
 (10*G[1, w]*G[-w, -w^(-1), -w, w^2])/3 + 
 (5*G[1, w^2]*G[-w, -w^(-1), -w, w^2])/6 + 
 (((5*I)/3)*Pi - (197*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 + (197*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w, -w^(-1), -w, z3] - ((5*I)/3)*Pi*G[-w, -w^(-1), w^2, w^2] + 
 (5*G[0, -w]*G[-w, -w^(-1), w^2, w^2])/12 + 
 (5*G[0, w]*G[-w, -w^(-1), w^2, w^2])/3 - 
 (5*G[0, w^2]*G[-w, -w^(-1), w^2, w^2])/12 + 
 (5*G[1, r7]*G[-w, -w^(-1), w^2, w^2])/4 - 
 (5*G[1, -w]*G[-w, -w^(-1), w^2, w^2])/6 - 
 (10*G[1, w]*G[-w, -w^(-1), w^2, w^2])/3 + 
 (5*G[1, w^2]*G[-w, -w^(-1), w^2, w^2])/6 + 
 (((5*I)/3)*Pi - (5*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 + (5*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w, -w^(-1), w^2, z3] + ((13*I)/3)*Pi*G[-w, -w, 0, w^2] + 
 (157*G[0, -w]*G[-w, -w, 0, w^2])/18 - (4*G[0, w]*G[-w, -w, 0, w^2])/3 + 
 (113*G[0, w^2]*G[-w, -w, 0, w^2])/18 - (G[1, r7]*G[-w, -w, 0, w^2])/18 - 
 (157*G[1, -w]*G[-w, -w, 0, w^2])/9 + (20*G[1, w]*G[-w, -w, 0, w^2])/3 - 
 (77*G[1, w^2]*G[-w, -w, 0, w^2])/9 - 2*G[r61, w^2]*G[-w, -w, 0, w^2] - 
 2*G[r62, w^2]*G[-w, -w, 0, w^2] - (7*G[w^(-2), w^2]*G[-w, -w, 0, w^2])/3 + 
 (7*G[-w^(-1), w^2]*G[-w, -w, 0, w^2])/3 + (7*G[-w, w^2]*G[-w, -w, 0, w^2])/
  3 + (((-13*I)/3)*Pi - (157*G[0, -w])/18 + (4*G[0, w])/3 - 
   (113*G[0, w^2])/18 + G[1, r7]/18 + (157*G[1, -w])/9 - (20*G[1, w])/3 + 
   (77*G[1, w^2])/9 + 2*G[r61, w^2] + 2*G[r62, w^2])*G[-w, -w, 0, z3] + 
 ((2*I)/3)*Pi*G[-w, -w, 1, w^2] - (136*G[0, -w]*G[-w, -w, 1, w^2])/9 - 
 (8*G[0, w]*G[-w, -w, 1, w^2])/3 - (62*G[0, w^2]*G[-w, -w, 1, w^2])/9 - 
 (32*G[1, r7]*G[-w, -w, 1, w^2])/9 + (272*G[1, -w]*G[-w, -w, 1, w^2])/9 + 
 (16*G[1, w]*G[-w, -w, 1, w^2])/3 + (52*G[1, w^2]*G[-w, -w, 1, w^2])/9 + 
 4*G[r61, w^2]*G[-w, -w, 1, w^2] + 4*G[r62, w^2]*G[-w, -w, 1, w^2] + 
 (14*G[w^(-2), w^2]*G[-w, -w, 1, w^2])/3 - 
 (14*G[-w^(-1), w^2]*G[-w, -w, 1, w^2])/3 - (14*G[-w, w^2]*G[-w, -w, 1, w^2])/
  3 + (((-2*I)/3)*Pi + (136*G[0, -w])/9 + (8*G[0, w])/3 + (62*G[0, w^2])/9 + 
   (32*G[1, r7])/9 - (272*G[1, -w])/9 - (16*G[1, w])/3 - (52*G[1, w^2])/9 - 
   4*G[r61, w^2] - 4*G[r62, w^2])*G[-w, -w, 1, z3] - 
 ((4*I)/3)*Pi*G[-w, -w, r61, w^2] + (4*G[0, w]*G[-w, -w, r61, w^2])/3 - 
 2*G[0, w^2]*G[-w, -w, r61, w^2] - (2*G[1, r7]*G[-w, -w, r61, w^2])/3 - 
 (8*G[1, w]*G[-w, -w, r61, w^2])/3 + 4*G[1, w^2]*G[-w, -w, r61, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 2*G[0, w^2] + (2*G[1, r7])/3 + 
   (8*G[1, w])/3 - 4*G[1, w^2])*G[-w, -w, r61, z3] - 
 ((4*I)/3)*Pi*G[-w, -w, r62, w^2] + (4*G[0, w]*G[-w, -w, r62, w^2])/3 - 
 2*G[0, w^2]*G[-w, -w, r62, w^2] - (2*G[1, r7]*G[-w, -w, r62, w^2])/3 - 
 (8*G[1, w]*G[-w, -w, r62, w^2])/3 + 4*G[1, w^2]*G[-w, -w, r62, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 2*G[0, w^2] + (2*G[1, r7])/3 + 
   (8*G[1, w])/3 - 4*G[1, w^2])*G[-w, -w, r62, z3] - 
 ((5*I)/3)*Pi*G[-w, -w, w^(-2), w^2] + (5*G[0, -w]*G[-w, -w, w^(-2), w^2])/
  12 + (5*G[0, w]*G[-w, -w, w^(-2), w^2])/3 - 
 (5*G[0, w^2]*G[-w, -w, w^(-2), w^2])/12 + 
 (5*G[1, r7]*G[-w, -w, w^(-2), w^2])/4 - (5*G[1, -w]*G[-w, -w, w^(-2), w^2])/
  6 - (10*G[1, w]*G[-w, -w, w^(-2), w^2])/3 + 
 (5*G[1, w^2]*G[-w, -w, w^(-2), w^2])/6 + 
 (((5*I)/3)*Pi - (5*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 + (5*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w, -w, w^(-2), z3] - ((5*I)/3)*Pi*G[-w, -w, -w^(-1), w^2] + 
 (5*G[0, -w]*G[-w, -w, -w^(-1), w^2])/12 + 
 (5*G[0, w]*G[-w, -w, -w^(-1), w^2])/3 - 
 (5*G[0, w^2]*G[-w, -w, -w^(-1), w^2])/12 + 
 (5*G[1, r7]*G[-w, -w, -w^(-1), w^2])/4 - 
 (5*G[1, -w]*G[-w, -w, -w^(-1), w^2])/6 - 
 (10*G[1, w]*G[-w, -w, -w^(-1), w^2])/3 + 
 (5*G[1, w^2]*G[-w, -w, -w^(-1), w^2])/6 + 
 (((5*I)/3)*Pi - (5*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 + (5*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w, -w, -w^(-1), z3] - ((5*I)/3)*Pi*G[-w, -w, -w, w^2] - 
 (43*G[0, -w]*G[-w, -w, -w, w^2])/12 + (5*G[0, w]*G[-w, -w, -w, w^2])/3 - 
 (5*G[0, w^2]*G[-w, -w, -w, w^2])/12 + (5*G[1, r7]*G[-w, -w, -w, w^2])/4 + 
 (43*G[1, -w]*G[-w, -w, -w, w^2])/6 - (10*G[1, w]*G[-w, -w, -w, w^2])/3 + 
 (5*G[1, w^2]*G[-w, -w, -w, w^2])/6 + 
 (((5*I)/3)*Pi + (43*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 - (43*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w, -w, -w, z3] - ((5*I)/3)*Pi*G[-w, -w, w^2, w^2] + 
 (5*G[0, -w]*G[-w, -w, w^2, w^2])/12 + (5*G[0, w]*G[-w, -w, w^2, w^2])/3 - 
 (5*G[0, w^2]*G[-w, -w, w^2, w^2])/12 + (5*G[1, r7]*G[-w, -w, w^2, w^2])/4 - 
 (5*G[1, -w]*G[-w, -w, w^2, w^2])/6 - (10*G[1, w]*G[-w, -w, w^2, w^2])/3 + 
 (5*G[1, w^2]*G[-w, -w, w^2, w^2])/6 + 
 (((5*I)/3)*Pi - (5*G[0, -w])/12 - (5*G[0, w])/3 + (5*G[0, w^2])/12 - 
   (5*G[1, r7])/4 + (5*G[1, -w])/6 + (10*G[1, w])/3 - (5*G[1, w^2])/6)*
  G[-w, -w, w^2, z3] + ((7*I)/3)*Pi*G[-w, w^2, 0, w^2] - 
 (131*G[0, -w]*G[-w, w^2, 0, w^2])/18 - 6*G[0, w]*G[-w, w^2, 0, w^2] + 
 (13*G[0, w^2]*G[-w, w^2, 0, w^2])/9 - (73*G[1, r7]*G[-w, w^2, 0, w^2])/18 + 
 (131*G[1, -w]*G[-w, w^2, 0, w^2])/9 - 4*G[1, w]*G[-w, w^2, 0, w^2] + 
 (31*G[1, w^2]*G[-w, w^2, 0, w^2])/9 + (5*G[r61, w^2]*G[-w, w^2, 0, w^2])/6 + 
 (5*G[r62, w^2]*G[-w, w^2, 0, w^2])/6 - (2*G[w^(-2), w^2]*G[-w, w^2, 0, w^2])/
  3 + (26*G[-w^(-1), w^2]*G[-w, w^2, 0, w^2])/3 - 
 (46*G[-w, w^2]*G[-w, w^2, 0, w^2])/3 + 
 (((-7*I)/3)*Pi + (131*G[0, -w])/18 + 6*G[0, w] + (23*G[0, w^2])/9 + 
   (73*G[1, r7])/18 - (131*G[1, -w])/9 + 4*G[1, w] - (31*G[1, w^2])/9 - 
   (5*G[r61, w^2])/6 - (5*G[r62, w^2])/6)*G[-w, w^2, 0, z3] - 
 ((22*I)/3)*Pi*G[-w, w^2, 1, w^2] + (8*G[0, -w]*G[-w, w^2, 1, w^2])/9 + 
 (16*G[0, w]*G[-w, w^2, 1, w^2])/3 - (62*G[0, w^2]*G[-w, w^2, 1, w^2])/9 + 
 (40*G[1, r7]*G[-w, w^2, 1, w^2])/9 - (16*G[1, -w]*G[-w, w^2, 1, w^2])/9 - 
 (32*G[1, w]*G[-w, w^2, 1, w^2])/3 + (52*G[1, w^2]*G[-w, w^2, 1, w^2])/9 - 
 4*G[r61, w^2]*G[-w, w^2, 1, w^2] - 4*G[r62, w^2]*G[-w, w^2, 1, w^2] + 
 (4*G[w^(-2), w^2]*G[-w, w^2, 1, w^2])/3 - 
 (52*G[-w^(-1), w^2]*G[-w, w^2, 1, w^2])/3 + 
 (92*G[-w, w^2]*G[-w, w^2, 1, w^2])/3 + 
 (((22*I)/3)*Pi - (8*G[0, -w])/9 - (16*G[0, w])/3 - (10*G[0, w^2])/9 - 
   (40*G[1, r7])/9 + (16*G[1, -w])/9 + (32*G[1, w])/3 - (52*G[1, w^2])/9 + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w, w^2, 1, z3] - 
 ((4*I)/3)*Pi*G[-w, w^2, r61, w^2] - 2*G[0, w]*G[-w, w^2, r61, w^2] + 
 (22*G[0, w^2]*G[-w, w^2, r61, w^2])/3 + (10*G[1, r7]*G[-w, w^2, r61, w^2])/
  3 + 4*G[1, w]*G[-w, w^2, r61, w^2] - 4*G[1, w^2]*G[-w, w^2, r61, w^2] - 
 (16*G[r61, w^2]*G[-w, w^2, r61, w^2])/3 - 
 (16*G[r62, w^2]*G[-w, w^2, r61, w^2])/3 + 
 (((4*I)/3)*Pi + 2*G[0, w] - (22*G[0, w^2])/3 - (10*G[1, r7])/3 - 4*G[1, w] + 
   4*G[1, w^2] + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w, w^2, r61, z3] - ((4*I)/3)*Pi*G[-w, w^2, r62, w^2] - 
 2*G[0, w]*G[-w, w^2, r62, w^2] + (22*G[0, w^2]*G[-w, w^2, r62, w^2])/3 + 
 (10*G[1, r7]*G[-w, w^2, r62, w^2])/3 + 4*G[1, w]*G[-w, w^2, r62, w^2] - 
 4*G[1, w^2]*G[-w, w^2, r62, w^2] - (16*G[r61, w^2]*G[-w, w^2, r62, w^2])/3 - 
 (16*G[r62, w^2]*G[-w, w^2, r62, w^2])/3 + 
 (((4*I)/3)*Pi + 2*G[0, w] - (22*G[0, w^2])/3 - (10*G[1, r7])/3 - 4*G[1, w] + 
   4*G[1, w^2] + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w, w^2, r62, z3] + ((4*I)/3)*Pi*G[-w, w^2, w^(-2), w^2] - 
 (7*G[0, -w]*G[-w, w^2, w^(-2), w^2])/12 - 
 (4*G[0, w]*G[-w, w^2, w^(-2), w^2])/3 - 
 (71*G[0, w^2]*G[-w, w^2, w^(-2), w^2])/12 - 
 (3*G[1, r7]*G[-w, w^2, w^(-2), w^2])/4 + 
 (7*G[1, -w]*G[-w, w^2, w^(-2), w^2])/6 + (8*G[1, w]*G[-w, w^2, w^(-2), w^2])/
  3 - (7*G[1, w^2]*G[-w, w^2, w^(-2), w^2])/6 + 
 (13*G[r61, w^2]*G[-w, w^2, w^(-2), w^2])/2 + 
 (13*G[r62, w^2]*G[-w, w^2, w^(-2), w^2])/2 + 
 (((-4*I)/3)*Pi + (7*G[0, -w])/12 + (4*G[0, w])/3 + (71*G[0, w^2])/12 + 
   (3*G[1, r7])/4 - (7*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w, w^2, w^(-2), z3] + 
 ((4*I)/3)*Pi*G[-w, w^2, -w^(-1), w^2] - 
 (7*G[0, -w]*G[-w, w^2, -w^(-1), w^2])/12 - 
 (4*G[0, w]*G[-w, w^2, -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[-w, w^2, -w^(-1), w^2])/12 - 
 (3*G[1, r7]*G[-w, w^2, -w^(-1), w^2])/4 + 
 (7*G[1, -w]*G[-w, w^2, -w^(-1), w^2])/6 + 
 (8*G[1, w]*G[-w, w^2, -w^(-1), w^2])/3 - 
 (7*G[1, w^2]*G[-w, w^2, -w^(-1), w^2])/6 + 
 (((-4*I)/3)*Pi + (7*G[0, -w])/12 + (4*G[0, w])/3 - (7*G[0, w^2])/12 + 
   (3*G[1, r7])/4 - (7*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6)*
  G[-w, w^2, -w^(-1), z3] + ((4*I)/3)*Pi*G[-w, w^2, -w, w^2] + 
 (185*G[0, -w]*G[-w, w^2, -w, w^2])/12 - (4*G[0, w]*G[-w, w^2, -w, w^2])/3 + 
 (7*G[0, w^2]*G[-w, w^2, -w, w^2])/12 - (3*G[1, r7]*G[-w, w^2, -w, w^2])/4 - 
 (185*G[1, -w]*G[-w, w^2, -w, w^2])/6 + (8*G[1, w]*G[-w, w^2, -w, w^2])/3 - 
 (7*G[1, w^2]*G[-w, w^2, -w, w^2])/6 + 
 (((-4*I)/3)*Pi - (185*G[0, -w])/12 + (4*G[0, w])/3 - (7*G[0, w^2])/12 + 
   (3*G[1, r7])/4 + (185*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6)*
  G[-w, w^2, -w, z3] + ((4*I)/3)*Pi*G[-w, w^2, w^2, w^2] - 
 (7*G[0, -w]*G[-w, w^2, w^2, w^2])/12 - (4*G[0, w]*G[-w, w^2, w^2, w^2])/3 - 
 (71*G[0, w^2]*G[-w, w^2, w^2, w^2])/12 - (3*G[1, r7]*G[-w, w^2, w^2, w^2])/
  4 + (7*G[1, -w]*G[-w, w^2, w^2, w^2])/6 + (8*G[1, w]*G[-w, w^2, w^2, w^2])/
  3 - (7*G[1, w^2]*G[-w, w^2, w^2, w^2])/6 + 
 (13*G[r61, w^2]*G[-w, w^2, w^2, w^2])/2 + 
 (13*G[r62, w^2]*G[-w, w^2, w^2, w^2])/2 + 
 (((-4*I)/3)*Pi + (7*G[0, -w])/12 + (4*G[0, w])/3 + (71*G[0, w^2])/12 + 
   (3*G[1, r7])/4 - (7*G[1, -w])/6 - (8*G[1, w])/3 + (7*G[1, w^2])/6 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w, w^2, w^2, z3] - 
 G[0, w^2]*G[w^2, 0, 0, -w] - (G[w^(-2), w^2]*G[w^2, 0, 0, -w])/3 + 
 (4*G[-w^(-1), w^2]*G[w^2, 0, 0, -w])/3 + (4*G[-w, w^2]*G[w^2, 0, 0, -w])/3 + 
 2*G[0, w^2]*G[w^2, 0, 1, -w] + (4*G[w^(-2), w^2]*G[w^2, 0, 1, -w])/3 - 
 (10*G[-w^(-1), w^2]*G[w^2, 0, 1, -w])/3 - (10*G[-w, w^2]*G[w^2, 0, 1, -w])/
  3 - (G[w^(-2), w^2]*G[w^2, 0, r61, -w])/3 + 
 (G[-w^(-1), w^2]*G[w^2, 0, r61, -w])/3 + (G[-w, w^2]*G[w^2, 0, r61, -w])/3 - 
 (G[w^(-2), w^2]*G[w^2, 0, r62, -w])/3 + (G[-w^(-1), w^2]*G[w^2, 0, r62, -w])/
  3 + (G[-w, w^2]*G[w^2, 0, r62, -w])/3 + 2*G[0, w^2]*G[w^2, 1, 0, -w] + 
 2*G[w^(-2), w^2]*G[w^2, 1, 0, -w] - 4*G[-w^(-1), w^2]*G[w^2, 1, 0, -w] - 
 4*G[-w, w^2]*G[w^2, 1, 0, -w] - 4*G[0, w^2]*G[w^2, 1, 1, -w] - 
 4*G[w^(-2), w^2]*G[w^2, 1, 1, -w] + 8*G[-w^(-1), w^2]*G[w^2, 1, 1, -w] + 
 8*G[-w, w^2]*G[w^2, 1, 1, -w] - (G[w^(-2), w^2]*G[w^2, r61, 0, -w])/3 + 
 (G[-w^(-1), w^2]*G[w^2, r61, 0, -w])/3 + (G[-w, w^2]*G[w^2, r61, 0, -w])/3 + 
 (G[w^(-2), w^2]*G[w^2, r61, r61, -w])/3 - 
 (G[-w^(-1), w^2]*G[w^2, r61, r61, -w])/3 - (G[-w, w^2]*G[w^2, r61, r61, -w])/
  3 + (G[w^(-2), w^2]*G[w^2, r61, r62, -w])/3 - 
 (G[-w^(-1), w^2]*G[w^2, r61, r62, -w])/3 - (G[-w, w^2]*G[w^2, r61, r62, -w])/
  3 - (G[w^(-2), w^2]*G[w^2, r62, 0, -w])/3 + 
 (G[-w^(-1), w^2]*G[w^2, r62, 0, -w])/3 + (G[-w, w^2]*G[w^2, r62, 0, -w])/3 + 
 (G[w^(-2), w^2]*G[w^2, r62, r61, -w])/3 - 
 (G[-w^(-1), w^2]*G[w^2, r62, r61, -w])/3 - (G[-w, w^2]*G[w^2, r62, r61, -w])/
  3 + (G[w^(-2), w^2]*G[w^2, r62, r62, -w])/3 - 
 (G[-w^(-1), w^2]*G[w^2, r62, r62, -w])/3 - (G[-w, w^2]*G[w^2, r62, r62, -w])/
  3 - (2*G[w^(-2), w^2]*G[w^2, -w, 0, -w])/3 + 
 (2*G[-w^(-1), w^2]*G[w^2, -w, 0, -w])/3 + (2*G[-w, w^2]*G[w^2, -w, 0, -w])/
  3 + (4*G[w^(-2), w^2]*G[w^2, -w, 1, -w])/3 - 
 (4*G[-w^(-1), w^2]*G[w^2, -w, 1, -w])/3 - (4*G[-w, w^2]*G[w^2, -w, 1, -w])/
  3 - 18*G[0, 0, -1, 0, w] - 19*G[0, 0, 0, 0, w] + 24*G[0, 0, 0, 0, w^2] - 
 24*G[0, 0, 0, 0, z3] - 20*G[0, 0, 0, 1, w] + 6*G[0, 0, 0, 1, w^2] - 
 6*G[0, 0, 0, 1, z3] - 27*G[0, 0, 0, r61, w^2] + 27*G[0, 0, 0, r61, z3] - 
 27*G[0, 0, 0, r62, w^2] + 27*G[0, 0, 0, r62, z3] - 54*G[0, 0, 1, 0, w] + 
 18*G[0, 0, 1, 0, w^2] - 18*G[0, 0, 1, 0, z3] + 6*G[0, 0, 1, 1, r7] + 
 96*G[0, 0, 1, 1, w] - 36*G[0, 0, 1, 1, w^2] + 36*G[0, 0, 1, 1, z3] + 
 14*G[0, 0, r1, 0, w] - 28*G[0, 0, r1, 1, w] + 14*G[0, 0, r2, 0, w] - 
 28*G[0, 0, r2, 1, w] - 46*G[0, 0, r61, 0, w^2] + 46*G[0, 0, r61, 0, z3] + 
 46*G[0, 0, r61, r61, w^2] - 46*G[0, 0, r61, r61, z3] + 
 46*G[0, 0, r61, r62, w^2] - 46*G[0, 0, r61, r62, z3] - 
 46*G[0, 0, r62, 0, w^2] + 46*G[0, 0, r62, 0, z3] + 
 46*G[0, 0, r62, r61, w^2] - 46*G[0, 0, r62, r61, z3] + 
 46*G[0, 0, r62, r62, w^2] - 46*G[0, 0, r62, r62, z3] + 
 19*G[0, 0, w^(-2), 0, w^2] - 19*G[0, 0, w^(-2), 0, z3] - 
 19*G[0, 0, w^(-2), r61, w^2] + 19*G[0, 0, w^(-2), r61, z3] - 
 19*G[0, 0, w^(-2), r62, w^2] + 19*G[0, 0, w^(-2), r62, z3] - 
 6*G[0, 0, -w^(-1), 0, w^2] + 6*G[0, 0, -w^(-1), 0, z3] + 
 12*G[0, 0, -w^(-1), 1, w^2] - 12*G[0, 0, -w^(-1), 1, z3] - 
 6*G[0, 0, -w, 0, w^2] + 6*G[0, 0, -w, 0, z3] + 12*G[0, 0, -w, 1, w^2] - 
 12*G[0, 0, -w, 1, z3] + 19*G[0, 0, w^2, 0, w^2] - 19*G[0, 0, w^2, 0, z3] - 
 19*G[0, 0, w^2, r61, w^2] + 19*G[0, 0, w^2, r61, z3] - 
 19*G[0, 0, w^2, r62, w^2] + 19*G[0, 0, w^2, r62, z3] - 
 24*G[0, -I, 0, 0, r1] + 24*G[0, -I, 0, 0, w] + 16*G[0, -I, 0, 1, r1] - 
 16*G[0, -I, 0, 1, w] + 8*G[0, -I, r1, 0, r1] - 8*G[0, -I, r1, 0, w] - 
 16*G[0, -I, r1, 1, r1] + 16*G[0, -I, r1, 1, w] + 8*G[0, -I, r2, 0, r1] - 
 8*G[0, -I, r2, 0, w] - 16*G[0, -I, r2, 1, r1] + 16*G[0, -I, r2, 1, w] - 
 24*G[0, I, 0, 0, r1] + 24*G[0, I, 0, 0, w] + 16*G[0, I, 0, 1, r1] - 
 16*G[0, I, 0, 1, w] + 8*G[0, I, r1, 0, r1] - 8*G[0, I, r1, 0, w] - 
 16*G[0, I, r1, 1, r1] + 16*G[0, I, r1, 1, w] + 8*G[0, I, r2, 0, r1] - 
 8*G[0, I, r2, 0, w] - 16*G[0, I, r2, 1, r1] + 16*G[0, I, r2, 1, w] - 
 10*G[0, 1, 0, 0, w] + 8*G[0, 1, 0, 0, w^2] - 8*G[0, 1, 0, 0, z3] - 
 4*G[0, 1, 0, 1, r7] + 24*G[0, 1, 0, 1, w] - 16*G[0, 1, 0, 1, w^2] + 
 16*G[0, 1, 0, 1, z3] + 48*G[0, 1, 1, 0, w] - 32*G[0, 1, 1, 0, w^2] + 
 32*G[0, 1, 1, 0, z3] - 13*G[0, 1, 1, 1, r7] - 96*G[0, 1, 1, 1, w] + 
 64*G[0, 1, 1, 1, w^2] - 64*G[0, 1, 1, 1, z3] - 12*G[0, 1, r1, 0, w] + 
 24*G[0, 1, r1, 1, w] - 12*G[0, 1, r2, 0, w] + 24*G[0, 1, r2, 1, w] + 
 8*G[0, 1, -w^(-1), 0, w^2] - 8*G[0, 1, -w^(-1), 0, z3] - 
 16*G[0, 1, -w^(-1), 1, w^2] + 16*G[0, 1, -w^(-1), 1, z3] + 
 8*G[0, 1, -w, 0, w^2] - 8*G[0, 1, -w, 0, z3] - 16*G[0, 1, -w, 1, w^2] + 
 16*G[0, 1, -w, 1, z3] + 12*G[0, r1, 0, 0, w] + 24*G[0, r1, 0, 1, w] + 
 24*G[0, r1, 1, 0, w] - 48*G[0, r1, 1, 1, w] + 12*G[0, r2, 0, 0, w] + 
 24*G[0, r2, 0, 1, w] + 24*G[0, r2, 1, 0, w] - 48*G[0, r2, 1, 1, w] - 
 34*G[0, r61, 0, 0, w^2] + 34*G[0, r61, 0, 0, z3] + 
 34*G[0, r61, 0, r61, w^2] - 34*G[0, r61, 0, r61, z3] + 
 34*G[0, r61, 0, r62, w^2] - 34*G[0, r61, 0, r62, z3] + 
 48*G[0, r61, r61, 0, w^2] - 48*G[0, r61, r61, 0, z3] - 
 48*G[0, r61, r61, r61, w^2] + 48*G[0, r61, r61, r61, z3] - 
 48*G[0, r61, r61, r62, w^2] + 48*G[0, r61, r61, r62, z3] + 
 48*G[0, r61, r62, 0, w^2] - 48*G[0, r61, r62, 0, z3] - 
 48*G[0, r61, r62, r61, w^2] + 48*G[0, r61, r62, r61, z3] - 
 48*G[0, r61, r62, r62, w^2] + 48*G[0, r61, r62, r62, z3] - 
 14*G[0, r61, w^(-2), 0, w^2] + 14*G[0, r61, w^(-2), 0, z3] + 
 14*G[0, r61, w^(-2), r61, w^2] - 14*G[0, r61, w^(-2), r61, z3] + 
 14*G[0, r61, w^(-2), r62, w^2] - 14*G[0, r61, w^(-2), r62, z3] - 
 14*G[0, r61, w^2, 0, w^2] + 14*G[0, r61, w^2, 0, z3] + 
 14*G[0, r61, w^2, r61, w^2] - 14*G[0, r61, w^2, r61, z3] + 
 14*G[0, r61, w^2, r62, w^2] - 14*G[0, r61, w^2, r62, z3] - 
 34*G[0, r62, 0, 0, w^2] + 34*G[0, r62, 0, 0, z3] + 
 34*G[0, r62, 0, r61, w^2] - 34*G[0, r62, 0, r61, z3] + 
 34*G[0, r62, 0, r62, w^2] - 34*G[0, r62, 0, r62, z3] + 
 48*G[0, r62, r61, 0, w^2] - 48*G[0, r62, r61, 0, z3] - 
 48*G[0, r62, r61, r61, w^2] + 48*G[0, r62, r61, r61, z3] - 
 48*G[0, r62, r61, r62, w^2] + 48*G[0, r62, r61, r62, z3] + 
 48*G[0, r62, r62, 0, w^2] - 48*G[0, r62, r62, 0, z3] - 
 48*G[0, r62, r62, r61, w^2] + 48*G[0, r62, r62, r61, z3] - 
 48*G[0, r62, r62, r62, w^2] + 48*G[0, r62, r62, r62, z3] - 
 14*G[0, r62, w^(-2), 0, w^2] + 14*G[0, r62, w^(-2), 0, z3] + 
 14*G[0, r62, w^(-2), r61, w^2] - 14*G[0, r62, w^(-2), r61, z3] + 
 14*G[0, r62, w^(-2), r62, w^2] - 14*G[0, r62, w^(-2), r62, z3] - 
 14*G[0, r62, w^2, 0, w^2] + 14*G[0, r62, w^2, 0, z3] + 
 14*G[0, r62, w^2, r61, w^2] - 14*G[0, r62, w^2, r61, z3] + 
 14*G[0, r62, w^2, r62, w^2] - 14*G[0, r62, w^2, r62, z3] + 
 8*G[0, w^(-2), 0, 0, w^2] - 8*G[0, w^(-2), 0, 0, z3] + 
 2*G[0, w^(-2), 0, 1, w^2] - 2*G[0, w^(-2), 0, 1, z3] - 
 9*G[0, w^(-2), 0, r61, w^2] + 9*G[0, w^(-2), 0, r61, z3] - 
 9*G[0, w^(-2), 0, r62, w^2] + 9*G[0, w^(-2), 0, r62, z3] - 
 2*G[0, w^(-2), 1, 0, w^2] + 2*G[0, w^(-2), 1, 0, z3] + 
 4*G[0, w^(-2), 1, 1, w^2] - 4*G[0, w^(-2), 1, 1, z3] - 
 4*G[0, w^(-2), r61, 0, w^2] + 4*G[0, w^(-2), r61, 0, z3] + 
 4*G[0, w^(-2), r61, r61, w^2] - 4*G[0, w^(-2), r61, r61, z3] + 
 4*G[0, w^(-2), r61, r62, w^2] - 4*G[0, w^(-2), r61, r62, z3] - 
 4*G[0, w^(-2), r62, 0, w^2] + 4*G[0, w^(-2), r62, 0, z3] + 
 4*G[0, w^(-2), r62, r61, w^2] - 4*G[0, w^(-2), r62, r61, z3] + 
 4*G[0, w^(-2), r62, r62, w^2] - 4*G[0, w^(-2), r62, r62, z3] - 
 5*G[0, w^(-2), w^(-2), 0, w^2] + 5*G[0, w^(-2), w^(-2), 0, z3] + 
 5*G[0, w^(-2), w^(-2), r61, w^2] - 5*G[0, w^(-2), w^(-2), r61, z3] + 
 5*G[0, w^(-2), w^(-2), r62, w^2] - 5*G[0, w^(-2), w^(-2), r62, z3] + 
 4*G[0, w^(-2), -w^(-1), 0, w^2] - 4*G[0, w^(-2), -w^(-1), 0, z3] - 
 8*G[0, w^(-2), -w^(-1), 1, w^2] + 8*G[0, w^(-2), -w^(-1), 1, z3] - 
 5*G[0, w^(-2), w^2, 0, w^2] + 5*G[0, w^(-2), w^2, 0, z3] + 
 5*G[0, w^(-2), w^2, r61, w^2] - 5*G[0, w^(-2), w^2, r61, z3] + 
 5*G[0, w^(-2), w^2, r62, w^2] - 5*G[0, w^(-2), w^2, r62, z3] - 
 2*G[0, -w^(-1), 0, 0, w^2] + 2*G[0, -w^(-1), 0, 0, z3] + 
 2*G[0, -w^(-1), 0, r61, w^2] - 2*G[0, -w^(-1), 0, r61, z3] + 
 2*G[0, -w^(-1), 0, r62, w^2] - 2*G[0, -w^(-1), 0, r62, z3] + 
 2*G[0, -w^(-1), r61, 0, w^2] - 2*G[0, -w^(-1), r61, 0, z3] - 
 2*G[0, -w^(-1), r61, r61, w^2] + 2*G[0, -w^(-1), r61, r61, z3] - 
 2*G[0, -w^(-1), r61, r62, w^2] + 2*G[0, -w^(-1), r61, r62, z3] + 
 2*G[0, -w^(-1), r62, 0, w^2] - 2*G[0, -w^(-1), r62, 0, z3] - 
 2*G[0, -w^(-1), r62, r61, w^2] + 2*G[0, -w^(-1), r62, r61, z3] - 
 2*G[0, -w^(-1), r62, r62, w^2] + 2*G[0, -w^(-1), r62, r62, z3] - 
 4*G[0, -w^(-1), -w^(-1), 0, w^2] + 4*G[0, -w^(-1), -w^(-1), 0, z3] + 
 8*G[0, -w^(-1), -w^(-1), 1, w^2] - 8*G[0, -w^(-1), -w^(-1), 1, z3] + 
 4*G[0, -w^(-1), -w, 0, w^2] - 4*G[0, -w^(-1), -w, 0, z3] - 
 8*G[0, -w^(-1), -w, 1, w^2] + 8*G[0, -w^(-1), -w, 1, z3] - 
 2*G[0, -w, 0, 0, w^2] + 2*G[0, -w, 0, 0, z3] + 2*G[0, -w, 0, r61, w^2] - 
 2*G[0, -w, 0, r61, z3] + 2*G[0, -w, 0, r62, w^2] - 2*G[0, -w, 0, r62, z3] + 
 2*G[0, -w, r61, 0, w^2] - 2*G[0, -w, r61, 0, z3] - 
 2*G[0, -w, r61, r61, w^2] + 2*G[0, -w, r61, r61, z3] - 
 2*G[0, -w, r61, r62, w^2] + 2*G[0, -w, r61, r62, z3] + 
 2*G[0, -w, r62, 0, w^2] - 2*G[0, -w, r62, 0, z3] - 
 2*G[0, -w, r62, r61, w^2] + 2*G[0, -w, r62, r61, z3] - 
 2*G[0, -w, r62, r62, w^2] + 2*G[0, -w, r62, r62, z3] + 
 4*G[0, -w, -w^(-1), 0, w^2] - 4*G[0, -w, -w^(-1), 0, z3] - 
 8*G[0, -w, -w^(-1), 1, w^2] + 8*G[0, -w, -w^(-1), 1, z3] - 
 4*G[0, -w, -w, 0, w^2] + 4*G[0, -w, -w, 0, z3] + 8*G[0, -w, -w, 1, w^2] - 
 8*G[0, -w, -w, 1, z3] + 8*G[0, w^2, 0, 0, w^2] - 8*G[0, w^2, 0, 0, z3] + 
 2*G[0, w^2, 0, 1, w^2] - 2*G[0, w^2, 0, 1, z3] - 9*G[0, w^2, 0, r61, w^2] + 
 9*G[0, w^2, 0, r61, z3] - 9*G[0, w^2, 0, r62, w^2] + 
 9*G[0, w^2, 0, r62, z3] - 2*G[0, w^2, 1, 0, w^2] + 2*G[0, w^2, 1, 0, z3] + 
 4*G[0, w^2, 1, 1, w^2] - 4*G[0, w^2, 1, 1, z3] - 4*G[0, w^2, r61, 0, w^2] + 
 4*G[0, w^2, r61, 0, z3] + 4*G[0, w^2, r61, r61, w^2] - 
 4*G[0, w^2, r61, r61, z3] + 4*G[0, w^2, r61, r62, w^2] - 
 4*G[0, w^2, r61, r62, z3] - 4*G[0, w^2, r62, 0, w^2] + 
 4*G[0, w^2, r62, 0, z3] + 4*G[0, w^2, r62, r61, w^2] - 
 4*G[0, w^2, r62, r61, z3] + 4*G[0, w^2, r62, r62, w^2] - 
 4*G[0, w^2, r62, r62, z3] - 5*G[0, w^2, w^(-2), 0, w^2] + 
 5*G[0, w^2, w^(-2), 0, z3] + 5*G[0, w^2, w^(-2), r61, w^2] - 
 5*G[0, w^2, w^(-2), r61, z3] + 5*G[0, w^2, w^(-2), r62, w^2] - 
 5*G[0, w^2, w^(-2), r62, z3] + 4*G[0, w^2, -w, 0, w^2] - 
 4*G[0, w^2, -w, 0, z3] - 8*G[0, w^2, -w, 1, w^2] + 8*G[0, w^2, -w, 1, z3] - 
 5*G[0, w^2, w^2, 0, w^2] + 5*G[0, w^2, w^2, 0, z3] + 
 5*G[0, w^2, w^2, r61, w^2] - 5*G[0, w^2, w^2, r61, z3] + 
 5*G[0, w^2, w^2, r62, w^2] - 5*G[0, w^2, w^2, r62, z3] - 
 24*G[-I, 0, 0, r1, r1] + 16*G[-I, 0, 1, r1, r1] - 24*G[-I, 0, r1, 0, r1] + 
 16*G[-I, 0, r1, 1, r1] - 24*G[-I, r1, 0, 0, r1] + 16*G[-I, r1, 0, 1, r1] + 
 8*G[-I, r1, 0, r1, r1] - 16*G[-I, r1, 1, r1, r1] + 16*G[-I, r1, r1, 0, r1] - 
 32*G[-I, r1, r1, 1, r1] + 8*G[-I, r1, r2, 0, r1] - 16*G[-I, r1, r2, 1, r1] + 
 8*G[-I, r2, 0, r1, r1] - 16*G[-I, r2, 1, r1, r1] + 8*G[-I, r2, r1, 0, r1] - 
 16*G[-I, r2, r1, 1, r1] - 24*G[I, 0, 0, r1, r1] + 16*G[I, 0, 1, r1, r1] - 
 24*G[I, 0, r1, 0, r1] + 16*G[I, 0, r1, 1, r1] - 24*G[I, r1, 0, 0, r1] + 
 16*G[I, r1, 0, 1, r1] + 8*G[I, r1, 0, r1, r1] - 16*G[I, r1, 1, r1, r1] + 
 16*G[I, r1, r1, 0, r1] - 32*G[I, r1, r1, 1, r1] + 8*G[I, r1, r2, 0, r1] - 
 16*G[I, r1, r2, 1, r1] + 8*G[I, r2, 0, r1, r1] - 16*G[I, r2, 1, r1, r1] + 
 8*G[I, r2, r1, 0, r1] - 16*G[I, r2, r1, 1, r1] - 4*G[1/2, 0, 0, 1, r7] - 
 4*G[1/2, 0, 1, 1, r7] + 4*G[1/2, 1, 0, 1, r7] + 4*G[1/2, 1, 1, 1, r7] - 
 108*G[1, 0, -1, 0, w] + 72*G[1, 0, 0, 0, w] + 7*G[1, 0, 0, 1, r7] - 
 44*G[1, 0, 0, 1, w] - 64*G[1, 0, 1, 0, w] - 2*G[1, 0, 1, 1, r7] + 
 56*G[1, 0, 1, 1, w] - 8*G[1, 0, r1, 0, w] + 16*G[1, 0, r1, 1, w] - 
 8*G[1, 0, r2, 0, w] + 16*G[1, 0, r2, 1, w] - 28*G[1, 1, 0, 0, w] + 
 96*G[1, 1, 0, 1, w] + 128*G[1, 1, 1, 0, w] + 18*G[1, 1, 1, 1, r7] - 
 256*G[1, 1, 1, 1, w] - 16*G[1, 1, r1, 0, w] + 32*G[1, 1, r1, 1, w] - 
 16*G[1, 1, r2, 0, w] + 32*G[1, 1, r2, 1, w] + 14*G[1, r1, 0, 0, w] - 
 4*G[1, r1, 0, 1, w] - 36*G[1, r1, 1, 0, w] + 72*G[1, r1, 1, 1, w] + 
 16*G[1, r1, r1, 0, w] - 32*G[1, r1, r1, 1, w] + 16*G[1, r1, r2, 0, w] - 
 32*G[1, r1, r2, 1, w] + 14*G[1, r2, 0, 0, w] - 4*G[1, r2, 0, 1, w] - 
 36*G[1, r2, 1, 0, w] + 72*G[1, r2, 1, 1, w] + 16*G[1, r2, r1, 0, w] - 
 32*G[1, r2, r1, 1, w] + 16*G[1, r2, r2, 0, w] - 32*G[1, r2, r2, 1, w] + 
 16*G[(3 - I*Sqrt[7])/4, 1, 0, 0, r1] - 16*G[(3 - I*Sqrt[7])/4, 1, 0, 0, w] - 
 32*G[(3 - I*Sqrt[7])/4, 1, 0, 1, r1] + 32*G[(3 - I*Sqrt[7])/4, 1, 0, 1, w] - 
 16*G[(3 - I*Sqrt[7])/4, 1, 1, 0, r1] + 16*G[(3 - I*Sqrt[7])/4, 1, 1, 0, w] + 
 32*G[(3 - I*Sqrt[7])/4, 1, 1, 1, r1] - 32*G[(3 - I*Sqrt[7])/4, 1, 1, 1, w] - 
 8*G[(3 - I*Sqrt[7])/4, 1, r1, 0, r1] + 8*G[(3 - I*Sqrt[7])/4, 1, r1, 0, w] + 
 16*G[(3 - I*Sqrt[7])/4, 1, r1, 1, r1] - 
 16*G[(3 - I*Sqrt[7])/4, 1, r1, 1, w] - 
 8*G[(3 - I*Sqrt[7])/4, 1, r2, 0, r1] + 8*G[(3 - I*Sqrt[7])/4, 1, r2, 0, w] + 
 16*G[(3 - I*Sqrt[7])/4, 1, r2, 1, r1] - 
 16*G[(3 - I*Sqrt[7])/4, 1, r2, 1, w] - 
 8*G[(3 - I*Sqrt[7])/4, r1, 0, 0, r1] + 8*G[(3 - I*Sqrt[7])/4, r1, 0, 0, w] + 
 16*G[(3 - I*Sqrt[7])/4, r1, 0, 1, r1] - 
 16*G[(3 - I*Sqrt[7])/4, r1, 0, 1, w] + 
 8*G[(3 - I*Sqrt[7])/4, r1, 1, 0, r1] - 8*G[(3 - I*Sqrt[7])/4, r1, 1, 0, w] - 
 16*G[(3 - I*Sqrt[7])/4, r1, 1, 1, r1] + 
 16*G[(3 - I*Sqrt[7])/4, r1, 1, 1, w] + 
 4*G[(3 - I*Sqrt[7])/4, r1, r1, 0, r1] - 
 4*G[(3 - I*Sqrt[7])/4, r1, r1, 0, w] - 
 8*G[(3 - I*Sqrt[7])/4, r1, r1, 1, r1] + 
 8*G[(3 - I*Sqrt[7])/4, r1, r1, 1, w] + 
 4*G[(3 - I*Sqrt[7])/4, r1, r2, 0, r1] - 
 4*G[(3 - I*Sqrt[7])/4, r1, r2, 0, w] - 
 8*G[(3 - I*Sqrt[7])/4, r1, r2, 1, r1] + 
 8*G[(3 - I*Sqrt[7])/4, r1, r2, 1, w] - 
 8*G[(3 - I*Sqrt[7])/4, r2, 0, 0, r1] + 8*G[(3 - I*Sqrt[7])/4, r2, 0, 0, w] + 
 16*G[(3 - I*Sqrt[7])/4, r2, 0, 1, r1] - 
 16*G[(3 - I*Sqrt[7])/4, r2, 0, 1, w] + 
 8*G[(3 - I*Sqrt[7])/4, r2, 1, 0, r1] - 8*G[(3 - I*Sqrt[7])/4, r2, 1, 0, w] - 
 16*G[(3 - I*Sqrt[7])/4, r2, 1, 1, r1] + 
 16*G[(3 - I*Sqrt[7])/4, r2, 1, 1, w] + 
 4*G[(3 - I*Sqrt[7])/4, r2, r1, 0, r1] - 
 4*G[(3 - I*Sqrt[7])/4, r2, r1, 0, w] - 
 8*G[(3 - I*Sqrt[7])/4, r2, r1, 1, r1] + 
 8*G[(3 - I*Sqrt[7])/4, r2, r1, 1, w] + 
 4*G[(3 - I*Sqrt[7])/4, r2, r2, 0, r1] - 
 4*G[(3 - I*Sqrt[7])/4, r2, r2, 0, w] - 
 8*G[(3 - I*Sqrt[7])/4, r2, r2, 1, r1] + 
 8*G[(3 - I*Sqrt[7])/4, r2, r2, 1, w] + 
 16*G[(3 + I*Sqrt[7])/4, 1, 0, 0, r1] - 16*G[(3 + I*Sqrt[7])/4, 1, 0, 0, w] - 
 32*G[(3 + I*Sqrt[7])/4, 1, 0, 1, r1] + 32*G[(3 + I*Sqrt[7])/4, 1, 0, 1, w] - 
 16*G[(3 + I*Sqrt[7])/4, 1, 1, 0, r1] + 16*G[(3 + I*Sqrt[7])/4, 1, 1, 0, w] + 
 32*G[(3 + I*Sqrt[7])/4, 1, 1, 1, r1] - 32*G[(3 + I*Sqrt[7])/4, 1, 1, 1, w] - 
 8*G[(3 + I*Sqrt[7])/4, 1, r1, 0, r1] + 8*G[(3 + I*Sqrt[7])/4, 1, r1, 0, w] + 
 16*G[(3 + I*Sqrt[7])/4, 1, r1, 1, r1] - 
 16*G[(3 + I*Sqrt[7])/4, 1, r1, 1, w] - 
 8*G[(3 + I*Sqrt[7])/4, 1, r2, 0, r1] + 8*G[(3 + I*Sqrt[7])/4, 1, r2, 0, w] + 
 16*G[(3 + I*Sqrt[7])/4, 1, r2, 1, r1] - 
 16*G[(3 + I*Sqrt[7])/4, 1, r2, 1, w] - 
 8*G[(3 + I*Sqrt[7])/4, r1, 0, 0, r1] + 8*G[(3 + I*Sqrt[7])/4, r1, 0, 0, w] + 
 16*G[(3 + I*Sqrt[7])/4, r1, 0, 1, r1] - 
 16*G[(3 + I*Sqrt[7])/4, r1, 0, 1, w] + 
 8*G[(3 + I*Sqrt[7])/4, r1, 1, 0, r1] - 8*G[(3 + I*Sqrt[7])/4, r1, 1, 0, w] - 
 16*G[(3 + I*Sqrt[7])/4, r1, 1, 1, r1] + 
 16*G[(3 + I*Sqrt[7])/4, r1, 1, 1, w] + 
 4*G[(3 + I*Sqrt[7])/4, r1, r1, 0, r1] - 
 4*G[(3 + I*Sqrt[7])/4, r1, r1, 0, w] - 
 8*G[(3 + I*Sqrt[7])/4, r1, r1, 1, r1] + 
 8*G[(3 + I*Sqrt[7])/4, r1, r1, 1, w] + 
 4*G[(3 + I*Sqrt[7])/4, r1, r2, 0, r1] - 
 4*G[(3 + I*Sqrt[7])/4, r1, r2, 0, w] - 
 8*G[(3 + I*Sqrt[7])/4, r1, r2, 1, r1] + 
 8*G[(3 + I*Sqrt[7])/4, r1, r2, 1, w] - 
 8*G[(3 + I*Sqrt[7])/4, r2, 0, 0, r1] + 8*G[(3 + I*Sqrt[7])/4, r2, 0, 0, w] + 
 16*G[(3 + I*Sqrt[7])/4, r2, 0, 1, r1] - 
 16*G[(3 + I*Sqrt[7])/4, r2, 0, 1, w] + 
 8*G[(3 + I*Sqrt[7])/4, r2, 1, 0, r1] - 8*G[(3 + I*Sqrt[7])/4, r2, 1, 0, w] - 
 16*G[(3 + I*Sqrt[7])/4, r2, 1, 1, r1] + 
 16*G[(3 + I*Sqrt[7])/4, r2, 1, 1, w] + 
 4*G[(3 + I*Sqrt[7])/4, r2, r1, 0, r1] - 
 4*G[(3 + I*Sqrt[7])/4, r2, r1, 0, w] - 
 8*G[(3 + I*Sqrt[7])/4, r2, r1, 1, r1] + 
 8*G[(3 + I*Sqrt[7])/4, r2, r1, 1, w] + 
 4*G[(3 + I*Sqrt[7])/4, r2, r2, 0, r1] - 
 4*G[(3 + I*Sqrt[7])/4, r2, r2, 0, w] - 
 8*G[(3 + I*Sqrt[7])/4, r2, r2, 1, r1] + 
 8*G[(3 + I*Sqrt[7])/4, r2, r2, 1, w] + 72*G[r1, 0, -1, 0, w] - 
 17*G[r1, 0, 0, 0, w] + 42*G[r1, 0, 0, 1, w] + 86*G[r1, 0, 1, 0, w] - 
 124*G[r1, 0, 1, 1, w] - 10*G[r1, 0, r1, 0, w] + 20*G[r1, 0, r1, 1, w] - 
 10*G[r1, 0, r2, 0, w] + 20*G[r1, 0, r2, 1, w] - 24*G[r1, -I, 0, 0, w] + 
 16*G[r1, -I, 0, 1, w] + 8*G[r1, -I, r1, 0, w] - 16*G[r1, -I, r1, 1, w] + 
 8*G[r1, -I, r2, 0, w] - 16*G[r1, -I, r2, 1, w] - 24*G[r1, I, 0, 0, w] + 
 16*G[r1, I, 0, 1, w] + 8*G[r1, I, r1, 0, w] - 16*G[r1, I, r1, 1, w] + 
 8*G[r1, I, r2, 0, w] - 16*G[r1, I, r2, 1, w] + 40*G[r1, 1, 0, 0, w] - 
 104*G[r1, 1, 0, 1, w] - 128*G[r1, 1, 1, 0, w] + 256*G[r1, 1, 1, 1, w] + 
 12*G[r1, 1, r1, 0, w] - 24*G[r1, 1, r1, 1, w] + 12*G[r1, 1, r2, 0, w] - 
 24*G[r1, 1, r2, 1, w] - 27*G[r1, r1, 0, 0, w] - 6*G[r1, r1, 0, 1, w] + 
 2*G[r1, r1, 1, 0, w] - 4*G[r1, r1, 1, 1, w] - 4*G[r1, r1, r1, 0, w] + 
 8*G[r1, r1, r1, 1, w] - 4*G[r1, r1, r2, 0, w] + 8*G[r1, r1, r2, 1, w] - 
 27*G[r1, r2, 0, 0, w] - 6*G[r1, r2, 0, 1, w] + 2*G[r1, r2, 1, 0, w] - 
 4*G[r1, r2, 1, 1, w] - 4*G[r1, r2, r1, 0, w] + 8*G[r1, r2, r1, 1, w] - 
 4*G[r1, r2, r2, 0, w] + 8*G[r1, r2, r2, 1, w] + 72*G[r2, 0, -1, 0, w] - 
 17*G[r2, 0, 0, 0, w] + 42*G[r2, 0, 0, 1, w] + 86*G[r2, 0, 1, 0, w] - 
 124*G[r2, 0, 1, 1, w] - 10*G[r2, 0, r1, 0, w] + 20*G[r2, 0, r1, 1, w] - 
 10*G[r2, 0, r2, 0, w] + 20*G[r2, 0, r2, 1, w] + 24*G[r2, -I, 0, 0, r1] - 
 24*G[r2, -I, 0, 0, w] - 16*G[r2, -I, 0, 1, r1] + 16*G[r2, -I, 0, 1, w] - 
 8*G[r2, -I, r1, 0, r1] + 8*G[r2, -I, r1, 0, w] + 16*G[r2, -I, r1, 1, r1] - 
 16*G[r2, -I, r1, 1, w] - 8*G[r2, -I, r2, 0, r1] + 8*G[r2, -I, r2, 0, w] + 
 16*G[r2, -I, r2, 1, r1] - 16*G[r2, -I, r2, 1, w] + 24*G[r2, I, 0, 0, r1] - 
 24*G[r2, I, 0, 0, w] - 16*G[r2, I, 0, 1, r1] + 16*G[r2, I, 0, 1, w] - 
 8*G[r2, I, r1, 0, r1] + 8*G[r2, I, r1, 0, w] + 16*G[r2, I, r1, 1, r1] - 
 16*G[r2, I, r1, 1, w] - 8*G[r2, I, r2, 0, r1] + 8*G[r2, I, r2, 0, w] + 
 16*G[r2, I, r2, 1, r1] - 16*G[r2, I, r2, 1, w] + 40*G[r2, 1, 0, 0, w] - 
 104*G[r2, 1, 0, 1, w] - 128*G[r2, 1, 1, 0, w] + 256*G[r2, 1, 1, 1, w] + 
 12*G[r2, 1, r1, 0, w] - 24*G[r2, 1, r1, 1, w] + 12*G[r2, 1, r2, 0, w] - 
 24*G[r2, 1, r2, 1, w] - 27*G[r2, r1, 0, 0, w] - 6*G[r2, r1, 0, 1, w] + 
 2*G[r2, r1, 1, 0, w] - 4*G[r2, r1, 1, 1, w] - 4*G[r2, r1, r1, 0, w] + 
 8*G[r2, r1, r1, 1, w] - 4*G[r2, r1, r2, 0, w] + 8*G[r2, r1, r2, 1, w] - 
 27*G[r2, r2, 0, 0, w] - 6*G[r2, r2, 0, 1, w] + 2*G[r2, r2, 1, 0, w] - 
 4*G[r2, r2, 1, 1, w] - 4*G[r2, r2, r1, 0, w] + 8*G[r2, r2, r1, 1, w] - 
 4*G[r2, r2, r2, 0, w] + 8*G[r2, r2, r2, 1, w] - 
 (59*G[w^(-2), 0, 0, 0, w^2])/6 + (59*G[w^(-2), 0, 0, 0, z3])/6 + 
 4*G[w^(-2), 0, 0, 1, w^2] - 4*G[w^(-2), 0, 0, 1, z3] + 
 (47*G[w^(-2), 0, 0, r61, w^2])/6 - (47*G[w^(-2), 0, 0, r61, z3])/6 + 
 (47*G[w^(-2), 0, 0, r62, w^2])/6 - (47*G[w^(-2), 0, 0, r62, z3])/6 + 
 2*G[w^(-2), 0, 1, 0, w^2] - 2*G[w^(-2), 0, 1, 0, z3] - 
 4*G[w^(-2), 0, 1, 1, w^2] + 4*G[w^(-2), 0, 1, 1, z3] + 
 22*G[w^(-2), 0, r61, 0, w^2] - 22*G[w^(-2), 0, r61, 0, z3] - 
 22*G[w^(-2), 0, r61, r61, w^2] + 22*G[w^(-2), 0, r61, r61, z3] - 
 22*G[w^(-2), 0, r61, r62, w^2] + 22*G[w^(-2), 0, r61, r62, z3] + 
 22*G[w^(-2), 0, r62, 0, w^2] - 22*G[w^(-2), 0, r62, 0, z3] - 
 22*G[w^(-2), 0, r62, r61, w^2] + 22*G[w^(-2), 0, r62, r61, z3] - 
 22*G[w^(-2), 0, r62, r62, w^2] + 22*G[w^(-2), 0, r62, r62, z3] - 
 (85*G[w^(-2), 0, w^(-2), 0, w^2])/6 + (85*G[w^(-2), 0, w^(-2), 0, z3])/6 + 
 (85*G[w^(-2), 0, w^(-2), r61, w^2])/6 - (85*G[w^(-2), 0, w^(-2), r61, z3])/
  6 + (85*G[w^(-2), 0, w^(-2), r62, w^2])/6 - 
 (85*G[w^(-2), 0, w^(-2), r62, z3])/6 + G[w^(-2), 0, -w^(-1), 0, w^2] - 
 G[w^(-2), 0, -w^(-1), 0, z3] - 2*G[w^(-2), 0, -w^(-1), 1, w^2] + 
 2*G[w^(-2), 0, -w^(-1), 1, z3] + G[w^(-2), 0, -w, 0, w^2] - 
 G[w^(-2), 0, -w, 0, z3] - 2*G[w^(-2), 0, -w, 1, w^2] + 
 2*G[w^(-2), 0, -w, 1, z3] - (85*G[w^(-2), 0, w^2, 0, w^2])/6 + 
 (85*G[w^(-2), 0, w^2, 0, z3])/6 + (85*G[w^(-2), 0, w^2, r61, w^2])/6 - 
 (85*G[w^(-2), 0, w^2, r61, z3])/6 + (85*G[w^(-2), 0, w^2, r62, w^2])/6 - 
 (85*G[w^(-2), 0, w^2, r62, z3])/6 - 2*G[w^(-2), 1, 0, 0, w^2] + 
 2*G[w^(-2), 1, 0, 0, z3] - 4*G[w^(-2), 1, 0, 1, w^2] + 
 4*G[w^(-2), 1, 0, 1, z3] + 4*G[w^(-2), 1, 0, r61, w^2] - 
 4*G[w^(-2), 1, 0, r61, z3] + 4*G[w^(-2), 1, 0, r62, w^2] - 
 4*G[w^(-2), 1, 0, r62, z3] + 4*G[w^(-2), 1, w^(-2), 0, w^2] - 
 4*G[w^(-2), 1, w^(-2), 0, z3] - 4*G[w^(-2), 1, w^(-2), r61, w^2] + 
 4*G[w^(-2), 1, w^(-2), r61, z3] - 4*G[w^(-2), 1, w^(-2), r62, w^2] + 
 4*G[w^(-2), 1, w^(-2), r62, z3] - 2*G[w^(-2), 1, -w^(-1), 0, w^2] + 
 2*G[w^(-2), 1, -w^(-1), 0, z3] + 4*G[w^(-2), 1, -w^(-1), 1, w^2] - 
 4*G[w^(-2), 1, -w^(-1), 1, z3] - 2*G[w^(-2), 1, -w, 0, w^2] + 
 2*G[w^(-2), 1, -w, 0, z3] + 4*G[w^(-2), 1, -w, 1, w^2] - 
 4*G[w^(-2), 1, -w, 1, z3] + 4*G[w^(-2), 1, w^2, 0, w^2] - 
 4*G[w^(-2), 1, w^2, 0, z3] - 4*G[w^(-2), 1, w^2, r61, w^2] + 
 4*G[w^(-2), 1, w^2, r61, z3] - 4*G[w^(-2), 1, w^2, r62, w^2] + 
 4*G[w^(-2), 1, w^2, r62, z3] + (53*G[w^(-2), r61, 0, 0, w^2])/3 - 
 (53*G[w^(-2), r61, 0, 0, z3])/3 - 4*G[w^(-2), r61, 0, 1, w^2] + 
 4*G[w^(-2), r61, 0, 1, z3] - (47*G[w^(-2), r61, 0, r61, w^2])/3 + 
 (47*G[w^(-2), r61, 0, r61, z3])/3 - (47*G[w^(-2), r61, 0, r62, w^2])/3 + 
 (47*G[w^(-2), r61, 0, r62, z3])/3 - (88*G[w^(-2), r61, r61, 0, w^2])/3 + 
 (88*G[w^(-2), r61, r61, 0, z3])/3 + (88*G[w^(-2), r61, r61, r61, w^2])/3 - 
 (88*G[w^(-2), r61, r61, r61, z3])/3 + (88*G[w^(-2), r61, r61, r62, w^2])/3 - 
 (88*G[w^(-2), r61, r61, r62, z3])/3 - (88*G[w^(-2), r61, r62, 0, w^2])/3 + 
 (88*G[w^(-2), r61, r62, 0, z3])/3 + (88*G[w^(-2), r61, r62, r61, w^2])/3 - 
 (88*G[w^(-2), r61, r62, r61, z3])/3 + (88*G[w^(-2), r61, r62, r62, w^2])/3 - 
 (88*G[w^(-2), r61, r62, r62, z3])/3 + (41*G[w^(-2), r61, w^(-2), 0, w^2])/
  3 - (41*G[w^(-2), r61, w^(-2), 0, z3])/3 - 
 (41*G[w^(-2), r61, w^(-2), r61, w^2])/3 + 
 (41*G[w^(-2), r61, w^(-2), r61, z3])/3 - 
 (41*G[w^(-2), r61, w^(-2), r62, w^2])/3 + 
 (41*G[w^(-2), r61, w^(-2), r62, z3])/3 - 2*G[w^(-2), r61, -w^(-1), 0, w^2] + 
 2*G[w^(-2), r61, -w^(-1), 0, z3] + 4*G[w^(-2), r61, -w^(-1), 1, w^2] - 
 4*G[w^(-2), r61, -w^(-1), 1, z3] - 2*G[w^(-2), r61, -w, 0, w^2] + 
 2*G[w^(-2), r61, -w, 0, z3] + 4*G[w^(-2), r61, -w, 1, w^2] - 
 4*G[w^(-2), r61, -w, 1, z3] + (41*G[w^(-2), r61, w^2, 0, w^2])/3 - 
 (41*G[w^(-2), r61, w^2, 0, z3])/3 - (41*G[w^(-2), r61, w^2, r61, w^2])/3 + 
 (41*G[w^(-2), r61, w^2, r61, z3])/3 - (41*G[w^(-2), r61, w^2, r62, w^2])/3 + 
 (41*G[w^(-2), r61, w^2, r62, z3])/3 + (53*G[w^(-2), r62, 0, 0, w^2])/3 - 
 (53*G[w^(-2), r62, 0, 0, z3])/3 - 4*G[w^(-2), r62, 0, 1, w^2] + 
 4*G[w^(-2), r62, 0, 1, z3] - (47*G[w^(-2), r62, 0, r61, w^2])/3 + 
 (47*G[w^(-2), r62, 0, r61, z3])/3 - (47*G[w^(-2), r62, 0, r62, w^2])/3 + 
 (47*G[w^(-2), r62, 0, r62, z3])/3 - (88*G[w^(-2), r62, r61, 0, w^2])/3 + 
 (88*G[w^(-2), r62, r61, 0, z3])/3 + (88*G[w^(-2), r62, r61, r61, w^2])/3 - 
 (88*G[w^(-2), r62, r61, r61, z3])/3 + (88*G[w^(-2), r62, r61, r62, w^2])/3 - 
 (88*G[w^(-2), r62, r61, r62, z3])/3 - (88*G[w^(-2), r62, r62, 0, w^2])/3 + 
 (88*G[w^(-2), r62, r62, 0, z3])/3 + (88*G[w^(-2), r62, r62, r61, w^2])/3 - 
 (88*G[w^(-2), r62, r62, r61, z3])/3 + (88*G[w^(-2), r62, r62, r62, w^2])/3 - 
 (88*G[w^(-2), r62, r62, r62, z3])/3 + (41*G[w^(-2), r62, w^(-2), 0, w^2])/
  3 - (41*G[w^(-2), r62, w^(-2), 0, z3])/3 - 
 (41*G[w^(-2), r62, w^(-2), r61, w^2])/3 + 
 (41*G[w^(-2), r62, w^(-2), r61, z3])/3 - 
 (41*G[w^(-2), r62, w^(-2), r62, w^2])/3 + 
 (41*G[w^(-2), r62, w^(-2), r62, z3])/3 - 2*G[w^(-2), r62, -w^(-1), 0, w^2] + 
 2*G[w^(-2), r62, -w^(-1), 0, z3] + 4*G[w^(-2), r62, -w^(-1), 1, w^2] - 
 4*G[w^(-2), r62, -w^(-1), 1, z3] - 2*G[w^(-2), r62, -w, 0, w^2] + 
 2*G[w^(-2), r62, -w, 0, z3] + 4*G[w^(-2), r62, -w, 1, w^2] - 
 4*G[w^(-2), r62, -w, 1, z3] + (41*G[w^(-2), r62, w^2, 0, w^2])/3 - 
 (41*G[w^(-2), r62, w^2, 0, z3])/3 - (41*G[w^(-2), r62, w^2, r61, w^2])/3 + 
 (41*G[w^(-2), r62, w^2, r61, z3])/3 - (41*G[w^(-2), r62, w^2, r62, w^2])/3 + 
 (41*G[w^(-2), r62, w^2, r62, z3])/3 - (71*G[w^(-2), w^(-2), 0, 0, w^2])/6 + 
 (71*G[w^(-2), w^(-2), 0, 0, z3])/6 + 4*G[w^(-2), w^(-2), 0, 1, w^2] - 
 4*G[w^(-2), w^(-2), 0, 1, z3] + (59*G[w^(-2), w^(-2), 0, r61, w^2])/6 - 
 (59*G[w^(-2), w^(-2), 0, r61, z3])/6 + (59*G[w^(-2), w^(-2), 0, r62, w^2])/
  6 - (59*G[w^(-2), w^(-2), 0, r62, z3])/6 + 4*G[w^(-2), w^(-2), 1, 0, w^2] - 
 4*G[w^(-2), w^(-2), 1, 0, z3] - 4*G[w^(-2), w^(-2), 1, r61, w^2] + 
 4*G[w^(-2), w^(-2), 1, r61, z3] - 4*G[w^(-2), w^(-2), 1, r62, w^2] + 
 4*G[w^(-2), w^(-2), 1, r62, z3] + (34*G[w^(-2), w^(-2), r61, 0, w^2])/3 - 
 (34*G[w^(-2), w^(-2), r61, 0, z3])/3 - 4*G[w^(-2), w^(-2), r61, 1, w^2] + 
 4*G[w^(-2), w^(-2), r61, 1, z3] - (28*G[w^(-2), w^(-2), r61, r61, w^2])/3 + 
 (28*G[w^(-2), w^(-2), r61, r61, z3])/3 - 
 (28*G[w^(-2), w^(-2), r61, r62, w^2])/3 + 
 (28*G[w^(-2), w^(-2), r61, r62, z3])/3 + (34*G[w^(-2), w^(-2), r62, 0, w^2])/
  3 - (34*G[w^(-2), w^(-2), r62, 0, z3])/3 - 
 4*G[w^(-2), w^(-2), r62, 1, w^2] + 4*G[w^(-2), w^(-2), r62, 1, z3] - 
 (28*G[w^(-2), w^(-2), r62, r61, w^2])/3 + 
 (28*G[w^(-2), w^(-2), r62, r61, z3])/3 - 
 (28*G[w^(-2), w^(-2), r62, r62, w^2])/3 + 
 (28*G[w^(-2), w^(-2), r62, r62, z3])/3 - 
 (3*G[w^(-2), w^(-2), w^(-2), 0, w^2])/2 + 
 (3*G[w^(-2), w^(-2), w^(-2), 0, z3])/2 + 
 (3*G[w^(-2), w^(-2), w^(-2), r61, w^2])/2 - 
 (3*G[w^(-2), w^(-2), w^(-2), r61, z3])/2 + 
 (3*G[w^(-2), w^(-2), w^(-2), r62, w^2])/2 - 
 (3*G[w^(-2), w^(-2), w^(-2), r62, z3])/2 - 
 (3*G[w^(-2), w^(-2), w^2, 0, w^2])/2 + (3*G[w^(-2), w^(-2), w^2, 0, z3])/2 + 
 (3*G[w^(-2), w^(-2), w^2, r61, w^2])/2 - (3*G[w^(-2), w^(-2), w^2, r61, z3])/
  2 + (3*G[w^(-2), w^(-2), w^2, r62, w^2])/2 - 
 (3*G[w^(-2), w^(-2), w^2, r62, z3])/2 + 5*G[w^(-2), -w^(-1), 0, 0, w^2] - 
 5*G[w^(-2), -w^(-1), 0, 0, z3] - 2*G[w^(-2), -w^(-1), 0, 1, w^2] + 
 2*G[w^(-2), -w^(-1), 0, 1, z3] - 4*G[w^(-2), -w^(-1), 0, r61, w^2] + 
 4*G[w^(-2), -w^(-1), 0, r61, z3] - 4*G[w^(-2), -w^(-1), 0, r62, w^2] + 
 4*G[w^(-2), -w^(-1), 0, r62, z3] - 6*G[w^(-2), -w^(-1), 1, 0, w^2] + 
 6*G[w^(-2), -w^(-1), 1, 0, z3] + 4*G[w^(-2), -w^(-1), 1, 1, w^2] - 
 4*G[w^(-2), -w^(-1), 1, 1, z3] + 4*G[w^(-2), -w^(-1), 1, r61, w^2] - 
 4*G[w^(-2), -w^(-1), 1, r61, z3] + 4*G[w^(-2), -w^(-1), 1, r62, w^2] - 
 4*G[w^(-2), -w^(-1), 1, r62, z3] - 4*G[w^(-2), -w^(-1), r61, 0, w^2] + 
 4*G[w^(-2), -w^(-1), r61, 0, z3] + 4*G[w^(-2), -w^(-1), r61, 1, w^2] - 
 4*G[w^(-2), -w^(-1), r61, 1, z3] + 2*G[w^(-2), -w^(-1), r61, r61, w^2] - 
 2*G[w^(-2), -w^(-1), r61, r61, z3] + 2*G[w^(-2), -w^(-1), r61, r62, w^2] - 
 2*G[w^(-2), -w^(-1), r61, r62, z3] - 4*G[w^(-2), -w^(-1), r62, 0, w^2] + 
 4*G[w^(-2), -w^(-1), r62, 0, z3] + 4*G[w^(-2), -w^(-1), r62, 1, w^2] - 
 4*G[w^(-2), -w^(-1), r62, 1, z3] + 2*G[w^(-2), -w^(-1), r62, r61, w^2] - 
 2*G[w^(-2), -w^(-1), r62, r61, z3] + 2*G[w^(-2), -w^(-1), r62, r62, w^2] - 
 2*G[w^(-2), -w^(-1), r62, r62, z3] + 4*G[w^(-2), -w^(-1), -w, 0, w^2] - 
 4*G[w^(-2), -w^(-1), -w, 0, z3] - 8*G[w^(-2), -w^(-1), -w, 1, w^2] + 
 8*G[w^(-2), -w^(-1), -w, 1, z3] + 5*G[w^(-2), -w, 0, 0, w^2] - 
 5*G[w^(-2), -w, 0, 0, z3] - 2*G[w^(-2), -w, 0, 1, w^2] + 
 2*G[w^(-2), -w, 0, 1, z3] - 4*G[w^(-2), -w, 0, r61, w^2] + 
 4*G[w^(-2), -w, 0, r61, z3] - 4*G[w^(-2), -w, 0, r62, w^2] + 
 4*G[w^(-2), -w, 0, r62, z3] - 6*G[w^(-2), -w, 1, 0, w^2] + 
 6*G[w^(-2), -w, 1, 0, z3] + 4*G[w^(-2), -w, 1, 1, w^2] - 
 4*G[w^(-2), -w, 1, 1, z3] + 4*G[w^(-2), -w, 1, r61, w^2] - 
 4*G[w^(-2), -w, 1, r61, z3] + 4*G[w^(-2), -w, 1, r62, w^2] - 
 4*G[w^(-2), -w, 1, r62, z3] - 4*G[w^(-2), -w, r61, 0, w^2] + 
 4*G[w^(-2), -w, r61, 0, z3] + 4*G[w^(-2), -w, r61, 1, w^2] - 
 4*G[w^(-2), -w, r61, 1, z3] + 2*G[w^(-2), -w, r61, r61, w^2] - 
 2*G[w^(-2), -w, r61, r61, z3] + 2*G[w^(-2), -w, r61, r62, w^2] - 
 2*G[w^(-2), -w, r61, r62, z3] - 4*G[w^(-2), -w, r62, 0, w^2] + 
 4*G[w^(-2), -w, r62, 0, z3] + 4*G[w^(-2), -w, r62, 1, w^2] - 
 4*G[w^(-2), -w, r62, 1, z3] + 2*G[w^(-2), -w, r62, r61, w^2] - 
 2*G[w^(-2), -w, r62, r61, z3] + 2*G[w^(-2), -w, r62, r62, w^2] - 
 2*G[w^(-2), -w, r62, r62, z3] + 4*G[w^(-2), -w, -w^(-1), 0, w^2] - 
 4*G[w^(-2), -w, -w^(-1), 0, z3] - 8*G[w^(-2), -w, -w^(-1), 1, w^2] + 
 8*G[w^(-2), -w, -w^(-1), 1, z3] - (71*G[w^(-2), w^2, 0, 0, w^2])/6 + 
 (71*G[w^(-2), w^2, 0, 0, z3])/6 + 4*G[w^(-2), w^2, 0, 1, w^2] - 
 4*G[w^(-2), w^2, 0, 1, z3] + (59*G[w^(-2), w^2, 0, r61, w^2])/6 - 
 (59*G[w^(-2), w^2, 0, r61, z3])/6 + (59*G[w^(-2), w^2, 0, r62, w^2])/6 - 
 (59*G[w^(-2), w^2, 0, r62, z3])/6 + 4*G[w^(-2), w^2, 1, 0, w^2] - 
 4*G[w^(-2), w^2, 1, 0, z3] - 4*G[w^(-2), w^2, 1, r61, w^2] + 
 4*G[w^(-2), w^2, 1, r61, z3] - 4*G[w^(-2), w^2, 1, r62, w^2] + 
 4*G[w^(-2), w^2, 1, r62, z3] + (34*G[w^(-2), w^2, r61, 0, w^2])/3 - 
 (34*G[w^(-2), w^2, r61, 0, z3])/3 - 4*G[w^(-2), w^2, r61, 1, w^2] + 
 4*G[w^(-2), w^2, r61, 1, z3] - (28*G[w^(-2), w^2, r61, r61, w^2])/3 + 
 (28*G[w^(-2), w^2, r61, r61, z3])/3 - (28*G[w^(-2), w^2, r61, r62, w^2])/3 + 
 (28*G[w^(-2), w^2, r61, r62, z3])/3 + (34*G[w^(-2), w^2, r62, 0, w^2])/3 - 
 (34*G[w^(-2), w^2, r62, 0, z3])/3 - 4*G[w^(-2), w^2, r62, 1, w^2] + 
 4*G[w^(-2), w^2, r62, 1, z3] - (28*G[w^(-2), w^2, r62, r61, w^2])/3 + 
 (28*G[w^(-2), w^2, r62, r61, z3])/3 - (28*G[w^(-2), w^2, r62, r62, w^2])/3 + 
 (28*G[w^(-2), w^2, r62, r62, z3])/3 - (3*G[w^(-2), w^2, w^(-2), 0, w^2])/2 + 
 (3*G[w^(-2), w^2, w^(-2), 0, z3])/2 + (3*G[w^(-2), w^2, w^(-2), r61, w^2])/
  2 - (3*G[w^(-2), w^2, w^(-2), r61, z3])/2 + 
 (3*G[w^(-2), w^2, w^(-2), r62, w^2])/2 - (3*G[w^(-2), w^2, w^(-2), r62, z3])/
  2 - (3*G[w^(-2), w^2, w^2, 0, w^2])/2 + (3*G[w^(-2), w^2, w^2, 0, z3])/2 + 
 (3*G[w^(-2), w^2, w^2, r61, w^2])/2 - (3*G[w^(-2), w^2, w^2, r61, z3])/2 + 
 (3*G[w^(-2), w^2, w^2, r62, w^2])/2 - (3*G[w^(-2), w^2, w^2, r62, z3])/2 + 
 12*G[-w^(-1), -1, -w^(-1), 0, w^2] - 12*G[-w^(-1), -1, -w^(-1), 0, z3] - 
 24*G[-w^(-1), -1, -w^(-1), 1, w^2] + 24*G[-w^(-1), -1, -w^(-1), 1, z3] - 
 12*G[-w^(-1), -1, -w, 0, w^2] + 12*G[-w^(-1), -1, -w, 0, z3] + 
 24*G[-w^(-1), -1, -w, 1, w^2] - 24*G[-w^(-1), -1, -w, 1, z3] - 
 (85*G[-w^(-1), 0, 0, 0, w^2])/6 + (85*G[-w^(-1), 0, 0, 0, z3])/6 - 
 10*G[-w^(-1), 0, 0, 1, w^2] + 10*G[-w^(-1), 0, 0, 1, z3] + 
 (115*G[-w^(-1), 0, 0, r61, w^2])/6 - (115*G[-w^(-1), 0, 0, r61, z3])/6 + 
 (115*G[-w^(-1), 0, 0, r62, w^2])/6 - (115*G[-w^(-1), 0, 0, r62, z3])/6 - 
 20*G[-w^(-1), 0, 1, 0, w^2] + 20*G[-w^(-1), 0, 1, 0, z3] + 
 40*G[-w^(-1), 0, 1, 1, w^2] - 40*G[-w^(-1), 0, 1, 1, z3] + 
 24*G[-w^(-1), 0, r61, 0, w^2] - 24*G[-w^(-1), 0, r61, 0, z3] - 
 24*G[-w^(-1), 0, r61, r61, w^2] + 24*G[-w^(-1), 0, r61, r61, z3] - 
 24*G[-w^(-1), 0, r61, r62, w^2] + 24*G[-w^(-1), 0, r61, r62, z3] + 
 24*G[-w^(-1), 0, r62, 0, w^2] - 24*G[-w^(-1), 0, r62, 0, z3] - 
 24*G[-w^(-1), 0, r62, r61, w^2] + 24*G[-w^(-1), 0, r62, r61, z3] - 
 24*G[-w^(-1), 0, r62, r62, w^2] + 24*G[-w^(-1), 0, r62, r62, z3] - 
 (29*G[-w^(-1), 0, w^(-2), 0, w^2])/6 + (29*G[-w^(-1), 0, w^(-2), 0, z3])/6 + 
 (29*G[-w^(-1), 0, w^(-2), r61, w^2])/6 - (29*G[-w^(-1), 0, w^(-2), r61, z3])/
  6 + (29*G[-w^(-1), 0, w^(-2), r62, w^2])/6 - 
 (29*G[-w^(-1), 0, w^(-2), r62, z3])/6 + 5*G[-w^(-1), 0, -w^(-1), 0, w^2] - 
 5*G[-w^(-1), 0, -w^(-1), 0, z3] - 10*G[-w^(-1), 0, -w^(-1), 1, w^2] + 
 10*G[-w^(-1), 0, -w^(-1), 1, z3] + 5*G[-w^(-1), 0, -w, 0, w^2] - 
 5*G[-w^(-1), 0, -w, 0, z3] - 10*G[-w^(-1), 0, -w, 1, w^2] + 
 10*G[-w^(-1), 0, -w, 1, z3] - (29*G[-w^(-1), 0, w^2, 0, w^2])/6 + 
 (29*G[-w^(-1), 0, w^2, 0, z3])/6 + (29*G[-w^(-1), 0, w^2, r61, w^2])/6 - 
 (29*G[-w^(-1), 0, w^2, r61, z3])/6 + (29*G[-w^(-1), 0, w^2, r62, w^2])/6 - 
 (29*G[-w^(-1), 0, w^2, r62, z3])/6 - 6*G[-w^(-1), 1, 0, 0, w^2] + 
 6*G[-w^(-1), 1, 0, 0, z3] + 20*G[-w^(-1), 1, 0, 1, w^2] - 
 20*G[-w^(-1), 1, 0, 1, z3] - 4*G[-w^(-1), 1, 0, r61, w^2] + 
 4*G[-w^(-1), 1, 0, r61, z3] - 4*G[-w^(-1), 1, 0, r62, w^2] + 
 4*G[-w^(-1), 1, 0, r62, z3] + 32*G[-w^(-1), 1, 1, 0, w^2] - 
 32*G[-w^(-1), 1, 1, 0, z3] - 64*G[-w^(-1), 1, 1, 1, w^2] + 
 64*G[-w^(-1), 1, 1, 1, z3] - 4*G[-w^(-1), 1, w^(-2), 0, w^2] + 
 4*G[-w^(-1), 1, w^(-2), 0, z3] + 4*G[-w^(-1), 1, w^(-2), r61, w^2] - 
 4*G[-w^(-1), 1, w^(-2), r61, z3] + 4*G[-w^(-1), 1, w^(-2), r62, w^2] - 
 4*G[-w^(-1), 1, w^(-2), r62, z3] + 2*G[-w^(-1), 1, -w^(-1), 0, w^2] - 
 2*G[-w^(-1), 1, -w^(-1), 0, z3] - 4*G[-w^(-1), 1, -w^(-1), 1, w^2] + 
 4*G[-w^(-1), 1, -w^(-1), 1, z3] - 14*G[-w^(-1), 1, -w, 0, w^2] + 
 14*G[-w^(-1), 1, -w, 0, z3] + 28*G[-w^(-1), 1, -w, 1, w^2] - 
 28*G[-w^(-1), 1, -w, 1, z3] - 4*G[-w^(-1), 1, w^2, 0, w^2] + 
 4*G[-w^(-1), 1, w^2, 0, z3] + 4*G[-w^(-1), 1, w^2, r61, w^2] - 
 4*G[-w^(-1), 1, w^2, r61, z3] + 4*G[-w^(-1), 1, w^2, r62, w^2] - 
 4*G[-w^(-1), 1, w^2, r62, z3] + (49*G[-w^(-1), r61, 0, 0, w^2])/3 - 
 (49*G[-w^(-1), r61, 0, 0, z3])/3 + 4*G[-w^(-1), r61, 0, 1, w^2] - 
 4*G[-w^(-1), r61, 0, 1, z3] - (55*G[-w^(-1), r61, 0, r61, w^2])/3 + 
 (55*G[-w^(-1), r61, 0, r61, z3])/3 - (55*G[-w^(-1), r61, 0, r62, w^2])/3 + 
 (55*G[-w^(-1), r61, 0, r62, z3])/3 - (56*G[-w^(-1), r61, r61, 0, w^2])/3 + 
 (56*G[-w^(-1), r61, r61, 0, z3])/3 + (56*G[-w^(-1), r61, r61, r61, w^2])/3 - 
 (56*G[-w^(-1), r61, r61, r61, z3])/3 + (56*G[-w^(-1), r61, r61, r62, w^2])/
  3 - (56*G[-w^(-1), r61, r61, r62, z3])/3 - 
 (56*G[-w^(-1), r61, r62, 0, w^2])/3 + (56*G[-w^(-1), r61, r62, 0, z3])/3 + 
 (56*G[-w^(-1), r61, r62, r61, w^2])/3 - (56*G[-w^(-1), r61, r62, r61, z3])/
  3 + (56*G[-w^(-1), r61, r62, r62, w^2])/3 - 
 (56*G[-w^(-1), r61, r62, r62, z3])/3 + G[-w^(-1), r61, w^(-2), 0, w^2]/3 - 
 G[-w^(-1), r61, w^(-2), 0, z3]/3 - G[-w^(-1), r61, w^(-2), r61, w^2]/3 + 
 G[-w^(-1), r61, w^(-2), r61, z3]/3 - G[-w^(-1), r61, w^(-2), r62, w^2]/3 + 
 G[-w^(-1), r61, w^(-2), r62, z3]/3 + 2*G[-w^(-1), r61, -w^(-1), 0, w^2] - 
 2*G[-w^(-1), r61, -w^(-1), 0, z3] - 4*G[-w^(-1), r61, -w^(-1), 1, w^2] + 
 4*G[-w^(-1), r61, -w^(-1), 1, z3] + 2*G[-w^(-1), r61, -w, 0, w^2] - 
 2*G[-w^(-1), r61, -w, 0, z3] - 4*G[-w^(-1), r61, -w, 1, w^2] + 
 4*G[-w^(-1), r61, -w, 1, z3] + G[-w^(-1), r61, w^2, 0, w^2]/3 - 
 G[-w^(-1), r61, w^2, 0, z3]/3 - G[-w^(-1), r61, w^2, r61, w^2]/3 + 
 G[-w^(-1), r61, w^2, r61, z3]/3 - G[-w^(-1), r61, w^2, r62, w^2]/3 + 
 G[-w^(-1), r61, w^2, r62, z3]/3 + (49*G[-w^(-1), r62, 0, 0, w^2])/3 - 
 (49*G[-w^(-1), r62, 0, 0, z3])/3 + 4*G[-w^(-1), r62, 0, 1, w^2] - 
 4*G[-w^(-1), r62, 0, 1, z3] - (55*G[-w^(-1), r62, 0, r61, w^2])/3 + 
 (55*G[-w^(-1), r62, 0, r61, z3])/3 - (55*G[-w^(-1), r62, 0, r62, w^2])/3 + 
 (55*G[-w^(-1), r62, 0, r62, z3])/3 - (56*G[-w^(-1), r62, r61, 0, w^2])/3 + 
 (56*G[-w^(-1), r62, r61, 0, z3])/3 + (56*G[-w^(-1), r62, r61, r61, w^2])/3 - 
 (56*G[-w^(-1), r62, r61, r61, z3])/3 + (56*G[-w^(-1), r62, r61, r62, w^2])/
  3 - (56*G[-w^(-1), r62, r61, r62, z3])/3 - 
 (56*G[-w^(-1), r62, r62, 0, w^2])/3 + (56*G[-w^(-1), r62, r62, 0, z3])/3 + 
 (56*G[-w^(-1), r62, r62, r61, w^2])/3 - (56*G[-w^(-1), r62, r62, r61, z3])/
  3 + (56*G[-w^(-1), r62, r62, r62, w^2])/3 - 
 (56*G[-w^(-1), r62, r62, r62, z3])/3 + G[-w^(-1), r62, w^(-2), 0, w^2]/3 - 
 G[-w^(-1), r62, w^(-2), 0, z3]/3 - G[-w^(-1), r62, w^(-2), r61, w^2]/3 + 
 G[-w^(-1), r62, w^(-2), r61, z3]/3 - G[-w^(-1), r62, w^(-2), r62, w^2]/3 + 
 G[-w^(-1), r62, w^(-2), r62, z3]/3 + 2*G[-w^(-1), r62, -w^(-1), 0, w^2] - 
 2*G[-w^(-1), r62, -w^(-1), 0, z3] - 4*G[-w^(-1), r62, -w^(-1), 1, w^2] + 
 4*G[-w^(-1), r62, -w^(-1), 1, z3] + 2*G[-w^(-1), r62, -w, 0, w^2] - 
 2*G[-w^(-1), r62, -w, 0, z3] - 4*G[-w^(-1), r62, -w, 1, w^2] + 
 4*G[-w^(-1), r62, -w, 1, z3] + G[-w^(-1), r62, w^2, 0, w^2]/3 - 
 G[-w^(-1), r62, w^2, 0, z3]/3 - G[-w^(-1), r62, w^2, r61, w^2]/3 + 
 G[-w^(-1), r62, w^2, r61, z3]/3 - G[-w^(-1), r62, w^2, r62, w^2]/3 + 
 G[-w^(-1), r62, w^2, r62, z3]/3 + (59*G[-w^(-1), w^(-2), 0, 0, w^2])/6 - 
 (59*G[-w^(-1), w^(-2), 0, 0, z3])/6 - 18*G[-w^(-1), w^(-2), 0, 1, w^2] + 
 18*G[-w^(-1), w^(-2), 0, 1, z3] - (5*G[-w^(-1), w^(-2), 0, r61, w^2])/6 + 
 (5*G[-w^(-1), w^(-2), 0, r61, z3])/6 - (5*G[-w^(-1), w^(-2), 0, r62, w^2])/
  6 + (5*G[-w^(-1), w^(-2), 0, r62, z3])/6 - 
 2*G[-w^(-1), w^(-2), 1, 0, w^2] + 2*G[-w^(-1), w^(-2), 1, 0, z3] - 
 4*G[-w^(-1), w^(-2), 1, 1, w^2] + 4*G[-w^(-1), w^(-2), 1, 1, z3] + 
 4*G[-w^(-1), w^(-2), 1, r61, w^2] - 4*G[-w^(-1), w^(-2), 1, r61, z3] + 
 4*G[-w^(-1), w^(-2), 1, r62, w^2] - 4*G[-w^(-1), w^(-2), 1, r62, z3] - 
 (22*G[-w^(-1), w^(-2), r61, 0, w^2])/3 + (22*G[-w^(-1), w^(-2), r61, 0, z3])/
  3 + 4*G[-w^(-1), w^(-2), r61, 1, w^2] - 4*G[-w^(-1), w^(-2), r61, 1, z3] + 
 (16*G[-w^(-1), w^(-2), r61, r61, w^2])/3 - 
 (16*G[-w^(-1), w^(-2), r61, r61, z3])/3 + 
 (16*G[-w^(-1), w^(-2), r61, r62, w^2])/3 - 
 (16*G[-w^(-1), w^(-2), r61, r62, z3])/3 - 
 (22*G[-w^(-1), w^(-2), r62, 0, w^2])/3 + (22*G[-w^(-1), w^(-2), r62, 0, z3])/
  3 + 4*G[-w^(-1), w^(-2), r62, 1, w^2] - 4*G[-w^(-1), w^(-2), r62, 1, z3] + 
 (16*G[-w^(-1), w^(-2), r62, r61, w^2])/3 - 
 (16*G[-w^(-1), w^(-2), r62, r61, z3])/3 + 
 (16*G[-w^(-1), w^(-2), r62, r62, w^2])/3 - 
 (16*G[-w^(-1), w^(-2), r62, r62, z3])/3 + 
 (13*G[-w^(-1), w^(-2), w^(-2), 0, w^2])/2 - 
 (13*G[-w^(-1), w^(-2), w^(-2), 0, z3])/2 - 
 (13*G[-w^(-1), w^(-2), w^(-2), r61, w^2])/2 + 
 (13*G[-w^(-1), w^(-2), w^(-2), r61, z3])/2 - 
 (13*G[-w^(-1), w^(-2), w^(-2), r62, w^2])/2 + 
 (13*G[-w^(-1), w^(-2), w^(-2), r62, z3])/2 - 
 16*G[-w^(-1), w^(-2), -w^(-1), 0, w^2] + 
 16*G[-w^(-1), w^(-2), -w^(-1), 0, z3] + 
 32*G[-w^(-1), w^(-2), -w^(-1), 1, w^2] - 
 32*G[-w^(-1), w^(-2), -w^(-1), 1, z3] + (13*G[-w^(-1), w^(-2), w^2, 0, w^2])/
  2 - (13*G[-w^(-1), w^(-2), w^2, 0, z3])/2 - 
 (13*G[-w^(-1), w^(-2), w^2, r61, w^2])/2 + 
 (13*G[-w^(-1), w^(-2), w^2, r61, z3])/2 - 
 (13*G[-w^(-1), w^(-2), w^2, r62, w^2])/2 + 
 (13*G[-w^(-1), w^(-2), w^2, r62, z3])/2 - 
 15*G[-w^(-1), -w^(-1), 0, 0, w^2] + 15*G[-w^(-1), -w^(-1), 0, 0, z3] + 
 26*G[-w^(-1), -w^(-1), 0, 1, w^2] - 26*G[-w^(-1), -w^(-1), 0, 1, z3] + 
 2*G[-w^(-1), -w^(-1), 0, r61, w^2] - 2*G[-w^(-1), -w^(-1), 0, r61, z3] + 
 2*G[-w^(-1), -w^(-1), 0, r62, w^2] - 2*G[-w^(-1), -w^(-1), 0, r62, z3] + 
 22*G[-w^(-1), -w^(-1), 1, 0, w^2] - 22*G[-w^(-1), -w^(-1), 1, 0, z3] - 
 36*G[-w^(-1), -w^(-1), 1, 1, w^2] + 36*G[-w^(-1), -w^(-1), 1, 1, z3] - 
 4*G[-w^(-1), -w^(-1), 1, r61, w^2] + 4*G[-w^(-1), -w^(-1), 1, r61, z3] - 
 4*G[-w^(-1), -w^(-1), 1, r62, w^2] + 4*G[-w^(-1), -w^(-1), 1, r62, z3] + 
 2*G[-w^(-1), -w^(-1), r61, 0, w^2] - 2*G[-w^(-1), -w^(-1), r61, 0, z3] - 
 4*G[-w^(-1), -w^(-1), r61, 1, w^2] + 4*G[-w^(-1), -w^(-1), r61, 1, z3] + 
 2*G[-w^(-1), -w^(-1), r62, 0, w^2] - 2*G[-w^(-1), -w^(-1), r62, 0, z3] - 
 4*G[-w^(-1), -w^(-1), r62, 1, w^2] + 4*G[-w^(-1), -w^(-1), r62, 1, z3] + 
 4*G[-w^(-1), -w^(-1), -w^(-1), 0, w^2] - 
 4*G[-w^(-1), -w^(-1), -w^(-1), 0, z3] - 
 8*G[-w^(-1), -w^(-1), -w^(-1), 1, w^2] + 
 8*G[-w^(-1), -w^(-1), -w^(-1), 1, z3] + 9*G[-w^(-1), -w, 0, 0, w^2] - 
 9*G[-w^(-1), -w, 0, 0, z3] - 22*G[-w^(-1), -w, 0, 1, w^2] + 
 22*G[-w^(-1), -w, 0, 1, z3] + 2*G[-w^(-1), -w, 0, r61, w^2] - 
 2*G[-w^(-1), -w, 0, r61, z3] + 2*G[-w^(-1), -w, 0, r62, w^2] - 
 2*G[-w^(-1), -w, 0, r62, z3] - 10*G[-w^(-1), -w, 1, 0, w^2] + 
 10*G[-w^(-1), -w, 1, 0, z3] + 28*G[-w^(-1), -w, 1, 1, w^2] - 
 28*G[-w^(-1), -w, 1, 1, z3] - 4*G[-w^(-1), -w, 1, r61, w^2] + 
 4*G[-w^(-1), -w, 1, r61, z3] - 4*G[-w^(-1), -w, 1, r62, w^2] + 
 4*G[-w^(-1), -w, 1, r62, z3] + 2*G[-w^(-1), -w, r61, 0, w^2] - 
 2*G[-w^(-1), -w, r61, 0, z3] - 4*G[-w^(-1), -w, r61, 1, w^2] + 
 4*G[-w^(-1), -w, r61, 1, z3] + 2*G[-w^(-1), -w, r62, 0, w^2] - 
 2*G[-w^(-1), -w, r62, 0, z3] - 4*G[-w^(-1), -w, r62, 1, w^2] + 
 4*G[-w^(-1), -w, r62, 1, z3] - 16*G[-w^(-1), -w, -w^(-1), 0, w^2] + 
 16*G[-w^(-1), -w, -w^(-1), 0, z3] + 32*G[-w^(-1), -w, -w^(-1), 1, w^2] - 
 32*G[-w^(-1), -w, -w^(-1), 1, z3] + 4*G[-w^(-1), -w, -w, 0, w^2] - 
 4*G[-w^(-1), -w, -w, 0, z3] - 8*G[-w^(-1), -w, -w, 1, w^2] + 
 8*G[-w^(-1), -w, -w, 1, z3] - (13*G[-w^(-1), w^2, 0, 0, w^2])/6 + 
 (13*G[-w^(-1), w^2, 0, 0, z3])/6 + 6*G[-w^(-1), w^2, 0, 1, w^2] - 
 6*G[-w^(-1), w^2, 0, 1, z3] - (5*G[-w^(-1), w^2, 0, r61, w^2])/6 + 
 (5*G[-w^(-1), w^2, 0, r61, z3])/6 - (5*G[-w^(-1), w^2, 0, r62, w^2])/6 + 
 (5*G[-w^(-1), w^2, 0, r62, z3])/6 - 2*G[-w^(-1), w^2, 1, 0, w^2] + 
 2*G[-w^(-1), w^2, 1, 0, z3] - 4*G[-w^(-1), w^2, 1, 1, w^2] + 
 4*G[-w^(-1), w^2, 1, 1, z3] + 4*G[-w^(-1), w^2, 1, r61, w^2] - 
 4*G[-w^(-1), w^2, 1, r61, z3] + 4*G[-w^(-1), w^2, 1, r62, w^2] - 
 4*G[-w^(-1), w^2, 1, r62, z3] - (22*G[-w^(-1), w^2, r61, 0, w^2])/3 + 
 (22*G[-w^(-1), w^2, r61, 0, z3])/3 + 4*G[-w^(-1), w^2, r61, 1, w^2] - 
 4*G[-w^(-1), w^2, r61, 1, z3] + (16*G[-w^(-1), w^2, r61, r61, w^2])/3 - 
 (16*G[-w^(-1), w^2, r61, r61, z3])/3 + (16*G[-w^(-1), w^2, r61, r62, w^2])/
  3 - (16*G[-w^(-1), w^2, r61, r62, z3])/3 - 
 (22*G[-w^(-1), w^2, r62, 0, w^2])/3 + (22*G[-w^(-1), w^2, r62, 0, z3])/3 + 
 4*G[-w^(-1), w^2, r62, 1, w^2] - 4*G[-w^(-1), w^2, r62, 1, z3] + 
 (16*G[-w^(-1), w^2, r62, r61, w^2])/3 - (16*G[-w^(-1), w^2, r62, r61, z3])/
  3 + (16*G[-w^(-1), w^2, r62, r62, w^2])/3 - 
 (16*G[-w^(-1), w^2, r62, r62, z3])/3 + (13*G[-w^(-1), w^2, w^(-2), 0, w^2])/
  2 - (13*G[-w^(-1), w^2, w^(-2), 0, z3])/2 - 
 (13*G[-w^(-1), w^2, w^(-2), r61, w^2])/2 + 
 (13*G[-w^(-1), w^2, w^(-2), r61, z3])/2 - 
 (13*G[-w^(-1), w^2, w^(-2), r62, w^2])/2 + 
 (13*G[-w^(-1), w^2, w^(-2), r62, z3])/2 + 8*G[-w^(-1), w^2, -w, 0, w^2] - 
 8*G[-w^(-1), w^2, -w, 0, z3] - 16*G[-w^(-1), w^2, -w, 1, w^2] + 
 16*G[-w^(-1), w^2, -w, 1, z3] + (13*G[-w^(-1), w^2, w^2, 0, w^2])/2 - 
 (13*G[-w^(-1), w^2, w^2, 0, z3])/2 - (13*G[-w^(-1), w^2, w^2, r61, w^2])/2 + 
 (13*G[-w^(-1), w^2, w^2, r61, z3])/2 - (13*G[-w^(-1), w^2, w^2, r62, w^2])/
  2 + (13*G[-w^(-1), w^2, w^2, r62, z3])/2 - 12*G[-w, -1, -w^(-1), 0, w^2] + 
 12*G[-w, -1, -w^(-1), 0, z3] + 24*G[-w, -1, -w^(-1), 1, w^2] - 
 24*G[-w, -1, -w^(-1), 1, z3] + 12*G[-w, -1, -w, 0, w^2] - 
 12*G[-w, -1, -w, 0, z3] - 24*G[-w, -1, -w, 1, w^2] + 
 24*G[-w, -1, -w, 1, z3] - (85*G[-w, 0, 0, 0, w^2])/6 + 
 (85*G[-w, 0, 0, 0, z3])/6 - 10*G[-w, 0, 0, 1, w^2] + 10*G[-w, 0, 0, 1, z3] + 
 (115*G[-w, 0, 0, r61, w^2])/6 - (115*G[-w, 0, 0, r61, z3])/6 + 
 (115*G[-w, 0, 0, r62, w^2])/6 - (115*G[-w, 0, 0, r62, z3])/6 - 
 20*G[-w, 0, 1, 0, w^2] + 20*G[-w, 0, 1, 0, z3] + 40*G[-w, 0, 1, 1, w^2] - 
 40*G[-w, 0, 1, 1, z3] + 24*G[-w, 0, r61, 0, w^2] - 24*G[-w, 0, r61, 0, z3] - 
 24*G[-w, 0, r61, r61, w^2] + 24*G[-w, 0, r61, r61, z3] - 
 24*G[-w, 0, r61, r62, w^2] + 24*G[-w, 0, r61, r62, z3] + 
 24*G[-w, 0, r62, 0, w^2] - 24*G[-w, 0, r62, 0, z3] - 
 24*G[-w, 0, r62, r61, w^2] + 24*G[-w, 0, r62, r61, z3] - 
 24*G[-w, 0, r62, r62, w^2] + 24*G[-w, 0, r62, r62, z3] - 
 (29*G[-w, 0, w^(-2), 0, w^2])/6 + (29*G[-w, 0, w^(-2), 0, z3])/6 + 
 (29*G[-w, 0, w^(-2), r61, w^2])/6 - (29*G[-w, 0, w^(-2), r61, z3])/6 + 
 (29*G[-w, 0, w^(-2), r62, w^2])/6 - (29*G[-w, 0, w^(-2), r62, z3])/6 + 
 5*G[-w, 0, -w^(-1), 0, w^2] - 5*G[-w, 0, -w^(-1), 0, z3] - 
 10*G[-w, 0, -w^(-1), 1, w^2] + 10*G[-w, 0, -w^(-1), 1, z3] + 
 5*G[-w, 0, -w, 0, w^2] - 5*G[-w, 0, -w, 0, z3] - 10*G[-w, 0, -w, 1, w^2] + 
 10*G[-w, 0, -w, 1, z3] - (29*G[-w, 0, w^2, 0, w^2])/6 + 
 (29*G[-w, 0, w^2, 0, z3])/6 + (29*G[-w, 0, w^2, r61, w^2])/6 - 
 (29*G[-w, 0, w^2, r61, z3])/6 + (29*G[-w, 0, w^2, r62, w^2])/6 - 
 (29*G[-w, 0, w^2, r62, z3])/6 - 6*G[-w, 1, 0, 0, w^2] + 
 6*G[-w, 1, 0, 0, z3] + 20*G[-w, 1, 0, 1, w^2] - 20*G[-w, 1, 0, 1, z3] - 
 4*G[-w, 1, 0, r61, w^2] + 4*G[-w, 1, 0, r61, z3] - 4*G[-w, 1, 0, r62, w^2] + 
 4*G[-w, 1, 0, r62, z3] + 32*G[-w, 1, 1, 0, w^2] - 32*G[-w, 1, 1, 0, z3] - 
 64*G[-w, 1, 1, 1, w^2] + 64*G[-w, 1, 1, 1, z3] - 
 4*G[-w, 1, w^(-2), 0, w^2] + 4*G[-w, 1, w^(-2), 0, z3] + 
 4*G[-w, 1, w^(-2), r61, w^2] - 4*G[-w, 1, w^(-2), r61, z3] + 
 4*G[-w, 1, w^(-2), r62, w^2] - 4*G[-w, 1, w^(-2), r62, z3] - 
 14*G[-w, 1, -w^(-1), 0, w^2] + 14*G[-w, 1, -w^(-1), 0, z3] + 
 28*G[-w, 1, -w^(-1), 1, w^2] - 28*G[-w, 1, -w^(-1), 1, z3] + 
 2*G[-w, 1, -w, 0, w^2] - 2*G[-w, 1, -w, 0, z3] - 4*G[-w, 1, -w, 1, w^2] + 
 4*G[-w, 1, -w, 1, z3] - 4*G[-w, 1, w^2, 0, w^2] + 4*G[-w, 1, w^2, 0, z3] + 
 4*G[-w, 1, w^2, r61, w^2] - 4*G[-w, 1, w^2, r61, z3] + 
 4*G[-w, 1, w^2, r62, w^2] - 4*G[-w, 1, w^2, r62, z3] + 
 (49*G[-w, r61, 0, 0, w^2])/3 - (49*G[-w, r61, 0, 0, z3])/3 + 
 4*G[-w, r61, 0, 1, w^2] - 4*G[-w, r61, 0, 1, z3] - 
 (55*G[-w, r61, 0, r61, w^2])/3 + (55*G[-w, r61, 0, r61, z3])/3 - 
 (55*G[-w, r61, 0, r62, w^2])/3 + (55*G[-w, r61, 0, r62, z3])/3 - 
 (56*G[-w, r61, r61, 0, w^2])/3 + (56*G[-w, r61, r61, 0, z3])/3 + 
 (56*G[-w, r61, r61, r61, w^2])/3 - (56*G[-w, r61, r61, r61, z3])/3 + 
 (56*G[-w, r61, r61, r62, w^2])/3 - (56*G[-w, r61, r61, r62, z3])/3 - 
 (56*G[-w, r61, r62, 0, w^2])/3 + (56*G[-w, r61, r62, 0, z3])/3 + 
 (56*G[-w, r61, r62, r61, w^2])/3 - (56*G[-w, r61, r62, r61, z3])/3 + 
 (56*G[-w, r61, r62, r62, w^2])/3 - (56*G[-w, r61, r62, r62, z3])/3 + 
 G[-w, r61, w^(-2), 0, w^2]/3 - G[-w, r61, w^(-2), 0, z3]/3 - 
 G[-w, r61, w^(-2), r61, w^2]/3 + G[-w, r61, w^(-2), r61, z3]/3 - 
 G[-w, r61, w^(-2), r62, w^2]/3 + G[-w, r61, w^(-2), r62, z3]/3 + 
 2*G[-w, r61, -w^(-1), 0, w^2] - 2*G[-w, r61, -w^(-1), 0, z3] - 
 4*G[-w, r61, -w^(-1), 1, w^2] + 4*G[-w, r61, -w^(-1), 1, z3] + 
 2*G[-w, r61, -w, 0, w^2] - 2*G[-w, r61, -w, 0, z3] - 
 4*G[-w, r61, -w, 1, w^2] + 4*G[-w, r61, -w, 1, z3] + 
 G[-w, r61, w^2, 0, w^2]/3 - G[-w, r61, w^2, 0, z3]/3 - 
 G[-w, r61, w^2, r61, w^2]/3 + G[-w, r61, w^2, r61, z3]/3 - 
 G[-w, r61, w^2, r62, w^2]/3 + G[-w, r61, w^2, r62, z3]/3 + 
 (49*G[-w, r62, 0, 0, w^2])/3 - (49*G[-w, r62, 0, 0, z3])/3 + 
 4*G[-w, r62, 0, 1, w^2] - 4*G[-w, r62, 0, 1, z3] - 
 (55*G[-w, r62, 0, r61, w^2])/3 + (55*G[-w, r62, 0, r61, z3])/3 - 
 (55*G[-w, r62, 0, r62, w^2])/3 + (55*G[-w, r62, 0, r62, z3])/3 - 
 (56*G[-w, r62, r61, 0, w^2])/3 + (56*G[-w, r62, r61, 0, z3])/3 + 
 (56*G[-w, r62, r61, r61, w^2])/3 - (56*G[-w, r62, r61, r61, z3])/3 + 
 (56*G[-w, r62, r61, r62, w^2])/3 - (56*G[-w, r62, r61, r62, z3])/3 - 
 (56*G[-w, r62, r62, 0, w^2])/3 + (56*G[-w, r62, r62, 0, z3])/3 + 
 (56*G[-w, r62, r62, r61, w^2])/3 - (56*G[-w, r62, r62, r61, z3])/3 + 
 (56*G[-w, r62, r62, r62, w^2])/3 - (56*G[-w, r62, r62, r62, z3])/3 + 
 G[-w, r62, w^(-2), 0, w^2]/3 - G[-w, r62, w^(-2), 0, z3]/3 - 
 G[-w, r62, w^(-2), r61, w^2]/3 + G[-w, r62, w^(-2), r61, z3]/3 - 
 G[-w, r62, w^(-2), r62, w^2]/3 + G[-w, r62, w^(-2), r62, z3]/3 + 
 2*G[-w, r62, -w^(-1), 0, w^2] - 2*G[-w, r62, -w^(-1), 0, z3] - 
 4*G[-w, r62, -w^(-1), 1, w^2] + 4*G[-w, r62, -w^(-1), 1, z3] + 
 2*G[-w, r62, -w, 0, w^2] - 2*G[-w, r62, -w, 0, z3] - 
 4*G[-w, r62, -w, 1, w^2] + 4*G[-w, r62, -w, 1, z3] + 
 G[-w, r62, w^2, 0, w^2]/3 - G[-w, r62, w^2, 0, z3]/3 - 
 G[-w, r62, w^2, r61, w^2]/3 + G[-w, r62, w^2, r61, z3]/3 - 
 G[-w, r62, w^2, r62, w^2]/3 + G[-w, r62, w^2, r62, z3]/3 - 
 (13*G[-w, w^(-2), 0, 0, w^2])/6 + (13*G[-w, w^(-2), 0, 0, z3])/6 + 
 6*G[-w, w^(-2), 0, 1, w^2] - 6*G[-w, w^(-2), 0, 1, z3] - 
 (5*G[-w, w^(-2), 0, r61, w^2])/6 + (5*G[-w, w^(-2), 0, r61, z3])/6 - 
 (5*G[-w, w^(-2), 0, r62, w^2])/6 + (5*G[-w, w^(-2), 0, r62, z3])/6 - 
 2*G[-w, w^(-2), 1, 0, w^2] + 2*G[-w, w^(-2), 1, 0, z3] - 
 4*G[-w, w^(-2), 1, 1, w^2] + 4*G[-w, w^(-2), 1, 1, z3] + 
 4*G[-w, w^(-2), 1, r61, w^2] - 4*G[-w, w^(-2), 1, r61, z3] + 
 4*G[-w, w^(-2), 1, r62, w^2] - 4*G[-w, w^(-2), 1, r62, z3] - 
 (22*G[-w, w^(-2), r61, 0, w^2])/3 + (22*G[-w, w^(-2), r61, 0, z3])/3 + 
 4*G[-w, w^(-2), r61, 1, w^2] - 4*G[-w, w^(-2), r61, 1, z3] + 
 (16*G[-w, w^(-2), r61, r61, w^2])/3 - (16*G[-w, w^(-2), r61, r61, z3])/3 + 
 (16*G[-w, w^(-2), r61, r62, w^2])/3 - (16*G[-w, w^(-2), r61, r62, z3])/3 - 
 (22*G[-w, w^(-2), r62, 0, w^2])/3 + (22*G[-w, w^(-2), r62, 0, z3])/3 + 
 4*G[-w, w^(-2), r62, 1, w^2] - 4*G[-w, w^(-2), r62, 1, z3] + 
 (16*G[-w, w^(-2), r62, r61, w^2])/3 - (16*G[-w, w^(-2), r62, r61, z3])/3 + 
 (16*G[-w, w^(-2), r62, r62, w^2])/3 - (16*G[-w, w^(-2), r62, r62, z3])/3 + 
 (13*G[-w, w^(-2), w^(-2), 0, w^2])/2 - (13*G[-w, w^(-2), w^(-2), 0, z3])/2 - 
 (13*G[-w, w^(-2), w^(-2), r61, w^2])/2 + (13*G[-w, w^(-2), w^(-2), r61, z3])/
  2 - (13*G[-w, w^(-2), w^(-2), r62, w^2])/2 + 
 (13*G[-w, w^(-2), w^(-2), r62, z3])/2 + 8*G[-w, w^(-2), -w^(-1), 0, w^2] - 
 8*G[-w, w^(-2), -w^(-1), 0, z3] - 16*G[-w, w^(-2), -w^(-1), 1, w^2] + 
 16*G[-w, w^(-2), -w^(-1), 1, z3] + (13*G[-w, w^(-2), w^2, 0, w^2])/2 - 
 (13*G[-w, w^(-2), w^2, 0, z3])/2 - (13*G[-w, w^(-2), w^2, r61, w^2])/2 + 
 (13*G[-w, w^(-2), w^2, r61, z3])/2 - (13*G[-w, w^(-2), w^2, r62, w^2])/2 + 
 (13*G[-w, w^(-2), w^2, r62, z3])/2 + 9*G[-w, -w^(-1), 0, 0, w^2] - 
 9*G[-w, -w^(-1), 0, 0, z3] - 22*G[-w, -w^(-1), 0, 1, w^2] + 
 22*G[-w, -w^(-1), 0, 1, z3] + 2*G[-w, -w^(-1), 0, r61, w^2] - 
 2*G[-w, -w^(-1), 0, r61, z3] + 2*G[-w, -w^(-1), 0, r62, w^2] - 
 2*G[-w, -w^(-1), 0, r62, z3] - 10*G[-w, -w^(-1), 1, 0, w^2] + 
 10*G[-w, -w^(-1), 1, 0, z3] + 28*G[-w, -w^(-1), 1, 1, w^2] - 
 28*G[-w, -w^(-1), 1, 1, z3] - 4*G[-w, -w^(-1), 1, r61, w^2] + 
 4*G[-w, -w^(-1), 1, r61, z3] - 4*G[-w, -w^(-1), 1, r62, w^2] + 
 4*G[-w, -w^(-1), 1, r62, z3] + 2*G[-w, -w^(-1), r61, 0, w^2] - 
 2*G[-w, -w^(-1), r61, 0, z3] - 4*G[-w, -w^(-1), r61, 1, w^2] + 
 4*G[-w, -w^(-1), r61, 1, z3] + 2*G[-w, -w^(-1), r62, 0, w^2] - 
 2*G[-w, -w^(-1), r62, 0, z3] - 4*G[-w, -w^(-1), r62, 1, w^2] + 
 4*G[-w, -w^(-1), r62, 1, z3] + 4*G[-w, -w^(-1), -w^(-1), 0, w^2] - 
 4*G[-w, -w^(-1), -w^(-1), 0, z3] - 8*G[-w, -w^(-1), -w^(-1), 1, w^2] + 
 8*G[-w, -w^(-1), -w^(-1), 1, z3] - 16*G[-w, -w^(-1), -w, 0, w^2] + 
 16*G[-w, -w^(-1), -w, 0, z3] + 32*G[-w, -w^(-1), -w, 1, w^2] - 
 32*G[-w, -w^(-1), -w, 1, z3] - 15*G[-w, -w, 0, 0, w^2] + 
 15*G[-w, -w, 0, 0, z3] + 26*G[-w, -w, 0, 1, w^2] - 26*G[-w, -w, 0, 1, z3] + 
 2*G[-w, -w, 0, r61, w^2] - 2*G[-w, -w, 0, r61, z3] + 
 2*G[-w, -w, 0, r62, w^2] - 2*G[-w, -w, 0, r62, z3] + 
 22*G[-w, -w, 1, 0, w^2] - 22*G[-w, -w, 1, 0, z3] - 36*G[-w, -w, 1, 1, w^2] + 
 36*G[-w, -w, 1, 1, z3] - 4*G[-w, -w, 1, r61, w^2] + 
 4*G[-w, -w, 1, r61, z3] - 4*G[-w, -w, 1, r62, w^2] + 
 4*G[-w, -w, 1, r62, z3] + 2*G[-w, -w, r61, 0, w^2] - 
 2*G[-w, -w, r61, 0, z3] - 4*G[-w, -w, r61, 1, w^2] + 
 4*G[-w, -w, r61, 1, z3] + 2*G[-w, -w, r62, 0, w^2] - 
 2*G[-w, -w, r62, 0, z3] - 4*G[-w, -w, r62, 1, w^2] + 
 4*G[-w, -w, r62, 1, z3] + 4*G[-w, -w, -w, 0, w^2] - 4*G[-w, -w, -w, 0, z3] - 
 8*G[-w, -w, -w, 1, w^2] + 8*G[-w, -w, -w, 1, z3] + 
 (59*G[-w, w^2, 0, 0, w^2])/6 - (59*G[-w, w^2, 0, 0, z3])/6 - 
 18*G[-w, w^2, 0, 1, w^2] + 18*G[-w, w^2, 0, 1, z3] - 
 (5*G[-w, w^2, 0, r61, w^2])/6 + (5*G[-w, w^2, 0, r61, z3])/6 - 
 (5*G[-w, w^2, 0, r62, w^2])/6 + (5*G[-w, w^2, 0, r62, z3])/6 - 
 2*G[-w, w^2, 1, 0, w^2] + 2*G[-w, w^2, 1, 0, z3] - 4*G[-w, w^2, 1, 1, w^2] + 
 4*G[-w, w^2, 1, 1, z3] + 4*G[-w, w^2, 1, r61, w^2] - 
 4*G[-w, w^2, 1, r61, z3] + 4*G[-w, w^2, 1, r62, w^2] - 
 4*G[-w, w^2, 1, r62, z3] - (22*G[-w, w^2, r61, 0, w^2])/3 + 
 (22*G[-w, w^2, r61, 0, z3])/3 + 4*G[-w, w^2, r61, 1, w^2] - 
 4*G[-w, w^2, r61, 1, z3] + (16*G[-w, w^2, r61, r61, w^2])/3 - 
 (16*G[-w, w^2, r61, r61, z3])/3 + (16*G[-w, w^2, r61, r62, w^2])/3 - 
 (16*G[-w, w^2, r61, r62, z3])/3 - (22*G[-w, w^2, r62, 0, w^2])/3 + 
 (22*G[-w, w^2, r62, 0, z3])/3 + 4*G[-w, w^2, r62, 1, w^2] - 
 4*G[-w, w^2, r62, 1, z3] + (16*G[-w, w^2, r62, r61, w^2])/3 - 
 (16*G[-w, w^2, r62, r61, z3])/3 + (16*G[-w, w^2, r62, r62, w^2])/3 - 
 (16*G[-w, w^2, r62, r62, z3])/3 + (13*G[-w, w^2, w^(-2), 0, w^2])/2 - 
 (13*G[-w, w^2, w^(-2), 0, z3])/2 - (13*G[-w, w^2, w^(-2), r61, w^2])/2 + 
 (13*G[-w, w^2, w^(-2), r61, z3])/2 - (13*G[-w, w^2, w^(-2), r62, w^2])/2 + 
 (13*G[-w, w^2, w^(-2), r62, z3])/2 - 16*G[-w, w^2, -w, 0, w^2] + 
 16*G[-w, w^2, -w, 0, z3] + 32*G[-w, w^2, -w, 1, w^2] - 
 32*G[-w, w^2, -w, 1, z3] + (13*G[-w, w^2, w^2, 0, w^2])/2 - 
 (13*G[-w, w^2, w^2, 0, z3])/2 - (13*G[-w, w^2, w^2, r61, w^2])/2 + 
 (13*G[-w, w^2, w^2, r61, z3])/2 - (13*G[-w, w^2, w^2, r62, w^2])/2 + 
 (13*G[-w, w^2, w^2, r62, z3])/2 + ((40*I)/27)*Pi^2*GI[0, r2] - 
 (8*Pi*G[0, w]*GI[0, r2])/3 + (4*Pi*G[0, w^2]*GI[0, r2])/3 + 
 (8*Pi*G[r1, w]*GI[0, r2])/3 + (8*Pi*G[r2, w]*GI[0, r2])/3 - 
 (2*Pi*G[w^(-2), w^2]*GI[0, r2])/9 - (10*Pi*G[-w^(-1), w^2]*GI[0, r2])/9 - 
 (10*Pi*G[-w, w^2]*GI[0, r2])/9 + 8*GI[0, r2]^2 - 4*Pi*GI[0, 1, r4] + 
 ((160*I)/9)*GI[0, 0, 0, r2] + (2*Pi^2*G[-I, r1]*Log[3])/3 + 
 (2*Pi^2*G[I, r1]*Log[3])/3 + (4*I)*Pi*G[-I, 0, r1]*Log[3] - 
 (4*I)*Pi*G[-I, r1, r1]*Log[3] - (4*I)*Pi*G[-I, r2, r1]*Log[3] + 
 (4*I)*Pi*G[I, 0, r1]*Log[3] - (4*I)*Pi*G[I, r1, r1]*Log[3] - 
 (4*I)*Pi*G[I, r2, r1]*Log[3] - 12*G[-I, 0, 0, r1]*Log[3] + 
 8*G[-I, 0, 1, r1]*Log[3] + 4*G[-I, r1, 0, r1]*Log[3] - 
 8*G[-I, r1, 1, r1]*Log[3] + 4*G[-I, r2, 0, r1]*Log[3] - 
 8*G[-I, r2, 1, r1]*Log[3] - 12*G[I, 0, 0, r1]*Log[3] + 
 8*G[I, 0, 1, r1]*Log[3] + 4*G[I, r1, 0, r1]*Log[3] - 
 8*G[I, r1, 1, r1]*Log[3] + 4*G[I, r2, 0, r1]*Log[3] - 
 8*G[I, r2, 1, r1]*Log[3] - (4*Pi*GI[0, r2]*Log[3])/3 + 
 G[-w, z3]*(((2231*I)/486)*Pi^3 + (Pi^2*G[-1, r7])/9 - 2*Pi^2*G[-1, w^2] - 
   (19*Pi^2*G[0, -w])/18 + 13*G[0, -w]^3 - (385*Pi^2*G[0, w])/36 - 
   (12*I)*Pi*G[-1, w^2]*G[0, w] + ((2*I)/3)*Pi*G[0, -w]*G[0, w] - 
   (11*G[0, -w]^2*G[0, w])/3 - (65*Pi^2*G[0, w^2])/18 - 
   (92*G[0, -w]^2*G[0, w^2])/9 + ((4*I)/3)*Pi*G[0, w]*G[0, w^2] - 
   12*G[-1, w^2]*G[0, w]*G[0, w^2] + (5*G[0, -w]*G[0, w]*G[0, w^2])/3 + 
   ((20*I)/3)*Pi*G[0, w^2]^2 + (10*G[0, -w]*G[0, w^2]^2)/3 - 
   (10*G[0, w]*G[0, w^2]^2)/3 - (365*G[0, w^2]^3)/18 + (5*Pi^2*G[-I, r1])/3 - 
   (5*Pi^2*G[-I, w])/3 + (5*Pi^2*G[I, r1])/3 - (5*Pi^2*G[I, w])/3 - 
   (4*Pi^2*G[1, r7])/9 - (2*I)*Pi*G[0, w^2]*G[1, r7] - 
   (G[0, w^2]^2*G[1, r7])/9 + (14*Pi^2*G[1, -w])/3 - 
   (190*G[0, -w]^2*G[1, -w])/3 + (80*G[0, -w]*G[0, w]*G[1, -w])/3 + 
   (386*G[0, -w]*G[0, w^2]*G[1, -w])/9 + (4*G[0, w]*G[0, w^2]*G[1, -w])/3 + 
   (16*G[0, w^2]^2*G[1, -w])/3 + (320*G[0, -w]*G[1, -w]^2)/3 - 
   32*G[0, w]*G[1, -w]^2 - (344*G[0, w^2]*G[1, -w]^2)/9 - 64*G[1, -w]^3 + 
   (85*Pi^2*G[1, w])/18 + (22*G[0, -w]^2*G[1, w])/3 - 
   (16*I)*Pi*G[0, w^2]*G[1, w] - (10*G[0, -w]*G[0, w^2]*G[1, w])/3 + 
   (20*G[0, w^2]^2*G[1, w])/3 - (160*G[0, -w]*G[1, -w]*G[1, w])/3 - 
   (8*G[0, w^2]*G[1, -w]*G[1, w])/3 + 64*G[1, -w]^2*G[1, w] - 
   (4*Pi^2*G[1, w^2])/3 - (10*G[0, -w]^2*G[1, w^2])/3 - 
   ((28*I)/3)*Pi*G[0, w]*G[1, w^2] + (24*I)*Pi*G[0, w^2]*G[1, w^2] - 
   (32*G[0, -w]*G[0, w^2]*G[1, w^2])/3 - 48*G[0, w]*G[0, w^2]*G[1, w^2] - 
   (62*G[0, w^2]^2*G[1, w^2])/9 + (4*I)*Pi*G[1, r7]*G[1, w^2] - 
   (196*G[0, w^2]*G[1, r7]*G[1, w^2])/9 + (52*G[0, -w]*G[1, -w]*G[1, w^2])/
    3 + (64*G[0, w^2]*G[1, -w]*G[1, w^2])/3 - (64*G[1, -w]^2*G[1, w^2])/3 + 
   ((80*I)/3)*Pi*G[1, w]*G[1, w^2] + 80*G[0, w^2]*G[1, w]*G[1, w^2] - 
   ((176*I)/3)*Pi*G[1, w^2]^2 + 16*G[0, -w]*G[1, w^2]^2 + 
   (224*G[0, w]*G[1, w^2]^2)/3 - (280*G[0, w^2]*G[1, w^2]^2)/9 + 
   32*G[1, r7]*G[1, w^2]^2 - 32*G[1, -w]*G[1, w^2]^2 - 
   (448*G[1, w]*G[1, w^2]^2)/3 + (160*G[1, w^2]^3)/3 + 
   (167*Pi^2*G[r1, w])/18 + (12*I)*Pi*G[-1, w^2]*G[r1, w] - 
   ((2*I)/3)*Pi*G[0, -w]*G[r1, w] + ((20*I)/3)*Pi*G[0, w^2]*G[r1, w] - 
   (4*I)*Pi*G[1, w^2]*G[r1, w] + (167*Pi^2*G[r2, w])/18 + 
   (12*I)*Pi*G[-1, w^2]*G[r2, w] - ((2*I)/3)*Pi*G[0, -w]*G[r2, w] + 
   ((20*I)/3)*Pi*G[0, w^2]*G[r2, w] - (4*I)*Pi*G[1, w^2]*G[r2, w] - 
   (Pi^2*G[r51, -w])/3 + 4*G[0, -w]^2*G[r51, -w] - 
   8*G[0, -w]*G[1, -w]*G[r51, -w] + (Pi^2*G[r51, w^2])/3 - 
   4*G[0, -w]^2*G[r51, w^2] + 8*G[0, -w]*G[1, -w]*G[r51, w^2] - 
   (Pi^2*G[r52, -w])/3 + 4*G[0, -w]^2*G[r52, -w] - 
   8*G[0, -w]*G[1, -w]*G[r52, -w] + (Pi^2*G[r52, w^2])/3 - 
   4*G[0, -w]^2*G[r52, w^2] + 8*G[0, -w]*G[1, -w]*G[r52, w^2] + 
   (7*Pi^2*G[r61, -w])/18 - (17*G[0, -w]*G[0, w]*G[r61, -w])/3 - 
   (17*G[0, -w]*G[0, w^2]*G[r61, -w])/3 - (7*G[0, w]*G[0, w^2]*G[r61, -w])/
    3 - 6*G[0, w^2]^2*G[r61, -w] + (34*G[0, -w]*G[1, w]*G[r61, -w])/3 + 
   (14*G[0, w^2]*G[1, w]*G[r61, -w])/3 + 4*G[0, w]*G[r61, -w]^2 + 
   4*G[0, w^2]*G[r61, -w]^2 - 8*G[1, w]*G[r61, -w]^2 + 
   (16*Pi^2*G[r61, w^2])/9 - (11*G[0, -w]^2*G[r61, w^2])/3 - 
   ((4*I)/3)*Pi*G[0, w]*G[r61, w^2] + ((22*I)/3)*Pi*G[0, w^2]*G[r61, w^2] - 
   (26*G[0, -w]*G[0, w^2]*G[r61, w^2])/3 - (8*G[0, w]*G[0, w^2]*G[r61, w^2])/
    3 + (167*G[0, w^2]^2*G[r61, w^2])/2 - (26*G[0, w^2]*G[1, r7]*G[r61, w^2])/
    3 + 4*G[0, -w]*G[1, -w]*G[r61, w^2] - (8*G[0, w^2]*G[1, -w]*G[r61, w^2])/
    3 + ((32*I)/3)*Pi*G[1, w]*G[r61, w^2] + 
   (16*G[0, w^2]*G[1, w]*G[r61, w^2])/3 - ((32*I)/3)*Pi*G[1, w^2]*
    G[r61, w^2] + (32*G[0, w]*G[1, w^2]*G[r61, w^2])/3 - 
   (4*G[0, w^2]*G[1, w^2]*G[r61, w^2])/3 + 
   (32*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - (64*G[1, w]*G[1, w^2]*G[r61, w^2])/
    3 - (4*I)*Pi*G[r1, w]*G[r61, w^2] - (4*I)*Pi*G[r2, w]*G[r61, w^2] + 
   (17*G[0, -w]*G[r61, -w]*G[r61, w^2])/3 + 10*G[0, w^2]*G[r61, -w]*
    G[r61, w^2] - 4*G[r61, -w]^2*G[r61, w^2] - ((16*I)/3)*Pi*G[r61, w^2]^2 + 
   4*G[0, -w]*G[r61, w^2]^2 + (4*G[0, w]*G[r61, w^2]^2)/3 - 
   (254*G[0, w^2]*G[r61, w^2]^2)/3 + (16*G[1, r7]*G[r61, w^2]^2)/3 - 
   (8*G[1, w]*G[r61, w^2]^2)/3 - 4*G[r61, -w]*G[r61, w^2]^2 + 
   (80*G[r61, w^2]^3)/3 + (7*Pi^2*G[r62, -w])/18 - 
   (17*G[0, -w]*G[0, w]*G[r62, -w])/3 - (17*G[0, -w]*G[0, w^2]*G[r62, -w])/
    3 - (7*G[0, w]*G[0, w^2]*G[r62, -w])/3 - 6*G[0, w^2]^2*G[r62, -w] + 
   (34*G[0, -w]*G[1, w]*G[r62, -w])/3 + (14*G[0, w^2]*G[1, w]*G[r62, -w])/3 + 
   8*G[0, w]*G[r61, -w]*G[r62, -w] + 8*G[0, w^2]*G[r61, -w]*G[r62, -w] - 
   16*G[1, w]*G[r61, -w]*G[r62, -w] + (17*G[0, -w]*G[r61, w^2]*G[r62, -w])/
    3 + 10*G[0, w^2]*G[r61, w^2]*G[r62, -w] - 8*G[r61, -w]*G[r61, w^2]*
    G[r62, -w] - 4*G[r61, w^2]^2*G[r62, -w] + 4*G[0, w]*G[r62, -w]^2 + 
   4*G[0, w^2]*G[r62, -w]^2 - 8*G[1, w]*G[r62, -w]^2 - 
   4*G[r61, w^2]*G[r62, -w]^2 + (16*Pi^2*G[r62, w^2])/9 - 
   (11*G[0, -w]^2*G[r62, w^2])/3 - ((4*I)/3)*Pi*G[0, w]*G[r62, w^2] + 
   ((22*I)/3)*Pi*G[0, w^2]*G[r62, w^2] - (26*G[0, -w]*G[0, w^2]*G[r62, w^2])/
    3 - (8*G[0, w]*G[0, w^2]*G[r62, w^2])/3 + (167*G[0, w^2]^2*G[r62, w^2])/
    2 - (26*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 
   4*G[0, -w]*G[1, -w]*G[r62, w^2] - (8*G[0, w^2]*G[1, -w]*G[r62, w^2])/3 + 
   ((32*I)/3)*Pi*G[1, w]*G[r62, w^2] + (16*G[0, w^2]*G[1, w]*G[r62, w^2])/3 - 
   ((32*I)/3)*Pi*G[1, w^2]*G[r62, w^2] + (32*G[0, w]*G[1, w^2]*G[r62, w^2])/
    3 - (4*G[0, w^2]*G[1, w^2]*G[r62, w^2])/3 + 
   (32*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - (64*G[1, w]*G[1, w^2]*G[r62, w^2])/
    3 - (4*I)*Pi*G[r1, w]*G[r62, w^2] - (4*I)*Pi*G[r2, w]*G[r62, w^2] + 
   (17*G[0, -w]*G[r61, -w]*G[r62, w^2])/3 + 10*G[0, w^2]*G[r61, -w]*
    G[r62, w^2] - 4*G[r61, -w]^2*G[r62, w^2] - ((32*I)/3)*Pi*G[r61, w^2]*
    G[r62, w^2] + 8*G[0, -w]*G[r61, w^2]*G[r62, w^2] + 
   (8*G[0, w]*G[r61, w^2]*G[r62, w^2])/3 - 
   (508*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
   (32*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 
   (16*G[1, w]*G[r61, w^2]*G[r62, w^2])/3 - 8*G[r61, -w]*G[r61, w^2]*
    G[r62, w^2] + 80*G[r61, w^2]^2*G[r62, w^2] + 
   (17*G[0, -w]*G[r62, -w]*G[r62, w^2])/3 + 10*G[0, w^2]*G[r62, -w]*
    G[r62, w^2] - 8*G[r61, -w]*G[r62, -w]*G[r62, w^2] - 
   8*G[r61, w^2]*G[r62, -w]*G[r62, w^2] - 4*G[r62, -w]^2*G[r62, w^2] - 
   ((16*I)/3)*Pi*G[r62, w^2]^2 + 4*G[0, -w]*G[r62, w^2]^2 + 
   (4*G[0, w]*G[r62, w^2]^2)/3 - (254*G[0, w^2]*G[r62, w^2]^2)/3 + 
   (16*G[1, r7]*G[r62, w^2]^2)/3 - (8*G[1, w]*G[r62, w^2]^2)/3 - 
   4*G[r61, -w]*G[r62, w^2]^2 + 80*G[r61, w^2]*G[r62, w^2]^2 - 
   4*G[r62, -w]*G[r62, w^2]^2 + (80*G[r62, w^2]^3)/3 - 
   (23*Pi^2*G[w^(-2), -w])/18 - 2*G[0, -w]^2*G[w^(-2), -w] - 
   ((2*I)/3)*Pi*G[0, w]*G[w^(-2), -w] - (5*G[0, -w]*G[0, w]*G[w^(-2), -w])/
    3 + (2*G[0, -w]*G[0, w^2]*G[w^(-2), -w])/3 - 
   (G[0, w]*G[0, w^2]*G[w^(-2), -w])/3 + 8*G[0, -w]*G[1, -w]*G[w^(-2), -w] + 
   4*G[0, w]*G[1, -w]*G[w^(-2), -w] - (2*G[0, w^2]*G[1, -w]*G[w^(-2), -w])/
    3 - 8*G[1, -w]^2*G[w^(-2), -w] + (10*G[0, -w]*G[1, w]*G[w^(-2), -w])/3 - 
   8*G[1, -w]*G[1, w]*G[w^(-2), -w] + ((2*I)/3)*Pi*G[r1, w]*G[w^(-2), -w] + 
   ((2*I)/3)*Pi*G[r2, w]*G[w^(-2), -w] - (G[0, w]*G[r61, -w]*G[w^(-2), -w])/
    3 - (G[0, w^2]*G[r61, -w]*G[w^(-2), -w])/3 + 
   (2*G[1, w]*G[r61, -w]*G[w^(-2), -w])/3 - 
   (G[0, -w]*G[r61, w^2]*G[w^(-2), -w])/3 + 
   (G[r61, -w]*G[r61, w^2]*G[w^(-2), -w])/3 - 
   (G[0, w]*G[r62, -w]*G[w^(-2), -w])/3 - 
   (G[0, w^2]*G[r62, -w]*G[w^(-2), -w])/3 + 
   (2*G[1, w]*G[r62, -w]*G[w^(-2), -w])/3 + 
   (G[r61, w^2]*G[r62, -w]*G[w^(-2), -w])/3 - 
   (G[0, -w]*G[r62, w^2]*G[w^(-2), -w])/3 + 
   (G[r61, -w]*G[r62, w^2]*G[w^(-2), -w])/3 + 
   (G[r62, -w]*G[r62, w^2]*G[w^(-2), -w])/3 + (103*Pi^2*G[w^(-2), w^2])/36 + 
   (35*G[0, -w]^2*G[w^(-2), w^2])/18 + ((32*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] - 
   (4*G[0, -w]*G[0, w]*G[w^(-2), w^2])/3 - ((47*I)/3)*Pi*G[0, w^2]*
    G[w^(-2), w^2] - (19*G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/6 + 
   (56*G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 - (40*G[0, w^2]^2*G[w^(-2), w^2])/
    9 - (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] + 
   (131*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/9 - 
   (67*G[0, -w]*G[1, -w]*G[w^(-2), w^2])/9 + 
   (13*G[0, w^2]*G[1, -w]*G[w^(-2), w^2])/3 + (64*G[1, -w]^2*G[w^(-2), w^2])/
    9 - (4*I)*Pi*G[1, w]*G[w^(-2), w^2] + (8*G[0, -w]*G[1, w]*G[w^(-2), w^2])/
    3 - (86*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/3 + 
   ((80*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] - 
   (28*G[0, -w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (86*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   (46*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/9 - 
   (142*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/9 + 
   (56*G[1, -w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   (172*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (196*G[1, w^2]^2*G[w^(-2), w^2])/9 - ((26*I)/3)*Pi*G[r1, w]*
    G[w^(-2), w^2] - ((26*I)/3)*Pi*G[r2, w]*G[w^(-2), w^2] + 
   (4*G[0, w]*G[r61, -w]*G[w^(-2), w^2])/3 + G[0, w^2]*G[r61, -w]*
    G[w^(-2), w^2] - (8*G[1, w]*G[r61, -w]*G[w^(-2), w^2])/3 + 
   ((14*I)/3)*Pi*G[r61, w^2]*G[w^(-2), w^2] + 2*G[0, -w]*G[r61, w^2]*
    G[w^(-2), w^2] - (7*G[0, w]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
   (16*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
   (23*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] + (14*G[1, w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
   14*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - G[r61, -w]*G[r61, w^2]*
    G[w^(-2), w^2] + (17*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
   (4*G[0, w]*G[r62, -w]*G[w^(-2), w^2])/3 + G[0, w^2]*G[r62, -w]*
    G[w^(-2), w^2] - (8*G[1, w]*G[r62, -w]*G[w^(-2), w^2])/3 - 
   G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] + ((14*I)/3)*Pi*G[r62, w^2]*
    G[w^(-2), w^2] + 2*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
   (7*G[0, w]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   (16*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   (23*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + (14*G[1, w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   14*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - G[r61, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + (34*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] + (17*G[r62, w^2]^2*G[w^(-2), w^2])/
    3 - ((4*I)/3)*Pi*G[w^(-2), w^2]^2 + (7*G[0, -w]*G[w^(-2), w^2]^2)/12 + 
   (4*G[0, w]*G[w^(-2), w^2]^2)/3 + (71*G[0, w^2]*G[w^(-2), w^2]^2)/12 + 
   (3*G[1, r7]*G[w^(-2), w^2]^2)/4 - (7*G[1, -w]*G[w^(-2), w^2]^2)/6 - 
   (8*G[1, w]*G[w^(-2), w^2]^2)/3 + (7*G[1, w^2]*G[w^(-2), w^2]^2)/6 - 
   (13*G[r61, w^2]*G[w^(-2), w^2]^2)/2 - (13*G[r62, w^2]*G[w^(-2), w^2]^2)/
    2 - (Pi^2*G[-w^(-1), -w])/18 - (28*G[0, -w]^2*G[-w^(-1), -w])/3 + 
   (4*G[0, -w]*G[0, w]*G[-w^(-1), -w])/3 + 4*G[0, -w]*G[0, w^2]*
    G[-w^(-1), -w] + (G[0, w]*G[0, w^2]*G[-w^(-1), -w])/3 + 
   20*G[0, -w]*G[1, -w]*G[-w^(-1), -w] + (4*G[0, w]*G[1, -w]*G[-w^(-1), -w])/
    3 - 4*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] - (8*G[1, -w]^2*G[-w^(-1), -w])/
    3 - (8*G[0, -w]*G[1, w]*G[-w^(-1), -w])/3 - 
   (8*G[1, -w]*G[1, w]*G[-w^(-1), -w])/3 - 2*G[0, -w]*G[1, w^2]*
    G[-w^(-1), -w] + 4*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - 
   4*G[0, -w]*G[r51, -w]*G[-w^(-1), -w] + 8*G[1, -w]*G[r51, -w]*
    G[-w^(-1), -w] + 4*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w] - 
   8*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w] - 4*G[0, -w]*G[r52, -w]*
    G[-w^(-1), -w] + 8*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] + 
   4*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w] - 8*G[1, -w]*G[r52, w^2]*
    G[-w^(-1), -w] - 2*G[0, w]*G[r61, -w]*G[-w^(-1), -w] - 
   2*G[0, w^2]*G[r61, -w]*G[-w^(-1), -w] + 4*G[1, w]*G[r61, -w]*
    G[-w^(-1), -w] - 4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] + 
   2*G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w] - 2*G[0, w]*G[r62, -w]*
    G[-w^(-1), -w] - 2*G[0, w^2]*G[r62, -w]*G[-w^(-1), -w] + 
   4*G[1, w]*G[r62, -w]*G[-w^(-1), -w] + 2*G[r61, w^2]*G[r62, -w]*
    G[-w^(-1), -w] - 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] + 
   2*G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w] + 2*G[r62, -w]*G[r62, w^2]*
    G[-w^(-1), -w] - (G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/6 + 
   (G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/3 + 
   (19*G[0, -w]*G[-w^(-1), -w]^2)/3 - (38*G[1, -w]*G[-w^(-1), -w]^2)/3 + 
   (35*Pi^2*G[-w^(-1), w^2])/36 - 12*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2] + 
   (461*G[0, -w]^2*G[-w^(-1), w^2])/18 + (6*I)*Pi*G[0, w]*G[-w^(-1), w^2] - 
   (G[0, -w]*G[0, w]*G[-w^(-1), w^2])/3 - (17*I)*Pi*G[0, w^2]*
    G[-w^(-1), w^2] + (17*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (74*G[0, w]*G[0, w^2]*G[-w^(-1), w^2])/3 - 
   (133*G[0, w^2]^2*G[-w^(-1), w^2])/9 + (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2] + 
   (47*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/9 + 24*G[-1, w^2]*G[1, -w]*
    G[-w^(-1), w^2] - (793*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/9 - 
   (4*G[0, w]*G[1, -w]*G[-w^(-1), w^2])/3 - 19*G[0, w^2]*G[1, -w]*
    G[-w^(-1), w^2] + (664*G[1, -w]^2*G[-w^(-1), w^2])/9 - 
   (4*I)*Pi*G[1, w]*G[-w^(-1), w^2] + (2*G[0, -w]*G[1, w]*G[-w^(-1), w^2])/
    3 - 30*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] + 
   (8*G[1, -w]*G[1, w]*G[-w^(-1), w^2])/3 + ((56*I)/3)*Pi*G[1, w^2]*
    G[-w^(-1), w^2] - 4*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
   (50*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   (370*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/9 - 
   (46*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/9 + 8*G[1, -w]*G[1, w^2]*
    G[-w^(-1), w^2] + (100*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   (244*G[1, w^2]^2*G[-w^(-1), w^2])/9 - (4*I)*Pi*G[r1, w]*G[-w^(-1), w^2] - 
   (4*I)*Pi*G[r2, w]*G[-w^(-1), w^2] + G[0, w]*G[r61, -w]*G[-w^(-1), w^2] + 
   G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] - 2*G[1, w]*G[r61, -w]*
    G[-w^(-1), w^2] + (4*I)*Pi*G[r61, w^2]*G[-w^(-1), w^2] - 
   (4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 3*G[0, w]*G[r61, w^2]*
    G[-w^(-1), w^2] + (25*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   (G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   (14*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   6*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
   (38*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
   G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2] - G[r61, w^2]^2*G[-w^(-1), w^2] + 
   G[0, w]*G[r62, -w]*G[-w^(-1), w^2] + G[0, w^2]*G[r62, -w]*
    G[-w^(-1), w^2] - 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] - 
   G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] + (4*I)*Pi*G[r62, w^2]*
    G[-w^(-1), w^2] - (4*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
   3*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] + 
   (25*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   (G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   (14*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   6*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
   (38*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
   G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 2*G[r61, w^2]*G[r62, w^2]*
    G[-w^(-1), w^2] - G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 
   G[r62, w^2]^2*G[-w^(-1), w^2] - (2*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/
    3 + (4*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
   (I/3)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 9*G[0, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - (G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
   (G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/6 - 
   (G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 - 18*G[1, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + (2*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
   (G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
   (13*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/2 + 
   13*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
   ((5*I)/3)*Pi*G[-w^(-1), w^2]^2 + (15*G[0, -w]*G[-w^(-1), w^2]^2)/4 - 
   (5*G[0, w]*G[-w^(-1), w^2]^2)/3 + (5*G[0, w^2]*G[-w^(-1), w^2]^2)/12 - 
   (5*G[1, r7]*G[-w^(-1), w^2]^2)/4 - (15*G[1, -w]*G[-w^(-1), w^2]^2)/2 + 
   (10*G[1, w]*G[-w^(-1), w^2]^2)/3 - (5*G[1, w^2]*G[-w^(-1), w^2]^2)/6 + 
   (5*Pi^2*G[-w, w^2])/12 + 12*G[-1, w^2]*G[0, -w]*G[-w, w^2] + 
   (101*G[0, -w]^2*G[-w, w^2])/18 - ((4*I)/3)*Pi*G[0, w]*G[-w, w^2] - 
   (G[0, -w]*G[0, w]*G[-w, w^2])/3 - (17*I)*Pi*G[0, w^2]*G[-w, w^2] + 
   (9*G[0, -w]*G[0, w^2]*G[-w, w^2])/2 + (40*G[0, w]*G[0, w^2]*G[-w, w^2])/
    3 - (133*G[0, w^2]^2*G[-w, w^2])/9 + (I/2)*Pi*G[1, r7]*G[-w, w^2] + 
   (47*G[0, w^2]*G[1, r7]*G[-w, w^2])/9 - 24*G[-1, w^2]*G[1, -w]*G[-w, w^2] - 
   (145*G[0, -w]*G[1, -w]*G[-w, w^2])/9 - (4*G[0, w]*G[1, -w]*G[-w, w^2])/3 - 
   11*G[0, w^2]*G[1, -w]*G[-w, w^2] + (88*G[1, -w]^2*G[-w, w^2])/9 - 
   (4*I)*Pi*G[1, w]*G[-w, w^2] + (2*G[0, -w]*G[1, w]*G[-w, w^2])/3 - 
   30*G[0, w^2]*G[1, w]*G[-w, w^2] + (8*G[1, -w]*G[1, w]*G[-w, w^2])/3 + 
   ((56*I)/3)*Pi*G[1, w^2]*G[-w, w^2] + 12*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
   (50*G[0, w]*G[1, w^2]*G[-w, w^2])/3 + (370*G[0, w^2]*G[1, w^2]*G[-w, w^2])/
    9 - (46*G[1, r7]*G[1, w^2]*G[-w, w^2])/9 - 24*G[1, -w]*G[1, w^2]*
    G[-w, w^2] + (100*G[1, w]*G[1, w^2]*G[-w, w^2])/3 - 
   (244*G[1, w^2]^2*G[-w, w^2])/9 + ((10*I)/3)*Pi*G[r1, w]*G[-w, w^2] + 
   ((10*I)/3)*Pi*G[r2, w]*G[-w, w^2] + G[0, w]*G[r61, -w]*G[-w, w^2] + 
   G[0, w^2]*G[r61, -w]*G[-w, w^2] - 2*G[1, w]*G[r61, -w]*G[-w, w^2] + 
   (4*I)*Pi*G[r61, w^2]*G[-w, w^2] - (4*G[0, -w]*G[r61, w^2]*G[-w, w^2])/3 - 
   3*G[0, w]*G[r61, w^2]*G[-w, w^2] + (25*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/
    3 + (G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 + 
   (14*G[1, -w]*G[r61, w^2]*G[-w, w^2])/3 + 6*G[1, w]*G[r61, w^2]*
    G[-w, w^2] - (38*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 - 
   G[r61, -w]*G[r61, w^2]*G[-w, w^2] - G[r61, w^2]^2*G[-w, w^2] + 
   G[0, w]*G[r62, -w]*G[-w, w^2] + G[0, w^2]*G[r62, -w]*G[-w, w^2] - 
   2*G[1, w]*G[r62, -w]*G[-w, w^2] - G[r61, w^2]*G[r62, -w]*G[-w, w^2] + 
   (4*I)*Pi*G[r62, w^2]*G[-w, w^2] - (4*G[0, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
   3*G[0, w]*G[r62, w^2]*G[-w, w^2] + (25*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/
    3 + (G[1, r7]*G[r62, w^2]*G[-w, w^2])/3 + 
   (14*G[1, -w]*G[r62, w^2]*G[-w, w^2])/3 + 6*G[1, w]*G[r62, w^2]*
    G[-w, w^2] - (38*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
   G[r61, -w]*G[r62, w^2]*G[-w, w^2] - 2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 
   G[r62, -w]*G[r62, w^2]*G[-w, w^2] - G[r62, w^2]^2*G[-w, w^2] + 
   (I/3)*Pi*G[w^(-2), w^2]*G[-w, w^2] + (G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/
    3 - (G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   (G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/6 - 
   (G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/2 - 
   (2*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
   (2*G[1, w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
   (G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   (19*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2])/6 + 
   (19*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2])/3 + ((10*I)/3)*Pi*G[-w^(-1), w^2]*
    G[-w, w^2] - (115*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/6 - 
   (10*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
   (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/6 - 
   (5*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/2 + 
   (115*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
   (20*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
   (5*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + ((5*I)/3)*Pi*G[-w, w^2]^2 - 
   (G[0, -w]*G[-w, w^2]^2)/4 - (5*G[0, w]*G[-w, w^2]^2)/3 + 
   (5*G[0, w^2]*G[-w, w^2]^2)/12 - (5*G[1, r7]*G[-w, w^2]^2)/4 + 
   (G[1, -w]*G[-w, w^2]^2)/2 + (10*G[1, w]*G[-w, w^2]^2)/3 - 
   (5*G[1, w^2]*G[-w, w^2]^2)/6 - (7*Pi^2*G[w^2, -w])/6 - 
   2*G[0, -w]^2*G[w^2, -w] - (5*G[0, -w]*G[0, w]*G[w^2, -w])/3 + 
   (2*G[0, -w]*G[0, w^2]*G[w^2, -w])/3 + (G[0, w]*G[0, w^2]*G[w^2, -w])/3 + 
   8*G[0, -w]*G[1, -w]*G[w^2, -w] + 4*G[0, w]*G[1, -w]*G[w^2, -w] - 
   (2*G[0, w^2]*G[1, -w]*G[w^2, -w])/3 - 8*G[1, -w]^2*G[w^2, -w] + 
   (10*G[0, -w]*G[1, w]*G[w^2, -w])/3 - 8*G[1, -w]*G[1, w]*G[w^2, -w] - 
   (G[0, w]*G[r61, -w]*G[w^2, -w])/3 - (G[0, w^2]*G[r61, -w]*G[w^2, -w])/3 + 
   (2*G[1, w]*G[r61, -w]*G[w^2, -w])/3 - (G[0, -w]*G[r61, w^2]*G[w^2, -w])/
    3 + (G[r61, -w]*G[r61, w^2]*G[w^2, -w])/3 - 
   (G[0, w]*G[r62, -w]*G[w^2, -w])/3 - (G[0, w^2]*G[r62, -w]*G[w^2, -w])/3 + 
   (2*G[1, w]*G[r62, -w]*G[w^2, -w])/3 + (G[r61, w^2]*G[r62, -w]*G[w^2, -w])/
    3 - (G[0, -w]*G[r62, w^2]*G[w^2, -w])/3 + 
   (G[r61, -w]*G[r62, w^2]*G[w^2, -w])/3 + 
   (G[r62, -w]*G[r62, w^2]*G[w^2, -w])/3 - (2*G[0, -w]*G[-w, w^2]*G[w^2, -w])/
    3 + (4*G[1, -w]*G[-w, w^2]*G[w^2, -w])/3 + 12*G[0, w^2]*G[-1, 0, w] + 
   12*G[0, w]*G[-1, 0, w^2] + 12*G[0, -w]*G[-1, -w^(-1), w^2] - 
   24*G[1, -w]*G[-1, -w^(-1), w^2] - 12*G[0, -w]*G[-1, -w, w^2] + 
   24*G[1, -w]*G[-1, -w, w^2] - 27*G[0, -w]*G[0, 0, -w] + 
   (11*G[0, w]*G[0, 0, -w])/3 + (32*G[0, w^2]*G[0, 0, -w])/9 + 
   (74*G[1, -w]*G[0, 0, -w])/3 - (22*G[1, w]*G[0, 0, -w])/3 + 
   (10*G[1, w^2]*G[0, 0, -w])/3 - 4*G[r51, -w]*G[0, 0, -w] + 
   4*G[r51, w^2]*G[0, 0, -w] - 4*G[r52, -w]*G[0, 0, -w] + 
   4*G[r52, w^2]*G[0, 0, -w] + 4*G[r61, -w]*G[0, 0, -w] + 
   (22*G[r61, w^2]*G[0, 0, -w])/3 + 4*G[r62, -w]*G[0, 0, -w] + 
   (22*G[r62, w^2]*G[0, 0, -w])/3 + (5*G[w^(-2), -w]*G[0, 0, -w])/3 - 
   (11*G[w^(-2), w^2]*G[0, 0, -w])/18 + 13*G[-w^(-1), -w]*G[0, 0, -w] - 
   (431*G[-w^(-1), w^2]*G[0, 0, -w])/18 - (71*G[-w, w^2]*G[0, 0, -w])/18 + 
   (5*G[w^2, -w]*G[0, 0, -w])/3 - ((56*I)/3)*Pi*G[0, 0, w] + 
   36*G[-1, w^2]*G[0, 0, w] - (8*G[0, -w]*G[0, 0, w])/3 - 
   (43*G[0, w^2]*G[0, 0, w])/3 + (112*G[1, w^2]*G[0, 0, w])/3 + 
   4*G[r61, -w]*G[0, 0, w] + (4*G[r61, w^2]*G[0, 0, w])/3 + 
   4*G[r62, -w]*G[0, 0, w] + (4*G[r62, w^2]*G[0, 0, w])/3 - 
   (G[w^(-2), -w]*G[0, 0, w])/3 - (163*G[w^(-2), w^2]*G[0, 0, w])/6 - 
   G[-w^(-1), -w]*G[0, 0, w] - (69*G[-w^(-1), w^2]*G[0, 0, w])/2 + 
   (7*G[-w, w^2]*G[0, 0, w])/2 - (7*G[w^2, -w]*G[0, 0, w])/3 - 
   ((20*I)/3)*Pi*G[0, 0, w^2] + (98*G[0, -w]*G[0, 0, w^2])/9 + 
   (5*G[0, w]*G[0, 0, w^2])/3 + (368*G[0, w^2]*G[0, 0, w^2])/9 + 
   (G[1, r7]*G[0, 0, w^2])/9 - (250*G[1, -w]*G[0, 0, w^2])/9 - 
   (10*G[1, w]*G[0, 0, w^2])/3 + (142*G[1, w^2]*G[0, 0, w^2])/9 + 
   (11*G[r61, -w]*G[0, 0, w^2])/3 - (101*G[r61, w^2]*G[0, 0, w^2])/2 + 
   (11*G[r62, -w]*G[0, 0, w^2])/3 - (101*G[r62, w^2]*G[0, 0, w^2])/2 - 
   (G[w^(-2), -w]*G[0, 0, w^2])/3 + (13*G[w^(-2), w^2]*G[0, 0, w^2])/9 - 
   (G[-w^(-1), -w]*G[0, 0, w^2])/3 + (41*G[-w^(-1), w^2]*G[0, 0, w^2])/18 + 
   (113*G[-w, w^2]*G[0, 0, w^2])/18 - (G[w^2, -w]*G[0, 0, w^2])/3 - 
   ((11*I)/3)*Pi*G[0, 1, r7] - (11*G[0, w^2]*G[0, 1, r7])/3 + 
   4*G[r61, w^2]*G[0, 1, r7] + 4*G[r62, w^2]*G[0, 1, r7] - 
   (G[w^(-2), w^2]*G[0, 1, r7])/6 - (G[-w^(-1), w^2]*G[0, 1, r7])/6 - 
   (G[-w, w^2]*G[0, 1, r7])/6 + (190*G[0, -w]*G[0, 1, -w])/3 - 
   (32*G[0, w]*G[0, 1, -w])/3 - (202*G[0, w^2]*G[0, 1, -w])/9 - 
   (224*G[1, -w]*G[0, 1, -w])/3 + (64*G[1, w]*G[0, 1, -w])/3 - 
   (20*G[1, w^2]*G[0, 1, -w])/3 + 8*G[r51, -w]*G[0, 1, -w] - 
   8*G[r51, w^2]*G[0, 1, -w] + 8*G[r52, -w]*G[0, 1, -w] - 
   8*G[r52, w^2]*G[0, 1, -w] - 4*G[r61, w^2]*G[0, 1, -w] - 
   4*G[r62, w^2]*G[0, 1, -w] - 4*G[w^(-2), -w]*G[0, 1, -w] + 
   (35*G[w^(-2), w^2]*G[0, 1, -w])/9 - 30*G[-w^(-1), -w]*G[0, 1, -w] + 
   (449*G[-w^(-1), w^2]*G[0, 1, -w])/9 + (89*G[-w, w^2]*G[0, 1, -w])/9 - 
   4*G[w^2, -w]*G[0, 1, -w] + (48*I)*Pi*G[0, 1, w] - 
   24*G[-1, w^2]*G[0, 1, w] + (14*G[0, -w]*G[0, 1, w])/3 + 
   (52*G[0, w^2]*G[0, 1, w])/3 - (128*G[1, w^2]*G[0, 1, w])/3 - 
   8*G[r61, -w]*G[0, 1, w] - (8*G[r61, w^2]*G[0, 1, w])/3 - 
   8*G[r62, -w]*G[0, 1, w] - (8*G[r62, w^2]*G[0, 1, w])/3 + 
   (10*G[w^(-2), -w]*G[0, 1, w])/3 + (59*G[w^(-2), w^2]*G[0, 1, w])/3 + 
   11*G[-w^(-1), w^2]*G[0, 1, w] - (11*G[-w, w^2]*G[0, 1, w])/3 + 
   (14*G[w^2, -w]*G[0, 1, w])/3 - (28*I)*Pi*G[0, 1, w^2] - 
   (100*G[0, -w]*G[0, 1, w^2])/9 + (104*G[0, w]*G[0, 1, w^2])/3 + 
   (2*G[0, w^2]*G[0, 1, w^2])/9 + (184*G[1, r7]*G[0, 1, w^2])/9 + 
   (176*G[1, -w]*G[0, 1, w^2])/9 - (208*G[1, w]*G[0, 1, w^2])/3 + 
   (16*G[1, w^2]*G[0, 1, w^2])/9 + (2*G[w^(-2), -w]*G[0, 1, w^2])/3 - 
   (59*G[w^(-2), w^2]*G[0, 1, w^2])/9 + (2*G[-w^(-1), -w]*G[0, 1, w^2])/3 + 
   (13*G[-w^(-1), w^2]*G[0, 1, w^2])/9 - (59*G[-w, w^2]*G[0, 1, w^2])/9 + 
   (2*G[w^2, -w]*G[0, 1, w^2])/3 - ((16*I)/3)*Pi*G[0, r1, w] - 
   ((16*I)/3)*Pi*G[0, r2, w] + (5*G[0, -w]*G[0, r61, -w])/3 + 
   (5*G[0, w]*G[0, r61, -w])/3 + 8*G[0, w^2]*G[0, r61, -w] - 
   (10*G[1, w]*G[0, r61, -w])/3 - 4*G[r61, -w]*G[0, r61, -w] - 
   (17*G[r61, w^2]*G[0, r61, -w])/3 - 4*G[r62, -w]*G[0, r61, -w] - 
   (17*G[r62, w^2]*G[0, r61, -w])/3 + (G[w^(-2), -w]*G[0, r61, -w])/3 - 
   (4*G[w^(-2), w^2]*G[0, r61, -w])/3 + 2*G[-w^(-1), -w]*G[0, r61, -w] - 
   G[-w^(-1), w^2]*G[0, r61, -w] - G[-w, w^2]*G[0, r61, -w] + 
   (G[w^2, -w]*G[0, r61, -w])/3 - ((16*I)/3)*Pi*G[0, r61, w^2] + 
   (11*G[0, -w]*G[0, r61, w^2])/3 + 7*G[0, w]*G[0, r61, w^2] - 
   (113*G[0, w^2]*G[0, r61, w^2])/2 + (16*G[1, r7]*G[0, r61, w^2])/3 - 
   14*G[1, w]*G[0, r61, w^2] + 4*G[1, w^2]*G[0, r61, w^2] - 
   (11*G[r61, -w]*G[0, r61, w^2])/3 + (167*G[r61, w^2]*G[0, r61, w^2])/3 - 
   (11*G[r62, -w]*G[0, r61, w^2])/3 + (167*G[r62, w^2]*G[0, r61, w^2])/3 + 
   (11*G[w^(-2), w^2]*G[0, r61, w^2])/6 - 3*G[-w^(-1), w^2]*G[0, r61, w^2] - 
   3*G[-w, w^2]*G[0, r61, w^2] + (5*G[0, -w]*G[0, r62, -w])/3 + 
   (5*G[0, w]*G[0, r62, -w])/3 + 8*G[0, w^2]*G[0, r62, -w] - 
   (10*G[1, w]*G[0, r62, -w])/3 - 4*G[r61, -w]*G[0, r62, -w] - 
   (17*G[r61, w^2]*G[0, r62, -w])/3 - 4*G[r62, -w]*G[0, r62, -w] - 
   (17*G[r62, w^2]*G[0, r62, -w])/3 + (G[w^(-2), -w]*G[0, r62, -w])/3 - 
   (4*G[w^(-2), w^2]*G[0, r62, -w])/3 + 2*G[-w^(-1), -w]*G[0, r62, -w] - 
   G[-w^(-1), w^2]*G[0, r62, -w] - G[-w, w^2]*G[0, r62, -w] + 
   (G[w^2, -w]*G[0, r62, -w])/3 - ((16*I)/3)*Pi*G[0, r62, w^2] + 
   (11*G[0, -w]*G[0, r62, w^2])/3 + 7*G[0, w]*G[0, r62, w^2] - 
   (113*G[0, w^2]*G[0, r62, w^2])/2 + (16*G[1, r7]*G[0, r62, w^2])/3 - 
   14*G[1, w]*G[0, r62, w^2] + 4*G[1, w^2]*G[0, r62, w^2] - 
   (11*G[r61, -w]*G[0, r62, w^2])/3 + (167*G[r61, w^2]*G[0, r62, w^2])/3 - 
   (11*G[r62, -w]*G[0, r62, w^2])/3 + (167*G[r62, w^2]*G[0, r62, w^2])/3 + 
   (11*G[w^(-2), w^2]*G[0, r62, w^2])/6 - 3*G[-w^(-1), w^2]*G[0, r62, w^2] - 
   3*G[-w, w^2]*G[0, r62, w^2] - (G[0, w^2]*G[0, w^(-2), -w])/3 + 
   (G[r61, w^2]*G[0, w^(-2), -w])/3 + (G[r62, w^2]*G[0, w^(-2), -w])/3 + 
   ((40*I)/3)*Pi*G[0, w^(-2), w^2] - (17*G[0, -w]*G[0, w^(-2), w^2])/6 - 
   (40*G[0, w]*G[0, w^(-2), w^2])/3 + 8*G[0, w^2]*G[0, w^(-2), w^2] - 
   (21*G[1, r7]*G[0, w^(-2), w^2])/2 + (17*G[1, -w]*G[0, w^(-2), w^2])/3 + 
   (80*G[1, w]*G[0, w^(-2), w^2])/3 - (17*G[1, w^2]*G[0, w^(-2), w^2])/3 - 
   (31*G[r61, w^2]*G[0, w^(-2), w^2])/6 - (31*G[r62, w^2]*G[0, w^(-2), w^2])/
    6 - (19*G[0, -w]*G[0, -w^(-1), -w])/3 + (38*G[1, -w]*G[0, -w^(-1), -w])/
    3 + ((38*I)/3)*Pi*G[0, -w^(-1), w^2] - (37*G[0, -w]*G[0, -w^(-1), w^2])/
    6 - (38*G[0, w]*G[0, -w^(-1), w^2])/3 + (15*G[0, w^2]*G[0, -w^(-1), w^2])/
    2 - (31*G[1, r7]*G[0, -w^(-1), w^2])/6 + (37*G[1, -w]*G[0, -w^(-1), w^2])/
    3 + (76*G[1, w]*G[0, -w^(-1), w^2])/3 - 15*G[1, w^2]*G[0, -w^(-1), w^2] - 
   (46*G[0, -w]*G[0, -w, -w])/3 + G[0, w]*G[0, -w, -w] + 
   (11*G[0, w^2]*G[0, -w, -w])/3 + 26*G[1, -w]*G[0, -w, -w] - 
   (8*G[1, w]*G[0, -w, -w])/3 - 2*G[1, w^2]*G[0, -w, -w] - 
   4*G[r51, -w]*G[0, -w, -w] + 4*G[r51, w^2]*G[0, -w, -w] - 
   4*G[r52, -w]*G[0, -w, -w] + 4*G[r52, w^2]*G[0, -w, -w] - 
   (G[w^(-2), w^2]*G[0, -w, -w])/6 + (19*G[-w^(-1), -w]*G[0, -w, -w])/3 - 
   (13*G[-w^(-1), w^2]*G[0, -w, -w])/2 - (5*G[-w, w^2]*G[0, -w, -w])/2 + 
   ((38*I)/3)*Pi*G[0, -w, w^2] - (37*G[0, -w]*G[0, -w, w^2])/6 - 
   (38*G[0, w]*G[0, -w, w^2])/3 + (15*G[0, w^2]*G[0, -w, w^2])/2 - 
   (31*G[1, r7]*G[0, -w, w^2])/6 + (37*G[1, -w]*G[0, -w, w^2])/3 + 
   (76*G[1, w]*G[0, -w, w^2])/3 - 15*G[1, w^2]*G[0, -w, w^2] - 
   (G[0, w^2]*G[0, w^2, -w])/3 + (G[r61, w^2]*G[0, w^2, -w])/3 + 
   (G[r62, w^2]*G[0, w^2, -w])/3 + (11*I)*Pi*G[0, w^2, w^2] + 
   (58*G[0, -w]*G[0, w^2, w^2])/9 - 6*G[0, w]*G[0, w^2, w^2] + 
   (91*G[0, w^2]*G[0, w^2, w^2])/18 - (58*G[1, r7]*G[0, w^2, w^2])/9 - 
   (110*G[1, -w]*G[0, w^2, w^2])/9 + (82*G[1, w]*G[0, w^2, w^2])/3 - 
   (118*G[1, w^2]*G[0, w^2, w^2])/9 - (G[r61, -w]*G[0, w^2, w^2])/3 - 
   5*G[r61, w^2]*G[0, w^2, w^2] - (G[r62, -w]*G[0, w^2, w^2])/3 - 
   5*G[r62, w^2]*G[0, w^2, w^2] + (13*G[w^(-2), w^2]*G[0, w^2, w^2])/2 + 
   (2*I)*Pi*G[-I, 0, r1] - (2*I)*Pi*G[-I, 0, w] - (2*I)*Pi*G[-I, r1, r1] + 
   (2*I)*Pi*G[-I, r1, w] - (2*I)*Pi*G[-I, r2, r1] + (2*I)*Pi*G[-I, r2, w] + 
   (2*I)*Pi*G[I, 0, r1] - (2*I)*Pi*G[I, 0, w] - (2*I)*Pi*G[I, r1, r1] + 
   (2*I)*Pi*G[I, r1, w] - (2*I)*Pi*G[I, r2, r1] + (2*I)*Pi*G[I, r2, w] + 
   (112*G[0, -w]*G[1, 0, -w])/3 - 16*G[0, w]*G[1, 0, -w] - 
   (172*G[0, w^2]*G[1, 0, -w])/9 - 32*G[1, -w]*G[1, 0, -w] + 
   32*G[1, w]*G[1, 0, -w] - (32*G[1, w^2]*G[1, 0, -w])/3 - 
   4*G[w^(-2), -w]*G[1, 0, -w] + (32*G[w^(-2), w^2]*G[1, 0, -w])/9 - 
   (52*G[-w^(-1), -w]*G[1, 0, -w])/3 + (332*G[-w^(-1), w^2]*G[1, 0, -w])/9 + 
   (44*G[-w, w^2]*G[1, 0, -w])/9 - 4*G[w^2, -w]*G[1, 0, -w] + 
   ((28*I)/3)*Pi*G[1, 0, w] + (10*G[0, -w]*G[1, 0, w])/3 + 
   (104*G[0, w^2]*G[1, 0, w])/3 - (152*G[1, w^2]*G[1, 0, w])/3 - 
   8*G[r61, -w]*G[1, 0, w] - (32*G[r61, w^2]*G[1, 0, w])/3 - 
   8*G[r62, -w]*G[1, 0, w] - (32*G[r62, w^2]*G[1, 0, w])/3 + 
   (14*G[w^(-2), -w]*G[1, 0, w])/3 + (7*G[w^(-2), w^2]*G[1, 0, w])/3 + 
   3*G[-w^(-1), w^2]*G[1, 0, w] + 3*G[-w, w^2]*G[1, 0, w] + 
   (14*G[w^2, -w]*G[1, 0, w])/3 + (4*I)*Pi*G[1, 0, w^2] + 
   (14*G[0, -w]*G[1, 0, w^2])/3 + 12*G[0, w]*G[1, 0, w^2] + 
   (28*G[0, w^2]*G[1, 0, w^2])/9 + (4*G[1, r7]*G[1, 0, w^2])/3 - 
   (28*G[1, -w]*G[1, 0, w^2])/3 - 8*G[1, w]*G[1, 0, w^2] + 
   4*G[r61, w^2]*G[1, 0, w^2] + 4*G[r62, w^2]*G[1, 0, w^2] + 
   (22*G[w^(-2), w^2]*G[1, 0, w^2])/9 - (86*G[-w^(-1), w^2]*G[1, 0, w^2])/9 - 
   (86*G[-w, w^2]*G[1, 0, w^2])/9 + ((25*I)/6)*Pi*G[1, 1, r7] + 
   (62*G[0, w^2]*G[1, 1, r7])/9 - 4*G[1, w^2]*G[1, 1, r7] - 
   (16*G[r61, w^2]*G[1, 1, r7])/3 - (16*G[r62, w^2]*G[1, 1, r7])/3 + 
   (13*G[w^(-2), w^2]*G[1, 1, r7])/18 - (5*G[-w^(-1), w^2]*G[1, 1, r7])/18 - 
   (5*G[-w, w^2]*G[1, 1, r7])/18 - (320*G[0, -w]*G[1, 1, -w])/3 + 
   32*G[0, w]*G[1, 1, -w] + (344*G[0, w^2]*G[1, 1, -w])/9 + 
   128*G[1, -w]*G[1, 1, -w] - 64*G[1, w]*G[1, 1, -w] + 
   (64*G[1, w^2]*G[1, 1, -w])/3 + 8*G[w^(-2), -w]*G[1, 1, -w] - 
   (64*G[w^(-2), w^2]*G[1, 1, -w])/9 + (104*G[-w^(-1), -w]*G[1, 1, -w])/3 - 
   (664*G[-w^(-1), w^2]*G[1, 1, -w])/9 - (88*G[-w, w^2]*G[1, 1, -w])/9 + 
   8*G[w^2, -w]*G[1, 1, -w] - (32*I)*Pi*G[1, 1, w] - 
   (20*G[0, -w]*G[1, 1, w])/3 - (184*G[0, w^2]*G[1, 1, w])/3 + 
   (304*G[1, w^2]*G[1, 1, w])/3 + 16*G[r61, -w]*G[1, 1, w] + 
   (64*G[r61, w^2]*G[1, 1, w])/3 + 16*G[r62, -w]*G[1, 1, w] + 
   (64*G[r62, w^2]*G[1, 1, w])/3 - (28*G[w^(-2), -w]*G[1, 1, w])/3 - 
   (14*G[w^(-2), w^2]*G[1, 1, w])/3 - 6*G[-w^(-1), w^2]*G[1, 1, w] - 
   6*G[-w, w^2]*G[1, 1, w] - (28*G[w^2, -w]*G[1, 1, w])/3 + 
   ((176*I)/3)*Pi*G[1, 1, w^2] - (80*G[0, -w]*G[1, 1, w^2])/3 - 
   (224*G[0, w]*G[1, 1, w^2])/3 + (208*G[0, w^2]*G[1, 1, w^2])/9 - 
   32*G[1, r7]*G[1, 1, w^2] + (160*G[1, -w]*G[1, 1, w^2])/3 + 
   (448*G[1, w]*G[1, 1, w^2])/3 - (224*G[1, w^2]*G[1, 1, w^2])/3 + 
   (28*G[w^(-2), w^2]*G[1, 1, w^2])/9 + (100*G[-w^(-1), w^2]*G[1, 1, w^2])/
    9 + (100*G[-w, w^2]*G[1, 1, w^2])/9 + ((20*I)/3)*Pi*G[1, r1, w] + 
   ((20*I)/3)*Pi*G[1, r2, w] + ((16*I)/3)*Pi*G[1, r61, w^2] - 
   (16*G[0, w]*G[1, r61, w^2])/3 - (16*G[1, r7]*G[1, r61, w^2])/3 + 
   (32*G[1, w]*G[1, r61, w^2])/3 - 4*G[w^(-2), w^2]*G[1, r61, w^2] + 
   4*G[-w^(-1), w^2]*G[1, r61, w^2] + 4*G[-w, w^2]*G[1, r61, w^2] + 
   ((16*I)/3)*Pi*G[1, r62, w^2] - (16*G[0, w]*G[1, r62, w^2])/3 - 
   (16*G[1, r7]*G[1, r62, w^2])/3 + (32*G[1, w]*G[1, r62, w^2])/3 - 
   4*G[w^(-2), w^2]*G[1, r62, w^2] + 4*G[-w^(-1), w^2]*G[1, r62, w^2] + 
   4*G[-w, w^2]*G[1, r62, w^2] - ((58*I)/3)*Pi*G[1, w^(-2), w^2] + 
   8*G[0, -w]*G[1, w^(-2), w^2] + (58*G[0, w]*G[1, w^(-2), w^2])/3 - 
   4*G[0, w^2]*G[1, w^(-2), w^2] + (34*G[1, r7]*G[1, w^(-2), w^2])/3 - 
   16*G[1, -w]*G[1, w^(-2), w^2] - (116*G[1, w]*G[1, w^(-2), w^2])/3 + 
   16*G[1, w^2]*G[1, w^(-2), w^2] - 4*G[r61, w^2]*G[1, w^(-2), w^2] - 
   4*G[r62, w^2]*G[1, w^(-2), w^2] + 16*G[0, -w]*G[1, -w^(-1), -w] - 
   32*G[1, -w]*G[1, -w^(-1), -w] - ((58*I)/3)*Pi*G[1, -w^(-1), w^2] + 
   (26*G[0, -w]*G[1, -w^(-1), w^2])/3 + (58*G[0, w]*G[1, -w^(-1), w^2])/3 - 
   (32*G[0, w^2]*G[1, -w^(-1), w^2])/3 + (26*G[1, r7]*G[1, -w^(-1), w^2])/3 - 
   (52*G[1, -w]*G[1, -w^(-1), w^2])/3 - (116*G[1, w]*G[1, -w^(-1), w^2])/3 + 
   (64*G[1, w^2]*G[1, -w^(-1), w^2])/3 + 22*G[0, -w]*G[1, -w, -w] + 
   (4*G[0, w]*G[1, -w, -w])/3 - (10*G[0, w^2]*G[1, -w, -w])/3 - 
   (104*G[1, -w]*G[1, -w, -w])/3 - (8*G[1, w]*G[1, -w, -w])/3 + 
   4*G[1, w^2]*G[1, -w, -w] + 8*G[r51, -w]*G[1, -w, -w] - 
   8*G[r51, w^2]*G[1, -w, -w] + 8*G[r52, -w]*G[1, -w, -w] - 
   8*G[r52, w^2]*G[1, -w, -w] - 4*G[r61, w^2]*G[1, -w, -w] - 
   4*G[r62, w^2]*G[1, -w, -w] + (G[w^(-2), w^2]*G[1, -w, -w])/3 - 
   (38*G[-w^(-1), -w]*G[1, -w, -w])/3 + 13*G[-w^(-1), w^2]*G[1, -w, -w] + 
   5*G[-w, w^2]*G[1, -w, -w] - ((58*I)/3)*Pi*G[1, -w, w^2] - 
   (22*G[0, -w]*G[1, -w, w^2])/3 + (58*G[0, w]*G[1, -w, w^2])/3 - 
   (32*G[0, w^2]*G[1, -w, w^2])/3 + (26*G[1, r7]*G[1, -w, w^2])/3 + 
   (44*G[1, -w]*G[1, -w, w^2])/3 - (116*G[1, w]*G[1, -w, w^2])/3 + 
   (64*G[1, w^2]*G[1, -w, w^2])/3 - (12*I)*Pi*G[1, w^2, w^2] + 
   (28*G[0, -w]*G[1, w^2, w^2])/9 + 10*G[0, w]*G[1, w^2, w^2] - 
   (46*G[0, w^2]*G[1, w^2, w^2])/9 + (62*G[1, r7]*G[1, w^2, w^2])/9 - 
   (56*G[1, -w]*G[1, w^2, w^2])/9 - 20*G[1, w]*G[1, w^2, w^2] + 
   (92*G[1, w^2]*G[1, w^2, w^2])/9 + (16*I)*Pi*G[r1, 0, w] - 
   12*G[-1, w^2]*G[r1, 0, w] + (2*G[0, -w]*G[r1, 0, w])/3 - 
   (20*G[0, w^2]*G[r1, 0, w])/3 + 4*G[1, w^2]*G[r1, 0, w] + 
   4*G[r61, w^2]*G[r1, 0, w] + 4*G[r62, w^2]*G[r1, 0, w] - 
   (2*G[w^(-2), -w]*G[r1, 0, w])/3 + (26*G[w^(-2), w^2]*G[r1, 0, w])/3 + 
   4*G[-w^(-1), w^2]*G[r1, 0, w] - (10*G[-w, w^2]*G[r1, 0, w])/3 - 
   (32*I)*Pi*G[r1, 1, w] + 24*G[-1, w^2]*G[r1, 1, w] - 
   (4*G[0, -w]*G[r1, 1, w])/3 + (40*G[0, w^2]*G[r1, 1, w])/3 - 
   8*G[1, w^2]*G[r1, 1, w] - 8*G[r61, w^2]*G[r1, 1, w] - 
   8*G[r62, w^2]*G[r1, 1, w] + (4*G[w^(-2), -w]*G[r1, 1, w])/3 - 
   (52*G[w^(-2), w^2]*G[r1, 1, w])/3 - 8*G[-w^(-1), w^2]*G[r1, 1, w] + 
   (20*G[-w, w^2]*G[r1, 1, w])/3 + (16*I)*Pi*G[r2, 0, w] - 
   12*G[-1, w^2]*G[r2, 0, w] + (2*G[0, -w]*G[r2, 0, w])/3 - 
   (20*G[0, w^2]*G[r2, 0, w])/3 + 4*G[1, w^2]*G[r2, 0, w] + 
   4*G[r61, w^2]*G[r2, 0, w] + 4*G[r62, w^2]*G[r2, 0, w] - 
   (2*G[w^(-2), -w]*G[r2, 0, w])/3 + (26*G[w^(-2), w^2]*G[r2, 0, w])/3 + 
   4*G[-w^(-1), w^2]*G[r2, 0, w] - (10*G[-w, w^2]*G[r2, 0, w])/3 - 
   (32*I)*Pi*G[r2, 1, w] + 24*G[-1, w^2]*G[r2, 1, w] - 
   (4*G[0, -w]*G[r2, 1, w])/3 + (40*G[0, w^2]*G[r2, 1, w])/3 - 
   8*G[1, w^2]*G[r2, 1, w] - 8*G[r61, w^2]*G[r2, 1, w] - 
   8*G[r62, w^2]*G[r2, 1, w] + (4*G[w^(-2), -w]*G[r2, 1, w])/3 - 
   (52*G[w^(-2), w^2]*G[r2, 1, w])/3 - 8*G[-w^(-1), w^2]*G[r2, 1, w] + 
   (20*G[-w, w^2]*G[r2, 1, w])/3 - 4*G[0, -w]*G[r51, 0, -w] + 
   8*G[1, -w]*G[r51, 0, -w] + 4*G[0, -w]*G[r51, 0, w^2] - 
   8*G[1, -w]*G[r51, 0, w^2] + 4*G[0, -w]*G[r51, -w^(-1), -w] - 
   8*G[1, -w]*G[r51, -w^(-1), -w] - 4*G[0, -w]*G[r51, -w^(-1), w^2] + 
   8*G[1, -w]*G[r51, -w^(-1), w^2] + 4*G[0, -w]*G[r51, -w, -w] - 
   8*G[1, -w]*G[r51, -w, -w] - 4*G[0, -w]*G[r51, -w, w^2] + 
   8*G[1, -w]*G[r51, -w, w^2] - 4*G[0, -w]*G[r52, 0, -w] + 
   8*G[1, -w]*G[r52, 0, -w] + 4*G[0, -w]*G[r52, 0, w^2] - 
   8*G[1, -w]*G[r52, 0, w^2] + 4*G[0, -w]*G[r52, -w^(-1), -w] - 
   8*G[1, -w]*G[r52, -w^(-1), -w] - 4*G[0, -w]*G[r52, -w^(-1), w^2] + 
   8*G[1, -w]*G[r52, -w^(-1), w^2] + 4*G[0, -w]*G[r52, -w, -w] - 
   8*G[1, -w]*G[r52, -w, -w] - 4*G[0, -w]*G[r52, -w, w^2] + 
   8*G[1, -w]*G[r52, -w, w^2] + (5*G[0, -w]*G[r61, 0, -w])/3 + 
   4*G[0, w]*G[r61, 0, -w] + 10*G[0, w^2]*G[r61, 0, -w] - 
   8*G[1, w]*G[r61, 0, -w] - 4*G[r61, -w]*G[r61, 0, -w] - 
   (23*G[r61, w^2]*G[r61, 0, -w])/3 - 4*G[r62, -w]*G[r61, 0, -w] - 
   (23*G[r62, w^2]*G[r61, 0, -w])/3 + (G[w^(-2), -w]*G[r61, 0, -w])/3 - 
   (4*G[w^(-2), w^2]*G[r61, 0, -w])/3 + 2*G[-w^(-1), -w]*G[r61, 0, -w] - 
   G[-w^(-1), w^2]*G[r61, 0, -w] - G[-w, w^2]*G[r61, 0, -w] + 
   (G[w^2, -w]*G[r61, 0, -w])/3 - (2*I)*Pi*G[r61, 0, w^2] + 
   (14*G[0, -w]*G[r61, 0, w^2])/3 - 2*G[0, w]*G[r61, 0, w^2] - 
   (170*G[0, w^2]*G[r61, 0, w^2])/3 + (10*G[1, r7]*G[r61, 0, w^2])/3 - 
   (4*G[1, -w]*G[r61, 0, w^2])/3 + 4*G[1, w]*G[r61, 0, w^2] - 
   (8*G[1, w^2]*G[r61, 0, w^2])/3 - 4*G[r61, -w]*G[r61, 0, w^2] + 
   (158*G[r61, w^2]*G[r61, 0, w^2])/3 - 4*G[r62, -w]*G[r61, 0, w^2] + 
   (158*G[r62, w^2]*G[r61, 0, w^2])/3 + (25*G[w^(-2), w^2]*G[r61, 0, w^2])/
    3 - 3*G[-w^(-1), w^2]*G[r61, 0, w^2] - 3*G[-w, w^2]*G[r61, 0, w^2] + 
   ((16*I)/3)*Pi*G[r61, 1, w^2] - (16*G[0, w]*G[r61, 1, w^2])/3 - 
   (16*G[1, r7]*G[r61, 1, w^2])/3 + (32*G[1, w]*G[r61, 1, w^2])/3 - 
   4*G[w^(-2), w^2]*G[r61, 1, w^2] + 4*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
   4*G[-w, w^2]*G[r61, 1, w^2] - (5*G[0, -w]*G[r61, r61, -w])/3 - 
   4*G[0, w]*G[r61, r61, -w] - (31*G[0, w^2]*G[r61, r61, -w])/3 + 
   8*G[1, w]*G[r61, r61, -w] + 4*G[r61, -w]*G[r61, r61, -w] + 
   8*G[r61, w^2]*G[r61, r61, -w] + 4*G[r62, -w]*G[r61, r61, -w] + 
   8*G[r62, w^2]*G[r61, r61, -w] - (G[w^(-2), -w]*G[r61, r61, -w])/3 + 
   (4*G[w^(-2), w^2]*G[r61, r61, -w])/3 - 2*G[-w^(-1), -w]*G[r61, r61, -w] + 
   G[-w^(-1), w^2]*G[r61, r61, -w] + G[-w, w^2]*G[r61, r61, -w] - 
   (G[w^2, -w]*G[r61, r61, -w])/3 + ((16*I)/3)*Pi*G[r61, r61, w^2] - 
   4*G[0, -w]*G[r61, r61, w^2] - (4*G[0, w]*G[r61, r61, w^2])/3 + 
   (176*G[0, w^2]*G[r61, r61, w^2])/3 - (16*G[1, r7]*G[r61, r61, w^2])/3 + 
   (8*G[1, w]*G[r61, r61, w^2])/3 + 4*G[r61, -w]*G[r61, r61, w^2] - 
   (160*G[r61, w^2]*G[r61, r61, w^2])/3 + 4*G[r62, -w]*G[r61, r61, w^2] - 
   (160*G[r62, w^2]*G[r61, r61, w^2])/3 - 
   (19*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + G[-w^(-1), w^2]*
    G[r61, r61, w^2] + G[-w, w^2]*G[r61, r61, w^2] - 
   (5*G[0, -w]*G[r61, r62, -w])/3 - 4*G[0, w]*G[r61, r62, -w] - 
   (31*G[0, w^2]*G[r61, r62, -w])/3 + 8*G[1, w]*G[r61, r62, -w] + 
   4*G[r61, -w]*G[r61, r62, -w] + 8*G[r61, w^2]*G[r61, r62, -w] + 
   4*G[r62, -w]*G[r61, r62, -w] + 8*G[r62, w^2]*G[r61, r62, -w] - 
   (G[w^(-2), -w]*G[r61, r62, -w])/3 + (4*G[w^(-2), w^2]*G[r61, r62, -w])/3 - 
   2*G[-w^(-1), -w]*G[r61, r62, -w] + G[-w^(-1), w^2]*G[r61, r62, -w] + 
   G[-w, w^2]*G[r61, r62, -w] - (G[w^2, -w]*G[r61, r62, -w])/3 + 
   ((16*I)/3)*Pi*G[r61, r62, w^2] - 4*G[0, -w]*G[r61, r62, w^2] - 
   (4*G[0, w]*G[r61, r62, w^2])/3 + (176*G[0, w^2]*G[r61, r62, w^2])/3 - 
   (16*G[1, r7]*G[r61, r62, w^2])/3 + (8*G[1, w]*G[r61, r62, w^2])/3 + 
   4*G[r61, -w]*G[r61, r62, w^2] - (160*G[r61, w^2]*G[r61, r62, w^2])/3 + 
   4*G[r62, -w]*G[r61, r62, w^2] - (160*G[r62, w^2]*G[r61, r62, w^2])/3 - 
   (19*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + G[-w^(-1), w^2]*
    G[r61, r62, w^2] + G[-w, w^2]*G[r61, r62, w^2] + 
   (G[0, w^2]*G[r61, w^(-2), -w])/3 - (G[r61, w^2]*G[r61, w^(-2), -w])/3 - 
   (G[r62, w^2]*G[r61, w^(-2), -w])/3 - ((10*I)/3)*Pi*G[r61, w^(-2), w^2] - 
   G[0, -w]*G[r61, w^(-2), w^2] + (10*G[0, w]*G[r61, w^(-2), w^2])/3 + 
   (G[0, w^2]*G[r61, w^(-2), w^2])/3 + (13*G[1, r7]*G[r61, w^(-2), w^2])/3 + 
   2*G[1, -w]*G[r61, w^(-2), w^2] - (20*G[1, w]*G[r61, w^(-2), w^2])/3 - 
   2*G[1, w^2]*G[r61, w^(-2), w^2] + (2*G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
   (2*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 
   ((8*I)/3)*Pi*G[r61, -w^(-1), w^2] + (G[0, -w]*G[r61, -w^(-1), w^2])/3 + 
   (8*G[0, w]*G[r61, -w^(-1), w^2])/3 - (7*G[0, w^2]*G[r61, -w^(-1), w^2])/
    3 + (G[1, r7]*G[r61, -w^(-1), w^2])/3 - (2*G[1, -w]*G[r61, -w^(-1), w^2])/
    3 - (16*G[1, w]*G[r61, -w^(-1), w^2])/3 + 
   (14*G[1, w^2]*G[r61, -w^(-1), w^2])/3 - 2*G[0, w]*G[r61, -w, -w] - 
   2*G[0, w^2]*G[r61, -w, -w] + 4*G[1, w]*G[r61, -w, -w] + 
   2*G[r61, w^2]*G[r61, -w, -w] + 2*G[r62, w^2]*G[r61, -w, -w] - 
   ((8*I)/3)*Pi*G[r61, -w, w^2] + (G[0, -w]*G[r61, -w, w^2])/3 + 
   (8*G[0, w]*G[r61, -w, w^2])/3 - (7*G[0, w^2]*G[r61, -w, w^2])/3 + 
   (G[1, r7]*G[r61, -w, w^2])/3 - (2*G[1, -w]*G[r61, -w, w^2])/3 - 
   (16*G[1, w]*G[r61, -w, w^2])/3 + (14*G[1, w^2]*G[r61, -w, w^2])/3 + 
   (G[0, w^2]*G[r61, w^2, -w])/3 - (G[r61, w^2]*G[r61, w^2, -w])/3 - 
   (G[r62, w^2]*G[r61, w^2, -w])/3 - (2*I)*Pi*G[r61, w^2, w^2] - 
   (4*G[0, -w]*G[r61, w^2, w^2])/3 + (17*G[0, w]*G[r61, w^2, w^2])/3 - 
   (3*G[0, w^2]*G[r61, w^2, w^2])/2 + G[1, r7]*G[r61, w^2, w^2] + 
   2*G[1, -w]*G[r61, w^2, w^2] - (34*G[1, w]*G[r61, w^2, w^2])/3 + 
   6*G[1, w^2]*G[r61, w^2, w^2] + (G[r61, -w]*G[r61, w^2, w^2])/3 + 
   5*G[r61, w^2]*G[r61, w^2, w^2] + (G[r62, -w]*G[r61, w^2, w^2])/3 + 
   5*G[r62, w^2]*G[r61, w^2, w^2] - (13*G[w^(-2), w^2]*G[r61, w^2, w^2])/2 + 
   (5*G[0, -w]*G[r62, 0, -w])/3 + 4*G[0, w]*G[r62, 0, -w] + 
   10*G[0, w^2]*G[r62, 0, -w] - 8*G[1, w]*G[r62, 0, -w] - 
   4*G[r61, -w]*G[r62, 0, -w] - (23*G[r61, w^2]*G[r62, 0, -w])/3 - 
   4*G[r62, -w]*G[r62, 0, -w] - (23*G[r62, w^2]*G[r62, 0, -w])/3 + 
   (G[w^(-2), -w]*G[r62, 0, -w])/3 - (4*G[w^(-2), w^2]*G[r62, 0, -w])/3 + 
   2*G[-w^(-1), -w]*G[r62, 0, -w] - G[-w^(-1), w^2]*G[r62, 0, -w] - 
   G[-w, w^2]*G[r62, 0, -w] + (G[w^2, -w]*G[r62, 0, -w])/3 - 
   (2*I)*Pi*G[r62, 0, w^2] + (14*G[0, -w]*G[r62, 0, w^2])/3 - 
   2*G[0, w]*G[r62, 0, w^2] - (170*G[0, w^2]*G[r62, 0, w^2])/3 + 
   (10*G[1, r7]*G[r62, 0, w^2])/3 - (4*G[1, -w]*G[r62, 0, w^2])/3 + 
   4*G[1, w]*G[r62, 0, w^2] - (8*G[1, w^2]*G[r62, 0, w^2])/3 - 
   4*G[r61, -w]*G[r62, 0, w^2] + (158*G[r61, w^2]*G[r62, 0, w^2])/3 - 
   4*G[r62, -w]*G[r62, 0, w^2] + (158*G[r62, w^2]*G[r62, 0, w^2])/3 + 
   (25*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 3*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
   3*G[-w, w^2]*G[r62, 0, w^2] + ((16*I)/3)*Pi*G[r62, 1, w^2] - 
   (16*G[0, w]*G[r62, 1, w^2])/3 - (16*G[1, r7]*G[r62, 1, w^2])/3 + 
   (32*G[1, w]*G[r62, 1, w^2])/3 - 4*G[w^(-2), w^2]*G[r62, 1, w^2] + 
   4*G[-w^(-1), w^2]*G[r62, 1, w^2] + 4*G[-w, w^2]*G[r62, 1, w^2] - 
   (5*G[0, -w]*G[r62, r61, -w])/3 - 4*G[0, w]*G[r62, r61, -w] - 
   (31*G[0, w^2]*G[r62, r61, -w])/3 + 8*G[1, w]*G[r62, r61, -w] + 
   4*G[r61, -w]*G[r62, r61, -w] + 8*G[r61, w^2]*G[r62, r61, -w] + 
   4*G[r62, -w]*G[r62, r61, -w] + 8*G[r62, w^2]*G[r62, r61, -w] - 
   (G[w^(-2), -w]*G[r62, r61, -w])/3 + (4*G[w^(-2), w^2]*G[r62, r61, -w])/3 - 
   2*G[-w^(-1), -w]*G[r62, r61, -w] + G[-w^(-1), w^2]*G[r62, r61, -w] + 
   G[-w, w^2]*G[r62, r61, -w] - (G[w^2, -w]*G[r62, r61, -w])/3 + 
   ((16*I)/3)*Pi*G[r62, r61, w^2] - 4*G[0, -w]*G[r62, r61, w^2] - 
   (4*G[0, w]*G[r62, r61, w^2])/3 + (176*G[0, w^2]*G[r62, r61, w^2])/3 - 
   (16*G[1, r7]*G[r62, r61, w^2])/3 + (8*G[1, w]*G[r62, r61, w^2])/3 + 
   4*G[r61, -w]*G[r62, r61, w^2] - (160*G[r61, w^2]*G[r62, r61, w^2])/3 + 
   4*G[r62, -w]*G[r62, r61, w^2] - (160*G[r62, w^2]*G[r62, r61, w^2])/3 - 
   (19*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + G[-w^(-1), w^2]*
    G[r62, r61, w^2] + G[-w, w^2]*G[r62, r61, w^2] - 
   (5*G[0, -w]*G[r62, r62, -w])/3 - 4*G[0, w]*G[r62, r62, -w] - 
   (31*G[0, w^2]*G[r62, r62, -w])/3 + 8*G[1, w]*G[r62, r62, -w] + 
   4*G[r61, -w]*G[r62, r62, -w] + 8*G[r61, w^2]*G[r62, r62, -w] + 
   4*G[r62, -w]*G[r62, r62, -w] + 8*G[r62, w^2]*G[r62, r62, -w] - 
   (G[w^(-2), -w]*G[r62, r62, -w])/3 + (4*G[w^(-2), w^2]*G[r62, r62, -w])/3 - 
   2*G[-w^(-1), -w]*G[r62, r62, -w] + G[-w^(-1), w^2]*G[r62, r62, -w] + 
   G[-w, w^2]*G[r62, r62, -w] - (G[w^2, -w]*G[r62, r62, -w])/3 + 
   ((16*I)/3)*Pi*G[r62, r62, w^2] - 4*G[0, -w]*G[r62, r62, w^2] - 
   (4*G[0, w]*G[r62, r62, w^2])/3 + (176*G[0, w^2]*G[r62, r62, w^2])/3 - 
   (16*G[1, r7]*G[r62, r62, w^2])/3 + (8*G[1, w]*G[r62, r62, w^2])/3 + 
   4*G[r61, -w]*G[r62, r62, w^2] - (160*G[r61, w^2]*G[r62, r62, w^2])/3 + 
   4*G[r62, -w]*G[r62, r62, w^2] - (160*G[r62, w^2]*G[r62, r62, w^2])/3 - 
   (19*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + G[-w^(-1), w^2]*
    G[r62, r62, w^2] + G[-w, w^2]*G[r62, r62, w^2] + 
   (G[0, w^2]*G[r62, w^(-2), -w])/3 - (G[r61, w^2]*G[r62, w^(-2), -w])/3 - 
   (G[r62, w^2]*G[r62, w^(-2), -w])/3 - ((10*I)/3)*Pi*G[r62, w^(-2), w^2] - 
   G[0, -w]*G[r62, w^(-2), w^2] + (10*G[0, w]*G[r62, w^(-2), w^2])/3 + 
   (G[0, w^2]*G[r62, w^(-2), w^2])/3 + (13*G[1, r7]*G[r62, w^(-2), w^2])/3 + 
   2*G[1, -w]*G[r62, w^(-2), w^2] - (20*G[1, w]*G[r62, w^(-2), w^2])/3 - 
   2*G[1, w^2]*G[r62, w^(-2), w^2] + (2*G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
   (2*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 
   ((8*I)/3)*Pi*G[r62, -w^(-1), w^2] + (G[0, -w]*G[r62, -w^(-1), w^2])/3 + 
   (8*G[0, w]*G[r62, -w^(-1), w^2])/3 - (7*G[0, w^2]*G[r62, -w^(-1), w^2])/
    3 + (G[1, r7]*G[r62, -w^(-1), w^2])/3 - (2*G[1, -w]*G[r62, -w^(-1), w^2])/
    3 - (16*G[1, w]*G[r62, -w^(-1), w^2])/3 + 
   (14*G[1, w^2]*G[r62, -w^(-1), w^2])/3 - 2*G[0, w]*G[r62, -w, -w] - 
   2*G[0, w^2]*G[r62, -w, -w] + 4*G[1, w]*G[r62, -w, -w] + 
   2*G[r61, w^2]*G[r62, -w, -w] + 2*G[r62, w^2]*G[r62, -w, -w] - 
   ((8*I)/3)*Pi*G[r62, -w, w^2] + (G[0, -w]*G[r62, -w, w^2])/3 + 
   (8*G[0, w]*G[r62, -w, w^2])/3 - (7*G[0, w^2]*G[r62, -w, w^2])/3 + 
   (G[1, r7]*G[r62, -w, w^2])/3 - (2*G[1, -w]*G[r62, -w, w^2])/3 - 
   (16*G[1, w]*G[r62, -w, w^2])/3 + (14*G[1, w^2]*G[r62, -w, w^2])/3 + 
   (G[0, w^2]*G[r62, w^2, -w])/3 - (G[r61, w^2]*G[r62, w^2, -w])/3 - 
   (G[r62, w^2]*G[r62, w^2, -w])/3 - (2*I)*Pi*G[r62, w^2, w^2] - 
   (4*G[0, -w]*G[r62, w^2, w^2])/3 + (17*G[0, w]*G[r62, w^2, w^2])/3 - 
   (3*G[0, w^2]*G[r62, w^2, w^2])/2 + G[1, r7]*G[r62, w^2, w^2] + 
   2*G[1, -w]*G[r62, w^2, w^2] - (34*G[1, w]*G[r62, w^2, w^2])/3 + 
   6*G[1, w^2]*G[r62, w^2, w^2] + (G[r61, -w]*G[r62, w^2, w^2])/3 + 
   5*G[r61, w^2]*G[r62, w^2, w^2] + (G[r62, -w]*G[r62, w^2, w^2])/3 + 
   5*G[r62, w^2]*G[r62, w^2, w^2] - (13*G[w^(-2), w^2]*G[r62, w^2, w^2])/2 + 
   (5*G[0, -w]*G[w^(-2), 0, -w])/3 + 2*G[0, w]*G[w^(-2), 0, -w] - 
   (G[0, w^2]*G[w^(-2), 0, -w])/3 - (10*G[1, -w]*G[w^(-2), 0, -w])/3 - 
   (10*G[1, w]*G[w^(-2), 0, -w])/3 + (G[r61, w^2]*G[w^(-2), 0, -w])/3 + 
   (G[r62, w^2]*G[w^(-2), 0, -w])/3 + ((7*I)/3)*Pi*G[w^(-2), 0, w^2] + 
   (49*G[0, -w]*G[w^(-2), 0, w^2])/18 - 4*G[0, w]*G[w^(-2), 0, w^2] + 
   (53*G[0, w^2]*G[w^(-2), 0, w^2])/18 - (73*G[1, r7]*G[w^(-2), 0, w^2])/18 - 
   (55*G[1, -w]*G[w^(-2), 0, w^2])/9 - (2*G[1, w]*G[w^(-2), 0, w^2])/3 + 
   (67*G[1, w^2]*G[w^(-2), 0, w^2])/9 + (G[r61, -w]*G[w^(-2), 0, w^2])/3 - 
   (G[r61, w^2]*G[w^(-2), 0, w^2])/6 + (G[r62, -w]*G[w^(-2), 0, w^2])/3 - 
   (G[r62, w^2]*G[w^(-2), 0, w^2])/6 - (13*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/
    2 - 4*G[0, -w]*G[w^(-2), 1, -w] - 4*G[0, w]*G[w^(-2), 1, -w] + 
   8*G[1, -w]*G[w^(-2), 1, -w] + 8*G[1, w]*G[w^(-2), 1, -w] - 
   ((22*I)/3)*Pi*G[w^(-2), 1, w^2] + (44*G[0, -w]*G[w^(-2), 1, w^2])/9 + 
   (28*G[0, w]*G[w^(-2), 1, w^2])/3 + (10*G[0, w^2]*G[w^(-2), 1, w^2])/9 + 
   (40*G[1, r7]*G[w^(-2), 1, w^2])/9 - (88*G[1, -w]*G[w^(-2), 1, w^2])/9 - 
   (56*G[1, w]*G[w^(-2), 1, w^2])/3 + (52*G[1, w^2]*G[w^(-2), 1, w^2])/9 - 
   4*G[r61, w^2]*G[w^(-2), 1, w^2] - 4*G[r62, w^2]*G[w^(-2), 1, w^2] + 
   (G[0, w]*G[w^(-2), r61, -w])/3 + (G[0, w^2]*G[w^(-2), r61, -w])/3 - 
   (2*G[1, w]*G[w^(-2), r61, -w])/3 - (G[r61, w^2]*G[w^(-2), r61, -w])/3 - 
   (G[r62, w^2]*G[w^(-2), r61, -w])/3 - ((4*I)/3)*Pi*G[w^(-2), r61, w^2] + 
   (G[0, -w]*G[w^(-2), r61, w^2])/3 - (7*G[0, w]*G[w^(-2), r61, w^2])/3 + 
   (11*G[0, w^2]*G[w^(-2), r61, w^2])/6 + (10*G[1, r7]*G[w^(-2), r61, w^2])/
    3 + (14*G[1, w]*G[w^(-2), r61, w^2])/3 - 
   8*G[1, w^2]*G[w^(-2), r61, w^2] - (G[r61, -w]*G[w^(-2), r61, w^2])/3 - 
   (13*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - (G[r62, -w]*G[w^(-2), r61, w^2])/
    3 - (13*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
   (13*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 + (G[0, w]*G[w^(-2), r62, -w])/
    3 + (G[0, w^2]*G[w^(-2), r62, -w])/3 - (2*G[1, w]*G[w^(-2), r62, -w])/3 - 
   (G[r61, w^2]*G[w^(-2), r62, -w])/3 - (G[r62, w^2]*G[w^(-2), r62, -w])/3 - 
   ((4*I)/3)*Pi*G[w^(-2), r62, w^2] + (G[0, -w]*G[w^(-2), r62, w^2])/3 - 
   (7*G[0, w]*G[w^(-2), r62, w^2])/3 + (11*G[0, w^2]*G[w^(-2), r62, w^2])/6 + 
   (10*G[1, r7]*G[w^(-2), r62, w^2])/3 + (14*G[1, w]*G[w^(-2), r62, w^2])/3 - 
   8*G[1, w^2]*G[w^(-2), r62, w^2] - (G[r61, -w]*G[w^(-2), r62, w^2])/3 - 
   (13*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - (G[r62, -w]*G[w^(-2), r62, w^2])/
    3 - (13*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
   (13*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 + 
   ((4*I)/3)*Pi*G[w^(-2), w^(-2), w^2] - (7*G[0, -w]*G[w^(-2), w^(-2), w^2])/
    12 - (4*G[0, w]*G[w^(-2), w^(-2), w^2])/3 - 
   (71*G[0, w^2]*G[w^(-2), w^(-2), w^2])/12 - 
   (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/4 + 
   (7*G[1, -w]*G[w^(-2), w^(-2), w^2])/6 + (8*G[1, w]*G[w^(-2), w^(-2), w^2])/
    3 - (7*G[1, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
   (13*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   (2*G[0, -w]*G[w^(-2), -w^(-1), -w])/3 - 
   (4*G[1, -w]*G[w^(-2), -w^(-1), -w])/3 + 
   ((4*I)/3)*Pi*G[w^(-2), -w^(-1), w^2] - 
   (37*G[0, -w]*G[w^(-2), -w^(-1), w^2])/4 - 
   (4*G[0, w]*G[w^(-2), -w^(-1), w^2])/3 + 
   (7*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/12 - 
   (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/4 + 
   (37*G[1, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
   (8*G[1, w]*G[w^(-2), -w^(-1), w^2])/3 - 
   (7*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/6 + 
   ((4*I)/3)*Pi*G[w^(-2), -w, w^2] - (7*G[0, -w]*G[w^(-2), -w, w^2])/12 - 
   (4*G[0, w]*G[w^(-2), -w, w^2])/3 + (7*G[0, w^2]*G[w^(-2), -w, w^2])/12 - 
   (3*G[1, r7]*G[w^(-2), -w, w^2])/4 + (7*G[1, -w]*G[w^(-2), -w, w^2])/6 + 
   (8*G[1, w]*G[w^(-2), -w, w^2])/3 - (7*G[1, w^2]*G[w^(-2), -w, w^2])/6 + 
   9*G[0, -w]*G[-w^(-1), 0, -w] - (5*G[0, w]*G[-w^(-1), 0, -w])/3 - 
   (11*G[0, w^2]*G[-w^(-1), 0, -w])/3 - (40*G[1, -w]*G[-w^(-1), 0, -w])/3 + 
   (8*G[1, w]*G[-w^(-1), 0, -w])/3 + 2*G[1, w^2]*G[-w^(-1), 0, -w] + 
   4*G[r51, -w]*G[-w^(-1), 0, -w] - 4*G[r51, w^2]*G[-w^(-1), 0, -w] + 
   4*G[r52, -w]*G[-w^(-1), 0, -w] - 4*G[r52, w^2]*G[-w^(-1), 0, -w] + 
   (G[w^(-2), w^2]*G[-w^(-1), 0, -w])/6 - 
   (19*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/3 + 
   (13*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/2 + 
   (5*G[-w, w^2]*G[-w^(-1), 0, -w])/2 + ((13*I)/3)*Pi*G[-w^(-1), 0, w^2] + 
   12*G[-1, w^2]*G[-w^(-1), 0, w^2] - (551*G[0, -w]*G[-w^(-1), 0, w^2])/18 - 
   (35*G[0, w]*G[-w^(-1), 0, w^2])/3 + (203*G[0, w^2]*G[-w^(-1), 0, w^2])/
    18 - (G[1, r7]*G[-w^(-1), 0, w^2])/18 + (539*G[1, -w]*G[-w^(-1), 0, w^2])/
    9 + 4*G[1, w]*G[-w^(-1), 0, w^2] - (113*G[1, w^2]*G[-w^(-1), 0, w^2])/9 - 
   4*G[r61, w^2]*G[-w^(-1), 0, w^2] - 4*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
   (2*G[w^(-2), -w]*G[-w^(-1), 0, w^2])/3 - 
   (53*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/6 - 
   (25*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/6 + 
   (19*G[-w, w^2]*G[-w^(-1), 0, w^2])/6 - 6*G[0, -w]*G[-w^(-1), 1, -w] - 
   (4*G[0, w]*G[-w^(-1), 1, -w])/3 + (10*G[0, w^2]*G[-w^(-1), 1, -w])/3 + 
   (8*G[1, -w]*G[-w^(-1), 1, -w])/3 + (8*G[1, w]*G[-w^(-1), 1, -w])/3 - 
   4*G[1, w^2]*G[-w^(-1), 1, -w] - 8*G[r51, -w]*G[-w^(-1), 1, -w] + 
   8*G[r51, w^2]*G[-w^(-1), 1, -w] - 8*G[r52, -w]*G[-w^(-1), 1, -w] + 
   8*G[r52, w^2]*G[-w^(-1), 1, -w] + 4*G[r61, w^2]*G[-w^(-1), 1, -w] + 
   4*G[r62, w^2]*G[-w^(-1), 1, -w] - (G[w^(-2), w^2]*G[-w^(-1), 1, -w])/3 + 
   (38*G[-w^(-1), -w]*G[-w^(-1), 1, -w])/3 - 13*G[-w^(-1), w^2]*
    G[-w^(-1), 1, -w] - 5*G[-w, w^2]*G[-w^(-1), 1, -w] + 
   ((2*I)/3)*Pi*G[-w^(-1), 1, w^2] - 24*G[-1, w^2]*G[-w^(-1), 1, w^2] + 
   (320*G[0, -w]*G[-w^(-1), 1, w^2])/9 - (4*G[0, w]*G[-w^(-1), 1, w^2])/3 - 
   (116*G[0, w^2]*G[-w^(-1), 1, w^2])/9 - (32*G[1, r7]*G[-w^(-1), 1, w^2])/
    9 - (616*G[1, -w]*G[-w^(-1), 1, w^2])/9 + (8*G[1, w]*G[-w^(-1), 1, w^2])/
    3 + (124*G[1, w^2]*G[-w^(-1), 1, w^2])/9 + 
   4*G[r61, w^2]*G[-w^(-1), 1, w^2] + 4*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
   (4*G[w^(-2), -w]*G[-w^(-1), 1, w^2])/3 + 
   (53*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/3 + 
   (25*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 - 
   (19*G[-w, w^2]*G[-w^(-1), 1, w^2])/3 + 2*G[0, w]*G[-w^(-1), r61, -w] + 
   2*G[0, w^2]*G[-w^(-1), r61, -w] - 4*G[1, w]*G[-w^(-1), r61, -w] - 
   2*G[r61, w^2]*G[-w^(-1), r61, -w] - 2*G[r62, w^2]*G[-w^(-1), r61, -w] - 
   ((4*I)/3)*Pi*G[-w^(-1), r61, w^2] - (2*G[0, w]*G[-w^(-1), r61, w^2])/3 - 
   4*G[0, w^2]*G[-w^(-1), r61, w^2] - (2*G[1, r7]*G[-w^(-1), r61, w^2])/3 + 
   (4*G[1, w]*G[-w^(-1), r61, w^2])/3 + 4*G[1, w^2]*G[-w^(-1), r61, w^2] + 
   2*G[r61, w^2]*G[-w^(-1), r61, w^2] + 2*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
   2*G[0, w]*G[-w^(-1), r62, -w] + 2*G[0, w^2]*G[-w^(-1), r62, -w] - 
   4*G[1, w]*G[-w^(-1), r62, -w] - 2*G[r61, w^2]*G[-w^(-1), r62, -w] - 
   2*G[r62, w^2]*G[-w^(-1), r62, -w] - ((4*I)/3)*Pi*G[-w^(-1), r62, w^2] - 
   (2*G[0, w]*G[-w^(-1), r62, w^2])/3 - 4*G[0, w^2]*G[-w^(-1), r62, w^2] - 
   (2*G[1, r7]*G[-w^(-1), r62, w^2])/3 + (4*G[1, w]*G[-w^(-1), r62, w^2])/3 + 
   4*G[1, w^2]*G[-w^(-1), r62, w^2] + 2*G[r61, w^2]*G[-w^(-1), r62, w^2] + 
   2*G[r62, w^2]*G[-w^(-1), r62, w^2] - 
   ((5*I)/3)*Pi*G[-w^(-1), w^(-2), w^2] + 
   (5*G[0, -w]*G[-w^(-1), w^(-2), w^2])/12 + 
   (5*G[0, w]*G[-w^(-1), w^(-2), w^2])/3 - 
   (5*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/12 + 
   (5*G[1, r7]*G[-w^(-1), w^(-2), w^2])/4 - 
   (5*G[1, -w]*G[-w^(-1), w^(-2), w^2])/6 - 
   (10*G[1, w]*G[-w^(-1), w^(-2), w^2])/3 + 
   (5*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
   (19*G[0, -w]*G[-w^(-1), -w^(-1), -w])/3 + 
   (38*G[1, -w]*G[-w^(-1), -w^(-1), -w])/3 - 
   ((5*I)/3)*Pi*G[-w^(-1), -w^(-1), w^2] + 
   (11*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/4 + 
   (5*G[0, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
   (5*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/12 + 
   (5*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/4 - 
   (11*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
   (10*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
   (5*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/6 - 
   ((5*I)/3)*Pi*G[-w^(-1), -w, w^2] + (265*G[0, -w]*G[-w^(-1), -w, w^2])/12 + 
   (5*G[0, w]*G[-w^(-1), -w, w^2])/3 - (5*G[0, w^2]*G[-w^(-1), -w, w^2])/12 + 
   (5*G[1, r7]*G[-w^(-1), -w, w^2])/4 - (265*G[1, -w]*G[-w^(-1), -w, w^2])/
    6 - (10*G[1, w]*G[-w^(-1), -w, w^2])/3 + 
   (5*G[1, w^2]*G[-w^(-1), -w, w^2])/6 - (3*I)*Pi*G[-w^(-1), w^2, w^2] + 
   G[0, -w]*G[-w^(-1), w^2, w^2] + 3*G[0, w]*G[-w^(-1), w^2, w^2] - 
   G[0, w^2]*G[-w^(-1), w^2, w^2] + 2*G[1, r7]*G[-w^(-1), w^2, w^2] - 
   2*G[1, -w]*G[-w^(-1), w^2, w^2] - 6*G[1, w]*G[-w^(-1), w^2, w^2] + 
   2*G[1, w^2]*G[-w^(-1), w^2, w^2] + ((13*I)/3)*Pi*G[-w, 0, w^2] - 
   12*G[-1, w^2]*G[-w, 0, w^2] - (119*G[0, -w]*G[-w, 0, w^2])/18 - 
   (G[0, w]*G[-w, 0, w^2])/3 + (203*G[0, w^2]*G[-w, 0, w^2])/18 - 
   (G[1, r7]*G[-w, 0, w^2])/18 + (107*G[1, -w]*G[-w, 0, w^2])/9 + 
   4*G[1, w]*G[-w, 0, w^2] - (257*G[1, w^2]*G[-w, 0, w^2])/9 - 
   4*G[r61, w^2]*G[-w, 0, w^2] - 4*G[r62, w^2]*G[-w, 0, w^2] - 
   (G[w^(-2), w^2]*G[-w, 0, w^2])/6 + (2*G[-w^(-1), -w]*G[-w, 0, w^2])/3 + 
   (91*G[-w^(-1), w^2]*G[-w, 0, w^2])/6 - (G[-w, w^2]*G[-w, 0, w^2])/6 + 
   (2*G[w^2, -w]*G[-w, 0, w^2])/3 + ((2*I)/3)*Pi*G[-w, 1, w^2] + 
   24*G[-1, w^2]*G[-w, 1, w^2] + (32*G[0, -w]*G[-w, 1, w^2])/9 - 
   (4*G[0, w]*G[-w, 1, w^2])/3 - (116*G[0, w^2]*G[-w, 1, w^2])/9 - 
   (32*G[1, r7]*G[-w, 1, w^2])/9 - (40*G[1, -w]*G[-w, 1, w^2])/9 + 
   (8*G[1, w]*G[-w, 1, w^2])/3 + (412*G[1, w^2]*G[-w, 1, w^2])/9 + 
   4*G[r61, w^2]*G[-w, 1, w^2] + 4*G[r62, w^2]*G[-w, 1, w^2] + 
   (G[w^(-2), w^2]*G[-w, 1, w^2])/3 - (4*G[-w^(-1), -w]*G[-w, 1, w^2])/3 - 
   (91*G[-w^(-1), w^2]*G[-w, 1, w^2])/3 + (G[-w, w^2]*G[-w, 1, w^2])/3 - 
   (4*G[w^2, -w]*G[-w, 1, w^2])/3 - ((4*I)/3)*Pi*G[-w, r61, w^2] - 
   (2*G[0, w]*G[-w, r61, w^2])/3 - 4*G[0, w^2]*G[-w, r61, w^2] - 
   (2*G[1, r7]*G[-w, r61, w^2])/3 + (4*G[1, w]*G[-w, r61, w^2])/3 + 
   4*G[1, w^2]*G[-w, r61, w^2] + 2*G[r61, w^2]*G[-w, r61, w^2] + 
   2*G[r62, w^2]*G[-w, r61, w^2] - ((4*I)/3)*Pi*G[-w, r62, w^2] - 
   (2*G[0, w]*G[-w, r62, w^2])/3 - 4*G[0, w^2]*G[-w, r62, w^2] - 
   (2*G[1, r7]*G[-w, r62, w^2])/3 + (4*G[1, w]*G[-w, r62, w^2])/3 + 
   4*G[1, w^2]*G[-w, r62, w^2] + 2*G[r61, w^2]*G[-w, r62, w^2] + 
   2*G[r62, w^2]*G[-w, r62, w^2] - ((5*I)/3)*Pi*G[-w, w^(-2), w^2] + 
   (5*G[0, -w]*G[-w, w^(-2), w^2])/12 + (5*G[0, w]*G[-w, w^(-2), w^2])/3 - 
   (5*G[0, w^2]*G[-w, w^(-2), w^2])/12 + (5*G[1, r7]*G[-w, w^(-2), w^2])/4 - 
   (5*G[1, -w]*G[-w, w^(-2), w^2])/6 - (10*G[1, w]*G[-w, w^(-2), w^2])/3 + 
   (5*G[1, w^2]*G[-w, w^(-2), w^2])/6 - ((5*I)/3)*Pi*G[-w, -w^(-1), w^2] + 
   (73*G[0, -w]*G[-w, -w^(-1), w^2])/12 + (5*G[0, w]*G[-w, -w^(-1), w^2])/3 - 
   (5*G[0, w^2]*G[-w, -w^(-1), w^2])/12 + (5*G[1, r7]*G[-w, -w^(-1), w^2])/
    4 - (73*G[1, -w]*G[-w, -w^(-1), w^2])/6 - 
   (10*G[1, w]*G[-w, -w^(-1), w^2])/3 + (5*G[1, w^2]*G[-w, -w^(-1), w^2])/6 - 
   ((5*I)/3)*Pi*G[-w, -w, w^2] + (11*G[0, -w]*G[-w, -w, w^2])/4 + 
   (5*G[0, w]*G[-w, -w, w^2])/3 - (5*G[0, w^2]*G[-w, -w, w^2])/12 + 
   (5*G[1, r7]*G[-w, -w, w^2])/4 - (11*G[1, -w]*G[-w, -w, w^2])/2 - 
   (10*G[1, w]*G[-w, -w, w^2])/3 + (5*G[1, w^2]*G[-w, -w, w^2])/6 - 
   (3*I)*Pi*G[-w, w^2, w^2] - (43*G[0, -w]*G[-w, w^2, w^2])/3 + 
   3*G[0, w]*G[-w, w^2, w^2] - G[0, w^2]*G[-w, w^2, w^2] + 
   2*G[1, r7]*G[-w, w^2, w^2] + (86*G[1, -w]*G[-w, w^2, w^2])/3 - 
   6*G[1, w]*G[-w, w^2, w^2] + 2*G[1, w^2]*G[-w, w^2, w^2] + 
   (5*G[0, -w]*G[w^2, 0, -w])/3 + (4*G[0, w]*G[w^2, 0, -w])/3 - 
   (G[0, w^2]*G[w^2, 0, -w])/3 - (10*G[1, -w]*G[w^2, 0, -w])/3 - 
   (10*G[1, w]*G[w^2, 0, -w])/3 + (G[r61, w^2]*G[w^2, 0, -w])/3 + 
   (G[r62, w^2]*G[w^2, 0, -w])/3 - 4*G[0, -w]*G[w^2, 1, -w] - 
   4*G[0, w]*G[w^2, 1, -w] + 8*G[1, -w]*G[w^2, 1, -w] + 
   8*G[1, w]*G[w^2, 1, -w] + (G[0, w]*G[w^2, r61, -w])/3 + 
   (G[0, w^2]*G[w^2, r61, -w])/3 - (2*G[1, w]*G[w^2, r61, -w])/3 - 
   (G[r61, w^2]*G[w^2, r61, -w])/3 - (G[r62, w^2]*G[w^2, r61, -w])/3 + 
   (G[0, w]*G[w^2, r62, -w])/3 + (G[0, w^2]*G[w^2, r62, -w])/3 - 
   (2*G[1, w]*G[w^2, r62, -w])/3 - (G[r61, w^2]*G[w^2, r62, -w])/3 - 
   (G[r62, w^2]*G[w^2, r62, -w])/3 + (2*G[0, -w]*G[w^2, -w, -w])/3 - 
   (4*G[1, -w]*G[w^2, -w, -w])/3 - (4*G[-1, 0, 1, r7])/3 - 
   12*G[-1, -w^(-1), 0, w^2] + 24*G[-1, -w^(-1), 1, w^2] + 
   12*G[-1, -w, 0, w^2] - 24*G[-1, -w, 1, w^2] - 26*G[0, -1, 0, w] + 
   (53*G[0, 0, 0, -w])/3 + (229*G[0, 0, 0, w])/6 - (191*G[0, 0, 0, w^2])/6 - 
   (7*G[0, 0, 1, r7])/3 - (74*G[0, 0, 1, -w])/3 - (157*G[0, 0, 1, w])/3 + 
   (44*G[0, 0, 1, w^2])/3 - (16*G[0, 0, r61, -w])/3 + 
   (49*G[0, 0, r61, w^2])/2 - (16*G[0, 0, r62, -w])/3 + 
   (49*G[0, 0, r62, w^2])/2 + (38*G[0, 0, -w, -w])/3 - 
   (67*G[0, 0, w^2, w^2])/6 - (112*G[0, 1, 0, -w])/3 - 
   (215*G[0, 1, 0, w])/3 + (52*G[0, 1, 0, w^2])/3 + (11*G[0, 1, 1, r7])/3 + 
   (224*G[0, 1, 1, -w])/3 + 126*G[0, 1, 1, w] - (104*G[0, 1, 1, w^2])/3 - 
   (88*G[0, 1, -w, -w])/3 + (64*G[0, 1, w^2, w^2])/3 + 
   (16*G[0, r1, 0, w])/3 - (32*G[0, r1, 1, w])/3 + (16*G[0, r2, 0, w])/3 - 
   (32*G[0, r2, 1, w])/3 - (17*G[0, r61, 0, -w])/3 + 
   (89*G[0, r61, 0, w^2])/3 + (17*G[0, r61, r61, -w])/3 - 
   (89*G[0, r61, r61, w^2])/3 + (17*G[0, r61, r62, -w])/3 - 
   (89*G[0, r61, r62, w^2])/3 + 2*G[0, r61, -w, -w] + G[0, r61, w^2, w^2]/2 - 
   (17*G[0, r62, 0, -w])/3 + (89*G[0, r62, 0, w^2])/3 + 
   (17*G[0, r62, r61, -w])/3 - (89*G[0, r62, r61, w^2])/3 + 
   (17*G[0, r62, r62, -w])/3 - (89*G[0, r62, r62, w^2])/3 + 
   2*G[0, r62, -w, -w] + G[0, r62, w^2, w^2]/2 + G[0, w^(-2), 0, -w]/3 - 
   (31*G[0, w^(-2), 0, w^2])/6 - G[0, w^(-2), r61, -w]/3 + 
   (31*G[0, w^(-2), r61, w^2])/6 - G[0, w^(-2), r62, -w]/3 + 
   (31*G[0, w^(-2), r62, w^2])/6 + (19*G[0, -w^(-1), 0, -w])/3 - 
   (4*G[0, -w^(-1), 0, w^2])/3 - (38*G[0, -w^(-1), 1, -w])/3 + 
   (8*G[0, -w^(-1), 1, w^2])/3 + 19*G[0, -w, 0, -w] - 
   (4*G[0, -w, 0, w^2])/3 - 42*G[0, -w, 1, -w] + (8*G[0, -w, 1, w^2])/3 + 
   2*G[0, -w, r61, -w] + 2*G[0, -w, r62, -w] + (19*G[0, -w, -w, -w])/3 + 
   G[0, w^2, 0, -w]/3 - (49*G[0, w^2, 0, w^2])/3 + (64*G[0, w^2, 1, w^2])/3 - 
   G[0, w^2, r61, -w]/3 + (17*G[0, w^2, r61, w^2])/3 - G[0, w^2, r62, -w]/3 + 
   (17*G[0, w^2, r62, w^2])/3 + (13*G[0, w^2, w^2, w^2])/2 + 
   (14*G[-I, 0, 0, r1])/3 - (14*G[-I, 0, 0, w])/3 + 4*G[-I, 0, 1, r1] - 
   4*G[-I, 0, 1, w] + 2*G[-I, r1, 0, r1] - 2*G[-I, r1, 0, w] - 
   4*G[-I, r1, 1, r1] + 4*G[-I, r1, 1, w] + 2*G[-I, r2, 0, r1] - 
   2*G[-I, r2, 0, w] - 4*G[-I, r2, 1, r1] + 4*G[-I, r2, 1, w] + 
   (14*G[I, 0, 0, r1])/3 - (14*G[I, 0, 0, w])/3 + 4*G[I, 0, 1, r1] - 
   4*G[I, 0, 1, w] + 2*G[I, r1, 0, r1] - 2*G[I, r1, 0, w] - 
   4*G[I, r1, 1, r1] + 4*G[I, r1, 1, w] + 2*G[I, r2, 0, r1] - 
   2*G[I, r2, 0, w] - 4*G[I, r2, 1, r1] + 4*G[I, r2, 1, w] - 
   57*G[1, 0, 0, w] - 6*G[1, 0, 0, w^2] - G[1, 0, 1, r7]/3 + 
   46*G[1, 0, 1, w] + 20*G[1, 0, 1, w^2] - 4*G[1, 0, r61, w^2] - 
   4*G[1, 0, r62, w^2] - (52*G[1, 0, -w, -w])/3 + 6*G[1, 0, w^2, w^2] + 
   32*G[1, 1, 0, -w] + (178*G[1, 1, 0, w])/3 - (25*G[1, 1, 1, r7])/6 - 
   64*G[1, 1, 1, -w] - (356*G[1, 1, 1, w])/3 + (104*G[1, 1, -w, -w])/3 - 
   4*G[1, 1, w^2, w^2] - (20*G[1, r1, 0, w])/3 + (40*G[1, r1, 1, w])/3 - 
   (20*G[1, r2, 0, w])/3 + (40*G[1, r2, 1, w])/3 - 4*G[1, r61, w^2, w^2] - 
   4*G[1, r62, w^2, w^2] - 4*G[1, w^(-2), 0, w^2] + 
   4*G[1, w^(-2), r61, w^2] + 4*G[1, w^(-2), r62, w^2] - 
   16*G[1, -w^(-1), 0, -w] + 2*G[1, -w^(-1), 0, w^2] + 
   32*G[1, -w^(-1), 1, -w] - 4*G[1, -w^(-1), 1, w^2] - 
   (100*G[1, -w, 0, -w])/3 + 18*G[1, -w, 0, w^2] + (200*G[1, -w, 1, -w])/3 - 
   36*G[1, -w, 1, w^2] - (38*G[1, -w, -w, -w])/3 + 2*G[1, w^2, 0, w^2] - 
   4*G[1, w^2, 1, w^2] + (37*G[r1, 0, 0, w])/3 + (100*G[r1, 0, 1, w])/3 + 
   (100*G[r1, 1, 0, w])/3 - (200*G[r1, 1, 1, w])/3 + (37*G[r2, 0, 0, w])/3 + 
   (100*G[r2, 0, 1, w])/3 + (100*G[r2, 1, 0, w])/3 - (200*G[r2, 1, 1, w])/3 + 
   4*G[r51, 0, 0, -w] - 4*G[r51, 0, 0, w^2] - 8*G[r51, 0, 1, -w] + 
   8*G[r51, 0, 1, w^2] - 4*G[r51, -w^(-1), 0, -w] + 
   4*G[r51, -w^(-1), 0, w^2] + 8*G[r51, -w^(-1), 1, -w] - 
   8*G[r51, -w^(-1), 1, w^2] - 4*G[r51, -w, 0, -w] + 4*G[r51, -w, 0, w^2] + 
   8*G[r51, -w, 1, -w] - 8*G[r51, -w, 1, w^2] + 4*G[r52, 0, 0, -w] - 
   4*G[r52, 0, 0, w^2] - 8*G[r52, 0, 1, -w] + 8*G[r52, 0, 1, w^2] - 
   4*G[r52, -w^(-1), 0, -w] + 4*G[r52, -w^(-1), 0, w^2] + 
   8*G[r52, -w^(-1), 1, -w] - 8*G[r52, -w^(-1), 1, w^2] - 
   4*G[r52, -w, 0, -w] + 4*G[r52, -w, 0, w^2] + 8*G[r52, -w, 1, -w] - 
   8*G[r52, -w, 1, w^2] - (23*G[r61, 0, 0, -w])/3 + 24*G[r61, 0, 0, w^2] + 
   4*G[r61, 0, 1, w^2] + (23*G[r61, 0, r61, -w])/3 - 26*G[r61, 0, r61, w^2] + 
   (23*G[r61, 0, r62, -w])/3 - 26*G[r61, 0, r62, w^2] + 2*G[r61, 0, -w, -w] + 
   7*G[r61, 0, w^2, w^2] - 4*G[r61, 1, w^2, w^2] + 8*G[r61, r61, 0, -w] - 
   (80*G[r61, r61, 0, w^2])/3 - 8*G[r61, r61, r61, -w] + 
   (80*G[r61, r61, r61, w^2])/3 - 8*G[r61, r61, r62, -w] + 
   (80*G[r61, r61, r62, w^2])/3 - 2*G[r61, r61, -w, -w] - 
   5*G[r61, r61, w^2, w^2] + 8*G[r61, r62, 0, -w] - 
   (80*G[r61, r62, 0, w^2])/3 - 8*G[r61, r62, r61, -w] + 
   (80*G[r61, r62, r61, w^2])/3 - 8*G[r61, r62, r62, -w] + 
   (80*G[r61, r62, r62, w^2])/3 - 2*G[r61, r62, -w, -w] - 
   5*G[r61, r62, w^2, w^2] - G[r61, w^(-2), 0, -w]/3 + 
   (2*G[r61, w^(-2), 0, w^2])/3 + G[r61, w^(-2), r61, -w]/3 - 
   (2*G[r61, w^(-2), r61, w^2])/3 + G[r61, w^(-2), r62, -w]/3 - 
   (2*G[r61, w^(-2), r62, w^2])/3 + 2*G[r61, -w^(-1), 0, w^2] - 
   4*G[r61, -w^(-1), 1, w^2] + 2*G[r61, -w, 0, -w] + 2*G[r61, -w, 0, w^2] - 
   4*G[r61, -w, 1, w^2] - 2*G[r61, -w, r61, -w] - 2*G[r61, -w, r62, -w] - 
   G[r61, w^2, 0, -w]/3 + (23*G[r61, w^2, 0, w^2])/3 - 
   4*G[r61, w^2, 1, w^2] + G[r61, w^2, r61, -w]/3 - 
   (17*G[r61, w^2, r61, w^2])/3 + G[r61, w^2, r62, -w]/3 - 
   (17*G[r61, w^2, r62, w^2])/3 - (13*G[r61, w^2, w^2, w^2])/2 - 
   (23*G[r62, 0, 0, -w])/3 + 24*G[r62, 0, 0, w^2] + 4*G[r62, 0, 1, w^2] + 
   (23*G[r62, 0, r61, -w])/3 - 26*G[r62, 0, r61, w^2] + 
   (23*G[r62, 0, r62, -w])/3 - 26*G[r62, 0, r62, w^2] + 2*G[r62, 0, -w, -w] + 
   7*G[r62, 0, w^2, w^2] - 4*G[r62, 1, w^2, w^2] + 8*G[r62, r61, 0, -w] - 
   (80*G[r62, r61, 0, w^2])/3 - 8*G[r62, r61, r61, -w] + 
   (80*G[r62, r61, r61, w^2])/3 - 8*G[r62, r61, r62, -w] + 
   (80*G[r62, r61, r62, w^2])/3 - 2*G[r62, r61, -w, -w] - 
   5*G[r62, r61, w^2, w^2] + 8*G[r62, r62, 0, -w] - 
   (80*G[r62, r62, 0, w^2])/3 - 8*G[r62, r62, r61, -w] + 
   (80*G[r62, r62, r61, w^2])/3 - 8*G[r62, r62, r62, -w] + 
   (80*G[r62, r62, r62, w^2])/3 - 2*G[r62, r62, -w, -w] - 
   5*G[r62, r62, w^2, w^2] - G[r62, w^(-2), 0, -w]/3 + 
   (2*G[r62, w^(-2), 0, w^2])/3 + G[r62, w^(-2), r61, -w]/3 - 
   (2*G[r62, w^(-2), r61, w^2])/3 + G[r62, w^(-2), r62, -w]/3 - 
   (2*G[r62, w^(-2), r62, w^2])/3 + 2*G[r62, -w^(-1), 0, w^2] - 
   4*G[r62, -w^(-1), 1, w^2] + 2*G[r62, -w, 0, -w] + 2*G[r62, -w, 0, w^2] - 
   4*G[r62, -w, 1, w^2] - 2*G[r62, -w, r61, -w] - 2*G[r62, -w, r62, -w] - 
   G[r62, w^2, 0, -w]/3 + (23*G[r62, w^2, 0, w^2])/3 - 
   4*G[r62, w^2, 1, w^2] + G[r62, w^2, r61, -w]/3 - 
   (17*G[r62, w^2, r61, w^2])/3 + G[r62, w^2, r62, -w]/3 - 
   (17*G[r62, w^2, r62, w^2])/3 - (13*G[r62, w^2, w^2, w^2])/2 - 
   (4*G[w^(-2), 0, 0, -w])/3 - (5*G[w^(-2), 0, 0, w^2])/6 + 
   (10*G[w^(-2), 0, 1, -w])/3 + (8*G[w^(-2), 0, 1, w^2])/3 - 
   G[w^(-2), 0, r61, -w]/3 - G[w^(-2), 0, r61, w^2]/2 - 
   G[w^(-2), 0, r62, -w]/3 - G[w^(-2), 0, r62, w^2]/2 - 
   (13*G[w^(-2), 0, w^2, w^2])/2 + 4*G[w^(-2), 1, 0, -w] - 
   6*G[w^(-2), 1, 0, w^2] - 8*G[w^(-2), 1, 1, -w] + 4*G[w^(-2), 1, 1, w^2] + 
   4*G[w^(-2), 1, r61, w^2] + 4*G[w^(-2), 1, r62, w^2] - 
   G[w^(-2), r61, 0, -w]/3 - 7*G[w^(-2), r61, 0, w^2] + 
   4*G[w^(-2), r61, 1, w^2] + G[w^(-2), r61, r61, -w]/3 + 
   5*G[w^(-2), r61, r61, w^2] + G[w^(-2), r61, r62, -w]/3 + 
   5*G[w^(-2), r61, r62, w^2] + (13*G[w^(-2), r61, w^2, w^2])/2 - 
   G[w^(-2), r62, 0, -w]/3 - 7*G[w^(-2), r62, 0, w^2] + 
   4*G[w^(-2), r62, 1, w^2] + G[w^(-2), r62, r61, -w]/3 + 
   5*G[w^(-2), r62, r61, w^2] + G[w^(-2), r62, r62, -w]/3 + 
   5*G[w^(-2), r62, r62, w^2] + (13*G[w^(-2), r62, w^2, w^2])/2 + 
   (13*G[w^(-2), w^(-2), 0, w^2])/2 - (13*G[w^(-2), w^(-2), r61, w^2])/2 - 
   (13*G[w^(-2), w^(-2), r62, w^2])/2 - (2*G[w^(-2), -w^(-1), 0, -w])/3 + 
   (26*G[w^(-2), -w^(-1), 0, w^2])/3 + (4*G[w^(-2), -w^(-1), 1, -w])/3 - 
   (52*G[w^(-2), -w^(-1), 1, w^2])/3 - (38*G[-w^(-1), 0, 0, -w])/3 + 
   (65*G[-w^(-1), 0, 0, w^2])/3 + (88*G[-w^(-1), 0, 1, -w])/3 - 
   (154*G[-w^(-1), 0, 1, w^2])/3 - 2*G[-w^(-1), 0, r61, -w] + 
   4*G[-w^(-1), 0, r61, w^2] - 2*G[-w^(-1), 0, r62, -w] + 
   4*G[-w^(-1), 0, r62, w^2] - (17*G[-w^(-1), 0, -w, -w])/3 + 
   (52*G[-w^(-1), 1, 0, -w])/3 - (82*G[-w^(-1), 1, 0, w^2])/3 - 
   (104*G[-w^(-1), 1, 1, -w])/3 + (188*G[-w^(-1), 1, 1, w^2])/3 - 
   4*G[-w^(-1), 1, r61, w^2] - 4*G[-w^(-1), 1, r62, w^2] + 
   (34*G[-w^(-1), 1, -w, -w])/3 - 2*G[-w^(-1), r61, 0, -w] + 
   4*G[-w^(-1), r61, 0, w^2] - 4*G[-w^(-1), r61, 1, w^2] + 
   2*G[-w^(-1), r61, r61, -w] - 2*G[-w^(-1), r61, r61, w^2] + 
   2*G[-w^(-1), r61, r62, -w] - 2*G[-w^(-1), r61, r62, w^2] - 
   2*G[-w^(-1), r62, 0, -w] + 4*G[-w^(-1), r62, 0, w^2] - 
   4*G[-w^(-1), r62, 1, w^2] + 2*G[-w^(-1), r62, r61, -w] - 
   2*G[-w^(-1), r62, r61, w^2] + 2*G[-w^(-1), r62, r62, -w] - 
   2*G[-w^(-1), r62, r62, w^2] + (19*G[-w^(-1), -w^(-1), 0, -w])/3 - 
   (7*G[-w^(-1), -w^(-1), 0, w^2])/3 - (38*G[-w^(-1), -w^(-1), 1, -w])/3 + 
   (14*G[-w^(-1), -w^(-1), 1, w^2])/3 - (65*G[-w^(-1), -w, 0, w^2])/3 + 
   (130*G[-w^(-1), -w, 1, w^2])/3 - (7*G[-w, 0, 0, w^2])/3 - 
   (10*G[-w, 0, 1, w^2])/3 + 4*G[-w, 0, r61, w^2] + 4*G[-w, 0, r62, w^2] + 
   (46*G[-w, 0, w^2, w^2])/3 + (14*G[-w, 1, 0, w^2])/3 - 
   (4*G[-w, 1, 1, w^2])/3 - 4*G[-w, 1, r61, w^2] - 4*G[-w, 1, r62, w^2] - 
   (92*G[-w, 1, w^2, w^2])/3 + 4*G[-w, r61, 0, w^2] - 4*G[-w, r61, 1, w^2] - 
   2*G[-w, r61, r61, w^2] - 2*G[-w, r61, r62, w^2] + 4*G[-w, r62, 0, w^2] - 
   4*G[-w, r62, 1, w^2] - 2*G[-w, r62, r61, w^2] - 2*G[-w, r62, r62, w^2] - 
   (17*G[-w, -w^(-1), 0, w^2])/3 + (34*G[-w, -w^(-1), 1, w^2])/3 - 
   (7*G[-w, -w, 0, w^2])/3 + (14*G[-w, -w, 1, w^2])/3 + 
   (46*G[-w, w^2, 0, w^2])/3 - (92*G[-w, w^2, 1, w^2])/3 - 
   (4*G[w^2, 0, 0, -w])/3 + (10*G[w^2, 0, 1, -w])/3 - G[w^2, 0, r61, -w]/3 - 
   G[w^2, 0, r62, -w]/3 + 4*G[w^2, 1, 0, -w] - 8*G[w^2, 1, 1, -w] - 
   G[w^2, r61, 0, -w]/3 + G[w^2, r61, r61, -w]/3 + G[w^2, r61, r62, -w]/3 - 
   G[w^2, r62, 0, -w]/3 + G[w^2, r62, r61, -w]/3 + G[w^2, r62, r62, -w]/3 - 
   (2*G[w^2, -w, 0, -w])/3 + (4*G[w^2, -w, 1, -w])/3 + (10*Pi*GI[0, r2])/9 - 
   (289*Zeta[3])/9) + G[-w^(-1), z3]*(((935*I)/486)*Pi^3 + 
   (Pi^2*G[-1, r7])/9 + 2*Pi^2*G[-1, w^2] - (19*Pi^2*G[0, -w])/18 + 
   13*G[0, -w]^3 - (Pi^2*G[0, w])/36 + (12*I)*Pi*G[-1, w^2]*G[0, w] + 
   ((2*I)/3)*Pi*G[0, -w]*G[0, w] - (11*G[0, -w]^2*G[0, w])/3 - 
   (77*Pi^2*G[0, w^2])/18 - (92*G[0, -w]^2*G[0, w^2])/9 + 
   ((4*I)/3)*Pi*G[0, w]*G[0, w^2] + 12*G[-1, w^2]*G[0, w]*G[0, w^2] + 
   (5*G[0, -w]*G[0, w]*G[0, w^2])/3 + ((20*I)/3)*Pi*G[0, w^2]^2 + 
   (10*G[0, -w]*G[0, w^2]^2)/3 - (10*G[0, w]*G[0, w^2]^2)/3 - 
   (365*G[0, w^2]^3)/18 + (5*Pi^2*G[-I, r1])/3 - (5*Pi^2*G[-I, w])/3 + 
   (5*Pi^2*G[I, r1])/3 - (5*Pi^2*G[I, w])/3 - (4*Pi^2*G[1, r7])/9 - 
   (2*I)*Pi*G[0, w^2]*G[1, r7] - (G[0, w^2]^2*G[1, r7])/9 + 
   (14*Pi^2*G[1, -w])/3 - (190*G[0, -w]^2*G[1, -w])/3 + 
   (80*G[0, -w]*G[0, w]*G[1, -w])/3 + (386*G[0, -w]*G[0, w^2]*G[1, -w])/9 + 
   (4*G[0, w]*G[0, w^2]*G[1, -w])/3 + (16*G[0, w^2]^2*G[1, -w])/3 + 
   (320*G[0, -w]*G[1, -w]^2)/3 - 32*G[0, w]*G[1, -w]^2 - 
   (344*G[0, w^2]*G[1, -w]^2)/9 - 64*G[1, -w]^3 + (85*Pi^2*G[1, w])/18 + 
   (22*G[0, -w]^2*G[1, w])/3 - (16*I)*Pi*G[0, w^2]*G[1, w] - 
   (10*G[0, -w]*G[0, w^2]*G[1, w])/3 + (20*G[0, w^2]^2*G[1, w])/3 - 
   (160*G[0, -w]*G[1, -w]*G[1, w])/3 - (8*G[0, w^2]*G[1, -w]*G[1, w])/3 + 
   64*G[1, -w]^2*G[1, w] + (4*Pi^2*G[1, w^2])/3 - 
   (10*G[0, -w]^2*G[1, w^2])/3 + ((20*I)/3)*Pi*G[0, w]*G[1, w^2] + 
   (24*I)*Pi*G[0, w^2]*G[1, w^2] - (32*G[0, -w]*G[0, w^2]*G[1, w^2])/3 - 
   32*G[0, w]*G[0, w^2]*G[1, w^2] - (62*G[0, w^2]^2*G[1, w^2])/9 + 
   (4*I)*Pi*G[1, r7]*G[1, w^2] - (196*G[0, w^2]*G[1, r7]*G[1, w^2])/9 + 
   (52*G[0, -w]*G[1, -w]*G[1, w^2])/3 + (64*G[0, w^2]*G[1, -w]*G[1, w^2])/3 - 
   (64*G[1, -w]^2*G[1, w^2])/3 + ((80*I)/3)*Pi*G[1, w]*G[1, w^2] + 
   80*G[0, w^2]*G[1, w]*G[1, w^2] - ((176*I)/3)*Pi*G[1, w^2]^2 + 
   16*G[0, -w]*G[1, w^2]^2 + (224*G[0, w]*G[1, w^2]^2)/3 - 
   (280*G[0, w^2]*G[1, w^2]^2)/9 + 32*G[1, r7]*G[1, w^2]^2 - 
   32*G[1, -w]*G[1, w^2]^2 - (448*G[1, w]*G[1, w^2]^2)/3 + 
   (160*G[1, w^2]^3)/3 - (Pi^2*G[r1, w])/18 - (12*I)*Pi*G[-1, w^2]*G[r1, w] - 
   ((2*I)/3)*Pi*G[0, -w]*G[r1, w] + ((20*I)/3)*Pi*G[0, w^2]*G[r1, w] - 
   (20*I)*Pi*G[1, w^2]*G[r1, w] - (Pi^2*G[r2, w])/18 - 
   (12*I)*Pi*G[-1, w^2]*G[r2, w] - ((2*I)/3)*Pi*G[0, -w]*G[r2, w] + 
   ((20*I)/3)*Pi*G[0, w^2]*G[r2, w] - (20*I)*Pi*G[1, w^2]*G[r2, w] - 
   (Pi^2*G[r51, -w])/3 + 4*G[0, -w]^2*G[r51, -w] - 
   8*G[0, -w]*G[1, -w]*G[r51, -w] + (Pi^2*G[r51, w^2])/3 - 
   4*G[0, -w]^2*G[r51, w^2] + 8*G[0, -w]*G[1, -w]*G[r51, w^2] - 
   (Pi^2*G[r52, -w])/3 + 4*G[0, -w]^2*G[r52, -w] - 
   8*G[0, -w]*G[1, -w]*G[r52, -w] + (Pi^2*G[r52, w^2])/3 - 
   4*G[0, -w]^2*G[r52, w^2] + 8*G[0, -w]*G[1, -w]*G[r52, w^2] + 
   (7*Pi^2*G[r61, -w])/18 - (17*G[0, -w]*G[0, w]*G[r61, -w])/3 - 
   (17*G[0, -w]*G[0, w^2]*G[r61, -w])/3 - (7*G[0, w]*G[0, w^2]*G[r61, -w])/
    3 - 6*G[0, w^2]^2*G[r61, -w] + (34*G[0, -w]*G[1, w]*G[r61, -w])/3 + 
   (14*G[0, w^2]*G[1, w]*G[r61, -w])/3 + 4*G[0, w]*G[r61, -w]^2 + 
   4*G[0, w^2]*G[r61, -w]^2 - 8*G[1, w]*G[r61, -w]^2 + 
   (16*Pi^2*G[r61, w^2])/9 - (11*G[0, -w]^2*G[r61, w^2])/3 - 
   ((4*I)/3)*Pi*G[0, w]*G[r61, w^2] + ((22*I)/3)*Pi*G[0, w^2]*G[r61, w^2] - 
   (26*G[0, -w]*G[0, w^2]*G[r61, w^2])/3 - (8*G[0, w]*G[0, w^2]*G[r61, w^2])/
    3 + (167*G[0, w^2]^2*G[r61, w^2])/2 - (26*G[0, w^2]*G[1, r7]*G[r61, w^2])/
    3 + 4*G[0, -w]*G[1, -w]*G[r61, w^2] - (8*G[0, w^2]*G[1, -w]*G[r61, w^2])/
    3 + ((32*I)/3)*Pi*G[1, w]*G[r61, w^2] + 
   (16*G[0, w^2]*G[1, w]*G[r61, w^2])/3 - ((32*I)/3)*Pi*G[1, w^2]*
    G[r61, w^2] + (32*G[0, w]*G[1, w^2]*G[r61, w^2])/3 - 
   (4*G[0, w^2]*G[1, w^2]*G[r61, w^2])/3 + 
   (32*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - (64*G[1, w]*G[1, w^2]*G[r61, w^2])/
    3 - (4*I)*Pi*G[r1, w]*G[r61, w^2] - (4*I)*Pi*G[r2, w]*G[r61, w^2] + 
   (17*G[0, -w]*G[r61, -w]*G[r61, w^2])/3 + 10*G[0, w^2]*G[r61, -w]*
    G[r61, w^2] - 4*G[r61, -w]^2*G[r61, w^2] - ((16*I)/3)*Pi*G[r61, w^2]^2 + 
   4*G[0, -w]*G[r61, w^2]^2 + (4*G[0, w]*G[r61, w^2]^2)/3 - 
   (254*G[0, w^2]*G[r61, w^2]^2)/3 + (16*G[1, r7]*G[r61, w^2]^2)/3 - 
   (8*G[1, w]*G[r61, w^2]^2)/3 - 4*G[r61, -w]*G[r61, w^2]^2 + 
   (80*G[r61, w^2]^3)/3 + (7*Pi^2*G[r62, -w])/18 - 
   (17*G[0, -w]*G[0, w]*G[r62, -w])/3 - (17*G[0, -w]*G[0, w^2]*G[r62, -w])/
    3 - (7*G[0, w]*G[0, w^2]*G[r62, -w])/3 - 6*G[0, w^2]^2*G[r62, -w] + 
   (34*G[0, -w]*G[1, w]*G[r62, -w])/3 + (14*G[0, w^2]*G[1, w]*G[r62, -w])/3 + 
   8*G[0, w]*G[r61, -w]*G[r62, -w] + 8*G[0, w^2]*G[r61, -w]*G[r62, -w] - 
   16*G[1, w]*G[r61, -w]*G[r62, -w] + (17*G[0, -w]*G[r61, w^2]*G[r62, -w])/
    3 + 10*G[0, w^2]*G[r61, w^2]*G[r62, -w] - 8*G[r61, -w]*G[r61, w^2]*
    G[r62, -w] - 4*G[r61, w^2]^2*G[r62, -w] + 4*G[0, w]*G[r62, -w]^2 + 
   4*G[0, w^2]*G[r62, -w]^2 - 8*G[1, w]*G[r62, -w]^2 - 
   4*G[r61, w^2]*G[r62, -w]^2 + (16*Pi^2*G[r62, w^2])/9 - 
   (11*G[0, -w]^2*G[r62, w^2])/3 - ((4*I)/3)*Pi*G[0, w]*G[r62, w^2] + 
   ((22*I)/3)*Pi*G[0, w^2]*G[r62, w^2] - (26*G[0, -w]*G[0, w^2]*G[r62, w^2])/
    3 - (8*G[0, w]*G[0, w^2]*G[r62, w^2])/3 + (167*G[0, w^2]^2*G[r62, w^2])/
    2 - (26*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 
   4*G[0, -w]*G[1, -w]*G[r62, w^2] - (8*G[0, w^2]*G[1, -w]*G[r62, w^2])/3 + 
   ((32*I)/3)*Pi*G[1, w]*G[r62, w^2] + (16*G[0, w^2]*G[1, w]*G[r62, w^2])/3 - 
   ((32*I)/3)*Pi*G[1, w^2]*G[r62, w^2] + (32*G[0, w]*G[1, w^2]*G[r62, w^2])/
    3 - (4*G[0, w^2]*G[1, w^2]*G[r62, w^2])/3 + 
   (32*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - (64*G[1, w]*G[1, w^2]*G[r62, w^2])/
    3 - (4*I)*Pi*G[r1, w]*G[r62, w^2] - (4*I)*Pi*G[r2, w]*G[r62, w^2] + 
   (17*G[0, -w]*G[r61, -w]*G[r62, w^2])/3 + 10*G[0, w^2]*G[r61, -w]*
    G[r62, w^2] - 4*G[r61, -w]^2*G[r62, w^2] - ((32*I)/3)*Pi*G[r61, w^2]*
    G[r62, w^2] + 8*G[0, -w]*G[r61, w^2]*G[r62, w^2] + 
   (8*G[0, w]*G[r61, w^2]*G[r62, w^2])/3 - 
   (508*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
   (32*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 
   (16*G[1, w]*G[r61, w^2]*G[r62, w^2])/3 - 8*G[r61, -w]*G[r61, w^2]*
    G[r62, w^2] + 80*G[r61, w^2]^2*G[r62, w^2] + 
   (17*G[0, -w]*G[r62, -w]*G[r62, w^2])/3 + 10*G[0, w^2]*G[r62, -w]*
    G[r62, w^2] - 8*G[r61, -w]*G[r62, -w]*G[r62, w^2] - 
   8*G[r61, w^2]*G[r62, -w]*G[r62, w^2] - 4*G[r62, -w]^2*G[r62, w^2] - 
   ((16*I)/3)*Pi*G[r62, w^2]^2 + 4*G[0, -w]*G[r62, w^2]^2 + 
   (4*G[0, w]*G[r62, w^2]^2)/3 - (254*G[0, w^2]*G[r62, w^2]^2)/3 + 
   (16*G[1, r7]*G[r62, w^2]^2)/3 - (8*G[1, w]*G[r62, w^2]^2)/3 - 
   4*G[r61, -w]*G[r62, w^2]^2 + 80*G[r61, w^2]*G[r62, w^2]^2 - 
   4*G[r62, -w]*G[r62, w^2]^2 + (80*G[r62, w^2]^3)/3 - 
   (23*Pi^2*G[w^(-2), -w])/18 - 2*G[0, -w]^2*G[w^(-2), -w] - 
   ((2*I)/3)*Pi*G[0, w]*G[w^(-2), -w] - (5*G[0, -w]*G[0, w]*G[w^(-2), -w])/
    3 + (2*G[0, -w]*G[0, w^2]*G[w^(-2), -w])/3 - 
   (G[0, w]*G[0, w^2]*G[w^(-2), -w])/3 + 8*G[0, -w]*G[1, -w]*G[w^(-2), -w] + 
   4*G[0, w]*G[1, -w]*G[w^(-2), -w] - (2*G[0, w^2]*G[1, -w]*G[w^(-2), -w])/
    3 - 8*G[1, -w]^2*G[w^(-2), -w] + (10*G[0, -w]*G[1, w]*G[w^(-2), -w])/3 - 
   8*G[1, -w]*G[1, w]*G[w^(-2), -w] + ((2*I)/3)*Pi*G[r1, w]*G[w^(-2), -w] + 
   ((2*I)/3)*Pi*G[r2, w]*G[w^(-2), -w] - (G[0, w]*G[r61, -w]*G[w^(-2), -w])/
    3 - (G[0, w^2]*G[r61, -w]*G[w^(-2), -w])/3 + 
   (2*G[1, w]*G[r61, -w]*G[w^(-2), -w])/3 - 
   (G[0, -w]*G[r61, w^2]*G[w^(-2), -w])/3 + 
   (G[r61, -w]*G[r61, w^2]*G[w^(-2), -w])/3 - 
   (G[0, w]*G[r62, -w]*G[w^(-2), -w])/3 - 
   (G[0, w^2]*G[r62, -w]*G[w^(-2), -w])/3 + 
   (2*G[1, w]*G[r62, -w]*G[w^(-2), -w])/3 + 
   (G[r61, w^2]*G[r62, -w]*G[w^(-2), -w])/3 - 
   (G[0, -w]*G[r62, w^2]*G[w^(-2), -w])/3 + 
   (G[r61, -w]*G[r62, w^2]*G[w^(-2), -w])/3 + 
   (G[r62, -w]*G[r62, w^2]*G[w^(-2), -w])/3 + (7*Pi^2*G[w^(-2), w^2])/36 + 
   (107*G[0, -w]^2*G[w^(-2), w^2])/18 - ((28*I)/3)*Pi*G[0, w]*
    G[w^(-2), w^2] - (4*G[0, -w]*G[0, w]*G[w^(-2), w^2])/3 - 
   ((47*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^2] + 
   (29*G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/6 + 
   (20*G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 - (40*G[0, w^2]^2*G[w^(-2), w^2])/
    9 - (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] + 
   (131*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/9 - 
   (139*G[0, -w]*G[1, -w]*G[w^(-2), w^2])/9 - 
   (35*G[0, w^2]*G[1, -w]*G[w^(-2), w^2])/3 + (64*G[1, -w]^2*G[w^(-2), w^2])/
    9 - (4*I)*Pi*G[1, w]*G[w^(-2), w^2] + (8*G[0, -w]*G[1, w]*G[w^(-2), w^2])/
    3 - (86*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/3 + 
   ((80*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] - 
   (28*G[0, -w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (86*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   (46*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/9 - 
   (142*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/9 + 
   (56*G[1, -w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   (172*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (196*G[1, w^2]^2*G[w^(-2), w^2])/9 + ((34*I)/3)*Pi*G[r1, w]*
    G[w^(-2), w^2] + ((34*I)/3)*Pi*G[r2, w]*G[w^(-2), w^2] + 
   (4*G[0, w]*G[r61, -w]*G[w^(-2), w^2])/3 + G[0, w^2]*G[r61, -w]*
    G[w^(-2), w^2] - (8*G[1, w]*G[r61, -w]*G[w^(-2), w^2])/3 + 
   ((14*I)/3)*Pi*G[r61, w^2]*G[w^(-2), w^2] + 2*G[0, -w]*G[r61, w^2]*
    G[w^(-2), w^2] - (7*G[0, w]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
   (16*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
   (23*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] + (14*G[1, w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
   14*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - G[r61, -w]*G[r61, w^2]*
    G[w^(-2), w^2] + (17*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
   (4*G[0, w]*G[r62, -w]*G[w^(-2), w^2])/3 + G[0, w^2]*G[r62, -w]*
    G[w^(-2), w^2] - (8*G[1, w]*G[r62, -w]*G[w^(-2), w^2])/3 - 
   G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] + ((14*I)/3)*Pi*G[r62, w^2]*
    G[w^(-2), w^2] + 2*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
   (7*G[0, w]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   (16*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   (23*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + (14*G[1, w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   14*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - G[r61, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + (34*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] + (17*G[r62, w^2]^2*G[w^(-2), w^2])/
    3 - ((4*I)/3)*Pi*G[w^(-2), w^2]^2 + (7*G[0, -w]*G[w^(-2), w^2]^2)/12 + 
   (4*G[0, w]*G[w^(-2), w^2]^2)/3 + (71*G[0, w^2]*G[w^(-2), w^2]^2)/12 + 
   (3*G[1, r7]*G[w^(-2), w^2]^2)/4 - (7*G[1, -w]*G[w^(-2), w^2]^2)/6 - 
   (8*G[1, w]*G[w^(-2), w^2]^2)/3 + (7*G[1, w^2]*G[w^(-2), w^2]^2)/6 - 
   (13*G[r61, w^2]*G[w^(-2), w^2]^2)/2 - (13*G[r62, w^2]*G[w^(-2), w^2]^2)/
    2 - (Pi^2*G[-w^(-1), -w])/18 - (28*G[0, -w]^2*G[-w^(-1), -w])/3 + 
   (4*G[0, -w]*G[0, w]*G[-w^(-1), -w])/3 + 4*G[0, -w]*G[0, w^2]*
    G[-w^(-1), -w] + (G[0, w]*G[0, w^2]*G[-w^(-1), -w])/3 + 
   20*G[0, -w]*G[1, -w]*G[-w^(-1), -w] + (4*G[0, w]*G[1, -w]*G[-w^(-1), -w])/
    3 - 4*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] - (8*G[1, -w]^2*G[-w^(-1), -w])/
    3 - (8*G[0, -w]*G[1, w]*G[-w^(-1), -w])/3 - 
   (8*G[1, -w]*G[1, w]*G[-w^(-1), -w])/3 - 2*G[0, -w]*G[1, w^2]*
    G[-w^(-1), -w] + 4*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - 
   4*G[0, -w]*G[r51, -w]*G[-w^(-1), -w] + 8*G[1, -w]*G[r51, -w]*
    G[-w^(-1), -w] + 4*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w] - 
   8*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w] - 4*G[0, -w]*G[r52, -w]*
    G[-w^(-1), -w] + 8*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] + 
   4*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w] - 8*G[1, -w]*G[r52, w^2]*
    G[-w^(-1), -w] - 2*G[0, w]*G[r61, -w]*G[-w^(-1), -w] - 
   2*G[0, w^2]*G[r61, -w]*G[-w^(-1), -w] + 4*G[1, w]*G[r61, -w]*
    G[-w^(-1), -w] - 4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] + 
   2*G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w] - 2*G[0, w]*G[r62, -w]*
    G[-w^(-1), -w] - 2*G[0, w^2]*G[r62, -w]*G[-w^(-1), -w] + 
   4*G[1, w]*G[r62, -w]*G[-w^(-1), -w] + 2*G[r61, w^2]*G[r62, -w]*
    G[-w^(-1), -w] - 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] + 
   2*G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w] + 2*G[r62, -w]*G[r62, w^2]*
    G[-w^(-1), -w] - (25*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/6 + 
   (25*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/3 + 
   (19*G[0, -w]*G[-w^(-1), -w]^2)/3 - (38*G[1, -w]*G[-w^(-1), -w]^2)/3 + 
   (35*Pi^2*G[-w^(-1), w^2])/36 + 12*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2] + 
   (101*G[0, -w]^2*G[-w^(-1), w^2])/18 + (2*I)*Pi*G[0, w]*G[-w^(-1), w^2] - 
   (G[0, -w]*G[0, w]*G[-w^(-1), w^2])/3 - (17*I)*Pi*G[0, w^2]*
    G[-w^(-1), w^2] + (9*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (50*G[0, w]*G[0, w^2]*G[-w^(-1), w^2])/3 - 
   (133*G[0, w^2]^2*G[-w^(-1), w^2])/9 + (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2] + 
   (47*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/9 - 24*G[-1, w^2]*G[1, -w]*
    G[-w^(-1), w^2] - (145*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/9 - 
   (4*G[0, w]*G[1, -w]*G[-w^(-1), w^2])/3 - 11*G[0, w^2]*G[1, -w]*
    G[-w^(-1), w^2] + (88*G[1, -w]^2*G[-w^(-1), w^2])/9 - 
   (4*I)*Pi*G[1, w]*G[-w^(-1), w^2] + (2*G[0, -w]*G[1, w]*G[-w^(-1), w^2])/
    3 - 30*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] + 
   (8*G[1, -w]*G[1, w]*G[-w^(-1), w^2])/3 + ((56*I)/3)*Pi*G[1, w^2]*
    G[-w^(-1), w^2] + 12*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
   (50*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   (370*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/9 - 
   (46*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/9 - 24*G[1, -w]*G[1, w^2]*
    G[-w^(-1), w^2] + (100*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   (244*G[1, w^2]^2*G[-w^(-1), w^2])/9 + G[0, w]*G[r61, -w]*G[-w^(-1), w^2] + 
   G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] - 2*G[1, w]*G[r61, -w]*
    G[-w^(-1), w^2] + (4*I)*Pi*G[r61, w^2]*G[-w^(-1), w^2] - 
   (4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 3*G[0, w]*G[r61, w^2]*
    G[-w^(-1), w^2] + (25*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   (G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   (14*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   6*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
   (38*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
   G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2] - G[r61, w^2]^2*G[-w^(-1), w^2] + 
   G[0, w]*G[r62, -w]*G[-w^(-1), w^2] + G[0, w^2]*G[r62, -w]*
    G[-w^(-1), w^2] - 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] - 
   G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] + (4*I)*Pi*G[r62, w^2]*
    G[-w^(-1), w^2] - (4*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
   3*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] + 
   (25*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   (G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   (14*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   6*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
   (38*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
   G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 2*G[r61, w^2]*G[r62, w^2]*
    G[-w^(-1), w^2] - G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 
   G[r62, w^2]^2*G[-w^(-1), w^2] - (2*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/
    3 + (4*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
   (I/3)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 11*G[0, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - (G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
   (G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/6 - 
   (G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 22*G[1, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + (2*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
   (G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
   (5*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/2 + 
   5*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
   ((5*I)/3)*Pi*G[-w^(-1), w^2]^2 - (G[0, -w]*G[-w^(-1), w^2]^2)/4 - 
   (5*G[0, w]*G[-w^(-1), w^2]^2)/3 + (5*G[0, w^2]*G[-w^(-1), w^2]^2)/12 - 
   (5*G[1, r7]*G[-w^(-1), w^2]^2)/4 + (G[1, -w]*G[-w^(-1), w^2]^2)/2 + 
   (10*G[1, w]*G[-w^(-1), w^2]^2)/3 - (5*G[1, w^2]*G[-w^(-1), w^2]^2)/6 - 
   (9*Pi^2*G[-w, w^2])/4 - 12*G[-1, w^2]*G[0, -w]*G[-w, w^2] + 
   (461*G[0, -w]^2*G[-w, w^2])/18 - ((40*I)/3)*Pi*G[0, w]*G[-w, w^2] - 
   (G[0, -w]*G[0, w]*G[-w, w^2])/3 - (17*I)*Pi*G[0, w^2]*G[-w, w^2] + 
   (17*G[0, -w]*G[0, w^2]*G[-w, w^2])/2 + (16*G[0, w]*G[0, w^2]*G[-w, w^2])/
    3 - (133*G[0, w^2]^2*G[-w, w^2])/9 + (I/2)*Pi*G[1, r7]*G[-w, w^2] + 
   (47*G[0, w^2]*G[1, r7]*G[-w, w^2])/9 + 24*G[-1, w^2]*G[1, -w]*G[-w, w^2] - 
   (793*G[0, -w]*G[1, -w]*G[-w, w^2])/9 - (4*G[0, w]*G[1, -w]*G[-w, w^2])/3 - 
   19*G[0, w^2]*G[1, -w]*G[-w, w^2] + (664*G[1, -w]^2*G[-w, w^2])/9 - 
   (4*I)*Pi*G[1, w]*G[-w, w^2] + (2*G[0, -w]*G[1, w]*G[-w, w^2])/3 - 
   30*G[0, w^2]*G[1, w]*G[-w, w^2] + (8*G[1, -w]*G[1, w]*G[-w, w^2])/3 + 
   ((56*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - 4*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
   (50*G[0, w]*G[1, w^2]*G[-w, w^2])/3 + (370*G[0, w^2]*G[1, w^2]*G[-w, w^2])/
    9 - (46*G[1, r7]*G[1, w^2]*G[-w, w^2])/9 + 8*G[1, -w]*G[1, w^2]*
    G[-w, w^2] + (100*G[1, w]*G[1, w^2]*G[-w, w^2])/3 - 
   (244*G[1, w^2]^2*G[-w, w^2])/9 + ((46*I)/3)*Pi*G[r1, w]*G[-w, w^2] + 
   ((46*I)/3)*Pi*G[r2, w]*G[-w, w^2] + G[0, w]*G[r61, -w]*G[-w, w^2] + 
   G[0, w^2]*G[r61, -w]*G[-w, w^2] - 2*G[1, w]*G[r61, -w]*G[-w, w^2] + 
   (4*I)*Pi*G[r61, w^2]*G[-w, w^2] - (4*G[0, -w]*G[r61, w^2]*G[-w, w^2])/3 - 
   3*G[0, w]*G[r61, w^2]*G[-w, w^2] + (25*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/
    3 + (G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 + 
   (14*G[1, -w]*G[r61, w^2]*G[-w, w^2])/3 + 6*G[1, w]*G[r61, w^2]*
    G[-w, w^2] - (38*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 - 
   G[r61, -w]*G[r61, w^2]*G[-w, w^2] - G[r61, w^2]^2*G[-w, w^2] + 
   G[0, w]*G[r62, -w]*G[-w, w^2] + G[0, w^2]*G[r62, -w]*G[-w, w^2] - 
   2*G[1, w]*G[r62, -w]*G[-w, w^2] - G[r61, w^2]*G[r62, -w]*G[-w, w^2] + 
   (4*I)*Pi*G[r62, w^2]*G[-w, w^2] - (4*G[0, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
   3*G[0, w]*G[r62, w^2]*G[-w, w^2] + (25*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/
    3 + (G[1, r7]*G[r62, w^2]*G[-w, w^2])/3 + 
   (14*G[1, -w]*G[r62, w^2]*G[-w, w^2])/3 + 6*G[1, w]*G[r62, w^2]*
    G[-w, w^2] - (38*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
   G[r61, -w]*G[r62, w^2]*G[-w, w^2] - 2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 
   G[r62, -w]*G[r62, w^2]*G[-w, w^2] - G[r62, w^2]^2*G[-w, w^2] + 
   (I/3)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 
   (13*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   (G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   (G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/6 - 
   (G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/2 - 
   (26*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
   (2*G[1, w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
   (G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   (43*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2])/6 + 
   (43*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2])/3 + ((10*I)/3)*Pi*G[-w^(-1), w^2]*
    G[-w, w^2] - (115*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/6 - 
   (10*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
   (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/6 - 
   (5*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/2 + 
   (115*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
   (20*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
   (5*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + ((5*I)/3)*Pi*G[-w, w^2]^2 + 
   (15*G[0, -w]*G[-w, w^2]^2)/4 - (5*G[0, w]*G[-w, w^2]^2)/3 + 
   (5*G[0, w^2]*G[-w, w^2]^2)/12 - (5*G[1, r7]*G[-w, w^2]^2)/4 - 
   (15*G[1, -w]*G[-w, w^2]^2)/2 + (10*G[1, w]*G[-w, w^2]^2)/3 - 
   (5*G[1, w^2]*G[-w, w^2]^2)/6 - (7*Pi^2*G[w^2, -w])/6 - 
   2*G[0, -w]^2*G[w^2, -w] - (5*G[0, -w]*G[0, w]*G[w^2, -w])/3 + 
   (2*G[0, -w]*G[0, w^2]*G[w^2, -w])/3 + (G[0, w]*G[0, w^2]*G[w^2, -w])/3 + 
   8*G[0, -w]*G[1, -w]*G[w^2, -w] + 4*G[0, w]*G[1, -w]*G[w^2, -w] - 
   (2*G[0, w^2]*G[1, -w]*G[w^2, -w])/3 - 8*G[1, -w]^2*G[w^2, -w] + 
   (10*G[0, -w]*G[1, w]*G[w^2, -w])/3 - 8*G[1, -w]*G[1, w]*G[w^2, -w] - 
   (G[0, w]*G[r61, -w]*G[w^2, -w])/3 - (G[0, w^2]*G[r61, -w]*G[w^2, -w])/3 + 
   (2*G[1, w]*G[r61, -w]*G[w^2, -w])/3 - (G[0, -w]*G[r61, w^2]*G[w^2, -w])/
    3 + (G[r61, -w]*G[r61, w^2]*G[w^2, -w])/3 - 
   (G[0, w]*G[r62, -w]*G[w^2, -w])/3 - (G[0, w^2]*G[r62, -w]*G[w^2, -w])/3 + 
   (2*G[1, w]*G[r62, -w]*G[w^2, -w])/3 + (G[r61, w^2]*G[r62, -w]*G[w^2, -w])/
    3 - (G[0, -w]*G[r62, w^2]*G[w^2, -w])/3 + 
   (G[r61, -w]*G[r62, w^2]*G[w^2, -w])/3 + 
   (G[r62, -w]*G[r62, w^2]*G[w^2, -w])/3 - (2*G[0, -w]*G[-w, w^2]*G[w^2, -w])/
    3 + (4*G[1, -w]*G[-w, w^2]*G[w^2, -w])/3 - 12*G[0, w^2]*G[-1, 0, w] - 
   12*G[0, w]*G[-1, 0, w^2] - 12*G[0, -w]*G[-1, -w^(-1), w^2] + 
   24*G[1, -w]*G[-1, -w^(-1), w^2] + 12*G[0, -w]*G[-1, -w, w^2] - 
   24*G[1, -w]*G[-1, -w, w^2] - 27*G[0, -w]*G[0, 0, -w] + 
   (11*G[0, w]*G[0, 0, -w])/3 + (32*G[0, w^2]*G[0, 0, -w])/9 + 
   (74*G[1, -w]*G[0, 0, -w])/3 - (22*G[1, w]*G[0, 0, -w])/3 + 
   (10*G[1, w^2]*G[0, 0, -w])/3 - 4*G[r51, -w]*G[0, 0, -w] + 
   4*G[r51, w^2]*G[0, 0, -w] - 4*G[r52, -w]*G[0, 0, -w] + 
   4*G[r52, w^2]*G[0, 0, -w] + 4*G[r61, -w]*G[0, 0, -w] + 
   (22*G[r61, w^2]*G[0, 0, -w])/3 + 4*G[r62, -w]*G[0, 0, -w] + 
   (22*G[r62, w^2]*G[0, 0, -w])/3 + (5*G[w^(-2), -w]*G[0, 0, -w])/3 - 
   (83*G[w^(-2), w^2]*G[0, 0, -w])/18 + 13*G[-w^(-1), -w]*G[0, 0, -w] - 
   (71*G[-w^(-1), w^2]*G[0, 0, -w])/18 - (431*G[-w, w^2]*G[0, 0, -w])/18 + 
   (5*G[w^2, -w]*G[0, 0, -w])/3 - ((8*I)/3)*Pi*G[0, 0, w] - 
   36*G[-1, w^2]*G[0, 0, w] - (8*G[0, -w]*G[0, 0, w])/3 + 
   (5*G[0, w^2]*G[0, 0, w])/3 - (32*G[1, w^2]*G[0, 0, w])/3 + 
   4*G[r61, -w]*G[0, 0, w] + (4*G[r61, w^2]*G[0, 0, w])/3 + 
   4*G[r62, -w]*G[0, 0, w] + (4*G[r62, w^2]*G[0, 0, w])/3 - 
   (G[w^(-2), -w]*G[0, 0, w])/3 + (245*G[w^(-2), w^2]*G[0, 0, w])/6 - 
   G[-w^(-1), -w]*G[0, 0, w] - (13*G[-w^(-1), w^2]*G[0, 0, w])/2 + 
   (47*G[-w, w^2]*G[0, 0, w])/2 - (7*G[w^2, -w]*G[0, 0, w])/3 - 
   ((20*I)/3)*Pi*G[0, 0, w^2] + (98*G[0, -w]*G[0, 0, w^2])/9 + 
   (5*G[0, w]*G[0, 0, w^2])/3 + (368*G[0, w^2]*G[0, 0, w^2])/9 + 
   (G[1, r7]*G[0, 0, w^2])/9 - (250*G[1, -w]*G[0, 0, w^2])/9 - 
   (10*G[1, w]*G[0, 0, w^2])/3 + (142*G[1, w^2]*G[0, 0, w^2])/9 + 
   (11*G[r61, -w]*G[0, 0, w^2])/3 - (101*G[r61, w^2]*G[0, 0, w^2])/2 + 
   (11*G[r62, -w]*G[0, 0, w^2])/3 - (101*G[r62, w^2]*G[0, 0, w^2])/2 - 
   (G[w^(-2), -w]*G[0, 0, w^2])/3 - (59*G[w^(-2), w^2]*G[0, 0, w^2])/9 - 
   (G[-w^(-1), -w]*G[0, 0, w^2])/3 + (113*G[-w^(-1), w^2]*G[0, 0, w^2])/18 + 
   (41*G[-w, w^2]*G[0, 0, w^2])/18 - (G[w^2, -w]*G[0, 0, w^2])/3 - 
   ((11*I)/3)*Pi*G[0, 1, r7] - (11*G[0, w^2]*G[0, 1, r7])/3 + 
   4*G[r61, w^2]*G[0, 1, r7] + 4*G[r62, w^2]*G[0, 1, r7] - 
   (G[w^(-2), w^2]*G[0, 1, r7])/6 - (G[-w^(-1), w^2]*G[0, 1, r7])/6 - 
   (G[-w, w^2]*G[0, 1, r7])/6 + (190*G[0, -w]*G[0, 1, -w])/3 - 
   (32*G[0, w]*G[0, 1, -w])/3 - (202*G[0, w^2]*G[0, 1, -w])/9 - 
   (224*G[1, -w]*G[0, 1, -w])/3 + (64*G[1, w]*G[0, 1, -w])/3 - 
   (20*G[1, w^2]*G[0, 1, -w])/3 + 8*G[r51, -w]*G[0, 1, -w] - 
   8*G[r51, w^2]*G[0, 1, -w] + 8*G[r52, -w]*G[0, 1, -w] - 
   8*G[r52, w^2]*G[0, 1, -w] - 4*G[r61, w^2]*G[0, 1, -w] - 
   4*G[r62, w^2]*G[0, 1, -w] - 4*G[w^(-2), -w]*G[0, 1, -w] + 
   (107*G[w^(-2), w^2]*G[0, 1, -w])/9 - 30*G[-w^(-1), -w]*G[0, 1, -w] + 
   (89*G[-w^(-1), w^2]*G[0, 1, -w])/9 + (449*G[-w, w^2]*G[0, 1, -w])/9 - 
   4*G[w^2, -w]*G[0, 1, -w] + (16*I)*Pi*G[0, 1, w] + 
   24*G[-1, w^2]*G[0, 1, w] + (14*G[0, -w]*G[0, 1, w])/3 + 
   (52*G[0, w^2]*G[0, 1, w])/3 - (32*G[1, w^2]*G[0, 1, w])/3 - 
   8*G[r61, -w]*G[0, 1, w] - (8*G[r61, w^2]*G[0, 1, w])/3 - 
   8*G[r62, -w]*G[0, 1, w] - (8*G[r62, w^2]*G[0, 1, w])/3 + 
   (10*G[w^(-2), -w]*G[0, 1, w])/3 - (61*G[w^(-2), w^2]*G[0, 1, w])/3 + 
   3*G[-w^(-1), w^2]*G[0, 1, w] - (83*G[-w, w^2]*G[0, 1, w])/3 + 
   (14*G[w^2, -w]*G[0, 1, w])/3 - (28*I)*Pi*G[0, 1, w^2] - 
   (100*G[0, -w]*G[0, 1, w^2])/9 + (104*G[0, w]*G[0, 1, w^2])/3 + 
   (2*G[0, w^2]*G[0, 1, w^2])/9 + (184*G[1, r7]*G[0, 1, w^2])/9 + 
   (176*G[1, -w]*G[0, 1, w^2])/9 - (208*G[1, w]*G[0, 1, w^2])/3 + 
   (16*G[1, w^2]*G[0, 1, w^2])/9 + (2*G[w^(-2), -w]*G[0, 1, w^2])/3 + 
   (85*G[w^(-2), w^2]*G[0, 1, w^2])/9 + (2*G[-w^(-1), -w]*G[0, 1, w^2])/3 - 
   (59*G[-w^(-1), w^2]*G[0, 1, w^2])/9 + (13*G[-w, w^2]*G[0, 1, w^2])/9 + 
   (2*G[w^2, -w]*G[0, 1, w^2])/3 - ((16*I)/3)*Pi*G[0, r1, w] - 
   ((16*I)/3)*Pi*G[0, r2, w] + (5*G[0, -w]*G[0, r61, -w])/3 + 
   (5*G[0, w]*G[0, r61, -w])/3 + 8*G[0, w^2]*G[0, r61, -w] - 
   (10*G[1, w]*G[0, r61, -w])/3 - 4*G[r61, -w]*G[0, r61, -w] - 
   (17*G[r61, w^2]*G[0, r61, -w])/3 - 4*G[r62, -w]*G[0, r61, -w] - 
   (17*G[r62, w^2]*G[0, r61, -w])/3 + (G[w^(-2), -w]*G[0, r61, -w])/3 - 
   (4*G[w^(-2), w^2]*G[0, r61, -w])/3 + 2*G[-w^(-1), -w]*G[0, r61, -w] - 
   G[-w^(-1), w^2]*G[0, r61, -w] - G[-w, w^2]*G[0, r61, -w] + 
   (G[w^2, -w]*G[0, r61, -w])/3 - ((16*I)/3)*Pi*G[0, r61, w^2] + 
   (11*G[0, -w]*G[0, r61, w^2])/3 + 7*G[0, w]*G[0, r61, w^2] - 
   (113*G[0, w^2]*G[0, r61, w^2])/2 + (16*G[1, r7]*G[0, r61, w^2])/3 - 
   14*G[1, w]*G[0, r61, w^2] + 4*G[1, w^2]*G[0, r61, w^2] - 
   (11*G[r61, -w]*G[0, r61, w^2])/3 + (167*G[r61, w^2]*G[0, r61, w^2])/3 - 
   (11*G[r62, -w]*G[0, r61, w^2])/3 + (167*G[r62, w^2]*G[0, r61, w^2])/3 + 
   (11*G[w^(-2), w^2]*G[0, r61, w^2])/6 - 3*G[-w^(-1), w^2]*G[0, r61, w^2] - 
   3*G[-w, w^2]*G[0, r61, w^2] + (5*G[0, -w]*G[0, r62, -w])/3 + 
   (5*G[0, w]*G[0, r62, -w])/3 + 8*G[0, w^2]*G[0, r62, -w] - 
   (10*G[1, w]*G[0, r62, -w])/3 - 4*G[r61, -w]*G[0, r62, -w] - 
   (17*G[r61, w^2]*G[0, r62, -w])/3 - 4*G[r62, -w]*G[0, r62, -w] - 
   (17*G[r62, w^2]*G[0, r62, -w])/3 + (G[w^(-2), -w]*G[0, r62, -w])/3 - 
   (4*G[w^(-2), w^2]*G[0, r62, -w])/3 + 2*G[-w^(-1), -w]*G[0, r62, -w] - 
   G[-w^(-1), w^2]*G[0, r62, -w] - G[-w, w^2]*G[0, r62, -w] + 
   (G[w^2, -w]*G[0, r62, -w])/3 - ((16*I)/3)*Pi*G[0, r62, w^2] + 
   (11*G[0, -w]*G[0, r62, w^2])/3 + 7*G[0, w]*G[0, r62, w^2] - 
   (113*G[0, w^2]*G[0, r62, w^2])/2 + (16*G[1, r7]*G[0, r62, w^2])/3 - 
   14*G[1, w]*G[0, r62, w^2] + 4*G[1, w^2]*G[0, r62, w^2] - 
   (11*G[r61, -w]*G[0, r62, w^2])/3 + (167*G[r61, w^2]*G[0, r62, w^2])/3 - 
   (11*G[r62, -w]*G[0, r62, w^2])/3 + (167*G[r62, w^2]*G[0, r62, w^2])/3 + 
   (11*G[w^(-2), w^2]*G[0, r62, w^2])/6 - 3*G[-w^(-1), w^2]*G[0, r62, w^2] - 
   3*G[-w, w^2]*G[0, r62, w^2] - (G[0, w^2]*G[0, w^(-2), -w])/3 + 
   (G[r61, w^2]*G[0, w^(-2), -w])/3 + (G[r62, w^2]*G[0, w^(-2), -w])/3 + 
   ((40*I)/3)*Pi*G[0, w^(-2), w^2] - (17*G[0, -w]*G[0, w^(-2), w^2])/6 - 
   (40*G[0, w]*G[0, w^(-2), w^2])/3 + 8*G[0, w^2]*G[0, w^(-2), w^2] - 
   (21*G[1, r7]*G[0, w^(-2), w^2])/2 + (17*G[1, -w]*G[0, w^(-2), w^2])/3 + 
   (80*G[1, w]*G[0, w^(-2), w^2])/3 - (17*G[1, w^2]*G[0, w^(-2), w^2])/3 - 
   (31*G[r61, w^2]*G[0, w^(-2), w^2])/6 - (31*G[r62, w^2]*G[0, w^(-2), w^2])/
    6 - (19*G[0, -w]*G[0, -w^(-1), -w])/3 + (38*G[1, -w]*G[0, -w^(-1), -w])/
    3 + ((38*I)/3)*Pi*G[0, -w^(-1), w^2] - (37*G[0, -w]*G[0, -w^(-1), w^2])/
    6 - (38*G[0, w]*G[0, -w^(-1), w^2])/3 + (15*G[0, w^2]*G[0, -w^(-1), w^2])/
    2 - (31*G[1, r7]*G[0, -w^(-1), w^2])/6 + (37*G[1, -w]*G[0, -w^(-1), w^2])/
    3 + (76*G[1, w]*G[0, -w^(-1), w^2])/3 - 15*G[1, w^2]*G[0, -w^(-1), w^2] - 
   (46*G[0, -w]*G[0, -w, -w])/3 + G[0, w]*G[0, -w, -w] + 
   (11*G[0, w^2]*G[0, -w, -w])/3 + 26*G[1, -w]*G[0, -w, -w] - 
   (8*G[1, w]*G[0, -w, -w])/3 - 2*G[1, w^2]*G[0, -w, -w] - 
   4*G[r51, -w]*G[0, -w, -w] + 4*G[r51, w^2]*G[0, -w, -w] - 
   4*G[r52, -w]*G[0, -w, -w] + 4*G[r52, w^2]*G[0, -w, -w] - 
   (25*G[w^(-2), w^2]*G[0, -w, -w])/6 + (19*G[-w^(-1), -w]*G[0, -w, -w])/3 - 
   (5*G[-w^(-1), w^2]*G[0, -w, -w])/2 - (13*G[-w, w^2]*G[0, -w, -w])/2 + 
   ((38*I)/3)*Pi*G[0, -w, w^2] - (37*G[0, -w]*G[0, -w, w^2])/6 - 
   (38*G[0, w]*G[0, -w, w^2])/3 + (15*G[0, w^2]*G[0, -w, w^2])/2 - 
   (31*G[1, r7]*G[0, -w, w^2])/6 + (37*G[1, -w]*G[0, -w, w^2])/3 + 
   (76*G[1, w]*G[0, -w, w^2])/3 - 15*G[1, w^2]*G[0, -w, w^2] - 
   (G[0, w^2]*G[0, w^2, -w])/3 + (G[r61, w^2]*G[0, w^2, -w])/3 + 
   (G[r62, w^2]*G[0, w^2, -w])/3 + (11*I)*Pi*G[0, w^2, w^2] - 
   (50*G[0, -w]*G[0, w^2, w^2])/9 - 18*G[0, w]*G[0, w^2, w^2] + 
   (91*G[0, w^2]*G[0, w^2, w^2])/18 - (58*G[1, r7]*G[0, w^2, w^2])/9 + 
   (106*G[1, -w]*G[0, w^2, w^2])/9 + (82*G[1, w]*G[0, w^2, w^2])/3 - 
   (118*G[1, w^2]*G[0, w^2, w^2])/9 - (G[r61, -w]*G[0, w^2, w^2])/3 - 
   5*G[r61, w^2]*G[0, w^2, w^2] - (G[r62, -w]*G[0, w^2, w^2])/3 - 
   5*G[r62, w^2]*G[0, w^2, w^2] + (13*G[w^(-2), w^2]*G[0, w^2, w^2])/2 + 
   (2*I)*Pi*G[-I, 0, r1] - (2*I)*Pi*G[-I, 0, w] - (2*I)*Pi*G[-I, r1, r1] + 
   (2*I)*Pi*G[-I, r1, w] - (2*I)*Pi*G[-I, r2, r1] + (2*I)*Pi*G[-I, r2, w] + 
   (2*I)*Pi*G[I, 0, r1] - (2*I)*Pi*G[I, 0, w] - (2*I)*Pi*G[I, r1, r1] + 
   (2*I)*Pi*G[I, r1, w] - (2*I)*Pi*G[I, r2, r1] + (2*I)*Pi*G[I, r2, w] + 
   (112*G[0, -w]*G[1, 0, -w])/3 - 16*G[0, w]*G[1, 0, -w] - 
   (172*G[0, w^2]*G[1, 0, -w])/9 - 32*G[1, -w]*G[1, 0, -w] + 
   32*G[1, w]*G[1, 0, -w] - (32*G[1, w^2]*G[1, 0, -w])/3 - 
   4*G[w^(-2), -w]*G[1, 0, -w] + (32*G[w^(-2), w^2]*G[1, 0, -w])/9 - 
   (52*G[-w^(-1), -w]*G[1, 0, -w])/3 + (44*G[-w^(-1), w^2]*G[1, 0, -w])/9 + 
   (332*G[-w, w^2]*G[1, 0, -w])/9 - 4*G[w^2, -w]*G[1, 0, -w] + 
   ((28*I)/3)*Pi*G[1, 0, w] + (10*G[0, -w]*G[1, 0, w])/3 + 
   (80*G[0, w^2]*G[1, 0, w])/3 - (152*G[1, w^2]*G[1, 0, w])/3 - 
   8*G[r61, -w]*G[1, 0, w] - (32*G[r61, w^2]*G[1, 0, w])/3 - 
   8*G[r62, -w]*G[1, 0, w] - (32*G[r62, w^2]*G[1, 0, w])/3 + 
   (14*G[w^(-2), -w]*G[1, 0, w])/3 + (7*G[w^(-2), w^2]*G[1, 0, w])/3 + 
   3*G[-w^(-1), w^2]*G[1, 0, w] + 3*G[-w, w^2]*G[1, 0, w] + 
   (14*G[w^2, -w]*G[1, 0, w])/3 + (4*I)*Pi*G[1, 0, w^2] + 
   (14*G[0, -w]*G[1, 0, w^2])/3 - 4*G[0, w]*G[1, 0, w^2] + 
   (28*G[0, w^2]*G[1, 0, w^2])/9 + (4*G[1, r7]*G[1, 0, w^2])/3 - 
   (28*G[1, -w]*G[1, 0, w^2])/3 - 8*G[1, w]*G[1, 0, w^2] + 
   4*G[r61, w^2]*G[1, 0, w^2] + 4*G[r62, w^2]*G[1, 0, w^2] + 
   (22*G[w^(-2), w^2]*G[1, 0, w^2])/9 - (86*G[-w^(-1), w^2]*G[1, 0, w^2])/9 - 
   (86*G[-w, w^2]*G[1, 0, w^2])/9 + ((25*I)/6)*Pi*G[1, 1, r7] + 
   (62*G[0, w^2]*G[1, 1, r7])/9 - 4*G[1, w^2]*G[1, 1, r7] - 
   (16*G[r61, w^2]*G[1, 1, r7])/3 - (16*G[r62, w^2]*G[1, 1, r7])/3 + 
   (13*G[w^(-2), w^2]*G[1, 1, r7])/18 - (5*G[-w^(-1), w^2]*G[1, 1, r7])/18 - 
   (5*G[-w, w^2]*G[1, 1, r7])/18 - (320*G[0, -w]*G[1, 1, -w])/3 + 
   32*G[0, w]*G[1, 1, -w] + (344*G[0, w^2]*G[1, 1, -w])/9 + 
   128*G[1, -w]*G[1, 1, -w] - 64*G[1, w]*G[1, 1, -w] + 
   (64*G[1, w^2]*G[1, 1, -w])/3 + 8*G[w^(-2), -w]*G[1, 1, -w] - 
   (64*G[w^(-2), w^2]*G[1, 1, -w])/9 + (104*G[-w^(-1), -w]*G[1, 1, -w])/3 - 
   (88*G[-w^(-1), w^2]*G[1, 1, -w])/9 - (664*G[-w, w^2]*G[1, 1, -w])/9 + 
   8*G[w^2, -w]*G[1, 1, -w] - (32*I)*Pi*G[1, 1, w] - 
   (20*G[0, -w]*G[1, 1, w])/3 - (184*G[0, w^2]*G[1, 1, w])/3 + 
   (304*G[1, w^2]*G[1, 1, w])/3 + 16*G[r61, -w]*G[1, 1, w] + 
   (64*G[r61, w^2]*G[1, 1, w])/3 + 16*G[r62, -w]*G[1, 1, w] + 
   (64*G[r62, w^2]*G[1, 1, w])/3 - (28*G[w^(-2), -w]*G[1, 1, w])/3 - 
   (14*G[w^(-2), w^2]*G[1, 1, w])/3 - 6*G[-w^(-1), w^2]*G[1, 1, w] - 
   6*G[-w, w^2]*G[1, 1, w] - (28*G[w^2, -w]*G[1, 1, w])/3 + 
   ((176*I)/3)*Pi*G[1, 1, w^2] - (80*G[0, -w]*G[1, 1, w^2])/3 - 
   (224*G[0, w]*G[1, 1, w^2])/3 + (208*G[0, w^2]*G[1, 1, w^2])/9 - 
   32*G[1, r7]*G[1, 1, w^2] + (160*G[1, -w]*G[1, 1, w^2])/3 + 
   (448*G[1, w]*G[1, 1, w^2])/3 - (224*G[1, w^2]*G[1, 1, w^2])/3 + 
   (28*G[w^(-2), w^2]*G[1, 1, w^2])/9 + (100*G[-w^(-1), w^2]*G[1, 1, w^2])/
    9 + (100*G[-w, w^2]*G[1, 1, w^2])/9 + ((20*I)/3)*Pi*G[1, r1, w] + 
   ((20*I)/3)*Pi*G[1, r2, w] + ((16*I)/3)*Pi*G[1, r61, w^2] - 
   (16*G[0, w]*G[1, r61, w^2])/3 - (16*G[1, r7]*G[1, r61, w^2])/3 + 
   (32*G[1, w]*G[1, r61, w^2])/3 - 4*G[w^(-2), w^2]*G[1, r61, w^2] + 
   4*G[-w^(-1), w^2]*G[1, r61, w^2] + 4*G[-w, w^2]*G[1, r61, w^2] + 
   ((16*I)/3)*Pi*G[1, r62, w^2] - (16*G[0, w]*G[1, r62, w^2])/3 - 
   (16*G[1, r7]*G[1, r62, w^2])/3 + (32*G[1, w]*G[1, r62, w^2])/3 - 
   4*G[w^(-2), w^2]*G[1, r62, w^2] + 4*G[-w^(-1), w^2]*G[1, r62, w^2] + 
   4*G[-w, w^2]*G[1, r62, w^2] - ((58*I)/3)*Pi*G[1, w^(-2), w^2] + 
   8*G[0, -w]*G[1, w^(-2), w^2] + (58*G[0, w]*G[1, w^(-2), w^2])/3 - 
   4*G[0, w^2]*G[1, w^(-2), w^2] + (34*G[1, r7]*G[1, w^(-2), w^2])/3 - 
   16*G[1, -w]*G[1, w^(-2), w^2] - (116*G[1, w]*G[1, w^(-2), w^2])/3 + 
   16*G[1, w^2]*G[1, w^(-2), w^2] - 4*G[r61, w^2]*G[1, w^(-2), w^2] - 
   4*G[r62, w^2]*G[1, w^(-2), w^2] + 16*G[0, -w]*G[1, -w^(-1), -w] - 
   32*G[1, -w]*G[1, -w^(-1), -w] - ((58*I)/3)*Pi*G[1, -w^(-1), w^2] - 
   (22*G[0, -w]*G[1, -w^(-1), w^2])/3 + (58*G[0, w]*G[1, -w^(-1), w^2])/3 - 
   (32*G[0, w^2]*G[1, -w^(-1), w^2])/3 + (26*G[1, r7]*G[1, -w^(-1), w^2])/3 + 
   (44*G[1, -w]*G[1, -w^(-1), w^2])/3 - (116*G[1, w]*G[1, -w^(-1), w^2])/3 + 
   (64*G[1, w^2]*G[1, -w^(-1), w^2])/3 + 22*G[0, -w]*G[1, -w, -w] + 
   (4*G[0, w]*G[1, -w, -w])/3 - (10*G[0, w^2]*G[1, -w, -w])/3 - 
   (104*G[1, -w]*G[1, -w, -w])/3 - (8*G[1, w]*G[1, -w, -w])/3 + 
   4*G[1, w^2]*G[1, -w, -w] + 8*G[r51, -w]*G[1, -w, -w] - 
   8*G[r51, w^2]*G[1, -w, -w] + 8*G[r52, -w]*G[1, -w, -w] - 
   8*G[r52, w^2]*G[1, -w, -w] - 4*G[r61, w^2]*G[1, -w, -w] - 
   4*G[r62, w^2]*G[1, -w, -w] + (25*G[w^(-2), w^2]*G[1, -w, -w])/3 - 
   (38*G[-w^(-1), -w]*G[1, -w, -w])/3 + 5*G[-w^(-1), w^2]*G[1, -w, -w] + 
   13*G[-w, w^2]*G[1, -w, -w] - ((58*I)/3)*Pi*G[1, -w, w^2] + 
   (26*G[0, -w]*G[1, -w, w^2])/3 + (58*G[0, w]*G[1, -w, w^2])/3 - 
   (32*G[0, w^2]*G[1, -w, w^2])/3 + (26*G[1, r7]*G[1, -w, w^2])/3 - 
   (52*G[1, -w]*G[1, -w, w^2])/3 - (116*G[1, w]*G[1, -w, w^2])/3 + 
   (64*G[1, w^2]*G[1, -w, w^2])/3 - (12*I)*Pi*G[1, w^2, w^2] + 
   (28*G[0, -w]*G[1, w^2, w^2])/9 + 10*G[0, w]*G[1, w^2, w^2] - 
   (46*G[0, w^2]*G[1, w^2, w^2])/9 + (62*G[1, r7]*G[1, w^2, w^2])/9 - 
   (56*G[1, -w]*G[1, w^2, w^2])/9 - 20*G[1, w]*G[1, w^2, w^2] + 
   (92*G[1, w^2]*G[1, w^2, w^2])/9 + 12*G[-1, w^2]*G[r1, 0, w] + 
   (2*G[0, -w]*G[r1, 0, w])/3 - (20*G[0, w^2]*G[r1, 0, w])/3 + 
   20*G[1, w^2]*G[r1, 0, w] + 4*G[r61, w^2]*G[r1, 0, w] + 
   4*G[r62, w^2]*G[r1, 0, w] - (2*G[w^(-2), -w]*G[r1, 0, w])/3 - 
   (34*G[w^(-2), w^2]*G[r1, 0, w])/3 - (46*G[-w, w^2]*G[r1, 0, w])/3 - 
   24*G[-1, w^2]*G[r1, 1, w] - (4*G[0, -w]*G[r1, 1, w])/3 + 
   (40*G[0, w^2]*G[r1, 1, w])/3 - 40*G[1, w^2]*G[r1, 1, w] - 
   8*G[r61, w^2]*G[r1, 1, w] - 8*G[r62, w^2]*G[r1, 1, w] + 
   (4*G[w^(-2), -w]*G[r1, 1, w])/3 + (68*G[w^(-2), w^2]*G[r1, 1, w])/3 + 
   (92*G[-w, w^2]*G[r1, 1, w])/3 + 12*G[-1, w^2]*G[r2, 0, w] + 
   (2*G[0, -w]*G[r2, 0, w])/3 - (20*G[0, w^2]*G[r2, 0, w])/3 + 
   20*G[1, w^2]*G[r2, 0, w] + 4*G[r61, w^2]*G[r2, 0, w] + 
   4*G[r62, w^2]*G[r2, 0, w] - (2*G[w^(-2), -w]*G[r2, 0, w])/3 - 
   (34*G[w^(-2), w^2]*G[r2, 0, w])/3 - (46*G[-w, w^2]*G[r2, 0, w])/3 - 
   24*G[-1, w^2]*G[r2, 1, w] - (4*G[0, -w]*G[r2, 1, w])/3 + 
   (40*G[0, w^2]*G[r2, 1, w])/3 - 40*G[1, w^2]*G[r2, 1, w] - 
   8*G[r61, w^2]*G[r2, 1, w] - 8*G[r62, w^2]*G[r2, 1, w] + 
   (4*G[w^(-2), -w]*G[r2, 1, w])/3 + (68*G[w^(-2), w^2]*G[r2, 1, w])/3 + 
   (92*G[-w, w^2]*G[r2, 1, w])/3 - 4*G[0, -w]*G[r51, 0, -w] + 
   8*G[1, -w]*G[r51, 0, -w] + 4*G[0, -w]*G[r51, 0, w^2] - 
   8*G[1, -w]*G[r51, 0, w^2] + 4*G[0, -w]*G[r51, -w^(-1), -w] - 
   8*G[1, -w]*G[r51, -w^(-1), -w] - 4*G[0, -w]*G[r51, -w^(-1), w^2] + 
   8*G[1, -w]*G[r51, -w^(-1), w^2] + 4*G[0, -w]*G[r51, -w, -w] - 
   8*G[1, -w]*G[r51, -w, -w] - 4*G[0, -w]*G[r51, -w, w^2] + 
   8*G[1, -w]*G[r51, -w, w^2] - 4*G[0, -w]*G[r52, 0, -w] + 
   8*G[1, -w]*G[r52, 0, -w] + 4*G[0, -w]*G[r52, 0, w^2] - 
   8*G[1, -w]*G[r52, 0, w^2] + 4*G[0, -w]*G[r52, -w^(-1), -w] - 
   8*G[1, -w]*G[r52, -w^(-1), -w] - 4*G[0, -w]*G[r52, -w^(-1), w^2] + 
   8*G[1, -w]*G[r52, -w^(-1), w^2] + 4*G[0, -w]*G[r52, -w, -w] - 
   8*G[1, -w]*G[r52, -w, -w] - 4*G[0, -w]*G[r52, -w, w^2] + 
   8*G[1, -w]*G[r52, -w, w^2] + (5*G[0, -w]*G[r61, 0, -w])/3 + 
   4*G[0, w]*G[r61, 0, -w] + 10*G[0, w^2]*G[r61, 0, -w] - 
   8*G[1, w]*G[r61, 0, -w] - 4*G[r61, -w]*G[r61, 0, -w] - 
   (23*G[r61, w^2]*G[r61, 0, -w])/3 - 4*G[r62, -w]*G[r61, 0, -w] - 
   (23*G[r62, w^2]*G[r61, 0, -w])/3 + (G[w^(-2), -w]*G[r61, 0, -w])/3 - 
   (4*G[w^(-2), w^2]*G[r61, 0, -w])/3 + 2*G[-w^(-1), -w]*G[r61, 0, -w] - 
   G[-w^(-1), w^2]*G[r61, 0, -w] - G[-w, w^2]*G[r61, 0, -w] + 
   (G[w^2, -w]*G[r61, 0, -w])/3 - (2*I)*Pi*G[r61, 0, w^2] + 
   (14*G[0, -w]*G[r61, 0, w^2])/3 - 2*G[0, w]*G[r61, 0, w^2] - 
   (170*G[0, w^2]*G[r61, 0, w^2])/3 + (10*G[1, r7]*G[r61, 0, w^2])/3 - 
   (4*G[1, -w]*G[r61, 0, w^2])/3 + 4*G[1, w]*G[r61, 0, w^2] - 
   (8*G[1, w^2]*G[r61, 0, w^2])/3 - 4*G[r61, -w]*G[r61, 0, w^2] + 
   (158*G[r61, w^2]*G[r61, 0, w^2])/3 - 4*G[r62, -w]*G[r61, 0, w^2] + 
   (158*G[r62, w^2]*G[r61, 0, w^2])/3 + (25*G[w^(-2), w^2]*G[r61, 0, w^2])/
    3 - 3*G[-w^(-1), w^2]*G[r61, 0, w^2] - 3*G[-w, w^2]*G[r61, 0, w^2] + 
   ((16*I)/3)*Pi*G[r61, 1, w^2] - (16*G[0, w]*G[r61, 1, w^2])/3 - 
   (16*G[1, r7]*G[r61, 1, w^2])/3 + (32*G[1, w]*G[r61, 1, w^2])/3 - 
   4*G[w^(-2), w^2]*G[r61, 1, w^2] + 4*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
   4*G[-w, w^2]*G[r61, 1, w^2] - (5*G[0, -w]*G[r61, r61, -w])/3 - 
   4*G[0, w]*G[r61, r61, -w] - (31*G[0, w^2]*G[r61, r61, -w])/3 + 
   8*G[1, w]*G[r61, r61, -w] + 4*G[r61, -w]*G[r61, r61, -w] + 
   8*G[r61, w^2]*G[r61, r61, -w] + 4*G[r62, -w]*G[r61, r61, -w] + 
   8*G[r62, w^2]*G[r61, r61, -w] - (G[w^(-2), -w]*G[r61, r61, -w])/3 + 
   (4*G[w^(-2), w^2]*G[r61, r61, -w])/3 - 2*G[-w^(-1), -w]*G[r61, r61, -w] + 
   G[-w^(-1), w^2]*G[r61, r61, -w] + G[-w, w^2]*G[r61, r61, -w] - 
   (G[w^2, -w]*G[r61, r61, -w])/3 + ((16*I)/3)*Pi*G[r61, r61, w^2] - 
   4*G[0, -w]*G[r61, r61, w^2] - (4*G[0, w]*G[r61, r61, w^2])/3 + 
   (176*G[0, w^2]*G[r61, r61, w^2])/3 - (16*G[1, r7]*G[r61, r61, w^2])/3 + 
   (8*G[1, w]*G[r61, r61, w^2])/3 + 4*G[r61, -w]*G[r61, r61, w^2] - 
   (160*G[r61, w^2]*G[r61, r61, w^2])/3 + 4*G[r62, -w]*G[r61, r61, w^2] - 
   (160*G[r62, w^2]*G[r61, r61, w^2])/3 - 
   (19*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + G[-w^(-1), w^2]*
    G[r61, r61, w^2] + G[-w, w^2]*G[r61, r61, w^2] - 
   (5*G[0, -w]*G[r61, r62, -w])/3 - 4*G[0, w]*G[r61, r62, -w] - 
   (31*G[0, w^2]*G[r61, r62, -w])/3 + 8*G[1, w]*G[r61, r62, -w] + 
   4*G[r61, -w]*G[r61, r62, -w] + 8*G[r61, w^2]*G[r61, r62, -w] + 
   4*G[r62, -w]*G[r61, r62, -w] + 8*G[r62, w^2]*G[r61, r62, -w] - 
   (G[w^(-2), -w]*G[r61, r62, -w])/3 + (4*G[w^(-2), w^2]*G[r61, r62, -w])/3 - 
   2*G[-w^(-1), -w]*G[r61, r62, -w] + G[-w^(-1), w^2]*G[r61, r62, -w] + 
   G[-w, w^2]*G[r61, r62, -w] - (G[w^2, -w]*G[r61, r62, -w])/3 + 
   ((16*I)/3)*Pi*G[r61, r62, w^2] - 4*G[0, -w]*G[r61, r62, w^2] - 
   (4*G[0, w]*G[r61, r62, w^2])/3 + (176*G[0, w^2]*G[r61, r62, w^2])/3 - 
   (16*G[1, r7]*G[r61, r62, w^2])/3 + (8*G[1, w]*G[r61, r62, w^2])/3 + 
   4*G[r61, -w]*G[r61, r62, w^2] - (160*G[r61, w^2]*G[r61, r62, w^2])/3 + 
   4*G[r62, -w]*G[r61, r62, w^2] - (160*G[r62, w^2]*G[r61, r62, w^2])/3 - 
   (19*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + G[-w^(-1), w^2]*
    G[r61, r62, w^2] + G[-w, w^2]*G[r61, r62, w^2] + 
   (G[0, w^2]*G[r61, w^(-2), -w])/3 - (G[r61, w^2]*G[r61, w^(-2), -w])/3 - 
   (G[r62, w^2]*G[r61, w^(-2), -w])/3 - ((10*I)/3)*Pi*G[r61, w^(-2), w^2] - 
   G[0, -w]*G[r61, w^(-2), w^2] + (10*G[0, w]*G[r61, w^(-2), w^2])/3 + 
   (G[0, w^2]*G[r61, w^(-2), w^2])/3 + (13*G[1, r7]*G[r61, w^(-2), w^2])/3 + 
   2*G[1, -w]*G[r61, w^(-2), w^2] - (20*G[1, w]*G[r61, w^(-2), w^2])/3 - 
   2*G[1, w^2]*G[r61, w^(-2), w^2] + (2*G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
   (2*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 
   ((8*I)/3)*Pi*G[r61, -w^(-1), w^2] + (G[0, -w]*G[r61, -w^(-1), w^2])/3 + 
   (8*G[0, w]*G[r61, -w^(-1), w^2])/3 - (7*G[0, w^2]*G[r61, -w^(-1), w^2])/
    3 + (G[1, r7]*G[r61, -w^(-1), w^2])/3 - (2*G[1, -w]*G[r61, -w^(-1), w^2])/
    3 - (16*G[1, w]*G[r61, -w^(-1), w^2])/3 + 
   (14*G[1, w^2]*G[r61, -w^(-1), w^2])/3 - 2*G[0, w]*G[r61, -w, -w] - 
   2*G[0, w^2]*G[r61, -w, -w] + 4*G[1, w]*G[r61, -w, -w] + 
   2*G[r61, w^2]*G[r61, -w, -w] + 2*G[r62, w^2]*G[r61, -w, -w] - 
   ((8*I)/3)*Pi*G[r61, -w, w^2] + (G[0, -w]*G[r61, -w, w^2])/3 + 
   (8*G[0, w]*G[r61, -w, w^2])/3 - (7*G[0, w^2]*G[r61, -w, w^2])/3 + 
   (G[1, r7]*G[r61, -w, w^2])/3 - (2*G[1, -w]*G[r61, -w, w^2])/3 - 
   (16*G[1, w]*G[r61, -w, w^2])/3 + (14*G[1, w^2]*G[r61, -w, w^2])/3 + 
   (G[0, w^2]*G[r61, w^2, -w])/3 - (G[r61, w^2]*G[r61, w^2, -w])/3 - 
   (G[r62, w^2]*G[r61, w^2, -w])/3 - (2*I)*Pi*G[r61, w^2, w^2] - 
   (4*G[0, -w]*G[r61, w^2, w^2])/3 + (17*G[0, w]*G[r61, w^2, w^2])/3 - 
   (3*G[0, w^2]*G[r61, w^2, w^2])/2 + G[1, r7]*G[r61, w^2, w^2] + 
   2*G[1, -w]*G[r61, w^2, w^2] - (34*G[1, w]*G[r61, w^2, w^2])/3 + 
   6*G[1, w^2]*G[r61, w^2, w^2] + (G[r61, -w]*G[r61, w^2, w^2])/3 + 
   5*G[r61, w^2]*G[r61, w^2, w^2] + (G[r62, -w]*G[r61, w^2, w^2])/3 + 
   5*G[r62, w^2]*G[r61, w^2, w^2] - (13*G[w^(-2), w^2]*G[r61, w^2, w^2])/2 + 
   (5*G[0, -w]*G[r62, 0, -w])/3 + 4*G[0, w]*G[r62, 0, -w] + 
   10*G[0, w^2]*G[r62, 0, -w] - 8*G[1, w]*G[r62, 0, -w] - 
   4*G[r61, -w]*G[r62, 0, -w] - (23*G[r61, w^2]*G[r62, 0, -w])/3 - 
   4*G[r62, -w]*G[r62, 0, -w] - (23*G[r62, w^2]*G[r62, 0, -w])/3 + 
   (G[w^(-2), -w]*G[r62, 0, -w])/3 - (4*G[w^(-2), w^2]*G[r62, 0, -w])/3 + 
   2*G[-w^(-1), -w]*G[r62, 0, -w] - G[-w^(-1), w^2]*G[r62, 0, -w] - 
   G[-w, w^2]*G[r62, 0, -w] + (G[w^2, -w]*G[r62, 0, -w])/3 - 
   (2*I)*Pi*G[r62, 0, w^2] + (14*G[0, -w]*G[r62, 0, w^2])/3 - 
   2*G[0, w]*G[r62, 0, w^2] - (170*G[0, w^2]*G[r62, 0, w^2])/3 + 
   (10*G[1, r7]*G[r62, 0, w^2])/3 - (4*G[1, -w]*G[r62, 0, w^2])/3 + 
   4*G[1, w]*G[r62, 0, w^2] - (8*G[1, w^2]*G[r62, 0, w^2])/3 - 
   4*G[r61, -w]*G[r62, 0, w^2] + (158*G[r61, w^2]*G[r62, 0, w^2])/3 - 
   4*G[r62, -w]*G[r62, 0, w^2] + (158*G[r62, w^2]*G[r62, 0, w^2])/3 + 
   (25*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 3*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
   3*G[-w, w^2]*G[r62, 0, w^2] + ((16*I)/3)*Pi*G[r62, 1, w^2] - 
   (16*G[0, w]*G[r62, 1, w^2])/3 - (16*G[1, r7]*G[r62, 1, w^2])/3 + 
   (32*G[1, w]*G[r62, 1, w^2])/3 - 4*G[w^(-2), w^2]*G[r62, 1, w^2] + 
   4*G[-w^(-1), w^2]*G[r62, 1, w^2] + 4*G[-w, w^2]*G[r62, 1, w^2] - 
   (5*G[0, -w]*G[r62, r61, -w])/3 - 4*G[0, w]*G[r62, r61, -w] - 
   (31*G[0, w^2]*G[r62, r61, -w])/3 + 8*G[1, w]*G[r62, r61, -w] + 
   4*G[r61, -w]*G[r62, r61, -w] + 8*G[r61, w^2]*G[r62, r61, -w] + 
   4*G[r62, -w]*G[r62, r61, -w] + 8*G[r62, w^2]*G[r62, r61, -w] - 
   (G[w^(-2), -w]*G[r62, r61, -w])/3 + (4*G[w^(-2), w^2]*G[r62, r61, -w])/3 - 
   2*G[-w^(-1), -w]*G[r62, r61, -w] + G[-w^(-1), w^2]*G[r62, r61, -w] + 
   G[-w, w^2]*G[r62, r61, -w] - (G[w^2, -w]*G[r62, r61, -w])/3 + 
   ((16*I)/3)*Pi*G[r62, r61, w^2] - 4*G[0, -w]*G[r62, r61, w^2] - 
   (4*G[0, w]*G[r62, r61, w^2])/3 + (176*G[0, w^2]*G[r62, r61, w^2])/3 - 
   (16*G[1, r7]*G[r62, r61, w^2])/3 + (8*G[1, w]*G[r62, r61, w^2])/3 + 
   4*G[r61, -w]*G[r62, r61, w^2] - (160*G[r61, w^2]*G[r62, r61, w^2])/3 + 
   4*G[r62, -w]*G[r62, r61, w^2] - (160*G[r62, w^2]*G[r62, r61, w^2])/3 - 
   (19*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + G[-w^(-1), w^2]*
    G[r62, r61, w^2] + G[-w, w^2]*G[r62, r61, w^2] - 
   (5*G[0, -w]*G[r62, r62, -w])/3 - 4*G[0, w]*G[r62, r62, -w] - 
   (31*G[0, w^2]*G[r62, r62, -w])/3 + 8*G[1, w]*G[r62, r62, -w] + 
   4*G[r61, -w]*G[r62, r62, -w] + 8*G[r61, w^2]*G[r62, r62, -w] + 
   4*G[r62, -w]*G[r62, r62, -w] + 8*G[r62, w^2]*G[r62, r62, -w] - 
   (G[w^(-2), -w]*G[r62, r62, -w])/3 + (4*G[w^(-2), w^2]*G[r62, r62, -w])/3 - 
   2*G[-w^(-1), -w]*G[r62, r62, -w] + G[-w^(-1), w^2]*G[r62, r62, -w] + 
   G[-w, w^2]*G[r62, r62, -w] - (G[w^2, -w]*G[r62, r62, -w])/3 + 
   ((16*I)/3)*Pi*G[r62, r62, w^2] - 4*G[0, -w]*G[r62, r62, w^2] - 
   (4*G[0, w]*G[r62, r62, w^2])/3 + (176*G[0, w^2]*G[r62, r62, w^2])/3 - 
   (16*G[1, r7]*G[r62, r62, w^2])/3 + (8*G[1, w]*G[r62, r62, w^2])/3 + 
   4*G[r61, -w]*G[r62, r62, w^2] - (160*G[r61, w^2]*G[r62, r62, w^2])/3 + 
   4*G[r62, -w]*G[r62, r62, w^2] - (160*G[r62, w^2]*G[r62, r62, w^2])/3 - 
   (19*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + G[-w^(-1), w^2]*
    G[r62, r62, w^2] + G[-w, w^2]*G[r62, r62, w^2] + 
   (G[0, w^2]*G[r62, w^(-2), -w])/3 - (G[r61, w^2]*G[r62, w^(-2), -w])/3 - 
   (G[r62, w^2]*G[r62, w^(-2), -w])/3 - ((10*I)/3)*Pi*G[r62, w^(-2), w^2] - 
   G[0, -w]*G[r62, w^(-2), w^2] + (10*G[0, w]*G[r62, w^(-2), w^2])/3 + 
   (G[0, w^2]*G[r62, w^(-2), w^2])/3 + (13*G[1, r7]*G[r62, w^(-2), w^2])/3 + 
   2*G[1, -w]*G[r62, w^(-2), w^2] - (20*G[1, w]*G[r62, w^(-2), w^2])/3 - 
   2*G[1, w^2]*G[r62, w^(-2), w^2] + (2*G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
   (2*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 
   ((8*I)/3)*Pi*G[r62, -w^(-1), w^2] + (G[0, -w]*G[r62, -w^(-1), w^2])/3 + 
   (8*G[0, w]*G[r62, -w^(-1), w^2])/3 - (7*G[0, w^2]*G[r62, -w^(-1), w^2])/
    3 + (G[1, r7]*G[r62, -w^(-1), w^2])/3 - (2*G[1, -w]*G[r62, -w^(-1), w^2])/
    3 - (16*G[1, w]*G[r62, -w^(-1), w^2])/3 + 
   (14*G[1, w^2]*G[r62, -w^(-1), w^2])/3 - 2*G[0, w]*G[r62, -w, -w] - 
   2*G[0, w^2]*G[r62, -w, -w] + 4*G[1, w]*G[r62, -w, -w] + 
   2*G[r61, w^2]*G[r62, -w, -w] + 2*G[r62, w^2]*G[r62, -w, -w] - 
   ((8*I)/3)*Pi*G[r62, -w, w^2] + (G[0, -w]*G[r62, -w, w^2])/3 + 
   (8*G[0, w]*G[r62, -w, w^2])/3 - (7*G[0, w^2]*G[r62, -w, w^2])/3 + 
   (G[1, r7]*G[r62, -w, w^2])/3 - (2*G[1, -w]*G[r62, -w, w^2])/3 - 
   (16*G[1, w]*G[r62, -w, w^2])/3 + (14*G[1, w^2]*G[r62, -w, w^2])/3 + 
   (G[0, w^2]*G[r62, w^2, -w])/3 - (G[r61, w^2]*G[r62, w^2, -w])/3 - 
   (G[r62, w^2]*G[r62, w^2, -w])/3 - (2*I)*Pi*G[r62, w^2, w^2] - 
   (4*G[0, -w]*G[r62, w^2, w^2])/3 + (17*G[0, w]*G[r62, w^2, w^2])/3 - 
   (3*G[0, w^2]*G[r62, w^2, w^2])/2 + G[1, r7]*G[r62, w^2, w^2] + 
   2*G[1, -w]*G[r62, w^2, w^2] - (34*G[1, w]*G[r62, w^2, w^2])/3 + 
   6*G[1, w^2]*G[r62, w^2, w^2] + (G[r61, -w]*G[r62, w^2, w^2])/3 + 
   5*G[r61, w^2]*G[r62, w^2, w^2] + (G[r62, -w]*G[r62, w^2, w^2])/3 + 
   5*G[r62, w^2]*G[r62, w^2, w^2] - (13*G[w^(-2), w^2]*G[r62, w^2, w^2])/2 + 
   (5*G[0, -w]*G[w^(-2), 0, -w])/3 + 2*G[0, w]*G[w^(-2), 0, -w] - 
   (G[0, w^2]*G[w^(-2), 0, -w])/3 - (10*G[1, -w]*G[w^(-2), 0, -w])/3 - 
   (10*G[1, w]*G[w^(-2), 0, -w])/3 + (G[r61, w^2]*G[w^(-2), 0, -w])/3 + 
   (G[r62, w^2]*G[w^(-2), 0, -w])/3 + ((7*I)/3)*Pi*G[w^(-2), 0, w^2] - 
   (167*G[0, -w]*G[w^(-2), 0, w^2])/18 + 8*G[0, w]*G[w^(-2), 0, w^2] + 
   (53*G[0, w^2]*G[w^(-2), 0, w^2])/18 - (73*G[1, r7]*G[w^(-2), 0, w^2])/18 + 
   (161*G[1, -w]*G[w^(-2), 0, w^2])/9 - (2*G[1, w]*G[w^(-2), 0, w^2])/3 + 
   (67*G[1, w^2]*G[w^(-2), 0, w^2])/9 + (G[r61, -w]*G[w^(-2), 0, w^2])/3 - 
   (G[r61, w^2]*G[w^(-2), 0, w^2])/6 + (G[r62, -w]*G[w^(-2), 0, w^2])/3 - 
   (G[r62, w^2]*G[w^(-2), 0, w^2])/6 - (13*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/
    2 - 4*G[0, -w]*G[w^(-2), 1, -w] - 4*G[0, w]*G[w^(-2), 1, -w] + 
   8*G[1, -w]*G[w^(-2), 1, -w] + 8*G[1, w]*G[w^(-2), 1, -w] - 
   ((22*I)/3)*Pi*G[w^(-2), 1, w^2] + (44*G[0, -w]*G[w^(-2), 1, w^2])/9 + 
   (28*G[0, w]*G[w^(-2), 1, w^2])/3 + (10*G[0, w^2]*G[w^(-2), 1, w^2])/9 + 
   (40*G[1, r7]*G[w^(-2), 1, w^2])/9 - (88*G[1, -w]*G[w^(-2), 1, w^2])/9 - 
   (56*G[1, w]*G[w^(-2), 1, w^2])/3 + (52*G[1, w^2]*G[w^(-2), 1, w^2])/9 - 
   4*G[r61, w^2]*G[w^(-2), 1, w^2] - 4*G[r62, w^2]*G[w^(-2), 1, w^2] + 
   (G[0, w]*G[w^(-2), r61, -w])/3 + (G[0, w^2]*G[w^(-2), r61, -w])/3 - 
   (2*G[1, w]*G[w^(-2), r61, -w])/3 - (G[r61, w^2]*G[w^(-2), r61, -w])/3 - 
   (G[r62, w^2]*G[w^(-2), r61, -w])/3 - ((4*I)/3)*Pi*G[w^(-2), r61, w^2] + 
   (G[0, -w]*G[w^(-2), r61, w^2])/3 - (7*G[0, w]*G[w^(-2), r61, w^2])/3 + 
   (11*G[0, w^2]*G[w^(-2), r61, w^2])/6 + (10*G[1, r7]*G[w^(-2), r61, w^2])/
    3 + (14*G[1, w]*G[w^(-2), r61, w^2])/3 - 
   8*G[1, w^2]*G[w^(-2), r61, w^2] - (G[r61, -w]*G[w^(-2), r61, w^2])/3 - 
   (13*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - (G[r62, -w]*G[w^(-2), r61, w^2])/
    3 - (13*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
   (13*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 + (G[0, w]*G[w^(-2), r62, -w])/
    3 + (G[0, w^2]*G[w^(-2), r62, -w])/3 - (2*G[1, w]*G[w^(-2), r62, -w])/3 - 
   (G[r61, w^2]*G[w^(-2), r62, -w])/3 - (G[r62, w^2]*G[w^(-2), r62, -w])/3 - 
   ((4*I)/3)*Pi*G[w^(-2), r62, w^2] + (G[0, -w]*G[w^(-2), r62, w^2])/3 - 
   (7*G[0, w]*G[w^(-2), r62, w^2])/3 + (11*G[0, w^2]*G[w^(-2), r62, w^2])/6 + 
   (10*G[1, r7]*G[w^(-2), r62, w^2])/3 + (14*G[1, w]*G[w^(-2), r62, w^2])/3 - 
   8*G[1, w^2]*G[w^(-2), r62, w^2] - (G[r61, -w]*G[w^(-2), r62, w^2])/3 - 
   (13*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - (G[r62, -w]*G[w^(-2), r62, w^2])/
    3 - (13*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
   (13*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 + 
   ((4*I)/3)*Pi*G[w^(-2), w^(-2), w^2] - (7*G[0, -w]*G[w^(-2), w^(-2), w^2])/
    12 - (4*G[0, w]*G[w^(-2), w^(-2), w^2])/3 - 
   (71*G[0, w^2]*G[w^(-2), w^(-2), w^2])/12 - 
   (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/4 + 
   (7*G[1, -w]*G[w^(-2), w^(-2), w^2])/6 + (8*G[1, w]*G[w^(-2), w^(-2), w^2])/
    3 - (7*G[1, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
   (13*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   (2*G[0, -w]*G[w^(-2), -w^(-1), -w])/3 - 
   (4*G[1, -w]*G[w^(-2), -w^(-1), -w])/3 + 
   ((4*I)/3)*Pi*G[w^(-2), -w^(-1), w^2] + 
   (59*G[0, -w]*G[w^(-2), -w^(-1), w^2])/4 - 
   (4*G[0, w]*G[w^(-2), -w^(-1), w^2])/3 + 
   (7*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/12 - 
   (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/4 - 
   (59*G[1, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
   (8*G[1, w]*G[w^(-2), -w^(-1), w^2])/3 - 
   (7*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/6 + 
   ((4*I)/3)*Pi*G[w^(-2), -w, w^2] - (7*G[0, -w]*G[w^(-2), -w, w^2])/12 - 
   (4*G[0, w]*G[w^(-2), -w, w^2])/3 + (7*G[0, w^2]*G[w^(-2), -w, w^2])/12 - 
   (3*G[1, r7]*G[w^(-2), -w, w^2])/4 + (7*G[1, -w]*G[w^(-2), -w, w^2])/6 + 
   (8*G[1, w]*G[w^(-2), -w, w^2])/3 - (7*G[1, w^2]*G[w^(-2), -w, w^2])/6 + 
   9*G[0, -w]*G[-w^(-1), 0, -w] - (5*G[0, w]*G[-w^(-1), 0, -w])/3 - 
   (11*G[0, w^2]*G[-w^(-1), 0, -w])/3 - (40*G[1, -w]*G[-w^(-1), 0, -w])/3 + 
   (8*G[1, w]*G[-w^(-1), 0, -w])/3 + 2*G[1, w^2]*G[-w^(-1), 0, -w] + 
   4*G[r51, -w]*G[-w^(-1), 0, -w] - 4*G[r51, w^2]*G[-w^(-1), 0, -w] + 
   4*G[r52, -w]*G[-w^(-1), 0, -w] - 4*G[r52, w^2]*G[-w^(-1), 0, -w] + 
   (25*G[w^(-2), w^2]*G[-w^(-1), 0, -w])/6 - 
   (19*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/3 + 
   (5*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/2 + 
   (13*G[-w, w^2]*G[-w^(-1), 0, -w])/2 + ((13*I)/3)*Pi*G[-w^(-1), 0, w^2] - 
   12*G[-1, w^2]*G[-w^(-1), 0, w^2] - (119*G[0, -w]*G[-w^(-1), 0, w^2])/18 - 
   (11*G[0, w]*G[-w^(-1), 0, w^2])/3 + (203*G[0, w^2]*G[-w^(-1), 0, w^2])/
    18 - (G[1, r7]*G[-w^(-1), 0, w^2])/18 + (107*G[1, -w]*G[-w^(-1), 0, w^2])/
    9 + 4*G[1, w]*G[-w^(-1), 0, w^2] - (257*G[1, w^2]*G[-w^(-1), 0, w^2])/9 - 
   4*G[r61, w^2]*G[-w^(-1), 0, w^2] - 4*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
   (2*G[w^(-2), -w]*G[-w^(-1), 0, w^2])/3 + 
   (67*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/6 - 
   (G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/6 + 
   (91*G[-w, w^2]*G[-w^(-1), 0, w^2])/6 - 6*G[0, -w]*G[-w^(-1), 1, -w] - 
   (4*G[0, w]*G[-w^(-1), 1, -w])/3 + (10*G[0, w^2]*G[-w^(-1), 1, -w])/3 + 
   (8*G[1, -w]*G[-w^(-1), 1, -w])/3 + (8*G[1, w]*G[-w^(-1), 1, -w])/3 - 
   4*G[1, w^2]*G[-w^(-1), 1, -w] - 8*G[r51, -w]*G[-w^(-1), 1, -w] + 
   8*G[r51, w^2]*G[-w^(-1), 1, -w] - 8*G[r52, -w]*G[-w^(-1), 1, -w] + 
   8*G[r52, w^2]*G[-w^(-1), 1, -w] + 4*G[r61, w^2]*G[-w^(-1), 1, -w] + 
   4*G[r62, w^2]*G[-w^(-1), 1, -w] - (25*G[w^(-2), w^2]*G[-w^(-1), 1, -w])/
    3 + (38*G[-w^(-1), -w]*G[-w^(-1), 1, -w])/3 - 
   5*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 13*G[-w, w^2]*G[-w^(-1), 1, -w] + 
   ((2*I)/3)*Pi*G[-w^(-1), 1, w^2] + 24*G[-1, w^2]*G[-w^(-1), 1, w^2] + 
   (32*G[0, -w]*G[-w^(-1), 1, w^2])/9 - (4*G[0, w]*G[-w^(-1), 1, w^2])/3 - 
   (116*G[0, w^2]*G[-w^(-1), 1, w^2])/9 - (32*G[1, r7]*G[-w^(-1), 1, w^2])/
    9 - (40*G[1, -w]*G[-w^(-1), 1, w^2])/9 + (8*G[1, w]*G[-w^(-1), 1, w^2])/
    3 + (412*G[1, w^2]*G[-w^(-1), 1, w^2])/9 + 
   4*G[r61, w^2]*G[-w^(-1), 1, w^2] + 4*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
   (4*G[w^(-2), -w]*G[-w^(-1), 1, w^2])/3 - 
   (67*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/3 + 
   (G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 - 
   (91*G[-w, w^2]*G[-w^(-1), 1, w^2])/3 + 2*G[0, w]*G[-w^(-1), r61, -w] + 
   2*G[0, w^2]*G[-w^(-1), r61, -w] - 4*G[1, w]*G[-w^(-1), r61, -w] - 
   2*G[r61, w^2]*G[-w^(-1), r61, -w] - 2*G[r62, w^2]*G[-w^(-1), r61, -w] - 
   ((4*I)/3)*Pi*G[-w^(-1), r61, w^2] - (2*G[0, w]*G[-w^(-1), r61, w^2])/3 - 
   4*G[0, w^2]*G[-w^(-1), r61, w^2] - (2*G[1, r7]*G[-w^(-1), r61, w^2])/3 + 
   (4*G[1, w]*G[-w^(-1), r61, w^2])/3 + 4*G[1, w^2]*G[-w^(-1), r61, w^2] + 
   2*G[r61, w^2]*G[-w^(-1), r61, w^2] + 2*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
   2*G[0, w]*G[-w^(-1), r62, -w] + 2*G[0, w^2]*G[-w^(-1), r62, -w] - 
   4*G[1, w]*G[-w^(-1), r62, -w] - 2*G[r61, w^2]*G[-w^(-1), r62, -w] - 
   2*G[r62, w^2]*G[-w^(-1), r62, -w] - ((4*I)/3)*Pi*G[-w^(-1), r62, w^2] - 
   (2*G[0, w]*G[-w^(-1), r62, w^2])/3 - 4*G[0, w^2]*G[-w^(-1), r62, w^2] - 
   (2*G[1, r7]*G[-w^(-1), r62, w^2])/3 + (4*G[1, w]*G[-w^(-1), r62, w^2])/3 + 
   4*G[1, w^2]*G[-w^(-1), r62, w^2] + 2*G[r61, w^2]*G[-w^(-1), r62, w^2] + 
   2*G[r62, w^2]*G[-w^(-1), r62, w^2] - 
   ((5*I)/3)*Pi*G[-w^(-1), w^(-2), w^2] + 
   (5*G[0, -w]*G[-w^(-1), w^(-2), w^2])/12 + 
   (5*G[0, w]*G[-w^(-1), w^(-2), w^2])/3 - 
   (5*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/12 + 
   (5*G[1, r7]*G[-w^(-1), w^(-2), w^2])/4 - 
   (5*G[1, -w]*G[-w^(-1), w^(-2), w^2])/6 - 
   (10*G[1, w]*G[-w^(-1), w^(-2), w^2])/3 + 
   (5*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
   (19*G[0, -w]*G[-w^(-1), -w^(-1), -w])/3 + 
   (38*G[1, -w]*G[-w^(-1), -w^(-1), -w])/3 - 
   ((5*I)/3)*Pi*G[-w^(-1), -w^(-1), w^2] + 
   (11*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/4 + 
   (5*G[0, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
   (5*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/12 + 
   (5*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/4 - 
   (11*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
   (10*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
   (5*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/6 - 
   ((5*I)/3)*Pi*G[-w^(-1), -w, w^2] + (73*G[0, -w]*G[-w^(-1), -w, w^2])/12 + 
   (5*G[0, w]*G[-w^(-1), -w, w^2])/3 - (5*G[0, w^2]*G[-w^(-1), -w, w^2])/12 + 
   (5*G[1, r7]*G[-w^(-1), -w, w^2])/4 - (73*G[1, -w]*G[-w^(-1), -w, w^2])/6 - 
   (10*G[1, w]*G[-w^(-1), -w, w^2])/3 + (5*G[1, w^2]*G[-w^(-1), -w, w^2])/6 - 
   (3*I)*Pi*G[-w^(-1), w^2, w^2] + G[0, -w]*G[-w^(-1), w^2, w^2] + 
   3*G[0, w]*G[-w^(-1), w^2, w^2] - G[0, w^2]*G[-w^(-1), w^2, w^2] + 
   2*G[1, r7]*G[-w^(-1), w^2, w^2] - 2*G[1, -w]*G[-w^(-1), w^2, w^2] - 
   6*G[1, w]*G[-w^(-1), w^2, w^2] + 2*G[1, w^2]*G[-w^(-1), w^2, w^2] + 
   ((13*I)/3)*Pi*G[-w, 0, w^2] + 12*G[-1, w^2]*G[-w, 0, w^2] - 
   (551*G[0, -w]*G[-w, 0, w^2])/18 + (23*G[0, w]*G[-w, 0, w^2])/3 + 
   (203*G[0, w^2]*G[-w, 0, w^2])/18 - (G[1, r7]*G[-w, 0, w^2])/18 + 
   (539*G[1, -w]*G[-w, 0, w^2])/9 + 4*G[1, w]*G[-w, 0, w^2] - 
   (113*G[1, w^2]*G[-w, 0, w^2])/9 - 4*G[r61, w^2]*G[-w, 0, w^2] - 
   4*G[r62, w^2]*G[-w, 0, w^2] - (25*G[w^(-2), w^2]*G[-w, 0, w^2])/6 + 
   (2*G[-w^(-1), -w]*G[-w, 0, w^2])/3 + (19*G[-w^(-1), w^2]*G[-w, 0, w^2])/
    6 - (25*G[-w, w^2]*G[-w, 0, w^2])/6 + (2*G[w^2, -w]*G[-w, 0, w^2])/3 + 
   ((2*I)/3)*Pi*G[-w, 1, w^2] - 24*G[-1, w^2]*G[-w, 1, w^2] + 
   (320*G[0, -w]*G[-w, 1, w^2])/9 - (4*G[0, w]*G[-w, 1, w^2])/3 - 
   (116*G[0, w^2]*G[-w, 1, w^2])/9 - (32*G[1, r7]*G[-w, 1, w^2])/9 - 
   (616*G[1, -w]*G[-w, 1, w^2])/9 + (8*G[1, w]*G[-w, 1, w^2])/3 + 
   (124*G[1, w^2]*G[-w, 1, w^2])/9 + 4*G[r61, w^2]*G[-w, 1, w^2] + 
   4*G[r62, w^2]*G[-w, 1, w^2] + (25*G[w^(-2), w^2]*G[-w, 1, w^2])/3 - 
   (4*G[-w^(-1), -w]*G[-w, 1, w^2])/3 - (19*G[-w^(-1), w^2]*G[-w, 1, w^2])/
    3 + (25*G[-w, w^2]*G[-w, 1, w^2])/3 - (4*G[w^2, -w]*G[-w, 1, w^2])/3 - 
   ((4*I)/3)*Pi*G[-w, r61, w^2] - (2*G[0, w]*G[-w, r61, w^2])/3 - 
   4*G[0, w^2]*G[-w, r61, w^2] - (2*G[1, r7]*G[-w, r61, w^2])/3 + 
   (4*G[1, w]*G[-w, r61, w^2])/3 + 4*G[1, w^2]*G[-w, r61, w^2] + 
   2*G[r61, w^2]*G[-w, r61, w^2] + 2*G[r62, w^2]*G[-w, r61, w^2] - 
   ((4*I)/3)*Pi*G[-w, r62, w^2] - (2*G[0, w]*G[-w, r62, w^2])/3 - 
   4*G[0, w^2]*G[-w, r62, w^2] - (2*G[1, r7]*G[-w, r62, w^2])/3 + 
   (4*G[1, w]*G[-w, r62, w^2])/3 + 4*G[1, w^2]*G[-w, r62, w^2] + 
   2*G[r61, w^2]*G[-w, r62, w^2] + 2*G[r62, w^2]*G[-w, r62, w^2] - 
   ((5*I)/3)*Pi*G[-w, w^(-2), w^2] + (5*G[0, -w]*G[-w, w^(-2), w^2])/12 + 
   (5*G[0, w]*G[-w, w^(-2), w^2])/3 - (5*G[0, w^2]*G[-w, w^(-2), w^2])/12 + 
   (5*G[1, r7]*G[-w, w^(-2), w^2])/4 - (5*G[1, -w]*G[-w, w^(-2), w^2])/6 - 
   (10*G[1, w]*G[-w, w^(-2), w^2])/3 + (5*G[1, w^2]*G[-w, w^(-2), w^2])/6 - 
   ((5*I)/3)*Pi*G[-w, -w^(-1), w^2] + (265*G[0, -w]*G[-w, -w^(-1), w^2])/12 + 
   (5*G[0, w]*G[-w, -w^(-1), w^2])/3 - (5*G[0, w^2]*G[-w, -w^(-1), w^2])/12 + 
   (5*G[1, r7]*G[-w, -w^(-1), w^2])/4 - (265*G[1, -w]*G[-w, -w^(-1), w^2])/
    6 - (10*G[1, w]*G[-w, -w^(-1), w^2])/3 + 
   (5*G[1, w^2]*G[-w, -w^(-1), w^2])/6 - ((5*I)/3)*Pi*G[-w, -w, w^2] + 
   (11*G[0, -w]*G[-w, -w, w^2])/4 + (5*G[0, w]*G[-w, -w, w^2])/3 - 
   (5*G[0, w^2]*G[-w, -w, w^2])/12 + (5*G[1, r7]*G[-w, -w, w^2])/4 - 
   (11*G[1, -w]*G[-w, -w, w^2])/2 - (10*G[1, w]*G[-w, -w, w^2])/3 + 
   (5*G[1, w^2]*G[-w, -w, w^2])/6 - (3*I)*Pi*G[-w, w^2, w^2] + 
   (29*G[0, -w]*G[-w, w^2, w^2])/3 + 3*G[0, w]*G[-w, w^2, w^2] - 
   G[0, w^2]*G[-w, w^2, w^2] + 2*G[1, r7]*G[-w, w^2, w^2] - 
   (58*G[1, -w]*G[-w, w^2, w^2])/3 - 6*G[1, w]*G[-w, w^2, w^2] + 
   2*G[1, w^2]*G[-w, w^2, w^2] + (5*G[0, -w]*G[w^2, 0, -w])/3 + 
   (4*G[0, w]*G[w^2, 0, -w])/3 - (G[0, w^2]*G[w^2, 0, -w])/3 - 
   (10*G[1, -w]*G[w^2, 0, -w])/3 - (10*G[1, w]*G[w^2, 0, -w])/3 + 
   (G[r61, w^2]*G[w^2, 0, -w])/3 + (G[r62, w^2]*G[w^2, 0, -w])/3 - 
   4*G[0, -w]*G[w^2, 1, -w] - 4*G[0, w]*G[w^2, 1, -w] + 
   8*G[1, -w]*G[w^2, 1, -w] + 8*G[1, w]*G[w^2, 1, -w] + 
   (G[0, w]*G[w^2, r61, -w])/3 + (G[0, w^2]*G[w^2, r61, -w])/3 - 
   (2*G[1, w]*G[w^2, r61, -w])/3 - (G[r61, w^2]*G[w^2, r61, -w])/3 - 
   (G[r62, w^2]*G[w^2, r61, -w])/3 + (G[0, w]*G[w^2, r62, -w])/3 + 
   (G[0, w^2]*G[w^2, r62, -w])/3 - (2*G[1, w]*G[w^2, r62, -w])/3 - 
   (G[r61, w^2]*G[w^2, r62, -w])/3 - (G[r62, w^2]*G[w^2, r62, -w])/3 + 
   (2*G[0, -w]*G[w^2, -w, -w])/3 - (4*G[1, -w]*G[w^2, -w, -w])/3 - 
   (4*G[-1, 0, 1, r7])/3 + 12*G[-1, -w^(-1), 0, w^2] - 
   24*G[-1, -w^(-1), 1, w^2] - 12*G[-1, -w, 0, w^2] + 24*G[-1, -w, 1, w^2] + 
   22*G[0, -1, 0, w] + (53*G[0, 0, 0, -w])/3 + (85*G[0, 0, 0, w])/6 - 
   (191*G[0, 0, 0, w^2])/6 - (7*G[0, 0, 1, r7])/3 - (74*G[0, 0, 1, -w])/3 - 
   (61*G[0, 0, 1, w])/3 + (44*G[0, 0, 1, w^2])/3 - (16*G[0, 0, r61, -w])/3 + 
   (49*G[0, 0, r61, w^2])/2 - (16*G[0, 0, r62, -w])/3 + 
   (49*G[0, 0, r62, w^2])/2 + (38*G[0, 0, -w, -w])/3 + 
   (5*G[0, 0, w^2, w^2])/6 - (112*G[0, 1, 0, -w])/3 - (71*G[0, 1, 0, w])/3 + 
   (52*G[0, 1, 0, w^2])/3 + (11*G[0, 1, 1, r7])/3 + (224*G[0, 1, 1, -w])/3 + 
   62*G[0, 1, 1, w] - (104*G[0, 1, 1, w^2])/3 - (88*G[0, 1, -w, -w])/3 - 
   (8*G[0, 1, w^2, w^2])/3 + (16*G[0, r1, 0, w])/3 - (32*G[0, r1, 1, w])/3 + 
   (16*G[0, r2, 0, w])/3 - (32*G[0, r2, 1, w])/3 - (17*G[0, r61, 0, -w])/3 + 
   (89*G[0, r61, 0, w^2])/3 + (17*G[0, r61, r61, -w])/3 - 
   (89*G[0, r61, r61, w^2])/3 + (17*G[0, r61, r62, -w])/3 - 
   (89*G[0, r61, r62, w^2])/3 + 2*G[0, r61, -w, -w] + G[0, r61, w^2, w^2]/2 - 
   (17*G[0, r62, 0, -w])/3 + (89*G[0, r62, 0, w^2])/3 + 
   (17*G[0, r62, r61, -w])/3 - (89*G[0, r62, r61, w^2])/3 + 
   (17*G[0, r62, r62, -w])/3 - (89*G[0, r62, r62, w^2])/3 + 
   2*G[0, r62, -w, -w] + G[0, r62, w^2, w^2]/2 + G[0, w^(-2), 0, -w]/3 - 
   (31*G[0, w^(-2), 0, w^2])/6 - G[0, w^(-2), r61, -w]/3 + 
   (31*G[0, w^(-2), r61, w^2])/6 - G[0, w^(-2), r62, -w]/3 + 
   (31*G[0, w^(-2), r62, w^2])/6 + (19*G[0, -w^(-1), 0, -w])/3 - 
   (4*G[0, -w^(-1), 0, w^2])/3 - (38*G[0, -w^(-1), 1, -w])/3 + 
   (8*G[0, -w^(-1), 1, w^2])/3 + 19*G[0, -w, 0, -w] - 
   (4*G[0, -w, 0, w^2])/3 - 42*G[0, -w, 1, -w] + (8*G[0, -w, 1, w^2])/3 + 
   2*G[0, -w, r61, -w] + 2*G[0, -w, r62, -w] + (19*G[0, -w, -w, -w])/3 + 
   G[0, w^2, 0, -w]/3 - (13*G[0, w^2, 0, w^2])/3 - (8*G[0, w^2, 1, w^2])/3 - 
   G[0, w^2, r61, -w]/3 + (17*G[0, w^2, r61, w^2])/3 - G[0, w^2, r62, -w]/3 + 
   (17*G[0, w^2, r62, w^2])/3 + (13*G[0, w^2, w^2, w^2])/2 + 
   (14*G[-I, 0, 0, r1])/3 - (14*G[-I, 0, 0, w])/3 + 4*G[-I, 0, 1, r1] - 
   4*G[-I, 0, 1, w] + 2*G[-I, r1, 0, r1] - 2*G[-I, r1, 0, w] - 
   4*G[-I, r1, 1, r1] + 4*G[-I, r1, 1, w] + 2*G[-I, r2, 0, r1] - 
   2*G[-I, r2, 0, w] - 4*G[-I, r2, 1, r1] + 4*G[-I, r2, 1, w] + 
   (14*G[I, 0, 0, r1])/3 - (14*G[I, 0, 0, w])/3 + 4*G[I, 0, 1, r1] - 
   4*G[I, 0, 1, w] + 2*G[I, r1, 0, r1] - 2*G[I, r1, 0, w] - 
   4*G[I, r1, 1, r1] + 4*G[I, r1, 1, w] + 2*G[I, r2, 0, r1] - 
   2*G[I, r2, 0, w] - 4*G[I, r2, 1, r1] + 4*G[I, r2, 1, w] - 
   57*G[1, 0, 0, w] - 6*G[1, 0, 0, w^2] - G[1, 0, 1, r7]/3 + 
   46*G[1, 0, 1, w] + 20*G[1, 0, 1, w^2] - 4*G[1, 0, r61, w^2] - 
   4*G[1, 0, r62, w^2] - (52*G[1, 0, -w, -w])/3 + 6*G[1, 0, w^2, w^2] + 
   32*G[1, 1, 0, -w] + (178*G[1, 1, 0, w])/3 - (25*G[1, 1, 1, r7])/6 - 
   64*G[1, 1, 1, -w] - (356*G[1, 1, 1, w])/3 + (104*G[1, 1, -w, -w])/3 - 
   4*G[1, 1, w^2, w^2] - (20*G[1, r1, 0, w])/3 + (40*G[1, r1, 1, w])/3 - 
   (20*G[1, r2, 0, w])/3 + (40*G[1, r2, 1, w])/3 - 4*G[1, r61, w^2, w^2] - 
   4*G[1, r62, w^2, w^2] - 4*G[1, w^(-2), 0, w^2] + 
   4*G[1, w^(-2), r61, w^2] + 4*G[1, w^(-2), r62, w^2] - 
   16*G[1, -w^(-1), 0, -w] + 18*G[1, -w^(-1), 0, w^2] + 
   32*G[1, -w^(-1), 1, -w] - 36*G[1, -w^(-1), 1, w^2] - 
   (100*G[1, -w, 0, -w])/3 + 2*G[1, -w, 0, w^2] + (200*G[1, -w, 1, -w])/3 - 
   4*G[1, -w, 1, w^2] - (38*G[1, -w, -w, -w])/3 + 2*G[1, w^2, 0, w^2] - 
   4*G[1, w^2, 1, w^2] + (13*G[r1, 0, 0, w])/3 + (4*G[r1, 0, 1, w])/3 + 
   (4*G[r1, 1, 0, w])/3 - (8*G[r1, 1, 1, w])/3 + (13*G[r2, 0, 0, w])/3 + 
   (4*G[r2, 0, 1, w])/3 + (4*G[r2, 1, 0, w])/3 - (8*G[r2, 1, 1, w])/3 + 
   4*G[r51, 0, 0, -w] - 4*G[r51, 0, 0, w^2] - 8*G[r51, 0, 1, -w] + 
   8*G[r51, 0, 1, w^2] - 4*G[r51, -w^(-1), 0, -w] + 
   4*G[r51, -w^(-1), 0, w^2] + 8*G[r51, -w^(-1), 1, -w] - 
   8*G[r51, -w^(-1), 1, w^2] - 4*G[r51, -w, 0, -w] + 4*G[r51, -w, 0, w^2] + 
   8*G[r51, -w, 1, -w] - 8*G[r51, -w, 1, w^2] + 4*G[r52, 0, 0, -w] - 
   4*G[r52, 0, 0, w^2] - 8*G[r52, 0, 1, -w] + 8*G[r52, 0, 1, w^2] - 
   4*G[r52, -w^(-1), 0, -w] + 4*G[r52, -w^(-1), 0, w^2] + 
   8*G[r52, -w^(-1), 1, -w] - 8*G[r52, -w^(-1), 1, w^2] - 
   4*G[r52, -w, 0, -w] + 4*G[r52, -w, 0, w^2] + 8*G[r52, -w, 1, -w] - 
   8*G[r52, -w, 1, w^2] - (23*G[r61, 0, 0, -w])/3 + 24*G[r61, 0, 0, w^2] + 
   4*G[r61, 0, 1, w^2] + (23*G[r61, 0, r61, -w])/3 - 26*G[r61, 0, r61, w^2] + 
   (23*G[r61, 0, r62, -w])/3 - 26*G[r61, 0, r62, w^2] + 2*G[r61, 0, -w, -w] + 
   7*G[r61, 0, w^2, w^2] - 4*G[r61, 1, w^2, w^2] + 8*G[r61, r61, 0, -w] - 
   (80*G[r61, r61, 0, w^2])/3 - 8*G[r61, r61, r61, -w] + 
   (80*G[r61, r61, r61, w^2])/3 - 8*G[r61, r61, r62, -w] + 
   (80*G[r61, r61, r62, w^2])/3 - 2*G[r61, r61, -w, -w] - 
   5*G[r61, r61, w^2, w^2] + 8*G[r61, r62, 0, -w] - 
   (80*G[r61, r62, 0, w^2])/3 - 8*G[r61, r62, r61, -w] + 
   (80*G[r61, r62, r61, w^2])/3 - 8*G[r61, r62, r62, -w] + 
   (80*G[r61, r62, r62, w^2])/3 - 2*G[r61, r62, -w, -w] - 
   5*G[r61, r62, w^2, w^2] - G[r61, w^(-2), 0, -w]/3 + 
   (2*G[r61, w^(-2), 0, w^2])/3 + G[r61, w^(-2), r61, -w]/3 - 
   (2*G[r61, w^(-2), r61, w^2])/3 + G[r61, w^(-2), r62, -w]/3 - 
   (2*G[r61, w^(-2), r62, w^2])/3 + 2*G[r61, -w^(-1), 0, w^2] - 
   4*G[r61, -w^(-1), 1, w^2] + 2*G[r61, -w, 0, -w] + 2*G[r61, -w, 0, w^2] - 
   4*G[r61, -w, 1, w^2] - 2*G[r61, -w, r61, -w] - 2*G[r61, -w, r62, -w] - 
   G[r61, w^2, 0, -w]/3 + (23*G[r61, w^2, 0, w^2])/3 - 
   4*G[r61, w^2, 1, w^2] + G[r61, w^2, r61, -w]/3 - 
   (17*G[r61, w^2, r61, w^2])/3 + G[r61, w^2, r62, -w]/3 - 
   (17*G[r61, w^2, r62, w^2])/3 - (13*G[r61, w^2, w^2, w^2])/2 - 
   (23*G[r62, 0, 0, -w])/3 + 24*G[r62, 0, 0, w^2] + 4*G[r62, 0, 1, w^2] + 
   (23*G[r62, 0, r61, -w])/3 - 26*G[r62, 0, r61, w^2] + 
   (23*G[r62, 0, r62, -w])/3 - 26*G[r62, 0, r62, w^2] + 2*G[r62, 0, -w, -w] + 
   7*G[r62, 0, w^2, w^2] - 4*G[r62, 1, w^2, w^2] + 8*G[r62, r61, 0, -w] - 
   (80*G[r62, r61, 0, w^2])/3 - 8*G[r62, r61, r61, -w] + 
   (80*G[r62, r61, r61, w^2])/3 - 8*G[r62, r61, r62, -w] + 
   (80*G[r62, r61, r62, w^2])/3 - 2*G[r62, r61, -w, -w] - 
   5*G[r62, r61, w^2, w^2] + 8*G[r62, r62, 0, -w] - 
   (80*G[r62, r62, 0, w^2])/3 - 8*G[r62, r62, r61, -w] + 
   (80*G[r62, r62, r61, w^2])/3 - 8*G[r62, r62, r62, -w] + 
   (80*G[r62, r62, r62, w^2])/3 - 2*G[r62, r62, -w, -w] - 
   5*G[r62, r62, w^2, w^2] - G[r62, w^(-2), 0, -w]/3 + 
   (2*G[r62, w^(-2), 0, w^2])/3 + G[r62, w^(-2), r61, -w]/3 - 
   (2*G[r62, w^(-2), r61, w^2])/3 + G[r62, w^(-2), r62, -w]/3 - 
   (2*G[r62, w^(-2), r62, w^2])/3 + 2*G[r62, -w^(-1), 0, w^2] - 
   4*G[r62, -w^(-1), 1, w^2] + 2*G[r62, -w, 0, -w] + 2*G[r62, -w, 0, w^2] - 
   4*G[r62, -w, 1, w^2] - 2*G[r62, -w, r61, -w] - 2*G[r62, -w, r62, -w] - 
   G[r62, w^2, 0, -w]/3 + (23*G[r62, w^2, 0, w^2])/3 - 
   4*G[r62, w^2, 1, w^2] + G[r62, w^2, r61, -w]/3 - 
   (17*G[r62, w^2, r61, w^2])/3 + G[r62, w^2, r62, -w]/3 - 
   (17*G[r62, w^2, r62, w^2])/3 - (13*G[r62, w^2, w^2, w^2])/2 - 
   (4*G[w^(-2), 0, 0, -w])/3 + (67*G[w^(-2), 0, 0, w^2])/6 + 
   (10*G[w^(-2), 0, 1, -w])/3 - (64*G[w^(-2), 0, 1, w^2])/3 - 
   G[w^(-2), 0, r61, -w]/3 - G[w^(-2), 0, r61, w^2]/2 - 
   G[w^(-2), 0, r62, -w]/3 - G[w^(-2), 0, r62, w^2]/2 - 
   (13*G[w^(-2), 0, w^2, w^2])/2 + 4*G[w^(-2), 1, 0, -w] - 
   6*G[w^(-2), 1, 0, w^2] - 8*G[w^(-2), 1, 1, -w] + 4*G[w^(-2), 1, 1, w^2] + 
   4*G[w^(-2), 1, r61, w^2] + 4*G[w^(-2), 1, r62, w^2] - 
   G[w^(-2), r61, 0, -w]/3 - 7*G[w^(-2), r61, 0, w^2] + 
   4*G[w^(-2), r61, 1, w^2] + G[w^(-2), r61, r61, -w]/3 + 
   5*G[w^(-2), r61, r61, w^2] + G[w^(-2), r61, r62, -w]/3 + 
   5*G[w^(-2), r61, r62, w^2] + (13*G[w^(-2), r61, w^2, w^2])/2 - 
   G[w^(-2), r62, 0, -w]/3 - 7*G[w^(-2), r62, 0, w^2] + 
   4*G[w^(-2), r62, 1, w^2] + G[w^(-2), r62, r61, -w]/3 + 
   5*G[w^(-2), r62, r61, w^2] + G[w^(-2), r62, r62, -w]/3 + 
   5*G[w^(-2), r62, r62, w^2] + (13*G[w^(-2), r62, w^2, w^2])/2 + 
   (13*G[w^(-2), w^(-2), 0, w^2])/2 - (13*G[w^(-2), w^(-2), r61, w^2])/2 - 
   (13*G[w^(-2), w^(-2), r62, w^2])/2 - (2*G[w^(-2), -w^(-1), 0, -w])/3 - 
   (46*G[w^(-2), -w^(-1), 0, w^2])/3 + (4*G[w^(-2), -w^(-1), 1, -w])/3 + 
   (92*G[w^(-2), -w^(-1), 1, w^2])/3 - (38*G[-w^(-1), 0, 0, -w])/3 - 
   (7*G[-w^(-1), 0, 0, w^2])/3 + (88*G[-w^(-1), 0, 1, -w])/3 - 
   (10*G[-w^(-1), 0, 1, w^2])/3 - 2*G[-w^(-1), 0, r61, -w] + 
   4*G[-w^(-1), 0, r61, w^2] - 2*G[-w^(-1), 0, r62, -w] + 
   4*G[-w^(-1), 0, r62, w^2] - (17*G[-w^(-1), 0, -w, -w])/3 + 
   (52*G[-w^(-1), 1, 0, -w])/3 + (14*G[-w^(-1), 1, 0, w^2])/3 - 
   (104*G[-w^(-1), 1, 1, -w])/3 - (4*G[-w^(-1), 1, 1, w^2])/3 - 
   4*G[-w^(-1), 1, r61, w^2] - 4*G[-w^(-1), 1, r62, w^2] + 
   (34*G[-w^(-1), 1, -w, -w])/3 - 2*G[-w^(-1), r61, 0, -w] + 
   4*G[-w^(-1), r61, 0, w^2] - 4*G[-w^(-1), r61, 1, w^2] + 
   2*G[-w^(-1), r61, r61, -w] - 2*G[-w^(-1), r61, r61, w^2] + 
   2*G[-w^(-1), r61, r62, -w] - 2*G[-w^(-1), r61, r62, w^2] - 
   2*G[-w^(-1), r62, 0, -w] + 4*G[-w^(-1), r62, 0, w^2] - 
   4*G[-w^(-1), r62, 1, w^2] + 2*G[-w^(-1), r62, r61, -w] - 
   2*G[-w^(-1), r62, r61, w^2] + 2*G[-w^(-1), r62, r62, -w] - 
   2*G[-w^(-1), r62, r62, w^2] + (19*G[-w^(-1), -w^(-1), 0, -w])/3 - 
   (7*G[-w^(-1), -w^(-1), 0, w^2])/3 - (38*G[-w^(-1), -w^(-1), 1, -w])/3 + 
   (14*G[-w^(-1), -w^(-1), 1, w^2])/3 - (17*G[-w^(-1), -w, 0, w^2])/3 + 
   (34*G[-w^(-1), -w, 1, w^2])/3 + (65*G[-w, 0, 0, w^2])/3 - 
   (154*G[-w, 0, 1, w^2])/3 + 4*G[-w, 0, r61, w^2] + 4*G[-w, 0, r62, w^2] - 
   (26*G[-w, 0, w^2, w^2])/3 - (82*G[-w, 1, 0, w^2])/3 + 
   (188*G[-w, 1, 1, w^2])/3 - 4*G[-w, 1, r61, w^2] - 4*G[-w, 1, r62, w^2] + 
   (52*G[-w, 1, w^2, w^2])/3 + 4*G[-w, r61, 0, w^2] - 4*G[-w, r61, 1, w^2] - 
   2*G[-w, r61, r61, w^2] - 2*G[-w, r61, r62, w^2] + 4*G[-w, r62, 0, w^2] - 
   4*G[-w, r62, 1, w^2] - 2*G[-w, r62, r61, w^2] - 2*G[-w, r62, r62, w^2] - 
   (65*G[-w, -w^(-1), 0, w^2])/3 + (130*G[-w, -w^(-1), 1, w^2])/3 - 
   (7*G[-w, -w, 0, w^2])/3 + (14*G[-w, -w, 1, w^2])/3 - 
   (26*G[-w, w^2, 0, w^2])/3 + (52*G[-w, w^2, 1, w^2])/3 - 
   (4*G[w^2, 0, 0, -w])/3 + (10*G[w^2, 0, 1, -w])/3 - G[w^2, 0, r61, -w]/3 - 
   G[w^2, 0, r62, -w]/3 + 4*G[w^2, 1, 0, -w] - 8*G[w^2, 1, 1, -w] - 
   G[w^2, r61, 0, -w]/3 + G[w^2, r61, r61, -w]/3 + G[w^2, r61, r62, -w]/3 - 
   G[w^2, r62, 0, -w]/3 + G[w^2, r62, r61, -w]/3 + G[w^2, r62, r62, -w]/3 - 
   (2*G[w^2, -w, 0, -w])/3 + (4*G[w^2, -w, 1, -w])/3 + (10*Pi*GI[0, r2])/9 - 
   (73*Zeta[3])/9) + G[w^(-2), z3]*(((-1073*I)/486)*Pi^3 - 
   (Pi^2*G[-1, r7])/9 + (13*Pi^2*G[0, -w])/18 - 2*G[0, -w]^3 + 
   (61*Pi^2*G[0, w])/36 - ((2*I)/3)*Pi*G[0, -w]*G[0, w] + 
   (2*G[0, -w]^2*G[0, w])/3 + (47*Pi^2*G[0, w^2])/18 + 
   (20*G[0, -w]^2*G[0, w^2])/9 - ((4*I)/3)*Pi*G[0, w]*G[0, w^2] - 
   (5*G[0, -w]*G[0, w]*G[0, w^2])/3 - ((20*I)/3)*Pi*G[0, w^2]^2 - 
   (10*G[0, -w]*G[0, w^2]^2)/3 + (28*G[0, w]*G[0, w^2]^2)/3 - 
   (121*G[0, w^2]^3)/18 - (2*Pi^2*G[-I, r1])/3 + (2*Pi^2*G[-I, w])/3 - 
   (2*Pi^2*G[I, r1])/3 + (2*Pi^2*G[I, w])/3 + (4*Pi^2*G[1, r7])/9 + 
   (2*I)*Pi*G[0, w^2]*G[1, r7] + (G[0, w^2]^2*G[1, r7])/9 - 
   (7*Pi^2*G[1, -w])/3 + (10*G[0, -w]^2*G[1, -w])/3 - 
   (38*G[0, -w]*G[0, w]*G[1, -w])/3 - (98*G[0, -w]*G[0, w^2]*G[1, -w])/9 - 
   (4*G[0, w]*G[0, w^2]*G[1, -w])/3 - (16*G[0, w^2]^2*G[1, -w])/3 + 
   (4*G[0, -w]*G[1, -w]^2)/3 + 16*G[0, w]*G[1, -w]^2 + 
   (56*G[0, w^2]*G[1, -w]^2)/9 - (103*Pi^2*G[1, w])/18 - 
   (4*G[0, -w]^2*G[1, w])/3 + (16*I)*Pi*G[0, w^2]*G[1, w] + 
   (10*G[0, -w]*G[0, w^2]*G[1, w])/3 - (56*G[0, w^2]^2*G[1, w])/3 + 
   (76*G[0, -w]*G[1, -w]*G[1, w])/3 + (8*G[0, w^2]*G[1, -w]*G[1, w])/3 - 
   32*G[1, -w]^2*G[1, w] + (2*Pi^2*G[1, w^2])/3 + 
   (10*G[0, -w]^2*G[1, w^2])/3 + ((16*I)/3)*Pi*G[0, w]*G[1, w^2] - 
   (24*I)*Pi*G[0, w^2]*G[1, w^2] + (20*G[0, -w]*G[0, w^2]*G[1, w^2])/3 + 
   40*G[0, w]*G[0, w^2]*G[1, w^2] + (62*G[0, w^2]^2*G[1, w^2])/9 - 
   (4*I)*Pi*G[1, r7]*G[1, w^2] + (196*G[0, w^2]*G[1, r7]*G[1, w^2])/9 - 
   (52*G[0, -w]*G[1, -w]*G[1, w^2])/3 - (40*G[0, w^2]*G[1, -w]*G[1, w^2])/3 + 
   (64*G[1, -w]^2*G[1, w^2])/3 - ((80*I)/3)*Pi*G[1, w]*G[1, w^2] - 
   80*G[0, w^2]*G[1, w]*G[1, w^2] + ((176*I)/3)*Pi*G[1, w^2]^2 - 
   16*G[0, -w]*G[1, w^2]^2 - (224*G[0, w]*G[1, w^2]^2)/3 + 
   (280*G[0, w^2]*G[1, w^2]^2)/9 - 32*G[1, r7]*G[1, w^2]^2 + 
   32*G[1, -w]*G[1, w^2]^2 + (448*G[1, w]*G[1, w^2]^2)/3 - 
   (160*G[1, w^2]^3)/3 + (2*Pi^2*G[r1, w])/9 + ((2*I)/3)*Pi*G[0, -w]*
    G[r1, w] - ((20*I)/3)*Pi*G[0, w^2]*G[r1, w] + 
   (8*I)*Pi*G[1, w^2]*G[r1, w] + (2*Pi^2*G[r2, w])/9 + 
   ((2*I)/3)*Pi*G[0, -w]*G[r2, w] - ((20*I)/3)*Pi*G[0, w^2]*G[r2, w] + 
   (8*I)*Pi*G[1, w^2]*G[r2, w] - (7*Pi^2*G[r61, -w])/18 + 
   (17*G[0, -w]*G[0, w]*G[r61, -w])/3 + (17*G[0, -w]*G[0, w^2]*G[r61, -w])/
    3 + (7*G[0, w]*G[0, w^2]*G[r61, -w])/3 + 6*G[0, w^2]^2*G[r61, -w] - 
   (34*G[0, -w]*G[1, w]*G[r61, -w])/3 - (14*G[0, w^2]*G[1, w]*G[r61, -w])/3 - 
   4*G[0, w]*G[r61, -w]^2 - 4*G[0, w^2]*G[r61, -w]^2 + 
   8*G[1, w]*G[r61, -w]^2 - (16*Pi^2*G[r61, w^2])/9 + 
   (11*G[0, -w]^2*G[r61, w^2])/3 + ((4*I)/3)*Pi*G[0, w]*G[r61, w^2] - 
   ((22*I)/3)*Pi*G[0, w^2]*G[r61, w^2] + (26*G[0, -w]*G[0, w^2]*G[r61, w^2])/
    3 - (34*G[0, w]*G[0, w^2]*G[r61, w^2])/3 + (47*G[0, w^2]^2*G[r61, w^2])/
    2 + (26*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 
   4*G[0, -w]*G[1, -w]*G[r61, w^2] + (8*G[0, w^2]*G[1, -w]*G[r61, w^2])/3 - 
   ((32*I)/3)*Pi*G[1, w]*G[r61, w^2] + (68*G[0, w^2]*G[1, w]*G[r61, w^2])/3 + 
   ((32*I)/3)*Pi*G[1, w^2]*G[r61, w^2] - (32*G[0, w]*G[1, w^2]*G[r61, w^2])/
    3 + (4*G[0, w^2]*G[1, w^2]*G[r61, w^2])/3 - 
   (32*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 + (64*G[1, w]*G[1, w^2]*G[r61, w^2])/
    3 + (4*I)*Pi*G[r1, w]*G[r61, w^2] + (4*I)*Pi*G[r2, w]*G[r61, w^2] - 
   (17*G[0, -w]*G[r61, -w]*G[r61, w^2])/3 - 10*G[0, w^2]*G[r61, -w]*
    G[r61, w^2] + 4*G[r61, -w]^2*G[r61, w^2] + ((16*I)/3)*Pi*G[r61, w^2]^2 - 
   4*G[0, -w]*G[r61, w^2]^2 + (20*G[0, w]*G[r61, w^2]^2)/3 - 
   (130*G[0, w^2]*G[r61, w^2]^2)/3 - (16*G[1, r7]*G[r61, w^2]^2)/3 - 
   (40*G[1, w]*G[r61, w^2]^2)/3 + 4*G[r61, -w]*G[r61, w^2]^2 + 
   (64*G[r61, w^2]^3)/3 - (7*Pi^2*G[r62, -w])/18 + 
   (17*G[0, -w]*G[0, w]*G[r62, -w])/3 + (17*G[0, -w]*G[0, w^2]*G[r62, -w])/
    3 + (7*G[0, w]*G[0, w^2]*G[r62, -w])/3 + 6*G[0, w^2]^2*G[r62, -w] - 
   (34*G[0, -w]*G[1, w]*G[r62, -w])/3 - (14*G[0, w^2]*G[1, w]*G[r62, -w])/3 - 
   8*G[0, w]*G[r61, -w]*G[r62, -w] - 8*G[0, w^2]*G[r61, -w]*G[r62, -w] + 
   16*G[1, w]*G[r61, -w]*G[r62, -w] - (17*G[0, -w]*G[r61, w^2]*G[r62, -w])/
    3 - 10*G[0, w^2]*G[r61, w^2]*G[r62, -w] + 8*G[r61, -w]*G[r61, w^2]*
    G[r62, -w] + 4*G[r61, w^2]^2*G[r62, -w] - 4*G[0, w]*G[r62, -w]^2 - 
   4*G[0, w^2]*G[r62, -w]^2 + 8*G[1, w]*G[r62, -w]^2 + 
   4*G[r61, w^2]*G[r62, -w]^2 - (16*Pi^2*G[r62, w^2])/9 + 
   (11*G[0, -w]^2*G[r62, w^2])/3 + ((4*I)/3)*Pi*G[0, w]*G[r62, w^2] - 
   ((22*I)/3)*Pi*G[0, w^2]*G[r62, w^2] + (26*G[0, -w]*G[0, w^2]*G[r62, w^2])/
    3 - (34*G[0, w]*G[0, w^2]*G[r62, w^2])/3 + (47*G[0, w^2]^2*G[r62, w^2])/
    2 + (26*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
   4*G[0, -w]*G[1, -w]*G[r62, w^2] + (8*G[0, w^2]*G[1, -w]*G[r62, w^2])/3 - 
   ((32*I)/3)*Pi*G[1, w]*G[r62, w^2] + (68*G[0, w^2]*G[1, w]*G[r62, w^2])/3 + 
   ((32*I)/3)*Pi*G[1, w^2]*G[r62, w^2] - (32*G[0, w]*G[1, w^2]*G[r62, w^2])/
    3 + (4*G[0, w^2]*G[1, w^2]*G[r62, w^2])/3 - 
   (32*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 + (64*G[1, w]*G[1, w^2]*G[r62, w^2])/
    3 + (4*I)*Pi*G[r1, w]*G[r62, w^2] + (4*I)*Pi*G[r2, w]*G[r62, w^2] - 
   (17*G[0, -w]*G[r61, -w]*G[r62, w^2])/3 - 10*G[0, w^2]*G[r61, -w]*
    G[r62, w^2] + 4*G[r61, -w]^2*G[r62, w^2] + ((32*I)/3)*Pi*G[r61, w^2]*
    G[r62, w^2] - 8*G[0, -w]*G[r61, w^2]*G[r62, w^2] + 
   (40*G[0, w]*G[r61, w^2]*G[r62, w^2])/3 - 
   (260*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 - 
   (32*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 
   (80*G[1, w]*G[r61, w^2]*G[r62, w^2])/3 + 8*G[r61, -w]*G[r61, w^2]*
    G[r62, w^2] + 64*G[r61, w^2]^2*G[r62, w^2] - 
   (17*G[0, -w]*G[r62, -w]*G[r62, w^2])/3 - 10*G[0, w^2]*G[r62, -w]*
    G[r62, w^2] + 8*G[r61, -w]*G[r62, -w]*G[r62, w^2] + 
   8*G[r61, w^2]*G[r62, -w]*G[r62, w^2] + 4*G[r62, -w]^2*G[r62, w^2] + 
   ((16*I)/3)*Pi*G[r62, w^2]^2 - 4*G[0, -w]*G[r62, w^2]^2 + 
   (20*G[0, w]*G[r62, w^2]^2)/3 - (130*G[0, w^2]*G[r62, w^2]^2)/3 - 
   (16*G[1, r7]*G[r62, w^2]^2)/3 - (40*G[1, w]*G[r62, w^2]^2)/3 + 
   4*G[r61, -w]*G[r62, w^2]^2 + 64*G[r61, w^2]*G[r62, w^2]^2 + 
   4*G[r62, -w]*G[r62, w^2]^2 + (64*G[r62, w^2]^3)/3 + 
   (7*Pi^2*G[w^(-2), -w])/9 + G[0, -w]^2*G[w^(-2), -w] + 
   ((2*I)/3)*Pi*G[0, w]*G[w^(-2), -w] + (2*G[0, -w]*G[0, w]*G[w^(-2), -w])/
    3 - (2*G[0, -w]*G[0, w^2]*G[w^(-2), -w])/3 + 
   (G[0, w]*G[0, w^2]*G[w^(-2), -w])/3 - 4*G[0, -w]*G[1, -w]*G[w^(-2), -w] - 
   2*G[0, w]*G[1, -w]*G[w^(-2), -w] + (2*G[0, w^2]*G[1, -w]*G[w^(-2), -w])/
    3 + 4*G[1, -w]^2*G[w^(-2), -w] - (4*G[0, -w]*G[1, w]*G[w^(-2), -w])/3 + 
   4*G[1, -w]*G[1, w]*G[w^(-2), -w] - ((2*I)/3)*Pi*G[r1, w]*G[w^(-2), -w] - 
   ((2*I)/3)*Pi*G[r2, w]*G[w^(-2), -w] + (G[0, w]*G[r61, -w]*G[w^(-2), -w])/
    3 + (G[0, w^2]*G[r61, -w]*G[w^(-2), -w])/3 - 
   (2*G[1, w]*G[r61, -w]*G[w^(-2), -w])/3 + 
   (G[0, -w]*G[r61, w^2]*G[w^(-2), -w])/3 - 
   (G[r61, -w]*G[r61, w^2]*G[w^(-2), -w])/3 + 
   (G[0, w]*G[r62, -w]*G[w^(-2), -w])/3 + 
   (G[0, w^2]*G[r62, -w]*G[w^(-2), -w])/3 - 
   (2*G[1, w]*G[r62, -w]*G[w^(-2), -w])/3 - 
   (G[r61, w^2]*G[r62, -w]*G[w^(-2), -w])/3 + 
   (G[0, -w]*G[r62, w^2]*G[w^(-2), -w])/3 - 
   (G[r61, -w]*G[r62, w^2]*G[w^(-2), -w])/3 - 
   (G[r62, -w]*G[r62, w^2]*G[w^(-2), -w])/3 - (55*Pi^2*G[w^(-2), w^2])/36 - 
   (35*G[0, -w]^2*G[w^(-2), w^2])/18 - ((8*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] + 
   (4*G[0, -w]*G[0, w]*G[w^(-2), w^2])/3 + ((47*I)/3)*Pi*G[0, w^2]*
    G[w^(-2), w^2] - (5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/6 - 
   (44*G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 - (212*G[0, w^2]^2*G[w^(-2), w^2])/
    9 + (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] - 
   (131*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/9 + 
   (67*G[0, -w]*G[1, -w]*G[w^(-2), w^2])/9 + 
   (11*G[0, w^2]*G[1, -w]*G[w^(-2), w^2])/3 - (64*G[1, -w]^2*G[w^(-2), w^2])/
    9 + (4*I)*Pi*G[1, w]*G[w^(-2), w^2] - (8*G[0, -w]*G[1, w]*G[w^(-2), w^2])/
    3 + (86*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/3 - 
   ((80*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] + 
   (28*G[0, -w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   (86*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (46*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/9 + 
   (142*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/9 - 
   (56*G[1, -w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (172*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   (196*G[1, w^2]^2*G[w^(-2), w^2])/9 + ((2*I)/3)*Pi*G[r1, w]*
    G[w^(-2), w^2] + ((2*I)/3)*Pi*G[r2, w]*G[w^(-2), w^2] - 
   (4*G[0, w]*G[r61, -w]*G[w^(-2), w^2])/3 - G[0, w^2]*G[r61, -w]*
    G[w^(-2), w^2] + (8*G[1, w]*G[r61, -w]*G[w^(-2), w^2])/3 - 
   ((14*I)/3)*Pi*G[r61, w^2]*G[w^(-2), w^2] - 2*G[0, -w]*G[r61, w^2]*
    G[w^(-2), w^2] + (7*G[0, w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
   (154*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
   (23*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 + 2*G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] - (14*G[1, w]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
   14*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + G[r61, -w]*G[r61, w^2]*
    G[w^(-2), w^2] - (71*G[r61, w^2]^2*G[w^(-2), w^2])/3 - 
   (4*G[0, w]*G[r62, -w]*G[w^(-2), w^2])/3 - G[0, w^2]*G[r62, -w]*
    G[w^(-2), w^2] + (8*G[1, w]*G[r62, -w]*G[w^(-2), w^2])/3 + 
   G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] - ((14*I)/3)*Pi*G[r62, w^2]*
    G[w^(-2), w^2] - 2*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
   (7*G[0, w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   (154*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   (23*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 + 2*G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] - (14*G[1, w]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   14*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + G[r61, -w]*G[r62, w^2]*
    G[w^(-2), w^2] - (142*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] - (71*G[r62, w^2]^2*G[w^(-2), w^2])/
    3 + ((4*I)/3)*Pi*G[w^(-2), w^2]^2 - (7*G[0, -w]*G[w^(-2), w^2]^2)/12 - 
   (4*G[0, w]*G[w^(-2), w^2]^2)/3 - (11*G[0, w^2]*G[w^(-2), w^2]^2)/12 - 
   (3*G[1, r7]*G[w^(-2), w^2]^2)/4 + (7*G[1, -w]*G[w^(-2), w^2]^2)/6 + 
   (8*G[1, w]*G[w^(-2), w^2]^2)/3 - (7*G[1, w^2]*G[w^(-2), w^2]^2)/6 + 
   (3*G[r61, w^2]*G[w^(-2), w^2]^2)/2 + (3*G[r62, w^2]*G[w^(-2), w^2]^2)/2 + 
   (Pi^2*G[-w^(-1), -w])/18 + (10*G[0, -w]^2*G[-w^(-1), -w])/3 - 
   (4*G[0, -w]*G[0, w]*G[-w^(-1), -w])/3 - 4*G[0, -w]*G[0, w^2]*
    G[-w^(-1), -w] - (G[0, w]*G[0, w^2]*G[-w^(-1), -w])/3 - 
   4*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - (4*G[0, w]*G[1, -w]*G[-w^(-1), -w])/
    3 + 4*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] - (16*G[1, -w]^2*G[-w^(-1), -w])/
    3 + (8*G[0, -w]*G[1, w]*G[-w^(-1), -w])/3 + 
   (8*G[1, -w]*G[1, w]*G[-w^(-1), -w])/3 + 2*G[0, -w]*G[1, w^2]*
    G[-w^(-1), -w] - 4*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] + 
   2*G[0, w]*G[r61, -w]*G[-w^(-1), -w] + 2*G[0, w^2]*G[r61, -w]*
    G[-w^(-1), -w] - 4*G[1, w]*G[r61, -w]*G[-w^(-1), -w] + 
   4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] - 2*G[r61, -w]*G[r61, w^2]*
    G[-w^(-1), -w] + 2*G[0, w]*G[r62, -w]*G[-w^(-1), -w] + 
   2*G[0, w^2]*G[r62, -w]*G[-w^(-1), -w] - 4*G[1, w]*G[r62, -w]*
    G[-w^(-1), -w] - 2*G[r61, w^2]*G[r62, -w]*G[-w^(-1), -w] + 
   4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] - 2*G[r61, -w]*G[r62, w^2]*
    G[-w^(-1), -w] - 2*G[r62, -w]*G[r62, w^2]*G[-w^(-1), -w] + 
   (G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/6 - 
   (G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/3 - (7*G[0, -w]*G[-w^(-1), -w]^2)/
    3 + (14*G[1, -w]*G[-w^(-1), -w]^2)/3 + (Pi^2*G[-w^(-1), w^2])/36 - 
   (101*G[0, -w]^2*G[-w^(-1), w^2])/18 - (2*I)*Pi*G[0, w]*G[-w^(-1), w^2] + 
   (G[0, -w]*G[0, w]*G[-w^(-1), w^2])/3 + (17*I)*Pi*G[0, w^2]*
    G[-w^(-1), w^2] - (9*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/2 - 
   (44*G[0, w]*G[0, w^2]*G[-w^(-1), w^2])/3 + 
   (151*G[0, w^2]^2*G[-w^(-1), w^2])/9 - (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2] - 
   (47*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/9 + 
   (145*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/9 + 
   (4*G[0, w]*G[1, -w]*G[-w^(-1), w^2])/3 + 11*G[0, w^2]*G[1, -w]*
    G[-w^(-1), w^2] - (88*G[1, -w]^2*G[-w^(-1), w^2])/9 + 
   (4*I)*Pi*G[1, w]*G[-w^(-1), w^2] - (2*G[0, -w]*G[1, w]*G[-w^(-1), w^2])/
    3 + 26*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] - 
   (8*G[1, -w]*G[1, w]*G[-w^(-1), w^2])/3 - ((56*I)/3)*Pi*G[1, w^2]*
    G[-w^(-1), w^2] + (50*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   (370*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/9 + 
   (46*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/9 - 
   (100*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   (244*G[1, w^2]^2*G[-w^(-1), w^2])/9 - G[0, w]*G[r61, -w]*G[-w^(-1), w^2] - 
   G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] + 2*G[1, w]*G[r61, -w]*
    G[-w^(-1), w^2] - (4*I)*Pi*G[r61, w^2]*G[-w^(-1), w^2] + 
   (4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   G[0, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
   (37*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
   (G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
   (14*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
   2*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] + 
   (38*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 3*G[r61, w^2]^2*G[-w^(-1), w^2] - 
   G[0, w]*G[r62, -w]*G[-w^(-1), w^2] - G[0, w^2]*G[r62, -w]*
    G[-w^(-1), w^2] + 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] + 
   G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] - (4*I)*Pi*G[r62, w^2]*
    G[-w^(-1), w^2] + (4*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
   (37*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
   (G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
   (14*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
   2*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] + 
   (38*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 6*G[r61, w^2]*G[r62, w^2]*
    G[-w^(-1), w^2] + G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
   3*G[r62, w^2]^2*G[-w^(-1), w^2] + 
   (2*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
   (4*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
   (I/3)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - G[0, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + (G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
   (G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/6 + 
   (G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 2*G[1, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - (2*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
   (G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
   (5*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/2 - 
   5*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
   ((5*I)/3)*Pi*G[-w^(-1), w^2]^2 + (G[0, -w]*G[-w^(-1), w^2]^2)/4 + 
   (5*G[0, w]*G[-w^(-1), w^2]^2)/3 - (5*G[0, w^2]*G[-w^(-1), w^2]^2)/12 + 
   (5*G[1, r7]*G[-w^(-1), w^2]^2)/4 - (G[1, -w]*G[-w^(-1), w^2]^2)/2 - 
   (10*G[1, w]*G[-w^(-1), w^2]^2)/3 + (5*G[1, w^2]*G[-w^(-1), w^2]^2)/6 + 
   (7*Pi^2*G[-w, w^2])/12 - (101*G[0, -w]^2*G[-w, w^2])/18 + 
   ((4*I)/3)*Pi*G[0, w]*G[-w, w^2] + (G[0, -w]*G[0, w]*G[-w, w^2])/3 + 
   (17*I)*Pi*G[0, w^2]*G[-w, w^2] - (9*G[0, -w]*G[0, w^2]*G[-w, w^2])/2 - 
   (34*G[0, w]*G[0, w^2]*G[-w, w^2])/3 + (151*G[0, w^2]^2*G[-w, w^2])/9 - 
   (I/2)*Pi*G[1, r7]*G[-w, w^2] - (47*G[0, w^2]*G[1, r7]*G[-w, w^2])/9 + 
   (145*G[0, -w]*G[1, -w]*G[-w, w^2])/9 + (4*G[0, w]*G[1, -w]*G[-w, w^2])/3 + 
   11*G[0, w^2]*G[1, -w]*G[-w, w^2] - (88*G[1, -w]^2*G[-w, w^2])/9 + 
   (4*I)*Pi*G[1, w]*G[-w, w^2] - (2*G[0, -w]*G[1, w]*G[-w, w^2])/3 + 
   26*G[0, w^2]*G[1, w]*G[-w, w^2] - (8*G[1, -w]*G[1, w]*G[-w, w^2])/3 - 
   ((56*I)/3)*Pi*G[1, w^2]*G[-w, w^2] + (50*G[0, w]*G[1, w^2]*G[-w, w^2])/3 - 
   (370*G[0, w^2]*G[1, w^2]*G[-w, w^2])/9 + 
   (46*G[1, r7]*G[1, w^2]*G[-w, w^2])/9 - (100*G[1, w]*G[1, w^2]*G[-w, w^2])/
    3 + (244*G[1, w^2]^2*G[-w, w^2])/9 - ((10*I)/3)*Pi*G[r1, w]*G[-w, w^2] - 
   ((10*I)/3)*Pi*G[r2, w]*G[-w, w^2] - G[0, w]*G[r61, -w]*G[-w, w^2] - 
   G[0, w^2]*G[r61, -w]*G[-w, w^2] + 2*G[1, w]*G[r61, -w]*G[-w, w^2] - 
   (4*I)*Pi*G[r61, w^2]*G[-w, w^2] + (4*G[0, -w]*G[r61, w^2]*G[-w, w^2])/3 + 
   G[0, w]*G[r61, w^2]*G[-w, w^2] - (37*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/3 - 
   (G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 - (14*G[1, -w]*G[r61, w^2]*G[-w, w^2])/
    3 - 2*G[1, w]*G[r61, w^2]*G[-w, w^2] + 
   (38*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 + G[r61, -w]*G[r61, w^2]*
    G[-w, w^2] + 3*G[r61, w^2]^2*G[-w, w^2] - G[0, w]*G[r62, -w]*G[-w, w^2] - 
   G[0, w^2]*G[r62, -w]*G[-w, w^2] + 2*G[1, w]*G[r62, -w]*G[-w, w^2] + 
   G[r61, w^2]*G[r62, -w]*G[-w, w^2] - (4*I)*Pi*G[r62, w^2]*G[-w, w^2] + 
   (4*G[0, -w]*G[r62, w^2]*G[-w, w^2])/3 + G[0, w]*G[r62, w^2]*G[-w, w^2] - 
   (37*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
   (G[1, r7]*G[r62, w^2]*G[-w, w^2])/3 - (14*G[1, -w]*G[r62, w^2]*G[-w, w^2])/
    3 - 2*G[1, w]*G[r62, w^2]*G[-w, w^2] + 
   (38*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 + G[r61, -w]*G[r62, w^2]*
    G[-w, w^2] + 6*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + 
   G[r62, -w]*G[r62, w^2]*G[-w, w^2] + 3*G[r62, w^2]^2*G[-w, w^2] - 
   (I/3)*Pi*G[w^(-2), w^2]*G[-w, w^2] - (G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/
    3 + (G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
   (G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/6 + 
   (G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
   (2*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   (2*G[1, w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   (G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
   (19*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2])/6 - 
   (19*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2])/3 - ((10*I)/3)*Pi*G[-w^(-1), w^2]*
    G[-w, w^2] + (43*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/6 + 
   (10*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
   (5*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/6 + 
   (5*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/2 - 
   (43*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
   (20*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
   (5*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - ((5*I)/3)*Pi*G[-w, w^2]^2 + 
   (G[0, -w]*G[-w, w^2]^2)/4 + (5*G[0, w]*G[-w, w^2]^2)/3 - 
   (5*G[0, w^2]*G[-w, w^2]^2)/12 + (5*G[1, r7]*G[-w, w^2]^2)/4 - 
   (G[1, -w]*G[-w, w^2]^2)/2 - (10*G[1, w]*G[-w, w^2]^2)/3 + 
   (5*G[1, w^2]*G[-w, w^2]^2)/6 + (2*Pi^2*G[w^2, -w])/3 + 
   G[0, -w]^2*G[w^2, -w] + (2*G[0, -w]*G[0, w]*G[w^2, -w])/3 - 
   (2*G[0, -w]*G[0, w^2]*G[w^2, -w])/3 - (G[0, w]*G[0, w^2]*G[w^2, -w])/3 - 
   4*G[0, -w]*G[1, -w]*G[w^2, -w] - 2*G[0, w]*G[1, -w]*G[w^2, -w] + 
   (2*G[0, w^2]*G[1, -w]*G[w^2, -w])/3 + 4*G[1, -w]^2*G[w^2, -w] - 
   (4*G[0, -w]*G[1, w]*G[w^2, -w])/3 + 4*G[1, -w]*G[1, w]*G[w^2, -w] + 
   (G[0, w]*G[r61, -w]*G[w^2, -w])/3 + (G[0, w^2]*G[r61, -w]*G[w^2, -w])/3 - 
   (2*G[1, w]*G[r61, -w]*G[w^2, -w])/3 + (G[0, -w]*G[r61, w^2]*G[w^2, -w])/
    3 - (G[r61, -w]*G[r61, w^2]*G[w^2, -w])/3 + 
   (G[0, w]*G[r62, -w]*G[w^2, -w])/3 + (G[0, w^2]*G[r62, -w]*G[w^2, -w])/3 - 
   (2*G[1, w]*G[r62, -w]*G[w^2, -w])/3 - (G[r61, w^2]*G[r62, -w]*G[w^2, -w])/
    3 + (G[0, -w]*G[r62, w^2]*G[w^2, -w])/3 - 
   (G[r61, -w]*G[r62, w^2]*G[w^2, -w])/3 - 
   (G[r62, -w]*G[r62, w^2]*G[w^2, -w])/3 + (2*G[0, -w]*G[-w, w^2]*G[w^2, -w])/
    3 - (4*G[1, -w]*G[-w, w^2]*G[w^2, -w])/3 + 5*G[0, -w]*G[0, 0, -w] - 
   (2*G[0, w]*G[0, 0, -w])/3 + (40*G[0, w^2]*G[0, 0, -w])/9 + 
   (4*G[1, -w]*G[0, 0, -w])/3 + (4*G[1, w]*G[0, 0, -w])/3 - 
   (10*G[1, w^2]*G[0, 0, -w])/3 - 4*G[r61, -w]*G[0, 0, -w] - 
   (22*G[r61, w^2]*G[0, 0, -w])/3 - 4*G[r62, -w]*G[0, 0, -w] - 
   (22*G[r62, w^2]*G[0, 0, -w])/3 - (2*G[w^(-2), -w]*G[0, 0, -w])/3 + 
   (11*G[w^(-2), w^2]*G[0, 0, -w])/18 - G[-w^(-1), -w]*G[0, 0, -w] + 
   (71*G[-w^(-1), w^2]*G[0, 0, -w])/18 + (71*G[-w, w^2]*G[0, 0, -w])/18 - 
   (2*G[w^2, -w]*G[0, 0, -w])/3 + ((8*I)/3)*Pi*G[0, 0, w] + 
   (11*G[0, -w]*G[0, 0, w])/3 + (13*G[0, w^2]*G[0, 0, w])/3 - 
   (52*G[1, w^2]*G[0, 0, w])/3 - 4*G[r61, -w]*G[0, 0, w] - 
   (4*G[r61, w^2]*G[0, 0, w])/3 - 4*G[r62, -w]*G[0, 0, w] - 
   (4*G[r62, w^2]*G[0, 0, w])/3 - (2*G[w^(-2), -w]*G[0, 0, w])/3 + 
   (19*G[w^(-2), w^2]*G[0, 0, w])/6 + G[-w^(-1), -w]*G[0, 0, w] + 
   (17*G[-w^(-1), w^2]*G[0, 0, w])/2 - (3*G[-w, w^2]*G[0, 0, w])/2 + 
   (4*G[w^2, -w]*G[0, 0, w])/3 + ((20*I)/3)*Pi*G[0, 0, w^2] - 
   (26*G[0, -w]*G[0, 0, w^2])/9 - (23*G[0, w]*G[0, 0, w^2])/3 + 
   (118*G[0, w^2]*G[0, 0, w^2])/9 - (G[1, r7]*G[0, 0, w^2])/9 + 
   (106*G[1, -w]*G[0, 0, w^2])/9 + (46*G[1, w]*G[0, 0, w^2])/3 - 
   (106*G[1, w^2]*G[0, 0, w^2])/9 - (11*G[r61, -w]*G[0, 0, w^2])/3 - 
   (21*G[r61, w^2]*G[0, 0, w^2])/2 - (11*G[r62, -w]*G[0, 0, w^2])/3 - 
   (21*G[r62, w^2]*G[0, 0, w^2])/2 + (G[w^(-2), -w]*G[0, 0, w^2])/3 + 
   (104*G[w^(-2), w^2]*G[0, 0, w^2])/9 + (G[-w^(-1), -w]*G[0, 0, w^2])/3 - 
   (149*G[-w^(-1), w^2]*G[0, 0, w^2])/18 - (149*G[-w, w^2]*G[0, 0, w^2])/18 + 
   (G[w^2, -w]*G[0, 0, w^2])/3 + ((11*I)/3)*Pi*G[0, 1, r7] + 
   (11*G[0, w^2]*G[0, 1, r7])/3 - 4*G[r61, w^2]*G[0, 1, r7] - 
   4*G[r62, w^2]*G[0, 1, r7] + (G[w^(-2), w^2]*G[0, 1, r7])/6 + 
   (G[-w^(-1), w^2]*G[0, 1, r7])/6 + (G[-w, w^2]*G[0, 1, r7])/6 - 
   (22*G[0, -w]*G[0, 1, -w])/3 + (14*G[0, w]*G[0, 1, -w])/3 + 
   (58*G[0, w^2]*G[0, 1, -w])/9 - (4*G[1, -w]*G[0, 1, -w])/3 - 
   (28*G[1, w]*G[0, 1, -w])/3 + (20*G[1, w^2]*G[0, 1, -w])/3 + 
   4*G[r61, w^2]*G[0, 1, -w] + 4*G[r62, w^2]*G[0, 1, -w] + 
   2*G[w^(-2), -w]*G[0, 1, -w] - (35*G[w^(-2), w^2]*G[0, 1, -w])/9 + 
   6*G[-w^(-1), -w]*G[0, 1, -w] - (89*G[-w^(-1), w^2]*G[0, 1, -w])/9 - 
   (89*G[-w, w^2]*G[0, 1, -w])/9 + 2*G[w^2, -w]*G[0, 1, -w] - 
   (16*I)*Pi*G[0, 1, w] - (20*G[0, -w]*G[0, 1, w])/3 - 
   (40*G[0, w^2]*G[0, 1, w])/3 + (104*G[1, w^2]*G[0, 1, w])/3 + 
   8*G[r61, -w]*G[0, 1, w] + (8*G[r61, w^2]*G[0, 1, w])/3 + 
   8*G[r62, -w]*G[0, 1, w] + (8*G[r62, w^2]*G[0, 1, w])/3 - 
   (4*G[w^(-2), -w]*G[0, 1, w])/3 - (11*G[w^(-2), w^2]*G[0, 1, w])/3 - 
   7*G[-w^(-1), w^2]*G[0, 1, w] - (G[-w, w^2]*G[0, 1, w])/3 - 
   (8*G[w^2, -w]*G[0, 1, w])/3 + (28*I)*Pi*G[0, 1, w^2] - 
   (44*G[0, -w]*G[0, 1, w^2])/9 - (104*G[0, w]*G[0, 1, w^2])/3 - 
   (2*G[0, w^2]*G[0, 1, w^2])/9 - (184*G[1, r7]*G[0, 1, w^2])/9 + 
   (112*G[1, -w]*G[0, 1, w^2])/9 + (208*G[1, w]*G[0, 1, w^2])/3 - 
   (88*G[1, w^2]*G[0, 1, w^2])/9 - (2*G[w^(-2), -w]*G[0, 1, w^2])/3 - 
   (13*G[w^(-2), w^2]*G[0, 1, w^2])/9 - (2*G[-w^(-1), -w]*G[0, 1, w^2])/3 + 
   (59*G[-w^(-1), w^2]*G[0, 1, w^2])/9 + (59*G[-w, w^2]*G[0, 1, w^2])/9 - 
   (2*G[w^2, -w]*G[0, 1, w^2])/3 + ((16*I)/3)*Pi*G[0, r1, w] + 
   ((16*I)/3)*Pi*G[0, r2, w] - (5*G[0, -w]*G[0, r61, -w])/3 - 
   (5*G[0, w]*G[0, r61, -w])/3 - 8*G[0, w^2]*G[0, r61, -w] + 
   (10*G[1, w]*G[0, r61, -w])/3 + 4*G[r61, -w]*G[0, r61, -w] + 
   (17*G[r61, w^2]*G[0, r61, -w])/3 + 4*G[r62, -w]*G[0, r61, -w] + 
   (17*G[r62, w^2]*G[0, r61, -w])/3 - (G[w^(-2), -w]*G[0, r61, -w])/3 + 
   (4*G[w^(-2), w^2]*G[0, r61, -w])/3 - 2*G[-w^(-1), -w]*G[0, r61, -w] + 
   G[-w^(-1), w^2]*G[0, r61, -w] + G[-w, w^2]*G[0, r61, -w] - 
   (G[w^2, -w]*G[0, r61, -w])/3 + ((16*I)/3)*Pi*G[0, r61, w^2] - 
   (11*G[0, -w]*G[0, r61, w^2])/3 - G[0, w]*G[0, r61, w^2] - 
   (33*G[0, w^2]*G[0, r61, w^2])/2 - (16*G[1, r7]*G[0, r61, w^2])/3 + 
   2*G[1, w]*G[0, r61, w^2] - 4*G[1, w^2]*G[0, r61, w^2] + 
   (11*G[r61, -w]*G[0, r61, w^2])/3 + (73*G[r61, w^2]*G[0, r61, w^2])/3 + 
   (11*G[r62, -w]*G[0, r61, w^2])/3 + (73*G[r62, w^2]*G[0, r61, w^2])/3 - 
   (65*G[w^(-2), w^2]*G[0, r61, w^2])/6 + 5*G[-w^(-1), w^2]*G[0, r61, w^2] + 
   5*G[-w, w^2]*G[0, r61, w^2] - (5*G[0, -w]*G[0, r62, -w])/3 - 
   (5*G[0, w]*G[0, r62, -w])/3 - 8*G[0, w^2]*G[0, r62, -w] + 
   (10*G[1, w]*G[0, r62, -w])/3 + 4*G[r61, -w]*G[0, r62, -w] + 
   (17*G[r61, w^2]*G[0, r62, -w])/3 + 4*G[r62, -w]*G[0, r62, -w] + 
   (17*G[r62, w^2]*G[0, r62, -w])/3 - (G[w^(-2), -w]*G[0, r62, -w])/3 + 
   (4*G[w^(-2), w^2]*G[0, r62, -w])/3 - 2*G[-w^(-1), -w]*G[0, r62, -w] + 
   G[-w^(-1), w^2]*G[0, r62, -w] + G[-w, w^2]*G[0, r62, -w] - 
   (G[w^2, -w]*G[0, r62, -w])/3 + ((16*I)/3)*Pi*G[0, r62, w^2] - 
   (11*G[0, -w]*G[0, r62, w^2])/3 - G[0, w]*G[0, r62, w^2] - 
   (33*G[0, w^2]*G[0, r62, w^2])/2 - (16*G[1, r7]*G[0, r62, w^2])/3 + 
   2*G[1, w]*G[0, r62, w^2] - 4*G[1, w^2]*G[0, r62, w^2] + 
   (11*G[r61, -w]*G[0, r62, w^2])/3 + (73*G[r61, w^2]*G[0, r62, w^2])/3 + 
   (11*G[r62, -w]*G[0, r62, w^2])/3 + (73*G[r62, w^2]*G[0, r62, w^2])/3 - 
   (65*G[w^(-2), w^2]*G[0, r62, w^2])/6 + 5*G[-w^(-1), w^2]*G[0, r62, w^2] + 
   5*G[-w, w^2]*G[0, r62, w^2] + (G[0, w^2]*G[0, w^(-2), -w])/3 - 
   (G[r61, w^2]*G[0, w^(-2), -w])/3 - (G[r62, w^2]*G[0, w^(-2), -w])/3 - 
   ((40*I)/3)*Pi*G[0, w^(-2), w^2] + (17*G[0, -w]*G[0, w^(-2), w^2])/6 + 
   (40*G[0, w]*G[0, w^(-2), w^2])/3 + 11*G[0, w^2]*G[0, w^(-2), w^2] + 
   (21*G[1, r7]*G[0, w^(-2), w^2])/2 - (17*G[1, -w]*G[0, w^(-2), w^2])/3 - 
   (80*G[1, w]*G[0, w^(-2), w^2])/3 + (17*G[1, w^2]*G[0, w^(-2), w^2])/3 - 
   (83*G[r61, w^2]*G[0, w^(-2), w^2])/6 - (83*G[r62, w^2]*G[0, w^(-2), w^2])/
    6 + (G[0, -w]*G[0, -w^(-1), -w])/3 - (2*G[1, -w]*G[0, -w^(-1), -w])/3 - 
   ((38*I)/3)*Pi*G[0, -w^(-1), w^2] + (37*G[0, -w]*G[0, -w^(-1), w^2])/6 + 
   (38*G[0, w]*G[0, -w^(-1), w^2])/3 - (15*G[0, w^2]*G[0, -w^(-1), w^2])/2 + 
   (31*G[1, r7]*G[0, -w^(-1), w^2])/6 - (37*G[1, -w]*G[0, -w^(-1), w^2])/3 - 
   (76*G[1, w]*G[0, -w^(-1), w^2])/3 + 15*G[1, w^2]*G[0, -w^(-1), w^2] + 
   (10*G[0, -w]*G[0, -w, -w])/3 - G[0, w]*G[0, -w, -w] - 
   (11*G[0, w^2]*G[0, -w, -w])/3 - 2*G[1, -w]*G[0, -w, -w] + 
   (8*G[1, w]*G[0, -w, -w])/3 + 2*G[1, w^2]*G[0, -w, -w] + 
   (G[w^(-2), w^2]*G[0, -w, -w])/6 - (7*G[-w^(-1), -w]*G[0, -w, -w])/3 + 
   (5*G[-w^(-1), w^2]*G[0, -w, -w])/2 + (5*G[-w, w^2]*G[0, -w, -w])/2 - 
   ((38*I)/3)*Pi*G[0, -w, w^2] + (37*G[0, -w]*G[0, -w, w^2])/6 + 
   (38*G[0, w]*G[0, -w, w^2])/3 - (15*G[0, w^2]*G[0, -w, w^2])/2 + 
   (31*G[1, r7]*G[0, -w, w^2])/6 - (37*G[1, -w]*G[0, -w, w^2])/3 - 
   (76*G[1, w]*G[0, -w, w^2])/3 + 15*G[1, w^2]*G[0, -w, w^2] + 
   (G[0, w^2]*G[0, w^2, -w])/3 - (G[r61, w^2]*G[0, w^2, -w])/3 - 
   (G[r62, w^2]*G[0, w^2, -w])/3 - (11*I)*Pi*G[0, w^2, w^2] + 
   (14*G[0, -w]*G[0, w^2, w^2])/9 + 14*G[0, w]*G[0, w^2, w^2] - 
   (253*G[0, w^2]*G[0, w^2, w^2])/18 + (58*G[1, r7]*G[0, w^2, w^2])/9 - 
   (34*G[1, -w]*G[0, w^2, w^2])/9 - (82*G[1, w]*G[0, w^2, w^2])/3 + 
   (118*G[1, w^2]*G[0, w^2, w^2])/9 + (G[r61, -w]*G[0, w^2, w^2])/3 + 
   9*G[r61, w^2]*G[0, w^2, w^2] + (G[r62, -w]*G[0, w^2, w^2])/3 + 
   9*G[r62, w^2]*G[0, w^2, w^2] - (3*G[w^(-2), w^2]*G[0, w^2, w^2])/2 - 
   (2*I)*Pi*G[-I, 0, r1] + (2*I)*Pi*G[-I, 0, w] + (2*I)*Pi*G[-I, r1, r1] - 
   (2*I)*Pi*G[-I, r1, w] + (2*I)*Pi*G[-I, r2, r1] - (2*I)*Pi*G[-I, r2, w] - 
   (2*I)*Pi*G[I, 0, r1] + (2*I)*Pi*G[I, 0, w] + (2*I)*Pi*G[I, r1, r1] - 
   (2*I)*Pi*G[I, r1, w] + (2*I)*Pi*G[I, r2, r1] - (2*I)*Pi*G[I, r2, w] + 
   (2*G[0, -w]*G[1, 0, -w])/3 + 8*G[0, w]*G[1, 0, -w] + 
   (28*G[0, w^2]*G[1, 0, -w])/9 - 8*G[1, -w]*G[1, 0, -w] - 
   16*G[1, w]*G[1, 0, -w] + (32*G[1, w^2]*G[1, 0, -w])/3 + 
   2*G[w^(-2), -w]*G[1, 0, -w] - (32*G[w^(-2), w^2]*G[1, 0, -w])/9 + 
   (4*G[-w^(-1), -w]*G[1, 0, -w])/3 - (44*G[-w^(-1), w^2]*G[1, 0, -w])/9 - 
   (44*G[-w, w^2]*G[1, 0, -w])/9 + 2*G[w^2, -w]*G[1, 0, -w] - 
   ((28*I)/3)*Pi*G[1, 0, w] - (16*G[0, -w]*G[1, 0, w])/3 - 
   (80*G[0, w^2]*G[1, 0, w])/3 + (152*G[1, w^2]*G[1, 0, w])/3 + 
   8*G[r61, -w]*G[1, 0, w] + (32*G[r61, w^2]*G[1, 0, w])/3 + 
   8*G[r62, -w]*G[1, 0, w] + (32*G[r62, w^2]*G[1, 0, w])/3 - 
   (8*G[w^(-2), -w]*G[1, 0, w])/3 - (7*G[w^(-2), w^2]*G[1, 0, w])/3 - 
   7*G[-w^(-1), w^2]*G[1, 0, w] - 7*G[-w, w^2]*G[1, 0, w] - 
   (8*G[w^2, -w]*G[1, 0, w])/3 - (4*I)*Pi*G[1, 0, w^2] - 
   (2*G[0, -w]*G[1, 0, w^2])/3 - 4*G[0, w]*G[1, 0, w^2] - 
   (28*G[0, w^2]*G[1, 0, w^2])/9 - (4*G[1, r7]*G[1, 0, w^2])/3 + 
   (4*G[1, -w]*G[1, 0, w^2])/3 + 8*G[1, w]*G[1, 0, w^2] - 
   4*G[r61, w^2]*G[1, 0, w^2] - 4*G[r62, w^2]*G[1, 0, w^2] - 
   (22*G[w^(-2), w^2]*G[1, 0, w^2])/9 + (86*G[-w^(-1), w^2]*G[1, 0, w^2])/9 + 
   (86*G[-w, w^2]*G[1, 0, w^2])/9 - ((25*I)/6)*Pi*G[1, 1, r7] - 
   (62*G[0, w^2]*G[1, 1, r7])/9 + 4*G[1, w^2]*G[1, 1, r7] + 
   (16*G[r61, w^2]*G[1, 1, r7])/3 + (16*G[r62, w^2]*G[1, 1, r7])/3 - 
   (13*G[w^(-2), w^2]*G[1, 1, r7])/18 + (5*G[-w^(-1), w^2]*G[1, 1, r7])/18 + 
   (5*G[-w, w^2]*G[1, 1, r7])/18 + (20*G[0, -w]*G[1, 1, -w])/3 - 
   16*G[0, w]*G[1, 1, -w] - (56*G[0, w^2]*G[1, 1, -w])/9 + 
   32*G[1, w]*G[1, 1, -w] - (64*G[1, w^2]*G[1, 1, -w])/3 - 
   4*G[w^(-2), -w]*G[1, 1, -w] + (64*G[w^(-2), w^2]*G[1, 1, -w])/9 - 
   (8*G[-w^(-1), -w]*G[1, 1, -w])/3 + (88*G[-w^(-1), w^2]*G[1, 1, -w])/9 + 
   (88*G[-w, w^2]*G[1, 1, -w])/9 - 4*G[w^2, -w]*G[1, 1, -w] + 
   (32*I)*Pi*G[1, 1, w] + (32*G[0, -w]*G[1, 1, w])/3 + 
   (160*G[0, w^2]*G[1, 1, w])/3 - (304*G[1, w^2]*G[1, 1, w])/3 - 
   16*G[r61, -w]*G[1, 1, w] - (64*G[r61, w^2]*G[1, 1, w])/3 - 
   16*G[r62, -w]*G[1, 1, w] - (64*G[r62, w^2]*G[1, 1, w])/3 + 
   (16*G[w^(-2), -w]*G[1, 1, w])/3 + (14*G[w^(-2), w^2]*G[1, 1, w])/3 + 
   14*G[-w^(-1), w^2]*G[1, 1, w] + 14*G[-w, w^2]*G[1, 1, w] + 
   (16*G[w^2, -w]*G[1, 1, w])/3 - ((176*I)/3)*Pi*G[1, 1, w^2] + 
   (80*G[0, -w]*G[1, 1, w^2])/3 + (224*G[0, w]*G[1, 1, w^2])/3 - 
   (208*G[0, w^2]*G[1, 1, w^2])/9 + 32*G[1, r7]*G[1, 1, w^2] - 
   (160*G[1, -w]*G[1, 1, w^2])/3 - (448*G[1, w]*G[1, 1, w^2])/3 + 
   (224*G[1, w^2]*G[1, 1, w^2])/3 - (28*G[w^(-2), w^2]*G[1, 1, w^2])/9 - 
   (100*G[-w^(-1), w^2]*G[1, 1, w^2])/9 - (100*G[-w, w^2]*G[1, 1, w^2])/9 - 
   ((20*I)/3)*Pi*G[1, r1, w] - ((20*I)/3)*Pi*G[1, r2, w] - 
   ((16*I)/3)*Pi*G[1, r61, w^2] + (16*G[0, w]*G[1, r61, w^2])/3 + 
   (16*G[1, r7]*G[1, r61, w^2])/3 - (32*G[1, w]*G[1, r61, w^2])/3 + 
   4*G[w^(-2), w^2]*G[1, r61, w^2] - 4*G[-w^(-1), w^2]*G[1, r61, w^2] - 
   4*G[-w, w^2]*G[1, r61, w^2] - ((16*I)/3)*Pi*G[1, r62, w^2] + 
   (16*G[0, w]*G[1, r62, w^2])/3 + (16*G[1, r7]*G[1, r62, w^2])/3 - 
   (32*G[1, w]*G[1, r62, w^2])/3 + 4*G[w^(-2), w^2]*G[1, r62, w^2] - 
   4*G[-w^(-1), w^2]*G[1, r62, w^2] - 4*G[-w, w^2]*G[1, r62, w^2] + 
   ((58*I)/3)*Pi*G[1, w^(-2), w^2] - 8*G[0, -w]*G[1, w^(-2), w^2] - 
   (58*G[0, w]*G[1, w^(-2), w^2])/3 + 4*G[0, w^2]*G[1, w^(-2), w^2] - 
   (34*G[1, r7]*G[1, w^(-2), w^2])/3 + 16*G[1, -w]*G[1, w^(-2), w^2] + 
   (116*G[1, w]*G[1, w^(-2), w^2])/3 - 16*G[1, w^2]*G[1, w^(-2), w^2] + 
   4*G[r61, w^2]*G[1, w^(-2), w^2] + 4*G[r62, w^2]*G[1, w^(-2), w^2] - 
   4*G[0, -w]*G[1, -w^(-1), -w] + 8*G[1, -w]*G[1, -w^(-1), -w] + 
   ((58*I)/3)*Pi*G[1, -w^(-1), w^2] - (14*G[0, -w]*G[1, -w^(-1), w^2])/3 - 
   (58*G[0, w]*G[1, -w^(-1), w^2])/3 + (32*G[0, w^2]*G[1, -w^(-1), w^2])/3 - 
   (26*G[1, r7]*G[1, -w^(-1), w^2])/3 + (28*G[1, -w]*G[1, -w^(-1), w^2])/3 + 
   (116*G[1, w]*G[1, -w^(-1), w^2])/3 - (64*G[1, w^2]*G[1, -w^(-1), w^2])/3 - 
   6*G[0, -w]*G[1, -w, -w] - (4*G[0, w]*G[1, -w, -w])/3 + 
   (10*G[0, w^2]*G[1, -w, -w])/3 + (8*G[1, -w]*G[1, -w, -w])/3 + 
   (8*G[1, w]*G[1, -w, -w])/3 - 4*G[1, w^2]*G[1, -w, -w] + 
   4*G[r61, w^2]*G[1, -w, -w] + 4*G[r62, w^2]*G[1, -w, -w] - 
   (G[w^(-2), w^2]*G[1, -w, -w])/3 + (14*G[-w^(-1), -w]*G[1, -w, -w])/3 - 
   5*G[-w^(-1), w^2]*G[1, -w, -w] - 5*G[-w, w^2]*G[1, -w, -w] + 
   ((58*I)/3)*Pi*G[1, -w, w^2] - (14*G[0, -w]*G[1, -w, w^2])/3 - 
   (58*G[0, w]*G[1, -w, w^2])/3 + (32*G[0, w^2]*G[1, -w, w^2])/3 - 
   (26*G[1, r7]*G[1, -w, w^2])/3 + (28*G[1, -w]*G[1, -w, w^2])/3 + 
   (116*G[1, w]*G[1, -w, w^2])/3 - (64*G[1, w^2]*G[1, -w, w^2])/3 + 
   (12*I)*Pi*G[1, w^2, w^2] - (28*G[0, -w]*G[1, w^2, w^2])/9 - 
   10*G[0, w]*G[1, w^2, w^2] + (46*G[0, w^2]*G[1, w^2, w^2])/9 - 
   (62*G[1, r7]*G[1, w^2, w^2])/9 + (56*G[1, -w]*G[1, w^2, w^2])/9 + 
   20*G[1, w]*G[1, w^2, w^2] - (92*G[1, w^2]*G[1, w^2, w^2])/9 - 
   (2*G[0, -w]*G[r1, 0, w])/3 + (20*G[0, w^2]*G[r1, 0, w])/3 - 
   8*G[1, w^2]*G[r1, 0, w] - 4*G[r61, w^2]*G[r1, 0, w] - 
   4*G[r62, w^2]*G[r1, 0, w] + (2*G[w^(-2), -w]*G[r1, 0, w])/3 - 
   (2*G[w^(-2), w^2]*G[r1, 0, w])/3 + (10*G[-w, w^2]*G[r1, 0, w])/3 + 
   (4*G[0, -w]*G[r1, 1, w])/3 - (40*G[0, w^2]*G[r1, 1, w])/3 + 
   16*G[1, w^2]*G[r1, 1, w] + 8*G[r61, w^2]*G[r1, 1, w] + 
   8*G[r62, w^2]*G[r1, 1, w] - (4*G[w^(-2), -w]*G[r1, 1, w])/3 + 
   (4*G[w^(-2), w^2]*G[r1, 1, w])/3 - (20*G[-w, w^2]*G[r1, 1, w])/3 - 
   (2*G[0, -w]*G[r2, 0, w])/3 + (20*G[0, w^2]*G[r2, 0, w])/3 - 
   8*G[1, w^2]*G[r2, 0, w] - 4*G[r61, w^2]*G[r2, 0, w] - 
   4*G[r62, w^2]*G[r2, 0, w] + (2*G[w^(-2), -w]*G[r2, 0, w])/3 - 
   (2*G[w^(-2), w^2]*G[r2, 0, w])/3 + (10*G[-w, w^2]*G[r2, 0, w])/3 + 
   (4*G[0, -w]*G[r2, 1, w])/3 - (40*G[0, w^2]*G[r2, 1, w])/3 + 
   16*G[1, w^2]*G[r2, 1, w] + 8*G[r61, w^2]*G[r2, 1, w] + 
   8*G[r62, w^2]*G[r2, 1, w] - (4*G[w^(-2), -w]*G[r2, 1, w])/3 + 
   (4*G[w^(-2), w^2]*G[r2, 1, w])/3 - (20*G[-w, w^2]*G[r2, 1, w])/3 - 
   (5*G[0, -w]*G[r61, 0, -w])/3 - 4*G[0, w]*G[r61, 0, -w] - 
   10*G[0, w^2]*G[r61, 0, -w] + 8*G[1, w]*G[r61, 0, -w] + 
   4*G[r61, -w]*G[r61, 0, -w] + (23*G[r61, w^2]*G[r61, 0, -w])/3 + 
   4*G[r62, -w]*G[r61, 0, -w] + (23*G[r62, w^2]*G[r61, 0, -w])/3 - 
   (G[w^(-2), -w]*G[r61, 0, -w])/3 + (4*G[w^(-2), w^2]*G[r61, 0, -w])/3 - 
   2*G[-w^(-1), -w]*G[r61, 0, -w] + G[-w^(-1), w^2]*G[r61, 0, -w] + 
   G[-w, w^2]*G[r61, 0, -w] - (G[w^2, -w]*G[r61, 0, -w])/3 + 
   (2*I)*Pi*G[r61, 0, w^2] - (14*G[0, -w]*G[r61, 0, w^2])/3 + 
   10*G[0, w]*G[r61, 0, w^2] - (70*G[0, w^2]*G[r61, 0, w^2])/3 - 
   (10*G[1, r7]*G[r61, 0, w^2])/3 + (4*G[1, -w]*G[r61, 0, w^2])/3 - 
   20*G[1, w]*G[r61, 0, w^2] + (8*G[1, w^2]*G[r61, 0, w^2])/3 + 
   4*G[r61, -w]*G[r61, 0, w^2] + (88*G[r61, w^2]*G[r61, 0, w^2])/3 + 
   4*G[r62, -w]*G[r61, 0, w^2] + (88*G[r62, w^2]*G[r61, 0, w^2])/3 - 
   (37*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 5*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
   5*G[-w, w^2]*G[r61, 0, w^2] - ((16*I)/3)*Pi*G[r61, 1, w^2] + 
   (16*G[0, w]*G[r61, 1, w^2])/3 + (16*G[1, r7]*G[r61, 1, w^2])/3 - 
   (32*G[1, w]*G[r61, 1, w^2])/3 + 4*G[w^(-2), w^2]*G[r61, 1, w^2] - 
   4*G[-w^(-1), w^2]*G[r61, 1, w^2] - 4*G[-w, w^2]*G[r61, 1, w^2] + 
   (5*G[0, -w]*G[r61, r61, -w])/3 + 4*G[0, w]*G[r61, r61, -w] + 
   (31*G[0, w^2]*G[r61, r61, -w])/3 - 8*G[1, w]*G[r61, r61, -w] - 
   4*G[r61, -w]*G[r61, r61, -w] - 8*G[r61, w^2]*G[r61, r61, -w] - 
   4*G[r62, -w]*G[r61, r61, -w] - 8*G[r62, w^2]*G[r61, r61, -w] + 
   (G[w^(-2), -w]*G[r61, r61, -w])/3 - (4*G[w^(-2), w^2]*G[r61, r61, -w])/3 + 
   2*G[-w^(-1), -w]*G[r61, r61, -w] - G[-w^(-1), w^2]*G[r61, r61, -w] - 
   G[-w, w^2]*G[r61, r61, -w] + (G[w^2, -w]*G[r61, r61, -w])/3 - 
   ((16*I)/3)*Pi*G[r61, r61, w^2] + 4*G[0, -w]*G[r61, r61, w^2] - 
   (20*G[0, w]*G[r61, r61, w^2])/3 + (106*G[0, w^2]*G[r61, r61, w^2])/3 + 
   (16*G[1, r7]*G[r61, r61, w^2])/3 + (40*G[1, w]*G[r61, r61, w^2])/3 - 
   4*G[r61, -w]*G[r61, r61, w^2] - (128*G[r61, w^2]*G[r61, r61, w^2])/3 - 
   4*G[r62, -w]*G[r61, r61, w^2] - (128*G[r62, w^2]*G[r61, r61, w^2])/3 + 
   (31*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 3*G[-w^(-1), w^2]*
    G[r61, r61, w^2] - 3*G[-w, w^2]*G[r61, r61, w^2] + 
   (5*G[0, -w]*G[r61, r62, -w])/3 + 4*G[0, w]*G[r61, r62, -w] + 
   (31*G[0, w^2]*G[r61, r62, -w])/3 - 8*G[1, w]*G[r61, r62, -w] - 
   4*G[r61, -w]*G[r61, r62, -w] - 8*G[r61, w^2]*G[r61, r62, -w] - 
   4*G[r62, -w]*G[r61, r62, -w] - 8*G[r62, w^2]*G[r61, r62, -w] + 
   (G[w^(-2), -w]*G[r61, r62, -w])/3 - (4*G[w^(-2), w^2]*G[r61, r62, -w])/3 + 
   2*G[-w^(-1), -w]*G[r61, r62, -w] - G[-w^(-1), w^2]*G[r61, r62, -w] - 
   G[-w, w^2]*G[r61, r62, -w] + (G[w^2, -w]*G[r61, r62, -w])/3 - 
   ((16*I)/3)*Pi*G[r61, r62, w^2] + 4*G[0, -w]*G[r61, r62, w^2] - 
   (20*G[0, w]*G[r61, r62, w^2])/3 + (106*G[0, w^2]*G[r61, r62, w^2])/3 + 
   (16*G[1, r7]*G[r61, r62, w^2])/3 + (40*G[1, w]*G[r61, r62, w^2])/3 - 
   4*G[r61, -w]*G[r61, r62, w^2] - (128*G[r61, w^2]*G[r61, r62, w^2])/3 - 
   4*G[r62, -w]*G[r61, r62, w^2] - (128*G[r62, w^2]*G[r61, r62, w^2])/3 + 
   (31*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 3*G[-w^(-1), w^2]*
    G[r61, r62, w^2] - 3*G[-w, w^2]*G[r61, r62, w^2] - 
   (G[0, w^2]*G[r61, w^(-2), -w])/3 + (G[r61, w^2]*G[r61, w^(-2), -w])/3 + 
   (G[r62, w^2]*G[r61, w^(-2), -w])/3 + ((10*I)/3)*Pi*G[r61, w^(-2), w^2] + 
   G[0, -w]*G[r61, w^(-2), w^2] - (10*G[0, w]*G[r61, w^(-2), w^2])/3 - 
   (43*G[0, w^2]*G[r61, w^(-2), w^2])/3 - (13*G[1, r7]*G[r61, w^(-2), w^2])/
    3 - 2*G[1, -w]*G[r61, w^(-2), w^2] + (20*G[1, w]*G[r61, w^(-2), w^2])/3 + 
   2*G[1, w^2]*G[r61, w^(-2), w^2] + (40*G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
   (40*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + 
   ((8*I)/3)*Pi*G[r61, -w^(-1), w^2] - (G[0, -w]*G[r61, -w^(-1), w^2])/3 - 
   (8*G[0, w]*G[r61, -w^(-1), w^2])/3 + (7*G[0, w^2]*G[r61, -w^(-1), w^2])/
    3 - (G[1, r7]*G[r61, -w^(-1), w^2])/3 + (2*G[1, -w]*G[r61, -w^(-1), w^2])/
    3 + (16*G[1, w]*G[r61, -w^(-1), w^2])/3 - 
   (14*G[1, w^2]*G[r61, -w^(-1), w^2])/3 + 2*G[0, w]*G[r61, -w, -w] + 
   2*G[0, w^2]*G[r61, -w, -w] - 4*G[1, w]*G[r61, -w, -w] - 
   2*G[r61, w^2]*G[r61, -w, -w] - 2*G[r62, w^2]*G[r61, -w, -w] + 
   ((8*I)/3)*Pi*G[r61, -w, w^2] - (G[0, -w]*G[r61, -w, w^2])/3 - 
   (8*G[0, w]*G[r61, -w, w^2])/3 + (7*G[0, w^2]*G[r61, -w, w^2])/3 - 
   (G[1, r7]*G[r61, -w, w^2])/3 + (2*G[1, -w]*G[r61, -w, w^2])/3 + 
   (16*G[1, w]*G[r61, -w, w^2])/3 - (14*G[1, w^2]*G[r61, -w, w^2])/3 - 
   (G[0, w^2]*G[r61, w^2, -w])/3 + (G[r61, w^2]*G[r61, w^2, -w])/3 + 
   (G[r62, w^2]*G[r61, w^2, -w])/3 + (2*I)*Pi*G[r61, w^2, w^2] + 
   (4*G[0, -w]*G[r61, w^2, w^2])/3 - (17*G[0, w]*G[r61, w^2, w^2])/3 + 
   (21*G[0, w^2]*G[r61, w^2, w^2])/2 - G[1, r7]*G[r61, w^2, w^2] - 
   2*G[1, -w]*G[r61, w^2, w^2] + (34*G[1, w]*G[r61, w^2, w^2])/3 - 
   6*G[1, w^2]*G[r61, w^2, w^2] - (G[r61, -w]*G[r61, w^2, w^2])/3 - 
   9*G[r61, w^2]*G[r61, w^2, w^2] - (G[r62, -w]*G[r61, w^2, w^2])/3 - 
   9*G[r62, w^2]*G[r61, w^2, w^2] + (3*G[w^(-2), w^2]*G[r61, w^2, w^2])/2 - 
   (5*G[0, -w]*G[r62, 0, -w])/3 - 4*G[0, w]*G[r62, 0, -w] - 
   10*G[0, w^2]*G[r62, 0, -w] + 8*G[1, w]*G[r62, 0, -w] + 
   4*G[r61, -w]*G[r62, 0, -w] + (23*G[r61, w^2]*G[r62, 0, -w])/3 + 
   4*G[r62, -w]*G[r62, 0, -w] + (23*G[r62, w^2]*G[r62, 0, -w])/3 - 
   (G[w^(-2), -w]*G[r62, 0, -w])/3 + (4*G[w^(-2), w^2]*G[r62, 0, -w])/3 - 
   2*G[-w^(-1), -w]*G[r62, 0, -w] + G[-w^(-1), w^2]*G[r62, 0, -w] + 
   G[-w, w^2]*G[r62, 0, -w] - (G[w^2, -w]*G[r62, 0, -w])/3 + 
   (2*I)*Pi*G[r62, 0, w^2] - (14*G[0, -w]*G[r62, 0, w^2])/3 + 
   10*G[0, w]*G[r62, 0, w^2] - (70*G[0, w^2]*G[r62, 0, w^2])/3 - 
   (10*G[1, r7]*G[r62, 0, w^2])/3 + (4*G[1, -w]*G[r62, 0, w^2])/3 - 
   20*G[1, w]*G[r62, 0, w^2] + (8*G[1, w^2]*G[r62, 0, w^2])/3 + 
   4*G[r61, -w]*G[r62, 0, w^2] + (88*G[r61, w^2]*G[r62, 0, w^2])/3 + 
   4*G[r62, -w]*G[r62, 0, w^2] + (88*G[r62, w^2]*G[r62, 0, w^2])/3 - 
   (37*G[w^(-2), w^2]*G[r62, 0, w^2])/3 + 5*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
   5*G[-w, w^2]*G[r62, 0, w^2] - ((16*I)/3)*Pi*G[r62, 1, w^2] + 
   (16*G[0, w]*G[r62, 1, w^2])/3 + (16*G[1, r7]*G[r62, 1, w^2])/3 - 
   (32*G[1, w]*G[r62, 1, w^2])/3 + 4*G[w^(-2), w^2]*G[r62, 1, w^2] - 
   4*G[-w^(-1), w^2]*G[r62, 1, w^2] - 4*G[-w, w^2]*G[r62, 1, w^2] + 
   (5*G[0, -w]*G[r62, r61, -w])/3 + 4*G[0, w]*G[r62, r61, -w] + 
   (31*G[0, w^2]*G[r62, r61, -w])/3 - 8*G[1, w]*G[r62, r61, -w] - 
   4*G[r61, -w]*G[r62, r61, -w] - 8*G[r61, w^2]*G[r62, r61, -w] - 
   4*G[r62, -w]*G[r62, r61, -w] - 8*G[r62, w^2]*G[r62, r61, -w] + 
   (G[w^(-2), -w]*G[r62, r61, -w])/3 - (4*G[w^(-2), w^2]*G[r62, r61, -w])/3 + 
   2*G[-w^(-1), -w]*G[r62, r61, -w] - G[-w^(-1), w^2]*G[r62, r61, -w] - 
   G[-w, w^2]*G[r62, r61, -w] + (G[w^2, -w]*G[r62, r61, -w])/3 - 
   ((16*I)/3)*Pi*G[r62, r61, w^2] + 4*G[0, -w]*G[r62, r61, w^2] - 
   (20*G[0, w]*G[r62, r61, w^2])/3 + (106*G[0, w^2]*G[r62, r61, w^2])/3 + 
   (16*G[1, r7]*G[r62, r61, w^2])/3 + (40*G[1, w]*G[r62, r61, w^2])/3 - 
   4*G[r61, -w]*G[r62, r61, w^2] - (128*G[r61, w^2]*G[r62, r61, w^2])/3 - 
   4*G[r62, -w]*G[r62, r61, w^2] - (128*G[r62, w^2]*G[r62, r61, w^2])/3 + 
   (31*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - 3*G[-w^(-1), w^2]*
    G[r62, r61, w^2] - 3*G[-w, w^2]*G[r62, r61, w^2] + 
   (5*G[0, -w]*G[r62, r62, -w])/3 + 4*G[0, w]*G[r62, r62, -w] + 
   (31*G[0, w^2]*G[r62, r62, -w])/3 - 8*G[1, w]*G[r62, r62, -w] - 
   4*G[r61, -w]*G[r62, r62, -w] - 8*G[r61, w^2]*G[r62, r62, -w] - 
   4*G[r62, -w]*G[r62, r62, -w] - 8*G[r62, w^2]*G[r62, r62, -w] + 
   (G[w^(-2), -w]*G[r62, r62, -w])/3 - (4*G[w^(-2), w^2]*G[r62, r62, -w])/3 + 
   2*G[-w^(-1), -w]*G[r62, r62, -w] - G[-w^(-1), w^2]*G[r62, r62, -w] - 
   G[-w, w^2]*G[r62, r62, -w] + (G[w^2, -w]*G[r62, r62, -w])/3 - 
   ((16*I)/3)*Pi*G[r62, r62, w^2] + 4*G[0, -w]*G[r62, r62, w^2] - 
   (20*G[0, w]*G[r62, r62, w^2])/3 + (106*G[0, w^2]*G[r62, r62, w^2])/3 + 
   (16*G[1, r7]*G[r62, r62, w^2])/3 + (40*G[1, w]*G[r62, r62, w^2])/3 - 
   4*G[r61, -w]*G[r62, r62, w^2] - (128*G[r61, w^2]*G[r62, r62, w^2])/3 - 
   4*G[r62, -w]*G[r62, r62, w^2] - (128*G[r62, w^2]*G[r62, r62, w^2])/3 + 
   (31*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 3*G[-w^(-1), w^2]*
    G[r62, r62, w^2] - 3*G[-w, w^2]*G[r62, r62, w^2] - 
   (G[0, w^2]*G[r62, w^(-2), -w])/3 + (G[r61, w^2]*G[r62, w^(-2), -w])/3 + 
   (G[r62, w^2]*G[r62, w^(-2), -w])/3 + ((10*I)/3)*Pi*G[r62, w^(-2), w^2] + 
   G[0, -w]*G[r62, w^(-2), w^2] - (10*G[0, w]*G[r62, w^(-2), w^2])/3 - 
   (43*G[0, w^2]*G[r62, w^(-2), w^2])/3 - (13*G[1, r7]*G[r62, w^(-2), w^2])/
    3 - 2*G[1, -w]*G[r62, w^(-2), w^2] + (20*G[1, w]*G[r62, w^(-2), w^2])/3 + 
   2*G[1, w^2]*G[r62, w^(-2), w^2] + (40*G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
   (40*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + 
   ((8*I)/3)*Pi*G[r62, -w^(-1), w^2] - (G[0, -w]*G[r62, -w^(-1), w^2])/3 - 
   (8*G[0, w]*G[r62, -w^(-1), w^2])/3 + (7*G[0, w^2]*G[r62, -w^(-1), w^2])/
    3 - (G[1, r7]*G[r62, -w^(-1), w^2])/3 + (2*G[1, -w]*G[r62, -w^(-1), w^2])/
    3 + (16*G[1, w]*G[r62, -w^(-1), w^2])/3 - 
   (14*G[1, w^2]*G[r62, -w^(-1), w^2])/3 + 2*G[0, w]*G[r62, -w, -w] + 
   2*G[0, w^2]*G[r62, -w, -w] - 4*G[1, w]*G[r62, -w, -w] - 
   2*G[r61, w^2]*G[r62, -w, -w] - 2*G[r62, w^2]*G[r62, -w, -w] + 
   ((8*I)/3)*Pi*G[r62, -w, w^2] - (G[0, -w]*G[r62, -w, w^2])/3 - 
   (8*G[0, w]*G[r62, -w, w^2])/3 + (7*G[0, w^2]*G[r62, -w, w^2])/3 - 
   (G[1, r7]*G[r62, -w, w^2])/3 + (2*G[1, -w]*G[r62, -w, w^2])/3 + 
   (16*G[1, w]*G[r62, -w, w^2])/3 - (14*G[1, w^2]*G[r62, -w, w^2])/3 - 
   (G[0, w^2]*G[r62, w^2, -w])/3 + (G[r61, w^2]*G[r62, w^2, -w])/3 + 
   (G[r62, w^2]*G[r62, w^2, -w])/3 + (2*I)*Pi*G[r62, w^2, w^2] + 
   (4*G[0, -w]*G[r62, w^2, w^2])/3 - (17*G[0, w]*G[r62, w^2, w^2])/3 + 
   (21*G[0, w^2]*G[r62, w^2, w^2])/2 - G[1, r7]*G[r62, w^2, w^2] - 
   2*G[1, -w]*G[r62, w^2, w^2] + (34*G[1, w]*G[r62, w^2, w^2])/3 - 
   6*G[1, w^2]*G[r62, w^2, w^2] - (G[r61, -w]*G[r62, w^2, w^2])/3 - 
   9*G[r61, w^2]*G[r62, w^2, w^2] - (G[r62, -w]*G[r62, w^2, w^2])/3 - 
   9*G[r62, w^2]*G[r62, w^2, w^2] + (3*G[w^(-2), w^2]*G[r62, w^2, w^2])/2 - 
   (2*G[0, -w]*G[w^(-2), 0, -w])/3 - G[0, w]*G[w^(-2), 0, -w] + 
   (G[0, w^2]*G[w^(-2), 0, -w])/3 + (4*G[1, -w]*G[w^(-2), 0, -w])/3 + 
   (4*G[1, w]*G[w^(-2), 0, -w])/3 - (G[r61, w^2]*G[w^(-2), 0, -w])/3 - 
   (G[r62, w^2]*G[w^(-2), 0, -w])/3 - ((7*I)/3)*Pi*G[w^(-2), 0, w^2] + 
   (23*G[0, -w]*G[w^(-2), 0, w^2])/18 + (451*G[0, w^2]*G[w^(-2), 0, w^2])/
    18 + (73*G[1, r7]*G[w^(-2), 0, w^2])/18 - (17*G[1, -w]*G[w^(-2), 0, w^2])/
    9 + (2*G[1, w]*G[w^(-2), 0, w^2])/3 - (67*G[1, w^2]*G[w^(-2), 0, w^2])/
    9 - (G[r61, -w]*G[w^(-2), 0, w^2])/3 - 
   (137*G[r61, w^2]*G[w^(-2), 0, w^2])/6 - (G[r62, -w]*G[w^(-2), 0, w^2])/3 - 
   (137*G[r62, w^2]*G[w^(-2), 0, w^2])/6 + 
   (3*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/2 + 2*G[0, -w]*G[w^(-2), 1, -w] + 
   2*G[0, w]*G[w^(-2), 1, -w] - 4*G[1, -w]*G[w^(-2), 1, -w] - 
   4*G[1, w]*G[w^(-2), 1, -w] + ((22*I)/3)*Pi*G[w^(-2), 1, w^2] - 
   (44*G[0, -w]*G[w^(-2), 1, w^2])/9 - (28*G[0, w]*G[w^(-2), 1, w^2])/3 - 
   (10*G[0, w^2]*G[w^(-2), 1, w^2])/9 - (40*G[1, r7]*G[w^(-2), 1, w^2])/9 + 
   (88*G[1, -w]*G[w^(-2), 1, w^2])/9 + (56*G[1, w]*G[w^(-2), 1, w^2])/3 - 
   (52*G[1, w^2]*G[w^(-2), 1, w^2])/9 + 4*G[r61, w^2]*G[w^(-2), 1, w^2] + 
   4*G[r62, w^2]*G[w^(-2), 1, w^2] - (G[0, w]*G[w^(-2), r61, -w])/3 - 
   (G[0, w^2]*G[w^(-2), r61, -w])/3 + (2*G[1, w]*G[w^(-2), r61, -w])/3 + 
   (G[r61, w^2]*G[w^(-2), r61, -w])/3 + (G[r62, w^2]*G[w^(-2), r61, -w])/3 + 
   ((4*I)/3)*Pi*G[w^(-2), r61, w^2] - (G[0, -w]*G[w^(-2), r61, w^2])/3 + 
   (7*G[0, w]*G[w^(-2), r61, w^2])/3 - (149*G[0, w^2]*G[w^(-2), r61, w^2])/
    6 - (10*G[1, r7]*G[w^(-2), r61, w^2])/3 - 
   (14*G[1, w]*G[w^(-2), r61, w^2])/3 + 8*G[1, w^2]*G[w^(-2), r61, w^2] + 
   (G[r61, -w]*G[w^(-2), r61, w^2])/3 + (67*G[r61, w^2]*G[w^(-2), r61, w^2])/
    3 + (G[r62, -w]*G[w^(-2), r61, w^2])/3 + 
   (67*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
   (3*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 - (G[0, w]*G[w^(-2), r62, -w])/
    3 - (G[0, w^2]*G[w^(-2), r62, -w])/3 + (2*G[1, w]*G[w^(-2), r62, -w])/3 + 
   (G[r61, w^2]*G[w^(-2), r62, -w])/3 + (G[r62, w^2]*G[w^(-2), r62, -w])/3 + 
   ((4*I)/3)*Pi*G[w^(-2), r62, w^2] - (G[0, -w]*G[w^(-2), r62, w^2])/3 + 
   (7*G[0, w]*G[w^(-2), r62, w^2])/3 - (149*G[0, w^2]*G[w^(-2), r62, w^2])/
    6 - (10*G[1, r7]*G[w^(-2), r62, w^2])/3 - 
   (14*G[1, w]*G[w^(-2), r62, w^2])/3 + 8*G[1, w^2]*G[w^(-2), r62, w^2] + 
   (G[r61, -w]*G[w^(-2), r62, w^2])/3 + (67*G[r61, w^2]*G[w^(-2), r62, w^2])/
    3 + (G[r62, -w]*G[w^(-2), r62, w^2])/3 + 
   (67*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
   (3*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 - 
   ((4*I)/3)*Pi*G[w^(-2), w^(-2), w^2] + (7*G[0, -w]*G[w^(-2), w^(-2), w^2])/
    12 + (4*G[0, w]*G[w^(-2), w^(-2), w^2])/3 + 
   (11*G[0, w^2]*G[w^(-2), w^(-2), w^2])/12 + 
   (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/4 - 
   (7*G[1, -w]*G[w^(-2), w^(-2), w^2])/6 - (8*G[1, w]*G[w^(-2), w^(-2), w^2])/
    3 + (7*G[1, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
   (3*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
   (3*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
   (2*G[0, -w]*G[w^(-2), -w^(-1), -w])/3 + 
   (4*G[1, -w]*G[w^(-2), -w^(-1), -w])/3 - 
   ((4*I)/3)*Pi*G[w^(-2), -w^(-1), w^2] + 
   (5*G[0, -w]*G[w^(-2), -w^(-1), w^2])/4 + 
   (4*G[0, w]*G[w^(-2), -w^(-1), w^2])/3 - 
   (7*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/12 + 
   (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/4 - 
   (5*G[1, -w]*G[w^(-2), -w^(-1), w^2])/2 - 
   (8*G[1, w]*G[w^(-2), -w^(-1), w^2])/3 + 
   (7*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/6 - 
   ((4*I)/3)*Pi*G[w^(-2), -w, w^2] + (7*G[0, -w]*G[w^(-2), -w, w^2])/12 + 
   (4*G[0, w]*G[w^(-2), -w, w^2])/3 - (7*G[0, w^2]*G[w^(-2), -w, w^2])/12 + 
   (3*G[1, r7]*G[w^(-2), -w, w^2])/4 - (7*G[1, -w]*G[w^(-2), -w, w^2])/6 - 
   (8*G[1, w]*G[w^(-2), -w, w^2])/3 + (7*G[1, w^2]*G[w^(-2), -w, w^2])/6 - 
   3*G[0, -w]*G[-w^(-1), 0, -w] + (5*G[0, w]*G[-w^(-1), 0, -w])/3 + 
   (11*G[0, w^2]*G[-w^(-1), 0, -w])/3 + (4*G[1, -w]*G[-w^(-1), 0, -w])/3 - 
   (8*G[1, w]*G[-w^(-1), 0, -w])/3 - 2*G[1, w^2]*G[-w^(-1), 0, -w] - 
   (G[w^(-2), w^2]*G[-w^(-1), 0, -w])/6 + 
   (7*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/3 - 
   (5*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/2 - (5*G[-w, w^2]*G[-w^(-1), 0, -w])/
    2 - ((13*I)/3)*Pi*G[-w^(-1), 0, w^2] + (119*G[0, -w]*G[-w^(-1), 0, w^2])/
    18 + (5*G[0, w]*G[-w^(-1), 0, w^2])/3 - 
   (239*G[0, w^2]*G[-w^(-1), 0, w^2])/18 + (G[1, r7]*G[-w^(-1), 0, w^2])/18 - 
   (107*G[1, -w]*G[-w^(-1), 0, w^2])/9 + (149*G[1, w^2]*G[-w^(-1), 0, w^2])/
    9 + 6*G[r61, w^2]*G[-w^(-1), 0, w^2] + 6*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
   (2*G[w^(-2), -w]*G[-w^(-1), 0, w^2])/3 + 
   (5*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/6 + 
   (G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/6 - 
   (19*G[-w, w^2]*G[-w^(-1), 0, w^2])/6 + 2*G[0, -w]*G[-w^(-1), 1, -w] + 
   (4*G[0, w]*G[-w^(-1), 1, -w])/3 - (10*G[0, w^2]*G[-w^(-1), 1, -w])/3 + 
   (16*G[1, -w]*G[-w^(-1), 1, -w])/3 - (8*G[1, w]*G[-w^(-1), 1, -w])/3 + 
   4*G[1, w^2]*G[-w^(-1), 1, -w] - 4*G[r61, w^2]*G[-w^(-1), 1, -w] - 
   4*G[r62, w^2]*G[-w^(-1), 1, -w] + (G[w^(-2), w^2]*G[-w^(-1), 1, -w])/3 - 
   (14*G[-w^(-1), -w]*G[-w^(-1), 1, -w])/3 + 5*G[-w^(-1), w^2]*
    G[-w^(-1), 1, -w] + 5*G[-w, w^2]*G[-w^(-1), 1, -w] - 
   ((2*I)/3)*Pi*G[-w^(-1), 1, w^2] - (32*G[0, -w]*G[-w^(-1), 1, w^2])/9 + 
   (4*G[0, w]*G[-w^(-1), 1, w^2])/3 + (116*G[0, w^2]*G[-w^(-1), 1, w^2])/9 + 
   (32*G[1, r7]*G[-w^(-1), 1, w^2])/9 + (40*G[1, -w]*G[-w^(-1), 1, w^2])/9 - 
   (8*G[1, w]*G[-w^(-1), 1, w^2])/3 - (196*G[1, w^2]*G[-w^(-1), 1, w^2])/9 - 
   4*G[r61, w^2]*G[-w^(-1), 1, w^2] - 4*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
   (4*G[w^(-2), -w]*G[-w^(-1), 1, w^2])/3 - 
   (5*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/3 - 
   (G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 + 
   (19*G[-w, w^2]*G[-w^(-1), 1, w^2])/3 - 2*G[0, w]*G[-w^(-1), r61, -w] - 
   2*G[0, w^2]*G[-w^(-1), r61, -w] + 4*G[1, w]*G[-w^(-1), r61, -w] + 
   2*G[r61, w^2]*G[-w^(-1), r61, -w] + 2*G[r62, w^2]*G[-w^(-1), r61, -w] + 
   ((4*I)/3)*Pi*G[-w^(-1), r61, w^2] + (8*G[0, w]*G[-w^(-1), r61, w^2])/3 + 
   6*G[0, w^2]*G[-w^(-1), r61, w^2] + (2*G[1, r7]*G[-w^(-1), r61, w^2])/3 - 
   (16*G[1, w]*G[-w^(-1), r61, w^2])/3 - 4*G[1, w^2]*G[-w^(-1), r61, w^2] - 
   4*G[r61, w^2]*G[-w^(-1), r61, w^2] - 4*G[r62, w^2]*G[-w^(-1), r61, w^2] - 
   2*G[0, w]*G[-w^(-1), r62, -w] - 2*G[0, w^2]*G[-w^(-1), r62, -w] + 
   4*G[1, w]*G[-w^(-1), r62, -w] + 2*G[r61, w^2]*G[-w^(-1), r62, -w] + 
   2*G[r62, w^2]*G[-w^(-1), r62, -w] + ((4*I)/3)*Pi*G[-w^(-1), r62, w^2] + 
   (8*G[0, w]*G[-w^(-1), r62, w^2])/3 + 6*G[0, w^2]*G[-w^(-1), r62, w^2] + 
   (2*G[1, r7]*G[-w^(-1), r62, w^2])/3 - (16*G[1, w]*G[-w^(-1), r62, w^2])/
    3 - 4*G[1, w^2]*G[-w^(-1), r62, w^2] - 
   4*G[r61, w^2]*G[-w^(-1), r62, w^2] - 4*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
   ((5*I)/3)*Pi*G[-w^(-1), w^(-2), w^2] - 
   (5*G[0, -w]*G[-w^(-1), w^(-2), w^2])/12 - 
   (5*G[0, w]*G[-w^(-1), w^(-2), w^2])/3 + 
   (5*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/12 - 
   (5*G[1, r7]*G[-w^(-1), w^(-2), w^2])/4 + 
   (5*G[1, -w]*G[-w^(-1), w^(-2), w^2])/6 + 
   (10*G[1, w]*G[-w^(-1), w^(-2), w^2])/3 - 
   (5*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/6 + 
   (7*G[0, -w]*G[-w^(-1), -w^(-1), -w])/3 - 
   (14*G[1, -w]*G[-w^(-1), -w^(-1), -w])/3 + 
   ((5*I)/3)*Pi*G[-w^(-1), -w^(-1), w^2] - 
   (11*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/4 - 
   (5*G[0, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
   (5*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/12 - 
   (5*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/4 + 
   (11*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/2 + 
   (10*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
   (5*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/6 + 
   ((5*I)/3)*Pi*G[-w^(-1), -w, w^2] - (73*G[0, -w]*G[-w^(-1), -w, w^2])/12 - 
   (5*G[0, w]*G[-w^(-1), -w, w^2])/3 + (5*G[0, w^2]*G[-w^(-1), -w, w^2])/12 - 
   (5*G[1, r7]*G[-w^(-1), -w, w^2])/4 + (73*G[1, -w]*G[-w^(-1), -w, w^2])/6 + 
   (10*G[1, w]*G[-w^(-1), -w, w^2])/3 - (5*G[1, w^2]*G[-w^(-1), -w, w^2])/6 + 
   (3*I)*Pi*G[-w^(-1), w^2, w^2] - G[0, -w]*G[-w^(-1), w^2, w^2] - 
   3*G[0, w]*G[-w^(-1), w^2, w^2] + G[0, w^2]*G[-w^(-1), w^2, w^2] - 
   2*G[1, r7]*G[-w^(-1), w^2, w^2] + 2*G[1, -w]*G[-w^(-1), w^2, w^2] + 
   6*G[1, w]*G[-w^(-1), w^2, w^2] - 2*G[1, w^2]*G[-w^(-1), w^2, w^2] - 
   ((13*I)/3)*Pi*G[-w, 0, w^2] + (119*G[0, -w]*G[-w, 0, w^2])/18 - 
   (5*G[0, w]*G[-w, 0, w^2])/3 - (239*G[0, w^2]*G[-w, 0, w^2])/18 + 
   (G[1, r7]*G[-w, 0, w^2])/18 - (107*G[1, -w]*G[-w, 0, w^2])/9 + 
   (149*G[1, w^2]*G[-w, 0, w^2])/9 + 6*G[r61, w^2]*G[-w, 0, w^2] + 
   6*G[r62, w^2]*G[-w, 0, w^2] + (G[w^(-2), w^2]*G[-w, 0, w^2])/6 - 
   (2*G[-w^(-1), -w]*G[-w, 0, w^2])/3 - (19*G[-w^(-1), w^2]*G[-w, 0, w^2])/
    6 + (G[-w, w^2]*G[-w, 0, w^2])/6 - (2*G[w^2, -w]*G[-w, 0, w^2])/3 - 
   ((2*I)/3)*Pi*G[-w, 1, w^2] - (32*G[0, -w]*G[-w, 1, w^2])/9 + 
   (4*G[0, w]*G[-w, 1, w^2])/3 + (116*G[0, w^2]*G[-w, 1, w^2])/9 + 
   (32*G[1, r7]*G[-w, 1, w^2])/9 + (40*G[1, -w]*G[-w, 1, w^2])/9 - 
   (8*G[1, w]*G[-w, 1, w^2])/3 - (196*G[1, w^2]*G[-w, 1, w^2])/9 - 
   4*G[r61, w^2]*G[-w, 1, w^2] - 4*G[r62, w^2]*G[-w, 1, w^2] - 
   (G[w^(-2), w^2]*G[-w, 1, w^2])/3 + (4*G[-w^(-1), -w]*G[-w, 1, w^2])/3 + 
   (19*G[-w^(-1), w^2]*G[-w, 1, w^2])/3 - (G[-w, w^2]*G[-w, 1, w^2])/3 + 
   (4*G[w^2, -w]*G[-w, 1, w^2])/3 + ((4*I)/3)*Pi*G[-w, r61, w^2] + 
   (8*G[0, w]*G[-w, r61, w^2])/3 + 6*G[0, w^2]*G[-w, r61, w^2] + 
   (2*G[1, r7]*G[-w, r61, w^2])/3 - (16*G[1, w]*G[-w, r61, w^2])/3 - 
   4*G[1, w^2]*G[-w, r61, w^2] - 4*G[r61, w^2]*G[-w, r61, w^2] - 
   4*G[r62, w^2]*G[-w, r61, w^2] + ((4*I)/3)*Pi*G[-w, r62, w^2] + 
   (8*G[0, w]*G[-w, r62, w^2])/3 + 6*G[0, w^2]*G[-w, r62, w^2] + 
   (2*G[1, r7]*G[-w, r62, w^2])/3 - (16*G[1, w]*G[-w, r62, w^2])/3 - 
   4*G[1, w^2]*G[-w, r62, w^2] - 4*G[r61, w^2]*G[-w, r62, w^2] - 
   4*G[r62, w^2]*G[-w, r62, w^2] + ((5*I)/3)*Pi*G[-w, w^(-2), w^2] - 
   (5*G[0, -w]*G[-w, w^(-2), w^2])/12 - (5*G[0, w]*G[-w, w^(-2), w^2])/3 + 
   (5*G[0, w^2]*G[-w, w^(-2), w^2])/12 - (5*G[1, r7]*G[-w, w^(-2), w^2])/4 + 
   (5*G[1, -w]*G[-w, w^(-2), w^2])/6 + (10*G[1, w]*G[-w, w^(-2), w^2])/3 - 
   (5*G[1, w^2]*G[-w, w^(-2), w^2])/6 + ((5*I)/3)*Pi*G[-w, -w^(-1), w^2] - 
   (73*G[0, -w]*G[-w, -w^(-1), w^2])/12 - (5*G[0, w]*G[-w, -w^(-1), w^2])/3 + 
   (5*G[0, w^2]*G[-w, -w^(-1), w^2])/12 - (5*G[1, r7]*G[-w, -w^(-1), w^2])/
    4 + (73*G[1, -w]*G[-w, -w^(-1), w^2])/6 + 
   (10*G[1, w]*G[-w, -w^(-1), w^2])/3 - (5*G[1, w^2]*G[-w, -w^(-1), w^2])/6 + 
   ((5*I)/3)*Pi*G[-w, -w, w^2] - (11*G[0, -w]*G[-w, -w, w^2])/4 - 
   (5*G[0, w]*G[-w, -w, w^2])/3 + (5*G[0, w^2]*G[-w, -w, w^2])/12 - 
   (5*G[1, r7]*G[-w, -w, w^2])/4 + (11*G[1, -w]*G[-w, -w, w^2])/2 + 
   (10*G[1, w]*G[-w, -w, w^2])/3 - (5*G[1, w^2]*G[-w, -w, w^2])/6 + 
   (3*I)*Pi*G[-w, w^2, w^2] - (5*G[0, -w]*G[-w, w^2, w^2])/3 - 
   3*G[0, w]*G[-w, w^2, w^2] + G[0, w^2]*G[-w, w^2, w^2] - 
   2*G[1, r7]*G[-w, w^2, w^2] + (10*G[1, -w]*G[-w, w^2, w^2])/3 + 
   6*G[1, w]*G[-w, w^2, w^2] - 2*G[1, w^2]*G[-w, w^2, w^2] - 
   (2*G[0, -w]*G[w^2, 0, -w])/3 - (G[0, w]*G[w^2, 0, -w])/3 + 
   (G[0, w^2]*G[w^2, 0, -w])/3 + (4*G[1, -w]*G[w^2, 0, -w])/3 + 
   (4*G[1, w]*G[w^2, 0, -w])/3 - (G[r61, w^2]*G[w^2, 0, -w])/3 - 
   (G[r62, w^2]*G[w^2, 0, -w])/3 + 2*G[0, -w]*G[w^2, 1, -w] + 
   2*G[0, w]*G[w^2, 1, -w] - 4*G[1, -w]*G[w^2, 1, -w] - 
   4*G[1, w]*G[w^2, 1, -w] - (G[0, w]*G[w^2, r61, -w])/3 - 
   (G[0, w^2]*G[w^2, r61, -w])/3 + (2*G[1, w]*G[w^2, r61, -w])/3 + 
   (G[r61, w^2]*G[w^2, r61, -w])/3 + (G[r62, w^2]*G[w^2, r61, -w])/3 - 
   (G[0, w]*G[w^2, r62, -w])/3 - (G[0, w^2]*G[w^2, r62, -w])/3 + 
   (2*G[1, w]*G[w^2, r62, -w])/3 + (G[r61, w^2]*G[w^2, r62, -w])/3 + 
   (G[r62, w^2]*G[w^2, r62, -w])/3 - (2*G[0, -w]*G[w^2, -w, -w])/3 + 
   (4*G[1, -w]*G[w^2, -w, -w])/3 + (4*G[-1, 0, 1, r7])/3 - 
   10*G[0, -1, 0, w] - (20*G[0, 0, 0, -w])/3 - (31*G[0, 0, 0, w])/6 - 
   (19*G[0, 0, 0, w^2])/6 + (7*G[0, 0, 1, r7])/3 + (8*G[0, 0, 1, -w])/3 + 
   (55*G[0, 0, 1, w])/3 + (4*G[0, 0, 1, w^2])/3 + (16*G[0, 0, r61, -w])/3 + 
   (5*G[0, 0, r61, w^2])/2 + (16*G[0, 0, r62, -w])/3 + 
   (5*G[0, 0, r62, w^2])/2 - (2*G[0, 0, -w, -w])/3 + 
   (73*G[0, 0, w^2, w^2])/6 + (10*G[0, 1, 0, -w])/3 + (77*G[0, 1, 0, w])/3 - 
   (4*G[0, 1, 0, w^2])/3 - (11*G[0, 1, 1, r7])/3 - (20*G[0, 1, 1, -w])/3 - 
   58*G[0, 1, 1, w] + (8*G[0, 1, 1, w^2])/3 + (16*G[0, 1, -w, -w])/3 - 
   (16*G[0, 1, w^2, w^2])/3 - (16*G[0, r1, 0, w])/3 + (32*G[0, r1, 1, w])/3 - 
   (16*G[0, r2, 0, w])/3 + (32*G[0, r2, 1, w])/3 + (17*G[0, r61, 0, -w])/3 + 
   (49*G[0, r61, 0, w^2])/3 - (17*G[0, r61, r61, -w])/3 - 
   (49*G[0, r61, r61, w^2])/3 - (17*G[0, r61, r62, -w])/3 - 
   (49*G[0, r61, r62, w^2])/3 - 2*G[0, r61, -w, -w] - 
   (19*G[0, r61, w^2, w^2])/2 + (17*G[0, r62, 0, -w])/3 + 
   (49*G[0, r62, 0, w^2])/3 - (17*G[0, r62, r61, -w])/3 - 
   (49*G[0, r62, r61, w^2])/3 - (17*G[0, r62, r62, -w])/3 - 
   (49*G[0, r62, r62, w^2])/3 - 2*G[0, r62, -w, -w] - 
   (19*G[0, r62, w^2, w^2])/2 - G[0, w^(-2), 0, -w]/3 - 
   (83*G[0, w^(-2), 0, w^2])/6 + G[0, w^(-2), r61, -w]/3 + 
   (83*G[0, w^(-2), r61, w^2])/6 + G[0, w^(-2), r62, -w]/3 + 
   (83*G[0, w^(-2), r62, w^2])/6 - G[0, -w^(-1), 0, -w]/3 + 
   (4*G[0, -w^(-1), 0, w^2])/3 + (2*G[0, -w^(-1), 1, -w])/3 - 
   (8*G[0, -w^(-1), 1, w^2])/3 - G[0, -w, 0, -w] + (4*G[0, -w, 0, w^2])/3 + 
   6*G[0, -w, 1, -w] - (8*G[0, -w, 1, w^2])/3 - 2*G[0, -w, r61, -w] - 
   2*G[0, -w, r62, -w] - (7*G[0, -w, -w, -w])/3 - G[0, w^2, 0, -w]/3 - 
   (5*G[0, w^2, 0, w^2])/3 - (16*G[0, w^2, 1, w^2])/3 + 
   G[0, w^2, r61, -w]/3 + (13*G[0, w^2, r61, w^2])/3 + G[0, w^2, r62, -w]/3 + 
   (13*G[0, w^2, r62, w^2])/3 - (3*G[0, w^2, w^2, w^2])/2 + 
   (10*G[-I, 0, 0, r1])/3 - (10*G[-I, 0, 0, w])/3 - 4*G[-I, 0, 1, r1] + 
   4*G[-I, 0, 1, w] - 2*G[-I, r1, 0, r1] + 2*G[-I, r1, 0, w] + 
   4*G[-I, r1, 1, r1] - 4*G[-I, r1, 1, w] - 2*G[-I, r2, 0, r1] + 
   2*G[-I, r2, 0, w] + 4*G[-I, r2, 1, r1] - 4*G[-I, r2, 1, w] + 
   (10*G[I, 0, 0, r1])/3 - (10*G[I, 0, 0, w])/3 - 4*G[I, 0, 1, r1] + 
   4*G[I, 0, 1, w] - 2*G[I, r1, 0, r1] + 2*G[I, r1, 0, w] + 
   4*G[I, r1, 1, r1] - 4*G[I, r1, 1, w] - 2*G[I, r2, 0, r1] + 
   2*G[I, r2, 0, w] + 4*G[I, r2, 1, r1] - 4*G[I, r2, 1, w] - 
   4*G[1, 0, 0, -w] + 17*G[1, 0, 0, w] + 2*G[1, 0, 0, w^2] + 
   G[1, 0, 1, r7]/3 + 8*G[1, 0, 1, -w] - 46*G[1, 0, 1, w] - 
   12*G[1, 0, 1, w^2] + 4*G[1, 0, r61, w^2] + 4*G[1, 0, r62, w^2] + 
   (4*G[1, 0, -w, -w])/3 - 6*G[1, 0, w^2, w^2] - (178*G[1, 1, 0, w])/3 + 
   (25*G[1, 1, 1, r7])/6 + (356*G[1, 1, 1, w])/3 - (8*G[1, 1, -w, -w])/3 + 
   4*G[1, 1, w^2, w^2] + (20*G[1, r1, 0, w])/3 - (40*G[1, r1, 1, w])/3 + 
   (20*G[1, r2, 0, w])/3 - (40*G[1, r2, 1, w])/3 + 4*G[1, r61, w^2, w^2] + 
   4*G[1, r62, w^2, w^2] + 4*G[1, w^(-2), 0, w^2] - 
   4*G[1, w^(-2), r61, w^2] - 4*G[1, w^(-2), r62, w^2] + 
   4*G[1, -w^(-1), 0, -w] - 6*G[1, -w^(-1), 0, w^2] - 
   8*G[1, -w^(-1), 1, -w] + 12*G[1, -w^(-1), 1, w^2] + 
   (16*G[1, -w, 0, -w])/3 - 6*G[1, -w, 0, w^2] - (32*G[1, -w, 1, -w])/3 + 
   12*G[1, -w, 1, w^2] + (14*G[1, -w, -w, -w])/3 - 2*G[1, w^2, 0, w^2] + 
   4*G[1, w^2, 1, w^2] + (20*G[r1, 0, 0, w])/3 + (2*G[r1, 0, 1, w])/3 + 
   (2*G[r1, 1, 0, w])/3 - (4*G[r1, 1, 1, w])/3 + (20*G[r2, 0, 0, w])/3 + 
   (2*G[r2, 0, 1, w])/3 + (2*G[r2, 1, 0, w])/3 - (4*G[r2, 1, 1, w])/3 + 
   (23*G[r61, 0, 0, -w])/3 + 10*G[r61, 0, 0, w^2] - 4*G[r61, 0, 1, w^2] - 
   (23*G[r61, 0, r61, -w])/3 - 8*G[r61, 0, r61, w^2] - 
   (23*G[r61, 0, r62, -w])/3 - 8*G[r61, 0, r62, w^2] - 2*G[r61, 0, -w, -w] - 
   11*G[r61, 0, w^2, w^2] + 4*G[r61, 1, w^2, w^2] - 8*G[r61, r61, 0, -w] - 
   (64*G[r61, r61, 0, w^2])/3 + 8*G[r61, r61, r61, -w] + 
   (64*G[r61, r61, r61, w^2])/3 + 8*G[r61, r61, r62, -w] + 
   (64*G[r61, r61, r62, w^2])/3 + 2*G[r61, r61, -w, -w] + 
   9*G[r61, r61, w^2, w^2] - 8*G[r61, r62, 0, -w] - 
   (64*G[r61, r62, 0, w^2])/3 + 8*G[r61, r62, r61, -w] + 
   (64*G[r61, r62, r61, w^2])/3 + 8*G[r61, r62, r62, -w] + 
   (64*G[r61, r62, r62, w^2])/3 + 2*G[r61, r62, -w, -w] + 
   9*G[r61, r62, w^2, w^2] + G[r61, w^(-2), 0, -w]/3 + 
   (40*G[r61, w^(-2), 0, w^2])/3 - G[r61, w^(-2), r61, -w]/3 - 
   (40*G[r61, w^(-2), r61, w^2])/3 - G[r61, w^(-2), r62, -w]/3 - 
   (40*G[r61, w^(-2), r62, w^2])/3 - 2*G[r61, -w^(-1), 0, w^2] + 
   4*G[r61, -w^(-1), 1, w^2] - 2*G[r61, -w, 0, -w] - 2*G[r61, -w, 0, w^2] + 
   4*G[r61, -w, 1, w^2] + 2*G[r61, -w, r61, -w] + 2*G[r61, -w, r62, -w] + 
   G[r61, w^2, 0, -w]/3 + (7*G[r61, w^2, 0, w^2])/3 + 4*G[r61, w^2, 1, w^2] - 
   G[r61, w^2, r61, -w]/3 - (13*G[r61, w^2, r61, w^2])/3 - 
   G[r61, w^2, r62, -w]/3 - (13*G[r61, w^2, r62, w^2])/3 + 
   (3*G[r61, w^2, w^2, w^2])/2 + (23*G[r62, 0, 0, -w])/3 + 
   10*G[r62, 0, 0, w^2] - 4*G[r62, 0, 1, w^2] - (23*G[r62, 0, r61, -w])/3 - 
   8*G[r62, 0, r61, w^2] - (23*G[r62, 0, r62, -w])/3 - 
   8*G[r62, 0, r62, w^2] - 2*G[r62, 0, -w, -w] - 11*G[r62, 0, w^2, w^2] + 
   4*G[r62, 1, w^2, w^2] - 8*G[r62, r61, 0, -w] - 
   (64*G[r62, r61, 0, w^2])/3 + 8*G[r62, r61, r61, -w] + 
   (64*G[r62, r61, r61, w^2])/3 + 8*G[r62, r61, r62, -w] + 
   (64*G[r62, r61, r62, w^2])/3 + 2*G[r62, r61, -w, -w] + 
   9*G[r62, r61, w^2, w^2] - 8*G[r62, r62, 0, -w] - 
   (64*G[r62, r62, 0, w^2])/3 + 8*G[r62, r62, r61, -w] + 
   (64*G[r62, r62, r61, w^2])/3 + 8*G[r62, r62, r62, -w] + 
   (64*G[r62, r62, r62, w^2])/3 + 2*G[r62, r62, -w, -w] + 
   9*G[r62, r62, w^2, w^2] + G[r62, w^(-2), 0, -w]/3 + 
   (40*G[r62, w^(-2), 0, w^2])/3 - G[r62, w^(-2), r61, -w]/3 - 
   (40*G[r62, w^(-2), r61, w^2])/3 - G[r62, w^(-2), r62, -w]/3 - 
   (40*G[r62, w^(-2), r62, w^2])/3 - 2*G[r62, -w^(-1), 0, w^2] + 
   4*G[r62, -w^(-1), 1, w^2] - 2*G[r62, -w, 0, -w] - 2*G[r62, -w, 0, w^2] + 
   4*G[r62, -w, 1, w^2] + 2*G[r62, -w, r61, -w] + 2*G[r62, -w, r62, -w] + 
   G[r62, w^2, 0, -w]/3 + (7*G[r62, w^2, 0, w^2])/3 + 4*G[r62, w^2, 1, w^2] - 
   G[r62, w^2, r61, -w]/3 - (13*G[r62, w^2, r61, w^2])/3 - 
   G[r62, w^2, r62, -w]/3 - (13*G[r62, w^2, r62, w^2])/3 + 
   (3*G[r62, w^2, w^2, w^2])/2 + G[w^(-2), 0, 0, -w]/3 - 
   (73*G[w^(-2), 0, 0, w^2])/6 - (4*G[w^(-2), 0, 1, -w])/3 + 
   (16*G[w^(-2), 0, 1, w^2])/3 + G[w^(-2), 0, r61, -w]/3 + 
   (19*G[w^(-2), 0, r61, w^2])/2 + G[w^(-2), 0, r62, -w]/3 + 
   (19*G[w^(-2), 0, r62, w^2])/2 + (3*G[w^(-2), 0, w^2, w^2])/2 - 
   2*G[w^(-2), 1, 0, -w] + 6*G[w^(-2), 1, 0, w^2] + 4*G[w^(-2), 1, 1, -w] - 
   4*G[w^(-2), 1, 1, w^2] - 4*G[w^(-2), 1, r61, w^2] - 
   4*G[w^(-2), 1, r62, w^2] + G[w^(-2), r61, 0, -w]/3 + 
   11*G[w^(-2), r61, 0, w^2] - 4*G[w^(-2), r61, 1, w^2] - 
   G[w^(-2), r61, r61, -w]/3 - 9*G[w^(-2), r61, r61, w^2] - 
   G[w^(-2), r61, r62, -w]/3 - 9*G[w^(-2), r61, r62, w^2] - 
   (3*G[w^(-2), r61, w^2, w^2])/2 + G[w^(-2), r62, 0, -w]/3 + 
   11*G[w^(-2), r62, 0, w^2] - 4*G[w^(-2), r62, 1, w^2] - 
   G[w^(-2), r62, r61, -w]/3 - 9*G[w^(-2), r62, r61, w^2] - 
   G[w^(-2), r62, r62, -w]/3 - 9*G[w^(-2), r62, r62, w^2] - 
   (3*G[w^(-2), r62, w^2, w^2])/2 - (3*G[w^(-2), w^(-2), 0, w^2])/2 + 
   (3*G[w^(-2), w^(-2), r61, w^2])/2 + (3*G[w^(-2), w^(-2), r62, w^2])/2 + 
   (2*G[w^(-2), -w^(-1), 0, -w])/3 - (2*G[w^(-2), -w^(-1), 0, w^2])/3 - 
   (4*G[w^(-2), -w^(-1), 1, -w])/3 + (4*G[w^(-2), -w^(-1), 1, w^2])/3 + 
   (2*G[-w^(-1), 0, 0, -w])/3 + (13*G[-w^(-1), 0, 0, w^2])/3 - 
   (16*G[-w^(-1), 0, 1, -w])/3 + (10*G[-w^(-1), 0, 1, w^2])/3 + 
   2*G[-w^(-1), 0, r61, -w] - 6*G[-w^(-1), 0, r61, w^2] + 
   2*G[-w^(-1), 0, r62, -w] - 6*G[-w^(-1), 0, r62, w^2] + 
   (5*G[-w^(-1), 0, -w, -w])/3 - (4*G[-w^(-1), 1, 0, -w])/3 - 
   (14*G[-w^(-1), 1, 0, w^2])/3 + (8*G[-w^(-1), 1, 1, -w])/3 + 
   (4*G[-w^(-1), 1, 1, w^2])/3 + 4*G[-w^(-1), 1, r61, w^2] + 
   4*G[-w^(-1), 1, r62, w^2] - (10*G[-w^(-1), 1, -w, -w])/3 + 
   2*G[-w^(-1), r61, 0, -w] - 6*G[-w^(-1), r61, 0, w^2] + 
   4*G[-w^(-1), r61, 1, w^2] - 2*G[-w^(-1), r61, r61, -w] + 
   4*G[-w^(-1), r61, r61, w^2] - 2*G[-w^(-1), r61, r62, -w] + 
   4*G[-w^(-1), r61, r62, w^2] + 2*G[-w^(-1), r62, 0, -w] - 
   6*G[-w^(-1), r62, 0, w^2] + 4*G[-w^(-1), r62, 1, w^2] - 
   2*G[-w^(-1), r62, r61, -w] + 4*G[-w^(-1), r62, r61, w^2] - 
   2*G[-w^(-1), r62, r62, -w] + 4*G[-w^(-1), r62, r62, w^2] - 
   (7*G[-w^(-1), -w^(-1), 0, -w])/3 + (7*G[-w^(-1), -w^(-1), 0, w^2])/3 + 
   (14*G[-w^(-1), -w^(-1), 1, -w])/3 - (14*G[-w^(-1), -w^(-1), 1, w^2])/3 + 
   (17*G[-w^(-1), -w, 0, w^2])/3 - (34*G[-w^(-1), -w, 1, w^2])/3 + 
   (13*G[-w, 0, 0, w^2])/3 + (10*G[-w, 0, 1, w^2])/3 - 6*G[-w, 0, r61, w^2] - 
   6*G[-w, 0, r62, w^2] + (2*G[-w, 0, w^2, w^2])/3 - 
   (14*G[-w, 1, 0, w^2])/3 + (4*G[-w, 1, 1, w^2])/3 + 4*G[-w, 1, r61, w^2] + 
   4*G[-w, 1, r62, w^2] - (4*G[-w, 1, w^2, w^2])/3 - 6*G[-w, r61, 0, w^2] + 
   4*G[-w, r61, 1, w^2] + 4*G[-w, r61, r61, w^2] + 4*G[-w, r61, r62, w^2] - 
   6*G[-w, r62, 0, w^2] + 4*G[-w, r62, 1, w^2] + 4*G[-w, r62, r61, w^2] + 
   4*G[-w, r62, r62, w^2] + (17*G[-w, -w^(-1), 0, w^2])/3 - 
   (34*G[-w, -w^(-1), 1, w^2])/3 + (7*G[-w, -w, 0, w^2])/3 - 
   (14*G[-w, -w, 1, w^2])/3 + (2*G[-w, w^2, 0, w^2])/3 - 
   (4*G[-w, w^2, 1, w^2])/3 + G[w^2, 0, 0, -w]/3 - (4*G[w^2, 0, 1, -w])/3 + 
   G[w^2, 0, r61, -w]/3 + G[w^2, 0, r62, -w]/3 - 2*G[w^2, 1, 0, -w] + 
   4*G[w^2, 1, 1, -w] + G[w^2, r61, 0, -w]/3 - G[w^2, r61, r61, -w]/3 - 
   G[w^2, r61, r62, -w]/3 + G[w^2, r62, 0, -w]/3 - G[w^2, r62, r61, -w]/3 - 
   G[w^2, r62, r62, -w]/3 + (2*G[w^2, -w, 0, -w])/3 - 
   (4*G[w^2, -w, 1, -w])/3 + (2*Pi*GI[0, r2])/9 - (20*Zeta[3])/9) + 
 ((547*I)/27)*Pi*Zeta[3] - 16*G[0, w]*Zeta[3] - (67*G[0, w^2]*Zeta[3])/3 - 
 2*G[1/2, r7]*Zeta[3] + 7*G[1, r7]*Zeta[3] - 62*G[1, w]*Zeta[3] - 
 14*G[(3 - I*Sqrt[7])/4, r1]*Zeta[3] + 14*G[(3 - I*Sqrt[7])/4, w]*Zeta[3] - 
 14*G[(3 + I*Sqrt[7])/4, r1]*Zeta[3] + 14*G[(3 + I*Sqrt[7])/4, w]*Zeta[3] + 
 33*G[r1, w]*Zeta[3] + 33*G[r2, w]*Zeta[3] + (20*G[w^(-2), w^2]*Zeta[3])/9 + 
 (73*G[-w^(-1), w^2]*Zeta[3])/9 + (289*G[-w, w^2]*Zeta[3])/9 + 
 G[0, z3]*(((-85*I)/81)*Pi^3 + (Pi^2*G[0, -w])/3 - 11*G[0, -w]^3 + 
   (11*Pi^2*G[0, w])/3 + 3*G[0, -w]^2*G[0, w] + (4*Pi^2*G[0, w^2])/3 + 
   8*G[0, -w]^2*G[0, w^2] - 6*G[0, w]*G[0, w^2]^2 + 27*G[0, w^2]^3 - 
   Pi^2*G[-I, r1] + Pi^2*G[-I, w] - Pi^2*G[I, r1] + Pi^2*G[I, w] - 
   (7*Pi^2*G[1, -w])/3 + 60*G[0, -w]^2*G[1, -w] - 
   14*G[0, -w]*G[0, w]*G[1, -w] - 32*G[0, -w]*G[0, w^2]*G[1, -w] - 
   108*G[0, -w]*G[1, -w]^2 + 16*G[0, w]*G[1, -w]^2 + 
   32*G[0, w^2]*G[1, -w]^2 + 64*G[1, -w]^3 + Pi^2*G[1, w] - 
   6*G[0, -w]^2*G[1, w] + 12*G[0, w^2]^2*G[1, w] + 
   28*G[0, -w]*G[1, -w]*G[1, w] - 32*G[1, -w]^2*G[1, w] - 
   (2*Pi^2*G[1, w^2])/3 - (4*I)*Pi*G[0, w]*G[1, w^2] + 
   4*G[0, -w]*G[0, w^2]*G[1, w^2] - 8*G[0, w^2]*G[1, -w]*G[1, w^2] - 
   (29*Pi^2*G[r1, w])/6 + (4*I)*Pi*G[1, w^2]*G[r1, w] - 
   (29*Pi^2*G[r2, w])/6 + (4*I)*Pi*G[1, w^2]*G[r2, w] + (Pi^2*G[r51, -w])/3 - 
   4*G[0, -w]^2*G[r51, -w] + 8*G[0, -w]*G[1, -w]*G[r51, -w] - 
   (Pi^2*G[r51, w^2])/3 + 4*G[0, -w]^2*G[r51, w^2] - 
   8*G[0, -w]*G[1, -w]*G[r51, w^2] + (Pi^2*G[r52, -w])/3 - 
   4*G[0, -w]^2*G[r52, -w] + 8*G[0, -w]*G[1, -w]*G[r52, -w] - 
   (Pi^2*G[r52, w^2])/3 + 4*G[0, -w]^2*G[r52, w^2] - 
   8*G[0, -w]*G[1, -w]*G[r52, w^2] + 14*G[0, w]*G[0, w^2]*G[r61, w^2] - 
   107*G[0, w^2]^2*G[r61, w^2] - 28*G[0, w^2]*G[1, w]*G[r61, w^2] - 
   8*G[0, w]*G[r61, w^2]^2 + 128*G[0, w^2]*G[r61, w^2]^2 + 
   16*G[1, w]*G[r61, w^2]^2 - 48*G[r61, w^2]^3 + 
   14*G[0, w]*G[0, w^2]*G[r62, w^2] - 107*G[0, w^2]^2*G[r62, w^2] - 
   28*G[0, w^2]*G[1, w]*G[r62, w^2] - 16*G[0, w]*G[r61, w^2]*G[r62, w^2] + 
   256*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 32*G[1, w]*G[r61, w^2]*
    G[r62, w^2] - 144*G[r61, w^2]^2*G[r62, w^2] - 8*G[0, w]*G[r62, w^2]^2 + 
   128*G[0, w^2]*G[r62, w^2]^2 + 16*G[1, w]*G[r62, w^2]^2 - 
   144*G[r61, w^2]*G[r62, w^2]^2 - 48*G[r62, w^2]^3 + 
   (Pi^2*G[w^(-2), -w])/2 + G[0, -w]^2*G[w^(-2), -w] + 
   G[0, -w]*G[0, w]*G[w^(-2), -w] - 4*G[0, -w]*G[1, -w]*G[w^(-2), -w] - 
   2*G[0, w]*G[1, -w]*G[w^(-2), -w] + 4*G[1, -w]^2*G[w^(-2), -w] - 
   2*G[0, -w]*G[1, w]*G[w^(-2), -w] + 4*G[1, -w]*G[1, w]*G[w^(-2), -w] - 
   2*G[0, -w]^2*G[w^(-2), w^2] + (2*I)*Pi*G[0, w]*G[w^(-2), w^2] + 
   2*G[0, w]*G[0, w^2]*G[w^(-2), w^2] + 28*G[0, w^2]^2*G[w^(-2), w^2] + 
   4*G[0, -w]*G[1, -w]*G[w^(-2), w^2] - (2*I)*Pi*G[r1, w]*G[w^(-2), w^2] - 
   (2*I)*Pi*G[r2, w]*G[w^(-2), w^2] - 46*G[0, w^2]*G[r61, w^2]*
    G[w^(-2), w^2] + 18*G[r61, w^2]^2*G[w^(-2), w^2] - 
   46*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 36*G[r61, w^2]*G[r62, w^2]*
    G[w^(-2), w^2] + 18*G[r62, w^2]^2*G[w^(-2), w^2] - 
   5*G[0, w^2]*G[w^(-2), w^2]^2 + 5*G[r61, w^2]*G[w^(-2), w^2]^2 + 
   5*G[r62, w^2]*G[w^(-2), w^2]^2 + 6*G[0, -w]^2*G[-w^(-1), -w] - 
   16*G[0, -w]*G[1, -w]*G[-w^(-1), -w] + 8*G[1, -w]^2*G[-w^(-1), -w] + 
   4*G[0, -w]*G[r51, -w]*G[-w^(-1), -w] - 8*G[1, -w]*G[r51, -w]*
    G[-w^(-1), -w] - 4*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w] + 
   8*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w] + 4*G[0, -w]*G[r52, -w]*
    G[-w^(-1), -w] - 8*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] - 
   4*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w] + 8*G[1, -w]*G[r52, w^2]*
    G[-w^(-1), -w] + 2*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
   4*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 4*G[0, -w]*G[-w^(-1), -w]^2 + 
   8*G[1, -w]*G[-w^(-1), -w]^2 - Pi^2*G[-w^(-1), w^2] - 
   10*G[0, -w]^2*G[-w^(-1), w^2] - (2*I)*Pi*G[0, w]*G[-w^(-1), w^2] - 
   2*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - 6*G[0, w]*G[0, w^2]*
    G[-w^(-1), w^2] - 2*G[0, w^2]^2*G[-w^(-1), w^2] + 
   36*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] + 4*G[0, w^2]*G[1, -w]*
    G[-w^(-1), w^2] - 32*G[1, -w]^2*G[-w^(-1), w^2] + 
   4*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] - 4*G[0, -w]*G[1, w^2]*
    G[-w^(-1), w^2] + 8*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
   (2*I)*Pi*G[r1, w]*G[-w^(-1), w^2] + (2*I)*Pi*G[r2, w]*G[-w^(-1), w^2] + 
   2*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2] + 4*G[0, w^2]*G[r61, w^2]*
    G[-w^(-1), w^2] - 4*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
   2*G[r61, w^2]^2*G[-w^(-1), w^2] + 2*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] + 
   4*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 4*G[1, w]*G[r62, w^2]*
    G[-w^(-1), w^2] - 4*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
   2*G[r62, w^2]^2*G[-w^(-1), w^2] + 2*G[0, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - 4*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   2*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 4*G[1, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] - 2*G[0, -w]*G[-w^(-1), w^2]^2 + 
   4*G[1, -w]*G[-w^(-1), w^2]^2 + (Pi^2*G[-w, w^2])/3 - 
   10*G[0, -w]^2*G[-w, w^2] + (6*I)*Pi*G[0, w]*G[-w, w^2] - 
   2*G[0, -w]*G[0, w^2]*G[-w, w^2] + 2*G[0, w]*G[0, w^2]*G[-w, w^2] - 
   2*G[0, w^2]^2*G[-w, w^2] + 36*G[0, -w]*G[1, -w]*G[-w, w^2] + 
   4*G[0, w^2]*G[1, -w]*G[-w, w^2] - 32*G[1, -w]^2*G[-w, w^2] + 
   4*G[0, w^2]*G[1, w]*G[-w, w^2] - 4*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
   8*G[1, -w]*G[1, w^2]*G[-w, w^2] - (6*I)*Pi*G[r1, w]*G[-w, w^2] - 
   (6*I)*Pi*G[r2, w]*G[-w, w^2] + 2*G[0, w]*G[r61, w^2]*G[-w, w^2] + 
   4*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 4*G[1, w]*G[r61, w^2]*G[-w, w^2] - 
   2*G[r61, w^2]^2*G[-w, w^2] + 2*G[0, w]*G[r62, w^2]*G[-w, w^2] + 
   4*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 4*G[1, w]*G[r62, w^2]*G[-w, w^2] - 
   4*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 2*G[r62, w^2]^2*G[-w, w^2] - 
   2*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] + 4*G[1, -w]*G[w^(-2), w^2]*
    G[-w, w^2] + 2*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
   4*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] + 12*G[0, -w]*G[-w^(-1), w^2]*
    G[-w, w^2] - 24*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
   2*G[0, -w]*G[-w, w^2]^2 + 4*G[1, -w]*G[-w, w^2]^2 + (Pi^2*G[w^2, -w])/2 + 
   G[0, -w]^2*G[w^2, -w] + G[0, -w]*G[0, w]*G[w^2, -w] - 
   4*G[0, -w]*G[1, -w]*G[w^2, -w] - 2*G[0, w]*G[1, -w]*G[w^2, -w] + 
   4*G[1, -w]^2*G[w^2, -w] - 2*G[0, -w]*G[1, w]*G[w^2, -w] + 
   4*G[1, -w]*G[1, w]*G[w^2, -w] + 22*G[0, -w]*G[0, 0, -w] - 
   3*G[0, w]*G[0, 0, -w] - 8*G[0, w^2]*G[0, 0, -w] - 
   26*G[1, -w]*G[0, 0, -w] + 6*G[1, w]*G[0, 0, -w] + 
   4*G[r51, -w]*G[0, 0, -w] - 4*G[r51, w^2]*G[0, 0, -w] + 
   4*G[r52, -w]*G[0, 0, -w] - 4*G[r52, w^2]*G[0, 0, -w] - 
   G[w^(-2), -w]*G[0, 0, -w] + 2*G[w^(-2), w^2]*G[0, 0, -w] - 
   12*G[-w^(-1), -w]*G[0, 0, -w] + 10*G[-w^(-1), w^2]*G[0, 0, -w] + 
   10*G[-w, w^2]*G[0, 0, -w] - G[w^2, -w]*G[0, 0, -w] + (8*I)*Pi*G[0, 0, w] - 
   G[0, -w]*G[0, 0, w] + 2*G[0, w^2]*G[0, 0, w] + 4*G[1, w^2]*G[0, 0, w] + 
   G[w^(-2), -w]*G[0, 0, w] - 10*G[w^(-2), w^2]*G[0, 0, w] + 
   12*G[-w^(-1), w^2]*G[0, 0, w] - 12*G[-w, w^2]*G[0, 0, w] + 
   G[w^2, -w]*G[0, 0, w] - 8*G[0, -w]*G[0, 0, w^2] + 6*G[0, w]*G[0, 0, w^2] - 
   54*G[0, w^2]*G[0, 0, w^2] + 16*G[1, -w]*G[0, 0, w^2] - 
   12*G[1, w]*G[0, 0, w^2] - 4*G[1, w^2]*G[0, 0, w^2] + 
   61*G[r61, w^2]*G[0, 0, w^2] + 61*G[r62, w^2]*G[0, 0, w^2] - 
   9*G[w^(-2), w^2]*G[0, 0, w^2] + 4*G[-w^(-1), w^2]*G[0, 0, w^2] + 
   4*G[-w, w^2]*G[0, 0, w^2] - 56*G[0, -w]*G[0, 1, -w] + 
   6*G[0, w]*G[0, 1, -w] + 16*G[0, w^2]*G[0, 1, -w] + 
   76*G[1, -w]*G[0, 1, -w] - 12*G[1, w]*G[0, 1, -w] - 
   8*G[r51, -w]*G[0, 1, -w] + 8*G[r51, w^2]*G[0, 1, -w] - 
   8*G[r52, -w]*G[0, 1, -w] + 8*G[r52, w^2]*G[0, 1, -w] + 
   2*G[w^(-2), -w]*G[0, 1, -w] - 4*G[w^(-2), w^2]*G[0, 1, -w] + 
   24*G[-w^(-1), -w]*G[0, 1, -w] - 20*G[-w^(-1), w^2]*G[0, 1, -w] - 
   20*G[-w, w^2]*G[0, 1, -w] + 2*G[w^2, -w]*G[0, 1, -w] - 
   (16*I)*Pi*G[0, 1, w] + 2*G[0, -w]*G[0, 1, w] - 4*G[0, w^2]*G[0, 1, w] - 
   8*G[1, w^2]*G[0, 1, w] - 2*G[w^(-2), -w]*G[0, 1, w] + 
   4*G[w^(-2), w^2]*G[0, 1, w] + 16*G[-w, w^2]*G[0, 1, w] - 
   2*G[w^2, -w]*G[0, 1, w] + 16*G[0, -w]*G[0, 1, w^2] - 
   32*G[1, -w]*G[0, 1, w^2] + 8*G[1, w^2]*G[0, 1, w^2] - 
   4*G[-w^(-1), w^2]*G[0, 1, w^2] - 4*G[-w, w^2]*G[0, 1, w^2] - 
   6*G[0, w]*G[0, r61, w^2] + 73*G[0, w^2]*G[0, r61, w^2] + 
   12*G[1, w]*G[0, r61, w^2] - 80*G[r61, w^2]*G[0, r61, w^2] - 
   80*G[r62, w^2]*G[0, r61, w^2] + 9*G[w^(-2), w^2]*G[0, r61, w^2] - 
   2*G[-w^(-1), w^2]*G[0, r61, w^2] - 2*G[-w, w^2]*G[0, r61, w^2] - 
   6*G[0, w]*G[0, r62, w^2] + 73*G[0, w^2]*G[0, r62, w^2] + 
   12*G[1, w]*G[0, r62, w^2] - 80*G[r61, w^2]*G[0, r62, w^2] - 
   80*G[r62, w^2]*G[0, r62, w^2] + 9*G[w^(-2), w^2]*G[0, r62, w^2] - 
   2*G[-w^(-1), w^2]*G[0, r62, w^2] - 2*G[-w, w^2]*G[0, r62, w^2] - 
   19*G[0, w^2]*G[0, w^(-2), w^2] + 19*G[r61, w^2]*G[0, w^(-2), w^2] + 
   19*G[r62, w^2]*G[0, w^(-2), w^2] + 6*G[0, -w]*G[0, -w^(-1), -w] - 
   12*G[1, -w]*G[0, -w^(-1), -w] + 12*G[0, -w]*G[0, -w, -w] - 
   24*G[1, -w]*G[0, -w, -w] + 4*G[r51, -w]*G[0, -w, -w] - 
   4*G[r51, w^2]*G[0, -w, -w] + 4*G[r52, -w]*G[0, -w, -w] - 
   4*G[r52, w^2]*G[0, -w, -w] + 2*G[w^(-2), w^2]*G[0, -w, -w] - 
   4*G[-w^(-1), -w]*G[0, -w, -w] + 2*G[-w^(-1), w^2]*G[0, -w, -w] + 
   2*G[-w, w^2]*G[0, -w, -w] - 2*G[0, -w]*G[0, w^2, w^2] - 
   2*G[0, w]*G[0, w^2, w^2] + 9*G[0, w^2]*G[0, w^2, w^2] + 
   4*G[1, -w]*G[0, w^2, w^2] - 4*G[r61, w^2]*G[0, w^2, w^2] - 
   4*G[r62, w^2]*G[0, w^2, w^2] - 5*G[w^(-2), w^2]*G[0, w^2, w^2] - 
   38*G[0, -w]*G[1, 0, -w] + 8*G[0, w]*G[1, 0, -w] + 
   16*G[0, w^2]*G[1, 0, -w] + 40*G[1, -w]*G[1, 0, -w] - 
   16*G[1, w]*G[1, 0, -w] + 2*G[w^(-2), -w]*G[1, 0, -w] + 
   16*G[-w^(-1), -w]*G[1, 0, -w] - 16*G[-w^(-1), w^2]*G[1, 0, -w] - 
   16*G[-w, w^2]*G[1, 0, -w] + 2*G[w^2, -w]*G[1, 0, -w] + 
   2*G[0, -w]*G[1, 0, w] - 4*G[0, w^2]*G[1, 0, w] - 
   2*G[w^(-2), -w]*G[1, 0, w] + 4*G[-w^(-1), w^2]*G[1, 0, w] + 
   4*G[-w, w^2]*G[1, 0, w] - 2*G[w^2, -w]*G[1, 0, w] - 
   4*G[0, -w]*G[1, 0, w^2] + 8*G[1, -w]*G[1, 0, w^2] + 
   100*G[0, -w]*G[1, 1, -w] - 16*G[0, w]*G[1, 1, -w] - 
   32*G[0, w^2]*G[1, 1, -w] - 128*G[1, -w]*G[1, 1, -w] + 
   32*G[1, w]*G[1, 1, -w] - 4*G[w^(-2), -w]*G[1, 1, -w] - 
   32*G[-w^(-1), -w]*G[1, 1, -w] + 32*G[-w^(-1), w^2]*G[1, 1, -w] + 
   32*G[-w, w^2]*G[1, 1, -w] - 4*G[w^2, -w]*G[1, 1, -w] - 
   4*G[0, -w]*G[1, 1, w] + 8*G[0, w^2]*G[1, 1, w] + 
   4*G[w^(-2), -w]*G[1, 1, w] - 8*G[-w^(-1), w^2]*G[1, 1, w] - 
   8*G[-w, w^2]*G[1, 1, w] + 4*G[w^2, -w]*G[1, 1, w] - 
   12*G[0, -w]*G[1, -w^(-1), -w] + 24*G[1, -w]*G[1, -w^(-1), -w] + 
   4*G[0, -w]*G[1, -w^(-1), w^2] - 8*G[1, -w]*G[1, -w^(-1), w^2] - 
   16*G[0, -w]*G[1, -w, -w] + 32*G[1, -w]*G[1, -w, -w] - 
   8*G[r51, -w]*G[1, -w, -w] + 8*G[r51, w^2]*G[1, -w, -w] - 
   8*G[r52, -w]*G[1, -w, -w] + 8*G[r52, w^2]*G[1, -w, -w] - 
   4*G[w^(-2), w^2]*G[1, -w, -w] + 8*G[-w^(-1), -w]*G[1, -w, -w] - 
   4*G[-w^(-1), w^2]*G[1, -w, -w] - 4*G[-w, w^2]*G[1, -w, -w] + 
   4*G[0, -w]*G[1, -w, w^2] - 8*G[1, -w]*G[1, -w, w^2] - 
   (8*I)*Pi*G[r1, 0, w] - 4*G[1, w^2]*G[r1, 0, w] + 
   2*G[w^(-2), w^2]*G[r1, 0, w] - 2*G[-w^(-1), w^2]*G[r1, 0, w] + 
   6*G[-w, w^2]*G[r1, 0, w] + (16*I)*Pi*G[r1, 1, w] + 
   8*G[1, w^2]*G[r1, 1, w] - 4*G[w^(-2), w^2]*G[r1, 1, w] + 
   4*G[-w^(-1), w^2]*G[r1, 1, w] - 12*G[-w, w^2]*G[r1, 1, w] - 
   (8*I)*Pi*G[r2, 0, w] - 4*G[1, w^2]*G[r2, 0, w] + 
   2*G[w^(-2), w^2]*G[r2, 0, w] - 2*G[-w^(-1), w^2]*G[r2, 0, w] + 
   6*G[-w, w^2]*G[r2, 0, w] + (16*I)*Pi*G[r2, 1, w] + 
   8*G[1, w^2]*G[r2, 1, w] - 4*G[w^(-2), w^2]*G[r2, 1, w] + 
   4*G[-w^(-1), w^2]*G[r2, 1, w] - 12*G[-w, w^2]*G[r2, 1, w] + 
   4*G[0, -w]*G[r51, 0, -w] - 8*G[1, -w]*G[r51, 0, -w] - 
   4*G[0, -w]*G[r51, 0, w^2] + 8*G[1, -w]*G[r51, 0, w^2] - 
   4*G[0, -w]*G[r51, -w^(-1), -w] + 8*G[1, -w]*G[r51, -w^(-1), -w] + 
   4*G[0, -w]*G[r51, -w^(-1), w^2] - 8*G[1, -w]*G[r51, -w^(-1), w^2] - 
   4*G[0, -w]*G[r51, -w, -w] + 8*G[1, -w]*G[r51, -w, -w] + 
   4*G[0, -w]*G[r51, -w, w^2] - 8*G[1, -w]*G[r51, -w, w^2] + 
   4*G[0, -w]*G[r52, 0, -w] - 8*G[1, -w]*G[r52, 0, -w] - 
   4*G[0, -w]*G[r52, 0, w^2] + 8*G[1, -w]*G[r52, 0, w^2] - 
   4*G[0, -w]*G[r52, -w^(-1), -w] + 8*G[1, -w]*G[r52, -w^(-1), -w] + 
   4*G[0, -w]*G[r52, -w^(-1), w^2] - 8*G[1, -w]*G[r52, -w^(-1), w^2] - 
   4*G[0, -w]*G[r52, -w, -w] + 8*G[1, -w]*G[r52, -w, -w] + 
   4*G[0, -w]*G[r52, -w, w^2] - 8*G[1, -w]*G[r52, -w, w^2] - 
   8*G[0, w]*G[r61, 0, w^2] + 80*G[0, w^2]*G[r61, 0, w^2] + 
   16*G[1, w]*G[r61, 0, w^2] - 82*G[r61, w^2]*G[r61, 0, w^2] - 
   82*G[r62, w^2]*G[r61, 0, w^2] + 4*G[w^(-2), w^2]*G[r61, 0, w^2] - 
   2*G[-w^(-1), w^2]*G[r61, 0, w^2] - 2*G[-w, w^2]*G[r61, 0, w^2] + 
   8*G[0, w]*G[r61, r61, w^2] - 94*G[0, w^2]*G[r61, r61, w^2] - 
   16*G[1, w]*G[r61, r61, w^2] + 96*G[r61, w^2]*G[r61, r61, w^2] + 
   96*G[r62, w^2]*G[r61, r61, w^2] - 4*G[w^(-2), w^2]*G[r61, r61, w^2] + 
   2*G[-w^(-1), w^2]*G[r61, r61, w^2] + 2*G[-w, w^2]*G[r61, r61, w^2] + 
   8*G[0, w]*G[r61, r62, w^2] - 94*G[0, w^2]*G[r61, r62, w^2] - 
   16*G[1, w]*G[r61, r62, w^2] + 96*G[r61, w^2]*G[r61, r62, w^2] + 
   96*G[r62, w^2]*G[r61, r62, w^2] - 4*G[w^(-2), w^2]*G[r61, r62, w^2] + 
   2*G[-w^(-1), w^2]*G[r61, r62, w^2] + 2*G[-w, w^2]*G[r61, r62, w^2] + 
   14*G[0, w^2]*G[r61, w^(-2), w^2] - 14*G[r61, w^2]*G[r61, w^(-2), w^2] - 
   14*G[r62, w^2]*G[r61, w^(-2), w^2] - 9*G[0, w^2]*G[r61, w^2, w^2] + 
   4*G[r61, w^2]*G[r61, w^2, w^2] + 4*G[r62, w^2]*G[r61, w^2, w^2] + 
   5*G[w^(-2), w^2]*G[r61, w^2, w^2] - 8*G[0, w]*G[r62, 0, w^2] + 
   80*G[0, w^2]*G[r62, 0, w^2] + 16*G[1, w]*G[r62, 0, w^2] - 
   82*G[r61, w^2]*G[r62, 0, w^2] - 82*G[r62, w^2]*G[r62, 0, w^2] + 
   4*G[w^(-2), w^2]*G[r62, 0, w^2] - 2*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
   2*G[-w, w^2]*G[r62, 0, w^2] + 8*G[0, w]*G[r62, r61, w^2] - 
   94*G[0, w^2]*G[r62, r61, w^2] - 16*G[1, w]*G[r62, r61, w^2] + 
   96*G[r61, w^2]*G[r62, r61, w^2] + 96*G[r62, w^2]*G[r62, r61, w^2] - 
   4*G[w^(-2), w^2]*G[r62, r61, w^2] + 2*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
   2*G[-w, w^2]*G[r62, r61, w^2] + 8*G[0, w]*G[r62, r62, w^2] - 
   94*G[0, w^2]*G[r62, r62, w^2] - 16*G[1, w]*G[r62, r62, w^2] + 
   96*G[r61, w^2]*G[r62, r62, w^2] + 96*G[r62, w^2]*G[r62, r62, w^2] - 
   4*G[w^(-2), w^2]*G[r62, r62, w^2] + 2*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
   2*G[-w, w^2]*G[r62, r62, w^2] + 14*G[0, w^2]*G[r62, w^(-2), w^2] - 
   14*G[r61, w^2]*G[r62, w^(-2), w^2] - 14*G[r62, w^2]*G[r62, w^(-2), w^2] - 
   9*G[0, w^2]*G[r62, w^2, w^2] + 4*G[r61, w^2]*G[r62, w^2, w^2] + 
   4*G[r62, w^2]*G[r62, w^2, w^2] + 5*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
   G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] + 
   2*G[1, -w]*G[w^(-2), 0, -w] + 2*G[1, w]*G[w^(-2), 0, -w] + 
   2*G[0, -w]*G[w^(-2), 0, w^2] - 2*G[0, w]*G[w^(-2), 0, w^2] - 
   28*G[0, w^2]*G[w^(-2), 0, w^2] - 4*G[1, -w]*G[w^(-2), 0, w^2] + 
   23*G[r61, w^2]*G[w^(-2), 0, w^2] + 23*G[r62, w^2]*G[w^(-2), 0, w^2] + 
   5*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 2*G[0, -w]*G[w^(-2), 1, -w] + 
   2*G[0, w]*G[w^(-2), 1, -w] - 4*G[1, -w]*G[w^(-2), 1, -w] - 
   4*G[1, w]*G[w^(-2), 1, -w] + 23*G[0, w^2]*G[w^(-2), r61, w^2] - 
   18*G[r61, w^2]*G[w^(-2), r61, w^2] - 18*G[r62, w^2]*G[w^(-2), r61, w^2] - 
   5*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 23*G[0, w^2]*G[w^(-2), r62, w^2] - 
   18*G[r61, w^2]*G[w^(-2), r62, w^2] - 18*G[r62, w^2]*G[w^(-2), r62, w^2] - 
   5*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
   5*G[0, w^2]*G[w^(-2), w^(-2), w^2] - 5*G[r61, w^2]*
    G[w^(-2), w^(-2), w^2] - 5*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
   4*G[0, -w]*G[w^(-2), -w^(-1), w^2] + 8*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 
   6*G[0, -w]*G[-w^(-1), 0, -w] + 12*G[1, -w]*G[-w^(-1), 0, -w] - 
   4*G[r51, -w]*G[-w^(-1), 0, -w] + 4*G[r51, w^2]*G[-w^(-1), 0, -w] - 
   4*G[r52, -w]*G[-w^(-1), 0, -w] + 4*G[r52, w^2]*G[-w^(-1), 0, -w] - 
   2*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 4*G[-w^(-1), -w]*G[-w^(-1), 0, -w] - 
   2*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 2*G[-w, w^2]*G[-w^(-1), 0, -w] + 
   12*G[0, -w]*G[-w^(-1), 0, w^2] + 6*G[0, w]*G[-w^(-1), 0, w^2] + 
   2*G[0, w^2]*G[-w^(-1), 0, w^2] - 24*G[1, -w]*G[-w^(-1), 0, w^2] - 
   4*G[1, w]*G[-w^(-1), 0, w^2] + 4*G[1, w^2]*G[-w^(-1), 0, w^2] - 
   2*G[r61, w^2]*G[-w^(-1), 0, w^2] - 2*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
   2*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 2*G[-w^(-1), w^2]*
    G[-w^(-1), 0, w^2] - 6*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
   4*G[0, -w]*G[-w^(-1), 1, -w] - 8*G[1, -w]*G[-w^(-1), 1, -w] + 
   8*G[r51, -w]*G[-w^(-1), 1, -w] - 8*G[r51, w^2]*G[-w^(-1), 1, -w] + 
   8*G[r52, -w]*G[-w^(-1), 1, -w] - 8*G[r52, w^2]*G[-w^(-1), 1, -w] + 
   4*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 8*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + 
   4*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 4*G[-w, w^2]*G[-w^(-1), 1, -w] - 
   16*G[0, -w]*G[-w^(-1), 1, w^2] + 32*G[1, -w]*G[-w^(-1), 1, w^2] - 
   8*G[1, w^2]*G[-w^(-1), 1, w^2] + 4*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
   4*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 12*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
   2*G[0, w]*G[-w^(-1), r61, w^2] - 2*G[0, w^2]*G[-w^(-1), r61, w^2] + 
   4*G[1, w]*G[-w^(-1), r61, w^2] + 2*G[r61, w^2]*G[-w^(-1), r61, w^2] + 
   2*G[r62, w^2]*G[-w^(-1), r61, w^2] - 2*G[0, w]*G[-w^(-1), r62, w^2] - 
   2*G[0, w^2]*G[-w^(-1), r62, w^2] + 4*G[1, w]*G[-w^(-1), r62, w^2] + 
   2*G[r61, w^2]*G[-w^(-1), r62, w^2] + 2*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
   4*G[0, -w]*G[-w^(-1), -w^(-1), -w] - 8*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 
   8*G[0, -w]*G[-w^(-1), -w, w^2] + 16*G[1, -w]*G[-w^(-1), -w, w^2] + 
   12*G[0, -w]*G[-w, 0, w^2] - 2*G[0, w]*G[-w, 0, w^2] + 
   2*G[0, w^2]*G[-w, 0, w^2] - 24*G[1, -w]*G[-w, 0, w^2] - 
   4*G[1, w]*G[-w, 0, w^2] + 4*G[1, w^2]*G[-w, 0, w^2] - 
   2*G[r61, w^2]*G[-w, 0, w^2] - 2*G[r62, w^2]*G[-w, 0, w^2] + 
   2*G[w^(-2), w^2]*G[-w, 0, w^2] - 6*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
   2*G[-w, w^2]*G[-w, 0, w^2] - 16*G[0, -w]*G[-w, 1, w^2] + 
   32*G[1, -w]*G[-w, 1, w^2] - 8*G[1, w^2]*G[-w, 1, w^2] - 
   4*G[w^(-2), w^2]*G[-w, 1, w^2] + 12*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
   4*G[-w, w^2]*G[-w, 1, w^2] - 2*G[0, w]*G[-w, r61, w^2] - 
   2*G[0, w^2]*G[-w, r61, w^2] + 4*G[1, w]*G[-w, r61, w^2] + 
   2*G[r61, w^2]*G[-w, r61, w^2] + 2*G[r62, w^2]*G[-w, r61, w^2] - 
   2*G[0, w]*G[-w, r62, w^2] - 2*G[0, w^2]*G[-w, r62, w^2] + 
   4*G[1, w]*G[-w, r62, w^2] + 2*G[r61, w^2]*G[-w, r62, w^2] + 
   2*G[r62, w^2]*G[-w, r62, w^2] - 8*G[0, -w]*G[-w, -w^(-1), w^2] + 
   16*G[1, -w]*G[-w, -w^(-1), w^2] + 4*G[0, -w]*G[-w, w^2, w^2] - 
   8*G[1, -w]*G[-w, w^2, w^2] - G[0, -w]*G[w^2, 0, -w] - 
   G[0, w]*G[w^2, 0, -w] + 2*G[1, -w]*G[w^2, 0, -w] + 
   2*G[1, w]*G[w^2, 0, -w] + 2*G[0, -w]*G[w^2, 1, -w] + 
   2*G[0, w]*G[w^2, 1, -w] - 4*G[1, -w]*G[w^2, 1, -w] - 
   4*G[1, w]*G[w^2, 1, -w] + 12*G[0, -1, 0, w] - 11*G[0, 0, 0, -w] - 
   21*G[0, 0, 0, w] + 35*G[0, 0, 0, w^2] + 22*G[0, 0, 1, -w] + 
   18*G[0, 0, 1, w] - 16*G[0, 0, 1, w^2] - 27*G[0, 0, r61, w^2] - 
   27*G[0, 0, r62, w^2] - 12*G[0, 0, -w, -w] - 7*G[0, 0, w^2, w^2] + 
   34*G[0, 1, 0, -w] + 22*G[0, 1, 0, w] - 16*G[0, 1, 0, w^2] - 
   68*G[0, 1, 1, -w] - 36*G[0, 1, 1, w] + 32*G[0, 1, 1, w^2] + 
   24*G[0, 1, -w, -w] - 4*G[0, 1, w^2, w^2] - 46*G[0, r61, 0, w^2] + 
   46*G[0, r61, r61, w^2] + 46*G[0, r61, r62, w^2] + 9*G[0, r61, w^2, w^2] - 
   46*G[0, r62, 0, w^2] + 46*G[0, r62, r61, w^2] + 46*G[0, r62, r62, w^2] + 
   9*G[0, r62, w^2, w^2] + 19*G[0, w^(-2), 0, w^2] - 
   19*G[0, w^(-2), r61, w^2] - 19*G[0, w^(-2), r62, w^2] - 
   6*G[0, -w^(-1), 0, -w] + 12*G[0, -w^(-1), 1, -w] - 18*G[0, -w, 0, -w] + 
   36*G[0, -w, 1, -w] - 4*G[0, -w, -w, -w] + 12*G[0, w^2, 0, w^2] - 
   4*G[0, w^2, 1, w^2] - 10*G[0, w^2, r61, w^2] - 10*G[0, w^2, r62, w^2] - 
   5*G[0, w^2, w^2, w^2] - 8*G[-I, 0, 0, r1] + 8*G[-I, 0, 0, w] - 
   8*G[I, 0, 0, r1] + 8*G[I, 0, 0, w] + 4*G[1, 0, 0, -w] + 40*G[1, 0, 0, w] + 
   4*G[1, 0, 0, w^2] - 8*G[1, 0, 1, -w] - 8*G[1, 0, 1, w^2] + 
   16*G[1, 0, -w, -w] - 32*G[1, 1, 0, -w] + 64*G[1, 1, 1, -w] - 
   32*G[1, 1, -w, -w] + 12*G[1, -w^(-1), 0, -w] - 4*G[1, -w^(-1), 0, w^2] - 
   24*G[1, -w^(-1), 1, -w] + 8*G[1, -w^(-1), 1, w^2] + 28*G[1, -w, 0, -w] - 
   4*G[1, -w, 0, w^2] - 56*G[1, -w, 1, -w] + 8*G[1, -w, 1, w^2] + 
   8*G[1, -w, -w, -w] - 15*G[r1, 0, 0, w] - 18*G[r1, 0, 1, w] - 
   18*G[r1, 1, 0, w] + 36*G[r1, 1, 1, w] - 15*G[r2, 0, 0, w] - 
   18*G[r2, 0, 1, w] - 18*G[r2, 1, 0, w] + 36*G[r2, 1, 1, w] - 
   4*G[r51, 0, 0, -w] + 4*G[r51, 0, 0, w^2] + 8*G[r51, 0, 1, -w] - 
   8*G[r51, 0, 1, w^2] + 4*G[r51, -w^(-1), 0, -w] - 
   4*G[r51, -w^(-1), 0, w^2] - 8*G[r51, -w^(-1), 1, -w] + 
   8*G[r51, -w^(-1), 1, w^2] + 4*G[r51, -w, 0, -w] - 4*G[r51, -w, 0, w^2] - 
   8*G[r51, -w, 1, -w] + 8*G[r51, -w, 1, w^2] - 4*G[r52, 0, 0, -w] + 
   4*G[r52, 0, 0, w^2] + 8*G[r52, 0, 1, -w] - 8*G[r52, 0, 1, w^2] + 
   4*G[r52, -w^(-1), 0, -w] - 4*G[r52, -w^(-1), 0, w^2] - 
   8*G[r52, -w^(-1), 1, -w] + 8*G[r52, -w^(-1), 1, w^2] + 
   4*G[r52, -w, 0, -w] - 4*G[r52, -w, 0, w^2] - 8*G[r52, -w, 1, -w] + 
   8*G[r52, -w, 1, w^2] - 34*G[r61, 0, 0, w^2] + 34*G[r61, 0, r61, w^2] + 
   34*G[r61, 0, r62, w^2] + 4*G[r61, 0, w^2, w^2] + 48*G[r61, r61, 0, w^2] - 
   48*G[r61, r61, r61, w^2] - 48*G[r61, r61, r62, w^2] - 
   4*G[r61, r61, w^2, w^2] + 48*G[r61, r62, 0, w^2] - 
   48*G[r61, r62, r61, w^2] - 48*G[r61, r62, r62, w^2] - 
   4*G[r61, r62, w^2, w^2] - 14*G[r61, w^(-2), 0, w^2] + 
   14*G[r61, w^(-2), r61, w^2] + 14*G[r61, w^(-2), r62, w^2] - 
   10*G[r61, w^2, 0, w^2] + 10*G[r61, w^2, r61, w^2] + 
   10*G[r61, w^2, r62, w^2] + 5*G[r61, w^2, w^2, w^2] - 
   34*G[r62, 0, 0, w^2] + 34*G[r62, 0, r61, w^2] + 34*G[r62, 0, r62, w^2] + 
   4*G[r62, 0, w^2, w^2] + 48*G[r62, r61, 0, w^2] - 
   48*G[r62, r61, r61, w^2] - 48*G[r62, r61, r62, w^2] - 
   4*G[r62, r61, w^2, w^2] + 48*G[r62, r62, 0, w^2] - 
   48*G[r62, r62, r61, w^2] - 48*G[r62, r62, r62, w^2] - 
   4*G[r62, r62, w^2, w^2] - 14*G[r62, w^(-2), 0, w^2] + 
   14*G[r62, w^(-2), r61, w^2] + 14*G[r62, w^(-2), r62, w^2] - 
   10*G[r62, w^2, 0, w^2] + 10*G[r62, w^2, r61, w^2] + 
   10*G[r62, w^2, r62, w^2] + 5*G[r62, w^2, w^2, w^2] + G[w^(-2), 0, 0, -w] + 
   7*G[w^(-2), 0, 0, w^2] - 2*G[w^(-2), 0, 1, -w] + 4*G[w^(-2), 0, 1, w^2] - 
   9*G[w^(-2), 0, r61, w^2] - 9*G[w^(-2), 0, r62, w^2] + 
   5*G[w^(-2), 0, w^2, w^2] - 2*G[w^(-2), 1, 0, -w] + 4*G[w^(-2), 1, 1, -w] - 
   4*G[w^(-2), r61, 0, w^2] + 4*G[w^(-2), r61, r61, w^2] + 
   4*G[w^(-2), r61, r62, w^2] - 5*G[w^(-2), r61, w^2, w^2] - 
   4*G[w^(-2), r62, 0, w^2] + 4*G[w^(-2), r62, r61, w^2] + 
   4*G[w^(-2), r62, r62, w^2] - 5*G[w^(-2), r62, w^2, w^2] - 
   5*G[w^(-2), w^(-2), 0, w^2] + 5*G[w^(-2), w^(-2), r61, w^2] + 
   5*G[w^(-2), w^(-2), r62, w^2] + 4*G[w^(-2), -w^(-1), 0, w^2] - 
   8*G[w^(-2), -w^(-1), 1, w^2] + 12*G[-w^(-1), 0, 0, -w] - 
   14*G[-w^(-1), 0, 0, w^2] - 24*G[-w^(-1), 0, 1, -w] + 
   24*G[-w^(-1), 0, 1, w^2] + 2*G[-w^(-1), 0, r61, w^2] + 
   2*G[-w^(-1), 0, r62, w^2] + 4*G[-w^(-1), 0, -w, -w] - 
   16*G[-w^(-1), 1, 0, -w] + 16*G[-w^(-1), 1, 0, w^2] + 
   32*G[-w^(-1), 1, 1, -w] - 32*G[-w^(-1), 1, 1, w^2] - 
   8*G[-w^(-1), 1, -w, -w] + 2*G[-w^(-1), r61, 0, w^2] - 
   2*G[-w^(-1), r61, r61, w^2] - 2*G[-w^(-1), r61, r62, w^2] + 
   2*G[-w^(-1), r62, 0, w^2] - 2*G[-w^(-1), r62, r61, w^2] - 
   2*G[-w^(-1), r62, r62, w^2] - 4*G[-w^(-1), -w^(-1), 0, -w] + 
   8*G[-w^(-1), -w^(-1), 1, -w] + 8*G[-w^(-1), -w, 0, w^2] - 
   16*G[-w^(-1), -w, 1, w^2] - 14*G[-w, 0, 0, w^2] + 24*G[-w, 0, 1, w^2] + 
   2*G[-w, 0, r61, w^2] + 2*G[-w, 0, r62, w^2] - 4*G[-w, 0, w^2, w^2] + 
   16*G[-w, 1, 0, w^2] - 32*G[-w, 1, 1, w^2] + 8*G[-w, 1, w^2, w^2] + 
   2*G[-w, r61, 0, w^2] - 2*G[-w, r61, r61, w^2] - 2*G[-w, r61, r62, w^2] + 
   2*G[-w, r62, 0, w^2] - 2*G[-w, r62, r61, w^2] - 2*G[-w, r62, r62, w^2] + 
   8*G[-w, -w^(-1), 0, w^2] - 16*G[-w, -w^(-1), 1, w^2] - 
   4*G[-w, w^2, 0, w^2] + 8*G[-w, w^2, 1, w^2] + G[w^2, 0, 0, -w] - 
   2*G[w^2, 0, 1, -w] - 2*G[w^2, 1, 0, -w] + 4*G[w^2, 1, 1, -w] - 
   (4*Pi*GI[0, r2])/3 + (67*Zeta[3])/3)


==> Analytical_expressions/Cal_NP3_g59_weight4/g59bpre_4.m <==
(((1073*I)/486)*Pi^3)/(w^2 - z3) + (Pi^2*G[-1, r7])/(9*w^2 - 9*z3) + 
 (-3/(w^2 - z3) - 3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[0, -w]^3 + 
 (121*G[0, w^2]^3)/(18*(w^2 - z3)) + (2*Pi^2*G[-I, r1])/(3*(w^2 - z3)) - 
 (2*Pi^2*G[-I, w])/(3*(w^2 - z3)) + (2*Pi^2*G[I, r1])/(3*(w^2 - z3)) - 
 (2*Pi^2*G[I, w])/(3*(w^2 - z3)) + 
 (320/(3*(w^2 - z3)) + 64*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w]^3 + 
 (160*G[1, w^2]^3)/(3*(w^2 - z3)) - (64*G[r61, w^2]^3)/(3*(w^2 - z3)) - 
 (4*G[r62, -w]^2*G[r62, w^2])/(w^2 - z3) - 
 (64*G[r62, w^2]^3)/(3*(w^2 - z3)) + 
 G[r61, -w]^2*((-4*G[r61, w^2])/(w^2 - z3) - (4*G[r62, w^2])/(w^2 - z3)) - 
 (((4*I)/3)*Pi*G[w^(-2), w^2]^2)/(w^2 - z3) + 
 (((5*I)/3)*Pi*G[-w^(-1), w^2]^2)/(w^2 - z3) + 
 (((5*I)/3)*Pi*G[-w, w^2]^2)/(w^2 - z3) + 
 G[r1, w]*
  ((Pi^2*((-w^2 + z3)^(-1) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3]))/18 - ((4*I)*Pi*G[r61, w^2])/
    (w^2 - z3) + ((4*I)*Pi*G[r61, z3])/(w^2 - z3) - 
   ((4*I)*Pi*G[r62, w^2])/(w^2 - z3) + ((4*I)*Pi*G[r62, z3])/(w^2 - z3) + 
   (((2*I)/3)*Pi*G[w^(-2), -w])/(w^2 - z3) - (((2*I)/3)*Pi*G[w^(-2), w^2])/
    (w^2 - z3) + (((10*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) - 
   ((4*I)*Pi*G[-w, z3])/(w^2 - z3)) + 
 G[r2, w]*
  ((Pi^2*((-w^2 + z3)^(-1) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3]))/18 - ((4*I)*Pi*G[r61, w^2])/
    (w^2 - z3) + ((4*I)*Pi*G[r61, z3])/(w^2 - z3) - 
   ((4*I)*Pi*G[r62, w^2])/(w^2 - z3) + ((4*I)*Pi*G[r62, z3])/(w^2 - z3) + 
   (((2*I)/3)*Pi*G[w^(-2), -w])/(w^2 - z3) - (((2*I)/3)*Pi*G[w^(-2), w^2])/
    (w^2 - z3) + (((10*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) - 
   ((4*I)*Pi*G[-w, z3])/(w^2 - z3)) + 
 G[0, w^2]^2*((((20*I)/3)*Pi)/(w^2 - z3) - (187*G[0, z3])/(18*(w^2 - z3)) - 
   G[1, r7]/(9*(w^2 - z3)) + (16*G[1, -w])/(3*(w^2 - z3)) + 
   (56*G[1, w])/(3*(w^2 - z3)) - (62*G[1, w^2])/(9*(w^2 - z3)) + 
   (4*G[1, z3])/(3*(w^2 - z3)) - (6*G[r61, -w])/(w^2 - z3) - 
   (47*G[r61, w^2])/(2*(w^2 - z3)) + (13*G[r61, z3])/(w^2 - z3) - 
   (6*G[r62, -w])/(w^2 - z3) - (47*G[r62, w^2])/(2*(w^2 - z3)) + 
   (13*G[r62, z3])/(w^2 - z3) + (212*G[w^(-2), w^2])/(9*(w^2 - z3)) - 
   (113*G[w^(-2), z3])/(9*(w^2 - z3)) - (151*G[-w^(-1), w^2])/
    (9*(w^2 - z3)) + (167*G[-w^(-1), z3])/(18*(w^2 - z3)) - 
   (151*G[-w, w^2])/(9*(w^2 - z3)) + (167*G[-w, z3])/(18*(w^2 - z3)) - 
   (113*G[w^2, z3])/(9*(w^2 - z3))) + 
 G[r62, w^2]^2*((((-16*I)/3)*Pi)/(w^2 - z3) + 
   (76*G[r62, z3])/(3*(w^2 - z3)) + (71*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
   (31*G[w^(-2), z3])/(3*(w^2 - z3)) - (3*G[-w^(-1), w^2])/(w^2 - z3) + 
   (3*G[-w^(-1), z3])/(w^2 - z3) - (3*G[-w, w^2])/(w^2 - z3) + 
   (3*G[-w, z3])/(w^2 - z3) - (31*G[w^2, z3])/(3*(w^2 - z3))) + 
 G[r61, w^2]^2*((((-16*I)/3)*Pi)/(w^2 - z3) + 
   (76*G[r61, z3])/(3*(w^2 - z3)) - (4*G[r62, -w])/(w^2 - z3) - 
   (64*G[r62, w^2])/(w^2 - z3) + (76*G[r62, z3])/(3*(w^2 - z3)) + 
   (71*G[w^(-2), w^2])/(3*(w^2 - z3)) - (31*G[w^(-2), z3])/(3*(w^2 - z3)) - 
   (3*G[-w^(-1), w^2])/(w^2 - z3) + (3*G[-w^(-1), z3])/(w^2 - z3) - 
   (3*G[-w, w^2])/(w^2 - z3) + (3*G[-w, z3])/(w^2 - z3) - 
   (31*G[w^2, z3])/(3*(w^2 - z3))) + 
 G[1, -w]^2*((32*G[1, w])/(w^2 - z3) - (64*G[1, w^2])/(3*(w^2 - z3)) + 
   (-320/(3*(w^2 - z3)) - 64*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, z2] + (64*G[1, z3])/(3*(w^2 - z3)) - 
   (4*G[w^(-2), -w])/(w^2 - z3) + (64*G[w^(-2), w^2])/(9*(w^2 - z3)) - 
   (28*G[w^(-2), z3])/(9*(w^2 - z3)) + 
   (8/(w^2 - z3) - 12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1] + 
   (-28/(w^2 - z3) - 20*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), -w] + 
   (88*G[-w^(-1), w^2])/(9*(w^2 - z3)) + 
   (16/(3*(w^2 - z3)) + 8*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), z2] - (64*G[-w^(-1), z3])/
    (9*(w^2 - z3)) + 
   (8/(w^2 - z3) - 12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 1] + (88*G[-w, w^2])/(9*(w^2 - z3)) + 
   (16/(3*(w^2 - z3)) + 8*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, z2] - (64*G[-w, z3])/(9*(w^2 - z3)) - 
   (4*G[w^2, -w])/(w^2 - z3) - (28*G[w^2, z3])/(9*(w^2 - z3))) + 
 G[0, -w]^2*((-2*G[0, w])/(3*(w^2 - z3)) - (20*G[0, w^2])/(9*(w^2 - z3)) + 
   (17/(3*(w^2 - z3)) + 3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[0, z2] + (11*G[0, z3])/(9*(w^2 - z3)) + 
   (130/(3*(w^2 - z3)) + 28*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w] + (4*G[1, w])/(3*(w^2 - z3)) - 
   (10*G[1, w^2])/(3*(w^2 - z3)) + 
   (-50/(3*(w^2 - z3)) - 10*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, z2] - (2*G[1, z3])/(3*(w^2 - z3)) - 
   (11*G[r61, w^2])/(3*(w^2 - z3)) + (2*G[r61, z3])/(w^2 - z3) - 
   (11*G[r62, w^2])/(3*(w^2 - z3)) + (2*G[r62, z3])/(w^2 - z3) + 
   (-2/(3*(w^2 - z3)) + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^(-2), 1] + 
   ((-4/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[w^(-2), -w])/6 + 
   (35*G[w^(-2), w^2])/(18*(w^2 - z3)) + 
   ((2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] - 
      6*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))])*G[w^(-2), z2])/6 - 
   (17*G[w^(-2), z3])/(18*(w^2 - z3)) + 
   (7/(6*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 - 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1] + 
   (-12/(w^2 - z3) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3]/2 - 
     (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2)*G[-w^(-1), -w] + 
   (101*G[-w^(-1), w^2])/(18*(w^2 - z3)) + 
   (7/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3]/2 + 
     (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 + 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), z2] - (35*G[-w^(-1), z3])/
    (18*(w^2 - z3)) + (7/(6*(w^2 - z3)) + 
     Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 - 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 1] + (101*G[-w, w^2])/(18*(w^2 - z3)) + 
   (7/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3]/2 + 
     (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 + 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, z2] - (35*G[-w, z3])/(18*(w^2 - z3)) + 
   (-2/(3*(w^2 - z3)) + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^2, 1] + 
   ((-4/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, -w])/6 + 
   ((2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] - 
      6*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))])*G[w^2, z2])/6 - 
   (17*G[w^2, z3])/(18*(w^2 - z3))) + 
 G[1, w^2]^2*((((-176*I)/3)*Pi)/(w^2 - z3) - (160*G[1, z3])/(3*(w^2 - z3)) - 
   (196*G[w^(-2), w^2])/(9*(w^2 - z3)) + (52*G[w^(-2), z3])/(9*(w^2 - z3)) - 
   (244*G[-w^(-1), w^2])/(9*(w^2 - z3)) + (52*G[-w^(-1), z3])/
    (9*(w^2 - z3)) - (244*G[-w, w^2])/(9*(w^2 - z3)) + 
   (52*G[-w, z3])/(9*(w^2 - z3)) + (52*G[w^2, z3])/(9*(w^2 - z3))) - 
 (((8*I)/3)*Pi*G[0, 0, w])/(w^2 - z3) - (((20*I)/3)*Pi*G[0, 0, w^2])/
  (w^2 - z3) + (((20*I)/3)*Pi*G[0, 0, z3])/(w^2 - z3) - 
 (((11*I)/3)*Pi*G[0, 1, r7])/(w^2 - z3) + ((16*I)*Pi*G[0, 1, w])/(w^2 - z3) - 
 ((28*I)*Pi*G[0, 1, w^2])/(w^2 - z3) + ((28*I)*Pi*G[0, 1, z3])/(w^2 - z3) - 
 (((16*I)/3)*Pi*G[0, r1, w])/(w^2 - z3) - (((16*I)/3)*Pi*G[0, r2, w])/
  (w^2 - z3) - (((16*I)/3)*Pi*G[0, r61, w^2])/(w^2 - z3) + 
 (((16*I)/3)*Pi*G[0, r61, z3])/(w^2 - z3) - (((16*I)/3)*Pi*G[0, r62, w^2])/
  (w^2 - z3) + (((16*I)/3)*Pi*G[0, r62, z3])/(w^2 - z3) + 
 (((40*I)/3)*Pi*G[0, w^(-2), w^2])/(w^2 - z3) - 
 (((40*I)/3)*Pi*G[0, w^(-2), z3])/(w^2 - z3) + 
 (((38*I)/3)*Pi*G[0, -w^(-1), w^2])/(w^2 - z3) - 
 (((38*I)/3)*Pi*G[0, -w^(-1), z3])/(w^2 - z3) + 
 (((38*I)/3)*Pi*G[0, -w, w^2])/(w^2 - z3) - (((38*I)/3)*Pi*G[0, -w, z3])/
  (w^2 - z3) + ((11*I)*Pi*G[0, w^2, w^2])/(w^2 - z3) - 
 (((40*I)/3)*Pi*G[0, w^2, z3])/(w^2 - z3) + ((2*I)*Pi*G[-I, 0, r1])/
  (w^2 - z3) - ((2*I)*Pi*G[-I, 0, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[-I, r1, r1])/(w^2 - z3) + ((2*I)*Pi*G[-I, r1, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[-I, r2, r1])/(w^2 - z3) + ((2*I)*Pi*G[-I, r2, w])/(w^2 - z3) + 
 ((2*I)*Pi*G[I, 0, r1])/(w^2 - z3) - ((2*I)*Pi*G[I, 0, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[I, r1, r1])/(w^2 - z3) + ((2*I)*Pi*G[I, r1, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[I, r2, r1])/(w^2 - z3) + ((2*I)*Pi*G[I, r2, w])/(w^2 - z3) + 
 (((28*I)/3)*Pi*G[1, 0, w])/(w^2 - z3) + ((4*I)*Pi*G[1, 0, w^2])/(w^2 - z3) - 
 ((4*I)*Pi*G[1, 0, z3])/(w^2 - z3) + (((25*I)/6)*Pi*G[1, 1, r7])/(w^2 - z3) - 
 ((32*I)*Pi*G[1, 1, w])/(w^2 - z3) + (((176*I)/3)*Pi*G[1, 1, w^2])/
  (w^2 - z3) - (((176*I)/3)*Pi*G[1, 1, z3])/(w^2 - z3) + 
 (((20*I)/3)*Pi*G[1, r1, w])/(w^2 - z3) + (((20*I)/3)*Pi*G[1, r2, w])/
  (w^2 - z3) + (((16*I)/3)*Pi*G[1, r61, w^2])/(w^2 - z3) - 
 (((16*I)/3)*Pi*G[1, r61, z3])/(w^2 - z3) + (((16*I)/3)*Pi*G[1, r62, w^2])/
  (w^2 - z3) - (((16*I)/3)*Pi*G[1, r62, z3])/(w^2 - z3) - 
 (((58*I)/3)*Pi*G[1, w^(-2), w^2])/(w^2 - z3) + 
 (((58*I)/3)*Pi*G[1, w^(-2), z3])/(w^2 - z3) - 
 (((58*I)/3)*Pi*G[1, -w^(-1), w^2])/(w^2 - z3) + 
 (((58*I)/3)*Pi*G[1, -w^(-1), z3])/(w^2 - z3) + 
 G[w^2, 1]*
  ((Pi^2*(-2/(w^2 - z3) + 
      3*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))]))/18 + 
   (2/(3*(w^2 - z3)) - Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[0, 0, -w] + 
   (-2/(3*(w^2 - z3)) + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[0, 0, w] + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 1, -w] + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, -w, -w] + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, -w, -w]) + 
 G[-w^(-1), 1]*
  ((-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 0, -w] + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 0, w] + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 1, -w] + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, -w, -w] + 
   (4/(w^2 - z3) - 6*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, 0, -w] + 
   (-8/(w^2 - z3) + 12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, 1, -w] + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, -w, -w]) - (((58*I)/3)*Pi*G[1, -w, w^2])/
  (w^2 - z3) + (((58*I)/3)*Pi*G[1, -w, z3])/(w^2 - z3) - 
 ((12*I)*Pi*G[1, w^2, w^2])/(w^2 - z3) + (((58*I)/3)*Pi*G[1, w^2, z3])/
  (w^2 - z3) - ((2*I)*Pi*G[r61, 0, w^2])/(w^2 - z3) + 
 ((2*I)*Pi*G[r61, 0, z3])/(w^2 - z3) + (((16*I)/3)*Pi*G[r61, 1, w^2])/
  (w^2 - z3) - (((16*I)/3)*Pi*G[r61, 1, z3])/(w^2 - z3) + 
 (((16*I)/3)*Pi*G[r61, r61, w^2])/(w^2 - z3) - 
 (((16*I)/3)*Pi*G[r61, r61, z3])/(w^2 - z3) + 
 (((16*I)/3)*Pi*G[r61, r62, w^2])/(w^2 - z3) - 
 (((16*I)/3)*Pi*G[r61, r62, z3])/(w^2 - z3) - 
 (((10*I)/3)*Pi*G[r61, w^(-2), w^2])/(w^2 - z3) + 
 (((10*I)/3)*Pi*G[r61, w^(-2), z3])/(w^2 - z3) - 
 (((8*I)/3)*Pi*G[r61, -w^(-1), w^2])/(w^2 - z3) + 
 (((8*I)/3)*Pi*G[r61, -w^(-1), z3])/(w^2 - z3) - 
 (((8*I)/3)*Pi*G[r61, -w, w^2])/(w^2 - z3) + (((8*I)/3)*Pi*G[r61, -w, z3])/
  (w^2 - z3) - ((2*I)*Pi*G[r61, w^2, w^2])/(w^2 - z3) + 
 (((10*I)/3)*Pi*G[r61, w^2, z3])/(w^2 - z3) - 
 ((2*I)*Pi*G[r62, 0, w^2])/(w^2 - z3) + ((2*I)*Pi*G[r62, 0, z3])/(w^2 - z3) + 
 (((16*I)/3)*Pi*G[r62, 1, w^2])/(w^2 - z3) - (((16*I)/3)*Pi*G[r62, 1, z3])/
  (w^2 - z3) + (((16*I)/3)*Pi*G[r62, r61, w^2])/(w^2 - z3) - 
 (((16*I)/3)*Pi*G[r62, r61, z3])/(w^2 - z3) + 
 (((16*I)/3)*Pi*G[r62, r62, w^2])/(w^2 - z3) - 
 (((16*I)/3)*Pi*G[r62, r62, z3])/(w^2 - z3) - 
 (((10*I)/3)*Pi*G[r62, w^(-2), w^2])/(w^2 - z3) + 
 (((10*I)/3)*Pi*G[r62, w^(-2), z3])/(w^2 - z3) - 
 (((8*I)/3)*Pi*G[r62, -w^(-1), w^2])/(w^2 - z3) + 
 (((8*I)/3)*Pi*G[r62, -w^(-1), z3])/(w^2 - z3) - 
 (((8*I)/3)*Pi*G[r62, -w, w^2])/(w^2 - z3) + (((8*I)/3)*Pi*G[r62, -w, z3])/
  (w^2 - z3) - ((2*I)*Pi*G[r62, w^2, w^2])/(w^2 - z3) + 
 (((10*I)/3)*Pi*G[r62, w^2, z3])/(w^2 - z3) + 
 (((7*I)/3)*Pi*G[w^(-2), 0, w^2])/(w^2 - z3) - 
 (((7*I)/3)*Pi*G[w^(-2), 0, z3])/(w^2 - z3) - 
 (((22*I)/3)*Pi*G[w^(-2), 1, w^2])/(w^2 - z3) + 
 (((22*I)/3)*Pi*G[w^(-2), 1, z3])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[w^(-2), r61, w^2])/(w^2 - z3) + 
 (((4*I)/3)*Pi*G[w^(-2), r61, z3])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[w^(-2), r62, w^2])/(w^2 - z3) + 
 G[r62, -w]*((7*Pi^2)/(18*(w^2 - z3)) - (4*G[r62, w^2]^2)/(w^2 - z3) + 
   G[r62, w^2]*((4*G[r62, z3])/(w^2 - z3) + G[w^(-2), -w]/(3*w^2 - 3*z3) + 
     G[w^(-2), w^2]/(-w^2 + z3) + G[w^(-2), z3]/(w^2 - z3) + 
     (2*G[-w^(-1), -w])/(w^2 - z3) + G[-w^(-1), w^2]/(-w^2 + z3) + 
     G[-w^(-1), z3]/(-w^2 + z3) + G[-w, w^2]/(-w^2 + z3) + 
     G[-w, z3]/(-w^2 + z3) + G[w^2, -w]/(3*w^2 - 3*z3) + 
     G[w^2, z3]/(w^2 - z3)) + (4*G[0, 0, -w])/(w^2 - z3) + 
   (4*G[0, 0, w])/(w^2 - z3) + (11*G[0, 0, w^2])/(3*(w^2 - z3)) - 
   (8*G[0, 1, w])/(w^2 - z3) - (4*G[0, r61, -w])/(w^2 - z3) - 
   (11*G[0, r61, w^2])/(3*(w^2 - z3)) - (4*G[0, r62, -w])/(w^2 - z3) - 
   (11*G[0, r62, w^2])/(3*(w^2 - z3)) - G[0, w^2, w^2]/(3*(w^2 - z3)) - 
   (8*G[1, 0, w])/(w^2 - z3) + (16*G[1, 1, w])/(w^2 - z3) - 
   (4*G[r61, 0, -w])/(w^2 - z3) - (4*G[r61, 0, w^2])/(w^2 - z3) + 
   (4*G[r61, r61, -w])/(w^2 - z3) + (4*G[r61, r61, w^2])/(w^2 - z3) + 
   (4*G[r61, r62, -w])/(w^2 - z3) + (4*G[r61, r62, w^2])/(w^2 - z3) + 
   G[r61, w^2, w^2]/(3*w^2 - 3*z3) - (4*G[r62, 0, -w])/(w^2 - z3) - 
   (4*G[r62, 0, w^2])/(w^2 - z3) + (4*G[r62, r61, -w])/(w^2 - z3) + 
   (4*G[r62, r61, w^2])/(w^2 - z3) + (4*G[r62, r62, -w])/(w^2 - z3) + 
   (4*G[r62, r62, w^2])/(w^2 - z3) + G[r62, w^2, w^2]/(3*w^2 - 3*z3) + 
   G[w^(-2), 0, w^2]/(3*w^2 - 3*z3) - G[w^(-2), r61, w^2]/(3*(w^2 - z3)) - 
   G[w^(-2), r62, w^2]/(3*(w^2 - z3))) + 
 G[r61, -w]*((7*Pi^2)/(18*(w^2 - z3)) - (4*G[r61, w^2]^2)/(w^2 - z3) + 
   (4*G[r61, z3]*G[r62, w^2])/(w^2 - z3) - (8*G[r62, -w]*G[r62, w^2])/
    (w^2 - z3) - (4*G[r62, w^2]^2)/(w^2 - z3) + 
   G[r62, w^2]*((4*G[r62, z3])/(w^2 - z3) + G[w^(-2), -w]/(3*w^2 - 3*z3) + 
     G[w^(-2), w^2]/(-w^2 + z3) + G[w^(-2), z3]/(w^2 - z3) + 
     (2*G[-w^(-1), -w])/(w^2 - z3) + G[-w^(-1), w^2]/(-w^2 + z3) + 
     G[-w^(-1), z3]/(-w^2 + z3) + G[-w, w^2]/(-w^2 + z3) + 
     G[-w, z3]/(-w^2 + z3) + G[w^2, -w]/(3*w^2 - 3*z3) + 
     G[w^2, z3]/(w^2 - z3)) + G[r61, w^2]*((4*G[r61, z3])/(w^2 - z3) - 
     (8*G[r62, -w])/(w^2 - z3) - (8*G[r62, w^2])/(w^2 - z3) + 
     (4*G[r62, z3])/(w^2 - z3) + G[w^(-2), -w]/(3*w^2 - 3*z3) + 
     G[w^(-2), w^2]/(-w^2 + z3) + G[w^(-2), z3]/(w^2 - z3) + 
     (2*G[-w^(-1), -w])/(w^2 - z3) + G[-w^(-1), w^2]/(-w^2 + z3) + 
     G[-w^(-1), z3]/(-w^2 + z3) + G[-w, w^2]/(-w^2 + z3) + 
     G[-w, z3]/(-w^2 + z3) + G[w^2, -w]/(3*w^2 - 3*z3) + 
     G[w^2, z3]/(w^2 - z3)) + (4*G[0, 0, -w])/(w^2 - z3) + 
   (4*G[0, 0, w])/(w^2 - z3) + (11*G[0, 0, w^2])/(3*(w^2 - z3)) - 
   (8*G[0, 1, w])/(w^2 - z3) - (4*G[0, r61, -w])/(w^2 - z3) - 
   (11*G[0, r61, w^2])/(3*(w^2 - z3)) - (4*G[0, r62, -w])/(w^2 - z3) - 
   (11*G[0, r62, w^2])/(3*(w^2 - z3)) - G[0, w^2, w^2]/(3*(w^2 - z3)) - 
   (8*G[1, 0, w])/(w^2 - z3) + (16*G[1, 1, w])/(w^2 - z3) - 
   (4*G[r61, 0, -w])/(w^2 - z3) - (4*G[r61, 0, w^2])/(w^2 - z3) + 
   (4*G[r61, r61, -w])/(w^2 - z3) + (4*G[r61, r61, w^2])/(w^2 - z3) + 
   (4*G[r61, r62, -w])/(w^2 - z3) + (4*G[r61, r62, w^2])/(w^2 - z3) + 
   G[r61, w^2, w^2]/(3*w^2 - 3*z3) - (4*G[r62, 0, -w])/(w^2 - z3) - 
   (4*G[r62, 0, w^2])/(w^2 - z3) + (4*G[r62, r61, -w])/(w^2 - z3) + 
   (4*G[r62, r61, w^2])/(w^2 - z3) + (4*G[r62, r62, -w])/(w^2 - z3) + 
   (4*G[r62, r62, w^2])/(w^2 - z3) + G[r62, w^2, w^2]/(3*w^2 - 3*z3) + 
   G[w^(-2), 0, w^2]/(3*w^2 - 3*z3) - G[w^(-2), r61, w^2]/(3*(w^2 - z3)) - 
   G[w^(-2), r62, w^2]/(3*(w^2 - z3))) + (((4*I)/3)*Pi*G[w^(-2), r62, z3])/
  (w^2 - z3) + (((4*I)/3)*Pi*G[w^(-2), w^(-2), w^2])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[w^(-2), w^(-2), z3])/(w^2 - z3) + 
 (((4*I)/3)*Pi*G[w^(-2), -w^(-1), w^2])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[w^(-2), -w^(-1), z3])/(w^2 - z3) + 
 (((4*I)/3)*Pi*G[w^(-2), -w, w^2])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[w^(-2), -w, z3])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[w^(-2), w^2, z3])/(w^2 - z3) + 
 (((13*I)/3)*Pi*G[-w^(-1), 0, w^2])/(w^2 - z3) - 
 (((13*I)/3)*Pi*G[-w^(-1), 0, z3])/(w^2 - z3) + 
 G[r62, z3]*((-13*Pi^2)/(6*(w^2 - z3)) - (((10*I)/3)*Pi*G[w^(-2), w^2])/
    (w^2 - z3) - (((8*I)/3)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - 
   (((8*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) - (6*G[0, 0, -w])/(w^2 - z3) - 
   (16*G[0, 0, w])/(3*(w^2 - z3)) - (35*G[0, 0, w^2])/(3*(w^2 - z3)) - 
   (4*G[0, 1, r7])/(w^2 - z3) + (4*G[0, 1, -w])/(w^2 - z3) + 
   (32*G[0, 1, w])/(3*(w^2 - z3)) + (4*G[0, r61, -w])/(w^2 - z3) + 
   (35*G[0, r61, w^2])/(3*(w^2 - z3)) + (4*G[0, r62, -w])/(w^2 - z3) + 
   (35*G[0, r62, w^2])/(3*(w^2 - z3)) - (2*G[0, -w, -w])/(w^2 - z3) + 
   (41*G[0, w^2, w^2])/(3*(w^2 - z3)) + (56*G[1, 0, w])/(3*(w^2 - z3)) + 
   (16*G[1, 1, r7])/(3*(w^2 - z3)) - (112*G[1, 1, w])/(3*(w^2 - z3)) + 
   (4*G[1, -w, -w])/(w^2 - z3) - (4*G[r1, 0, w])/(w^2 - z3) + 
   (8*G[r1, 1, w])/(w^2 - z3) - (4*G[r2, 0, w])/(w^2 - z3) + 
   (8*G[r2, 1, w])/(w^2 - z3) + (4*G[r61, 0, -w])/(w^2 - z3) + 
   (76*G[r61, 0, w^2])/(3*(w^2 - z3)) - (4*G[r61, r61, -w])/(w^2 - z3) - 
   (76*G[r61, r61, w^2])/(3*(w^2 - z3)) - (4*G[r61, r62, -w])/(w^2 - z3) - 
   (76*G[r61, r62, w^2])/(3*(w^2 - z3)) - (41*G[r61, w^2, w^2])/
    (3*(w^2 - z3)) + (4*G[r62, 0, -w])/(w^2 - z3) + 
   (76*G[r62, 0, w^2])/(3*(w^2 - z3)) - (4*G[r62, r61, -w])/(w^2 - z3) - 
   (76*G[r62, r61, w^2])/(3*(w^2 - z3)) - (4*G[r62, r62, -w])/(w^2 - z3) - 
   (76*G[r62, r62, w^2])/(3*(w^2 - z3)) - (41*G[r62, w^2, w^2])/
    (3*(w^2 - z3)) - (41*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) + 
   (41*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) + (41*G[w^(-2), r62, w^2])/
    (3*(w^2 - z3)) + (2*G[-w^(-1), 0, -w])/(w^2 - z3) - 
   (4*G[-w^(-1), 1, -w])/(w^2 - z3)) + 
 G[r61, z3]*((-13*Pi^2)/(6*(w^2 - z3)) + (4*G[r62, -w]*G[r62, w^2])/
    (w^2 - z3) + (76*G[r62, w^2]^2)/(3*(w^2 - z3)) - 
   (((10*I)/3)*Pi*G[w^(-2), w^2])/(w^2 - z3) + 
   G[r62, w^2]*((((16*I)/3)*Pi)/(w^2 - z3) - (41*G[w^(-2), w^2])/
      (3*(w^2 - z3))) - (((8*I)/3)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - 
   (((8*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) - (6*G[0, 0, -w])/(w^2 - z3) - 
   (16*G[0, 0, w])/(3*(w^2 - z3)) - (35*G[0, 0, w^2])/(3*(w^2 - z3)) - 
   (4*G[0, 1, r7])/(w^2 - z3) + (4*G[0, 1, -w])/(w^2 - z3) + 
   (32*G[0, 1, w])/(3*(w^2 - z3)) + (4*G[0, r61, -w])/(w^2 - z3) + 
   (35*G[0, r61, w^2])/(3*(w^2 - z3)) + (4*G[0, r62, -w])/(w^2 - z3) + 
   (35*G[0, r62, w^2])/(3*(w^2 - z3)) - (2*G[0, -w, -w])/(w^2 - z3) + 
   (41*G[0, w^2, w^2])/(3*(w^2 - z3)) + (56*G[1, 0, w])/(3*(w^2 - z3)) + 
   (16*G[1, 1, r7])/(3*(w^2 - z3)) - (112*G[1, 1, w])/(3*(w^2 - z3)) + 
   (4*G[1, -w, -w])/(w^2 - z3) - (4*G[r1, 0, w])/(w^2 - z3) + 
   (8*G[r1, 1, w])/(w^2 - z3) - (4*G[r2, 0, w])/(w^2 - z3) + 
   (8*G[r2, 1, w])/(w^2 - z3) + (4*G[r61, 0, -w])/(w^2 - z3) + 
   (76*G[r61, 0, w^2])/(3*(w^2 - z3)) - (4*G[r61, r61, -w])/(w^2 - z3) - 
   (76*G[r61, r61, w^2])/(3*(w^2 - z3)) - (4*G[r61, r62, -w])/(w^2 - z3) - 
   (76*G[r61, r62, w^2])/(3*(w^2 - z3)) - (41*G[r61, w^2, w^2])/
    (3*(w^2 - z3)) + (4*G[r62, 0, -w])/(w^2 - z3) + 
   (76*G[r62, 0, w^2])/(3*(w^2 - z3)) - (4*G[r62, r61, -w])/(w^2 - z3) - 
   (76*G[r62, r61, w^2])/(3*(w^2 - z3)) - (4*G[r62, r62, -w])/(w^2 - z3) - 
   (76*G[r62, r62, w^2])/(3*(w^2 - z3)) - (41*G[r62, w^2, w^2])/
    (3*(w^2 - z3)) - (41*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) + 
   (41*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) + (41*G[w^(-2), r62, w^2])/
    (3*(w^2 - z3)) + (2*G[-w^(-1), 0, -w])/(w^2 - z3) - 
   (4*G[-w^(-1), 1, -w])/(w^2 - z3)) + 
 G[w^(-2), 1]*
  ((Pi^2*(-2/(w^2 - z3) + 
      3*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))]))/18 + 
   (2/(3*(w^2 - z3)) - Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[0, 0, -w] + 
   (-2/(w^2 - z3) + 3*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 0, w] + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 1, -w] + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 0, -w] + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, -w]) + 
 G[-w, 1]*((-4/(3*(w^2 - z3)) + 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 0, -w] + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 1, -w] + 
   (4/(w^2 - z3) - 6*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, 0, -w] + 
   (-8/(w^2 - z3) + 12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, 1, -w] + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 0, -w] + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, -w]) + 
 (((2*I)/3)*Pi*G[-w^(-1), 1, w^2])/(w^2 - z3) - 
 (((2*I)/3)*Pi*G[-w^(-1), 1, z3])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[-w^(-1), r61, w^2])/(w^2 - z3) + 
 (((4*I)/3)*Pi*G[-w^(-1), r61, z3])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[-w^(-1), r62, w^2])/(w^2 - z3) + 
 (((4*I)/3)*Pi*G[-w^(-1), r62, z3])/(w^2 - z3) - 
 (((5*I)/3)*Pi*G[-w^(-1), w^(-2), w^2])/(w^2 - z3) + 
 (((5*I)/3)*Pi*G[-w^(-1), w^(-2), z3])/(w^2 - z3) - 
 (((5*I)/3)*Pi*G[-w^(-1), -w^(-1), w^2])/(w^2 - z3) + 
 (((5*I)/3)*Pi*G[-w^(-1), -w^(-1), z3])/(w^2 - z3) - 
 (((5*I)/3)*Pi*G[-w^(-1), -w, w^2])/(w^2 - z3) + 
 (((5*I)/3)*Pi*G[-w^(-1), -w, z3])/(w^2 - z3) - 
 ((3*I)*Pi*G[-w^(-1), w^2, w^2])/(w^2 - z3) + 
 (((5*I)/3)*Pi*G[-w^(-1), w^2, z3])/(w^2 - z3) + 
 (((13*I)/3)*Pi*G[-w, 0, w^2])/(w^2 - z3) - (((13*I)/3)*Pi*G[-w, 0, z3])/
  (w^2 - z3) + G[-w^(-1), z2]*
  ((Pi^2*((-w^2 + z3)^(-1) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3]))/4 + 
   ((-14/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] - 
      12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))])*G[0, 0, -w])/6 + 
   2*(-2/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[0, 0, w] + 
   (14/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 1, -w] + 
   (-3/(w^2 - z3) + (5*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3])/2 - 
     (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 + 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, -w, -w] + 
   (8/(3*(w^2 - z3)) + 4*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     6*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, 0, -w] + 
   (-16/(3*(w^2 - z3)) - 8*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, 1, -w] + 
   (6/(w^2 - z3) - 5*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, -w, -w] + 
   ((2*w^2 - 2*z3)^(-1) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3]/2 + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w^(-1), 0, 1] + 
   ((-w^2 + z3)^(-1) + (7*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3])/2 - 
     (11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2)*G[-w^(-1), 0, -w] + 
   ((-w^2 + z3)^(-1) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 1, 1] + 
   (2/(w^2 - z3) - 7*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 1, -w] + 
   ((2*w^2 - 2*z3)^(-1) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3]/2 + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w, 0, 1] + ((-w^2 + z3)^(-1) + 
     Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w, 1, 1]) + 
 G[-w, z2]*
  ((Pi^2*((-w^2 + z3)^(-1) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3]))/4 + 
   ((-14/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] - 
      12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))])*G[0, 0, -w])/6 + 
   (14/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 1, -w] + 
   ((w^2 - z3)^(-1) - (7*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3])/2 + 
     (11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2)*G[0, -w, -w] + 
   (8/(3*(w^2 - z3)) + 4*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     6*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, 0, -w] + 
   (-16/(3*(w^2 - z3)) - 8*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, 1, -w] + 
   (-2/(w^2 - z3) + 7*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w, -w] + 
   ((2*w^2 - 2*z3)^(-1) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3]/2 + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w^(-1), 0, 1] + 
   (3/(w^2 - z3) - (5*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3])/2 + 
     (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 - 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 0, -w] + 
   ((-w^2 + z3)^(-1) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 1, 1] + 
   (-6/(w^2 - z3) + 5*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, -w] + 
   ((2*w^2 - 2*z3)^(-1) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3]/2 + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w, 0, 1] + ((-w^2 + z3)^(-1) + 
     Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w, 1, 1]) + 
 G[w^2, z2]*
  ((Pi^2*(2/(w^2 - z3) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
        3] - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))]))/12 + 
   (-1/3*1/(w^2 - z3) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3]/2 - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
        3]/2 + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[0, 0, -w] + 
   (-Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
         (7*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3] - Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[0, 0, w] + 
   (2/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3] - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 1, -w] + 
   ((-2/(w^2 - z3) + 9*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] + 
      12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))])*G[0, -w, -w])/6 + 
   (2/(3*(w^2 - z3)) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, -w, -w] + 
   ((-2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 0, 1])/6 + 
   ((2/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 0, -w])/6 + 
   (2/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w^(-1), 1, 1] + 
   (-2/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w^(-1), 1, -w] + 
   ((-2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w, 0, 1])/6 + 
   (2/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w, 1, 1]) + G[w^(-2), z2]*
  ((Pi^2*(2/(w^2 - z3) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
        3] - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))]))/12 + 
   (-1/3*1/(w^2 - z3) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3]/2 - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
        3]/2 + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[0, 0, -w] - 
   3*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[0, 0, w] + 
   (2/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3] - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 1, -w] + 
   ((-2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[0, -w, -w])/6 + 
   (2/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[1, -w, -w] + 
   ((-2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 0, 1])/6 + 
   ((-9*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
          (7*w^2)/(-1 + w^2*z3))/3] + 
      9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] + 2*((w^2 - z3)^(-1) - 
        6*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
             w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
             w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 3*
                z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
           (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + 
             w^4*z3 - w^2*(1 + z3)^2))]))*G[-w^(-1), 0, -w])/6 + 
   (2/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w^(-1), 1, 1] + 
   (-2/(3*(w^2 - z3)) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, -w] + 
   ((-2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w, 0, 1])/6 + 
   (2/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w, 1, 1]) + G[w^(-2), -w]*
  ((Pi^2*(-10/(w^2 - z3) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
        3]))/12 + 
   ((2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[0, 0, -w])/6 + 
   (8/(3*(w^2 - z3)) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[0, 0, w] - 
   G[0, 0, w^2]/(3*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[0, 1, -w] + (4*G[0, 1, w])/(3*(w^2 - z3)) + 
   (2*G[0, 1, w^2])/(3*(w^2 - z3)) + G[0, r61, -w]/(3*w^2 - 3*z3) + 
   G[0, r62, -w]/(3*w^2 - 3*z3) + 
   ((2/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[0, -w, -w])/6 - 
   (2*G[1, 0, -w])/(w^2 - z3) + (8*G[1, 0, w])/(3*(w^2 - z3)) + 
   (4*G[1, 1, -w])/(w^2 - z3) - (16*G[1, 1, w])/(3*(w^2 - z3)) + 
   (-2/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[1, -w, -w] - (2*G[r1, 0, w])/(3*(w^2 - z3)) + 
   (4*G[r1, 1, w])/(3*(w^2 - z3)) - (2*G[r2, 0, w])/(3*(w^2 - z3)) + 
   (4*G[r2, 1, w])/(3*(w^2 - z3)) + G[r61, 0, -w]/(3*w^2 - 3*z3) - 
   G[r61, r61, -w]/(3*(w^2 - z3)) - G[r61, r62, -w]/(3*(w^2 - z3)) + 
   G[r62, 0, -w]/(3*w^2 - 3*z3) - G[r62, r61, -w]/(3*(w^2 - z3)) - 
   G[r62, r62, -w]/(3*(w^2 - z3)) + 
   ((2/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 0, 1])/6 + 
   ((w^2 - z3)^(-1) + (3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3])/2 - 
     (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2)*G[-w^(-1), 0, -w] + 
   (2*G[-w^(-1), 0, w^2])/(3*(w^2 - z3)) + 
   (-2/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w^(-1), 1, 1] + 
   (-2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 1, -w] - 
   (4*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) + 
   ((2/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w, 0, 1])/6 + 
   (-2/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w, 1, 1]) + 
 G[1, z2]*
  ((Pi^2*(1 + (-w^2 + z3)*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] - 4*(w^2 - z3)*
       Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))]))/(3*(w^2 - z3)) + 
   (50/(3*(w^2 - z3)) + 10*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[0, 0, -w] + 
   (-100/(3*(w^2 - z3)) - 20*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[0, 1, -w] + 
   (-10/(w^2 - z3) - 6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[0, -w, -w] + 
   (-160/(3*(w^2 - z3)) - 32*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, 0, -w] + 
   (320/(3*(w^2 - z3)) + 64*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, 1, -w] + 
   (20/(w^2 - z3) + 12*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w, -w] + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 0, 1] + 
   (10/(w^2 - z3) + 6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 0, -w] + 
   (16/(3*(w^2 - z3)) - 8*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, 1] + 
   (-20/(w^2 - z3) - 12*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 1, -w] + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 0, 1] + 
   (16/(3*(w^2 - z3)) - 8*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 1, 1]) + 
 G[0, z2]*
  ((Pi^2*((-w^2 + z3)^(-1) - 4*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] + 
      10*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))]))/12 + 
   (12*(4 + 2*(w^2 - z3)*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] + (-w^2 + z3)*
       Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))])*G[1, -w]^2)/(w^2 - z3) + 
   G[1, -w]*((-8/(3*(w^2 - z3)) + 
       4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[1, w] + 
     (7/(3*(w^2 - z3)) + 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
       3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3] - 
       4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), 1] + 
     (-38/(3*(w^2 - z3)) - 6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3] + 
       4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), -w] + 
     (7/(3*(w^2 - z3)) + 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
       3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3] - 
       4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, 1]) + 
   (-17/(3*(w^2 - z3)) - 3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[0, 0, -w] + 
   (2/(w^2 - z3) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[0, 0, w] + 
   (34/(3*(w^2 - z3)) + 6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 1, -w] + 
   (19/(3*(w^2 - z3)) + 3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, -w, -w] + 
   (6*(4 + 2*(w^2 - z3)*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] + (-w^2 + z3)*
       Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))])*G[1, 0, -w])/(w^2 - z3) - 
   (12*(4 + 2*(w^2 - z3)*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] + (-w^2 + z3)*
       Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))])*G[1, 1, -w])/(w^2 - z3) + 
   (-38/(3*(w^2 - z3)) - 6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, -w, -w] + 
   (7/(6*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 - 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 0, 1] + 
   (-19/(3*(w^2 - z3)) - 3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 0, -w] + 
   (-7/(3*(w^2 - z3)) - 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, 1] + 
   (38/(3*(w^2 - z3)) + 6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, -w] + 
   (7/(6*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 - 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 0, 1] + 
   (-7/(3*(w^2 - z3)) - 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 1, 1]) + (((2*I)/3)*Pi*G[-w, 1, w^2])/
  (w^2 - z3) + G[-w, w^2]*((-7*Pi^2)/(12*(w^2 - z3)) - 
   (((5*I)/3)*Pi*G[-w, z3])/(w^2 - z3) + (((4*I)/3)*Pi*G[w^2, z3])/
    (w^2 - z3) - (71*G[0, 0, -w])/(18*(w^2 - z3)) + 
   (3*G[0, 0, w])/(2*(w^2 - z3)) + (149*G[0, 0, w^2])/(18*(w^2 - z3)) - 
   G[0, 1, r7]/(6*(w^2 - z3)) + (89*G[0, 1, -w])/(9*(w^2 - z3)) + 
   G[0, 1, w]/(3*w^2 - 3*z3) - (59*G[0, 1, w^2])/(9*(w^2 - z3)) + 
   G[0, r61, -w]/(-w^2 + z3) - (5*G[0, r61, w^2])/(w^2 - z3) + 
   G[0, r62, -w]/(-w^2 + z3) - (5*G[0, r62, w^2])/(w^2 - z3) - 
   (5*G[0, -w, -w])/(2*(w^2 - z3)) + (44*G[1, 0, -w])/(9*(w^2 - z3)) + 
   (7*G[1, 0, w])/(w^2 - z3) - (86*G[1, 0, w^2])/(9*(w^2 - z3)) - 
   (5*G[1, 1, r7])/(18*(w^2 - z3)) - (88*G[1, 1, -w])/(9*(w^2 - z3)) - 
   (14*G[1, 1, w])/(w^2 - z3) + (100*G[1, 1, w^2])/(9*(w^2 - z3)) + 
   (4*G[1, r61, w^2])/(w^2 - z3) + (4*G[1, r62, w^2])/(w^2 - z3) + 
   (5*G[1, -w, -w])/(w^2 - z3) - (10*G[r1, 0, w])/(3*(w^2 - z3)) + 
   (20*G[r1, 1, w])/(3*(w^2 - z3)) - (10*G[r2, 0, w])/(3*(w^2 - z3)) + 
   (20*G[r2, 1, w])/(3*(w^2 - z3)) + G[r61, 0, -w]/(-w^2 + z3) - 
   (5*G[r61, 0, w^2])/(w^2 - z3) + (4*G[r61, 1, w^2])/(w^2 - z3) + 
   G[r61, r61, -w]/(w^2 - z3) + (3*G[r61, r61, w^2])/(w^2 - z3) + 
   G[r61, r62, -w]/(w^2 - z3) + (3*G[r61, r62, w^2])/(w^2 - z3) + 
   G[r62, 0, -w]/(-w^2 + z3) - (5*G[r62, 0, w^2])/(w^2 - z3) + 
   (4*G[r62, 1, w^2])/(w^2 - z3) + G[r62, r61, -w]/(w^2 - z3) + 
   (3*G[r62, r61, w^2])/(w^2 - z3) + G[r62, r62, -w]/(w^2 - z3) + 
   (3*G[r62, r62, w^2])/(w^2 - z3) + (5*G[-w^(-1), 0, -w])/(2*(w^2 - z3)) + 
   (19*G[-w^(-1), 0, w^2])/(6*(w^2 - z3)) - (5*G[-w^(-1), 1, -w])/
    (w^2 - z3) - (19*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) - 
   G[-w, 0, w^2]/(6*(w^2 - z3)) + G[-w, 1, w^2]/(3*w^2 - 3*z3)) + 
 G[w^(-2), w^2]*((55*Pi^2)/(36*(w^2 - z3)) + (((4*I)/3)*Pi*G[w^(-2), z3])/
    (w^2 - z3) + ((I/3)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - 
   (((5*I)/3)*Pi*G[-w^(-1), z3])/(w^2 - z3) + ((I/3)*Pi*G[-w, w^2])/
    (w^2 - z3) - (((5*I)/3)*Pi*G[-w, z3])/(w^2 - z3) + 
   (((4*I)/3)*Pi*G[w^2, z3])/(w^2 - z3) - (11*G[0, 0, -w])/(18*(w^2 - z3)) - 
   (19*G[0, 0, w])/(6*(w^2 - z3)) - (104*G[0, 0, w^2])/(9*(w^2 - z3)) - 
   G[0, 1, r7]/(6*(w^2 - z3)) + (35*G[0, 1, -w])/(9*(w^2 - z3)) + 
   (11*G[0, 1, w])/(3*(w^2 - z3)) + (13*G[0, 1, w^2])/(9*(w^2 - z3)) - 
   (4*G[0, r61, -w])/(3*(w^2 - z3)) + (65*G[0, r61, w^2])/(6*(w^2 - z3)) - 
   (4*G[0, r62, -w])/(3*(w^2 - z3)) + (65*G[0, r62, w^2])/(6*(w^2 - z3)) - 
   G[0, -w, -w]/(6*(w^2 - z3)) + (3*G[0, w^2, w^2])/(2*(w^2 - z3)) + 
   (32*G[1, 0, -w])/(9*(w^2 - z3)) + (7*G[1, 0, w])/(3*(w^2 - z3)) + 
   (22*G[1, 0, w^2])/(9*(w^2 - z3)) + (13*G[1, 1, r7])/(18*(w^2 - z3)) - 
   (64*G[1, 1, -w])/(9*(w^2 - z3)) - (14*G[1, 1, w])/(3*(w^2 - z3)) + 
   (28*G[1, 1, w^2])/(9*(w^2 - z3)) - (4*G[1, r61, w^2])/(w^2 - z3) - 
   (4*G[1, r62, w^2])/(w^2 - z3) + G[1, -w, -w]/(3*w^2 - 3*z3) + 
   (2*G[r1, 0, w])/(3*(w^2 - z3)) - (4*G[r1, 1, w])/(3*(w^2 - z3)) + 
   (2*G[r2, 0, w])/(3*(w^2 - z3)) - (4*G[r2, 1, w])/(3*(w^2 - z3)) - 
   (4*G[r61, 0, -w])/(3*(w^2 - z3)) + (37*G[r61, 0, w^2])/(3*(w^2 - z3)) - 
   (4*G[r61, 1, w^2])/(w^2 - z3) + (4*G[r61, r61, -w])/(3*(w^2 - z3)) - 
   (31*G[r61, r61, w^2])/(3*(w^2 - z3)) + (4*G[r61, r62, -w])/
    (3*(w^2 - z3)) - (31*G[r61, r62, w^2])/(3*(w^2 - z3)) - 
   (3*G[r61, w^2, w^2])/(2*(w^2 - z3)) - (4*G[r62, 0, -w])/(3*(w^2 - z3)) + 
   (37*G[r62, 0, w^2])/(3*(w^2 - z3)) - (4*G[r62, 1, w^2])/(w^2 - z3) + 
   (4*G[r62, r61, -w])/(3*(w^2 - z3)) - (31*G[r62, r61, w^2])/
    (3*(w^2 - z3)) + (4*G[r62, r62, -w])/(3*(w^2 - z3)) - 
   (31*G[r62, r62, w^2])/(3*(w^2 - z3)) - (3*G[r62, w^2, w^2])/
    (2*(w^2 - z3)) - (3*G[w^(-2), 0, w^2])/(2*(w^2 - z3)) + 
   (3*G[w^(-2), r61, w^2])/(2*(w^2 - z3)) + (3*G[w^(-2), r62, w^2])/
    (2*(w^2 - z3)) + G[-w^(-1), 0, -w]/(6*w^2 - 6*z3) - 
   (5*G[-w^(-1), 0, w^2])/(6*(w^2 - z3)) - G[-w^(-1), 1, -w]/(3*(w^2 - z3)) + 
   (5*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) - G[-w, 0, w^2]/(6*(w^2 - z3)) + 
   G[-w, 1, w^2]/(3*w^2 - 3*z3)) + 
 G[1, z3]*((-5*Pi^2)/(3*(w^2 - z3)) + ((8*I)*Pi*G[r1, w])/(w^2 - z3) + 
   ((8*I)*Pi*G[r2, w])/(w^2 - z3) - (((58*I)/3)*Pi*G[w^(-2), w^2])/
    (w^2 - z3) + G[r61, w^2]*((((16*I)/3)*Pi)/(w^2 - z3) - 
     (4*G[w^(-2), w^2])/(w^2 - z3)) + 
   G[r62, w^2]*((((16*I)/3)*Pi)/(w^2 - z3) - (4*G[w^(-2), w^2])/(w^2 - z3)) - 
   (((58*I)/3)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - (((58*I)/3)*Pi*G[-w, w^2])/
    (w^2 - z3) + (2*G[0, 0, -w])/(3*(w^2 - z3)) - 
   (52*G[0, 0, w])/(3*(w^2 - z3)) + (4*G[0, 0, w^2])/(3*(w^2 - z3)) - 
   (4*G[0, 1, -w])/(3*(w^2 - z3)) + (104*G[0, 1, w])/(3*(w^2 - z3)) + 
   (16*G[0, 1, w^2])/(3*(w^2 - z3)) - (4*G[0, r61, w^2])/(w^2 - z3) - 
   (4*G[0, r62, w^2])/(w^2 - z3) + (6*G[0, -w, -w])/(w^2 - z3) + 
   (4*G[0, w^2, w^2])/(w^2 - z3) + (32*G[1, 0, -w])/(3*(w^2 - z3)) + 
   (152*G[1, 0, w])/(3*(w^2 - z3)) - (32*G[1, 0, w^2])/(3*(w^2 - z3)) + 
   (4*G[1, 1, r7])/(w^2 - z3) - (64*G[1, 1, -w])/(3*(w^2 - z3)) - 
   (304*G[1, 1, w])/(3*(w^2 - z3)) + (64*G[1, 1, w^2])/(3*(w^2 - z3)) - 
   (12*G[1, -w, -w])/(w^2 - z3) - (8*G[r1, 0, w])/(w^2 - z3) + 
   (16*G[r1, 1, w])/(w^2 - z3) - (8*G[r2, 0, w])/(w^2 - z3) + 
   (16*G[r2, 1, w])/(w^2 - z3) - (4*G[r61, w^2, w^2])/(w^2 - z3) - 
   (4*G[r62, w^2, w^2])/(w^2 - z3) - (4*G[w^(-2), 0, w^2])/(w^2 - z3) + 
   (4*G[w^(-2), r61, w^2])/(w^2 - z3) + (4*G[w^(-2), r62, w^2])/(w^2 - z3) - 
   (6*G[-w^(-1), 0, -w])/(w^2 - z3) + (8*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (12*G[-w^(-1), 1, -w])/(w^2 - z3) - (16*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (8*G[-w, 0, w^2])/(w^2 - z3) - (16*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[-w^(-1), w^2]*(-1/36*Pi^2/(w^2 - z3) - (((5*I)/3)*Pi*G[-w^(-1), z3])/
    (w^2 - z3) + (((10*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) - 
   (((5*I)/3)*Pi*G[-w, z3])/(w^2 - z3) + (((4*I)/3)*Pi*G[w^2, z3])/
    (w^2 - z3) - (71*G[0, 0, -w])/(18*(w^2 - z3)) - 
   (17*G[0, 0, w])/(2*(w^2 - z3)) + (149*G[0, 0, w^2])/(18*(w^2 - z3)) - 
   G[0, 1, r7]/(6*(w^2 - z3)) + (89*G[0, 1, -w])/(9*(w^2 - z3)) + 
   (7*G[0, 1, w])/(w^2 - z3) - (59*G[0, 1, w^2])/(9*(w^2 - z3)) + 
   G[0, r61, -w]/(-w^2 + z3) - (5*G[0, r61, w^2])/(w^2 - z3) + 
   G[0, r62, -w]/(-w^2 + z3) - (5*G[0, r62, w^2])/(w^2 - z3) - 
   (5*G[0, -w, -w])/(2*(w^2 - z3)) + (44*G[1, 0, -w])/(9*(w^2 - z3)) + 
   (7*G[1, 0, w])/(w^2 - z3) - (86*G[1, 0, w^2])/(9*(w^2 - z3)) - 
   (5*G[1, 1, r7])/(18*(w^2 - z3)) - (88*G[1, 1, -w])/(9*(w^2 - z3)) - 
   (14*G[1, 1, w])/(w^2 - z3) + (100*G[1, 1, w^2])/(9*(w^2 - z3)) + 
   (4*G[1, r61, w^2])/(w^2 - z3) + (4*G[1, r62, w^2])/(w^2 - z3) + 
   (5*G[1, -w, -w])/(w^2 - z3) + G[r61, 0, -w]/(-w^2 + z3) - 
   (5*G[r61, 0, w^2])/(w^2 - z3) + (4*G[r61, 1, w^2])/(w^2 - z3) + 
   G[r61, r61, -w]/(w^2 - z3) + (3*G[r61, r61, w^2])/(w^2 - z3) + 
   G[r61, r62, -w]/(w^2 - z3) + (3*G[r61, r62, w^2])/(w^2 - z3) + 
   G[r62, 0, -w]/(-w^2 + z3) - (5*G[r62, 0, w^2])/(w^2 - z3) + 
   (4*G[r62, 1, w^2])/(w^2 - z3) + G[r62, r61, -w]/(w^2 - z3) + 
   (3*G[r62, r61, w^2])/(w^2 - z3) + G[r62, r62, -w]/(w^2 - z3) + 
   (3*G[r62, r62, w^2])/(w^2 - z3) + (5*G[-w^(-1), 0, -w])/(2*(w^2 - z3)) - 
   G[-w^(-1), 0, w^2]/(6*(w^2 - z3)) - (5*G[-w^(-1), 1, -w])/(w^2 - z3) + 
   G[-w^(-1), 1, w^2]/(3*w^2 - 3*z3) + (19*G[-w, 0, w^2])/(6*(w^2 - z3)) - 
   (19*G[-w, 1, w^2])/(3*(w^2 - z3))) + 
 G[w^2, -w]*
  ((Pi^2*(-26/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3]))/36 + 
   ((2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[0, 0, -w])/6 + 
   (-2/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[0, 0, w] - G[0, 0, w^2]/(3*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[0, 1, -w] + (8*G[0, 1, w])/(3*(w^2 - z3)) + 
   (2*G[0, 1, w^2])/(3*(w^2 - z3)) + G[0, r61, -w]/(3*w^2 - 3*z3) + 
   G[0, r62, -w]/(3*w^2 - 3*z3) + 
   ((-w^2 + z3)^(-1) - (3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3])/2 + 
     (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2)*G[0, -w, -w] - 
   (2*G[1, 0, -w])/(w^2 - z3) + (8*G[1, 0, w])/(3*(w^2 - z3)) + 
   (4*G[1, 1, -w])/(w^2 - z3) - (16*G[1, 1, w])/(3*(w^2 - z3)) + 
   (2/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w, -w] + 
   G[r61, 0, -w]/(3*w^2 - 3*z3) - G[r61, r61, -w]/(3*(w^2 - z3)) - 
   G[r61, r62, -w]/(3*(w^2 - z3)) + G[r62, 0, -w]/(3*w^2 - 3*z3) - 
   G[r62, r61, -w]/(3*(w^2 - z3)) - G[r62, r62, -w]/(3*(w^2 - z3)) + 
   ((2/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 0, 1])/6 + 
   ((-2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 0, -w])/6 + 
   (-2/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w^(-1), 1, 1] + 
   (2/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w^(-1), 1, -w] + 
   ((2/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w, 0, 1])/6 + 
   (2*G[-w, 0, w^2])/(3*(w^2 - z3)) + 
   (-2/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w, 1, 1] - (4*G[-w, 1, w^2])/(3*(w^2 - z3))) + 
 G[-w^(-1), -w]*
  ((Pi^2*(7/(w^2 - z3) - 9*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      18*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3]))/36 + 
   ((28/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[0, 0, -w])/6 + 
   (-6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
         (7*w^2)/(-1 + w^2*z3))/3] + 
     (5*((w^2 - z3)^(-1) + 6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3]))/3)*G[0, 0, w] - 
   G[0, 0, w^2]/(3*(w^2 - z3)) + 
   (-40/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[0, 1, -w] + 
   (2*G[0, 1, w^2])/(3*(w^2 - z3)) + (2*G[0, r61, -w])/(w^2 - z3) + 
   (2*G[0, r62, -w])/(w^2 - z3) + 
   (4/(w^2 - z3) - (5*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3])/2 + 
     (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2)*G[0, -w, -w] + 
   (-8/(w^2 - z3) - 4*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, 0, -w] + 
   8*(2/(w^2 - z3) + Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
        (5*w^2)/(-1 + w^2*z3))/3])*G[1, 1, -w] + 
   (-8/(w^2 - z3) + 5*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w, -w] + 
   (2*G[r61, 0, -w])/(w^2 - z3) - (2*G[r61, r61, -w])/(w^2 - z3) - 
   (2*G[r61, r62, -w])/(w^2 - z3) + (2*G[r62, 0, -w])/(w^2 - z3) - 
   (2*G[r62, r61, -w])/(w^2 - z3) - (2*G[r62, r62, -w])/(w^2 - z3) + 
   (((-w^2 + z3)^(-1) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 0, 1])/2 + 
   ((-8/(w^2 - z3) - 21*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
      33*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 0, -w])/6 + 
   ((w^2 - z3)^(-1) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 1, 1] + 
   (8/(3*(w^2 - z3)) + 7*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 1, -w] + 
   (((-w^2 + z3)^(-1) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w, 0, 1])/2 + 
   (2*G[-w, 0, w^2])/(3*(w^2 - z3)) + 
   ((w^2 - z3)^(-1) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w, 1, 1] - 
   (4*G[-w, 1, w^2])/(3*(w^2 - z3))) + 
 G[w^2, z3]*((-3*Pi^2)/(4*(w^2 - z3)) - G[0, 0, -w]/(18*(w^2 - z3)) + 
   (5*G[0, 0, w])/(2*(w^2 - z3)) + (107*G[0, 0, w^2])/(9*(w^2 - z3)) + 
   G[0, 1, r7]/(6*w^2 - 6*z3) - (17*G[0, 1, -w])/(9*(w^2 - z3)) - 
   (5*G[0, 1, w])/(w^2 - z3) - (19*G[0, 1, w^2])/(9*(w^2 - z3)) + 
   G[0, r61, -w]/(w^2 - z3) - (65*G[0, r61, w^2])/(6*(w^2 - z3)) + 
   G[0, r62, -w]/(w^2 - z3) - (65*G[0, r62, w^2])/(6*(w^2 - z3)) + 
   G[0, -w, -w]/(6*w^2 - 6*z3) - (3*G[0, w^2, w^2])/(2*(w^2 - z3)) - 
   (14*G[1, 0, -w])/(9*(w^2 - z3)) - (5*G[1, 0, w])/(w^2 - z3) - 
   (22*G[1, 0, w^2])/(9*(w^2 - z3)) - (13*G[1, 1, r7])/(18*(w^2 - z3)) + 
   (28*G[1, 1, -w])/(9*(w^2 - z3)) + (10*G[1, 1, w])/(w^2 - z3) - 
   (28*G[1, 1, w^2])/(9*(w^2 - z3)) + (4*G[1, r61, w^2])/(w^2 - z3) + 
   (4*G[1, r62, w^2])/(w^2 - z3) - G[1, -w, -w]/(3*(w^2 - z3)) + 
   G[r61, 0, -w]/(w^2 - z3) - (37*G[r61, 0, w^2])/(3*(w^2 - z3)) + 
   (4*G[r61, 1, w^2])/(w^2 - z3) + G[r61, r61, -w]/(-w^2 + z3) + 
   (31*G[r61, r61, w^2])/(3*(w^2 - z3)) + G[r61, r62, -w]/(-w^2 + z3) + 
   (31*G[r61, r62, w^2])/(3*(w^2 - z3)) + (3*G[r61, w^2, w^2])/
    (2*(w^2 - z3)) + G[r62, 0, -w]/(w^2 - z3) - 
   (37*G[r62, 0, w^2])/(3*(w^2 - z3)) + (4*G[r62, 1, w^2])/(w^2 - z3) + 
   G[r62, r61, -w]/(-w^2 + z3) + (31*G[r62, r61, w^2])/(3*(w^2 - z3)) + 
   G[r62, r62, -w]/(-w^2 + z3) + (31*G[r62, r62, w^2])/(3*(w^2 - z3)) + 
   (3*G[r62, w^2, w^2])/(2*(w^2 - z3)) + (3*G[w^(-2), 0, w^2])/
    (2*(w^2 - z3)) - (3*G[w^(-2), r61, w^2])/(2*(w^2 - z3)) - 
   (3*G[w^(-2), r62, w^2])/(2*(w^2 - z3)) - G[-w^(-1), 0, -w]/
    (6*(w^2 - z3)) + G[-w^(-1), 0, w^2]/(6*w^2 - 6*z3) + 
   G[-w^(-1), 1, -w]/(3*w^2 - 3*z3) - G[-w^(-1), 1, w^2]/(3*(w^2 - z3)) + 
   G[-w, 0, w^2]/(6*w^2 - 6*z3) - G[-w, 1, w^2]/(3*(w^2 - z3))) + 
 G[w^(-2), z3]*((-3*Pi^2)/(4*(w^2 - z3)) + (((4*I)/3)*Pi*G[-w^(-1), w^2])/
    (w^2 - z3) + (((4*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) - 
   G[0, 0, -w]/(18*(w^2 - z3)) + (5*G[0, 0, w])/(2*(w^2 - z3)) + 
   (107*G[0, 0, w^2])/(9*(w^2 - z3)) + G[0, 1, r7]/(6*w^2 - 6*z3) - 
   (17*G[0, 1, -w])/(9*(w^2 - z3)) - (5*G[0, 1, w])/(w^2 - z3) - 
   (19*G[0, 1, w^2])/(9*(w^2 - z3)) + G[0, r61, -w]/(w^2 - z3) - 
   (65*G[0, r61, w^2])/(6*(w^2 - z3)) + G[0, r62, -w]/(w^2 - z3) - 
   (65*G[0, r62, w^2])/(6*(w^2 - z3)) + G[0, -w, -w]/(6*w^2 - 6*z3) - 
   (3*G[0, w^2, w^2])/(2*(w^2 - z3)) - (14*G[1, 0, -w])/(9*(w^2 - z3)) - 
   (5*G[1, 0, w])/(w^2 - z3) - (22*G[1, 0, w^2])/(9*(w^2 - z3)) - 
   (13*G[1, 1, r7])/(18*(w^2 - z3)) + (28*G[1, 1, -w])/(9*(w^2 - z3)) + 
   (10*G[1, 1, w])/(w^2 - z3) - (28*G[1, 1, w^2])/(9*(w^2 - z3)) + 
   (4*G[1, r61, w^2])/(w^2 - z3) + (4*G[1, r62, w^2])/(w^2 - z3) - 
   G[1, -w, -w]/(3*(w^2 - z3)) + G[r61, 0, -w]/(w^2 - z3) - 
   (37*G[r61, 0, w^2])/(3*(w^2 - z3)) + (4*G[r61, 1, w^2])/(w^2 - z3) + 
   G[r61, r61, -w]/(-w^2 + z3) + (31*G[r61, r61, w^2])/(3*(w^2 - z3)) + 
   G[r61, r62, -w]/(-w^2 + z3) + (31*G[r61, r62, w^2])/(3*(w^2 - z3)) + 
   (3*G[r61, w^2, w^2])/(2*(w^2 - z3)) + G[r62, 0, -w]/(w^2 - z3) - 
   (37*G[r62, 0, w^2])/(3*(w^2 - z3)) + (4*G[r62, 1, w^2])/(w^2 - z3) + 
   G[r62, r61, -w]/(-w^2 + z3) + (31*G[r62, r61, w^2])/(3*(w^2 - z3)) + 
   G[r62, r62, -w]/(-w^2 + z3) + (31*G[r62, r62, w^2])/(3*(w^2 - z3)) + 
   (3*G[r62, w^2, w^2])/(2*(w^2 - z3)) + (3*G[w^(-2), 0, w^2])/
    (2*(w^2 - z3)) - (3*G[w^(-2), r61, w^2])/(2*(w^2 - z3)) - 
   (3*G[w^(-2), r62, w^2])/(2*(w^2 - z3)) - G[-w^(-1), 0, -w]/
    (6*(w^2 - z3)) + G[-w^(-1), 0, w^2]/(6*w^2 - 6*z3) + 
   G[-w^(-1), 1, -w]/(3*w^2 - 3*z3) - G[-w^(-1), 1, w^2]/(3*(w^2 - z3)) + 
   G[-w, 0, w^2]/(6*w^2 - 6*z3) - G[-w, 1, w^2]/(3*(w^2 - z3))) + 
 G[-w, z3]*((3*Pi^2)/(4*(w^2 - z3)) + (53*G[0, 0, -w])/(18*(w^2 - z3)) - 
   (5*G[0, 0, w])/(2*(w^2 - z3)) - (143*G[0, 0, w^2])/(18*(w^2 - z3)) + 
   G[0, 1, r7]/(6*w^2 - 6*z3) - (35*G[0, 1, -w])/(9*(w^2 - z3)) + 
   G[0, 1, w]/(w^2 - z3) + (53*G[0, 1, w^2])/(9*(w^2 - z3)) + 
   G[0, r61, -w]/(-w^2 + z3) + (5*G[0, r61, w^2])/(w^2 - z3) + 
   G[0, r62, -w]/(-w^2 + z3) + (5*G[0, r62, w^2])/(w^2 - z3) + 
   G[0, -w, -w]/(6*w^2 - 6*z3) - (32*G[1, 0, -w])/(9*(w^2 - z3)) - 
   (7*G[1, 0, w])/(w^2 - z3) + (86*G[1, 0, w^2])/(9*(w^2 - z3)) + 
   (5*G[1, 1, r7])/(18*(w^2 - z3)) + (64*G[1, 1, -w])/(9*(w^2 - z3)) + 
   (14*G[1, 1, w])/(w^2 - z3) - (100*G[1, 1, w^2])/(9*(w^2 - z3)) - 
   (4*G[1, r61, w^2])/(w^2 - z3) - (4*G[1, r62, w^2])/(w^2 - z3) - 
   G[1, -w, -w]/(3*(w^2 - z3)) + (4*G[r1, 0, w])/(w^2 - z3) - 
   (8*G[r1, 1, w])/(w^2 - z3) + (4*G[r2, 0, w])/(w^2 - z3) - 
   (8*G[r2, 1, w])/(w^2 - z3) + G[r61, 0, -w]/(-w^2 + z3) + 
   (5*G[r61, 0, w^2])/(w^2 - z3) - (4*G[r61, 1, w^2])/(w^2 - z3) + 
   G[r61, r61, -w]/(w^2 - z3) - (3*G[r61, r61, w^2])/(w^2 - z3) + 
   G[r61, r62, -w]/(w^2 - z3) - (3*G[r61, r62, w^2])/(w^2 - z3) + 
   G[r62, 0, -w]/(-w^2 + z3) + (5*G[r62, 0, w^2])/(w^2 - z3) - 
   (4*G[r62, 1, w^2])/(w^2 - z3) + G[r62, r61, -w]/(w^2 - z3) - 
   (3*G[r62, r61, w^2])/(w^2 - z3) + G[r62, r62, -w]/(w^2 - z3) - 
   (3*G[r62, r62, w^2])/(w^2 - z3) - G[-w^(-1), 0, -w]/(6*(w^2 - z3)) - 
   (23*G[-w^(-1), 0, w^2])/(6*(w^2 - z3)) + G[-w^(-1), 1, -w]/
    (3*w^2 - 3*z3) + (23*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) + 
   G[-w, 0, w^2]/(6*w^2 - 6*z3) - G[-w, 1, w^2]/(3*(w^2 - z3))) + 
 G[0, z3]*((10*Pi^2)/(3*(w^2 - z3)) - (4*G[1, -w]^2)/(9*(w^2 - z3)) + 
   (136*G[1, w^2]^2)/(9*(w^2 - z3)) - ((6*I)*Pi*G[r1, w])/(w^2 - z3) - 
   ((6*I)*Pi*G[r2, w])/(w^2 - z3) - (18*G[r61, w^2]^2)/(w^2 - z3) - 
   (4*G[r62, -w]*G[r62, w^2])/(w^2 - z3) - (18*G[r62, w^2]^2)/(w^2 - z3) + 
   G[r61, -w]*((-4*G[r61, w^2])/(w^2 - z3) - (4*G[r62, w^2])/(w^2 - z3)) + 
   (((40*I)/3)*Pi*G[w^(-2), w^2])/(w^2 - z3) + 
   G[r62, w^2]*((((-16*I)/3)*Pi)/(w^2 - z3) + (85*G[w^(-2), w^2])/
      (6*(w^2 - z3))) + G[r61, w^2]*((((-16*I)/3)*Pi)/(w^2 - z3) - 
     (4*G[r62, -w])/(w^2 - z3) - (36*G[r62, w^2])/(w^2 - z3) + 
     (85*G[w^(-2), w^2])/(6*(w^2 - z3))) + (((38*I)/3)*Pi*G[-w^(-1), w^2])/
    (w^2 - z3) + (((38*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) + 
   G[1, w^2]*(((-28*I)*Pi)/(w^2 - z3) - (17*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (15*G[-w^(-1), w^2])/(w^2 - z3) - (15*G[-w, w^2])/(w^2 - z3)) + 
   G[1, r7]*(((2*I)*Pi)/(w^2 - z3) + (184*G[1, w^2])/(9*(w^2 - z3)) + 
     (16*G[r61, w^2])/(3*(w^2 - z3)) + (16*G[r62, w^2])/(3*(w^2 - z3)) - 
     (21*G[w^(-2), w^2])/(2*(w^2 - z3)) - (31*G[-w^(-1), w^2])/
      (6*(w^2 - z3)) - (31*G[-w, w^2])/(6*(w^2 - z3))) + 
   G[1, -w]*((12*G[1, w])/(w^2 - z3) - (56*G[1, w^2])/(3*(w^2 - z3)) + 
     (17*G[w^(-2), w^2])/(3*(w^2 - z3)) + (8*G[-w^(-1), -w])/(3*(w^2 - z3)) + 
     (31*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (31*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[1, w]*(((16*I)*Pi)/(w^2 - z3) - (72*G[1, w^2])/(w^2 - z3) - 
     (8*G[r61, -w])/(w^2 - z3) + (8*G[r61, w^2])/(3*(w^2 - z3)) - 
     (8*G[r62, -w])/(w^2 - z3) + (8*G[r62, w^2])/(3*(w^2 - z3)) + 
     (80*G[w^(-2), w^2])/(3*(w^2 - z3)) + (76*G[-w^(-1), w^2])/
      (3*(w^2 - z3)) + (76*G[-w, w^2])/(3*(w^2 - z3))) + 
   (25*G[0, 0, -w])/(9*(w^2 - z3)) + (8*G[0, 0, w])/(w^2 - z3) + 
   (127*G[0, 0, w^2])/(18*(w^2 - z3)) + (11*G[0, 1, r7])/(3*(w^2 - z3)) + 
   (22*G[0, 1, -w])/(9*(w^2 - z3)) - (20*G[0, 1, w])/(w^2 - z3) - 
   (58*G[0, 1, w^2])/(9*(w^2 - z3)) - (4*G[0, r61, -w])/(w^2 - z3) - 
   (23*G[0, r61, w^2])/(6*(w^2 - z3)) - (4*G[0, r62, -w])/(w^2 - z3) - 
   (23*G[0, r62, w^2])/(6*(w^2 - z3)) - (4*G[0, -w, -w])/(3*(w^2 - z3)) - 
   (85*G[0, w^2, w^2])/(6*(w^2 - z3)) - (2*G[1, 0, -w])/(9*(w^2 - z3)) - 
   (32*G[1, 0, w])/(w^2 - z3) - (16*G[1, 0, w^2])/(9*(w^2 - z3)) - 
   (62*G[1, 1, r7])/(9*(w^2 - z3)) + (4*G[1, 1, -w])/(9*(w^2 - z3)) + 
   (64*G[1, 1, w])/(w^2 - z3) + (32*G[1, 1, w^2])/(9*(w^2 - z3)) + 
   (8*G[1, -w, -w])/(3*(w^2 - z3)) + (6*G[r1, 0, w])/(w^2 - z3) - 
   (12*G[r1, 1, w])/(w^2 - z3) + (6*G[r2, 0, w])/(w^2 - z3) - 
   (12*G[r2, 1, w])/(w^2 - z3) - (4*G[r61, 0, -w])/(w^2 - z3) - 
   (18*G[r61, 0, w^2])/(w^2 - z3) + (4*G[r61, r61, -w])/(w^2 - z3) + 
   (18*G[r61, r61, w^2])/(w^2 - z3) + (4*G[r61, r62, -w])/(w^2 - z3) + 
   (18*G[r61, r62, w^2])/(w^2 - z3) + (85*G[r61, w^2, w^2])/(6*(w^2 - z3)) - 
   (4*G[r62, 0, -w])/(w^2 - z3) - (18*G[r62, 0, w^2])/(w^2 - z3) + 
   (4*G[r62, r61, -w])/(w^2 - z3) + (18*G[r62, r61, w^2])/(w^2 - z3) + 
   (4*G[r62, r62, -w])/(w^2 - z3) + (18*G[r62, r62, w^2])/(w^2 - z3) + 
   (85*G[r62, w^2, w^2])/(6*(w^2 - z3)) + (85*G[w^(-2), 0, w^2])/
    (6*(w^2 - z3)) - (85*G[w^(-2), r61, w^2])/(6*(w^2 - z3)) - 
   (85*G[w^(-2), r62, w^2])/(6*(w^2 - z3)) + (4*G[-w^(-1), 0, -w])/
    (3*(w^2 - z3)) - (7*G[-w^(-1), 0, w^2])/(3*(w^2 - z3)) - 
   (8*G[-w^(-1), 1, -w])/(3*(w^2 - z3)) + (14*G[-w^(-1), 1, w^2])/
    (3*(w^2 - z3)) - (7*G[-w, 0, w^2])/(3*(w^2 - z3)) + 
   (14*G[-w, 1, w^2])/(3*(w^2 - z3))) + 
 G[-w^(-1), z3]*(Pi^2/(12*(w^2 - z3)) - (((5*I)/3)*Pi*G[-w, w^2])/
    (w^2 - z3) + (53*G[0, 0, -w])/(18*(w^2 - z3)) + 
   (19*G[0, 0, w])/(2*(w^2 - z3)) - (143*G[0, 0, w^2])/(18*(w^2 - z3)) + 
   G[0, 1, r7]/(6*w^2 - 6*z3) - (35*G[0, 1, -w])/(9*(w^2 - z3)) - 
   (7*G[0, 1, w])/(w^2 - z3) + (53*G[0, 1, w^2])/(9*(w^2 - z3)) + 
   G[0, r61, -w]/(-w^2 + z3) + (5*G[0, r61, w^2])/(w^2 - z3) + 
   G[0, r62, -w]/(-w^2 + z3) + (5*G[0, r62, w^2])/(w^2 - z3) + 
   G[0, -w, -w]/(6*w^2 - 6*z3) - (32*G[1, 0, -w])/(9*(w^2 - z3)) - 
   (7*G[1, 0, w])/(w^2 - z3) + (86*G[1, 0, w^2])/(9*(w^2 - z3)) + 
   (5*G[1, 1, r7])/(18*(w^2 - z3)) + (64*G[1, 1, -w])/(9*(w^2 - z3)) + 
   (14*G[1, 1, w])/(w^2 - z3) - (100*G[1, 1, w^2])/(9*(w^2 - z3)) - 
   (4*G[1, r61, w^2])/(w^2 - z3) - (4*G[1, r62, w^2])/(w^2 - z3) - 
   G[1, -w, -w]/(3*(w^2 - z3)) + G[r61, 0, -w]/(-w^2 + z3) + 
   (5*G[r61, 0, w^2])/(w^2 - z3) - (4*G[r61, 1, w^2])/(w^2 - z3) + 
   G[r61, r61, -w]/(w^2 - z3) - (3*G[r61, r61, w^2])/(w^2 - z3) + 
   G[r61, r62, -w]/(w^2 - z3) - (3*G[r61, r62, w^2])/(w^2 - z3) + 
   G[r62, 0, -w]/(-w^2 + z3) + (5*G[r62, 0, w^2])/(w^2 - z3) - 
   (4*G[r62, 1, w^2])/(w^2 - z3) + G[r62, r61, -w]/(w^2 - z3) - 
   (3*G[r62, r61, w^2])/(w^2 - z3) + G[r62, r62, -w]/(w^2 - z3) - 
   (3*G[r62, r62, w^2])/(w^2 - z3) - G[-w^(-1), 0, -w]/(6*(w^2 - z3)) + 
   G[-w^(-1), 0, w^2]/(6*w^2 - 6*z3) + G[-w^(-1), 1, -w]/(3*w^2 - 3*z3) - 
   G[-w^(-1), 1, w^2]/(3*(w^2 - z3)) - (23*G[-w, 0, w^2])/(6*(w^2 - z3)) + 
   (23*G[-w, 1, w^2])/(3*(w^2 - z3))) - (((2*I)/3)*Pi*G[-w, 1, z3])/
  (w^2 - z3) - (((4*I)/3)*Pi*G[-w, r61, w^2])/(w^2 - z3) + 
 (((4*I)/3)*Pi*G[-w, r61, z3])/(w^2 - z3) - (((4*I)/3)*Pi*G[-w, r62, w^2])/
  (w^2 - z3) + (((4*I)/3)*Pi*G[-w, r62, z3])/(w^2 - z3) - 
 (((5*I)/3)*Pi*G[-w, w^(-2), w^2])/(w^2 - z3) + 
 (((5*I)/3)*Pi*G[-w, w^(-2), z3])/(w^2 - z3) - 
 (((5*I)/3)*Pi*G[-w, -w^(-1), w^2])/(w^2 - z3) + 
 (((5*I)/3)*Pi*G[-w, -w^(-1), z3])/(w^2 - z3) - 
 (((5*I)/3)*Pi*G[-w, -w, w^2])/(w^2 - z3) + (((5*I)/3)*Pi*G[-w, -w, z3])/
  (w^2 - z3) - ((3*I)*Pi*G[-w, w^2, w^2])/(w^2 - z3) + 
 (((5*I)/3)*Pi*G[-w, w^2, z3])/(w^2 - z3) - (((7*I)/3)*Pi*G[w^2, 0, z3])/
  (w^2 - z3) + (((22*I)/3)*Pi*G[w^2, 1, z3])/(w^2 - z3) + 
 (((4*I)/3)*Pi*G[w^2, r61, z3])/(w^2 - z3) + (((4*I)/3)*Pi*G[w^2, r62, z3])/
  (w^2 - z3) - (((4*I)/3)*Pi*G[w^2, w^(-2), z3])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[w^2, -w^(-1), z3])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[w^2, -w, z3])/(w^2 - z3) - (((4*I)/3)*Pi*G[w^2, w^2, z3])/
  (w^2 - z3) + 
 G[1, w]*
  ((Pi^2*(37/(w^2 - z3) - 
      4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))]))/6 - (448*G[1, w^2]^2)/(3*(w^2 - z3)) - 
   (8*G[r61, -w]^2)/(w^2 - z3) + (40*G[r61, w^2]^2)/(3*(w^2 - z3)) - 
   (8*G[r62, -w]^2)/(w^2 - z3) + (40*G[r62, w^2]^2)/(3*(w^2 - z3)) - 
   (8*G[w^(-2), w^2]^2)/(3*(w^2 - z3)) + (10*G[-w^(-1), w^2]^2)/
    (3*(w^2 - z3)) + (10*G[-w, w^2]^2)/(3*(w^2 - z3)) + 
   G[1, z3]*((((-80*I)/3)*Pi)/(w^2 - z3) + (32*G[r61, w^2])/(3*(w^2 - z3)) + 
     (32*G[r62, w^2])/(3*(w^2 - z3)) - (116*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (116*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (116*G[-w, w^2])/
      (3*(w^2 - z3))) + G[r62, z3]*((((-32*I)/3)*Pi)/(w^2 - z3) - 
     (20*G[w^(-2), w^2])/(3*(w^2 - z3)) - (16*G[-w^(-1), w^2])/
      (3*(w^2 - z3)) - (16*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[r61, z3]*((((-32*I)/3)*Pi)/(w^2 - z3) + (8*G[r62, -w])/(w^2 - z3) - 
     (40*G[r62, w^2])/(3*(w^2 - z3)) - (20*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (16*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (16*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[-w^(-1), z3]*(((4*I)*Pi)/(w^2 - z3) - (10*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[w^(-2), z3]*(((4*I)*Pi)/(w^2 - z3) + (8*G[-w^(-1), w^2])/
      (3*(w^2 - z3)) + (8*G[-w, w^2])/(3*(w^2 - z3))) + 
   ((4*I)*Pi*G[-w, z3])/(w^2 - z3) + ((4*I)*Pi*G[w^2, z3])/(w^2 - z3) + 
   G[1, w^2]*((((80*I)/3)*Pi)/(w^2 - z3) + (448*G[1, z3])/(3*(w^2 - z3)) - 
     (64*G[r61, w^2])/(3*(w^2 - z3)) + (32*G[r61, z3])/(3*(w^2 - z3)) - 
     (64*G[r62, w^2])/(3*(w^2 - z3)) + (32*G[r62, z3])/(3*(w^2 - z3)) + 
     (172*G[w^(-2), w^2])/(3*(w^2 - z3)) - (56*G[w^(-2), z3])/
      (3*(w^2 - z3)) + (100*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (16*G[-w^(-1), z3])/(3*(w^2 - z3)) + (100*G[-w, w^2])/(3*(w^2 - z3)) + 
     (16*G[-w, z3])/(3*(w^2 - z3)) - (56*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r62, w^2]*((((32*I)/3)*Pi)/(w^2 - z3) - (40*G[r62, z3])/(3*(w^2 - z3)) + 
     (14*G[w^(-2), w^2])/(3*(w^2 - z3)) + (2*G[w^(-2), z3])/(w^2 - z3) + 
     (2*G[-w^(-1), w^2])/(w^2 - z3) + (10*G[-w^(-1), z3])/(3*(w^2 - z3)) + 
     (2*G[-w, w^2])/(w^2 - z3) + (10*G[-w, z3])/(3*(w^2 - z3)) + 
     (2*G[w^2, z3])/(w^2 - z3)) + G[r61, w^2]*((((32*I)/3)*Pi)/(w^2 - z3) - 
     (40*G[r61, z3])/(3*(w^2 - z3)) + (80*G[r62, w^2])/(3*(w^2 - z3)) - 
     (40*G[r62, z3])/(3*(w^2 - z3)) + (14*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (2*G[w^(-2), z3])/(w^2 - z3) + (2*G[-w^(-1), w^2])/(w^2 - z3) + 
     (10*G[-w^(-1), z3])/(3*(w^2 - z3)) + (2*G[-w, w^2])/(w^2 - z3) + 
     (10*G[-w, z3])/(3*(w^2 - z3)) + (2*G[w^2, z3])/(w^2 - z3)) + 
   G[r62, -w]*((8*G[r62, z3])/(w^2 - z3) + (2*G[w^(-2), -w])/(3*(w^2 - z3)) - 
     (8*G[w^(-2), w^2])/(3*(w^2 - z3)) + (2*G[w^(-2), z3])/(w^2 - z3) + 
     (4*G[-w^(-1), -w])/(w^2 - z3) - (2*G[-w^(-1), w^2])/(w^2 - z3) - 
     (2*G[-w^(-1), z3])/(w^2 - z3) - (2*G[-w, w^2])/(w^2 - z3) - 
     (2*G[-w, z3])/(w^2 - z3) + (2*G[w^2, -w])/(3*(w^2 - z3)) + 
     (2*G[w^2, z3])/(w^2 - z3)) + G[r61, -w]*((8*G[r61, z3])/(w^2 - z3) - 
     (16*G[r62, -w])/(w^2 - z3) + (8*G[r62, z3])/(w^2 - z3) + 
     (2*G[w^(-2), -w])/(3*(w^2 - z3)) - (8*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (2*G[w^(-2), z3])/(w^2 - z3) + (4*G[-w^(-1), -w])/(w^2 - z3) - 
     (2*G[-w^(-1), w^2])/(w^2 - z3) - (2*G[-w^(-1), z3])/(w^2 - z3) - 
     (2*G[-w, w^2])/(w^2 - z3) - (2*G[-w, z3])/(w^2 - z3) + 
     (2*G[w^2, -w])/(3*(w^2 - z3)) + (2*G[w^2, z3])/(w^2 - z3)) + 
   G[-w, w^2]*(((-4*I)*Pi)/(w^2 - z3) - (10*G[-w, z3])/(3*(w^2 - z3)) + 
     (8*G[w^2, z3])/(3*(w^2 - z3))) + G[w^(-2), w^2]*
    (((-4*I)*Pi)/(w^2 - z3) + (8*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     (2*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (10*G[-w^(-1), z3])/
      (3*(w^2 - z3)) + (2*G[-w, w^2])/(3*(w^2 - z3)) - 
     (10*G[-w, z3])/(3*(w^2 - z3)) + (8*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[-w^(-1), w^2]*(((-4*I)*Pi)/(w^2 - z3) - (10*G[-w^(-1), z3])/
      (3*(w^2 - z3)) + (20*G[-w, w^2])/(3*(w^2 - z3)) - 
     (10*G[-w, z3])/(3*(w^2 - z3)) + (8*G[w^2, z3])/(3*(w^2 - z3))) - 
   (4*G[0, 0, -w])/(3*(w^2 - z3)) - (46*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 0, z2] + (50*G[0, 0, z3])/(3*(w^2 - z3)) + 
   (28*G[0, 1, -w])/(3*(w^2 - z3)) - (208*G[0, 1, w^2])/(3*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 1, z2] + (60*G[0, 1, z3])/(w^2 - z3) - 
   (10*G[0, r61, -w])/(3*(w^2 - z3)) - (2*G[0, r61, w^2])/(w^2 - z3) + 
   (16*G[0, r61, z3])/(3*(w^2 - z3)) - (10*G[0, r62, -w])/(3*(w^2 - z3)) - 
   (2*G[0, r62, w^2])/(w^2 - z3) + (16*G[0, r62, z3])/(3*(w^2 - z3)) + 
   (80*G[0, w^(-2), w^2])/(3*(w^2 - z3)) - (80*G[0, w^(-2), z3])/
    (3*(w^2 - z3)) + (76*G[0, -w^(-1), w^2])/(3*(w^2 - z3)) - 
   (76*G[0, -w^(-1), z3])/(3*(w^2 - z3)) - (8*G[0, -w, -w])/(3*(w^2 - z3)) + 
   (76*G[0, -w, w^2])/(3*(w^2 - z3)) - (76*G[0, -w, z3])/(3*(w^2 - z3)) + 
   (82*G[0, w^2, w^2])/(3*(w^2 - z3)) - (80*G[0, w^2, z3])/(3*(w^2 - z3)) + 
   (16*G[1, 0, -w])/(w^2 - z3) - (8*G[1, 0, w^2])/(w^2 - z3) - 
   (8*G[1, 0, z3])/(w^2 - z3) - (32*G[1, 1, -w])/(w^2 - z3) + 
   (448*G[1, 1, w^2])/(3*(w^2 - z3)) - (352*G[1, 1, z3])/(3*(w^2 - z3)) + 
   (32*G[1, r61, w^2])/(3*(w^2 - z3)) - (32*G[1, r61, z3])/(3*(w^2 - z3)) + 
   (32*G[1, r62, w^2])/(3*(w^2 - z3)) - (32*G[1, r62, z3])/(3*(w^2 - z3)) - 
   (116*G[1, w^(-2), w^2])/(3*(w^2 - z3)) + (116*G[1, w^(-2), z3])/
    (3*(w^2 - z3)) - (116*G[1, -w^(-1), w^2])/(3*(w^2 - z3)) + 
   (116*G[1, -w^(-1), z3])/(3*(w^2 - z3)) - (8*G[1, -w, -w])/(3*(w^2 - z3)) - 
   (116*G[1, -w, w^2])/(3*(w^2 - z3)) + (116*G[1, -w, z3])/(3*(w^2 - z3)) - 
   (20*G[1, w^2, w^2])/(w^2 - z3) + (116*G[1, w^2, z3])/(3*(w^2 - z3)) - 
   (8*G[r61, 0, -w])/(w^2 - z3) + (20*G[r61, 0, w^2])/(w^2 - z3) - 
   (12*G[r61, 0, z3])/(w^2 - z3) + (32*G[r61, 1, w^2])/(3*(w^2 - z3)) - 
   (32*G[r61, 1, z3])/(3*(w^2 - z3)) + (8*G[r61, r61, -w])/(w^2 - z3) - 
   (40*G[r61, r61, w^2])/(3*(w^2 - z3)) + (16*G[r61, r61, z3])/
    (3*(w^2 - z3)) + (8*G[r61, r62, -w])/(w^2 - z3) - 
   (40*G[r61, r62, w^2])/(3*(w^2 - z3)) + (16*G[r61, r62, z3])/
    (3*(w^2 - z3)) - (20*G[r61, w^(-2), w^2])/(3*(w^2 - z3)) + 
   (20*G[r61, w^(-2), z3])/(3*(w^2 - z3)) - (16*G[r61, -w^(-1), w^2])/
    (3*(w^2 - z3)) + (16*G[r61, -w^(-1), z3])/(3*(w^2 - z3)) + 
   (4*G[r61, -w, -w])/(w^2 - z3) - (16*G[r61, -w, w^2])/(3*(w^2 - z3)) + 
   (16*G[r61, -w, z3])/(3*(w^2 - z3)) - (34*G[r61, w^2, w^2])/
    (3*(w^2 - z3)) + (20*G[r61, w^2, z3])/(3*(w^2 - z3)) - 
   (8*G[r62, 0, -w])/(w^2 - z3) + (20*G[r62, 0, w^2])/(w^2 - z3) - 
   (12*G[r62, 0, z3])/(w^2 - z3) + (32*G[r62, 1, w^2])/(3*(w^2 - z3)) - 
   (32*G[r62, 1, z3])/(3*(w^2 - z3)) + (8*G[r62, r61, -w])/(w^2 - z3) - 
   (40*G[r62, r61, w^2])/(3*(w^2 - z3)) + (16*G[r62, r61, z3])/
    (3*(w^2 - z3)) + (8*G[r62, r62, -w])/(w^2 - z3) - 
   (40*G[r62, r62, w^2])/(3*(w^2 - z3)) + (16*G[r62, r62, z3])/
    (3*(w^2 - z3)) - (20*G[r62, w^(-2), w^2])/(3*(w^2 - z3)) + 
   (20*G[r62, w^(-2), z3])/(3*(w^2 - z3)) - (16*G[r62, -w^(-1), w^2])/
    (3*(w^2 - z3)) + (16*G[r62, -w^(-1), z3])/(3*(w^2 - z3)) + 
   (4*G[r62, -w, -w])/(w^2 - z3) - (16*G[r62, -w, w^2])/(3*(w^2 - z3)) + 
   (16*G[r62, -w, z3])/(3*(w^2 - z3)) - (34*G[r62, w^2, w^2])/
    (3*(w^2 - z3)) + (20*G[r62, w^2, z3])/(3*(w^2 - z3)) - 
   (4*G[w^(-2), 0, -w])/(3*(w^2 - z3)) - (2*G[w^(-2), 0, w^2])/
    (3*(w^2 - z3)) + (2*G[w^(-2), 0, z3])/(w^2 - z3) + 
   (4*G[w^(-2), 1, -w])/(w^2 - z3) - (56*G[w^(-2), 1, w^2])/(3*(w^2 - z3)) + 
   (44*G[w^(-2), 1, z3])/(3*(w^2 - z3)) - (2*G[w^(-2), r61, -w])/
    (3*(w^2 - z3)) + (14*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) - 
   (4*G[w^(-2), r61, z3])/(w^2 - z3) - (2*G[w^(-2), r62, -w])/
    (3*(w^2 - z3)) + (14*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) - 
   (4*G[w^(-2), r62, z3])/(w^2 - z3) + (8*G[w^(-2), w^(-2), w^2])/
    (3*(w^2 - z3)) - (8*G[w^(-2), w^(-2), z3])/(3*(w^2 - z3)) + 
   (8*G[w^(-2), -w^(-1), w^2])/(3*(w^2 - z3)) - (8*G[w^(-2), -w^(-1), z3])/
    (3*(w^2 - z3)) + (8*G[w^(-2), -w, w^2])/(3*(w^2 - z3)) - 
   (8*G[w^(-2), -w, z3])/(3*(w^2 - z3)) - (8*G[w^(-2), w^2, z3])/
    (3*(w^2 - z3)) + (-4/(3*(w^2 - z3)) + 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 0, 1] + (8*G[-w^(-1), 0, -w])/
    (3*(w^2 - z3)) + (4/(3*(w^2 - z3)) - 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 0, z2] - 
   (8*G[-w^(-1), 0, z3])/(3*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, 1] + (8*G[-w^(-1), 1, -w])/
    (3*(w^2 - z3)) + (8*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, z2] - 
   (16*G[-w^(-1), 1, z3])/(3*(w^2 - z3)) - (4*G[-w^(-1), r61, -w])/
    (w^2 - z3) + (16*G[-w^(-1), r61, w^2])/(3*(w^2 - z3)) - 
   (4*G[-w^(-1), r61, z3])/(3*(w^2 - z3)) - (4*G[-w^(-1), r62, -w])/
    (w^2 - z3) + (16*G[-w^(-1), r62, w^2])/(3*(w^2 - z3)) - 
   (4*G[-w^(-1), r62, z3])/(3*(w^2 - z3)) - (10*G[-w^(-1), w^(-2), w^2])/
    (3*(w^2 - z3)) + (10*G[-w^(-1), w^(-2), z3])/(3*(w^2 - z3)) - 
   (10*G[-w^(-1), -w^(-1), w^2])/(3*(w^2 - z3)) + 
   (10*G[-w^(-1), -w^(-1), z3])/(3*(w^2 - z3)) - 
   (10*G[-w^(-1), -w, w^2])/(3*(w^2 - z3)) + (10*G[-w^(-1), -w, z3])/
    (3*(w^2 - z3)) - (6*G[-w^(-1), w^2, w^2])/(w^2 - z3) + 
   (10*G[-w^(-1), w^2, z3])/(3*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 0, 1] + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 0, z2] - (8*G[-w, 0, z3])/(3*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 1, 1] + (8*G[-w, 1, w^2])/(3*(w^2 - z3)) + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 1, z2] - (16*G[-w, 1, z3])/
    (3*(w^2 - z3)) + (16*G[-w, r61, w^2])/(3*(w^2 - z3)) - 
   (4*G[-w, r61, z3])/(3*(w^2 - z3)) + (16*G[-w, r62, w^2])/(3*(w^2 - z3)) - 
   (4*G[-w, r62, z3])/(3*(w^2 - z3)) - (10*G[-w, w^(-2), w^2])/
    (3*(w^2 - z3)) + (10*G[-w, w^(-2), z3])/(3*(w^2 - z3)) - 
   (10*G[-w, -w^(-1), w^2])/(3*(w^2 - z3)) + (10*G[-w, -w^(-1), z3])/
    (3*(w^2 - z3)) - (10*G[-w, -w, w^2])/(3*(w^2 - z3)) + 
   (10*G[-w, -w, z3])/(3*(w^2 - z3)) - (6*G[-w, w^2, w^2])/(w^2 - z3) + 
   (10*G[-w, w^2, z3])/(3*(w^2 - z3)) - (4*G[w^2, 0, -w])/(3*(w^2 - z3)) + 
   (2*G[w^2, 0, z3])/(w^2 - z3) + (4*G[w^2, 1, -w])/(w^2 - z3) + 
   (44*G[w^2, 1, z3])/(3*(w^2 - z3)) - (2*G[w^2, r61, -w])/(3*(w^2 - z3)) - 
   (4*G[w^2, r61, z3])/(w^2 - z3) - (2*G[w^2, r62, -w])/(3*(w^2 - z3)) - 
   (4*G[w^2, r62, z3])/(w^2 - z3) - (8*G[w^2, w^(-2), z3])/(3*(w^2 - z3)) - 
   (8*G[w^2, -w^(-1), z3])/(3*(w^2 - z3)) - (8*G[w^2, -w, z3])/
    (3*(w^2 - z3)) - (8*G[w^2, w^2, z3])/(3*(w^2 - z3))) + 
 G[r62, w^2]*((16*Pi^2)/(9*(w^2 - z3)) - (3*G[w^(-2), w^2]^2)/
    (2*(w^2 - z3)) + G[r62, z3]*((((16*I)/3)*Pi)/(w^2 - z3) - 
     (41*G[w^(-2), w^2])/(3*(w^2 - z3))) - (((4*I)/3)*Pi*G[w^(-2), z3])/
    (w^2 - z3) + ((4*I)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - 
   (((4*I)/3)*Pi*G[-w^(-1), z3])/(w^2 - z3) + ((4*I)*Pi*G[-w, w^2])/
    (w^2 - z3) - (((4*I)/3)*Pi*G[-w, z3])/(w^2 - z3) - 
   (((4*I)/3)*Pi*G[w^2, z3])/(w^2 - z3) + G[w^(-2), w^2]*
    ((((14*I)/3)*Pi)/(w^2 - z3) + (3*G[w^(-2), z3])/(2*(w^2 - z3)) + 
     (3*G[w^2, z3])/(2*(w^2 - z3))) + (22*G[0, 0, -w])/(3*(w^2 - z3)) + 
   (4*G[0, 0, w])/(3*(w^2 - z3)) + (21*G[0, 0, w^2])/(2*(w^2 - z3)) - 
   (47*G[0, 0, z3])/(6*(w^2 - z3)) + (4*G[0, 1, r7])/(w^2 - z3) - 
   (4*G[0, 1, -w])/(w^2 - z3) - (8*G[0, 1, w])/(3*(w^2 - z3)) - 
   (17*G[0, r61, -w])/(3*(w^2 - z3)) - (73*G[0, r61, w^2])/(3*(w^2 - z3)) + 
   (22*G[0, r61, z3])/(w^2 - z3) - (17*G[0, r62, -w])/(3*(w^2 - z3)) - 
   (73*G[0, r62, w^2])/(3*(w^2 - z3)) + (22*G[0, r62, z3])/(w^2 - z3) + 
   G[0, w^(-2), -w]/(3*w^2 - 3*z3) + (83*G[0, w^(-2), w^2])/(6*(w^2 - z3)) - 
   (85*G[0, w^(-2), z3])/(6*(w^2 - z3)) + G[0, w^2, -w]/(3*w^2 - 3*z3) - 
   (9*G[0, w^2, w^2])/(w^2 - z3) - (85*G[0, w^2, z3])/(6*(w^2 - z3)) - 
   (32*G[1, 0, w])/(3*(w^2 - z3)) + (4*G[1, 0, w^2])/(w^2 - z3) - 
   (4*G[1, 0, z3])/(w^2 - z3) - (16*G[1, 1, r7])/(3*(w^2 - z3)) + 
   (64*G[1, 1, w])/(3*(w^2 - z3)) - (4*G[1, w^(-2), w^2])/(w^2 - z3) + 
   (4*G[1, w^(-2), z3])/(w^2 - z3) - (4*G[1, -w, -w])/(w^2 - z3) + 
   (4*G[1, w^2, z3])/(w^2 - z3) + (4*G[r1, 0, w])/(w^2 - z3) - 
   (8*G[r1, 1, w])/(w^2 - z3) + (4*G[r2, 0, w])/(w^2 - z3) - 
   (8*G[r2, 1, w])/(w^2 - z3) - (23*G[r61, 0, -w])/(3*(w^2 - z3)) - 
   (88*G[r61, 0, w^2])/(3*(w^2 - z3)) + (47*G[r61, 0, z3])/(3*(w^2 - z3)) + 
   (8*G[r61, r61, -w])/(w^2 - z3) + (128*G[r61, r61, w^2])/(3*(w^2 - z3)) - 
   (88*G[r61, r61, z3])/(3*(w^2 - z3)) + (8*G[r61, r62, -w])/(w^2 - z3) + 
   (128*G[r61, r62, w^2])/(3*(w^2 - z3)) - (88*G[r61, r62, z3])/
    (3*(w^2 - z3)) - G[r61, w^(-2), -w]/(3*(w^2 - z3)) - 
   (40*G[r61, w^(-2), w^2])/(3*(w^2 - z3)) + (41*G[r61, w^(-2), z3])/
    (3*(w^2 - z3)) + (2*G[r61, -w, -w])/(w^2 - z3) - 
   G[r61, w^2, -w]/(3*(w^2 - z3)) + (9*G[r61, w^2, w^2])/(w^2 - z3) + 
   (41*G[r61, w^2, z3])/(3*(w^2 - z3)) - (23*G[r62, 0, -w])/(3*(w^2 - z3)) - 
   (88*G[r62, 0, w^2])/(3*(w^2 - z3)) + (47*G[r62, 0, z3])/(3*(w^2 - z3)) + 
   (8*G[r62, r61, -w])/(w^2 - z3) + (128*G[r62, r61, w^2])/(3*(w^2 - z3)) - 
   (88*G[r62, r61, z3])/(3*(w^2 - z3)) + (8*G[r62, r62, -w])/(w^2 - z3) + 
   (128*G[r62, r62, w^2])/(3*(w^2 - z3)) - (88*G[r62, r62, z3])/
    (3*(w^2 - z3)) - G[r62, w^(-2), -w]/(3*(w^2 - z3)) - 
   (40*G[r62, w^(-2), w^2])/(3*(w^2 - z3)) + (41*G[r62, w^(-2), z3])/
    (3*(w^2 - z3)) + (2*G[r62, -w, -w])/(w^2 - z3) - 
   G[r62, w^2, -w]/(3*(w^2 - z3)) + (9*G[r62, w^2, w^2])/(w^2 - z3) + 
   (41*G[r62, w^2, z3])/(3*(w^2 - z3)) + G[w^(-2), 0, -w]/(3*w^2 - 3*z3) + 
   (137*G[w^(-2), 0, w^2])/(6*(w^2 - z3)) - (59*G[w^(-2), 0, z3])/
    (6*(w^2 - z3)) - (4*G[w^(-2), 1, w^2])/(w^2 - z3) + 
   (4*G[w^(-2), 1, z3])/(w^2 - z3) - G[w^(-2), r61, -w]/(3*(w^2 - z3)) - 
   (67*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) + (28*G[w^(-2), r61, z3])/
    (3*(w^2 - z3)) - G[w^(-2), r62, -w]/(3*(w^2 - z3)) - 
   (67*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + (28*G[w^(-2), r62, z3])/
    (3*(w^2 - z3)) + (3*G[w^(-2), w^(-2), w^2])/(2*(w^2 - z3)) - 
   (3*G[w^(-2), w^(-2), z3])/(2*(w^2 - z3)) - (3*G[w^(-2), w^2, z3])/
    (2*(w^2 - z3)) - (6*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (4*G[-w^(-1), 0, z3])/(w^2 - z3) + (4*G[-w^(-1), 1, -w])/(w^2 - z3) + 
   (4*G[-w^(-1), 1, w^2])/(w^2 - z3) - (4*G[-w^(-1), 1, z3])/(w^2 - z3) - 
   (2*G[-w^(-1), r61, -w])/(w^2 - z3) + (4*G[-w^(-1), r61, w^2])/(w^2 - z3) - 
   (2*G[-w^(-1), r61, z3])/(w^2 - z3) - (2*G[-w^(-1), r62, -w])/(w^2 - z3) + 
   (4*G[-w^(-1), r62, w^2])/(w^2 - z3) - (2*G[-w^(-1), r62, z3])/(w^2 - z3) - 
   (6*G[-w, 0, w^2])/(w^2 - z3) + (4*G[-w, 0, z3])/(w^2 - z3) + 
   (4*G[-w, 1, w^2])/(w^2 - z3) - (4*G[-w, 1, z3])/(w^2 - z3) + 
   (4*G[-w, r61, w^2])/(w^2 - z3) - (2*G[-w, r61, z3])/(w^2 - z3) + 
   (4*G[-w, r62, w^2])/(w^2 - z3) - (2*G[-w, r62, z3])/(w^2 - z3) + 
   G[w^2, 0, -w]/(3*w^2 - 3*z3) - (59*G[w^2, 0, z3])/(6*(w^2 - z3)) + 
   (4*G[w^2, 1, z3])/(w^2 - z3) - G[w^2, r61, -w]/(3*(w^2 - z3)) + 
   (28*G[w^2, r61, z3])/(3*(w^2 - z3)) - G[w^2, r62, -w]/(3*(w^2 - z3)) + 
   (28*G[w^2, r62, z3])/(3*(w^2 - z3)) - (3*G[w^2, w^(-2), z3])/
    (2*(w^2 - z3)) - (3*G[w^2, w^2, z3])/(2*(w^2 - z3))) + 
 G[r61, w^2]*((16*Pi^2)/(9*(w^2 - z3)) - (4*G[r62, -w]^2)/(w^2 - z3) - 
   (64*G[r62, w^2]^2)/(w^2 - z3) - (3*G[w^(-2), w^2]^2)/(2*(w^2 - z3)) + 
   G[r62, z3]*((((16*I)/3)*Pi)/(w^2 - z3) - (41*G[w^(-2), w^2])/
      (3*(w^2 - z3))) + G[r61, z3]*((((16*I)/3)*Pi)/(w^2 - z3) + 
     (4*G[r62, -w])/(w^2 - z3) + (152*G[r62, w^2])/(3*(w^2 - z3)) - 
     (41*G[w^(-2), w^2])/(3*(w^2 - z3))) - (((4*I)/3)*Pi*G[w^(-2), z3])/
    (w^2 - z3) + ((4*I)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - 
   (((4*I)/3)*Pi*G[-w^(-1), z3])/(w^2 - z3) + ((4*I)*Pi*G[-w, w^2])/
    (w^2 - z3) - (((4*I)/3)*Pi*G[-w, z3])/(w^2 - z3) - 
   (((4*I)/3)*Pi*G[w^2, z3])/(w^2 - z3) + 
   G[r62, w^2]*((((-32*I)/3)*Pi)/(w^2 - z3) + (152*G[r62, z3])/
      (3*(w^2 - z3)) + (142*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (62*G[w^(-2), z3])/(3*(w^2 - z3)) - (6*G[-w^(-1), w^2])/(w^2 - z3) + 
     (6*G[-w^(-1), z3])/(w^2 - z3) - (6*G[-w, w^2])/(w^2 - z3) + 
     (6*G[-w, z3])/(w^2 - z3) - (62*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r62, -w]*((-8*G[r62, w^2])/(w^2 - z3) + (4*G[r62, z3])/(w^2 - z3) + 
     G[w^(-2), -w]/(3*w^2 - 3*z3) + G[w^(-2), w^2]/(-w^2 + z3) + 
     G[w^(-2), z3]/(w^2 - z3) + (2*G[-w^(-1), -w])/(w^2 - z3) + 
     G[-w^(-1), w^2]/(-w^2 + z3) + G[-w^(-1), z3]/(-w^2 + z3) + 
     G[-w, w^2]/(-w^2 + z3) + G[-w, z3]/(-w^2 + z3) + 
     G[w^2, -w]/(3*w^2 - 3*z3) + G[w^2, z3]/(w^2 - z3)) + 
   G[w^(-2), w^2]*((((14*I)/3)*Pi)/(w^2 - z3) + (3*G[w^(-2), z3])/
      (2*(w^2 - z3)) + (3*G[w^2, z3])/(2*(w^2 - z3))) + 
   (22*G[0, 0, -w])/(3*(w^2 - z3)) + (4*G[0, 0, w])/(3*(w^2 - z3)) + 
   (21*G[0, 0, w^2])/(2*(w^2 - z3)) - (47*G[0, 0, z3])/(6*(w^2 - z3)) + 
   (4*G[0, 1, r7])/(w^2 - z3) - (4*G[0, 1, -w])/(w^2 - z3) - 
   (8*G[0, 1, w])/(3*(w^2 - z3)) - (17*G[0, r61, -w])/(3*(w^2 - z3)) - 
   (73*G[0, r61, w^2])/(3*(w^2 - z3)) + (22*G[0, r61, z3])/(w^2 - z3) - 
   (17*G[0, r62, -w])/(3*(w^2 - z3)) - (73*G[0, r62, w^2])/(3*(w^2 - z3)) + 
   (22*G[0, r62, z3])/(w^2 - z3) + G[0, w^(-2), -w]/(3*w^2 - 3*z3) + 
   (83*G[0, w^(-2), w^2])/(6*(w^2 - z3)) - (85*G[0, w^(-2), z3])/
    (6*(w^2 - z3)) + G[0, w^2, -w]/(3*w^2 - 3*z3) - 
   (9*G[0, w^2, w^2])/(w^2 - z3) - (85*G[0, w^2, z3])/(6*(w^2 - z3)) - 
   (32*G[1, 0, w])/(3*(w^2 - z3)) + (4*G[1, 0, w^2])/(w^2 - z3) - 
   (4*G[1, 0, z3])/(w^2 - z3) - (16*G[1, 1, r7])/(3*(w^2 - z3)) + 
   (64*G[1, 1, w])/(3*(w^2 - z3)) - (4*G[1, w^(-2), w^2])/(w^2 - z3) + 
   (4*G[1, w^(-2), z3])/(w^2 - z3) - (4*G[1, -w, -w])/(w^2 - z3) + 
   (4*G[1, w^2, z3])/(w^2 - z3) + (4*G[r1, 0, w])/(w^2 - z3) - 
   (8*G[r1, 1, w])/(w^2 - z3) + (4*G[r2, 0, w])/(w^2 - z3) - 
   (8*G[r2, 1, w])/(w^2 - z3) - (23*G[r61, 0, -w])/(3*(w^2 - z3)) - 
   (88*G[r61, 0, w^2])/(3*(w^2 - z3)) + (47*G[r61, 0, z3])/(3*(w^2 - z3)) + 
   (8*G[r61, r61, -w])/(w^2 - z3) + (128*G[r61, r61, w^2])/(3*(w^2 - z3)) - 
   (88*G[r61, r61, z3])/(3*(w^2 - z3)) + (8*G[r61, r62, -w])/(w^2 - z3) + 
   (128*G[r61, r62, w^2])/(3*(w^2 - z3)) - (88*G[r61, r62, z3])/
    (3*(w^2 - z3)) - G[r61, w^(-2), -w]/(3*(w^2 - z3)) - 
   (40*G[r61, w^(-2), w^2])/(3*(w^2 - z3)) + (41*G[r61, w^(-2), z3])/
    (3*(w^2 - z3)) + (2*G[r61, -w, -w])/(w^2 - z3) - 
   G[r61, w^2, -w]/(3*(w^2 - z3)) + (9*G[r61, w^2, w^2])/(w^2 - z3) + 
   (41*G[r61, w^2, z3])/(3*(w^2 - z3)) - (23*G[r62, 0, -w])/(3*(w^2 - z3)) - 
   (88*G[r62, 0, w^2])/(3*(w^2 - z3)) + (47*G[r62, 0, z3])/(3*(w^2 - z3)) + 
   (8*G[r62, r61, -w])/(w^2 - z3) + (128*G[r62, r61, w^2])/(3*(w^2 - z3)) - 
   (88*G[r62, r61, z3])/(3*(w^2 - z3)) + (8*G[r62, r62, -w])/(w^2 - z3) + 
   (128*G[r62, r62, w^2])/(3*(w^2 - z3)) - (88*G[r62, r62, z3])/
    (3*(w^2 - z3)) - G[r62, w^(-2), -w]/(3*(w^2 - z3)) - 
   (40*G[r62, w^(-2), w^2])/(3*(w^2 - z3)) + (41*G[r62, w^(-2), z3])/
    (3*(w^2 - z3)) + (2*G[r62, -w, -w])/(w^2 - z3) - 
   G[r62, w^2, -w]/(3*(w^2 - z3)) + (9*G[r62, w^2, w^2])/(w^2 - z3) + 
   (41*G[r62, w^2, z3])/(3*(w^2 - z3)) + G[w^(-2), 0, -w]/(3*w^2 - 3*z3) + 
   (137*G[w^(-2), 0, w^2])/(6*(w^2 - z3)) - (59*G[w^(-2), 0, z3])/
    (6*(w^2 - z3)) - (4*G[w^(-2), 1, w^2])/(w^2 - z3) + 
   (4*G[w^(-2), 1, z3])/(w^2 - z3) - G[w^(-2), r61, -w]/(3*(w^2 - z3)) - 
   (67*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) + (28*G[w^(-2), r61, z3])/
    (3*(w^2 - z3)) - G[w^(-2), r62, -w]/(3*(w^2 - z3)) - 
   (67*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + (28*G[w^(-2), r62, z3])/
    (3*(w^2 - z3)) + (3*G[w^(-2), w^(-2), w^2])/(2*(w^2 - z3)) - 
   (3*G[w^(-2), w^(-2), z3])/(2*(w^2 - z3)) - (3*G[w^(-2), w^2, z3])/
    (2*(w^2 - z3)) - (6*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (4*G[-w^(-1), 0, z3])/(w^2 - z3) + (4*G[-w^(-1), 1, -w])/(w^2 - z3) + 
   (4*G[-w^(-1), 1, w^2])/(w^2 - z3) - (4*G[-w^(-1), 1, z3])/(w^2 - z3) - 
   (2*G[-w^(-1), r61, -w])/(w^2 - z3) + (4*G[-w^(-1), r61, w^2])/(w^2 - z3) - 
   (2*G[-w^(-1), r61, z3])/(w^2 - z3) - (2*G[-w^(-1), r62, -w])/(w^2 - z3) + 
   (4*G[-w^(-1), r62, w^2])/(w^2 - z3) - (2*G[-w^(-1), r62, z3])/(w^2 - z3) - 
   (6*G[-w, 0, w^2])/(w^2 - z3) + (4*G[-w, 0, z3])/(w^2 - z3) + 
   (4*G[-w, 1, w^2])/(w^2 - z3) - (4*G[-w, 1, z3])/(w^2 - z3) + 
   (4*G[-w, r61, w^2])/(w^2 - z3) - (2*G[-w, r61, z3])/(w^2 - z3) + 
   (4*G[-w, r62, w^2])/(w^2 - z3) - (2*G[-w, r62, z3])/(w^2 - z3) + 
   G[w^2, 0, -w]/(3*w^2 - 3*z3) - (59*G[w^2, 0, z3])/(6*(w^2 - z3)) + 
   (4*G[w^2, 1, z3])/(w^2 - z3) - G[w^2, r61, -w]/(3*(w^2 - z3)) + 
   (28*G[w^2, r61, z3])/(3*(w^2 - z3)) - G[w^2, r62, -w]/(3*(w^2 - z3)) + 
   (28*G[w^2, r62, z3])/(3*(w^2 - z3)) - (3*G[w^2, w^(-2), z3])/
    (2*(w^2 - z3)) - (3*G[w^2, w^2, z3])/(2*(w^2 - z3))) + 
 G[1, -w]*
  ((Pi^2*(22/(w^2 - z3) + 3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] + 
      6*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))]))/9 - (32*G[1, w^2]^2)/(w^2 - z3) - 
   (7*G[w^(-2), w^2]^2)/(6*(w^2 - z3)) + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[w^(-2), 1]*G[-w^(-1), -w] + 
   (-8/(3*(w^2 - z3)) - 7*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), -w]^2 + 
   G[-w^(-1), w^2]^2/(2*w^2 - 2*z3) + 
   ((w^2 - z3)^(-1) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), z2]*G[-w, 1] + 
   G[w^(-2), -w]*((2/(3*(w^2 - z3)) + Bracket[
        (-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
          (7*w^2)/(-1 + w^2*z3))/3] - Bracket[
        (12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/3])*
      G[-w^(-1), 1] + (2/(w^2 - z3) + 
       3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
           (7*w^2)/(-1 + w^2*z3))/3] - 
       3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), -w] + 
     (4*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (2/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w, 1]) + 
   G[w^(-2), z2]*((-2/(3*(w^2 - z3)) - 
       Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
          (7*w^2)/(-1 + w^2*z3))/3] + Bracket[
        (12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/3])*
      G[-w^(-1), 1] + (2/(3*(w^2 - z3)) - 
       3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
           (7*w^2)/(-1 + w^2*z3))/3] + 
       3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3] - 
       4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), -w] + 
     (-2/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w, 1]) + 
   G[1, z2]*((-16/(3*(w^2 - z3)) + 
       8*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), 1] + 
     (20/(w^2 - z3) + 12*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), -w] + 
     (-16/(3*(w^2 - z3)) + 
       8*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, 1]) - (17*G[-w^(-1), z3]*G[-w, w^2])/
    (2*(w^2 - z3)) + G[-w, w^2]^2/(2*w^2 - 2*z3) + 
   G[1, z3]*((-16*G[w^(-2), w^2])/(w^2 - z3) - (12*G[-w^(-1), -w])/
      (w^2 - z3) - (16*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (16*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[r61, z3]*((2*G[w^(-2), w^2])/(w^2 - z3) + (4*G[-w^(-1), -w])/
      (w^2 - z3) - (14*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (14*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[r62, z3]*((2*G[w^(-2), w^2])/(w^2 - z3) + (4*G[-w^(-1), -w])/
      (w^2 - z3) - (14*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (14*G[-w, w^2])/(3*(w^2 - z3))) + G[w^(-2), z3]*
    (-1/3*G[-w^(-1), -w]/(w^2 - z3) + (3*G[-w^(-1), w^2])/(2*(w^2 - z3)) + 
     (3*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[r61, w^2]*((-2*G[w^(-2), w^2])/(w^2 - z3) - (4*G[-w^(-1), -w])/
      (w^2 - z3) + (14*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (14*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[r62, w^2]*((-2*G[w^(-2), w^2])/(w^2 - z3) - (4*G[-w^(-1), -w])/
      (w^2 - z3) + (14*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (14*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[-w, 1]*(((w^2 - z3)^(-1) - Bracket[(-24/(-1 + z3) + 36/z3 - 
          17/(w + z3) - (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3])*G[-w, z2] + 
     (2/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, -w] + 
     (-2/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, z2]) + 
   G[-w^(-1), 1]*(((-w^2 + z3)^(-1) + Bracket[
        (-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
          (7*w^2)/(-1 + w^2*z3))/3] - 
       2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), -w] + 
     ((w^2 - z3)^(-1) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), z2] + 
     ((w^2 - z3)^(-1) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3])*G[-w, z2] + 
     (2/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, -w] + 
     (-2/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, z2]) + 
   G[1, w^2]*((32*G[1, z3])/(w^2 - z3) + (56*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (8*G[w^(-2), z3])/(3*(w^2 - z3)) + (4*G[-w^(-1), -w])/(w^2 - z3) + 
     (16*G[-w^(-1), z3])/(3*(w^2 - z3)) + (16*G[-w, z3])/(3*(w^2 - z3)) - 
     (8*G[w^2, z3])/(3*(w^2 - z3))) + G[-w^(-1), -w]*
    ((5*G[-w^(-1), w^2])/(w^2 - z3) + 
     (-2/(w^2 - z3) + 7*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
       11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), z2] - 
     G[-w^(-1), z3]/(3*(w^2 - z3)) + (-11/(3*(w^2 - z3)) + 
       Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
          (7*w^2)/(-1 + w^2*z3))/3] - 
       2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3] + 
       4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, 1] + (19*G[-w, w^2])/(3*(w^2 - z3)) + 
     (6/(w^2 - z3) - 5*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3] - 
       4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, z2] - G[-w, z3]/(3*(w^2 - z3)) + 
     (-2/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, -w] + 
     (2/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, z2] - 
     G[w^2, z3]/(3*(w^2 - z3))) + G[w^(-2), w^2]*
    ((7*G[w^(-2), z3])/(6*(w^2 - z3)) + G[-w^(-1), -w]/(3*w^2 - 3*z3) - 
     (2*G[-w^(-1), w^2])/(w^2 - z3) - (5*G[-w^(-1), z3])/(6*(w^2 - z3)) - 
     (2*G[-w, w^2])/(3*(w^2 - z3)) - (5*G[-w, z3])/(6*(w^2 - z3)) + 
     (7*G[w^2, z3])/(6*(w^2 - z3))) + G[-w^(-1), w^2]*
    (-1/2*G[-w^(-1), z3]/(w^2 - z3) + (43*G[-w, w^2])/(3*(w^2 - z3)) - 
     (17*G[-w, z3])/(2*(w^2 - z3)) + (3*G[w^2, z3])/(2*(w^2 - z3))) + 
   G[-w, w^2]*(-1/2*G[-w, z3]/(w^2 - z3) + (4*G[w^2, -w])/(3*(w^2 - z3)) + 
     (3*G[w^2, z3])/(2*(w^2 - z3))) + G[1, w]*((-32*G[1, z3])/(w^2 - z3) - 
     (4*G[w^(-2), -w])/(w^2 - z3) + (4*G[w^(-2), z3])/(w^2 - z3) + 
     (-8/(3*(w^2 - z3)) + 
       4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), 1] - (8*G[-w^(-1), -w])/
      (3*(w^2 - z3)) + (8*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), z2] + 
     (-8/(3*(w^2 - z3)) + 
       4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, 1] + (8*G[-w, w^2])/(3*(w^2 - z3)) + 
     (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, z2] - (4*G[w^2, -w])/(w^2 - z3) + 
     (4*G[w^2, z3])/(w^2 - z3)) + 
   (-83/(3*(w^2 - z3)) - 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     13*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[0, 0, -w] - 
   (106*G[0, 0, w^2])/(9*(w^2 - z3)) + 
   (41/(3*(w^2 - z3)) + 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     6*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 0, z2] + (82*G[0, 0, z3])/(9*(w^2 - z3)) + 
   (224/(3*(w^2 - z3)) + 44*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[0, 1, -w] - 
   (112*G[0, 1, w^2])/(9*(w^2 - z3)) - 
   (12*(4 + 2*(w^2 - z3)*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] + (-w^2 + z3)*
       Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))])*G[0, 1, z2])/(w^2 - z3) + 
   (172*G[0, 1, z3])/(9*(w^2 - z3)) + (17*G[0, w^(-2), w^2])/(3*(w^2 - z3)) - 
   (17*G[0, w^(-2), z3])/(3*(w^2 - z3)) + 
   (-29/(3*(w^2 - z3)) + 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[0, -w^(-1), -w] + 
   (37*G[0, -w^(-1), w^2])/(3*(w^2 - z3)) + 
   (31/(3*(w^2 - z3)) - 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[0, -w^(-1), z2] - 
   (13*G[0, -w^(-1), z3])/(w^2 - z3) + 
   2*(5/(w^2 - z3) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[0, -w, -w] + (37*G[0, -w, w^2])/(3*(w^2 - z3)) + 
   (31/(3*(w^2 - z3)) - 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[0, -w, z2] - 
   (13*G[0, -w, z3])/(w^2 - z3) + (34*G[0, w^2, w^2])/(9*(w^2 - z3)) - 
   (17*G[0, w^2, z3])/(3*(w^2 - z3)) + 
   (284/(3*(w^2 - z3)) + 52*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, 0, -w] - 
   (4*G[1, 0, w^2])/(3*(w^2 - z3)) + 
   (-116/(3*(w^2 - z3)) - 20*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     8*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, 0, z2] - (20*G[1, 0, z3])/(3*(w^2 - z3)) + 
   (-640/(3*(w^2 - z3)) - 
     128*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, 1, -w] + 
   (160*G[1, 1, w^2])/(3*(w^2 - z3)) + 
   (320/(3*(w^2 - z3)) + 64*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, 1, z2] - 
   (160*G[1, 1, z3])/(3*(w^2 - z3)) - (16*G[1, w^(-2), w^2])/(w^2 - z3) + 
   (16*G[1, w^(-2), z3])/(w^2 - z3) + 
   12*((w^2 - z3)^(-1) + Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
        (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w^(-1), -w] - 
   (28*G[1, -w^(-1), w^2])/(3*(w^2 - z3)) + 
   (-44/(3*(w^2 - z3)) - 12*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     8*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, -w^(-1), z2] + 
   (52*G[1, -w^(-1), z3])/(3*(w^2 - z3)) + 
   (-16/(w^2 - z3) - 8*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w, -w] - 
   (28*G[1, -w, w^2])/(3*(w^2 - z3)) + 
   (-44/(3*(w^2 - z3)) - 12*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     8*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, -w, z2] + (52*G[1, -w, z3])/
    (3*(w^2 - z3)) - (56*G[1, w^2, w^2])/(9*(w^2 - z3)) + 
   (16*G[1, w^2, z3])/(w^2 - z3) - (4*G[r61, 0, w^2])/(3*(w^2 - z3)) + 
   (4*G[r61, 0, z3])/(3*(w^2 - z3)) + (2*G[r61, w^(-2), w^2])/(w^2 - z3) - 
   (2*G[r61, w^(-2), z3])/(w^2 - z3) - (2*G[r61, -w^(-1), w^2])/
    (3*(w^2 - z3)) + (2*G[r61, -w^(-1), z3])/(3*(w^2 - z3)) - 
   (2*G[r61, -w, w^2])/(3*(w^2 - z3)) + (2*G[r61, -w, z3])/(3*(w^2 - z3)) + 
   (2*G[r61, w^2, w^2])/(w^2 - z3) - (2*G[r61, w^2, z3])/(w^2 - z3) - 
   (4*G[r62, 0, w^2])/(3*(w^2 - z3)) + (4*G[r62, 0, z3])/(3*(w^2 - z3)) + 
   (2*G[r62, w^(-2), w^2])/(w^2 - z3) - (2*G[r62, w^(-2), z3])/(w^2 - z3) - 
   (2*G[r62, -w^(-1), w^2])/(3*(w^2 - z3)) + (2*G[r62, -w^(-1), z3])/
    (3*(w^2 - z3)) - (2*G[r62, -w, w^2])/(3*(w^2 - z3)) + 
   (2*G[r62, -w, z3])/(3*(w^2 - z3)) + (2*G[r62, w^2, w^2])/(w^2 - z3) - 
   (2*G[r62, w^2, z3])/(w^2 - z3) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[w^(-2), 0, 1] + 
   2*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[w^(-2), 0, -w] + (17*G[w^(-2), 0, w^2])/(9*(w^2 - z3)) - 
   2*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^(-2), 0, z2] - (5*G[w^(-2), 0, z3])/
    (9*(w^2 - z3)) + (4*G[w^(-2), 1, -w])/(w^2 - z3) - 
   (88*G[w^(-2), 1, w^2])/(9*(w^2 - z3)) + (52*G[w^(-2), 1, z3])/
    (9*(w^2 - z3)) + (7*G[w^(-2), w^(-2), w^2])/(6*(w^2 - z3)) - 
   (7*G[w^(-2), w^(-2), z3])/(6*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[w^(-2), -w^(-1), 1] + 
   (-4/(w^2 - z3) - 4*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[w^(-2), -w^(-1), -w] + 
   (5*G[w^(-2), -w^(-1), w^2])/(2*(w^2 - z3)) + 
   4*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^(-2), -w^(-1), z2] - 
   (7*G[w^(-2), -w^(-1), z3])/(6*(w^2 - z3)) + (7*G[w^(-2), -w, w^2])/
    (6*(w^2 - z3)) - (7*G[w^(-2), -w, z3])/(6*(w^2 - z3)) - 
   (7*G[w^(-2), w^2, z3])/(6*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 0, 1] + 
   (-59/(3*(w^2 - z3)) - 11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 0, -w] + 
   (107*G[-w^(-1), 0, w^2])/(9*(w^2 - z3)) + 
   (17/(3*(w^2 - z3)) + 5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 0, z2] - 
   (59*G[-w^(-1), 0, z3])/(9*(w^2 - z3)) + 
   (-8/(3*(w^2 - z3)) + 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, 1] + 
   (28/(w^2 - z3) + 20*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 1, -w] - 
   (40*G[-w^(-1), 1, w^2])/(9*(w^2 - z3)) + 
   (-16/(3*(w^2 - z3)) - 8*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, z2] + 
   (16*G[-w^(-1), 1, z3])/(9*(w^2 - z3)) - (5*G[-w^(-1), w^(-2), w^2])/
    (6*(w^2 - z3)) + (5*G[-w^(-1), w^(-2), z3])/(6*(w^2 - z3)) + 
   (11/(3*(w^2 - z3)) + 6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), -w^(-1), -w] - 
   (11*G[-w^(-1), -w^(-1), w^2])/(2*(w^2 - z3)) + 
   ((w^2 - z3)^(-1) - 6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), -w^(-1), z2] + 
   (5*G[-w^(-1), -w^(-1), z3])/(6*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), -w, 1] - 
   (73*G[-w^(-1), -w, w^2])/(6*(w^2 - z3)) + 
   (-7/(w^2 - z3) + 6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), -w, z2] + 
   (53*G[-w^(-1), -w, z3])/(6*(w^2 - z3)) - (2*G[-w^(-1), w^2, w^2])/
    (w^2 - z3) + (5*G[-w^(-1), w^2, z3])/(6*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 0, 1] + (107*G[-w, 0, w^2])/
    (9*(w^2 - z3)) + (17/(3*(w^2 - z3)) + 
     5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 0, z2] - (59*G[-w, 0, z3])/
    (9*(w^2 - z3)) + (-8/(3*(w^2 - z3)) + 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 1, 1] - (40*G[-w, 1, w^2])/
    (9*(w^2 - z3)) + (-16/(3*(w^2 - z3)) - 
     8*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 1, z2] + (16*G[-w, 1, z3])/
    (9*(w^2 - z3)) - (5*G[-w, w^(-2), w^2])/(6*(w^2 - z3)) + 
   (5*G[-w, w^(-2), z3])/(6*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, -w^(-1), 1] - 
   (73*G[-w, -w^(-1), w^2])/(6*(w^2 - z3)) + 
   (-7/(w^2 - z3) + 6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, -w^(-1), z2] + 
   (53*G[-w, -w^(-1), z3])/(6*(w^2 - z3)) - (11*G[-w, -w, w^2])/
    (2*(w^2 - z3)) + ((w^2 - z3)^(-1) - 
     6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
         (7*w^2)/(-1 + w^2*z3))/3] + 
     9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w, -w, z2] + 
   (5*G[-w, -w, z3])/(6*(w^2 - z3)) - (10*G[-w, w^2, w^2])/(3*(w^2 - z3)) + 
   (5*G[-w, w^2, z3])/(6*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[w^2, 0, 1] + 
   2*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[w^2, 0, -w] - 
   2*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^2, 0, z2] - (5*G[w^2, 0, z3])/
    (9*(w^2 - z3)) + (4*G[w^2, 1, -w])/(w^2 - z3) + 
   (52*G[w^2, 1, z3])/(9*(w^2 - z3)) - (7*G[w^2, w^(-2), z3])/
    (6*(w^2 - z3)) - (7*G[w^2, -w^(-1), z3])/(6*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[w^2, -w, 1] + 
   (-4/(w^2 - z3) - 4*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, -w, -w] + 
   4*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^2, -w, z2] - (7*G[w^2, -w, z3])/
    (6*(w^2 - z3)) - (7*G[w^2, w^2, z3])/(6*(w^2 - z3))) + 
 G[0, -w]*
  ((Pi^2*(-35/(w^2 - z3) + 12*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      27*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] - 
      12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))]))/36 + (10*G[0, w^2]^2)/(3*(w^2 - z3)) + 
   (-128/(w^2 - z3) - 76*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w]^2 + 
   (16*G[1, w^2]^2)/(w^2 - z3) - (((2*I)/3)*Pi*G[r1, w])/(w^2 - z3) - 
   (((2*I)/3)*Pi*G[r2, w])/(w^2 - z3) + (4*G[r61, w^2]^2)/(w^2 - z3) + 
   (17*G[r62, -w]*G[r62, w^2])/(3*(w^2 - z3)) + 
   (4*G[r62, w^2]^2)/(w^2 - z3) + G[r61, -w]*
    ((17*G[r61, w^2])/(3*(w^2 - z3)) + (17*G[r62, w^2])/(3*(w^2 - z3))) + 
   (7*G[w^(-2), w^2]^2)/(12*(w^2 - z3)) + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[w^(-2), 1]*G[-w^(-1), -w] + 
   ((8/(w^2 - z3) + 21*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      33*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), -w]^2)/6 - 
   G[-w^(-1), w^2]^2/(4*(w^2 - z3)) + 
   (((-w^2 + z3)^(-1) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), z2]*G[-w, 1])/2 + 
   G[w^(-2), z2]*
    (((2/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
        3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 1])/6 + 
     ((-2/(w^2 - z3) + 9*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
        9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3] + 
        12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
             w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
             w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 3*
                z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
           (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + 
             w^4*z3 - w^2*(1 + z3)^2))])*G[-w^(-1), -w])/6 + 
     ((2/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
        3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])*G[-w, 1])/6) + 
   G[w^(-2), -w]*
    (((-2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
        3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 1])/6 + 
     ((-w^2 + z3)^(-1) - (3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3])/2 + 
       (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])/2)*G[-w^(-1), -w] - 
     (2*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     ((-2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
        3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])*G[-w, 1])/6) + 
   G[1, z2]*((8/(3*(w^2 - z3)) - 
       4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), 1] + 
     (-10/(w^2 - z3) - 6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), -w] + 
     (8/(3*(w^2 - z3)) - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, 1]) + 
   G[0, z2]*((-106/(3*(w^2 - z3)) - 
       18*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3] + 
       8*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[1, -w] + 
     (4/(3*(w^2 - z3)) - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[1, w] + 
     (-7/(6*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])/2 + 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), 1] + 
     (19/(3*(w^2 - z3)) + 3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3] - 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), -w] + 
     (-7/(6*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])/2 + 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, 1]) + (17*G[-w^(-1), z3]*G[-w, w^2])/
    (4*(w^2 - z3)) - G[-w, w^2]^2/(4*(w^2 - z3)) + 
   G[0, z3]*((-20*G[1, -w])/(9*(w^2 - z3)) + (2*G[1, w])/(w^2 - z3) + 
     (28*G[1, w^2])/(3*(w^2 - z3)) + (4*G[r61, w^2])/(w^2 - z3) + 
     (4*G[r62, w^2])/(w^2 - z3) - (17*G[w^(-2), w^2])/(6*(w^2 - z3)) - 
     (4*G[-w^(-1), -w])/(3*(w^2 - z3)) - (31*G[-w^(-1), w^2])/
      (6*(w^2 - z3)) - (31*G[-w, w^2])/(6*(w^2 - z3))) + 
   G[w^(-2), z3]*(G[-w^(-1), -w]/(6*w^2 - 6*z3) - (3*G[-w^(-1), w^2])/
      (4*(w^2 - z3)) - (3*G[-w, w^2])/(4*(w^2 - z3))) + 
   G[r62, z3]*(G[w^(-2), w^2]/(-w^2 + z3) - (2*G[-w^(-1), -w])/(w^2 - z3) + 
     (7*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (7*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[r61, z3]*((-4*G[r62, w^2])/(w^2 - z3) + G[w^(-2), w^2]/(-w^2 + z3) - 
     (2*G[-w^(-1), -w])/(w^2 - z3) + (7*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (7*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[1, z3]*((8*G[w^(-2), w^2])/(w^2 - z3) + (6*G[-w^(-1), -w])/(w^2 - z3) + 
     (8*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (8*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[-w, 1]*((((-w^2 + z3)^(-1) + Bracket[(-24/(-1 + z3) + 36/z3 - 
           17/(w + z3) - (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
        2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])*G[-w, z2])/2 + 
     ((-2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
        3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, -w])/6 + 
     ((2/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
        3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, z2])/6) + 
   G[-w^(-1), 1]*(((2*w^2 - 2*z3)^(-1) - 
       Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
           (7*w^2)/(-1 + w^2*z3))/3]/2 + 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), -w] + 
     (((-w^2 + z3)^(-1) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
        2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), z2])/2 + 
     (((-w^2 + z3)^(-1) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
        2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])*G[-w, z2])/2 + 
     ((-2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
        3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, -w])/6 + 
     ((2/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
        3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, z2])/6) + 
   G[-w^(-1), -w]*((-5*G[-w^(-1), w^2])/(2*(w^2 - z3)) + 
     ((w^2 - z3)^(-1) - (7*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3])/2 + 
       (11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])/2)*G[-w^(-1), z2] + 
     G[-w^(-1), z3]/(6*w^2 - 6*z3) + 
     (11/(6*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3]/2 + 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] - 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, 1] - (19*G[-w, w^2])/(6*(w^2 - z3)) + 
     (-3/(w^2 - z3) + (5*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3])/2 - 
       (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])/2 + 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, z2] + G[-w, z3]/(6*w^2 - 6*z3) + 
     ((2/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
        3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, -w])/6 + 
     ((-2/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
        3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, z2])/6 + 
     G[w^2, z3]/(6*w^2 - 6*z3)) + G[1, w]*((16*G[1, z3])/(w^2 - z3) + 
     (34*G[r61, -w])/(3*(w^2 - z3)) - (8*G[r61, z3])/(w^2 - z3) + 
     (34*G[r62, -w])/(3*(w^2 - z3)) - (8*G[r62, z3])/(w^2 - z3) + 
     (4*G[w^(-2), -w])/(3*(w^2 - z3)) + (8*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (4*G[w^(-2), z3])/(w^2 - z3) + 
     (4/(3*(w^2 - z3)) - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), 1] - (8*G[-w^(-1), -w])/
      (3*(w^2 - z3)) + (2*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (-4/(3*(w^2 - z3)) + 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), z2] + (2*G[-w^(-1), z3])/
      (w^2 - z3) + (4/(3*(w^2 - z3)) - 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, 1] + (2*G[-w, w^2])/(3*(w^2 - z3)) + 
     (-4/(3*(w^2 - z3)) + 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, z2] + (2*G[-w, z3])/(w^2 - z3) + 
     (4*G[w^2, -w])/(3*(w^2 - z3)) - (4*G[w^2, z3])/(w^2 - z3)) + 
   G[-w^(-1), w^2]*(G[-w^(-1), z3]/(4*w^2 - 4*z3) - 
     (43*G[-w, w^2])/(6*(w^2 - z3)) + (17*G[-w, z3])/(4*(w^2 - z3)) - 
     (3*G[w^2, z3])/(4*(w^2 - z3))) + G[-w, w^2]*(G[-w, z3]/(4*w^2 - 4*z3) - 
     (2*G[w^2, -w])/(3*(w^2 - z3)) - (3*G[w^2, z3])/(4*(w^2 - z3))) + 
   G[w^(-2), w^2]*((-7*G[w^(-2), z3])/(12*(w^2 - z3)) - 
     G[-w^(-1), -w]/(6*(w^2 - z3)) + G[-w^(-1), w^2]/(w^2 - z3) + 
     (5*G[-w^(-1), z3])/(12*(w^2 - z3)) + G[-w, w^2]/(3*w^2 - 3*z3) + 
     (5*G[-w, z3])/(12*(w^2 - z3)) - (7*G[w^2, z3])/(12*(w^2 - z3))) + 
   G[1, w^2]*((-16*G[1, z3])/(w^2 - z3) - (28*G[w^(-2), w^2])/
      (3*(w^2 - z3)) + (4*G[w^(-2), z3])/(3*(w^2 - z3)) - 
     (2*G[-w^(-1), -w])/(w^2 - z3) - (8*G[-w^(-1), z3])/(3*(w^2 - z3)) - 
     (8*G[-w, z3])/(3*(w^2 - z3)) + (4*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[0, w^2]*((-2*G[0, z3])/(3*(w^2 - z3)) + (98*G[1, -w])/(9*(w^2 - z3)) - 
     (10*G[1, w])/(3*(w^2 - z3)) - (20*G[1, w^2])/(3*(w^2 - z3)) - 
     (8*G[1, z3])/(3*(w^2 - z3)) - (17*G[r61, -w])/(3*(w^2 - z3)) - 
     (26*G[r61, w^2])/(3*(w^2 - z3)) + (8*G[r61, z3])/(3*(w^2 - z3)) - 
     (17*G[r62, -w])/(3*(w^2 - z3)) - (26*G[r62, w^2])/(3*(w^2 - z3)) + 
     (8*G[r62, z3])/(3*(w^2 - z3)) + (2*G[w^(-2), -w])/(3*(w^2 - z3)) + 
     (5*G[w^(-2), w^2])/(6*(w^2 - z3)) + (5*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     (4*G[-w^(-1), -w])/(w^2 - z3) + (9*G[-w^(-1), w^2])/(2*(w^2 - z3)) - 
     (7*G[-w^(-1), z3])/(3*(w^2 - z3)) + (9*G[-w, w^2])/(2*(w^2 - z3)) - 
     (7*G[-w, z3])/(3*(w^2 - z3)) + (2*G[w^2, -w])/(3*(w^2 - z3)) + 
     (5*G[w^2, z3])/(3*(w^2 - z3))) + G[0, w]*((((2*I)/3)*Pi)/(w^2 - z3) + 
     (5*G[0, w^2])/(3*(w^2 - z3)) + (-2/(3*(w^2 - z3)) + 
       Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))])*G[0, z2] + G[0, z3]/(-w^2 + z3) + 
     (38*G[1, -w])/(3*(w^2 - z3)) - (8*G[1, z3])/(w^2 - z3) - 
     (17*G[r61, -w])/(3*(w^2 - z3)) + (4*G[r61, z3])/(w^2 - z3) - 
     (17*G[r62, -w])/(3*(w^2 - z3)) + (4*G[r62, z3])/(w^2 - z3) + 
     (2/(3*(w^2 - z3)) - Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))])*G[w^(-2), 1] + 
     (-4/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[w^(-2), -w] - 
     (4*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
          (7*w^2)/(-1 + w^2*z3))/3] - Bracket[
        (12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/3] + 
       Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))])*G[w^(-2), z2] + (2*G[w^(-2), z3])/(w^2 - z3) + 
     (-4/(3*(w^2 - z3)) + 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), 1] + 
     (3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
           (7*w^2)/(-1 + w^2*z3))/3] - 
       5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), -w] - 
     G[-w^(-1), w^2]/(3*(w^2 - z3)) + 
     (8/(3*(w^2 - z3)) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3] - 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), z2] + G[-w^(-1), z3]/(-w^2 + z3) - 
     G[-w, w^2]/(3*(w^2 - z3)) + (-4/(3*(w^2 - z3)) + 
       3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
           (7*w^2)/(-1 + w^2*z3))/3] - 
       5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3])*G[-w, z2] + G[-w, z3]/(-w^2 + z3) + 
     (-2/(3*(w^2 - z3)) + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))])*G[w^2, 1] + 
     (Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
          (7*w^2)/(-1 + w^2*z3))/3] - Bracket[
        (12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/3])*
      G[w^2, -w] + (-Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] - Bracket[
        (2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - w^2*(1 + z3 + 3*z3^2) - 
           w*(-6 + z3 + 4*z3^2) + w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + 
           w^3*(-12 - 9*z3 + 8*z3^2 + 3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 
             10*z3^3 + z3^4)))/(3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*
          (z3 - w*z3 - w^3*z3 + w^4*z3 - w^2*(1 + z3)^2))])*G[w^2, z2] + 
     (2*G[w^2, z3])/(w^2 - z3)) + G[1, -w]*((-76*G[1, w])/(3*(w^2 - z3)) + 
     (52*G[1, w^2])/(3*(w^2 - z3)) + (260/(3*(w^2 - z3)) + 
       52*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3])*G[1, z2] - 
     (28*G[1, z3])/(3*(w^2 - z3)) + (4*G[r61, w^2])/(w^2 - z3) - 
     (4*G[r61, z3])/(w^2 - z3) + (4*G[r62, w^2])/(w^2 - z3) - 
     (4*G[r62, z3])/(w^2 - z3) + (4/(3*(w^2 - z3)) - 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[w^(-2), 1] + 
     (10/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[w^(-2), -w] - 
     (67*G[w^(-2), w^2])/(9*(w^2 - z3)) + 
     (-2/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] + 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[w^(-2), z2] + (31*G[w^(-2), z3])/
      (9*(w^2 - z3)) + (-19/(3*(w^2 - z3)) - 
       2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
           (7*w^2)/(-1 + w^2*z3))/3] + 
       3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3] + 
       10*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), 1] + 
     (Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
          (7*w^2)/(-1 + w^2*z3))/3] + 19*(2/(w^2 - z3) + 
         Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
            (5*w^2)/(-1 + w^2*z3))/3]))*G[-w^(-1), -w] - 
     (145*G[-w^(-1), w^2])/(9*(w^2 - z3)) + 
     (-22/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
       7*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3] - 
       10*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), z2] + (67*G[-w^(-1), z3])/
      (9*(w^2 - z3)) + (-19/(3*(w^2 - z3)) - 
       2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
           (7*w^2)/(-1 + w^2*z3))/3] + 
       3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3] + 
       10*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, 1] - (145*G[-w, w^2])/(9*(w^2 - z3)) + 
     (-22/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
       7*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
           (5*w^2)/(-1 + w^2*z3))/3] - 
       10*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, z2] + (67*G[-w, z3])/(9*(w^2 - z3)) + 
     (4/(3*(w^2 - z3)) - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[w^2, 1] + 
     (10/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])*G[w^2, -w] + 
     (-2/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
       Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] + 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[w^2, z2] + (31*G[w^2, z3])/(9*(w^2 - z3))) + 
   G[r62, w^2]*((-4*G[r62, z3])/(w^2 - z3) - G[w^(-2), -w]/(3*(w^2 - z3)) + 
     (2*G[w^(-2), w^2])/(w^2 - z3) + G[w^(-2), z3]/(-w^2 + z3) - 
     (4*G[-w^(-1), w^2])/(3*(w^2 - z3)) + G[-w^(-1), z3]/(w^2 - z3) - 
     (4*G[-w, w^2])/(3*(w^2 - z3)) + G[-w, z3]/(w^2 - z3) - 
     G[w^2, -w]/(3*(w^2 - z3)) + G[w^2, z3]/(-w^2 + z3)) + 
   G[r61, w^2]*((-4*G[r61, z3])/(w^2 - z3) + (17*G[r62, -w])/(3*(w^2 - z3)) + 
     (8*G[r62, w^2])/(w^2 - z3) - (4*G[r62, z3])/(w^2 - z3) - 
     G[w^(-2), -w]/(3*(w^2 - z3)) + (2*G[w^(-2), w^2])/(w^2 - z3) + 
     G[w^(-2), z3]/(-w^2 + z3) - (4*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     G[-w^(-1), z3]/(w^2 - z3) - (4*G[-w, w^2])/(3*(w^2 - z3)) + 
     G[-w, z3]/(w^2 - z3) - G[w^2, -w]/(3*(w^2 - z3)) + 
     G[w^2, z3]/(-w^2 + z3)) + 
   (29/(6*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2)*G[0, 0, -w] + 
   (-19/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[0, 0, w] + 
   (26*G[0, 0, w^2])/(9*(w^2 - z3)) + 
   (-41/(6*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 + 
     3*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 0, z2] - (41*G[0, 0, z3])/(9*(w^2 - z3)) + 
   (-68/(3*(w^2 - z3)) - 18*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[0, 1, -w] + 
   (20*G[0, 1, w])/(3*(w^2 - z3)) + (44*G[0, 1, w^2])/(9*(w^2 - z3)) + 
   (6*(4 + 2*(w^2 - z3)*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] + (-w^2 + z3)*
       Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))])*G[0, 1, z2])/(w^2 - z3) - 
   (86*G[0, 1, z3])/(9*(w^2 - z3)) + (5*G[0, r61, -w])/(3*(w^2 - z3)) + 
   (11*G[0, r61, w^2])/(3*(w^2 - z3)) + (5*G[0, r62, -w])/(3*(w^2 - z3)) + 
   (11*G[0, r62, w^2])/(3*(w^2 - z3)) - (17*G[0, w^(-2), w^2])/
    (6*(w^2 - z3)) + (17*G[0, w^(-2), z3])/(6*(w^2 - z3)) + 
   (29/(6*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2)*G[0, -w^(-1), -w] - 
   (37*G[0, -w^(-1), w^2])/(6*(w^2 - z3)) + 
   (-31/(6*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2)*G[0, -w^(-1), z2] + 
   (13*G[0, -w^(-1), z3])/(2*(w^2 - z3)) + 
   (-22/(3*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[0, -w, -w] - (37*G[0, -w, w^2])/(6*(w^2 - z3)) + 
   (-31/(6*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2)*G[0, -w, z2] + 
   (13*G[0, -w, z3])/(2*(w^2 - z3)) - (14*G[0, w^2, w^2])/(9*(w^2 - z3)) + 
   (17*G[0, w^2, z3])/(6*(w^2 - z3)) + 
   (-112/(3*(w^2 - z3)) - 22*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, 0, -w] + 
   (16*G[1, 0, w])/(3*(w^2 - z3)) + (2*G[1, 0, w^2])/(3*(w^2 - z3)) + 
   (58/(3*(w^2 - z3)) + 10*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, 0, z2] + (10*G[1, 0, z3])/(3*(w^2 - z3)) + 
   (260/(3*(w^2 - z3)) + 56*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, 1, -w] - 
   (32*G[1, 1, w])/(3*(w^2 - z3)) - (80*G[1, 1, w^2])/(3*(w^2 - z3)) + 
   (-160/(3*(w^2 - z3)) - 32*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, 1, z2] + 
   (80*G[1, 1, z3])/(3*(w^2 - z3)) + (8*G[1, w^(-2), w^2])/(w^2 - z3) - 
   (8*G[1, w^(-2), z3])/(w^2 - z3) + 
   (-6/(w^2 - z3) - 6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w^(-1), -w] + 
   (14*G[1, -w^(-1), w^2])/(3*(w^2 - z3)) + 
   (22/(3*(w^2 - z3)) + 6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, -w^(-1), z2] - 
   (26*G[1, -w^(-1), z3])/(3*(w^2 - z3)) + 
   (38/(3*(w^2 - z3)) + 4*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w, -w] + 
   (14*G[1, -w, w^2])/(3*(w^2 - z3)) + 
   (22/(3*(w^2 - z3)) + 6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[1, -w, z2] - (26*G[1, -w, z3])/
    (3*(w^2 - z3)) + (28*G[1, w^2, w^2])/(9*(w^2 - z3)) - 
   (8*G[1, w^2, z3])/(w^2 - z3) + (2*G[r1, 0, w])/(3*(w^2 - z3)) - 
   (4*G[r1, 1, w])/(3*(w^2 - z3)) + (2*G[r2, 0, w])/(3*(w^2 - z3)) - 
   (4*G[r2, 1, w])/(3*(w^2 - z3)) + (5*G[r61, 0, -w])/(3*(w^2 - z3)) + 
   (14*G[r61, 0, w^2])/(3*(w^2 - z3)) - (2*G[r61, 0, z3])/(3*(w^2 - z3)) - 
   (5*G[r61, r61, -w])/(3*(w^2 - z3)) - (4*G[r61, r61, w^2])/(w^2 - z3) - 
   (5*G[r61, r62, -w])/(3*(w^2 - z3)) - (4*G[r61, r62, w^2])/(w^2 - z3) + 
   G[r61, w^(-2), w^2]/(-w^2 + z3) + G[r61, w^(-2), z3]/(w^2 - z3) + 
   G[r61, -w^(-1), w^2]/(3*w^2 - 3*z3) - G[r61, -w^(-1), z3]/(3*(w^2 - z3)) + 
   G[r61, -w, w^2]/(3*w^2 - 3*z3) - G[r61, -w, z3]/(3*(w^2 - z3)) - 
   (4*G[r61, w^2, w^2])/(3*(w^2 - z3)) + G[r61, w^2, z3]/(w^2 - z3) + 
   (5*G[r62, 0, -w])/(3*(w^2 - z3)) + (14*G[r62, 0, w^2])/(3*(w^2 - z3)) - 
   (2*G[r62, 0, z3])/(3*(w^2 - z3)) - (5*G[r62, r61, -w])/(3*(w^2 - z3)) - 
   (4*G[r62, r61, w^2])/(w^2 - z3) - (5*G[r62, r62, -w])/(3*(w^2 - z3)) - 
   (4*G[r62, r62, w^2])/(w^2 - z3) + G[r62, w^(-2), w^2]/(-w^2 + z3) + 
   G[r62, w^(-2), z3]/(w^2 - z3) + G[r62, -w^(-1), w^2]/(3*w^2 - 3*z3) - 
   G[r62, -w^(-1), z3]/(3*(w^2 - z3)) + G[r62, -w, w^2]/(3*w^2 - 3*z3) - 
   G[r62, -w, z3]/(3*(w^2 - z3)) - (4*G[r62, w^2, w^2])/(3*(w^2 - z3)) + 
   G[r62, w^2, z3]/(w^2 - z3) + 
   (2/(3*(w^2 - z3)) - Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^(-2), 0, 1] + 
   (-Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
         (7*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[w^(-2), 0, -w] - (23*G[w^(-2), 0, w^2])/(18*(w^2 - z3)) + 
   (Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^(-2), 0, z2] + (5*G[w^(-2), 0, z3])/
    (18*(w^2 - z3)) - (2*G[w^(-2), 1, -w])/(w^2 - z3) + 
   (44*G[w^(-2), 1, w^2])/(9*(w^2 - z3)) - (26*G[w^(-2), 1, z3])/
    (9*(w^2 - z3)) + G[w^(-2), r61, w^2]/(3*w^2 - 3*z3) + 
   G[w^(-2), r62, w^2]/(3*w^2 - 3*z3) - (7*G[w^(-2), w^(-2), w^2])/
    (12*(w^2 - z3)) + (7*G[w^(-2), w^(-2), z3])/(12*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[w^(-2), -w^(-1), 1] + 
   2*((w^2 - z3)^(-1) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[w^(-2), -w^(-1), -w] - (5*G[w^(-2), -w^(-1), w^2])/
    (4*(w^2 - z3)) - 
   2*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^(-2), -w^(-1), z2] + 
   (7*G[w^(-2), -w^(-1), z3])/(12*(w^2 - z3)) - (7*G[w^(-2), -w, w^2])/
    (12*(w^2 - z3)) + (7*G[w^(-2), -w, z3])/(12*(w^2 - z3)) + 
   (7*G[w^(-2), w^2, z3])/(12*(w^2 - z3)) + 
   (-7/(6*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 + 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 0, 1] + 
   (73/(6*(w^2 - z3)) + (11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2)*G[-w^(-1), 0, -w] - 
   (119*G[-w^(-1), 0, w^2])/(18*(w^2 - z3)) + 
   (-17/(6*(w^2 - z3)) - 
     (5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 - 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 0, z2] + 
   (59*G[-w^(-1), 0, z3])/(18*(w^2 - z3)) + 
   ((w^2 - z3)^(-1) + 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, 1] + 
   (-56/(3*(w^2 - z3)) - 10*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 1, -w] + 
   (32*G[-w^(-1), 1, w^2])/(9*(w^2 - z3)) + 
   (8/(3*(w^2 - z3)) + 4*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     6*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, z2] - 
   (8*G[-w^(-1), 1, z3])/(9*(w^2 - z3)) + (5*G[-w^(-1), w^(-2), w^2])/
    (12*(w^2 - z3)) - (5*G[-w^(-1), w^(-2), z3])/(12*(w^2 - z3)) + 
   (-11/(6*(w^2 - z3)) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2)*G[-w^(-1), -w^(-1), -w] + 
   (11*G[-w^(-1), -w^(-1), w^2])/(4*(w^2 - z3)) + 
   (-1/2*1/(w^2 - z3) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2)*G[-w^(-1), -w^(-1), z2] - 
   (5*G[-w^(-1), -w^(-1), z3])/(12*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), -w, 1] + 
   (73*G[-w^(-1), -w, w^2])/(12*(w^2 - z3)) + 
   (7/(2*(w^2 - z3)) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     (11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 - 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), -w, z2] - 
   (53*G[-w^(-1), -w, z3])/(12*(w^2 - z3)) + G[-w^(-1), w^2, w^2]/
    (w^2 - z3) - (5*G[-w^(-1), w^2, z3])/(12*(w^2 - z3)) + 
   (-7/(6*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 + 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 0, 1] - (119*G[-w, 0, w^2])/
    (18*(w^2 - z3)) + (-17/(6*(w^2 - z3)) - 
     (5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 - 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 0, z2] + (59*G[-w, 0, z3])/
    (18*(w^2 - z3)) + ((w^2 - z3)^(-1) + 
     2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
         (7*w^2)/(-1 + w^2*z3))/3] - 
     3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] - 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 1, 1] + (32*G[-w, 1, w^2])/
    (9*(w^2 - z3)) + (8/(3*(w^2 - z3)) + 
     4*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     6*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 1, z2] - (8*G[-w, 1, z3])/(9*(w^2 - z3)) + 
   (5*G[-w, w^(-2), w^2])/(12*(w^2 - z3)) - (5*G[-w, w^(-2), z3])/
    (12*(w^2 - z3)) + (-4/(3*(w^2 - z3)) + 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, -w^(-1), 1] + 
   (73*G[-w, -w^(-1), w^2])/(12*(w^2 - z3)) + 
   (7/(2*(w^2 - z3)) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     (11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2 - 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, -w^(-1), z2] - 
   (53*G[-w, -w^(-1), z3])/(12*(w^2 - z3)) + (11*G[-w, -w, w^2])/
    (4*(w^2 - z3)) + (-1/2*1/(w^2 - z3) + 
     3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
         (7*w^2)/(-1 + w^2*z3))/3] - 
     (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3])/2)*G[-w, -w, z2] - 
   (5*G[-w, -w, z3])/(12*(w^2 - z3)) + (5*G[-w, w^2, w^2])/(3*(w^2 - z3)) - 
   (5*G[-w, w^2, z3])/(12*(w^2 - z3)) + 
   (2/(3*(w^2 - z3)) - Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^2, 0, 1] + 
   (-Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
         (7*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[w^2, 0, -w] + 
   (Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^2, 0, z2] + (5*G[w^2, 0, z3])/
    (18*(w^2 - z3)) - (2*G[w^2, 1, -w])/(w^2 - z3) - 
   (26*G[w^2, 1, z3])/(9*(w^2 - z3)) + (7*G[w^2, w^(-2), z3])/
    (12*(w^2 - z3)) + (7*G[w^2, -w^(-1), z3])/(12*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[w^2, -w, 1] + 
   2*((w^2 - z3)^(-1) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[w^2, -w, -w] - 
   2*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^2, -w, z2] + (7*G[w^2, -w, z3])/
    (12*(w^2 - z3)) + (7*G[w^2, w^2, z3])/(12*(w^2 - z3))) + 
 G[1, r7]*((-4*Pi^2)/(9*(w^2 - z3)) + (32*G[1, w^2]^2)/(w^2 - z3) + 
   (16*G[r61, w^2]^2)/(3*(w^2 - z3)) + (16*G[r62, w^2]^2)/(3*(w^2 - z3)) + 
   (3*G[w^(-2), w^2]^2)/(4*(w^2 - z3)) - (5*G[-w^(-1), w^2]^2)/
    (4*(w^2 - z3)) - (5*G[-w, w^2]^2)/(4*(w^2 - z3)) + 
   G[r62, z3]*((13*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     G[-w^(-1), w^2]/(3*w^2 - 3*z3) + G[-w, w^2]/(3*w^2 - 3*z3)) + 
   G[r61, z3]*((-16*G[r62, w^2])/(3*(w^2 - z3)) + (13*G[w^(-2), w^2])/
      (3*(w^2 - z3)) + G[-w^(-1), w^2]/(3*w^2 - 3*z3) + 
     G[-w, w^2]/(3*w^2 - 3*z3)) + G[w^(-2), z3]*(((I/2)*Pi)/(w^2 - z3) - 
     (3*G[-w^(-1), w^2])/(4*(w^2 - z3)) - (3*G[-w, w^2])/(4*(w^2 - z3))) + 
   G[-w^(-1), z3]*(((-1/2*I)*Pi)/(w^2 - z3) + (5*G[-w, w^2])/
      (4*(w^2 - z3))) + G[1, z3]*(((-4*I)*Pi)/(w^2 - z3) - 
     (16*G[r61, w^2])/(3*(w^2 - z3)) - (16*G[r62, w^2])/(3*(w^2 - z3)) + 
     (34*G[w^(-2), w^2])/(3*(w^2 - z3)) + (26*G[-w^(-1), w^2])/
      (3*(w^2 - z3)) + (26*G[-w, w^2])/(3*(w^2 - z3))) - 
   ((I/2)*Pi*G[-w, z3])/(w^2 - z3) + ((I/2)*Pi*G[w^2, z3])/(w^2 - z3) + 
   G[-w, w^2]*(((I/2)*Pi)/(w^2 - z3) + (5*G[-w, z3])/(4*(w^2 - z3)) - 
     (3*G[w^2, z3])/(4*(w^2 - z3))) + G[-w^(-1), w^2]*
    (((I/2)*Pi)/(w^2 - z3) + (5*G[-w^(-1), z3])/(4*(w^2 - z3)) - 
     (5*G[-w, w^2])/(2*(w^2 - z3)) + (5*G[-w, z3])/(4*(w^2 - z3)) - 
     (3*G[w^2, z3])/(4*(w^2 - z3))) + G[w^(-2), w^2]*
    (((-1/2*I)*Pi)/(w^2 - z3) - (3*G[w^(-2), z3])/(4*(w^2 - z3)) - 
     G[-w^(-1), w^2]/(2*(w^2 - z3)) + (5*G[-w^(-1), z3])/(4*(w^2 - z3)) - 
     G[-w, w^2]/(2*(w^2 - z3)) + (5*G[-w, z3])/(4*(w^2 - z3)) - 
     (3*G[w^2, z3])/(4*(w^2 - z3))) + 
   G[r62, w^2]*((-16*G[r62, z3])/(3*(w^2 - z3)) - (23*G[w^(-2), w^2])/
      (3*(w^2 - z3)) + (10*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     G[-w^(-1), w^2]/(3*w^2 - 3*z3) - (2*G[-w^(-1), z3])/(3*(w^2 - z3)) + 
     G[-w, w^2]/(3*w^2 - 3*z3) - (2*G[-w, z3])/(3*(w^2 - z3)) + 
     (10*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r61, w^2]*((-16*G[r61, z3])/(3*(w^2 - z3)) + 
     (32*G[r62, w^2])/(3*(w^2 - z3)) - (16*G[r62, z3])/(3*(w^2 - z3)) - 
     (23*G[w^(-2), w^2])/(3*(w^2 - z3)) + (10*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     G[-w^(-1), w^2]/(3*w^2 - 3*z3) - (2*G[-w^(-1), z3])/(3*(w^2 - z3)) + 
     G[-w, w^2]/(3*w^2 - 3*z3) - (2*G[-w, z3])/(3*(w^2 - z3)) + 
     (10*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[1, w^2]*(((4*I)*Pi)/(w^2 - z3) - (32*G[1, z3])/(w^2 - z3) + 
     (32*G[r61, w^2])/(3*(w^2 - z3)) - (16*G[r61, z3])/(3*(w^2 - z3)) + 
     (32*G[r62, w^2])/(3*(w^2 - z3)) - (16*G[r62, z3])/(3*(w^2 - z3)) - 
     (142*G[w^(-2), w^2])/(9*(w^2 - z3)) + (40*G[w^(-2), z3])/
      (9*(w^2 - z3)) - (46*G[-w^(-1), w^2])/(9*(w^2 - z3)) - 
     (32*G[-w^(-1), z3])/(9*(w^2 - z3)) - (46*G[-w, w^2])/(9*(w^2 - z3)) - 
     (32*G[-w, z3])/(9*(w^2 - z3)) + (40*G[w^2, z3])/(9*(w^2 - z3))) + 
   G[0, 0, w^2]/(9*w^2 - 9*z3) - G[0, 0, z3]/(9*(w^2 - z3)) + 
   (184*G[0, 1, w^2])/(9*(w^2 - z3)) - (184*G[0, 1, z3])/(9*(w^2 - z3)) + 
   (16*G[0, r61, w^2])/(3*(w^2 - z3)) - (16*G[0, r61, z3])/(3*(w^2 - z3)) + 
   (16*G[0, r62, w^2])/(3*(w^2 - z3)) - (16*G[0, r62, z3])/(3*(w^2 - z3)) - 
   (21*G[0, w^(-2), w^2])/(2*(w^2 - z3)) + (21*G[0, w^(-2), z3])/
    (2*(w^2 - z3)) - (31*G[0, -w^(-1), w^2])/(6*(w^2 - z3)) + 
   (31*G[0, -w^(-1), z3])/(6*(w^2 - z3)) - (31*G[0, -w, w^2])/
    (6*(w^2 - z3)) + (31*G[0, -w, z3])/(6*(w^2 - z3)) - 
   (58*G[0, w^2, w^2])/(9*(w^2 - z3)) + (21*G[0, w^2, z3])/(2*(w^2 - z3)) + 
   (4*G[1, 0, w^2])/(3*(w^2 - z3)) - (4*G[1, 0, z3])/(3*(w^2 - z3)) - 
   (32*G[1, 1, w^2])/(w^2 - z3) + (32*G[1, 1, z3])/(w^2 - z3) - 
   (16*G[1, r61, w^2])/(3*(w^2 - z3)) + (16*G[1, r61, z3])/(3*(w^2 - z3)) - 
   (16*G[1, r62, w^2])/(3*(w^2 - z3)) + (16*G[1, r62, z3])/(3*(w^2 - z3)) + 
   (34*G[1, w^(-2), w^2])/(3*(w^2 - z3)) - (34*G[1, w^(-2), z3])/
    (3*(w^2 - z3)) + (26*G[1, -w^(-1), w^2])/(3*(w^2 - z3)) - 
   (26*G[1, -w^(-1), z3])/(3*(w^2 - z3)) + (26*G[1, -w, w^2])/
    (3*(w^2 - z3)) - (26*G[1, -w, z3])/(3*(w^2 - z3)) + 
   (62*G[1, w^2, w^2])/(9*(w^2 - z3)) - (34*G[1, w^2, z3])/(3*(w^2 - z3)) + 
   (10*G[r61, 0, w^2])/(3*(w^2 - z3)) - (10*G[r61, 0, z3])/(3*(w^2 - z3)) - 
   (16*G[r61, 1, w^2])/(3*(w^2 - z3)) + (16*G[r61, 1, z3])/(3*(w^2 - z3)) - 
   (16*G[r61, r61, w^2])/(3*(w^2 - z3)) + (16*G[r61, r61, z3])/
    (3*(w^2 - z3)) - (16*G[r61, r62, w^2])/(3*(w^2 - z3)) + 
   (16*G[r61, r62, z3])/(3*(w^2 - z3)) + (13*G[r61, w^(-2), w^2])/
    (3*(w^2 - z3)) - (13*G[r61, w^(-2), z3])/(3*(w^2 - z3)) + 
   G[r61, -w^(-1), w^2]/(3*w^2 - 3*z3) - G[r61, -w^(-1), z3]/(3*(w^2 - z3)) + 
   G[r61, -w, w^2]/(3*w^2 - 3*z3) - G[r61, -w, z3]/(3*(w^2 - z3)) + 
   G[r61, w^2, w^2]/(w^2 - z3) - (13*G[r61, w^2, z3])/(3*(w^2 - z3)) + 
   (10*G[r62, 0, w^2])/(3*(w^2 - z3)) - (10*G[r62, 0, z3])/(3*(w^2 - z3)) - 
   (16*G[r62, 1, w^2])/(3*(w^2 - z3)) + (16*G[r62, 1, z3])/(3*(w^2 - z3)) - 
   (16*G[r62, r61, w^2])/(3*(w^2 - z3)) + (16*G[r62, r61, z3])/
    (3*(w^2 - z3)) - (16*G[r62, r62, w^2])/(3*(w^2 - z3)) + 
   (16*G[r62, r62, z3])/(3*(w^2 - z3)) + (13*G[r62, w^(-2), w^2])/
    (3*(w^2 - z3)) - (13*G[r62, w^(-2), z3])/(3*(w^2 - z3)) + 
   G[r62, -w^(-1), w^2]/(3*w^2 - 3*z3) - G[r62, -w^(-1), z3]/(3*(w^2 - z3)) + 
   G[r62, -w, w^2]/(3*w^2 - 3*z3) - G[r62, -w, z3]/(3*(w^2 - z3)) + 
   G[r62, w^2, w^2]/(w^2 - z3) - (13*G[r62, w^2, z3])/(3*(w^2 - z3)) - 
   (73*G[w^(-2), 0, w^2])/(18*(w^2 - z3)) + (73*G[w^(-2), 0, z3])/
    (18*(w^2 - z3)) + (40*G[w^(-2), 1, w^2])/(9*(w^2 - z3)) - 
   (40*G[w^(-2), 1, z3])/(9*(w^2 - z3)) + (10*G[w^(-2), r61, w^2])/
    (3*(w^2 - z3)) - (10*G[w^(-2), r61, z3])/(3*(w^2 - z3)) + 
   (10*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) - (10*G[w^(-2), r62, z3])/
    (3*(w^2 - z3)) - (3*G[w^(-2), w^(-2), w^2])/(4*(w^2 - z3)) + 
   (3*G[w^(-2), w^(-2), z3])/(4*(w^2 - z3)) - (3*G[w^(-2), -w^(-1), w^2])/
    (4*(w^2 - z3)) + (3*G[w^(-2), -w^(-1), z3])/(4*(w^2 - z3)) - 
   (3*G[w^(-2), -w, w^2])/(4*(w^2 - z3)) + (3*G[w^(-2), -w, z3])/
    (4*(w^2 - z3)) + (3*G[w^(-2), w^2, z3])/(4*(w^2 - z3)) - 
   G[-w^(-1), 0, w^2]/(18*(w^2 - z3)) + G[-w^(-1), 0, z3]/(18*w^2 - 18*z3) - 
   (32*G[-w^(-1), 1, w^2])/(9*(w^2 - z3)) + (32*G[-w^(-1), 1, z3])/
    (9*(w^2 - z3)) - (2*G[-w^(-1), r61, w^2])/(3*(w^2 - z3)) + 
   (2*G[-w^(-1), r61, z3])/(3*(w^2 - z3)) - (2*G[-w^(-1), r62, w^2])/
    (3*(w^2 - z3)) + (2*G[-w^(-1), r62, z3])/(3*(w^2 - z3)) + 
   (5*G[-w^(-1), w^(-2), w^2])/(4*(w^2 - z3)) - (5*G[-w^(-1), w^(-2), z3])/
    (4*(w^2 - z3)) + (5*G[-w^(-1), -w^(-1), w^2])/(4*(w^2 - z3)) - 
   (5*G[-w^(-1), -w^(-1), z3])/(4*(w^2 - z3)) + (5*G[-w^(-1), -w, w^2])/
    (4*(w^2 - z3)) - (5*G[-w^(-1), -w, z3])/(4*(w^2 - z3)) + 
   (2*G[-w^(-1), w^2, w^2])/(w^2 - z3) - (5*G[-w^(-1), w^2, z3])/
    (4*(w^2 - z3)) - G[-w, 0, w^2]/(18*(w^2 - z3)) + 
   G[-w, 0, z3]/(18*w^2 - 18*z3) - (32*G[-w, 1, w^2])/(9*(w^2 - z3)) + 
   (32*G[-w, 1, z3])/(9*(w^2 - z3)) - (2*G[-w, r61, w^2])/(3*(w^2 - z3)) + 
   (2*G[-w, r61, z3])/(3*(w^2 - z3)) - (2*G[-w, r62, w^2])/(3*(w^2 - z3)) + 
   (2*G[-w, r62, z3])/(3*(w^2 - z3)) + (5*G[-w, w^(-2), w^2])/
    (4*(w^2 - z3)) - (5*G[-w, w^(-2), z3])/(4*(w^2 - z3)) + 
   (5*G[-w, -w^(-1), w^2])/(4*(w^2 - z3)) - (5*G[-w, -w^(-1), z3])/
    (4*(w^2 - z3)) + (5*G[-w, -w, w^2])/(4*(w^2 - z3)) - 
   (5*G[-w, -w, z3])/(4*(w^2 - z3)) + (2*G[-w, w^2, w^2])/(w^2 - z3) - 
   (5*G[-w, w^2, z3])/(4*(w^2 - z3)) + (73*G[w^2, 0, z3])/(18*(w^2 - z3)) - 
   (40*G[w^2, 1, z3])/(9*(w^2 - z3)) - (10*G[w^2, r61, z3])/(3*(w^2 - z3)) - 
   (10*G[w^2, r62, z3])/(3*(w^2 - z3)) + (3*G[w^2, w^(-2), z3])/
    (4*(w^2 - z3)) + (3*G[w^2, -w^(-1), z3])/(4*(w^2 - z3)) + 
   (3*G[w^2, -w, z3])/(4*(w^2 - z3)) + (3*G[w^2, w^2, z3])/(4*(w^2 - z3))) + 
 G[0, w^2]*((-47*Pi^2)/(18*(w^2 - z3)) - (56*G[1, -w]^2)/(9*(w^2 - z3)) - 
   (280*G[1, w^2]^2)/(9*(w^2 - z3)) + (((20*I)/3)*Pi*G[r1, w])/(w^2 - z3) + 
   (((20*I)/3)*Pi*G[r2, w])/(w^2 - z3) + (4*G[r61, -w]^2)/(w^2 - z3) + 
   (130*G[r61, w^2]^2)/(3*(w^2 - z3)) + (4*G[r62, -w]^2)/(w^2 - z3) + 
   (130*G[r62, w^2]^2)/(3*(w^2 - z3)) + (11*G[w^(-2), w^2]^2)/
    (12*(w^2 - z3)) + (5*G[-w^(-1), w^2]^2)/(12*(w^2 - z3)) + 
   (5*G[-w, w^2]^2)/(12*(w^2 - z3)) + 
   G[1, z3]*(((4*I)*Pi)/(w^2 - z3) + (4*G[r61, w^2])/(w^2 - z3) + 
     (4*G[r62, w^2])/(w^2 - z3) - (4*G[w^(-2), w^2])/(w^2 - z3) - 
     (32*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (32*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[r62, z3]*(((-2*I)*Pi)/(w^2 - z3) + (44*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (7*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (7*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[r61, z3]*(((-2*I)*Pi)/(w^2 - z3) - (4*G[r62, -w])/(w^2 - z3) - 
     (37*G[r62, w^2])/(w^2 - z3) + (44*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (7*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (7*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[-w^(-1), z3]*((((13*I)/3)*Pi)/(w^2 - z3) - 
     (5*G[-w, w^2])/(12*(w^2 - z3))) + G[w^(-2), z3]*
    ((((7*I)/3)*Pi)/(w^2 - z3) + (7*G[-w^(-1), w^2])/(12*(w^2 - z3)) + 
     (7*G[-w, w^2])/(12*(w^2 - z3))) + 
   G[0, z3]*((((-20*I)/3)*Pi)/(w^2 - z3) + G[1, r7]/(9*w^2 - 9*z3) - 
     (20*G[1, -w])/(3*(w^2 - z3)) - (56*G[1, w])/(3*(w^2 - z3)) + 
     (50*G[1, w^2])/(9*(w^2 - z3)) + (4*G[r61, -w])/(w^2 - z3) + 
     (131*G[r61, w^2])/(6*(w^2 - z3)) + (4*G[r62, -w])/(w^2 - z3) + 
     (131*G[r62, w^2])/(6*(w^2 - z3)) - (34*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (15*G[-w^(-1), w^2])/(2*(w^2 - z3)) + (15*G[-w, w^2])/(2*(w^2 - z3))) + 
   (((13*I)/3)*Pi*G[-w, z3])/(w^2 - z3) + (((7*I)/3)*Pi*G[w^2, z3])/
    (w^2 - z3) + G[1, r7]*(((-2*I)*Pi)/(w^2 - z3) - 
     (196*G[1, w^2])/(9*(w^2 - z3)) + (4*G[1, z3])/(3*(w^2 - z3)) - 
     (26*G[r61, w^2])/(3*(w^2 - z3)) + (10*G[r61, z3])/(3*(w^2 - z3)) - 
     (26*G[r62, w^2])/(3*(w^2 - z3)) + (10*G[r62, z3])/(3*(w^2 - z3)) + 
     (131*G[w^(-2), w^2])/(9*(w^2 - z3)) - (73*G[w^(-2), z3])/
      (18*(w^2 - z3)) + (47*G[-w^(-1), w^2])/(9*(w^2 - z3)) - 
     G[-w^(-1), z3]/(18*(w^2 - z3)) + (47*G[-w, w^2])/(9*(w^2 - z3)) - 
     G[-w, z3]/(18*(w^2 - z3)) - (73*G[w^2, z3])/(18*(w^2 - z3))) + 
   G[1, -w]*((-8*G[1, w])/(3*(w^2 - z3)) + (40*G[1, w^2])/(3*(w^2 - z3)) + 
     (16*G[1, z3])/(3*(w^2 - z3)) - (8*G[r61, w^2])/(3*(w^2 - z3)) + 
     (8*G[r61, z3])/(3*(w^2 - z3)) - (8*G[r62, w^2])/(3*(w^2 - z3)) + 
     (8*G[r62, z3])/(3*(w^2 - z3)) - (2*G[w^(-2), -w])/(3*(w^2 - z3)) - 
     (11*G[w^(-2), w^2])/(3*(w^2 - z3)) - (4*G[w^(-2), z3])/(3*(w^2 - z3)) - 
     (4*G[-w^(-1), -w])/(w^2 - z3) - (11*G[-w^(-1), w^2])/(w^2 - z3) + 
     (8*G[-w^(-1), z3])/(3*(w^2 - z3)) - (11*G[-w, w^2])/(w^2 - z3) + 
     (8*G[-w, z3])/(3*(w^2 - z3)) - (2*G[w^2, -w])/(3*(w^2 - z3)) - 
     (4*G[w^2, z3])/(3*(w^2 - z3))) + G[w^(-2), w^2]*
    ((((-47*I)/3)*Pi)/(w^2 - z3) - (11*G[w^(-2), z3])/(12*(w^2 - z3)) - 
     G[-w^(-1), w^2]/(6*(w^2 - z3)) - (5*G[-w^(-1), z3])/(12*(w^2 - z3)) - 
     G[-w, w^2]/(6*(w^2 - z3)) - (5*G[-w, z3])/(12*(w^2 - z3)) - 
     (11*G[w^2, z3])/(12*(w^2 - z3))) + 
   G[-w, w^2]*(((-17*I)*Pi)/(w^2 - z3) - (5*G[-w, z3])/(12*(w^2 - z3)) + 
     (7*G[w^2, z3])/(12*(w^2 - z3))) + G[-w^(-1), w^2]*
    (((-17*I)*Pi)/(w^2 - z3) - (5*G[-w^(-1), z3])/(12*(w^2 - z3)) + 
     (5*G[-w, w^2])/(6*(w^2 - z3)) - (5*G[-w, z3])/(12*(w^2 - z3)) + 
     (7*G[w^2, z3])/(12*(w^2 - z3))) + 
   G[1, w]*(((-16*I)*Pi)/(w^2 - z3) + (80*G[1, w^2])/(w^2 - z3) - 
     (8*G[1, z3])/(w^2 - z3) + (14*G[r61, -w])/(3*(w^2 - z3)) - 
     (68*G[r61, w^2])/(3*(w^2 - z3)) + (20*G[r61, z3])/(w^2 - z3) + 
     (14*G[r62, -w])/(3*(w^2 - z3)) - (68*G[r62, w^2])/(3*(w^2 - z3)) + 
     (20*G[r62, z3])/(w^2 - z3) - (86*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (2*G[w^(-2), z3])/(w^2 - z3) - (26*G[-w^(-1), w^2])/(w^2 - z3) + 
     (2*G[-w^(-1), z3])/(3*(w^2 - z3)) - (26*G[-w, w^2])/(w^2 - z3) + 
     (2*G[-w, z3])/(3*(w^2 - z3)) + (2*G[w^2, z3])/(w^2 - z3)) + 
   G[1, w^2]*(((24*I)*Pi)/(w^2 - z3) + (16*G[1, z3])/(w^2 - z3) - 
     (4*G[r61, w^2])/(3*(w^2 - z3)) - (8*G[r61, z3])/(3*(w^2 - z3)) - 
     (4*G[r62, w^2])/(3*(w^2 - z3)) - (8*G[r62, z3])/(3*(w^2 - z3)) + 
     (46*G[w^(-2), w^2])/(9*(w^2 - z3)) + (41*G[w^(-2), z3])/(9*(w^2 - z3)) + 
     (370*G[-w^(-1), w^2])/(9*(w^2 - z3)) - (139*G[-w^(-1), z3])/
      (9*(w^2 - z3)) + (370*G[-w, w^2])/(9*(w^2 - z3)) - 
     (139*G[-w, z3])/(9*(w^2 - z3)) + (41*G[w^2, z3])/(9*(w^2 - z3))) + 
   G[r62, w^2]*((((22*I)/3)*Pi)/(w^2 - z3) - (37*G[r62, z3])/(w^2 - z3) - 
     (154*G[w^(-2), w^2])/(3*(w^2 - z3)) + (139*G[w^(-2), z3])/
      (6*(w^2 - z3)) + (37*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (10*G[-w^(-1), z3])/(w^2 - z3) + (37*G[-w, w^2])/(3*(w^2 - z3)) - 
     (10*G[-w, z3])/(w^2 - z3) + (139*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[r61, w^2]*((((22*I)/3)*Pi)/(w^2 - z3) - (37*G[r61, z3])/(w^2 - z3) + 
     (10*G[r62, -w])/(w^2 - z3) + (260*G[r62, w^2])/(3*(w^2 - z3)) - 
     (37*G[r62, z3])/(w^2 - z3) - (154*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (139*G[w^(-2), z3])/(6*(w^2 - z3)) + (37*G[-w^(-1), w^2])/
      (3*(w^2 - z3)) - (10*G[-w^(-1), z3])/(w^2 - z3) + 
     (37*G[-w, w^2])/(3*(w^2 - z3)) - (10*G[-w, z3])/(w^2 - z3) + 
     (139*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[r62, -w]*((10*G[r62, w^2])/(w^2 - z3) - (4*G[r62, z3])/(w^2 - z3) - 
     G[w^(-2), -w]/(3*(w^2 - z3)) + G[w^(-2), w^2]/(w^2 - z3) + 
     G[w^(-2), z3]/(-w^2 + z3) - (2*G[-w^(-1), -w])/(w^2 - z3) + 
     G[-w^(-1), w^2]/(w^2 - z3) + G[-w^(-1), z3]/(w^2 - z3) + 
     G[-w, w^2]/(w^2 - z3) + G[-w, z3]/(w^2 - z3) - 
     G[w^2, -w]/(3*(w^2 - z3)) + G[w^2, z3]/(-w^2 + z3)) + 
   G[r61, -w]*((10*G[r61, w^2])/(w^2 - z3) - (4*G[r61, z3])/(w^2 - z3) + 
     (8*G[r62, -w])/(w^2 - z3) + (10*G[r62, w^2])/(w^2 - z3) - 
     (4*G[r62, z3])/(w^2 - z3) - G[w^(-2), -w]/(3*(w^2 - z3)) + 
     G[w^(-2), w^2]/(w^2 - z3) + G[w^(-2), z3]/(-w^2 + z3) - 
     (2*G[-w^(-1), -w])/(w^2 - z3) + G[-w^(-1), w^2]/(w^2 - z3) + 
     G[-w^(-1), z3]/(w^2 - z3) + G[-w, w^2]/(w^2 - z3) + 
     G[-w, z3]/(w^2 - z3) - G[w^2, -w]/(3*(w^2 - z3)) + 
     G[w^2, z3]/(-w^2 + z3)) - (40*G[0, 0, -w])/(9*(w^2 - z3)) - 
   (13*G[0, 0, w])/(3*(w^2 - z3)) - (118*G[0, 0, w^2])/(9*(w^2 - z3)) + 
   (259*G[0, 0, z3])/(18*(w^2 - z3)) - (11*G[0, 1, r7])/(3*(w^2 - z3)) - 
   (58*G[0, 1, -w])/(9*(w^2 - z3)) + (40*G[0, 1, w])/(3*(w^2 - z3)) + 
   (2*G[0, 1, w^2])/(9*(w^2 - z3)) + (68*G[0, 1, z3])/(9*(w^2 - z3)) + 
   (8*G[0, r61, -w])/(w^2 - z3) + (33*G[0, r61, w^2])/(2*(w^2 - z3)) - 
   (22*G[0, r61, z3])/(w^2 - z3) + (8*G[0, r62, -w])/(w^2 - z3) + 
   (33*G[0, r62, w^2])/(2*(w^2 - z3)) - (22*G[0, r62, z3])/(w^2 - z3) - 
   G[0, w^(-2), -w]/(3*(w^2 - z3)) - (11*G[0, w^(-2), w^2])/(w^2 - z3) + 
   (34*G[0, w^(-2), z3])/(3*(w^2 - z3)) + (15*G[0, -w^(-1), w^2])/
    (2*(w^2 - z3)) - (15*G[0, -w^(-1), z3])/(2*(w^2 - z3)) + 
   (11*G[0, -w, -w])/(3*(w^2 - z3)) + (15*G[0, -w, w^2])/(2*(w^2 - z3)) - 
   (15*G[0, -w, z3])/(2*(w^2 - z3)) - G[0, w^2, -w]/(3*(w^2 - z3)) + 
   (253*G[0, w^2, w^2])/(18*(w^2 - z3)) + (34*G[0, w^2, z3])/(3*(w^2 - z3)) - 
   (28*G[1, 0, -w])/(9*(w^2 - z3)) + (80*G[1, 0, w])/(3*(w^2 - z3)) + 
   (28*G[1, 0, w^2])/(9*(w^2 - z3)) - (4*G[1, 0, z3])/(3*(w^2 - z3)) + 
   (62*G[1, 1, r7])/(9*(w^2 - z3)) + (56*G[1, 1, -w])/(9*(w^2 - z3)) - 
   (160*G[1, 1, w])/(3*(w^2 - z3)) + (208*G[1, 1, w^2])/(9*(w^2 - z3)) - 
   (80*G[1, 1, z3])/(3*(w^2 - z3)) - (4*G[1, w^(-2), w^2])/(w^2 - z3) + 
   (4*G[1, w^(-2), z3])/(w^2 - z3) - (32*G[1, -w^(-1), w^2])/(3*(w^2 - z3)) + 
   (32*G[1, -w^(-1), z3])/(3*(w^2 - z3)) - (10*G[1, -w, -w])/(3*(w^2 - z3)) - 
   (32*G[1, -w, w^2])/(3*(w^2 - z3)) + (32*G[1, -w, z3])/(3*(w^2 - z3)) - 
   (46*G[1, w^2, w^2])/(9*(w^2 - z3)) + (4*G[1, w^2, z3])/(w^2 - z3) - 
   (20*G[r1, 0, w])/(3*(w^2 - z3)) + (40*G[r1, 1, w])/(3*(w^2 - z3)) - 
   (20*G[r2, 0, w])/(3*(w^2 - z3)) + (40*G[r2, 1, w])/(3*(w^2 - z3)) + 
   (10*G[r61, 0, -w])/(w^2 - z3) + (70*G[r61, 0, w^2])/(3*(w^2 - z3)) - 
   (17*G[r61, 0, z3])/(w^2 - z3) - (31*G[r61, r61, -w])/(3*(w^2 - z3)) - 
   (106*G[r61, r61, w^2])/(3*(w^2 - z3)) + (88*G[r61, r61, z3])/
    (3*(w^2 - z3)) - (31*G[r61, r62, -w])/(3*(w^2 - z3)) - 
   (106*G[r61, r62, w^2])/(3*(w^2 - z3)) + (88*G[r61, r62, z3])/
    (3*(w^2 - z3)) + G[r61, w^(-2), -w]/(3*w^2 - 3*z3) + 
   (43*G[r61, w^(-2), w^2])/(3*(w^2 - z3)) - (44*G[r61, w^(-2), z3])/
    (3*(w^2 - z3)) - (7*G[r61, -w^(-1), w^2])/(3*(w^2 - z3)) + 
   (7*G[r61, -w^(-1), z3])/(3*(w^2 - z3)) - (2*G[r61, -w, -w])/(w^2 - z3) - 
   (7*G[r61, -w, w^2])/(3*(w^2 - z3)) + (7*G[r61, -w, z3])/(3*(w^2 - z3)) + 
   G[r61, w^2, -w]/(3*w^2 - 3*z3) - (21*G[r61, w^2, w^2])/(2*(w^2 - z3)) - 
   (44*G[r61, w^2, z3])/(3*(w^2 - z3)) + (10*G[r62, 0, -w])/(w^2 - z3) + 
   (70*G[r62, 0, w^2])/(3*(w^2 - z3)) - (17*G[r62, 0, z3])/(w^2 - z3) - 
   (31*G[r62, r61, -w])/(3*(w^2 - z3)) - (106*G[r62, r61, w^2])/
    (3*(w^2 - z3)) + (88*G[r62, r61, z3])/(3*(w^2 - z3)) - 
   (31*G[r62, r62, -w])/(3*(w^2 - z3)) - (106*G[r62, r62, w^2])/
    (3*(w^2 - z3)) + (88*G[r62, r62, z3])/(3*(w^2 - z3)) + 
   G[r62, w^(-2), -w]/(3*w^2 - 3*z3) + (43*G[r62, w^(-2), w^2])/
    (3*(w^2 - z3)) - (44*G[r62, w^(-2), z3])/(3*(w^2 - z3)) - 
   (7*G[r62, -w^(-1), w^2])/(3*(w^2 - z3)) + (7*G[r62, -w^(-1), z3])/
    (3*(w^2 - z3)) - (2*G[r62, -w, -w])/(w^2 - z3) - 
   (7*G[r62, -w, w^2])/(3*(w^2 - z3)) + (7*G[r62, -w, z3])/(3*(w^2 - z3)) + 
   G[r62, w^2, -w]/(3*w^2 - 3*z3) - (21*G[r62, w^2, w^2])/(2*(w^2 - z3)) - 
   (44*G[r62, w^2, z3])/(3*(w^2 - z3)) - G[w^(-2), 0, -w]/(3*(w^2 - z3)) - 
   (451*G[w^(-2), 0, w^2])/(18*(w^2 - z3)) + (104*G[w^(-2), 0, z3])/
    (9*(w^2 - z3)) + (10*G[w^(-2), 1, w^2])/(9*(w^2 - z3)) - 
   (10*G[w^(-2), 1, z3])/(9*(w^2 - z3)) + G[w^(-2), r61, -w]/(3*w^2 - 3*z3) + 
   (149*G[w^(-2), r61, w^2])/(6*(w^2 - z3)) - (34*G[w^(-2), r61, z3])/
    (3*(w^2 - z3)) + G[w^(-2), r62, -w]/(3*w^2 - 3*z3) + 
   (149*G[w^(-2), r62, w^2])/(6*(w^2 - z3)) - (34*G[w^(-2), r62, z3])/
    (3*(w^2 - z3)) - (11*G[w^(-2), w^(-2), w^2])/(12*(w^2 - z3)) + 
   (11*G[w^(-2), w^(-2), z3])/(12*(w^2 - z3)) + (7*G[w^(-2), -w^(-1), w^2])/
    (12*(w^2 - z3)) - (7*G[w^(-2), -w^(-1), z3])/(12*(w^2 - z3)) + 
   (7*G[w^(-2), -w, w^2])/(12*(w^2 - z3)) - (7*G[w^(-2), -w, z3])/
    (12*(w^2 - z3)) + (11*G[w^(-2), w^2, z3])/(12*(w^2 - z3)) - 
   (11*G[-w^(-1), 0, -w])/(3*(w^2 - z3)) + (239*G[-w^(-1), 0, w^2])/
    (18*(w^2 - z3)) - (149*G[-w^(-1), 0, z3])/(18*(w^2 - z3)) + 
   (10*G[-w^(-1), 1, -w])/(3*(w^2 - z3)) - (116*G[-w^(-1), 1, w^2])/
    (9*(w^2 - z3)) + (62*G[-w^(-1), 1, z3])/(9*(w^2 - z3)) + 
   (2*G[-w^(-1), r61, -w])/(w^2 - z3) - (6*G[-w^(-1), r61, w^2])/(w^2 - z3) + 
   (4*G[-w^(-1), r61, z3])/(w^2 - z3) + (2*G[-w^(-1), r62, -w])/(w^2 - z3) - 
   (6*G[-w^(-1), r62, w^2])/(w^2 - z3) + (4*G[-w^(-1), r62, z3])/(w^2 - z3) - 
   (5*G[-w^(-1), w^(-2), w^2])/(12*(w^2 - z3)) + (5*G[-w^(-1), w^(-2), z3])/
    (12*(w^2 - z3)) - (5*G[-w^(-1), -w^(-1), w^2])/(12*(w^2 - z3)) + 
   (5*G[-w^(-1), -w^(-1), z3])/(12*(w^2 - z3)) - 
   (5*G[-w^(-1), -w, w^2])/(12*(w^2 - z3)) + (5*G[-w^(-1), -w, z3])/
    (12*(w^2 - z3)) + G[-w^(-1), w^2, w^2]/(-w^2 + z3) + 
   (5*G[-w^(-1), w^2, z3])/(12*(w^2 - z3)) + (239*G[-w, 0, w^2])/
    (18*(w^2 - z3)) - (149*G[-w, 0, z3])/(18*(w^2 - z3)) - 
   (116*G[-w, 1, w^2])/(9*(w^2 - z3)) + (62*G[-w, 1, z3])/(9*(w^2 - z3)) - 
   (6*G[-w, r61, w^2])/(w^2 - z3) + (4*G[-w, r61, z3])/(w^2 - z3) - 
   (6*G[-w, r62, w^2])/(w^2 - z3) + (4*G[-w, r62, z3])/(w^2 - z3) - 
   (5*G[-w, w^(-2), w^2])/(12*(w^2 - z3)) + (5*G[-w, w^(-2), z3])/
    (12*(w^2 - z3)) - (5*G[-w, -w^(-1), w^2])/(12*(w^2 - z3)) + 
   (5*G[-w, -w^(-1), z3])/(12*(w^2 - z3)) - (5*G[-w, -w, w^2])/
    (12*(w^2 - z3)) + (5*G[-w, -w, z3])/(12*(w^2 - z3)) + 
   G[-w, w^2, w^2]/(-w^2 + z3) + (5*G[-w, w^2, z3])/(12*(w^2 - z3)) - 
   G[w^2, 0, -w]/(3*(w^2 - z3)) + (104*G[w^2, 0, z3])/(9*(w^2 - z3)) - 
   (10*G[w^2, 1, z3])/(9*(w^2 - z3)) + G[w^2, r61, -w]/(3*w^2 - 3*z3) - 
   (34*G[w^2, r61, z3])/(3*(w^2 - z3)) + G[w^2, r62, -w]/(3*w^2 - 3*z3) - 
   (34*G[w^2, r62, z3])/(3*(w^2 - z3)) + (11*G[w^2, w^(-2), z3])/
    (12*(w^2 - z3)) - (7*G[w^2, -w^(-1), z3])/(12*(w^2 - z3)) - 
   (7*G[w^2, -w, z3])/(12*(w^2 - z3)) + (11*G[w^2, w^2, z3])/
    (12*(w^2 - z3))) + G[1, w^2]*((-2*Pi^2)/(3*(w^2 - z3)) - 
   ((8*I)*Pi*G[r1, w])/(w^2 - z3) - ((8*I)*Pi*G[r2, w])/(w^2 - z3) + 
   (7*G[w^(-2), w^2]^2)/(6*(w^2 - z3)) - (5*G[-w^(-1), w^2]^2)/
    (6*(w^2 - z3)) - (5*G[-w, w^2]^2)/(6*(w^2 - z3)) + 
   G[w^(-2), z3]*((((-22*I)/3)*Pi)/(w^2 - z3) - (7*G[-w^(-1), w^2])/
      (6*(w^2 - z3)) - (7*G[-w, w^2])/(6*(w^2 - z3))) + 
   G[-w^(-1), z3]*((((2*I)/3)*Pi)/(w^2 - z3) + (5*G[-w, w^2])/
      (6*(w^2 - z3))) + G[r61, z3]*((((16*I)/3)*Pi)/(w^2 - z3) - 
     (2*G[w^(-2), w^2])/(w^2 - z3) + (14*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (14*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[r62, z3]*((((16*I)/3)*Pi)/(w^2 - z3) - (2*G[w^(-2), w^2])/(w^2 - z3) + 
     (14*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (14*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[1, z3]*((((176*I)/3)*Pi)/(w^2 - z3) + (16*G[w^(-2), w^2])/(w^2 - z3) + 
     (64*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (64*G[-w, w^2])/(3*(w^2 - z3))) + 
   (((2*I)/3)*Pi*G[-w, z3])/(w^2 - z3) - (((22*I)/3)*Pi*G[w^2, z3])/
    (w^2 - z3) + G[r61, w^2]*((((-32*I)/3)*Pi)/(w^2 - z3) + 
     (14*G[w^(-2), w^2])/(w^2 - z3) - (8*G[w^(-2), z3])/(w^2 - z3) - 
     (38*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (8*G[-w^(-1), z3])/(w^2 - z3) - 
     (38*G[-w, w^2])/(3*(w^2 - z3)) + (8*G[-w, z3])/(w^2 - z3) - 
     (8*G[w^2, z3])/(w^2 - z3)) + G[r62, w^2]*((((-32*I)/3)*Pi)/(w^2 - z3) + 
     (14*G[w^(-2), w^2])/(w^2 - z3) - (8*G[w^(-2), z3])/(w^2 - z3) - 
     (38*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (8*G[-w^(-1), z3])/(w^2 - z3) - 
     (38*G[-w, w^2])/(3*(w^2 - z3)) + (8*G[-w, z3])/(w^2 - z3) - 
     (8*G[w^2, z3])/(w^2 - z3)) + G[-w, w^2]*((((56*I)/3)*Pi)/(w^2 - z3) + 
     (5*G[-w, z3])/(6*(w^2 - z3)) - (7*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[w^(-2), w^2]*((((80*I)/3)*Pi)/(w^2 - z3) - (7*G[w^(-2), z3])/
      (6*(w^2 - z3)) + G[-w^(-1), w^2]/(3*w^2 - 3*z3) + 
     (5*G[-w^(-1), z3])/(6*(w^2 - z3)) + G[-w, w^2]/(3*w^2 - 3*z3) + 
     (5*G[-w, z3])/(6*(w^2 - z3)) - (7*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[-w^(-1), w^2]*((((56*I)/3)*Pi)/(w^2 - z3) + (5*G[-w^(-1), z3])/
      (6*(w^2 - z3)) - (5*G[-w, w^2])/(3*(w^2 - z3)) + 
     (5*G[-w, z3])/(6*(w^2 - z3)) - (7*G[w^2, z3])/(6*(w^2 - z3))) + 
   (10*G[0, 0, -w])/(3*(w^2 - z3)) + (52*G[0, 0, w])/(3*(w^2 - z3)) + 
   (106*G[0, 0, w^2])/(9*(w^2 - z3)) - (118*G[0, 0, z3])/(9*(w^2 - z3)) - 
   (20*G[0, 1, -w])/(3*(w^2 - z3)) - (104*G[0, 1, w])/(3*(w^2 - z3)) + 
   (88*G[0, 1, w^2])/(9*(w^2 - z3)) - (136*G[0, 1, z3])/(9*(w^2 - z3)) + 
   (4*G[0, r61, w^2])/(w^2 - z3) + (4*G[0, r62, w^2])/(w^2 - z3) - 
   (17*G[0, w^(-2), w^2])/(3*(w^2 - z3)) + (17*G[0, w^(-2), z3])/
    (3*(w^2 - z3)) - (15*G[0, -w^(-1), w^2])/(w^2 - z3) + 
   (15*G[0, -w^(-1), z3])/(w^2 - z3) - (2*G[0, -w, -w])/(w^2 - z3) - 
   (15*G[0, -w, w^2])/(w^2 - z3) + (15*G[0, -w, z3])/(w^2 - z3) - 
   (118*G[0, w^2, w^2])/(9*(w^2 - z3)) + (17*G[0, w^2, z3])/(3*(w^2 - z3)) - 
   (32*G[1, 0, -w])/(3*(w^2 - z3)) - (152*G[1, 0, w])/(3*(w^2 - z3)) + 
   (32*G[1, 0, z3])/(3*(w^2 - z3)) - (4*G[1, 1, r7])/(w^2 - z3) + 
   (64*G[1, 1, -w])/(3*(w^2 - z3)) + (304*G[1, 1, w])/(3*(w^2 - z3)) - 
   (224*G[1, 1, w^2])/(3*(w^2 - z3)) + (160*G[1, 1, z3])/(3*(w^2 - z3)) + 
   (16*G[1, w^(-2), w^2])/(w^2 - z3) - (16*G[1, w^(-2), z3])/(w^2 - z3) + 
   (64*G[1, -w^(-1), w^2])/(3*(w^2 - z3)) - (64*G[1, -w^(-1), z3])/
    (3*(w^2 - z3)) + (4*G[1, -w, -w])/(w^2 - z3) + 
   (64*G[1, -w, w^2])/(3*(w^2 - z3)) - (64*G[1, -w, z3])/(3*(w^2 - z3)) + 
   (92*G[1, w^2, w^2])/(9*(w^2 - z3)) - (16*G[1, w^2, z3])/(w^2 - z3) + 
   (8*G[r1, 0, w])/(w^2 - z3) - (16*G[r1, 1, w])/(w^2 - z3) + 
   (8*G[r2, 0, w])/(w^2 - z3) - (16*G[r2, 1, w])/(w^2 - z3) - 
   (8*G[r61, 0, w^2])/(3*(w^2 - z3)) + (8*G[r61, 0, z3])/(3*(w^2 - z3)) - 
   (2*G[r61, w^(-2), w^2])/(w^2 - z3) + (2*G[r61, w^(-2), z3])/(w^2 - z3) + 
   (14*G[r61, -w^(-1), w^2])/(3*(w^2 - z3)) - (14*G[r61, -w^(-1), z3])/
    (3*(w^2 - z3)) + (14*G[r61, -w, w^2])/(3*(w^2 - z3)) - 
   (14*G[r61, -w, z3])/(3*(w^2 - z3)) + (6*G[r61, w^2, w^2])/(w^2 - z3) + 
   (2*G[r61, w^2, z3])/(w^2 - z3) - (8*G[r62, 0, w^2])/(3*(w^2 - z3)) + 
   (8*G[r62, 0, z3])/(3*(w^2 - z3)) - (2*G[r62, w^(-2), w^2])/(w^2 - z3) + 
   (2*G[r62, w^(-2), z3])/(w^2 - z3) + (14*G[r62, -w^(-1), w^2])/
    (3*(w^2 - z3)) - (14*G[r62, -w^(-1), z3])/(3*(w^2 - z3)) + 
   (14*G[r62, -w, w^2])/(3*(w^2 - z3)) - (14*G[r62, -w, z3])/(3*(w^2 - z3)) + 
   (6*G[r62, w^2, w^2])/(w^2 - z3) + (2*G[r62, w^2, z3])/(w^2 - z3) + 
   (67*G[w^(-2), 0, w^2])/(9*(w^2 - z3)) - (31*G[w^(-2), 0, z3])/
    (9*(w^2 - z3)) + (52*G[w^(-2), 1, w^2])/(9*(w^2 - z3)) - 
   (52*G[w^(-2), 1, z3])/(9*(w^2 - z3)) - (8*G[w^(-2), r61, w^2])/
    (w^2 - z3) + (4*G[w^(-2), r61, z3])/(w^2 - z3) - 
   (8*G[w^(-2), r62, w^2])/(w^2 - z3) + (4*G[w^(-2), r62, z3])/(w^2 - z3) - 
   (7*G[w^(-2), w^(-2), w^2])/(6*(w^2 - z3)) + (7*G[w^(-2), w^(-2), z3])/
    (6*(w^2 - z3)) - (7*G[w^(-2), -w^(-1), w^2])/(6*(w^2 - z3)) + 
   (7*G[w^(-2), -w^(-1), z3])/(6*(w^2 - z3)) - (7*G[w^(-2), -w, w^2])/
    (6*(w^2 - z3)) + (7*G[w^(-2), -w, z3])/(6*(w^2 - z3)) + 
   (7*G[w^(-2), w^2, z3])/(6*(w^2 - z3)) + (2*G[-w^(-1), 0, -w])/(w^2 - z3) - 
   (149*G[-w^(-1), 0, w^2])/(9*(w^2 - z3)) + (77*G[-w^(-1), 0, z3])/
    (9*(w^2 - z3)) - (4*G[-w^(-1), 1, -w])/(w^2 - z3) + 
   (196*G[-w^(-1), 1, w^2])/(9*(w^2 - z3)) - (52*G[-w^(-1), 1, z3])/
    (9*(w^2 - z3)) + (4*G[-w^(-1), r61, w^2])/(w^2 - z3) - 
   (4*G[-w^(-1), r61, z3])/(w^2 - z3) + (4*G[-w^(-1), r62, w^2])/(w^2 - z3) - 
   (4*G[-w^(-1), r62, z3])/(w^2 - z3) + (5*G[-w^(-1), w^(-2), w^2])/
    (6*(w^2 - z3)) - (5*G[-w^(-1), w^(-2), z3])/(6*(w^2 - z3)) + 
   (5*G[-w^(-1), -w^(-1), w^2])/(6*(w^2 - z3)) - (5*G[-w^(-1), -w^(-1), z3])/
    (6*(w^2 - z3)) + (5*G[-w^(-1), -w, w^2])/(6*(w^2 - z3)) - 
   (5*G[-w^(-1), -w, z3])/(6*(w^2 - z3)) + (2*G[-w^(-1), w^2, w^2])/
    (w^2 - z3) - (5*G[-w^(-1), w^2, z3])/(6*(w^2 - z3)) - 
   (149*G[-w, 0, w^2])/(9*(w^2 - z3)) + (77*G[-w, 0, z3])/(9*(w^2 - z3)) + 
   (196*G[-w, 1, w^2])/(9*(w^2 - z3)) - (52*G[-w, 1, z3])/(9*(w^2 - z3)) + 
   (4*G[-w, r61, w^2])/(w^2 - z3) - (4*G[-w, r61, z3])/(w^2 - z3) + 
   (4*G[-w, r62, w^2])/(w^2 - z3) - (4*G[-w, r62, z3])/(w^2 - z3) + 
   (5*G[-w, w^(-2), w^2])/(6*(w^2 - z3)) - (5*G[-w, w^(-2), z3])/
    (6*(w^2 - z3)) + (5*G[-w, -w^(-1), w^2])/(6*(w^2 - z3)) - 
   (5*G[-w, -w^(-1), z3])/(6*(w^2 - z3)) + (5*G[-w, -w, w^2])/
    (6*(w^2 - z3)) - (5*G[-w, -w, z3])/(6*(w^2 - z3)) + 
   (2*G[-w, w^2, w^2])/(w^2 - z3) - (5*G[-w, w^2, z3])/(6*(w^2 - z3)) - 
   (31*G[w^2, 0, z3])/(9*(w^2 - z3)) - (52*G[w^2, 1, z3])/(9*(w^2 - z3)) + 
   (4*G[w^2, r61, z3])/(w^2 - z3) + (4*G[w^2, r62, z3])/(w^2 - z3) + 
   (7*G[w^2, w^(-2), z3])/(6*(w^2 - z3)) + (7*G[w^2, -w^(-1), z3])/
    (6*(w^2 - z3)) + (7*G[w^2, -w, z3])/(6*(w^2 - z3)) + 
   (7*G[w^2, w^2, z3])/(6*(w^2 - z3))) + 
 G[0, w]*
  ((Pi^2*(-85/(w^2 - z3) + 6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
      18*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
          (5*w^2)/(-1 + w^2*z3))/3] + 
      12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
           w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
           w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
             3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
         (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
           w^2*(1 + z3)^2))]))/36 - (28*G[0, w^2]^2)/(3*(w^2 - z3)) + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, z2]*G[1, -w] - (16*G[1, -w]^2)/(w^2 - z3) + 
   (224*G[1, w^2]^2)/(3*(w^2 - z3)) + (4*G[r61, -w]^2)/(w^2 - z3) - 
   (20*G[r61, w^2]^2)/(3*(w^2 - z3)) + (4*G[r62, -w]^2)/(w^2 - z3) - 
   (20*G[r62, w^2]^2)/(3*(w^2 - z3)) - (((2*I)/3)*Pi*G[w^(-2), -w])/
    (w^2 - z3) + (4*G[w^(-2), w^2]^2)/(3*(w^2 - z3)) - 
   (5*G[-w^(-1), w^2]^2)/(3*(w^2 - z3)) - (5*G[-w, w^2]^2)/(3*(w^2 - z3)) + 
   G[0, z3]*(((-2*I)*Pi)/(w^2 - z3) - (6*G[1, -w])/(w^2 - z3) + 
     (36*G[1, w^2])/(w^2 - z3) + (4*G[r61, -w])/(w^2 - z3) - 
     (4*G[r61, w^2])/(3*(w^2 - z3)) + (4*G[r62, -w])/(w^2 - z3) - 
     (4*G[r62, w^2])/(3*(w^2 - z3)) - (40*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (38*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (38*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[w^(-2), z3]*(((-2*I)*Pi)/(w^2 - z3) - (4*G[-w^(-1), w^2])/
      (3*(w^2 - z3)) - (4*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[-w^(-1), z3]*(((-2*I)*Pi)/(w^2 - z3) + (5*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[r62, z3]*((((4*I)/3)*Pi)/(w^2 - z3) + (10*G[w^(-2), w^2])/
      (3*(w^2 - z3)) + (8*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (8*G[-w, w^2])/(3*(w^2 - z3))) + G[r61, z3]*((((4*I)/3)*Pi)/(w^2 - z3) - 
     (4*G[r62, -w])/(w^2 - z3) + (20*G[r62, w^2])/(3*(w^2 - z3)) + 
     (10*G[w^(-2), w^2])/(3*(w^2 - z3)) + (8*G[-w^(-1), w^2])/
      (3*(w^2 - z3)) + (8*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[1, z3]*((((16*I)/3)*Pi)/(w^2 - z3) - (16*G[r61, w^2])/(3*(w^2 - z3)) - 
     (16*G[r62, w^2])/(3*(w^2 - z3)) + (58*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (58*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (58*G[-w, w^2])/(3*(w^2 - z3))) + 
   ((2*I)*Pi*G[-w, z3])/(w^2 - z3) - ((2*I)*Pi*G[w^2, z3])/(w^2 - z3) + 
   G[1, -w]*((16*G[1, z3])/(w^2 - z3) + (2*G[w^(-2), -w])/(w^2 - z3) - 
     (2*G[w^(-2), z3])/(w^2 - z3) + 
     (4/(3*(w^2 - z3)) - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), 1] + (4*G[-w^(-1), -w])/
      (3*(w^2 - z3)) - (4*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (-4/(3*(w^2 - z3)) + 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w^(-1), z2] + 
     (4/(3*(w^2 - z3)) - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, 1] - (4*G[-w, w^2])/(3*(w^2 - z3)) + 
     (-4/(3*(w^2 - z3)) + 
       2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
            w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
            w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
              3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
          (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
            w^2*(1 + z3)^2))])*G[-w, z2] + (2*G[w^2, -w])/(w^2 - z3) - 
     (2*G[w^2, z3])/(w^2 - z3)) + G[-w, w^2]*((((-4*I)/3)*Pi)/(w^2 - z3) + 
     (5*G[-w, z3])/(3*(w^2 - z3)) - (4*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[-w^(-1), w^2]*(((2*I)*Pi)/(w^2 - z3) + (5*G[-w^(-1), z3])/
      (3*(w^2 - z3)) - (10*G[-w, w^2])/(3*(w^2 - z3)) + 
     (5*G[-w, z3])/(3*(w^2 - z3)) - (4*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[w^(-2), w^2]*((((8*I)/3)*Pi)/(w^2 - z3) - (4*G[w^(-2), z3])/
      (3*(w^2 - z3)) - G[-w^(-1), w^2]/(3*(w^2 - z3)) + 
     (5*G[-w^(-1), z3])/(3*(w^2 - z3)) - G[-w, w^2]/(3*(w^2 - z3)) + 
     (5*G[-w, z3])/(3*(w^2 - z3)) - (4*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[1, w^2]*((((-16*I)/3)*Pi)/(w^2 - z3) - (224*G[1, z3])/(3*(w^2 - z3)) + 
     (32*G[r61, w^2])/(3*(w^2 - z3)) - (16*G[r61, z3])/(3*(w^2 - z3)) + 
     (32*G[r62, w^2])/(3*(w^2 - z3)) - (16*G[r62, z3])/(3*(w^2 - z3)) - 
     (86*G[w^(-2), w^2])/(3*(w^2 - z3)) + (28*G[w^(-2), z3])/(3*(w^2 - z3)) - 
     (50*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (8*G[-w^(-1), z3])/
      (3*(w^2 - z3)) - (50*G[-w, w^2])/(3*(w^2 - z3)) - 
     (8*G[-w, z3])/(3*(w^2 - z3)) + (28*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r62, w^2]*((((-4*I)/3)*Pi)/(w^2 - z3) + (20*G[r62, z3])/(3*(w^2 - z3)) - 
     (7*G[w^(-2), w^2])/(3*(w^2 - z3)) + G[w^(-2), z3]/(-w^2 + z3) + 
     G[-w^(-1), w^2]/(-w^2 + z3) - (5*G[-w^(-1), z3])/(3*(w^2 - z3)) + 
     G[-w, w^2]/(-w^2 + z3) - (5*G[-w, z3])/(3*(w^2 - z3)) + 
     G[w^2, z3]/(-w^2 + z3)) + G[r61, w^2]*((((-4*I)/3)*Pi)/(w^2 - z3) + 
     (20*G[r61, z3])/(3*(w^2 - z3)) - (40*G[r62, w^2])/(3*(w^2 - z3)) + 
     (20*G[r62, z3])/(3*(w^2 - z3)) - (7*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     G[w^(-2), z3]/(-w^2 + z3) + G[-w^(-1), w^2]/(-w^2 + z3) - 
     (5*G[-w^(-1), z3])/(3*(w^2 - z3)) + G[-w, w^2]/(-w^2 + z3) - 
     (5*G[-w, z3])/(3*(w^2 - z3)) + G[w^2, z3]/(-w^2 + z3)) + 
   G[0, w^2]*((((4*I)/3)*Pi)/(w^2 - z3) + (28*G[0, z3])/(3*(w^2 - z3)) + 
     (4*G[1, -w])/(3*(w^2 - z3)) - (40*G[1, w^2])/(w^2 - z3) + 
     (4*G[1, z3])/(w^2 - z3) - (7*G[r61, -w])/(3*(w^2 - z3)) + 
     (34*G[r61, w^2])/(3*(w^2 - z3)) - (10*G[r61, z3])/(w^2 - z3) - 
     (7*G[r62, -w])/(3*(w^2 - z3)) + (34*G[r62, w^2])/(3*(w^2 - z3)) - 
     (10*G[r62, z3])/(w^2 - z3) - G[w^(-2), -w]/(3*(w^2 - z3)) + 
     (44*G[w^(-2), w^2])/(3*(w^2 - z3)) + G[w^(-2), z3]/(-w^2 + z3) + 
     G[-w^(-1), -w]/(3*w^2 - 3*z3) + (44*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (7*G[-w^(-1), z3])/(3*(w^2 - z3)) + (34*G[-w, w^2])/(3*(w^2 - z3)) + 
     (5*G[-w, z3])/(3*(w^2 - z3)) + G[w^2, -w]/(3*w^2 - 3*z3) + 
     G[w^2, z3]/(-w^2 + z3)) + G[r62, -w]*((-4*G[r62, z3])/(w^2 - z3) - 
     G[w^(-2), -w]/(3*(w^2 - z3)) + (4*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     G[w^(-2), z3]/(-w^2 + z3) - (2*G[-w^(-1), -w])/(w^2 - z3) + 
     G[-w^(-1), w^2]/(w^2 - z3) + G[-w^(-1), z3]/(w^2 - z3) + 
     G[-w, w^2]/(w^2 - z3) + G[-w, z3]/(w^2 - z3) - 
     G[w^2, -w]/(3*(w^2 - z3)) + G[w^2, z3]/(-w^2 + z3)) + 
   G[r61, -w]*((-4*G[r61, z3])/(w^2 - z3) + (8*G[r62, -w])/(w^2 - z3) - 
     (4*G[r62, z3])/(w^2 - z3) - G[w^(-2), -w]/(3*(w^2 - z3)) + 
     (4*G[w^(-2), w^2])/(3*(w^2 - z3)) + G[w^(-2), z3]/(-w^2 + z3) - 
     (2*G[-w^(-1), -w])/(w^2 - z3) + G[-w^(-1), w^2]/(w^2 - z3) + 
     G[-w^(-1), z3]/(w^2 - z3) + G[-w, w^2]/(w^2 - z3) + 
     G[-w, z3]/(w^2 - z3) - G[w^2, -w]/(3*(w^2 - z3)) + 
     G[w^2, z3]/(-w^2 + z3)) + (2*G[0, 0, -w])/(3*(w^2 - z3)) + 
   (23*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   (2/(3*(w^2 - z3)) - Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[0, 0, z2] - (25*G[0, 0, z3])/(3*(w^2 - z3)) - 
   (14*G[0, 1, -w])/(3*(w^2 - z3)) + (104*G[0, 1, w^2])/(3*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[0, 1, z2] - (30*G[0, 1, z3])/(w^2 - z3) + 
   (5*G[0, r61, -w])/(3*(w^2 - z3)) + G[0, r61, w^2]/(w^2 - z3) - 
   (8*G[0, r61, z3])/(3*(w^2 - z3)) + (5*G[0, r62, -w])/(3*(w^2 - z3)) + 
   G[0, r62, w^2]/(w^2 - z3) - (8*G[0, r62, z3])/(3*(w^2 - z3)) - 
   (40*G[0, w^(-2), w^2])/(3*(w^2 - z3)) + (40*G[0, w^(-2), z3])/
    (3*(w^2 - z3)) - (38*G[0, -w^(-1), w^2])/(3*(w^2 - z3)) + 
   (38*G[0, -w^(-1), z3])/(3*(w^2 - z3)) + 
   (7/(3*(w^2 - z3)) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[0, -w, -w] - 
   (38*G[0, -w, w^2])/(3*(w^2 - z3)) + (38*G[0, -w, z3])/(3*(w^2 - z3)) - 
   (14*G[0, w^2, w^2])/(w^2 - z3) + (40*G[0, w^2, z3])/(3*(w^2 - z3)) - 
   (8*G[1, 0, -w])/(w^2 - z3) + (4*G[1, 0, w^2])/(w^2 - z3) + 
   (4*G[1, 0, z3])/(w^2 - z3) + (16*G[1, 1, -w])/(w^2 - z3) - 
   (224*G[1, 1, w^2])/(3*(w^2 - z3)) + (176*G[1, 1, z3])/(3*(w^2 - z3)) - 
   (16*G[1, r61, w^2])/(3*(w^2 - z3)) + (16*G[1, r61, z3])/(3*(w^2 - z3)) - 
   (16*G[1, r62, w^2])/(3*(w^2 - z3)) + (16*G[1, r62, z3])/(3*(w^2 - z3)) + 
   (58*G[1, w^(-2), w^2])/(3*(w^2 - z3)) - (58*G[1, w^(-2), z3])/
    (3*(w^2 - z3)) + (58*G[1, -w^(-1), w^2])/(3*(w^2 - z3)) - 
   (58*G[1, -w^(-1), z3])/(3*(w^2 - z3)) + (4*G[1, -w, -w])/(3*(w^2 - z3)) + 
   (58*G[1, -w, w^2])/(3*(w^2 - z3)) - (58*G[1, -w, z3])/(3*(w^2 - z3)) + 
   (10*G[1, w^2, w^2])/(w^2 - z3) - (58*G[1, w^2, z3])/(3*(w^2 - z3)) + 
   (4*G[r61, 0, -w])/(w^2 - z3) - (10*G[r61, 0, w^2])/(w^2 - z3) + 
   (6*G[r61, 0, z3])/(w^2 - z3) - (16*G[r61, 1, w^2])/(3*(w^2 - z3)) + 
   (16*G[r61, 1, z3])/(3*(w^2 - z3)) - (4*G[r61, r61, -w])/(w^2 - z3) + 
   (20*G[r61, r61, w^2])/(3*(w^2 - z3)) - (8*G[r61, r61, z3])/
    (3*(w^2 - z3)) - (4*G[r61, r62, -w])/(w^2 - z3) + 
   (20*G[r61, r62, w^2])/(3*(w^2 - z3)) - (8*G[r61, r62, z3])/
    (3*(w^2 - z3)) + (10*G[r61, w^(-2), w^2])/(3*(w^2 - z3)) - 
   (10*G[r61, w^(-2), z3])/(3*(w^2 - z3)) + (8*G[r61, -w^(-1), w^2])/
    (3*(w^2 - z3)) - (8*G[r61, -w^(-1), z3])/(3*(w^2 - z3)) - 
   (2*G[r61, -w, -w])/(w^2 - z3) + (8*G[r61, -w, w^2])/(3*(w^2 - z3)) - 
   (8*G[r61, -w, z3])/(3*(w^2 - z3)) + (17*G[r61, w^2, w^2])/(3*(w^2 - z3)) - 
   (10*G[r61, w^2, z3])/(3*(w^2 - z3)) + (4*G[r62, 0, -w])/(w^2 - z3) - 
   (10*G[r62, 0, w^2])/(w^2 - z3) + (6*G[r62, 0, z3])/(w^2 - z3) - 
   (16*G[r62, 1, w^2])/(3*(w^2 - z3)) + (16*G[r62, 1, z3])/(3*(w^2 - z3)) - 
   (4*G[r62, r61, -w])/(w^2 - z3) + (20*G[r62, r61, w^2])/(3*(w^2 - z3)) - 
   (8*G[r62, r61, z3])/(3*(w^2 - z3)) - (4*G[r62, r62, -w])/(w^2 - z3) + 
   (20*G[r62, r62, w^2])/(3*(w^2 - z3)) - (8*G[r62, r62, z3])/
    (3*(w^2 - z3)) + (10*G[r62, w^(-2), w^2])/(3*(w^2 - z3)) - 
   (10*G[r62, w^(-2), z3])/(3*(w^2 - z3)) + (8*G[r62, -w^(-1), w^2])/
    (3*(w^2 - z3)) - (8*G[r62, -w^(-1), z3])/(3*(w^2 - z3)) - 
   (2*G[r62, -w, -w])/(w^2 - z3) + (8*G[r62, -w, w^2])/(3*(w^2 - z3)) - 
   (8*G[r62, -w, z3])/(3*(w^2 - z3)) + (17*G[r62, w^2, w^2])/(3*(w^2 - z3)) - 
   (10*G[r62, w^2, z3])/(3*(w^2 - z3)) + 
   (-2/(3*(w^2 - z3)) + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^(-2), 0, 1] + 
   (5/(3*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[w^(-2), 0, -w] + 
   (-Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
         (7*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3] - Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^(-2), 0, z2] + G[w^(-2), 0, z3]/(-w^2 + z3) - 
   (2*G[w^(-2), 1, -w])/(w^2 - z3) + (28*G[w^(-2), 1, w^2])/(3*(w^2 - z3)) - 
   (22*G[w^(-2), 1, z3])/(3*(w^2 - z3)) + G[w^(-2), r61, -w]/(3*w^2 - 3*z3) - 
   (7*G[w^(-2), r61, w^2])/(3*(w^2 - z3)) + (2*G[w^(-2), r61, z3])/
    (w^2 - z3) + G[w^(-2), r62, -w]/(3*w^2 - 3*z3) - 
   (7*G[w^(-2), r62, w^2])/(3*(w^2 - z3)) + (2*G[w^(-2), r62, z3])/
    (w^2 - z3) - (4*G[w^(-2), w^(-2), w^2])/(3*(w^2 - z3)) + 
   (4*G[w^(-2), w^(-2), z3])/(3*(w^2 - z3)) - (4*G[w^(-2), -w^(-1), w^2])/
    (3*(w^2 - z3)) + (4*G[w^(-2), -w^(-1), z3])/(3*(w^2 - z3)) - 
   (4*G[w^(-2), -w, w^2])/(3*(w^2 - z3)) + (4*G[w^(-2), -w, z3])/
    (3*(w^2 - z3)) + (4*G[w^(-2), w^2, z3])/(3*(w^2 - z3)) + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 0, 1] + 
   (-1/3*1/(w^2 - z3) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 0, -w] - 
   (5*G[-w^(-1), 0, w^2])/(3*(w^2 - z3)) + 
   (-8/(3*(w^2 - z3)) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
     5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3] + 
     2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 0, z2] + 
   (10*G[-w^(-1), 0, z3])/(3*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, 1] - (4*G[-w^(-1), 1, -w])/
    (3*(w^2 - z3)) - (4*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w^(-1), 1, z2] + 
   (8*G[-w^(-1), 1, z3])/(3*(w^2 - z3)) + (2*G[-w^(-1), r61, -w])/
    (w^2 - z3) - (8*G[-w^(-1), r61, w^2])/(3*(w^2 - z3)) + 
   (2*G[-w^(-1), r61, z3])/(3*(w^2 - z3)) + (2*G[-w^(-1), r62, -w])/
    (w^2 - z3) - (8*G[-w^(-1), r62, w^2])/(3*(w^2 - z3)) + 
   (2*G[-w^(-1), r62, z3])/(3*(w^2 - z3)) + (5*G[-w^(-1), w^(-2), w^2])/
    (3*(w^2 - z3)) - (5*G[-w^(-1), w^(-2), z3])/(3*(w^2 - z3)) + 
   (5*G[-w^(-1), -w^(-1), w^2])/(3*(w^2 - z3)) - (5*G[-w^(-1), -w^(-1), z3])/
    (3*(w^2 - z3)) + (5*G[-w^(-1), -w, w^2])/(3*(w^2 - z3)) - 
   (5*G[-w^(-1), -w, z3])/(3*(w^2 - z3)) + (3*G[-w^(-1), w^2, w^2])/
    (w^2 - z3) - (5*G[-w^(-1), w^2, z3])/(3*(w^2 - z3)) + 
   (5*G[-w, 0, w^2])/(3*(w^2 - z3)) + 
   (4/(3*(w^2 - z3)) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
         (5*w^2)/(-1 + w^2*z3))/3])*G[-w, 0, z2] - 
   (2*G[-w, 0, z3])/(3*(w^2 - z3)) + 
   (-4/(3*(w^2 - z3)) + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 1, 1] - (4*G[-w, 1, w^2])/(3*(w^2 - z3)) + 
   (4/(3*(w^2 - z3)) - 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
          w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
          w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
            3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
        (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
          w^2*(1 + z3)^2))])*G[-w, 1, z2] + (8*G[-w, 1, z3])/(3*(w^2 - z3)) - 
   (8*G[-w, r61, w^2])/(3*(w^2 - z3)) + (2*G[-w, r61, z3])/(3*(w^2 - z3)) - 
   (8*G[-w, r62, w^2])/(3*(w^2 - z3)) + (2*G[-w, r62, z3])/(3*(w^2 - z3)) + 
   (5*G[-w, w^(-2), w^2])/(3*(w^2 - z3)) - (5*G[-w, w^(-2), z3])/
    (3*(w^2 - z3)) + (5*G[-w, -w^(-1), w^2])/(3*(w^2 - z3)) - 
   (5*G[-w, -w^(-1), z3])/(3*(w^2 - z3)) + (5*G[-w, -w, w^2])/
    (3*(w^2 - z3)) - (5*G[-w, -w, z3])/(3*(w^2 - z3)) + 
   (3*G[-w, w^2, w^2])/(w^2 - z3) - (5*G[-w, w^2, z3])/(3*(w^2 - z3)) + 
   (2/(3*(w^2 - z3)) - Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^2, 0, 1] + 
   (-1/3*1/(w^2 - z3) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[w^2, 0, -w] + 
   (Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
        (7*w^2)/(-1 + w^2*z3))/3] - 
     Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[w^2, 0, z2] + G[w^2, 0, z3]/(-w^2 + z3) - 
   (2*G[w^2, 1, -w])/(w^2 - z3) - (22*G[w^2, 1, z3])/(3*(w^2 - z3)) + 
   G[w^2, r61, -w]/(3*w^2 - 3*z3) + (2*G[w^2, r61, z3])/(w^2 - z3) + 
   G[w^2, r62, -w]/(3*w^2 - 3*z3) + (2*G[w^2, r62, z3])/(w^2 - z3) + 
   (4*G[w^2, w^(-2), z3])/(3*(w^2 - z3)) + (4*G[w^2, -w^(-1), z3])/
    (3*(w^2 - z3)) + (4*G[w^2, -w, z3])/(3*(w^2 - z3)) + 
   (4*G[w^2, w^2, z3])/(3*(w^2 - z3))) - (4*G[-1, 0, 1, r7])/(3*(w^2 - z3)) - 
 6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/3]*
  G[0, -1, 0, w] + 
 (-2/(w^2 - z3) + 3*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[0, 0, 0, 1] + 
 (11/(6*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
      (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
   (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])/2)*G[0, 0, 0, -w] + 
 (53/(6*(w^2 - z3)) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
   2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[0, 0, 0, w] + (19*G[0, 0, 0, w^2])/(6*(w^2 - z3)) + 
 (41/(6*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
      (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
   (3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])/2 - 3*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[0, 0, 0, z2] - 
 (59*G[0, 0, 0, z3])/(6*(w^2 - z3)) + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[0, 0, 1, 1] - 
 (7*G[0, 0, 1, r7])/(3*(w^2 - z3)) + 
 (7/(w^2 - z3) + 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
   3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[0, 0, 1, -w] - (55*G[0, 0, 1, w])/(3*(w^2 - z3)) - 
 (4*G[0, 0, 1, w^2])/(3*(w^2 - z3)) + 
 (-41/(3*(w^2 - z3)) - 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
   3*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3] + 6*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[0, 0, 1, z2] + (4*G[0, 0, 1, z3])/(w^2 - z3) - 
 (16*G[0, 0, r61, -w])/(3*(w^2 - z3)) - (5*G[0, 0, r61, w^2])/
  (2*(w^2 - z3)) + (47*G[0, 0, r61, z3])/(6*(w^2 - z3)) - 
 (16*G[0, 0, r62, -w])/(3*(w^2 - z3)) - (5*G[0, 0, r62, w^2])/
  (2*(w^2 - z3)) + (47*G[0, 0, r62, z3])/(6*(w^2 - z3)) + 
 (29/(6*(w^2 - z3)) + 
   (5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])/2)*G[0, 0, -w, -w] - (73*G[0, 0, w^2, w^2])/(6*(w^2 - z3)) + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[0, 1, 0, 1] + 
 (50/(3*(w^2 - z3)) + 12*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[0, 1, 0, -w] + 
 (-29/(w^2 - z3) - 2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[0, 1, 0, w] + 
 (4*G[0, 1, 0, w^2])/(3*(w^2 - z3)) - 
 (6*(4 + 2*(w^2 - z3)*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
        (5*w^2)/(-1 + w^2*z3))/3] + (-w^2 + z3)*
     Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[0, 1, 0, z2])/(w^2 - z3) + 
 (2*G[0, 1, 0, z3])/(w^2 - z3) + 
 (8/(3*(w^2 - z3)) - 
   4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[0, 1, 1, 1] + 
 (11*G[0, 1, 1, r7])/(3*(w^2 - z3)) + 
 (-100/(3*(w^2 - z3)) - 24*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[0, 1, 1, -w] + 
 (58*G[0, 1, 1, w])/(w^2 - z3) - (8*G[0, 1, 1, w^2])/(3*(w^2 - z3)) + 
 (12*(4 + 2*(w^2 - z3)*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
        (5*w^2)/(-1 + w^2*z3))/3] + (-w^2 + z3)*
     Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
         w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
         w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
           3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
       (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
         w^2*(1 + z3)^2))])*G[0, 1, 1, z2])/(w^2 - z3) - 
 (4*G[0, 1, 1, z3])/(w^2 - z3) + 
 (-41/(3*(w^2 - z3)) - 5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[0, 1, -w, -w] + 
 (16*G[0, 1, w^2, w^2])/(3*(w^2 - z3)) + (16*G[0, r1, 0, w])/(3*(w^2 - z3)) - 
 (32*G[0, r1, 1, w])/(3*(w^2 - z3)) + (16*G[0, r2, 0, w])/(3*(w^2 - z3)) - 
 (32*G[0, r2, 1, w])/(3*(w^2 - z3)) - (17*G[0, r61, 0, -w])/(3*(w^2 - z3)) - 
 (49*G[0, r61, 0, w^2])/(3*(w^2 - z3)) + (22*G[0, r61, 0, z3])/(w^2 - z3) + 
 (17*G[0, r61, r61, -w])/(3*(w^2 - z3)) + (49*G[0, r61, r61, w^2])/
  (3*(w^2 - z3)) - (22*G[0, r61, r61, z3])/(w^2 - z3) + 
 (17*G[0, r61, r62, -w])/(3*(w^2 - z3)) + (49*G[0, r61, r62, w^2])/
  (3*(w^2 - z3)) - (22*G[0, r61, r62, z3])/(w^2 - z3) + 
 (2*G[0, r61, -w, -w])/(w^2 - z3) + (19*G[0, r61, w^2, w^2])/(2*(w^2 - z3)) - 
 (17*G[0, r62, 0, -w])/(3*(w^2 - z3)) - (49*G[0, r62, 0, w^2])/
  (3*(w^2 - z3)) + (22*G[0, r62, 0, z3])/(w^2 - z3) + 
 (17*G[0, r62, r61, -w])/(3*(w^2 - z3)) + (49*G[0, r62, r61, w^2])/
  (3*(w^2 - z3)) - (22*G[0, r62, r61, z3])/(w^2 - z3) + 
 (17*G[0, r62, r62, -w])/(3*(w^2 - z3)) + (49*G[0, r62, r62, w^2])/
  (3*(w^2 - z3)) - (22*G[0, r62, r62, z3])/(w^2 - z3) + 
 (2*G[0, r62, -w, -w])/(w^2 - z3) + (19*G[0, r62, w^2, w^2])/(2*(w^2 - z3)) + 
 G[0, w^(-2), 0, -w]/(3*w^2 - 3*z3) + (83*G[0, w^(-2), 0, w^2])/
  (6*(w^2 - z3)) - (85*G[0, w^(-2), 0, z3])/(6*(w^2 - z3)) - 
 G[0, w^(-2), r61, -w]/(3*(w^2 - z3)) - (83*G[0, w^(-2), r61, w^2])/
  (6*(w^2 - z3)) + (85*G[0, w^(-2), r61, z3])/(6*(w^2 - z3)) - 
 G[0, w^(-2), r62, -w]/(3*(w^2 - z3)) - (83*G[0, w^(-2), r62, w^2])/
  (6*(w^2 - z3)) + (85*G[0, w^(-2), r62, z3])/(6*(w^2 - z3)) + 
 (-29/(6*(w^2 - z3)) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
      (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
   (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])/2)*G[0, -w^(-1), 0, -w] - (4*G[0, -w^(-1), 0, w^2])/
  (3*(w^2 - z3)) + (31/(6*(w^2 - z3)) - 
   Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
      (7*w^2)/(-1 + w^2*z3))/3] + 
   (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])/2)*G[0, -w^(-1), 0, z2] + G[0, -w^(-1), 0, z3]/(w^2 - z3) + 
 (29/(3*(w^2 - z3)) - 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
   9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[0, -w^(-1), 1, -w] + (8*G[0, -w^(-1), 1, w^2])/(3*(w^2 - z3)) + 
 (-31/(3*(w^2 - z3)) + 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
   9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[0, -w^(-1), 1, z2] - (2*G[0, -w^(-1), 1, z3])/(w^2 - z3) + 
 (Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
      (7*w^2)/(-1 + w^2*z3))/3] - 
   2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[0, -w, 0, -w] - (4*G[0, -w, 0, w^2])/(3*(w^2 - z3)) + 
 (31/(6*(w^2 - z3)) - Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
      (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
   (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])/2)*G[0, -w, 0, z2] + G[0, -w, 0, z3]/(w^2 - z3) + 
 (-4/(w^2 - z3) - 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
   4*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[0, -w, 1, -w] + (8*G[0, -w, 1, w^2])/(3*(w^2 - z3)) + 
 (-31/(3*(w^2 - z3)) + 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
   9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[0, -w, 1, z2] - (2*G[0, -w, 1, z3])/(w^2 - z3) + 
 (2*G[0, -w, r61, -w])/(w^2 - z3) + (2*G[0, -w, r62, -w])/(w^2 - z3) + 
 (11/(6*(w^2 - z3)) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
   (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])/2)*G[0, -w, -w, -w] + G[0, w^2, 0, -w]/(3*w^2 - 3*z3) + 
 (5*G[0, w^2, 0, w^2])/(3*(w^2 - z3)) - (85*G[0, w^2, 0, z3])/
  (6*(w^2 - z3)) + (16*G[0, w^2, 1, w^2])/(3*(w^2 - z3)) - 
 G[0, w^2, r61, -w]/(3*(w^2 - z3)) - (13*G[0, w^2, r61, w^2])/
  (3*(w^2 - z3)) + (85*G[0, w^2, r61, z3])/(6*(w^2 - z3)) - 
 G[0, w^2, r62, -w]/(3*(w^2 - z3)) - (13*G[0, w^2, r62, w^2])/
  (3*(w^2 - z3)) + (85*G[0, w^2, r62, z3])/(6*(w^2 - z3)) + 
 (3*G[0, w^2, w^2, w^2])/(2*(w^2 - z3)) - (10*G[-I, 0, 0, r1])/
  (3*(w^2 - z3)) + (10*G[-I, 0, 0, w])/(3*(w^2 - z3)) + 
 (4*G[-I, 0, 1, r1])/(w^2 - z3) - (4*G[-I, 0, 1, w])/(w^2 - z3) + 
 (2*G[-I, r1, 0, r1])/(w^2 - z3) - (2*G[-I, r1, 0, w])/(w^2 - z3) - 
 (4*G[-I, r1, 1, r1])/(w^2 - z3) + (4*G[-I, r1, 1, w])/(w^2 - z3) + 
 (2*G[-I, r2, 0, r1])/(w^2 - z3) - (2*G[-I, r2, 0, w])/(w^2 - z3) - 
 (4*G[-I, r2, 1, r1])/(w^2 - z3) + (4*G[-I, r2, 1, w])/(w^2 - z3) - 
 (10*G[I, 0, 0, r1])/(3*(w^2 - z3)) + (10*G[I, 0, 0, w])/(3*(w^2 - z3)) + 
 (4*G[I, 0, 1, r1])/(w^2 - z3) - (4*G[I, 0, 1, w])/(w^2 - z3) + 
 (2*G[I, r1, 0, r1])/(w^2 - z3) - (2*G[I, r1, 0, w])/(w^2 - z3) - 
 (4*G[I, r1, 1, r1])/(w^2 - z3) + (4*G[I, r1, 1, w])/(w^2 - z3) + 
 (2*G[I, r2, 0, r1])/(w^2 - z3) - (2*G[I, r2, 0, w])/(w^2 - z3) - 
 (4*G[I, r2, 1, r1])/(w^2 - z3) + (4*G[I, r2, 1, w])/(w^2 - z3) + 
 (62/(3*(w^2 - z3)) + 10*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[1, 0, 0, -w] - 
 (17*G[1, 0, 0, w])/(w^2 - z3) - (2*G[1, 0, 0, w^2])/(w^2 - z3) + 
 (-58/(3*(w^2 - z3)) - 10*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3] + 
   4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[1, 0, 0, z2] - (2*G[1, 0, 0, z3])/(w^2 - z3) - 
 G[1, 0, 1, r7]/(3*(w^2 - z3)) + 
 (-124/(3*(w^2 - z3)) - 20*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[1, 0, 1, -w] + 
 (46*G[1, 0, 1, w])/(w^2 - z3) + (12*G[1, 0, 1, w^2])/(w^2 - z3) + 
 (116/(3*(w^2 - z3)) + 20*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3] - 
   8*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[1, 0, 1, z2] - (4*G[1, 0, 1, z3])/(w^2 - z3) - 
 (4*G[1, 0, r61, w^2])/(w^2 - z3) + (4*G[1, 0, r61, z3])/(w^2 - z3) - 
 (4*G[1, 0, r62, w^2])/(w^2 - z3) + (4*G[1, 0, r62, z3])/(w^2 - z3) + 
 (-8/(w^2 - z3) - 4*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[1, 0, -w, -w] + 
 (6*G[1, 0, w^2, w^2])/(w^2 - z3) + 
 (-160/(3*(w^2 - z3)) - 32*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[1, 1, 0, -w] + 
 (178*G[1, 1, 0, w])/(3*(w^2 - z3)) + 
 (160/(3*(w^2 - z3)) + 32*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[1, 1, 0, z2] - 
 (25*G[1, 1, 1, r7])/(6*(w^2 - z3)) + 
 (320/(3*(w^2 - z3)) + 64*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[1, 1, 1, -w] - 
 (356*G[1, 1, 1, w])/(3*(w^2 - z3)) + 
 (-320/(3*(w^2 - z3)) - 64*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[1, 1, 1, z2] + 
 8*(2/(w^2 - z3) + Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
      (5*w^2)/(-1 + w^2*z3))/3])*G[1, 1, -w, -w] - 
 (4*G[1, 1, w^2, w^2])/(w^2 - z3) - (20*G[1, r1, 0, w])/(3*(w^2 - z3)) + 
 (40*G[1, r1, 1, w])/(3*(w^2 - z3)) - (20*G[1, r2, 0, w])/(3*(w^2 - z3)) + 
 (40*G[1, r2, 1, w])/(3*(w^2 - z3)) - (4*G[1, r61, w^2, w^2])/(w^2 - z3) - 
 (4*G[1, r62, w^2, w^2])/(w^2 - z3) - (4*G[1, w^(-2), 0, w^2])/(w^2 - z3) + 
 (4*G[1, w^(-2), 0, z3])/(w^2 - z3) + (4*G[1, w^(-2), r61, w^2])/(w^2 - z3) - 
 (4*G[1, w^(-2), r61, z3])/(w^2 - z3) + (4*G[1, w^(-2), r62, w^2])/
  (w^2 - z3) - (4*G[1, w^(-2), r62, z3])/(w^2 - z3) + 
 6*((w^2 - z3)^(-1) + Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
      (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w^(-1), 0, -w] + 
 (6*G[1, -w^(-1), 0, w^2])/(w^2 - z3) + 
 (-22/(3*(w^2 - z3)) - 6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3] - 
   4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[1, -w^(-1), 0, z2] - 
 (2*G[1, -w^(-1), 0, z3])/(w^2 - z3) + 
 (-12/(w^2 - z3) - 12*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w^(-1), 1, -w] - 
 (12*G[1, -w^(-1), 1, w^2])/(w^2 - z3) + 
 (44/(3*(w^2 - z3)) + 12*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3] + 
   8*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[1, -w^(-1), 1, z2] + 
 (4*G[1, -w^(-1), 1, z3])/(w^2 - z3) + 
 (-2/(w^2 - z3) + 2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w, 0, -w] + 
 (6*G[1, -w, 0, w^2])/(w^2 - z3) + 
 (-22/(3*(w^2 - z3)) - 6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3] - 
   4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[1, -w, 0, z2] - (2*G[1, -w, 0, z3])/(w^2 - z3) + 
 (4/(w^2 - z3) - 4*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[1, -w, 1, -w] - 
 (12*G[1, -w, 1, w^2])/(w^2 - z3) + 
 (44/(3*(w^2 - z3)) + 12*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3] + 
   8*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[1, -w, 1, z2] + (4*G[1, -w, 1, z3])/(w^2 - z3) + 
 (-11/(3*(w^2 - z3)) - 6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
   9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[1, -w, -w, -w] + (2*G[1, w^2, 0, w^2])/(w^2 - z3) + 
 (4*G[1, w^2, 0, z3])/(w^2 - z3) - (4*G[1, w^2, 1, w^2])/(w^2 - z3) - 
 (4*G[1, w^2, r61, z3])/(w^2 - z3) - (4*G[1, w^2, r62, z3])/(w^2 - z3) + 
 (-11/(3*(w^2 - z3)) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
   6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[r1, 0, 0, w] - (2*G[r1, 0, 1, w])/(3*(w^2 - z3)) - 
 (2*G[r1, 1, 0, w])/(3*(w^2 - z3)) + (4*G[r1, 1, 1, w])/(3*(w^2 - z3)) + 
 (-11/(3*(w^2 - z3)) - 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
   6*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[r2, 0, 0, w] - (2*G[r2, 0, 1, w])/(3*(w^2 - z3)) - 
 (2*G[r2, 1, 0, w])/(3*(w^2 - z3)) + (4*G[r2, 1, 1, w])/(3*(w^2 - z3)) - 
 (23*G[r61, 0, 0, -w])/(3*(w^2 - z3)) - (10*G[r61, 0, 0, w^2])/(w^2 - z3) + 
 (53*G[r61, 0, 0, z3])/(3*(w^2 - z3)) + (4*G[r61, 0, 1, w^2])/(w^2 - z3) - 
 (4*G[r61, 0, 1, z3])/(w^2 - z3) + (23*G[r61, 0, r61, -w])/(3*(w^2 - z3)) + 
 (8*G[r61, 0, r61, w^2])/(w^2 - z3) - (47*G[r61, 0, r61, z3])/
  (3*(w^2 - z3)) + (23*G[r61, 0, r62, -w])/(3*(w^2 - z3)) + 
 (8*G[r61, 0, r62, w^2])/(w^2 - z3) - (47*G[r61, 0, r62, z3])/
  (3*(w^2 - z3)) + (2*G[r61, 0, -w, -w])/(w^2 - z3) + 
 (11*G[r61, 0, w^2, w^2])/(w^2 - z3) - (4*G[r61, 1, w^2, w^2])/(w^2 - z3) + 
 (8*G[r61, r61, 0, -w])/(w^2 - z3) + (64*G[r61, r61, 0, w^2])/
  (3*(w^2 - z3)) - (88*G[r61, r61, 0, z3])/(3*(w^2 - z3)) - 
 (8*G[r61, r61, r61, -w])/(w^2 - z3) - (64*G[r61, r61, r61, w^2])/
  (3*(w^2 - z3)) + (88*G[r61, r61, r61, z3])/(3*(w^2 - z3)) - 
 (8*G[r61, r61, r62, -w])/(w^2 - z3) - (64*G[r61, r61, r62, w^2])/
  (3*(w^2 - z3)) + (88*G[r61, r61, r62, z3])/(3*(w^2 - z3)) - 
 (2*G[r61, r61, -w, -w])/(w^2 - z3) - (9*G[r61, r61, w^2, w^2])/(w^2 - z3) + 
 (8*G[r61, r62, 0, -w])/(w^2 - z3) + (64*G[r61, r62, 0, w^2])/
  (3*(w^2 - z3)) - (88*G[r61, r62, 0, z3])/(3*(w^2 - z3)) - 
 (8*G[r61, r62, r61, -w])/(w^2 - z3) - (64*G[r61, r62, r61, w^2])/
  (3*(w^2 - z3)) + (88*G[r61, r62, r61, z3])/(3*(w^2 - z3)) - 
 (8*G[r61, r62, r62, -w])/(w^2 - z3) - (64*G[r61, r62, r62, w^2])/
  (3*(w^2 - z3)) + (88*G[r61, r62, r62, z3])/(3*(w^2 - z3)) - 
 (2*G[r61, r62, -w, -w])/(w^2 - z3) - (9*G[r61, r62, w^2, w^2])/(w^2 - z3) - 
 G[r61, w^(-2), 0, -w]/(3*(w^2 - z3)) - (40*G[r61, w^(-2), 0, w^2])/
  (3*(w^2 - z3)) + (41*G[r61, w^(-2), 0, z3])/(3*(w^2 - z3)) + 
 G[r61, w^(-2), r61, -w]/(3*w^2 - 3*z3) + (40*G[r61, w^(-2), r61, w^2])/
  (3*(w^2 - z3)) - (41*G[r61, w^(-2), r61, z3])/(3*(w^2 - z3)) + 
 G[r61, w^(-2), r62, -w]/(3*w^2 - 3*z3) + (40*G[r61, w^(-2), r62, w^2])/
  (3*(w^2 - z3)) - (41*G[r61, w^(-2), r62, z3])/(3*(w^2 - z3)) + 
 (2*G[r61, -w^(-1), 0, w^2])/(w^2 - z3) - (2*G[r61, -w^(-1), 0, z3])/
  (w^2 - z3) - (4*G[r61, -w^(-1), 1, w^2])/(w^2 - z3) + 
 (4*G[r61, -w^(-1), 1, z3])/(w^2 - z3) + (2*G[r61, -w, 0, -w])/(w^2 - z3) + 
 (2*G[r61, -w, 0, w^2])/(w^2 - z3) - (2*G[r61, -w, 0, z3])/(w^2 - z3) - 
 (4*G[r61, -w, 1, w^2])/(w^2 - z3) + (4*G[r61, -w, 1, z3])/(w^2 - z3) - 
 (2*G[r61, -w, r61, -w])/(w^2 - z3) - (2*G[r61, -w, r62, -w])/(w^2 - z3) - 
 G[r61, w^2, 0, -w]/(3*(w^2 - z3)) - (7*G[r61, w^2, 0, w^2])/(3*(w^2 - z3)) + 
 (41*G[r61, w^2, 0, z3])/(3*(w^2 - z3)) - (4*G[r61, w^2, 1, w^2])/
  (w^2 - z3) + G[r61, w^2, r61, -w]/(3*w^2 - 3*z3) + 
 (13*G[r61, w^2, r61, w^2])/(3*(w^2 - z3)) - (41*G[r61, w^2, r61, z3])/
  (3*(w^2 - z3)) + G[r61, w^2, r62, -w]/(3*w^2 - 3*z3) + 
 (13*G[r61, w^2, r62, w^2])/(3*(w^2 - z3)) - (41*G[r61, w^2, r62, z3])/
  (3*(w^2 - z3)) - (3*G[r61, w^2, w^2, w^2])/(2*(w^2 - z3)) - 
 (23*G[r62, 0, 0, -w])/(3*(w^2 - z3)) - (10*G[r62, 0, 0, w^2])/(w^2 - z3) + 
 (53*G[r62, 0, 0, z3])/(3*(w^2 - z3)) + (4*G[r62, 0, 1, w^2])/(w^2 - z3) - 
 (4*G[r62, 0, 1, z3])/(w^2 - z3) + (23*G[r62, 0, r61, -w])/(3*(w^2 - z3)) + 
 (8*G[r62, 0, r61, w^2])/(w^2 - z3) - (47*G[r62, 0, r61, z3])/
  (3*(w^2 - z3)) + (23*G[r62, 0, r62, -w])/(3*(w^2 - z3)) + 
 (8*G[r62, 0, r62, w^2])/(w^2 - z3) - (47*G[r62, 0, r62, z3])/
  (3*(w^2 - z3)) + (2*G[r62, 0, -w, -w])/(w^2 - z3) + 
 (11*G[r62, 0, w^2, w^2])/(w^2 - z3) - (4*G[r62, 1, w^2, w^2])/(w^2 - z3) + 
 (8*G[r62, r61, 0, -w])/(w^2 - z3) + (64*G[r62, r61, 0, w^2])/
  (3*(w^2 - z3)) - (88*G[r62, r61, 0, z3])/(3*(w^2 - z3)) - 
 (8*G[r62, r61, r61, -w])/(w^2 - z3) - (64*G[r62, r61, r61, w^2])/
  (3*(w^2 - z3)) + (88*G[r62, r61, r61, z3])/(3*(w^2 - z3)) - 
 (8*G[r62, r61, r62, -w])/(w^2 - z3) - (64*G[r62, r61, r62, w^2])/
  (3*(w^2 - z3)) + (88*G[r62, r61, r62, z3])/(3*(w^2 - z3)) - 
 (2*G[r62, r61, -w, -w])/(w^2 - z3) - (9*G[r62, r61, w^2, w^2])/(w^2 - z3) + 
 (8*G[r62, r62, 0, -w])/(w^2 - z3) + (64*G[r62, r62, 0, w^2])/
  (3*(w^2 - z3)) - (88*G[r62, r62, 0, z3])/(3*(w^2 - z3)) - 
 (8*G[r62, r62, r61, -w])/(w^2 - z3) - (64*G[r62, r62, r61, w^2])/
  (3*(w^2 - z3)) + (88*G[r62, r62, r61, z3])/(3*(w^2 - z3)) - 
 (8*G[r62, r62, r62, -w])/(w^2 - z3) - (64*G[r62, r62, r62, w^2])/
  (3*(w^2 - z3)) + (88*G[r62, r62, r62, z3])/(3*(w^2 - z3)) - 
 (2*G[r62, r62, -w, -w])/(w^2 - z3) - (9*G[r62, r62, w^2, w^2])/(w^2 - z3) - 
 G[r62, w^(-2), 0, -w]/(3*(w^2 - z3)) - (40*G[r62, w^(-2), 0, w^2])/
  (3*(w^2 - z3)) + (41*G[r62, w^(-2), 0, z3])/(3*(w^2 - z3)) + 
 G[r62, w^(-2), r61, -w]/(3*w^2 - 3*z3) + (40*G[r62, w^(-2), r61, w^2])/
  (3*(w^2 - z3)) - (41*G[r62, w^(-2), r61, z3])/(3*(w^2 - z3)) + 
 G[r62, w^(-2), r62, -w]/(3*w^2 - 3*z3) + (40*G[r62, w^(-2), r62, w^2])/
  (3*(w^2 - z3)) - (41*G[r62, w^(-2), r62, z3])/(3*(w^2 - z3)) + 
 (2*G[r62, -w^(-1), 0, w^2])/(w^2 - z3) - (2*G[r62, -w^(-1), 0, z3])/
  (w^2 - z3) - (4*G[r62, -w^(-1), 1, w^2])/(w^2 - z3) + 
 (4*G[r62, -w^(-1), 1, z3])/(w^2 - z3) + (2*G[r62, -w, 0, -w])/(w^2 - z3) + 
 (2*G[r62, -w, 0, w^2])/(w^2 - z3) - (2*G[r62, -w, 0, z3])/(w^2 - z3) - 
 (4*G[r62, -w, 1, w^2])/(w^2 - z3) + (4*G[r62, -w, 1, z3])/(w^2 - z3) - 
 (2*G[r62, -w, r61, -w])/(w^2 - z3) - (2*G[r62, -w, r62, -w])/(w^2 - z3) - 
 G[r62, w^2, 0, -w]/(3*(w^2 - z3)) - (7*G[r62, w^2, 0, w^2])/(3*(w^2 - z3)) + 
 (41*G[r62, w^2, 0, z3])/(3*(w^2 - z3)) - (4*G[r62, w^2, 1, w^2])/
  (w^2 - z3) + G[r62, w^2, r61, -w]/(3*w^2 - 3*z3) + 
 (13*G[r62, w^2, r61, w^2])/(3*(w^2 - z3)) - (41*G[r62, w^2, r61, z3])/
  (3*(w^2 - z3)) + G[r62, w^2, r62, -w]/(3*w^2 - 3*z3) + 
 (13*G[r62, w^2, r62, w^2])/(3*(w^2 - z3)) - (41*G[r62, w^2, r62, z3])/
  (3*(w^2 - z3)) - (3*G[r62, w^2, w^2, w^2])/(2*(w^2 - z3)) + 
 (-2/(3*(w^2 - z3)) + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
       w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
       w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 3*z3^3) + 
       w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/(3*(w + z3)*(1 + w*z3)*
      (-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - w^2*(1 + z3)^2))])*
  G[w^(-2), 0, 0, 1] + ((3*w^2 - 3*z3)^(-1) + 
   Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
      (7*w^2)/(-1 + w^2*z3))/3] - 
   Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
     3])*G[w^(-2), 0, 0, -w] + (73*G[w^(-2), 0, 0, w^2])/(6*(w^2 - z3)) + 
 (-Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
       (7*w^2)/(-1 + w^2*z3))/3] + 
   Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
     3] - Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
       w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
       w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 3*z3^3) + 
       w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/(3*(w + z3)*(1 + w*z3)*
      (-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - w^2*(1 + z3)^2))])*
  G[w^(-2), 0, 0, z2] - (71*G[w^(-2), 0, 0, z3])/(6*(w^2 - z3)) + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[w^(-2), 0, 1, 1] + 
 (-2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
       (7*w^2)/(-1 + w^2*z3))/3] + 
   2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[w^(-2), 0, 1, -w] - (16*G[w^(-2), 0, 1, w^2])/(3*(w^2 - z3)) + 
 2*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
      (7*w^2)/(-1 + w^2*z3))/3] - 
   Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
     3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
       w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
       w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 3*z3^3) + 
       w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/(3*(w + z3)*(1 + w*z3)*
      (-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - w^2*(1 + z3)^2))])*
  G[w^(-2), 0, 1, z2] + (4*G[w^(-2), 0, 1, z3])/(w^2 - z3) - 
 G[w^(-2), 0, r61, -w]/(3*(w^2 - z3)) - (19*G[w^(-2), 0, r61, w^2])/
  (2*(w^2 - z3)) + (59*G[w^(-2), 0, r61, z3])/(6*(w^2 - z3)) - 
 G[w^(-2), 0, r62, -w]/(3*(w^2 - z3)) - (19*G[w^(-2), 0, r62, w^2])/
  (2*(w^2 - z3)) + (59*G[w^(-2), 0, r62, z3])/(6*(w^2 - z3)) - 
 (3*G[w^(-2), 0, w^2, w^2])/(2*(w^2 - z3)) + (2*G[w^(-2), 1, 0, -w])/
  (w^2 - z3) - (6*G[w^(-2), 1, 0, w^2])/(w^2 - z3) + 
 (4*G[w^(-2), 1, 0, z3])/(w^2 - z3) - (4*G[w^(-2), 1, 1, -w])/(w^2 - z3) + 
 (4*G[w^(-2), 1, 1, w^2])/(w^2 - z3) + (4*G[w^(-2), 1, r61, w^2])/
  (w^2 - z3) - (4*G[w^(-2), 1, r61, z3])/(w^2 - z3) + 
 (4*G[w^(-2), 1, r62, w^2])/(w^2 - z3) - (4*G[w^(-2), 1, r62, z3])/
  (w^2 - z3) - G[w^(-2), r61, 0, -w]/(3*(w^2 - z3)) - 
 (11*G[w^(-2), r61, 0, w^2])/(w^2 - z3) + (34*G[w^(-2), r61, 0, z3])/
  (3*(w^2 - z3)) + (4*G[w^(-2), r61, 1, w^2])/(w^2 - z3) - 
 (4*G[w^(-2), r61, 1, z3])/(w^2 - z3) + G[w^(-2), r61, r61, -w]/
  (3*w^2 - 3*z3) + (9*G[w^(-2), r61, r61, w^2])/(w^2 - z3) - 
 (28*G[w^(-2), r61, r61, z3])/(3*(w^2 - z3)) + 
 G[w^(-2), r61, r62, -w]/(3*w^2 - 3*z3) + (9*G[w^(-2), r61, r62, w^2])/
  (w^2 - z3) - (28*G[w^(-2), r61, r62, z3])/(3*(w^2 - z3)) + 
 (3*G[w^(-2), r61, w^2, w^2])/(2*(w^2 - z3)) - 
 G[w^(-2), r62, 0, -w]/(3*(w^2 - z3)) - (11*G[w^(-2), r62, 0, w^2])/
  (w^2 - z3) + (34*G[w^(-2), r62, 0, z3])/(3*(w^2 - z3)) + 
 (4*G[w^(-2), r62, 1, w^2])/(w^2 - z3) - (4*G[w^(-2), r62, 1, z3])/
  (w^2 - z3) + G[w^(-2), r62, r61, -w]/(3*w^2 - 3*z3) + 
 (9*G[w^(-2), r62, r61, w^2])/(w^2 - z3) - (28*G[w^(-2), r62, r61, z3])/
  (3*(w^2 - z3)) + G[w^(-2), r62, r62, -w]/(3*w^2 - 3*z3) + 
 (9*G[w^(-2), r62, r62, w^2])/(w^2 - z3) - (28*G[w^(-2), r62, r62, z3])/
  (3*(w^2 - z3)) + (3*G[w^(-2), r62, w^2, w^2])/(2*(w^2 - z3)) + 
 (3*G[w^(-2), w^(-2), 0, w^2])/(2*(w^2 - z3)) - 
 (3*G[w^(-2), w^(-2), 0, z3])/(2*(w^2 - z3)) - 
 (3*G[w^(-2), w^(-2), r61, w^2])/(2*(w^2 - z3)) + 
 (3*G[w^(-2), w^(-2), r61, z3])/(2*(w^2 - z3)) - 
 (3*G[w^(-2), w^(-2), r62, w^2])/(2*(w^2 - z3)) + 
 (3*G[w^(-2), w^(-2), r62, z3])/(2*(w^2 - z3)) + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[w^(-2), -w^(-1), 0, 1] + 
 (-2/(w^2 - z3) - 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
   2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[w^(-2), -w^(-1), 0, -w] + (2*G[w^(-2), -w^(-1), 0, w^2])/
  (3*(w^2 - z3)) + 
 2*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
      (7*w^2)/(-1 + w^2*z3))/3] - 
   Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
     3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
       w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
       w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 3*z3^3) + 
       w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/(3*(w + z3)*(1 + w*z3)*
      (-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - w^2*(1 + z3)^2))])*
  G[w^(-2), -w^(-1), 0, z2] + 
 (-8/(3*(w^2 - z3)) + 
   4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[w^(-2), -w^(-1), 1, 1] + 
 4*((w^2 - z3)^(-1) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
      (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
   Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
     3])*G[w^(-2), -w^(-1), 1, -w] - (4*G[w^(-2), -w^(-1), 1, w^2])/
  (3*(w^2 - z3)) - 
 4*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
      (7*w^2)/(-1 + w^2*z3))/3] - 
   Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
     3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
       w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
       w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 3*z3^3) + 
       w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/(3*(w + z3)*(1 + w*z3)*
      (-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - w^2*(1 + z3)^2))])*
  G[w^(-2), -w^(-1), 1, z2] - (3*G[w^(-2), w^2, 0, z3])/(2*(w^2 - z3)) + 
 (3*G[w^(-2), w^2, r61, z3])/(2*(w^2 - z3)) + (3*G[w^(-2), w^2, r62, z3])/
  (2*(w^2 - z3)) + (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w^(-1), 0, 0, 1] + 
 (-29/(6*(w^2 - z3)) - 
   (5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])/2)*G[-w^(-1), 0, 0, -w] - (13*G[-w^(-1), 0, 0, w^2])/
  (3*(w^2 - z3)) + (17/(6*(w^2 - z3)) + 
   (5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])/2 + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w^(-1), 0, 0, z2] + 
 (5*G[-w^(-1), 0, 0, z3])/(w^2 - z3) + 
 (41/(3*(w^2 - z3)) + 5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 0, 1, -w] - 
 (10*G[-w^(-1), 0, 1, w^2])/(3*(w^2 - z3)) + 
 (-17/(3*(w^2 - z3)) - 5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3] - 
   4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w^(-1), 0, 1, z2] - 
 (2*G[-w^(-1), 0, 1, z3])/(w^2 - z3) - (2*G[-w^(-1), 0, r61, -w])/
  (w^2 - z3) + (6*G[-w^(-1), 0, r61, w^2])/(w^2 - z3) - 
 (4*G[-w^(-1), 0, r61, z3])/(w^2 - z3) - (2*G[-w^(-1), 0, r62, -w])/
  (w^2 - z3) + (6*G[-w^(-1), 0, r62, w^2])/(w^2 - z3) - 
 (4*G[-w^(-1), 0, r62, z3])/(w^2 - z3) + 
 (-23/(6*(w^2 - z3)) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
   (11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
        (5*w^2)/(-1 + w^2*z3))/3])/2)*G[-w^(-1), 0, -w, -w] + 
 (-4/(3*(w^2 - z3)) + 
   2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w^(-1), 1, 0, 1] + 
 (8/(w^2 - z3) + 4*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 1, 0, -w] + 
 (14*G[-w^(-1), 1, 0, w^2])/(3*(w^2 - z3)) + 
 (-8/(3*(w^2 - z3)) - 4*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3] - 
   6*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w^(-1), 1, 0, z2] - 
 (6*G[-w^(-1), 1, 0, z3])/(w^2 - z3) + 
 (-8/(3*(w^2 - z3)) + 
   4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w^(-1), 1, 1, 1] + 
 (-16/(w^2 - z3) - 8*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3])*G[-w^(-1), 1, 1, -w] - 
 (4*G[-w^(-1), 1, 1, w^2])/(3*(w^2 - z3)) + 
 (16/(3*(w^2 - z3)) + 8*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3] + 
   12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w^(-1), 1, 1, z2] + 
 (4*G[-w^(-1), 1, 1, z3])/(w^2 - z3) - (4*G[-w^(-1), 1, r61, w^2])/
  (w^2 - z3) + (4*G[-w^(-1), 1, r61, z3])/(w^2 - z3) - 
 (4*G[-w^(-1), 1, r62, w^2])/(w^2 - z3) + (4*G[-w^(-1), 1, r62, z3])/
  (w^2 - z3) + (23/(3*(w^2 - z3)) - 
   6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
       (7*w^2)/(-1 + w^2*z3))/3] + 
   11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[-w^(-1), 1, -w, -w] - (2*G[-w^(-1), r61, 0, -w])/(w^2 - z3) + 
 (6*G[-w^(-1), r61, 0, w^2])/(w^2 - z3) - (4*G[-w^(-1), r61, 0, z3])/
  (w^2 - z3) - (4*G[-w^(-1), r61, 1, w^2])/(w^2 - z3) + 
 (4*G[-w^(-1), r61, 1, z3])/(w^2 - z3) + (2*G[-w^(-1), r61, r61, -w])/
  (w^2 - z3) - (4*G[-w^(-1), r61, r61, w^2])/(w^2 - z3) + 
 (2*G[-w^(-1), r61, r61, z3])/(w^2 - z3) + (2*G[-w^(-1), r61, r62, -w])/
  (w^2 - z3) - (4*G[-w^(-1), r61, r62, w^2])/(w^2 - z3) + 
 (2*G[-w^(-1), r61, r62, z3])/(w^2 - z3) - (2*G[-w^(-1), r62, 0, -w])/
  (w^2 - z3) + (6*G[-w^(-1), r62, 0, w^2])/(w^2 - z3) - 
 (4*G[-w^(-1), r62, 0, z3])/(w^2 - z3) - (4*G[-w^(-1), r62, 1, w^2])/
  (w^2 - z3) + (4*G[-w^(-1), r62, 1, z3])/(w^2 - z3) + 
 (2*G[-w^(-1), r62, r61, -w])/(w^2 - z3) - (4*G[-w^(-1), r62, r61, w^2])/
  (w^2 - z3) + (2*G[-w^(-1), r62, r61, z3])/(w^2 - z3) + 
 (2*G[-w^(-1), r62, r62, -w])/(w^2 - z3) - (4*G[-w^(-1), r62, r62, w^2])/
  (w^2 - z3) + (2*G[-w^(-1), r62, r62, z3])/(w^2 - z3) + 
 (11/(6*(w^2 - z3)) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
   (9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])/2)*G[-w^(-1), -w^(-1), 0, -w] - (7*G[-w^(-1), -w^(-1), 0, w^2])/
  (3*(w^2 - z3)) + 
 (((w^2 - z3)^(-1) - 6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
    9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w^(-1), -w^(-1), 0, z2])/2 + 
 (-11/(3*(w^2 - z3)) - 6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
   9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[-w^(-1), -w^(-1), 1, -w] + (14*G[-w^(-1), -w^(-1), 1, w^2])/
  (3*(w^2 - z3)) + ((-w^2 + z3)^(-1) + 
   6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
       (7*w^2)/(-1 + w^2*z3))/3] - 
   9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[-w^(-1), -w^(-1), 1, z2] + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w^(-1), -w, 0, 1] - 
 (17*G[-w^(-1), -w, 0, w^2])/(3*(w^2 - z3)) + 
 (-7/(2*(w^2 - z3)) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
   (11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
        (5*w^2)/(-1 + w^2*z3))/3])/2 + 
   2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w^(-1), -w, 0, z2] + 
 (4*G[-w^(-1), -w, 0, z3])/(w^2 - z3) + 
 (-8/(3*(w^2 - z3)) + 
   4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w^(-1), -w, 1, 1] + 
 (34*G[-w^(-1), -w, 1, w^2])/(3*(w^2 - z3)) + 
 (7/(w^2 - z3) - 6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
   11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3] - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w^(-1), -w, 1, z2] - 
 (8*G[-w^(-1), -w, 1, z3])/(w^2 - z3) + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w, 0, 0, 1] - (13*G[-w, 0, 0, w^2])/
  (3*(w^2 - z3)) + (17/(6*(w^2 - z3)) + 
   (5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])/2 + 2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w, 0, 0, z2] + (5*G[-w, 0, 0, z3])/(w^2 - z3) - 
 (10*G[-w, 0, 1, w^2])/(3*(w^2 - z3)) + 
 (-17/(3*(w^2 - z3)) - 5*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3] - 
   4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w, 0, 1, z2] - (2*G[-w, 0, 1, z3])/(w^2 - z3) + 
 (6*G[-w, 0, r61, w^2])/(w^2 - z3) - (4*G[-w, 0, r61, z3])/(w^2 - z3) + 
 (6*G[-w, 0, r62, w^2])/(w^2 - z3) - (4*G[-w, 0, r62, z3])/(w^2 - z3) - 
 (2*G[-w, 0, w^2, w^2])/(3*(w^2 - z3)) + 
 (-4/(3*(w^2 - z3)) + 
   2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w, 1, 0, 1] + (14*G[-w, 1, 0, w^2])/
  (3*(w^2 - z3)) + (-8/(3*(w^2 - z3)) - 
   4*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3] - 6*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w, 1, 0, z2] - (6*G[-w, 1, 0, z3])/(w^2 - z3) + 
 (-8/(3*(w^2 - z3)) + 
   4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w, 1, 1, 1] - 
 (4*G[-w, 1, 1, w^2])/(3*(w^2 - z3)) + 
 (16/(3*(w^2 - z3)) + 8*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
       (5*w^2)/(-1 + w^2*z3))/3] + 
   12*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w, 1, 1, z2] + (4*G[-w, 1, 1, z3])/(w^2 - z3) - 
 (4*G[-w, 1, r61, w^2])/(w^2 - z3) + (4*G[-w, 1, r61, z3])/(w^2 - z3) - 
 (4*G[-w, 1, r62, w^2])/(w^2 - z3) + (4*G[-w, 1, r62, z3])/(w^2 - z3) + 
 (4*G[-w, 1, w^2, w^2])/(3*(w^2 - z3)) + (6*G[-w, r61, 0, w^2])/(w^2 - z3) - 
 (4*G[-w, r61, 0, z3])/(w^2 - z3) - (4*G[-w, r61, 1, w^2])/(w^2 - z3) + 
 (4*G[-w, r61, 1, z3])/(w^2 - z3) - (4*G[-w, r61, r61, w^2])/(w^2 - z3) + 
 (2*G[-w, r61, r61, z3])/(w^2 - z3) - (4*G[-w, r61, r62, w^2])/(w^2 - z3) + 
 (2*G[-w, r61, r62, z3])/(w^2 - z3) + (6*G[-w, r62, 0, w^2])/(w^2 - z3) - 
 (4*G[-w, r62, 0, z3])/(w^2 - z3) - (4*G[-w, r62, 1, w^2])/(w^2 - z3) + 
 (4*G[-w, r62, 1, z3])/(w^2 - z3) - (4*G[-w, r62, r61, w^2])/(w^2 - z3) + 
 (2*G[-w, r62, r61, z3])/(w^2 - z3) - (4*G[-w, r62, r62, w^2])/(w^2 - z3) + 
 (2*G[-w, r62, r62, z3])/(w^2 - z3) + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w, -w^(-1), 0, 1] - 
 (17*G[-w, -w^(-1), 0, w^2])/(3*(w^2 - z3)) + 
 (-7/(2*(w^2 - z3)) + 3*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
   (11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - 
        (5*w^2)/(-1 + w^2*z3))/3])/2 + 
   2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w, -w^(-1), 0, z2] + 
 (4*G[-w, -w^(-1), 0, z3])/(w^2 - z3) + 
 (-8/(3*(w^2 - z3)) + 
   4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w, -w^(-1), 1, 1] + 
 (34*G[-w, -w^(-1), 1, w^2])/(3*(w^2 - z3)) + 
 (7/(w^2 - z3) - 6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
   11*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3] - 4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[-w, -w^(-1), 1, z2] - 
 (8*G[-w, -w^(-1), 1, z3])/(w^2 - z3) - (7*G[-w, -w, 0, w^2])/
  (3*(w^2 - z3)) + 
 (((w^2 - z3)^(-1) - 6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
    9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
       3])*G[-w, -w, 0, z2])/2 + (14*G[-w, -w, 1, w^2])/(3*(w^2 - z3)) + 
 ((-w^2 + z3)^(-1) + 6*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
   9*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[-w, -w, 1, z2] - (2*G[-w, w^2, 0, w^2])/(3*(w^2 - z3)) + 
 (4*G[-w, w^2, 1, w^2])/(3*(w^2 - z3)) + 
 (-2/(3*(w^2 - z3)) + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
       w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
       w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 3*z3^3) + 
       w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/(3*(w + z3)*(1 + w*z3)*
      (-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - w^2*(1 + z3)^2))])*
  G[w^2, 0, 0, 1] + ((3*w^2 - 3*z3)^(-1) + 
   Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
      (7*w^2)/(-1 + w^2*z3))/3] - 
   Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
     3])*G[w^2, 0, 0, -w] + 
 (-Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
       (7*w^2)/(-1 + w^2*z3))/3] + 
   Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
     3] - Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
       w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
       w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 3*z3^3) + 
       w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/(3*(w + z3)*(1 + w*z3)*
      (-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - w^2*(1 + z3)^2))])*
  G[w^2, 0, 0, z2] - (71*G[w^2, 0, 0, z3])/(6*(w^2 - z3)) + 
 (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[w^2, 0, 1, 1] + 
 (-2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
       (7*w^2)/(-1 + w^2*z3))/3] + 
   2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[w^2, 0, 1, -w] + 
 2*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
      (7*w^2)/(-1 + w^2*z3))/3] - 
   Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
     3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
       w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
       w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 3*z3^3) + 
       w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/(3*(w + z3)*(1 + w*z3)*
      (-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - w^2*(1 + z3)^2))])*
  G[w^2, 0, 1, z2] + (4*G[w^2, 0, 1, z3])/(w^2 - z3) - 
 G[w^2, 0, r61, -w]/(3*(w^2 - z3)) + (59*G[w^2, 0, r61, z3])/(6*(w^2 - z3)) - 
 G[w^2, 0, r62, -w]/(3*(w^2 - z3)) + (59*G[w^2, 0, r62, z3])/(6*(w^2 - z3)) + 
 (2*G[w^2, 1, 0, -w])/(w^2 - z3) + (4*G[w^2, 1, 0, z3])/(w^2 - z3) - 
 (4*G[w^2, 1, 1, -w])/(w^2 - z3) - (4*G[w^2, 1, r61, z3])/(w^2 - z3) - 
 (4*G[w^2, 1, r62, z3])/(w^2 - z3) - G[w^2, r61, 0, -w]/(3*(w^2 - z3)) + 
 (34*G[w^2, r61, 0, z3])/(3*(w^2 - z3)) - (4*G[w^2, r61, 1, z3])/(w^2 - z3) + 
 G[w^2, r61, r61, -w]/(3*w^2 - 3*z3) - (28*G[w^2, r61, r61, z3])/
  (3*(w^2 - z3)) + G[w^2, r61, r62, -w]/(3*w^2 - 3*z3) - 
 (28*G[w^2, r61, r62, z3])/(3*(w^2 - z3)) - 
 G[w^2, r62, 0, -w]/(3*(w^2 - z3)) + (34*G[w^2, r62, 0, z3])/(3*(w^2 - z3)) - 
 (4*G[w^2, r62, 1, z3])/(w^2 - z3) + G[w^2, r62, r61, -w]/(3*w^2 - 3*z3) - 
 (28*G[w^2, r62, r61, z3])/(3*(w^2 - z3)) + 
 G[w^2, r62, r62, -w]/(3*w^2 - 3*z3) - (28*G[w^2, r62, r62, z3])/
  (3*(w^2 - z3)) - (3*G[w^2, w^(-2), 0, z3])/(2*(w^2 - z3)) + 
 (3*G[w^2, w^(-2), r61, z3])/(2*(w^2 - z3)) + (3*G[w^2, w^(-2), r62, z3])/
  (2*(w^2 - z3)) + (4/(3*(w^2 - z3)) - 
   2*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[w^2, -w, 0, 1] + 
 (-2/(w^2 - z3) - 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] + 
   2*Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
      3])*G[w^2, -w, 0, -w] + 
 2*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
      (7*w^2)/(-1 + w^2*z3))/3] - 
   Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
     3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
       w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
       w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 3*z3^3) + 
       w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/(3*(w + z3)*(1 + w*z3)*
      (-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - w^2*(1 + z3)^2))])*
  G[w^2, -w, 0, z2] + 
 (-8/(3*(w^2 - z3)) + 
   4*Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
        w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
        w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 
          3*z3^3) + w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/
      (3*(w + z3)*(1 + w*z3)*(-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - 
        w^2*(1 + z3)^2))])*G[w^2, -w, 1, 1] + 
 4*((w^2 - z3)^(-1) + Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - 
      (17*w)/(1 + w*z3) - (7*w^2)/(-1 + w^2*z3))/3] - 
   Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
     3])*G[w^2, -w, 1, -w] - 
 4*(Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
      (7*w^2)/(-1 + w^2*z3))/3] - 
   Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/
     3] + Bracket[(2*(z3 + w^6*z3^3 + 5*w^7*z3*(-1 + z3^2) - 
       w^2*(1 + z3 + 3*z3^2) - w*(-6 + z3 + 4*z3^2) + 
       w^4*(-1 - 2*z3 - 3*z3^2 + z3^3) + w^3*(-12 - 9*z3 + 8*z3^2 + 3*z3^3) + 
       w^5*(5 + 9*z3 - 4*z3^2 - 10*z3^3 + z3^4)))/(3*(w + z3)*(1 + w*z3)*
      (-1 + w^2*z3)*(z3 - w*z3 - w^3*z3 + w^4*z3 - w^2*(1 + z3)^2))])*
  G[w^2, -w, 1, z2] - (3*G[w^2, w^2, 0, z3])/(2*(w^2 - z3)) + 
 (3*G[w^2, w^2, r61, z3])/(2*(w^2 - z3)) + (3*G[w^2, w^2, r62, z3])/
  (2*(w^2 - z3)) - (2*Pi*GI[0, r2])/(9*(w^2 - z3)) - 
 (37*Zeta[3])/(9*(w^2 - z3)) - 
 2*Bracket[(-24/(-1 + z3) + 36/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) - 
     (7*w^2)/(-1 + w^2*z3))/3]*Zeta[3] - 
 Bracket[(12/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) - (5*w^2)/(-1 + w^2*z3))/3]*
  Zeta[3]


==> Analytical_expressions/Cal_NP3_g59_weight4/g59bprep1_4.m <==
(Pi^2*G[0, -w])/3 + (Pi^2*G[0, w])/6 - (Pi^2*G[r1, w])/6 - 
 (Pi^2*G[r2, w])/6 - (Pi^2*G[w^(-2), -w])/12 + (G[0, -w]^2*G[w^(-2), -w])/2 - 
 G[0, -w]*G[0, w]*G[w^(-2), -w] - G[0, -w]*G[1, -w]*G[w^(-2), -w] + 
 G[0, -w]^2*G[-w^(-1), 1] - 2*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 
 (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/2 + G[1, -w]*G[w^(-2), -w]*
  G[-w^(-1), 1] - (Pi^2*G[-w^(-1), -w])/4 - (G[0, -w]^2*G[-w^(-1), -w])/2 + 
 3*G[0, -w]*G[0, w]*G[-w^(-1), -w] + G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 
 (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 + 
 3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] - 
 (G[0, -w]*G[-w^(-1), 1]*G[-w^(-1), -w])/2 + 
 G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] + (7*G[0, -w]*G[-w^(-1), -w]^2)/2 - 
 7*G[1, -w]*G[-w^(-1), -w]^2 + G[0, -w]^2*G[-w, 1] - 
 2*G[0, -w]*G[1, -w]*G[-w, 1] - (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 + 
 G[1, -w]*G[w^(-2), -w]*G[-w, 1] - (G[0, -w]*G[-w^(-1), -w]*G[-w, 1])/2 + 
 G[1, -w]*G[-w^(-1), -w]*G[-w, 1] - (Pi^2*G[w^2, -w])/12 + 
 (G[0, -w]^2*G[w^2, -w])/2 + G[0, -w]*G[0, w]*G[w^2, -w] - 
 G[0, -w]*G[1, -w]*G[w^2, -w] - (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 + 
 G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] + (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/2 - 
 G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] - (G[0, -w]*G[-w, 1]*G[w^2, -w])/2 + 
 G[1, -w]*G[-w, 1]*G[w^2, -w] + G[0, -w]*G[0, 0, -w] - 
 2*G[1, -w]*G[0, 0, -w] - (G[w^(-2), -w]*G[0, 0, -w])/2 + 
 (G[-w^(-1), -w]*G[0, 0, -w])/2 - (G[w^2, -w]*G[0, 0, -w])/2 + 
 G[0, -w]*G[0, 0, w] + 3*G[w^(-2), -w]*G[0, 0, w] - 
 6*G[-w^(-1), -w]*G[0, 0, w] + G[w^2, -w]*G[0, 0, w] + 
 G[w^(-2), -w]*G[0, 1, -w] - G[-w^(-1), -w]*G[0, 1, -w] + 
 G[w^2, -w]*G[0, 1, -w] - G[0, -w]*G[0, -w^(-1), -w] + 
 2*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] - 
 3*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] + 
 (G[w^(-2), -w]*G[0, -w, -w])/2 - (5*G[-w^(-1), -w]*G[0, -w, -w])/2 - 
 (3*G[w^2, -w]*G[0, -w, -w])/2 - G[w^(-2), -w]*G[1, -w, -w] + 
 5*G[-w^(-1), -w]*G[1, -w, -w] + 3*G[w^2, -w]*G[1, -w, -w] - 
 G[0, -w]*G[w^(-2), 0, -w] + G[0, w]*G[w^(-2), 0, -w] + 
 2*G[1, -w]*G[w^(-2), 0, -w] + 2*G[0, -w]*G[w^(-2), -w^(-1), -w] - 
 4*G[1, -w]*G[w^(-2), -w^(-1), -w] - G[0, -w]*G[-w^(-1), 0, 1] + 
 (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 + (G[-w^(-1), -w]*G[-w^(-1), 0, 1])/2 + 
 (G[w^2, -w]*G[-w^(-1), 0, 1])/2 - 3*G[0, w]*G[-w^(-1), 0, -w] + 
 (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 - (7*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/
  2 - (G[w^2, -w]*G[-w^(-1), 0, -w])/2 + 2*G[0, -w]*G[-w^(-1), 1, 1] - 
 G[w^(-2), -w]*G[-w^(-1), 1, 1] - G[-w^(-1), -w]*G[-w^(-1), 1, 1] - 
 G[w^2, -w]*G[-w^(-1), 1, 1] - 3*G[w^(-2), -w]*G[-w^(-1), 1, -w] + 
 7*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + G[w^2, -w]*G[-w^(-1), 1, -w] - 
 3*G[0, -w]*G[-w^(-1), -w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 
 G[0, -w]*G[-w, 0, 1] + (G[w^(-2), -w]*G[-w, 0, 1])/2 + 
 (G[-w^(-1), -w]*G[-w, 0, 1])/2 + (G[w^2, -w]*G[-w, 0, 1])/2 + 
 2*G[0, -w]*G[-w, 1, 1] - G[w^(-2), -w]*G[-w, 1, 1] - 
 G[-w^(-1), -w]*G[-w, 1, 1] - G[w^2, -w]*G[-w, 1, 1] - 
 G[0, -w]*G[w^2, 0, -w] - G[0, w]*G[w^2, 0, -w] + 2*G[1, -w]*G[w^2, 0, -w] + 
 2*G[0, -w]*G[w^2, -w, -w] - 4*G[1, -w]*G[w^2, -w, -w] - G[0, 0, 0, -w] + 
 3*G[0, 0, 0, w] + 2*G[0, 0, 1, -w] + G[0, -w^(-1), 0, -w] - 
 2*G[0, -w^(-1), 1, -w] + G[0, -w, 0, -w] - 2*G[0, -w, 1, -w] + 
 3*G[0, -w, -w, -w] - 6*G[1, -w, -w, -w] - 3*G[r1, 0, 0, w] - 
 3*G[r2, 0, 0, w] + G[w^(-2), 0, 0, -w] - 2*G[w^(-2), 0, 1, -w] - 
 2*G[w^(-2), -w^(-1), 0, -w] + 4*G[w^(-2), -w^(-1), 1, -w] + 
 3*G[-w^(-1), 0, -w, -w] - 6*G[-w^(-1), 1, -w, -w] + 
 3*G[-w^(-1), -w^(-1), 0, -w] - 6*G[-w^(-1), -w^(-1), 1, -w] + 
 G[w^2, 0, 0, -w] - 2*G[w^2, 0, 1, -w] - 2*G[w^2, -w, 0, -w] + 
 4*G[w^2, -w, 1, -w] - 2*Zeta[3]


==> Analytical_expressions/Cal_NP3_g59_weight4/g59bprep2_4.m <==
(-3*Pi^2*G[0, -w])/4 - 3*G[0, -w]^3 - (Pi^2*G[0, w])/2 + (Pi^2*G[1, -w])/3 + 
 28*G[0, -w]^2*G[1, -w] - 76*G[0, -w]*G[1, -w]^2 + 64*G[1, -w]^3 + 
 (Pi^2*G[r1, w])/3 + (Pi^2*G[r2, w])/3 + (Pi^2*G[w^(-2), -w])/12 - 
 (G[0, -w]^2*G[w^(-2), -w])/2 + G[0, -w]*G[0, w]*G[w^(-2), -w] + 
 G[0, -w]*G[1, -w]*G[w^(-2), -w] - (3*G[0, -w]^2*G[-w^(-1), 1])/2 + 
 3*G[0, -w]*G[1, -w]*G[-w^(-1), 1] + (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/
  2 - G[1, -w]*G[w^(-2), -w]*G[-w^(-1), 1] + (Pi^2*G[-w^(-1), -w])/2 - 
 (9*G[0, -w]^2*G[-w^(-1), -w])/2 - 5*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 
 19*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 20*G[1, -w]^2*G[-w^(-1), -w] + 
 (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 - 
 3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] + G[0, -w]*G[-w^(-1), 1]*
  G[-w^(-1), -w] - 2*G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] - 
 (11*G[0, -w]*G[-w^(-1), -w]^2)/2 + 11*G[1, -w]*G[-w^(-1), -w]^2 - 
 (3*G[0, -w]^2*G[-w, 1])/2 + 3*G[0, -w]*G[1, -w]*G[-w, 1] + 
 (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 - G[1, -w]*G[w^(-2), -w]*G[-w, 1] + 
 G[0, -w]*G[-w^(-1), -w]*G[-w, 1] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + 
 (Pi^2*G[w^2, -w])/12 - (G[0, -w]^2*G[w^2, -w])/2 - 
 G[0, -w]*G[0, w]*G[w^2, -w] + G[0, -w]*G[1, -w]*G[w^2, -w] + 
 (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 - G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] - 
 (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/2 + G[1, -w]*G[-w^(-1), -w]*
  G[w^2, -w] + (G[0, -w]*G[-w, 1]*G[w^2, -w])/2 - 
 G[1, -w]*G[-w, 1]*G[w^2, -w] + (9*G[0, -w]*G[0, 0, -w])/2 - 
 13*G[1, -w]*G[0, 0, -w] + (G[w^(-2), -w]*G[0, 0, -w])/2 + 
 (3*G[-w^(-1), -w]*G[0, 0, -w])/2 + (G[w^2, -w]*G[0, 0, -w])/2 - 
 3*G[0, -w]*G[0, 0, w] - 3*G[w^(-2), -w]*G[0, 0, w] + 
 10*G[-w^(-1), -w]*G[0, 0, w] - G[w^2, -w]*G[0, 0, w] - 
 18*G[0, -w]*G[0, 1, -w] + 44*G[1, -w]*G[0, 1, -w] - 
 G[w^(-2), -w]*G[0, 1, -w] - 3*G[-w^(-1), -w]*G[0, 1, -w] - 
 G[w^2, -w]*G[0, 1, -w] + (9*G[0, -w]*G[0, -w^(-1), -w])/2 - 
 9*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] + 
 5*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] - 
 (G[w^(-2), -w]*G[0, -w, -w])/2 + (9*G[-w^(-1), -w]*G[0, -w, -w])/2 + 
 (3*G[w^2, -w]*G[0, -w, -w])/2 - 22*G[0, -w]*G[1, 0, -w] + 
 52*G[1, -w]*G[1, 0, -w] - 4*G[-w^(-1), -w]*G[1, 0, -w] + 
 56*G[0, -w]*G[1, 1, -w] - 128*G[1, -w]*G[1, 1, -w] + 
 8*G[-w^(-1), -w]*G[1, 1, -w] - 6*G[0, -w]*G[1, -w^(-1), -w] + 
 12*G[1, -w]*G[1, -w^(-1), -w] + 4*G[0, -w]*G[1, -w, -w] - 
 8*G[1, -w]*G[1, -w, -w] + G[w^(-2), -w]*G[1, -w, -w] - 
 9*G[-w^(-1), -w]*G[1, -w, -w] - 3*G[w^2, -w]*G[1, -w, -w] + 
 G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] - 
 2*G[1, -w]*G[w^(-2), 0, -w] - 2*G[0, -w]*G[w^(-2), -w^(-1), -w] + 
 4*G[1, -w]*G[w^(-2), -w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), 0, 1])/2 - 
 (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 - G[-w^(-1), -w]*G[-w^(-1), 0, 1] - 
 (G[w^2, -w]*G[-w^(-1), 0, 1])/2 + (11*G[0, -w]*G[-w^(-1), 0, -w])/2 + 
 5*G[0, w]*G[-w^(-1), 0, -w] - 11*G[1, -w]*G[-w^(-1), 0, -w] - 
 (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 + 
 (11*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 + (G[w^2, -w]*G[-w^(-1), 0, -w])/2 - 
 3*G[0, -w]*G[-w^(-1), 1, 1] + G[w^(-2), -w]*G[-w^(-1), 1, 1] + 
 2*G[-w^(-1), -w]*G[-w^(-1), 1, 1] + G[w^2, -w]*G[-w^(-1), 1, 1] - 
 10*G[0, -w]*G[-w^(-1), 1, -w] + 20*G[1, -w]*G[-w^(-1), 1, -w] + 
 3*G[w^(-2), -w]*G[-w^(-1), 1, -w] - 11*G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 
 G[w^2, -w]*G[-w^(-1), 1, -w] + (9*G[0, -w]*G[-w^(-1), -w^(-1), -w])/2 - 
 9*G[1, -w]*G[-w^(-1), -w^(-1), -w] + (3*G[0, -w]*G[-w, 0, 1])/2 - 
 (G[w^(-2), -w]*G[-w, 0, 1])/2 - G[-w^(-1), -w]*G[-w, 0, 1] - 
 (G[w^2, -w]*G[-w, 0, 1])/2 - 3*G[0, -w]*G[-w, 1, 1] + 
 G[w^(-2), -w]*G[-w, 1, 1] + 2*G[-w^(-1), -w]*G[-w, 1, 1] + 
 G[w^2, -w]*G[-w, 1, 1] + G[0, -w]*G[w^2, 0, -w] + G[0, w]*G[w^2, 0, -w] - 
 2*G[1, -w]*G[w^2, 0, -w] - 2*G[0, -w]*G[w^2, -w, -w] + 
 4*G[1, -w]*G[w^2, -w, -w] - 6*G[0, -1, 0, w] - (3*G[0, 0, 0, -w])/2 - 
 2*G[0, 0, 0, w] + 3*G[0, 0, 1, -w] + (5*G[0, 0, -w, -w])/2 + 
 12*G[0, 1, 0, -w] - 2*G[0, 1, 0, w] - 24*G[0, 1, 1, -w] - 
 5*G[0, 1, -w, -w] - (9*G[0, -w^(-1), 0, -w])/2 + 9*G[0, -w^(-1), 1, -w] - 
 2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - (9*G[0, -w, -w, -w])/2 + 
 10*G[1, 0, 0, -w] - 20*G[1, 0, 1, -w] - 4*G[1, 0, -w, -w] - 
 32*G[1, 1, 0, -w] + 64*G[1, 1, 1, -w] + 8*G[1, 1, -w, -w] + 
 6*G[1, -w^(-1), 0, -w] - 12*G[1, -w^(-1), 1, -w] + 2*G[1, -w, 0, -w] - 
 4*G[1, -w, 1, -w] + 9*G[1, -w, -w, -w] + 6*G[r1, 0, 0, w] + 
 6*G[r2, 0, 0, w] - G[w^(-2), 0, 0, -w] + 2*G[w^(-2), 0, 1, -w] + 
 2*G[w^(-2), -w^(-1), 0, -w] - 4*G[w^(-2), -w^(-1), 1, -w] - 
 (5*G[-w^(-1), 0, 0, -w])/2 + 5*G[-w^(-1), 0, 1, -w] - 
 (11*G[-w^(-1), 0, -w, -w])/2 + 4*G[-w^(-1), 1, 0, -w] - 
 8*G[-w^(-1), 1, 1, -w] + 11*G[-w^(-1), 1, -w, -w] - 
 (9*G[-w^(-1), -w^(-1), 0, -w])/2 + 9*G[-w^(-1), -w^(-1), 1, -w] - 
 G[w^2, 0, 0, -w] + 2*G[w^2, 0, 1, -w] + 2*G[w^2, -w, 0, -w] - 
 4*G[w^2, -w, 1, -w] - Zeta[3]


==> Analytical_expressions/Cal_NP3_g59_weight4/g59bprep3_4.m <==
-1/3*(Pi^2*G[0, -w]) + (Pi^2*G[0, w])/3 + (2*Pi^2*G[1, -w])/3 - 
 (2*Pi^2*G[1, w])/3 + (Pi^2*G[w^(-2), 1])/6 + G[0, -w]^2*G[w^(-2), 1] - 
 G[0, -w]*G[0, w]*G[w^(-2), 1] - 2*G[0, -w]*G[1, -w]*G[w^(-2), 1] - 
 2*G[0, -w]^2*G[-w^(-1), 1] + 2*G[0, -w]*G[0, w]*G[-w^(-1), 1] + 
 10*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 2*G[0, w]*G[1, -w]*G[-w^(-1), 1] - 
 12*G[1, -w]^2*G[-w^(-1), 1] - 2*G[0, -w]*G[1, w]*G[-w^(-1), 1] + 
 4*G[1, -w]*G[1, w]*G[-w^(-1), 1] - 2*G[0, -w]*G[w^(-2), 1]*G[-w^(-1), -w] + 
 4*G[1, -w]*G[w^(-2), 1]*G[-w^(-1), -w] - 2*G[0, -w]^2*G[-w, 1] + 
 10*G[0, -w]*G[1, -w]*G[-w, 1] - 2*G[0, w]*G[1, -w]*G[-w, 1] - 
 12*G[1, -w]^2*G[-w, 1] - 2*G[0, -w]*G[1, w]*G[-w, 1] + 
 4*G[1, -w]*G[1, w]*G[-w, 1] - 2*G[0, -w]*G[-w^(-1), -w]*G[-w, 1] + 
 4*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + (Pi^2*G[w^2, 1])/6 + 
 G[0, -w]^2*G[w^2, 1] + G[0, -w]*G[0, w]*G[w^2, 1] - 
 2*G[0, -w]*G[1, -w]*G[w^2, 1] - G[w^(-2), 1]*G[0, 0, -w] + 
 2*G[-w^(-1), 1]*G[0, 0, -w] + 2*G[-w, 1]*G[0, 0, -w] - 
 G[w^2, 1]*G[0, 0, -w] + 3*G[w^(-2), 1]*G[0, 0, w] - 
 2*G[-w^(-1), 1]*G[0, 0, w] + G[w^2, 1]*G[0, 0, w] + 
 2*G[w^(-2), 1]*G[0, 1, -w] - 4*G[-w^(-1), 1]*G[0, 1, -w] - 
 4*G[-w, 1]*G[0, 1, -w] + 2*G[w^2, 1]*G[0, 1, -w] - 
 2*G[-w^(-1), 1]*G[0, -w, -w] - 2*G[w^2, 1]*G[0, -w, -w] - 
 6*G[-w^(-1), 1]*G[1, 0, -w] - 6*G[-w, 1]*G[1, 0, -w] + 
 12*G[-w^(-1), 1]*G[1, 1, -w] + 12*G[-w, 1]*G[1, 1, -w] + 
 4*G[-w^(-1), 1]*G[1, -w, -w] + 4*G[w^2, 1]*G[1, -w, -w] - 
 G[0, -w]*G[w^(-2), 0, 1] + G[0, w]*G[w^(-2), 0, 1] + 
 2*G[1, -w]*G[w^(-2), 0, 1] + 2*G[0, -w]*G[w^(-2), -w^(-1), 1] - 
 4*G[1, -w]*G[w^(-2), -w^(-1), 1] + 2*G[0, -w]*G[-w^(-1), 0, 1] - 
 2*G[0, w]*G[-w^(-1), 0, 1] - 4*G[1, -w]*G[-w^(-1), 0, 1] + 
 2*G[1, w]*G[-w^(-1), 0, 1] + 2*G[w^(-2), 1]*G[-w^(-1), 0, -w] + 
 2*G[-w, 1]*G[-w^(-1), 0, -w] - 2*G[0, -w]*G[-w^(-1), 1, 1] + 
 2*G[0, w]*G[-w^(-1), 1, 1] + 4*G[1, -w]*G[-w^(-1), 1, 1] - 
 4*G[1, w]*G[-w^(-1), 1, 1] - 4*G[w^(-2), 1]*G[-w^(-1), 1, -w] - 
 4*G[-w, 1]*G[-w^(-1), 1, -w] + 2*G[0, -w]*G[-w^(-1), -w, 1] - 
 4*G[1, -w]*G[-w^(-1), -w, 1] + 2*G[0, -w]*G[-w, 0, 1] - 
 4*G[1, -w]*G[-w, 0, 1] + 2*G[1, w]*G[-w, 0, 1] - 2*G[0, -w]*G[-w, 1, 1] + 
 2*G[0, w]*G[-w, 1, 1] + 4*G[1, -w]*G[-w, 1, 1] - 4*G[1, w]*G[-w, 1, 1] + 
 2*G[0, -w]*G[-w, -w^(-1), 1] - 4*G[1, -w]*G[-w, -w^(-1), 1] - 
 G[0, -w]*G[w^2, 0, 1] - G[0, w]*G[w^2, 0, 1] + 2*G[1, -w]*G[w^2, 0, 1] + 
 2*G[0, -w]*G[w^2, -w, 1] - 4*G[1, -w]*G[w^2, -w, 1] + 3*G[0, 0, 0, 1] - 
 2*G[0, 0, 1, 1] - 2*G[0, 1, 0, 1] - 4*G[0, 1, 1, 1] + G[w^(-2), 0, 0, 1] - 
 2*G[w^(-2), 0, 1, 1] - 2*G[w^(-2), -w^(-1), 0, 1] + 
 4*G[w^(-2), -w^(-1), 1, 1] - 2*G[-w^(-1), 0, 0, 1] + 2*G[-w^(-1), 1, 0, 1] + 
 4*G[-w^(-1), 1, 1, 1] - 2*G[-w^(-1), -w, 0, 1] + 4*G[-w^(-1), -w, 1, 1] - 
 2*G[-w, 0, 0, 1] + 2*G[-w, 1, 0, 1] + 4*G[-w, 1, 1, 1] - 
 2*G[-w, -w^(-1), 0, 1] + 4*G[-w, -w^(-1), 1, 1] + G[w^2, 0, 0, 1] - 
 2*G[w^2, 0, 1, 1] - 2*G[w^2, -w, 0, 1] + 4*G[w^2, -w, 1, 1]


==> Analytical_expressions/Cal_NP3_g59_weight4/g59bprep4_4.m <==
(-48*(-1/6*(Pi^2*G[0, -w]) + 2*G[0, -w]^3 - 4*G[0, -w]^2*G[1, -w] + 
    (Pi^2*G[r51, -w])/6 - 2*G[0, -w]^2*G[r51, -w] + 
    4*G[0, -w]*G[1, -w]*G[r51, -w] + (Pi^2*G[r52, -w])/6 - 
    2*G[0, -w]^2*G[r52, -w] + 4*G[0, -w]*G[1, -w]*G[r52, -w] - 
    2*G[0, -w]^2*G[-w^(-1), -w] + 4*G[0, -w]*G[1, -w]*G[-w^(-1), -w] + 
    2*G[0, -w]*G[r51, -w]*G[-w^(-1), -w] - 4*G[1, -w]*G[r51, -w]*
     G[-w^(-1), -w] + 2*G[0, -w]*G[r52, -w]*G[-w^(-1), -w] - 
    4*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] - 4*G[0, -w]*G[0, 0, -w] + 
    4*G[1, -w]*G[0, 0, -w] + 2*G[r51, -w]*G[0, 0, -w] + 
    2*G[r52, -w]*G[0, 0, -w] + 4*G[0, -w]*G[0, 1, -w] - 
    4*G[r51, -w]*G[0, 1, -w] - 4*G[r52, -w]*G[0, 1, -w] + 
    2*G[0, -w]*G[0, -w^(-1), -w] - 4*G[1, -w]*G[0, -w^(-1), -w] - 
    4*G[1, -w]*G[0, -w, -w] + 2*G[r51, -w]*G[0, -w, -w] + 
    2*G[r52, -w]*G[0, -w, -w] + 4*G[0, -w]*G[1, -w, -w] - 
    4*G[r51, -w]*G[1, -w, -w] - 4*G[r52, -w]*G[1, -w, -w] + 
    2*G[0, -w]*G[r51, 0, -w] - 4*G[1, -w]*G[r51, 0, -w] - 
    2*G[0, -w]*G[r51, -w^(-1), -w] + 4*G[1, -w]*G[r51, -w^(-1), -w] - 
    2*G[0, -w]*G[r51, -w, -w] + 4*G[1, -w]*G[r51, -w, -w] + 
    2*G[0, -w]*G[r52, 0, -w] - 4*G[1, -w]*G[r52, 0, -w] - 
    2*G[0, -w]*G[r52, -w^(-1), -w] + 4*G[1, -w]*G[r52, -w^(-1), -w] - 
    2*G[0, -w]*G[r52, -w, -w] + 4*G[1, -w]*G[r52, -w, -w] + 
    2*G[0, -w]*G[-w^(-1), 0, -w] - 2*G[r51, -w]*G[-w^(-1), 0, -w] - 
    2*G[r52, -w]*G[-w^(-1), 0, -w] - 4*G[0, -w]*G[-w^(-1), 1, -w] + 
    4*G[r51, -w]*G[-w^(-1), 1, -w] + 4*G[r52, -w]*G[-w^(-1), 1, -w] + 
    2*G[0, 0, 0, -w] - 4*G[0, 0, 1, -w] - 2*G[0, -w^(-1), 0, -w] + 
    4*G[0, -w^(-1), 1, -w] - 2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - 
    2*G[r51, 0, 0, -w] + 4*G[r51, 0, 1, -w] + 2*G[r51, -w^(-1), 0, -w] - 
    4*G[r51, -w^(-1), 1, -w] + 2*G[r51, -w, 0, -w] - 4*G[r51, -w, 1, -w] - 
    2*G[r52, 0, 0, -w] + 4*G[r52, 0, 1, -w] + 2*G[r52, -w^(-1), 0, -w] - 
    4*G[r52, -w^(-1), 1, -w] + 2*G[r52, -w, 0, -w] - 4*G[r52, -w, 1, -w]) - 
  60*(-1/3*(Pi^2*G[0, w^2]) - 7*G[0, w^2]^3 + (Pi^2*G[r61, w^2])/3 + 
    29*G[0, w^2]^2*G[r61, w^2] - 38*G[0, w^2]*G[r61, w^2]^2 + 
    16*G[r61, w^2]^3 + (Pi^2*G[r62, w^2])/3 + 29*G[0, w^2]^2*G[r62, w^2] - 
    76*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 48*G[r61, w^2]^2*G[r62, w^2] - 
    38*G[0, w^2]*G[r62, w^2]^2 + 48*G[r61, w^2]*G[r62, w^2]^2 + 
    16*G[r62, w^2]^3 - 8*G[0, w^2]^2*G[w^(-2), w^2] + 
    18*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 10*G[r61, w^2]^2*
     G[w^(-2), w^2] + 18*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    20*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    10*G[r62, w^2]^2*G[w^(-2), w^2] - G[0, w^2]*G[w^(-2), w^2]^2 + 
    G[r61, w^2]*G[w^(-2), w^2]^2 + G[r62, w^2]*G[w^(-2), w^2]^2 + 
    14*G[0, w^2]*G[0, 0, w^2] - 17*G[r61, w^2]*G[0, 0, w^2] - 
    17*G[r62, w^2]*G[0, 0, w^2] + 3*G[w^(-2), w^2]*G[0, 0, w^2] - 
    19*G[0, w^2]*G[0, r61, w^2] + 22*G[r61, w^2]*G[0, r61, w^2] + 
    22*G[r62, w^2]*G[0, r61, w^2] - 3*G[w^(-2), w^2]*G[0, r61, w^2] - 
    19*G[0, w^2]*G[0, r62, w^2] + 22*G[r61, w^2]*G[0, r62, w^2] + 
    22*G[r62, w^2]*G[0, r62, w^2] - 3*G[w^(-2), w^2]*G[0, r62, w^2] + 
    5*G[0, w^2]*G[0, w^(-2), w^2] - 5*G[r61, w^2]*G[0, w^(-2), w^2] - 
    5*G[r62, w^2]*G[0, w^(-2), w^2] - 3*G[0, w^2]*G[0, w^2, w^2] + 
    4*G[r61, w^2]*G[0, w^2, w^2] + 4*G[r62, w^2]*G[0, w^2, w^2] - 
    G[w^(-2), w^2]*G[0, w^2, w^2] - 22*G[0, w^2]*G[r61, 0, w^2] + 
    26*G[r61, w^2]*G[r61, 0, w^2] + 26*G[r62, w^2]*G[r61, 0, w^2] - 
    4*G[w^(-2), w^2]*G[r61, 0, w^2] + 28*G[0, w^2]*G[r61, r61, w^2] - 
    32*G[r61, w^2]*G[r61, r61, w^2] - 32*G[r62, w^2]*G[r61, r61, w^2] + 
    4*G[w^(-2), w^2]*G[r61, r61, w^2] + 28*G[0, w^2]*G[r61, r62, w^2] - 
    32*G[r61, w^2]*G[r61, r62, w^2] - 32*G[r62, w^2]*G[r61, r62, w^2] + 
    4*G[w^(-2), w^2]*G[r61, r62, w^2] - 6*G[0, w^2]*G[r61, w^(-2), w^2] + 
    6*G[r61, w^2]*G[r61, w^(-2), w^2] + 6*G[r62, w^2]*G[r61, w^(-2), w^2] + 
    3*G[0, w^2]*G[r61, w^2, w^2] - 4*G[r61, w^2]*G[r61, w^2, w^2] - 
    4*G[r62, w^2]*G[r61, w^2, w^2] + G[w^(-2), w^2]*G[r61, w^2, w^2] - 
    22*G[0, w^2]*G[r62, 0, w^2] + 26*G[r61, w^2]*G[r62, 0, w^2] + 
    26*G[r62, w^2]*G[r62, 0, w^2] - 4*G[w^(-2), w^2]*G[r62, 0, w^2] + 
    28*G[0, w^2]*G[r62, r61, w^2] - 32*G[r61, w^2]*G[r62, r61, w^2] - 
    32*G[r62, w^2]*G[r62, r61, w^2] + 4*G[w^(-2), w^2]*G[r62, r61, w^2] + 
    28*G[0, w^2]*G[r62, r62, w^2] - 32*G[r61, w^2]*G[r62, r62, w^2] - 
    32*G[r62, w^2]*G[r62, r62, w^2] + 4*G[w^(-2), w^2]*G[r62, r62, w^2] - 
    6*G[0, w^2]*G[r62, w^(-2), w^2] + 6*G[r61, w^2]*G[r62, w^(-2), w^2] + 
    6*G[r62, w^2]*G[r62, w^(-2), w^2] + 3*G[0, w^2]*G[r62, w^2, w^2] - 
    4*G[r61, w^2]*G[r62, w^2, w^2] - 4*G[r62, w^2]*G[r62, w^2, w^2] + 
    G[w^(-2), w^2]*G[r62, w^2, w^2] + 8*G[0, w^2]*G[w^(-2), 0, w^2] - 
    9*G[r61, w^2]*G[w^(-2), 0, w^2] - 9*G[r62, w^2]*G[w^(-2), 0, w^2] + 
    G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 9*G[0, w^2]*G[w^(-2), r61, w^2] + 
    10*G[r61, w^2]*G[w^(-2), r61, w^2] + 10*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 9*G[0, w^2]*G[w^(-2), r62, w^2] + 
    10*G[r61, w^2]*G[w^(-2), r62, w^2] + 10*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    G[w^(-2), w^2]*G[w^(-2), r62, w^2] + G[0, w^2]*G[w^(-2), w^(-2), w^2] - 
    G[r61, w^2]*G[w^(-2), w^(-2), w^2] - G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
    7*G[0, 0, 0, w^2] + 7*G[0, 0, r61, w^2] + 7*G[0, 0, r62, w^2] + 
    3*G[0, 0, w^2, w^2] + 12*G[0, r61, 0, w^2] - 12*G[0, r61, r61, w^2] - 
    12*G[0, r61, r62, w^2] - 3*G[0, r61, w^2, w^2] + 12*G[0, r62, 0, w^2] - 
    12*G[0, r62, r61, w^2] - 12*G[0, r62, r62, w^2] - 3*G[0, r62, w^2, w^2] - 
    5*G[0, w^(-2), 0, w^2] + 5*G[0, w^(-2), r61, w^2] + 
    5*G[0, w^(-2), r62, w^2] - 2*G[0, w^2, 0, w^2] + 2*G[0, w^2, r61, w^2] + 
    2*G[0, w^2, r62, w^2] - G[0, w^2, w^2, w^2] + 10*G[r61, 0, 0, w^2] - 
    10*G[r61, 0, r61, w^2] - 10*G[r61, 0, r62, w^2] - 4*G[r61, 0, w^2, w^2] - 
    16*G[r61, r61, 0, w^2] + 16*G[r61, r61, r61, w^2] + 
    16*G[r61, r61, r62, w^2] + 4*G[r61, r61, w^2, w^2] - 
    16*G[r61, r62, 0, w^2] + 16*G[r61, r62, r61, w^2] + 
    16*G[r61, r62, r62, w^2] + 4*G[r61, r62, w^2, w^2] + 
    6*G[r61, w^(-2), 0, w^2] - 6*G[r61, w^(-2), r61, w^2] - 
    6*G[r61, w^(-2), r62, w^2] + 2*G[r61, w^2, 0, w^2] - 
    2*G[r61, w^2, r61, w^2] - 2*G[r61, w^2, r62, w^2] + 
    G[r61, w^2, w^2, w^2] + 10*G[r62, 0, 0, w^2] - 10*G[r62, 0, r61, w^2] - 
    10*G[r62, 0, r62, w^2] - 4*G[r62, 0, w^2, w^2] - 16*G[r62, r61, 0, w^2] + 
    16*G[r62, r61, r61, w^2] + 16*G[r62, r61, r62, w^2] + 
    4*G[r62, r61, w^2, w^2] - 16*G[r62, r62, 0, w^2] + 
    16*G[r62, r62, r61, w^2] + 16*G[r62, r62, r62, w^2] + 
    4*G[r62, r62, w^2, w^2] + 6*G[r62, w^(-2), 0, w^2] - 
    6*G[r62, w^(-2), r61, w^2] - 6*G[r62, w^(-2), r62, w^2] + 
    2*G[r62, w^2, 0, w^2] - 2*G[r62, w^2, r61, w^2] - 
    2*G[r62, w^2, r62, w^2] + G[r62, w^2, w^2, w^2] - 
    3*G[w^(-2), 0, 0, w^2] + 3*G[w^(-2), 0, r61, w^2] + 
    3*G[w^(-2), 0, r62, w^2] + G[w^(-2), 0, w^2, w^2] + 
    4*G[w^(-2), r61, 0, w^2] - 4*G[w^(-2), r61, r61, w^2] - 
    4*G[w^(-2), r61, r62, w^2] - G[w^(-2), r61, w^2, w^2] + 
    4*G[w^(-2), r62, 0, w^2] - 4*G[w^(-2), r62, r61, w^2] - 
    4*G[w^(-2), r62, r62, w^2] - G[w^(-2), r62, w^2, w^2] - 
    G[w^(-2), w^(-2), 0, w^2] + G[w^(-2), w^(-2), r61, w^2] + 
    G[w^(-2), w^(-2), r62, w^2]) - 48*((Pi^2*G[0, -w])/6 + G[0, -w]^3/2 - 
    5*G[0, -w]^2*G[1, -w] + 8*G[0, -w]*G[1, -w]^2 - (Pi^2*G[r51, -w])/6 + 
    2*G[0, -w]^2*G[r51, -w] - 4*G[0, -w]*G[1, -w]*G[r51, -w] - 
    (Pi^2*G[r52, -w])/6 + 2*G[0, -w]^2*G[r52, -w] - 
    4*G[0, -w]*G[1, -w]*G[r52, -w] - G[0, -w]^2*G[-w^(-1), -w] + 
    6*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 8*G[1, -w]^2*G[-w^(-1), -w] - 
    2*G[0, -w]*G[r51, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[r51, -w]*
     G[-w^(-1), -w] - 2*G[0, -w]*G[r52, -w]*G[-w^(-1), -w] + 
    4*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] + (G[0, -w]*G[-w^(-1), -w]^2)/2 - 
    G[1, -w]*G[-w^(-1), -w]^2 - G[0, -w]*G[0, 0, -w] + G[1, -w]*G[0, 0, -w] - 
    2*G[r51, -w]*G[0, 0, -w] - 2*G[r52, -w]*G[0, 0, -w] + 
    (5*G[-w^(-1), -w]*G[0, 0, -w])/2 + 5*G[0, -w]*G[0, 1, -w] - 
    8*G[1, -w]*G[0, 1, -w] + 4*G[r51, -w]*G[0, 1, -w] + 
    4*G[r52, -w]*G[0, 1, -w] - 5*G[-w^(-1), -w]*G[0, 1, -w] - 
    (3*G[0, -w]*G[0, -w^(-1), -w])/2 + 3*G[1, -w]*G[0, -w^(-1), -w] - 
    (5*G[0, -w]*G[0, -w, -w])/2 + 8*G[1, -w]*G[0, -w, -w] - 
    2*G[r51, -w]*G[0, -w, -w] - 2*G[r52, -w]*G[0, -w, -w] + 
    (G[-w^(-1), -w]*G[0, -w, -w])/2 + 4*G[0, -w]*G[1, 0, -w] - 
    4*G[-w^(-1), -w]*G[1, 0, -w] - 8*G[0, -w]*G[1, 1, -w] + 
    8*G[-w^(-1), -w]*G[1, 1, -w] + G[0, -w]*G[1, -w, -w] - 
    8*G[1, -w]*G[1, -w, -w] + 4*G[r51, -w]*G[1, -w, -w] + 
    4*G[r52, -w]*G[1, -w, -w] - G[-w^(-1), -w]*G[1, -w, -w] - 
    2*G[0, -w]*G[r51, 0, -w] + 4*G[1, -w]*G[r51, 0, -w] + 
    2*G[0, -w]*G[r51, -w^(-1), -w] - 4*G[1, -w]*G[r51, -w^(-1), -w] + 
    2*G[0, -w]*G[r51, -w, -w] - 4*G[1, -w]*G[r51, -w, -w] - 
    2*G[0, -w]*G[r52, 0, -w] + 4*G[1, -w]*G[r52, 0, -w] + 
    2*G[0, -w]*G[r52, -w^(-1), -w] - 4*G[1, -w]*G[r52, -w^(-1), -w] + 
    2*G[0, -w]*G[r52, -w, -w] - 4*G[1, -w]*G[r52, -w, -w] + 
    G[0, -w]*G[-w^(-1), 0, -w] - 5*G[1, -w]*G[-w^(-1), 0, -w] + 
    2*G[r51, -w]*G[-w^(-1), 0, -w] + 2*G[r52, -w]*G[-w^(-1), 0, -w] - 
    (G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 - G[0, -w]*G[-w^(-1), 1, -w] + 
    8*G[1, -w]*G[-w^(-1), 1, -w] - 4*G[r51, -w]*G[-w^(-1), 1, -w] - 
    4*G[r52, -w]*G[-w^(-1), 1, -w] + G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 
    (G[0, -w]*G[-w^(-1), -w^(-1), -w])/2 + G[1, -w]*G[-w^(-1), -w^(-1), -w] + 
    G[0, 0, 0, -w]/2 - G[0, 0, 1, -w] + (5*G[0, 0, -w, -w])/2 - 
    4*G[0, 1, 0, -w] + 8*G[0, 1, 1, -w] - 5*G[0, 1, -w, -w] + 
    (3*G[0, -w^(-1), 0, -w])/2 - 3*G[0, -w^(-1), 1, -w] + 4*G[0, -w, 0, -w] - 
    8*G[0, -w, 1, -w] + G[0, -w, -w, -w]/2 - 4*G[1, 0, -w, -w] + 
    8*G[1, 1, -w, -w] - 4*G[1, -w, 0, -w] + 8*G[1, -w, 1, -w] - 
    G[1, -w, -w, -w] + 2*G[r51, 0, 0, -w] - 4*G[r51, 0, 1, -w] - 
    2*G[r51, -w^(-1), 0, -w] + 4*G[r51, -w^(-1), 1, -w] - 
    2*G[r51, -w, 0, -w] + 4*G[r51, -w, 1, -w] + 2*G[r52, 0, 0, -w] - 
    4*G[r52, 0, 1, -w] - 2*G[r52, -w^(-1), 0, -w] + 
    4*G[r52, -w^(-1), 1, -w] - 2*G[r52, -w, 0, -w] + 4*G[r52, -w, 1, -w] - 
    (5*G[-w^(-1), 0, 0, -w])/2 + 5*G[-w^(-1), 0, 1, -w] - 
    G[-w^(-1), 0, -w, -w]/2 + 4*G[-w^(-1), 1, 0, -w] - 
    8*G[-w^(-1), 1, 1, -w] + G[-w^(-1), 1, -w, -w] + 
    G[-w^(-1), -w^(-1), 0, -w]/2 - G[-w^(-1), -w^(-1), 1, -w]) - 
  36*(-1/3*(Pi^2*G[0, -w]) - 7*G[0, -w]^3 + (2*Pi^2*G[1, -w])/3 + 
    58*G[0, -w]^2*G[1, -w] - 152*G[0, -w]*G[1, -w]^2 + 128*G[1, -w]^3 - 
    8*G[0, -w]^2*G[-w^(-1), -w] + 36*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 
    40*G[1, -w]^2*G[-w^(-1), -w] - G[0, -w]*G[-w^(-1), -w]^2 + 
    2*G[1, -w]*G[-w^(-1), -w]^2 + 14*G[0, -w]*G[0, 0, -w] - 
    34*G[1, -w]*G[0, 0, -w] + 3*G[-w^(-1), -w]*G[0, 0, -w] - 
    38*G[0, -w]*G[0, 1, -w] + 88*G[1, -w]*G[0, 1, -w] - 
    6*G[-w^(-1), -w]*G[0, 1, -w] + 5*G[0, -w]*G[0, -w^(-1), -w] - 
    10*G[1, -w]*G[0, -w^(-1), -w] - 3*G[0, -w]*G[0, -w, -w] + 
    8*G[1, -w]*G[0, -w, -w] - G[-w^(-1), -w]*G[0, -w, -w] - 
    44*G[0, -w]*G[1, 0, -w] + 104*G[1, -w]*G[1, 0, -w] - 
    8*G[-w^(-1), -w]*G[1, 0, -w] + 112*G[0, -w]*G[1, 1, -w] - 
    256*G[1, -w]*G[1, 1, -w] + 16*G[-w^(-1), -w]*G[1, 1, -w] - 
    12*G[0, -w]*G[1, -w^(-1), -w] + 24*G[1, -w]*G[1, -w^(-1), -w] + 
    6*G[0, -w]*G[1, -w, -w] - 16*G[1, -w]*G[1, -w, -w] + 
    2*G[-w^(-1), -w]*G[1, -w, -w] + 8*G[0, -w]*G[-w^(-1), 0, -w] - 
    18*G[1, -w]*G[-w^(-1), 0, -w] + G[-w^(-1), -w]*G[-w^(-1), 0, -w] - 
    18*G[0, -w]*G[-w^(-1), 1, -w] + 40*G[1, -w]*G[-w^(-1), 1, -w] - 
    2*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + G[0, -w]*G[-w^(-1), -w^(-1), -w] - 
    2*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 7*G[0, 0, 0, -w] + 
    14*G[0, 0, 1, -w] + 3*G[0, 0, -w, -w] + 24*G[0, 1, 0, -w] - 
    48*G[0, 1, 1, -w] - 6*G[0, 1, -w, -w] - 5*G[0, -w^(-1), 0, -w] + 
    10*G[0, -w^(-1), 1, -w] - 2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - 
    G[0, -w, -w, -w] + 20*G[1, 0, 0, -w] - 40*G[1, 0, 1, -w] - 
    8*G[1, 0, -w, -w] - 64*G[1, 1, 0, -w] + 128*G[1, 1, 1, -w] + 
    16*G[1, 1, -w, -w] + 12*G[1, -w^(-1), 0, -w] - 24*G[1, -w^(-1), 1, -w] + 
    4*G[1, -w, 0, -w] - 8*G[1, -w, 1, -w] + 2*G[1, -w, -w, -w] - 
    3*G[-w^(-1), 0, 0, -w] + 6*G[-w^(-1), 0, 1, -w] + G[-w^(-1), 0, -w, -w] + 
    8*G[-w^(-1), 1, 0, -w] - 16*G[-w^(-1), 1, 1, -w] - 
    2*G[-w^(-1), 1, -w, -w] - G[-w^(-1), -w^(-1), 0, -w] + 
    2*G[-w^(-1), -w^(-1), 1, -w]) - 
  24*((Pi^2*G[-1, r7])/6 - (Pi^2*G[1, r7])/6 - (Pi^2*G[r51, w^2])/6 + 
    2*G[0, -w]^2*G[r51, w^2] - 4*G[0, -w]*G[1, -w]*G[r51, w^2] - 
    (Pi^2*G[r52, w^2])/6 + 2*G[0, -w]^2*G[r52, w^2] - 
    4*G[0, -w]*G[1, -w]*G[r52, w^2] + (Pi^2*G[r61, w^2])/6 - 
    2*G[0, -w]^2*G[r61, w^2] + 4*G[0, -w]*G[1, -w]*G[r61, w^2] + 
    (Pi^2*G[r62, w^2])/6 - 2*G[0, -w]^2*G[r62, w^2] + 
    4*G[0, -w]*G[1, -w]*G[r62, w^2] - (G[0, -w]^2*G[w^(-2), w^2])/2 + 
    (5*G[0, w^2]^2*G[w^(-2), w^2])/2 + (3*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/
     2 + 5*G[0, -w]*G[1, -w]*G[w^(-2), w^2] - 8*G[1, -w]^2*G[w^(-2), w^2] - 
    9*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 4*G[1, r7]*G[1, w^2]*
     G[w^(-2), w^2] + 8*G[1, w^2]^2*G[w^(-2), w^2] - 
    2*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - G[1, r7]*G[r61, w^2]*
     G[w^(-2), w^2] + 4*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
    2*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - G[1, r7]*G[r62, w^2]*
     G[w^(-2), w^2] + 4*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    (3*G[0, -w]*G[w^(-2), w^2]^2)/4 + (3*G[0, w^2]*G[w^(-2), w^2]^2)/4 + 
    (3*G[1, r7]*G[w^(-2), w^2]^2)/4 + (3*G[1, -w]*G[w^(-2), w^2]^2)/2 - 
    (3*G[1, w^2]*G[w^(-2), w^2]^2)/2 - 2*G[0, -w]*G[r51, w^2]*
     G[-w^(-1), -w] + 4*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w] - 
    2*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w] + 4*G[1, -w]*G[r52, w^2]*
     G[-w^(-1), -w] + 2*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w] - 
    4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] + 2*G[0, -w]*G[r62, w^2]*
     G[-w^(-1), -w] - 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] - 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/2 + 
    3*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + (G[0, -w]^2*G[-w^(-1), w^2])/
     2 - (5*G[0, w^2]^2*G[-w^(-1), w^2])/2 - 
    (3*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/2 - 5*G[0, -w]*G[1, -w]*
     G[-w^(-1), w^2] + 8*G[1, -w]^2*G[-w^(-1), w^2] + 
    9*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 4*G[1, r7]*G[1, w^2]*
     G[-w^(-1), w^2] - 8*G[1, w^2]^2*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + G[1, r7]*G[r61, w^2]*
     G[-w^(-1), w^2] - 4*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + G[1, r7]*G[r62, w^2]*
     G[-w^(-1), w^2] - 4*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 - 
    3*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    (3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/2 - 
    3*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    (3*G[0, -w]*G[-w^(-1), w^2]^2)/4 - (3*G[0, w^2]*G[-w^(-1), w^2]^2)/4 - 
    (3*G[1, r7]*G[-w^(-1), w^2]^2)/4 + (3*G[1, -w]*G[-w^(-1), w^2]^2)/2 + 
    (3*G[1, w^2]*G[-w^(-1), w^2]^2)/2 + (G[0, -w]^2*G[-w, w^2])/2 - 
    (5*G[0, w^2]^2*G[-w, w^2])/2 - (3*G[0, w^2]*G[1, r7]*G[-w, w^2])/2 - 
    5*G[0, -w]*G[1, -w]*G[-w, w^2] + 8*G[1, -w]^2*G[-w, w^2] + 
    9*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 4*G[1, r7]*G[1, w^2]*G[-w, w^2] - 
    8*G[1, w^2]^2*G[-w, w^2] + 2*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
    G[1, r7]*G[r61, w^2]*G[-w, w^2] - 4*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 
    2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + G[1, r7]*G[r62, w^2]*G[-w, w^2] - 
    4*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/2 - 3*G[1, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + (3*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2])/2 - 
    3*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    (3*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/2 - 
    (3*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/2 - 
    (3*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/2 + 3*G[1, -w]*G[-w^(-1), w^2]*
     G[-w, w^2] + 3*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
    (3*G[0, -w]*G[-w, w^2]^2)/4 - (3*G[0, w^2]*G[-w, w^2]^2)/4 - 
    (3*G[1, r7]*G[-w, w^2]^2)/4 + (3*G[1, -w]*G[-w, w^2]^2)/2 + 
    (3*G[1, w^2]*G[-w, w^2]^2)/2 - 2*G[r51, w^2]*G[0, 0, -w] - 
    2*G[r52, w^2]*G[0, 0, -w] + 2*G[r61, w^2]*G[0, 0, -w] + 
    2*G[r62, w^2]*G[0, 0, -w] + (G[w^(-2), w^2]*G[0, 0, -w])/2 - 
    (G[-w^(-1), w^2]*G[0, 0, -w])/2 - (G[-w, w^2]*G[0, 0, -w])/2 - 
    (5*G[w^(-2), w^2]*G[0, 0, w^2])/2 + (5*G[-w^(-1), w^2]*G[0, 0, w^2])/2 + 
    (5*G[-w, w^2]*G[0, 0, w^2])/2 - (3*G[w^(-2), w^2]*G[0, 1, r7])/2 + 
    (3*G[-w^(-1), w^2]*G[0, 1, r7])/2 + (3*G[-w, w^2]*G[0, 1, r7])/2 + 
    4*G[r51, w^2]*G[0, 1, -w] + 4*G[r52, w^2]*G[0, 1, -w] - 
    4*G[r61, w^2]*G[0, 1, -w] - 4*G[r62, w^2]*G[0, 1, -w] - 
    G[w^(-2), w^2]*G[0, 1, -w] + G[-w^(-1), w^2]*G[0, 1, -w] + 
    G[-w, w^2]*G[0, 1, -w] + 3*G[w^(-2), w^2]*G[0, 1, w^2] - 
    3*G[-w^(-1), w^2]*G[0, 1, w^2] - 3*G[-w, w^2]*G[0, 1, w^2] + 
    G[w^(-2), w^2]*G[0, r61, w^2] - G[-w^(-1), w^2]*G[0, r61, w^2] - 
    G[-w, w^2]*G[0, r61, w^2] + G[w^(-2), w^2]*G[0, r62, w^2] - 
    G[-w^(-1), w^2]*G[0, r62, w^2] - G[-w, w^2]*G[0, r62, w^2] - 
    2*G[r51, w^2]*G[0, -w, -w] - 2*G[r52, w^2]*G[0, -w, -w] + 
    2*G[r61, w^2]*G[0, -w, -w] + 2*G[r62, w^2]*G[0, -w, -w] - 
    (3*G[w^(-2), w^2]*G[0, -w, -w])/2 + (3*G[-w^(-1), w^2]*G[0, -w, -w])/2 + 
    (3*G[-w, w^2]*G[0, -w, -w])/2 - (G[0, -w]*G[0, w^2, w^2])/2 + 
    (5*G[0, w^2]*G[0, w^2, w^2])/2 + (3*G[1, r7]*G[0, w^2, w^2])/2 + 
    G[1, -w]*G[0, w^2, w^2] - 3*G[1, w^2]*G[0, w^2, w^2] - 
    G[r61, w^2]*G[0, w^2, w^2] - G[r62, w^2]*G[0, w^2, w^2] - 
    4*G[w^(-2), w^2]*G[1, 0, -w] + 4*G[-w^(-1), w^2]*G[1, 0, -w] + 
    4*G[-w, w^2]*G[1, 0, -w] + 6*G[w^(-2), w^2]*G[1, 0, w^2] - 
    6*G[-w^(-1), w^2]*G[1, 0, w^2] - 6*G[-w, w^2]*G[1, 0, w^2] + 
    2*G[w^(-2), w^2]*G[1, 1, r7] - 2*G[-w^(-1), w^2]*G[1, 1, r7] - 
    2*G[-w, w^2]*G[1, 1, r7] + 8*G[w^(-2), w^2]*G[1, 1, -w] - 
    8*G[-w^(-1), w^2]*G[1, 1, -w] - 8*G[-w, w^2]*G[1, 1, -w] - 
    8*G[w^(-2), w^2]*G[1, 1, w^2] + 8*G[-w^(-1), w^2]*G[1, 1, w^2] + 
    8*G[-w, w^2]*G[1, 1, w^2] - 2*G[w^(-2), w^2]*G[1, r61, w^2] + 
    2*G[-w^(-1), w^2]*G[1, r61, w^2] + 2*G[-w, w^2]*G[1, r61, w^2] - 
    2*G[w^(-2), w^2]*G[1, r62, w^2] + 2*G[-w^(-1), w^2]*G[1, r62, w^2] + 
    2*G[-w, w^2]*G[1, r62, w^2] + 4*G[r51, w^2]*G[1, -w, -w] + 
    4*G[r52, w^2]*G[1, -w, -w] - 4*G[r61, w^2]*G[1, -w, -w] - 
    4*G[r62, w^2]*G[1, -w, -w] + 3*G[w^(-2), w^2]*G[1, -w, -w] - 
    3*G[-w^(-1), w^2]*G[1, -w, -w] - 3*G[-w, w^2]*G[1, -w, -w] + 
    4*G[0, -w]*G[1, w^2, w^2] - 6*G[0, w^2]*G[1, w^2, w^2] - 
    4*G[1, r7]*G[1, w^2, w^2] - 8*G[1, -w]*G[1, w^2, w^2] + 
    8*G[1, w^2]*G[1, w^2, w^2] + 2*G[r61, w^2]*G[1, w^2, w^2] + 
    2*G[r62, w^2]*G[1, w^2, w^2] - 2*G[0, -w]*G[r51, 0, w^2] + 
    4*G[1, -w]*G[r51, 0, w^2] + 2*G[0, -w]*G[r51, -w^(-1), w^2] - 
    4*G[1, -w]*G[r51, -w^(-1), w^2] + 2*G[0, -w]*G[r51, -w, w^2] - 
    4*G[1, -w]*G[r51, -w, w^2] - 2*G[0, -w]*G[r52, 0, w^2] + 
    4*G[1, -w]*G[r52, 0, w^2] + 2*G[0, -w]*G[r52, -w^(-1), w^2] - 
    4*G[1, -w]*G[r52, -w^(-1), w^2] + 2*G[0, -w]*G[r52, -w, w^2] - 
    4*G[1, -w]*G[r52, -w, w^2] + 2*G[0, -w]*G[r61, 0, w^2] - 
    4*G[1, -w]*G[r61, 0, w^2] + G[w^(-2), w^2]*G[r61, 0, w^2] - 
    G[-w^(-1), w^2]*G[r61, 0, w^2] - G[-w, w^2]*G[r61, 0, w^2] - 
    2*G[w^(-2), w^2]*G[r61, 1, w^2] + 2*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
    2*G[-w, w^2]*G[r61, 1, w^2] - 2*G[0, -w]*G[r61, -w^(-1), w^2] + 
    4*G[1, -w]*G[r61, -w^(-1), w^2] - 2*G[0, -w]*G[r61, -w, w^2] + 
    4*G[1, -w]*G[r61, -w, w^2] - G[0, w^2]*G[r61, w^2, w^2] - 
    G[1, r7]*G[r61, w^2, w^2] + 2*G[1, w^2]*G[r61, w^2, w^2] + 
    2*G[0, -w]*G[r62, 0, w^2] - 4*G[1, -w]*G[r62, 0, w^2] + 
    G[w^(-2), w^2]*G[r62, 0, w^2] - G[-w^(-1), w^2]*G[r62, 0, w^2] - 
    G[-w, w^2]*G[r62, 0, w^2] - 2*G[w^(-2), w^2]*G[r62, 1, w^2] + 
    2*G[-w^(-1), w^2]*G[r62, 1, w^2] + 2*G[-w, w^2]*G[r62, 1, w^2] - 
    2*G[0, -w]*G[r62, -w^(-1), w^2] + 4*G[1, -w]*G[r62, -w^(-1), w^2] - 
    2*G[0, -w]*G[r62, -w, w^2] + 4*G[1, -w]*G[r62, -w, w^2] - 
    G[0, w^2]*G[r62, w^2, w^2] - G[1, r7]*G[r62, w^2, w^2] + 
    2*G[1, w^2]*G[r62, w^2, w^2] + (G[0, -w]*G[w^(-2), 0, w^2])/2 - 
    (5*G[0, w^2]*G[w^(-2), 0, w^2])/2 - (3*G[1, r7]*G[w^(-2), 0, w^2])/2 - 
    G[1, -w]*G[w^(-2), 0, w^2] + 3*G[1, w^2]*G[w^(-2), 0, w^2] + 
    G[r61, w^2]*G[w^(-2), 0, w^2] + G[r62, w^2]*G[w^(-2), 0, w^2] - 
    4*G[0, -w]*G[w^(-2), 1, w^2] + 6*G[0, w^2]*G[w^(-2), 1, w^2] + 
    4*G[1, r7]*G[w^(-2), 1, w^2] + 8*G[1, -w]*G[w^(-2), 1, w^2] - 
    8*G[1, w^2]*G[w^(-2), 1, w^2] - 2*G[r61, w^2]*G[w^(-2), 1, w^2] - 
    2*G[r62, w^2]*G[w^(-2), 1, w^2] + G[0, w^2]*G[w^(-2), r61, w^2] + 
    G[1, r7]*G[w^(-2), r61, w^2] - 2*G[1, w^2]*G[w^(-2), r61, w^2] + 
    G[0, w^2]*G[w^(-2), r62, w^2] + G[1, r7]*G[w^(-2), r62, w^2] - 
    2*G[1, w^2]*G[w^(-2), r62, w^2] + (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/4 - 
    (3*G[0, w^2]*G[w^(-2), w^(-2), w^2])/4 - 
    (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/4 - 
    (3*G[1, -w]*G[w^(-2), w^(-2), w^2])/2 + 
    (3*G[1, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
    (3*G[0, -w]*G[w^(-2), -w^(-1), w^2])/4 - 
    (3*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/4 - 
    (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/4 - 
    (3*G[1, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
    (3*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/2 + (3*G[0, -w]*G[w^(-2), -w, w^2])/
     4 - (3*G[0, w^2]*G[w^(-2), -w, w^2])/4 - (3*G[1, r7]*G[w^(-2), -w, w^2])/
     4 - (3*G[1, -w]*G[w^(-2), -w, w^2])/2 + (3*G[1, w^2]*G[w^(-2), -w, w^2])/
     2 + 2*G[r51, w^2]*G[-w^(-1), 0, -w] + 2*G[r52, w^2]*G[-w^(-1), 0, -w] - 
    2*G[r61, w^2]*G[-w^(-1), 0, -w] - 2*G[r62, w^2]*G[-w^(-1), 0, -w] + 
    (3*G[w^(-2), w^2]*G[-w^(-1), 0, -w])/2 - 
    (3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/2 - 
    (3*G[-w, w^2]*G[-w^(-1), 0, -w])/2 - (G[0, -w]*G[-w^(-1), 0, w^2])/2 + 
    (5*G[0, w^2]*G[-w^(-1), 0, w^2])/2 + (3*G[1, r7]*G[-w^(-1), 0, w^2])/2 + 
    G[1, -w]*G[-w^(-1), 0, w^2] - 3*G[1, w^2]*G[-w^(-1), 0, w^2] - 
    G[r61, w^2]*G[-w^(-1), 0, w^2] - G[r62, w^2]*G[-w^(-1), 0, w^2] - 
    (3*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/2 + 
    (3*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/2 + 
    (3*G[-w, w^2]*G[-w^(-1), 0, w^2])/2 - 4*G[r51, w^2]*G[-w^(-1), 1, -w] - 
    4*G[r52, w^2]*G[-w^(-1), 1, -w] + 4*G[r61, w^2]*G[-w^(-1), 1, -w] + 
    4*G[r62, w^2]*G[-w^(-1), 1, -w] - 3*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
    3*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 3*G[-w, w^2]*G[-w^(-1), 1, -w] + 
    4*G[0, -w]*G[-w^(-1), 1, w^2] - 6*G[0, w^2]*G[-w^(-1), 1, w^2] - 
    4*G[1, r7]*G[-w^(-1), 1, w^2] - 8*G[1, -w]*G[-w^(-1), 1, w^2] + 
    8*G[1, w^2]*G[-w^(-1), 1, w^2] + 2*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
    2*G[r62, w^2]*G[-w^(-1), 1, w^2] + 3*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
    3*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 3*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
    G[0, w^2]*G[-w^(-1), r61, w^2] - G[1, r7]*G[-w^(-1), r61, w^2] + 
    2*G[1, w^2]*G[-w^(-1), r61, w^2] - G[0, w^2]*G[-w^(-1), r62, w^2] - 
    G[1, r7]*G[-w^(-1), r62, w^2] + 2*G[1, w^2]*G[-w^(-1), r62, w^2] - 
    (3*G[0, -w]*G[-w^(-1), w^(-2), w^2])/4 + 
    (3*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/4 + 
    (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/4 + 
    (3*G[1, -w]*G[-w^(-1), w^(-2), w^2])/2 - 
    (3*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
    (3*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/4 + 
    (3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/4 + 
    (3*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/4 + 
    (3*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (3*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (3*G[0, -w]*G[-w^(-1), -w, w^2])/4 + (3*G[0, w^2]*G[-w^(-1), -w, w^2])/
     4 + (3*G[1, r7]*G[-w^(-1), -w, w^2])/4 + 
    (3*G[1, -w]*G[-w^(-1), -w, w^2])/2 - (3*G[1, w^2]*G[-w^(-1), -w, w^2])/
     2 - (3*G[0, -w]*G[-w^(-1), w^2, w^2])/2 + 
    (3*G[0, w^2]*G[-w^(-1), w^2, w^2])/2 + (3*G[1, r7]*G[-w^(-1), w^2, w^2])/
     2 + 3*G[1, -w]*G[-w^(-1), w^2, w^2] - 3*G[1, w^2]*G[-w^(-1), w^2, w^2] - 
    (G[0, -w]*G[-w, 0, w^2])/2 + (5*G[0, w^2]*G[-w, 0, w^2])/2 + 
    (3*G[1, r7]*G[-w, 0, w^2])/2 + G[1, -w]*G[-w, 0, w^2] - 
    3*G[1, w^2]*G[-w, 0, w^2] - G[r61, w^2]*G[-w, 0, w^2] - 
    G[r62, w^2]*G[-w, 0, w^2] - (3*G[w^(-2), w^2]*G[-w, 0, w^2])/2 + 
    (3*G[-w^(-1), w^2]*G[-w, 0, w^2])/2 + (3*G[-w, w^2]*G[-w, 0, w^2])/2 + 
    4*G[0, -w]*G[-w, 1, w^2] - 6*G[0, w^2]*G[-w, 1, w^2] - 
    4*G[1, r7]*G[-w, 1, w^2] - 8*G[1, -w]*G[-w, 1, w^2] + 
    8*G[1, w^2]*G[-w, 1, w^2] + 2*G[r61, w^2]*G[-w, 1, w^2] + 
    2*G[r62, w^2]*G[-w, 1, w^2] + 3*G[w^(-2), w^2]*G[-w, 1, w^2] - 
    3*G[-w^(-1), w^2]*G[-w, 1, w^2] - 3*G[-w, w^2]*G[-w, 1, w^2] - 
    G[0, w^2]*G[-w, r61, w^2] - G[1, r7]*G[-w, r61, w^2] + 
    2*G[1, w^2]*G[-w, r61, w^2] - G[0, w^2]*G[-w, r62, w^2] - 
    G[1, r7]*G[-w, r62, w^2] + 2*G[1, w^2]*G[-w, r62, w^2] - 
    (3*G[0, -w]*G[-w, w^(-2), w^2])/4 + (3*G[0, w^2]*G[-w, w^(-2), w^2])/4 + 
    (3*G[1, r7]*G[-w, w^(-2), w^2])/4 + (3*G[1, -w]*G[-w, w^(-2), w^2])/2 - 
    (3*G[1, w^2]*G[-w, w^(-2), w^2])/2 - (3*G[0, -w]*G[-w, -w^(-1), w^2])/4 + 
    (3*G[0, w^2]*G[-w, -w^(-1), w^2])/4 + (3*G[1, r7]*G[-w, -w^(-1), w^2])/
     4 + (3*G[1, -w]*G[-w, -w^(-1), w^2])/2 - 
    (3*G[1, w^2]*G[-w, -w^(-1), w^2])/2 - (3*G[0, -w]*G[-w, -w, w^2])/4 + 
    (3*G[0, w^2]*G[-w, -w, w^2])/4 + (3*G[1, r7]*G[-w, -w, w^2])/4 + 
    (3*G[1, -w]*G[-w, -w, w^2])/2 - (3*G[1, w^2]*G[-w, -w, w^2])/2 - 
    (3*G[0, -w]*G[-w, w^2, w^2])/2 + (3*G[0, w^2]*G[-w, w^2, w^2])/2 + 
    (3*G[1, r7]*G[-w, w^2, w^2])/2 + 3*G[1, -w]*G[-w, w^2, w^2] - 
    3*G[1, w^2]*G[-w, w^2, w^2] - 2*G[-1, 0, 1, r7] - 2*G[0, 0, w^2, w^2] + 
    2*G[0, 1, w^2, w^2] + G[0, r61, w^2, w^2] + G[0, r62, w^2, w^2] - 
    2*G[0, w^2, 0, w^2] + 2*G[0, w^2, 1, w^2] + G[0, w^2, r61, w^2] + 
    G[0, w^2, r62, w^2] - G[1, 0, 1, r7] + 2*G[1, 0, w^2, w^2] - 
    2*G[1, r61, w^2, w^2] - 2*G[1, r62, w^2, w^2] + 2*G[1, w^2, 0, w^2] - 
    2*G[1, w^2, r61, w^2] - 2*G[1, w^2, r62, w^2] + 2*G[r51, 0, 0, w^2] - 
    4*G[r51, 0, 1, w^2] - 2*G[r51, -w^(-1), 0, w^2] + 
    4*G[r51, -w^(-1), 1, w^2] - 2*G[r51, -w, 0, w^2] + 4*G[r51, -w, 1, w^2] + 
    2*G[r52, 0, 0, w^2] - 4*G[r52, 0, 1, w^2] - 2*G[r52, -w^(-1), 0, w^2] + 
    4*G[r52, -w^(-1), 1, w^2] - 2*G[r52, -w, 0, w^2] + 4*G[r52, -w, 1, w^2] - 
    2*G[r61, 0, 0, w^2] + 4*G[r61, 0, 1, w^2] + G[r61, 0, w^2, w^2] - 
    2*G[r61, 1, w^2, w^2] + 2*G[r61, -w^(-1), 0, w^2] - 
    4*G[r61, -w^(-1), 1, w^2] + 2*G[r61, -w, 0, w^2] - 4*G[r61, -w, 1, w^2] + 
    G[r61, w^2, 0, w^2] - 2*G[r61, w^2, 1, w^2] - 2*G[r62, 0, 0, w^2] + 
    4*G[r62, 0, 1, w^2] + G[r62, 0, w^2, w^2] - 2*G[r62, 1, w^2, w^2] + 
    2*G[r62, -w^(-1), 0, w^2] - 4*G[r62, -w^(-1), 1, w^2] + 
    2*G[r62, -w, 0, w^2] - 4*G[r62, -w, 1, w^2] + G[r62, w^2, 0, w^2] - 
    2*G[r62, w^2, 1, w^2] + 2*G[w^(-2), 0, 0, w^2] - 2*G[w^(-2), 0, 1, w^2] - 
    G[w^(-2), 0, r61, w^2] - G[w^(-2), 0, r62, w^2] - 
    2*G[w^(-2), 1, 0, w^2] + 2*G[w^(-2), 1, r61, w^2] + 
    2*G[w^(-2), 1, r62, w^2] - G[w^(-2), r61, 0, w^2] + 
    2*G[w^(-2), r61, 1, w^2] - G[w^(-2), r62, 0, w^2] + 
    2*G[w^(-2), r62, 1, w^2] - 2*G[-w^(-1), 0, 0, w^2] + 
    2*G[-w^(-1), 0, 1, w^2] + G[-w^(-1), 0, r61, w^2] + 
    G[-w^(-1), 0, r62, w^2] + 2*G[-w^(-1), 1, 0, w^2] - 
    2*G[-w^(-1), 1, r61, w^2] - 2*G[-w^(-1), 1, r62, w^2] + 
    G[-w^(-1), r61, 0, w^2] - 2*G[-w^(-1), r61, 1, w^2] + 
    G[-w^(-1), r62, 0, w^2] - 2*G[-w^(-1), r62, 1, w^2] - 
    2*G[-w, 0, 0, w^2] + 2*G[-w, 0, 1, w^2] + G[-w, 0, r61, w^2] + 
    G[-w, 0, r62, w^2] + 2*G[-w, 1, 0, w^2] - 2*G[-w, 1, r61, w^2] - 
    2*G[-w, 1, r62, w^2] + G[-w, r61, 0, w^2] - 2*G[-w, r61, 1, w^2] + 
    G[-w, r62, 0, w^2] - 2*G[-w, r62, 1, w^2]) - 
  36*((-3*Pi^2*G[0, w^2])/2 + G[0, -w]*G[0, w]*G[0, w^2] + 
    (2*I)*Pi*G[0, w^2]^2 + G[0, -w]*G[0, w^2]^2 + 6*G[0, w^2]^3 - 
    I*Pi*G[0, w^2]*G[1, r7] + 2*G[0, w^2]^2*G[1, r7] - 
    2*G[0, -w]*G[0, w^2]*G[1, w] + (8*I)*Pi*G[0, w^2]*G[1, w^2] - 
    4*G[0, -w]*G[0, w^2]*G[1, w^2] - 12*G[0, w]*G[0, w^2]*G[1, w^2] - 
    12*G[0, w^2]^2*G[1, w^2] - 8*G[0, w^2]*G[1, r7]*G[1, w^2] + 
    8*G[0, w^2]*G[1, -w]*G[1, w^2] + 24*G[0, w^2]*G[1, w]*G[1, w^2] - 
    G[0, w]*G[0, w^2]*G[r61, -w] - G[0, w^2]^2*G[r61, -w] + 
    2*G[0, w^2]*G[1, w]*G[r61, -w] - G[0, -w]*G[0, w^2]*G[r61, w^2] - 
    4*G[0, w^2]^2*G[r61, w^2] - 2*G[0, w^2]*G[1, r7]*G[r61, w^2] + 
    8*G[0, w^2]*G[1, w^2]*G[r61, w^2] + G[0, w^2]*G[r61, -w]*G[r61, w^2] - 
    G[0, w]*G[0, w^2]*G[r62, -w] - G[0, w^2]^2*G[r62, -w] + 
    2*G[0, w^2]*G[1, w]*G[r62, -w] + G[0, w^2]*G[r61, w^2]*G[r62, -w] - 
    G[0, -w]*G[0, w^2]*G[r62, w^2] - 4*G[0, w^2]^2*G[r62, w^2] - 
    2*G[0, w^2]*G[1, r7]*G[r62, w^2] + 8*G[0, w^2]*G[1, w^2]*G[r62, w^2] + 
    G[0, w^2]*G[r61, -w]*G[r62, w^2] + G[0, w^2]*G[r62, -w]*G[r62, w^2] + 
    (3*Pi^2*G[w^(-2), w^2])/4 - G[0, -w]*G[0, w]*G[w^(-2), w^2] - 
    (4*I)*Pi*G[0, w^2]*G[w^(-2), w^2] + 3*G[0, w]*G[0, w^2]*G[w^(-2), w^2] - 
    4*G[0, w^2]^2*G[w^(-2), w^2] + (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] + 
    G[0, w^2]*G[1, r7]*G[w^(-2), w^2] - 2*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
    2*G[0, -w]*G[1, w]*G[w^(-2), w^2] - 6*G[0, w^2]*G[1, w]*G[w^(-2), w^2] - 
    (4*I)*Pi*G[1, w^2]*G[w^(-2), w^2] + 2*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] + 
    6*G[0, w]*G[1, w^2]*G[w^(-2), w^2] + 8*G[0, w^2]*G[1, w^2]*
     G[w^(-2), w^2] + 4*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] - 
    4*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] - 12*G[1, w]*G[1, w^2]*
     G[w^(-2), w^2] + G[0, w]*G[r61, -w]*G[w^(-2), w^2] + 
    G[0, w^2]*G[r61, -w]*G[w^(-2), w^2] - 2*G[1, w]*G[r61, -w]*
     G[w^(-2), w^2] + G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
    2*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + G[1, r7]*G[r61, w^2]*
     G[w^(-2), w^2] - 4*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
    G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2] + G[0, w]*G[r62, -w]*
     G[w^(-2), w^2] + G[0, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
    2*G[1, w]*G[r62, -w]*G[w^(-2), w^2] - G[r61, w^2]*G[r62, -w]*
     G[w^(-2), w^2] + G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
    2*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + G[1, r7]*G[r62, w^2]*
     G[w^(-2), w^2] - 4*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2] - G[r62, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + ((3*I)/2)*Pi*G[w^(-2), w^2]^2 - 
    (G[0, -w]*G[w^(-2), w^2]^2)/2 - (3*G[0, w]*G[w^(-2), w^2]^2)/2 + 
    (G[0, w^2]*G[w^(-2), w^2]^2)/2 - G[1, r7]*G[w^(-2), w^2]^2 + 
    G[1, -w]*G[w^(-2), w^2]^2 + 3*G[1, w]*G[w^(-2), w^2]^2 - 
    G[1, w^2]*G[w^(-2), w^2]^2 + (3*Pi^2*G[-w^(-1), w^2])/4 - 
    (4*I)*Pi*G[0, w^2]*G[-w^(-1), w^2] + G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 
    3*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] - 4*G[0, w^2]^2*G[-w^(-1), w^2] + 
    (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2] + G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] - 
    2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 6*G[0, w^2]*G[1, w]*
     G[-w^(-1), w^2] - (4*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] + 
    2*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] + 6*G[0, w]*G[1, w^2]*
     G[-w^(-1), w^2] + 8*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 
    4*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] - 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - 12*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + G[1, r7]*G[r61, w^2]*
     G[-w^(-1), w^2] - 4*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + G[1, r7]*G[r62, w^2]*
     G[-w^(-1), w^2] - 4*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    (3*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 3*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 2*G[1, r7]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    6*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 2*G[1, w^2]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + ((3*I)/2)*Pi*G[-w^(-1), w^2]^2 - 
    (G[0, -w]*G[-w^(-1), w^2]^2)/2 - (3*G[0, w]*G[-w^(-1), w^2]^2)/2 + 
    (G[0, w^2]*G[-w^(-1), w^2]^2)/2 - G[1, r7]*G[-w^(-1), w^2]^2 + 
    G[1, -w]*G[-w^(-1), w^2]^2 + 3*G[1, w]*G[-w^(-1), w^2]^2 - 
    G[1, w^2]*G[-w^(-1), w^2]^2 + (3*Pi^2*G[-w, w^2])/4 - 
    (4*I)*Pi*G[0, w^2]*G[-w, w^2] + G[0, -w]*G[0, w^2]*G[-w, w^2] + 
    3*G[0, w]*G[0, w^2]*G[-w, w^2] - 4*G[0, w^2]^2*G[-w, w^2] + 
    (I/2)*Pi*G[1, r7]*G[-w, w^2] + G[0, w^2]*G[1, r7]*G[-w, w^2] - 
    2*G[0, w^2]*G[1, -w]*G[-w, w^2] - 6*G[0, w^2]*G[1, w]*G[-w, w^2] - 
    (4*I)*Pi*G[1, w^2]*G[-w, w^2] + 2*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
    6*G[0, w]*G[1, w^2]*G[-w, w^2] + 8*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 
    4*G[1, r7]*G[1, w^2]*G[-w, w^2] - 4*G[1, -w]*G[1, w^2]*G[-w, w^2] - 
    12*G[1, w]*G[1, w^2]*G[-w, w^2] + 2*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
    G[1, r7]*G[r61, w^2]*G[-w, w^2] - 4*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 
    2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + G[1, r7]*G[r62, w^2]*G[-w, w^2] - 
    4*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + (3*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] - 
    G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] - 3*G[0, w]*G[w^(-2), w^2]*
     G[-w, w^2] + G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
    2*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2] + 2*G[1, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + 6*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] - 
    2*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + (3*I)*Pi*G[-w^(-1), w^2]*
     G[-w, w^2] - G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    3*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] + G[0, w^2]*G[-w^(-1), w^2]*
     G[-w, w^2] - 2*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] + 
    2*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 6*G[1, w]*G[-w^(-1), w^2]*
     G[-w, w^2] - 2*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
    ((3*I)/2)*Pi*G[-w, w^2]^2 - (G[0, -w]*G[-w, w^2]^2)/2 - 
    (3*G[0, w]*G[-w, w^2]^2)/2 + (G[0, w^2]*G[-w, w^2]^2)/2 - 
    G[1, r7]*G[-w, w^2]^2 + G[1, -w]*G[-w, w^2]^2 + 3*G[1, w]*G[-w, w^2]^2 - 
    G[1, w^2]*G[-w, w^2]^2 - G[0, w^2]*G[0, 0, -w] + 
    G[w^(-2), w^2]*G[0, 0, -w] - 3*G[0, w^2]*G[0, 0, w] + 
    (3*G[w^(-2), w^2]*G[0, 0, w])/2 + (3*G[-w^(-1), w^2]*G[0, 0, w])/2 + 
    (3*G[-w, w^2]*G[0, 0, w])/2 - (2*I)*Pi*G[0, 0, w^2] - 
    G[0, w]*G[0, 0, w^2] - 13*G[0, w^2]*G[0, 0, w^2] - 
    2*G[1, r7]*G[0, 0, w^2] + 2*G[1, w]*G[0, 0, w^2] + 
    8*G[1, w^2]*G[0, 0, w^2] + 3*G[r61, w^2]*G[0, 0, w^2] + 
    3*G[r62, w^2]*G[0, 0, w^2] + 3*G[w^(-2), w^2]*G[0, 0, w^2] + 
    3*G[-w^(-1), w^2]*G[0, 0, w^2] + 3*G[-w, w^2]*G[0, 0, w^2] + 
    I*Pi*G[0, 1, r7] + 6*G[0, w^2]*G[0, 1, w] - 3*G[w^(-2), w^2]*G[0, 1, w] - 
    3*G[-w^(-1), w^2]*G[0, 1, w] - 3*G[-w, w^2]*G[0, 1, w] - 
    (8*I)*Pi*G[0, 1, w^2] + 4*G[0, -w]*G[0, 1, w^2] + 
    12*G[0, w]*G[0, 1, w^2] + 12*G[0, w^2]*G[0, 1, w^2] + 
    8*G[1, r7]*G[0, 1, w^2] - 8*G[1, -w]*G[0, 1, w^2] - 
    24*G[1, w]*G[0, 1, w^2] - 4*G[r61, w^2]*G[0, 1, w^2] - 
    4*G[r62, w^2]*G[0, 1, w^2] - 4*G[w^(-2), w^2]*G[0, 1, w^2] - 
    4*G[-w^(-1), w^2]*G[0, 1, w^2] - 4*G[-w, w^2]*G[0, 1, w^2] + 
    G[0, w^2]*G[0, r61, -w] - G[w^(-2), w^2]*G[0, r61, -w] + 
    G[0, w]*G[0, r61, w^2] + 5*G[0, w^2]*G[0, r61, w^2] + 
    2*G[1, r7]*G[0, r61, w^2] - 2*G[1, w]*G[0, r61, w^2] - 
    4*G[1, w^2]*G[0, r61, w^2] - G[r61, w^2]*G[0, r61, w^2] - 
    G[r62, w^2]*G[0, r61, w^2] - G[w^(-2), w^2]*G[0, r61, w^2] - 
    G[-w^(-1), w^2]*G[0, r61, w^2] - G[-w, w^2]*G[0, r61, w^2] + 
    G[0, w^2]*G[0, r62, -w] - G[w^(-2), w^2]*G[0, r62, -w] + 
    G[0, w]*G[0, r62, w^2] + 5*G[0, w^2]*G[0, r62, w^2] + 
    2*G[1, r7]*G[0, r62, w^2] - 2*G[1, w]*G[0, r62, w^2] - 
    4*G[1, w^2]*G[0, r62, w^2] - G[r61, w^2]*G[0, r62, w^2] - 
    G[r62, w^2]*G[0, r62, w^2] - G[w^(-2), w^2]*G[0, r62, w^2] - 
    G[-w^(-1), w^2]*G[0, r62, w^2] - G[-w, w^2]*G[0, r62, w^2] + 
    (3*I)*Pi*G[0, w^(-2), w^2] - G[0, -w]*G[0, w^(-2), w^2] - 
    3*G[0, w]*G[0, w^(-2), w^2] + G[0, w^2]*G[0, w^(-2), w^2] - 
    2*G[1, r7]*G[0, w^(-2), w^2] + 2*G[1, -w]*G[0, w^(-2), w^2] + 
    6*G[1, w]*G[0, w^(-2), w^2] - 2*G[1, w^2]*G[0, w^(-2), w^2] + 
    (3*I)*Pi*G[0, -w^(-1), w^2] - G[0, -w]*G[0, -w^(-1), w^2] - 
    3*G[0, w]*G[0, -w^(-1), w^2] + G[0, w^2]*G[0, -w^(-1), w^2] - 
    2*G[1, r7]*G[0, -w^(-1), w^2] + 2*G[1, -w]*G[0, -w^(-1), w^2] + 
    6*G[1, w]*G[0, -w^(-1), w^2] - 2*G[1, w^2]*G[0, -w^(-1), w^2] + 
    (3*I)*Pi*G[0, -w, w^2] - G[0, -w]*G[0, -w, w^2] - 
    3*G[0, w]*G[0, -w, w^2] + G[0, w^2]*G[0, -w, w^2] - 
    2*G[1, r7]*G[0, -w, w^2] + 2*G[1, -w]*G[0, -w, w^2] + 
    6*G[1, w]*G[0, -w, w^2] - 2*G[1, w^2]*G[0, -w, w^2] + 
    (2*I)*Pi*G[0, w^2, w^2] - G[0, -w]*G[0, w^2, w^2] - 
    4*G[0, w]*G[0, w^2, w^2] - 3*G[0, w^2]*G[0, w^2, w^2] - 
    3*G[1, r7]*G[0, w^2, w^2] + 2*G[1, -w]*G[0, w^2, w^2] + 
    8*G[1, w]*G[0, w^2, w^2] + 2*G[1, w^2]*G[0, w^2, w^2] + 
    2*G[r61, w^2]*G[0, w^2, w^2] + 2*G[r62, w^2]*G[0, w^2, w^2] + 
    6*G[0, w^2]*G[1, 0, w] - 3*G[w^(-2), w^2]*G[1, 0, w] - 
    3*G[-w^(-1), w^2]*G[1, 0, w] - 3*G[-w, w^2]*G[1, 0, w] + 
    8*G[0, w^2]*G[1, 0, w^2] - 4*G[w^(-2), w^2]*G[1, 0, w^2] - 
    4*G[-w^(-1), w^2]*G[1, 0, w^2] - 4*G[-w, w^2]*G[1, 0, w^2] - 
    I*Pi*G[1, 1, r7] + G[0, w^2]*G[1, 1, r7] - (G[w^(-2), w^2]*G[1, 1, r7])/
     2 - (G[-w^(-1), w^2]*G[1, 1, r7])/2 - (G[-w, w^2]*G[1, 1, r7])/2 - 
    12*G[0, w^2]*G[1, 1, w] + 6*G[w^(-2), w^2]*G[1, 1, w] + 
    6*G[-w^(-1), w^2]*G[1, 1, w] + 6*G[-w, w^2]*G[1, 1, w] - 
    8*G[0, w^2]*G[1, 1, w^2] + 4*G[w^(-2), w^2]*G[1, 1, w^2] + 
    4*G[-w^(-1), w^2]*G[1, 1, w^2] + 4*G[-w, w^2]*G[1, 1, w^2] - 
    4*G[0, w^2]*G[1, r61, w^2] + 2*G[w^(-2), w^2]*G[1, r61, w^2] + 
    2*G[-w^(-1), w^2]*G[1, r61, w^2] + 2*G[-w, w^2]*G[1, r61, w^2] - 
    4*G[0, w^2]*G[1, r62, w^2] + 2*G[w^(-2), w^2]*G[1, r62, w^2] + 
    2*G[-w^(-1), w^2]*G[1, r62, w^2] + 2*G[-w, w^2]*G[1, r62, w^2] - 
    (4*I)*Pi*G[1, w^2, w^2] + 2*G[0, -w]*G[1, w^2, w^2] + 
    6*G[0, w]*G[1, w^2, w^2] + 2*G[0, w^2]*G[1, w^2, w^2] + 
    4*G[1, r7]*G[1, w^2, w^2] - 4*G[1, -w]*G[1, w^2, w^2] - 
    12*G[1, w]*G[1, w^2, w^2] - 2*G[r61, w^2]*G[1, w^2, w^2] - 
    2*G[r62, w^2]*G[1, w^2, w^2] + G[0, w^2]*G[r61, 0, -w] - 
    G[w^(-2), w^2]*G[r61, 0, -w] + 2*G[0, w^2]*G[r61, 0, w^2] - 
    G[w^(-2), w^2]*G[r61, 0, w^2] - G[-w^(-1), w^2]*G[r61, 0, w^2] - 
    G[-w, w^2]*G[r61, 0, w^2] - 4*G[0, w^2]*G[r61, 1, w^2] + 
    2*G[w^(-2), w^2]*G[r61, 1, w^2] + 2*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
    2*G[-w, w^2]*G[r61, 1, w^2] - G[0, w^2]*G[r61, r61, -w] + 
    G[w^(-2), w^2]*G[r61, r61, -w] - G[0, w^2]*G[r61, r62, -w] + 
    G[w^(-2), w^2]*G[r61, r62, -w] + G[0, w]*G[r61, w^2, w^2] + 
    2*G[0, w^2]*G[r61, w^2, w^2] + G[1, r7]*G[r61, w^2, w^2] - 
    2*G[1, w]*G[r61, w^2, w^2] - 2*G[1, w^2]*G[r61, w^2, w^2] - 
    G[r61, w^2]*G[r61, w^2, w^2] - G[r62, w^2]*G[r61, w^2, w^2] + 
    G[0, w^2]*G[r62, 0, -w] - G[w^(-2), w^2]*G[r62, 0, -w] + 
    2*G[0, w^2]*G[r62, 0, w^2] - G[w^(-2), w^2]*G[r62, 0, w^2] - 
    G[-w^(-1), w^2]*G[r62, 0, w^2] - G[-w, w^2]*G[r62, 0, w^2] - 
    4*G[0, w^2]*G[r62, 1, w^2] + 2*G[w^(-2), w^2]*G[r62, 1, w^2] + 
    2*G[-w^(-1), w^2]*G[r62, 1, w^2] + 2*G[-w, w^2]*G[r62, 1, w^2] - 
    G[0, w^2]*G[r62, r61, -w] + G[w^(-2), w^2]*G[r62, r61, -w] - 
    G[0, w^2]*G[r62, r62, -w] + G[w^(-2), w^2]*G[r62, r62, -w] + 
    G[0, w]*G[r62, w^2, w^2] + 2*G[0, w^2]*G[r62, w^2, w^2] + 
    G[1, r7]*G[r62, w^2, w^2] - 2*G[1, w]*G[r62, w^2, w^2] - 
    2*G[1, w^2]*G[r62, w^2, w^2] - G[r61, w^2]*G[r62, w^2, w^2] - 
    G[r62, w^2]*G[r62, w^2, w^2] + I*Pi*G[w^(-2), 0, w^2] + 
    G[0, w]*G[w^(-2), 0, w^2] + 4*G[0, w^2]*G[w^(-2), 0, w^2] + 
    G[1, r7]*G[w^(-2), 0, w^2] - 2*G[1, w]*G[w^(-2), 0, w^2] - 
    4*G[1, w^2]*G[w^(-2), 0, w^2] - 2*G[r61, w^2]*G[w^(-2), 0, w^2] - 
    2*G[r62, w^2]*G[w^(-2), 0, w^2] + (4*I)*Pi*G[w^(-2), 1, w^2] - 
    2*G[0, -w]*G[w^(-2), 1, w^2] - 6*G[0, w]*G[w^(-2), 1, w^2] - 
    2*G[0, w^2]*G[w^(-2), 1, w^2] - 4*G[1, r7]*G[w^(-2), 1, w^2] + 
    4*G[1, -w]*G[w^(-2), 1, w^2] + 12*G[1, w]*G[w^(-2), 1, w^2] + 
    2*G[r61, w^2]*G[w^(-2), 1, w^2] + 2*G[r62, w^2]*G[w^(-2), 1, w^2] - 
    G[0, w]*G[w^(-2), r61, w^2] - 2*G[0, w^2]*G[w^(-2), r61, w^2] - 
    G[1, r7]*G[w^(-2), r61, w^2] + 2*G[1, w]*G[w^(-2), r61, w^2] + 
    2*G[1, w^2]*G[w^(-2), r61, w^2] + G[r61, w^2]*G[w^(-2), r61, w^2] + 
    G[r62, w^2]*G[w^(-2), r61, w^2] - G[0, w]*G[w^(-2), r62, w^2] - 
    2*G[0, w^2]*G[w^(-2), r62, w^2] - G[1, r7]*G[w^(-2), r62, w^2] + 
    2*G[1, w]*G[w^(-2), r62, w^2] + 2*G[1, w^2]*G[w^(-2), r62, w^2] + 
    G[r61, w^2]*G[w^(-2), r62, w^2] + G[r62, w^2]*G[w^(-2), r62, w^2] - 
    ((3*I)/2)*Pi*G[w^(-2), w^(-2), w^2] + (G[0, -w]*G[w^(-2), w^(-2), w^2])/
     2 + (3*G[0, w]*G[w^(-2), w^(-2), w^2])/2 - 
    (G[0, w^2]*G[w^(-2), w^(-2), w^2])/2 + G[1, r7]*G[w^(-2), w^(-2), w^2] - 
    G[1, -w]*G[w^(-2), w^(-2), w^2] - 3*G[1, w]*G[w^(-2), w^(-2), w^2] + 
    G[1, w^2]*G[w^(-2), w^(-2), w^2] - ((3*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] + 
    (G[0, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
    (3*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 - 
    (G[0, w^2]*G[w^(-2), -w^(-1), w^2])/2 + 
    G[1, r7]*G[w^(-2), -w^(-1), w^2] - G[1, -w]*G[w^(-2), -w^(-1), w^2] - 
    3*G[1, w]*G[w^(-2), -w^(-1), w^2] + G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
    ((3*I)/2)*Pi*G[w^(-2), -w, w^2] + (G[0, -w]*G[w^(-2), -w, w^2])/2 + 
    (3*G[0, w]*G[w^(-2), -w, w^2])/2 - (G[0, w^2]*G[w^(-2), -w, w^2])/2 + 
    G[1, r7]*G[w^(-2), -w, w^2] - G[1, -w]*G[w^(-2), -w, w^2] - 
    3*G[1, w]*G[w^(-2), -w, w^2] + G[1, w^2]*G[w^(-2), -w, w^2] + 
    I*Pi*G[-w^(-1), 0, w^2] + 3*G[0, w^2]*G[-w^(-1), 0, w^2] + 
    G[1, r7]*G[-w^(-1), 0, w^2] - 4*G[1, w^2]*G[-w^(-1), 0, w^2] - 
    G[r61, w^2]*G[-w^(-1), 0, w^2] - G[r62, w^2]*G[-w^(-1), 0, w^2] + 
    (4*I)*Pi*G[-w^(-1), 1, w^2] - 2*G[0, -w]*G[-w^(-1), 1, w^2] - 
    6*G[0, w]*G[-w^(-1), 1, w^2] - 2*G[0, w^2]*G[-w^(-1), 1, w^2] - 
    4*G[1, r7]*G[-w^(-1), 1, w^2] + 4*G[1, -w]*G[-w^(-1), 1, w^2] + 
    12*G[1, w]*G[-w^(-1), 1, w^2] + 2*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
    2*G[r62, w^2]*G[-w^(-1), 1, w^2] - G[0, w^2]*G[-w^(-1), r61, w^2] - 
    G[1, r7]*G[-w^(-1), r61, w^2] + 2*G[1, w^2]*G[-w^(-1), r61, w^2] - 
    G[0, w^2]*G[-w^(-1), r62, w^2] - G[1, r7]*G[-w^(-1), r62, w^2] + 
    2*G[1, w^2]*G[-w^(-1), r62, w^2] - ((3*I)/2)*Pi*G[-w^(-1), w^(-2), w^2] + 
    (G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 + 
    (3*G[0, w]*G[-w^(-1), w^(-2), w^2])/2 - 
    (G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
    G[1, r7]*G[-w^(-1), w^(-2), w^2] - G[1, -w]*G[-w^(-1), w^(-2), w^2] - 
    3*G[1, w]*G[-w^(-1), w^(-2), w^2] + G[1, w^2]*G[-w^(-1), w^(-2), w^2] - 
    ((3*I)/2)*Pi*G[-w^(-1), -w^(-1), w^2] + 
    (G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 + 
    (3*G[0, w]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
    G[1, r7]*G[-w^(-1), -w^(-1), w^2] - G[1, -w]*G[-w^(-1), -w^(-1), w^2] - 
    3*G[1, w]*G[-w^(-1), -w^(-1), w^2] + G[1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
    ((3*I)/2)*Pi*G[-w^(-1), -w, w^2] + (G[0, -w]*G[-w^(-1), -w, w^2])/2 + 
    (3*G[0, w]*G[-w^(-1), -w, w^2])/2 - (G[0, w^2]*G[-w^(-1), -w, w^2])/2 + 
    G[1, r7]*G[-w^(-1), -w, w^2] - G[1, -w]*G[-w^(-1), -w, w^2] - 
    3*G[1, w]*G[-w^(-1), -w, w^2] + G[1, w^2]*G[-w^(-1), -w, w^2] + 
    I*Pi*G[-w, 0, w^2] + 3*G[0, w^2]*G[-w, 0, w^2] + G[1, r7]*G[-w, 0, w^2] - 
    4*G[1, w^2]*G[-w, 0, w^2] - G[r61, w^2]*G[-w, 0, w^2] - 
    G[r62, w^2]*G[-w, 0, w^2] + (4*I)*Pi*G[-w, 1, w^2] - 
    2*G[0, -w]*G[-w, 1, w^2] - 6*G[0, w]*G[-w, 1, w^2] - 
    2*G[0, w^2]*G[-w, 1, w^2] - 4*G[1, r7]*G[-w, 1, w^2] + 
    4*G[1, -w]*G[-w, 1, w^2] + 12*G[1, w]*G[-w, 1, w^2] + 
    2*G[r61, w^2]*G[-w, 1, w^2] + 2*G[r62, w^2]*G[-w, 1, w^2] - 
    G[0, w^2]*G[-w, r61, w^2] - G[1, r7]*G[-w, r61, w^2] + 
    2*G[1, w^2]*G[-w, r61, w^2] - G[0, w^2]*G[-w, r62, w^2] - 
    G[1, r7]*G[-w, r62, w^2] + 2*G[1, w^2]*G[-w, r62, w^2] - 
    ((3*I)/2)*Pi*G[-w, w^(-2), w^2] + (G[0, -w]*G[-w, w^(-2), w^2])/2 + 
    (3*G[0, w]*G[-w, w^(-2), w^2])/2 - (G[0, w^2]*G[-w, w^(-2), w^2])/2 + 
    G[1, r7]*G[-w, w^(-2), w^2] - G[1, -w]*G[-w, w^(-2), w^2] - 
    3*G[1, w]*G[-w, w^(-2), w^2] + G[1, w^2]*G[-w, w^(-2), w^2] - 
    ((3*I)/2)*Pi*G[-w, -w^(-1), w^2] + (G[0, -w]*G[-w, -w^(-1), w^2])/2 + 
    (3*G[0, w]*G[-w, -w^(-1), w^2])/2 - (G[0, w^2]*G[-w, -w^(-1), w^2])/2 + 
    G[1, r7]*G[-w, -w^(-1), w^2] - G[1, -w]*G[-w, -w^(-1), w^2] - 
    3*G[1, w]*G[-w, -w^(-1), w^2] + G[1, w^2]*G[-w, -w^(-1), w^2] - 
    ((3*I)/2)*Pi*G[-w, -w, w^2] + (G[0, -w]*G[-w, -w, w^2])/2 + 
    (3*G[0, w]*G[-w, -w, w^2])/2 - (G[0, w^2]*G[-w, -w, w^2])/2 + 
    G[1, r7]*G[-w, -w, w^2] - G[1, -w]*G[-w, -w, w^2] - 
    3*G[1, w]*G[-w, -w, w^2] + G[1, w^2]*G[-w, -w, w^2] + 7*G[0, 0, 0, w^2] - 
    8*G[0, 0, 1, w^2] - 3*G[0, 0, r61, w^2] - 3*G[0, 0, r62, w^2] + 
    4*G[0, 0, w^2, w^2] - 8*G[0, 1, 0, w^2] - G[0, 1, 1, r7] + 
    8*G[0, 1, 1, w^2] + 4*G[0, 1, r61, w^2] + 4*G[0, 1, r62, w^2] - 
    4*G[0, 1, w^2, w^2] - 3*G[0, r61, 0, w^2] + 4*G[0, r61, 1, w^2] + 
    G[0, r61, r61, w^2] + G[0, r61, r62, w^2] - 2*G[0, r61, w^2, w^2] - 
    3*G[0, r62, 0, w^2] + 4*G[0, r62, 1, w^2] + G[0, r62, r61, w^2] + 
    G[0, r62, r62, w^2] - 2*G[0, r62, w^2, w^2] + 4*G[0, w^2, 0, w^2] - 
    4*G[0, w^2, 1, w^2] - 2*G[0, w^2, r61, w^2] - 2*G[0, w^2, r62, w^2] - 
    4*G[1, 0, w^2, w^2] + G[1, 1, 1, r7] + 4*G[1, 1, w^2, w^2] + 
    2*G[1, r61, w^2, w^2] + 2*G[1, r62, w^2, w^2] - 4*G[1, w^2, 0, w^2] + 
    4*G[1, w^2, 1, w^2] + 2*G[1, w^2, r61, w^2] + 2*G[1, w^2, r62, w^2] - 
    2*G[r61, 0, w^2, w^2] + 2*G[r61, 1, w^2, w^2] + G[r61, r61, w^2, w^2] + 
    G[r61, r62, w^2, w^2] - 2*G[r61, w^2, 0, w^2] + 2*G[r61, w^2, 1, w^2] + 
    G[r61, w^2, r61, w^2] + G[r61, w^2, r62, w^2] - 2*G[r62, 0, w^2, w^2] + 
    2*G[r62, 1, w^2, w^2] + G[r62, r61, w^2, w^2] + G[r62, r62, w^2, w^2] - 
    2*G[r62, w^2, 0, w^2] + 2*G[r62, w^2, 1, w^2] + G[r62, w^2, r61, w^2] + 
    G[r62, w^2, r62, w^2] - 4*G[w^(-2), 0, 0, w^2] + 4*G[w^(-2), 0, 1, w^2] + 
    2*G[w^(-2), 0, r61, w^2] + 2*G[w^(-2), 0, r62, w^2] + 
    4*G[w^(-2), 1, 0, w^2] - 4*G[w^(-2), 1, 1, w^2] - 
    2*G[w^(-2), 1, r61, w^2] - 2*G[w^(-2), 1, r62, w^2] + 
    2*G[w^(-2), r61, 0, w^2] - 2*G[w^(-2), r61, 1, w^2] - 
    G[w^(-2), r61, r61, w^2] - G[w^(-2), r61, r62, w^2] + 
    2*G[w^(-2), r62, 0, w^2] - 2*G[w^(-2), r62, 1, w^2] - 
    G[w^(-2), r62, r61, w^2] - G[w^(-2), r62, r62, w^2] - 
    3*G[-w^(-1), 0, 0, w^2] + 4*G[-w^(-1), 0, 1, w^2] + 
    G[-w^(-1), 0, r61, w^2] + G[-w^(-1), 0, r62, w^2] + 
    4*G[-w^(-1), 1, 0, w^2] - 4*G[-w^(-1), 1, 1, w^2] - 
    2*G[-w^(-1), 1, r61, w^2] - 2*G[-w^(-1), 1, r62, w^2] + 
    G[-w^(-1), r61, 0, w^2] - 2*G[-w^(-1), r61, 1, w^2] + 
    G[-w^(-1), r62, 0, w^2] - 2*G[-w^(-1), r62, 1, w^2] - 
    3*G[-w, 0, 0, w^2] + 4*G[-w, 0, 1, w^2] + G[-w, 0, r61, w^2] + 
    G[-w, 0, r62, w^2] + 4*G[-w, 1, 0, w^2] - 4*G[-w, 1, 1, w^2] - 
    2*G[-w, 1, r61, w^2] - 2*G[-w, 1, r62, w^2] + G[-w, r61, 0, w^2] - 
    2*G[-w, r61, 1, w^2] + G[-w, r62, 0, w^2] - 2*G[-w, r62, 1, w^2]) + 
  24*((-2*Pi^2*G[0, w^2])/9 - 2*G[0, -w]^2*G[0, w^2] + (11*G[0, w^2]^3)/6 + 
    (7*G[0, w^2]^2*G[1, r7])/3 + 4*G[0, -w]*G[0, w^2]*G[1, -w] + 
    (Pi^2*G[1, w^2])/3 + 2*G[0, -w]^2*G[1, w^2] - 18*G[0, w^2]^2*G[1, w^2] - 
    (16*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 4*G[0, -w]*G[1, -w]*G[1, w^2] + 
    16*G[0, w^2]*G[1, w^2]^2 + (Pi^2*G[r61, w^2])/18 + 
    G[0, -w]^2*G[r61, w^2] - (G[0, w^2]^2*G[r61, w^2])/6 - 
    (11*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 2*G[0, -w]*G[1, -w]*G[r61, w^2] + 
    26*G[0, w^2]*G[1, w^2]*G[r61, w^2] + (16*G[1, r7]*G[1, w^2]*G[r61, w^2])/
     3 - 16*G[1, w^2]^2*G[r61, w^2] - (13*G[0, w^2]*G[r61, w^2]^2)/3 + 
    (4*G[1, r7]*G[r61, w^2]^2)/3 - 8*G[1, w^2]*G[r61, w^2]^2 + 
    (8*G[r61, w^2]^3)/3 + (Pi^2*G[r62, w^2])/18 + G[0, -w]^2*G[r62, w^2] - 
    (G[0, w^2]^2*G[r62, w^2])/6 - (11*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
    2*G[0, -w]*G[1, -w]*G[r62, w^2] + 26*G[0, w^2]*G[1, w^2]*G[r62, w^2] + 
    (16*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 16*G[1, w^2]^2*G[r62, w^2] - 
    (26*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
    (8*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 16*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] + 8*G[r61, w^2]^2*G[r62, w^2] - (13*G[0, w^2]*G[r62, w^2]^2)/
     3 + (4*G[1, r7]*G[r62, w^2]^2)/3 - 8*G[1, w^2]*G[r62, w^2]^2 + 
    8*G[r61, w^2]*G[r62, w^2]^2 + (8*G[r62, w^2]^3)/3 - 
    (G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/2 + (7*G[0, w^2]^2*G[w^(-2), w^2])/
     6 + (G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/6 + 
    G[0, w^2]*G[1, -w]*G[w^(-2), w^2] - G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 
    (G[0, -w]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
    (3*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
    (G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/6 - G[1, -w]*G[r61, w^2]*
     G[w^(-2), w^2] + G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    (G[r61, w^2]^2*G[w^(-2), w^2])/3 + (G[0, -w]*G[r62, w^2]*G[w^(-2), w^2])/
     2 - (3*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/2 - 
    (G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/6 - G[1, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
    (2*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (G[r62, w^2]^2*G[w^(-2), w^2])/3 - (G[0, w^2]*G[w^(-2), w^2]^2)/6 + 
    (G[r61, w^2]*G[w^(-2), w^2]^2)/6 + (G[r62, w^2]*G[w^(-2), w^2]^2)/6 + 
    2*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 4*G[0, w^2]*G[1, -w]*
     G[-w^(-1), -w] - 2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] + 
    4*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - G[0, -w]*G[r61, w^2]*
     G[-w^(-1), -w] + 2*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] - 
    G[0, -w]*G[r62, w^2]*G[-w^(-1), -w] + 2*G[1, -w]*G[r62, w^2]*
     G[-w^(-1), -w] + (G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/2 + 
    (5*G[0, w^2]^2*G[-w^(-1), w^2])/2 + 
    (3*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/2 - G[0, w^2]*G[1, -w]*
     G[-w^(-1), w^2] - 5*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
    (G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
    (5*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
    (3*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/2 + G[1, -w]*G[r61, w^2]*
     G[-w^(-1), w^2] + 5*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
    (G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
    (5*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
    (3*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/2 + G[1, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] + 5*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    (G[0, -w]*G[0, w^2]*G[-w, w^2])/2 + (5*G[0, w^2]^2*G[-w, w^2])/2 + 
    (3*G[0, w^2]*G[1, r7]*G[-w, w^2])/2 - G[0, w^2]*G[1, -w]*G[-w, w^2] - 
    5*G[0, w^2]*G[1, w^2]*G[-w, w^2] - (G[0, -w]*G[r61, w^2]*G[-w, w^2])/2 - 
    (5*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/2 - 
    (3*G[1, r7]*G[r61, w^2]*G[-w, w^2])/2 + G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
    5*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - (G[0, -w]*G[r62, w^2]*G[-w, w^2])/
     2 - (5*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/2 - 
    (3*G[1, r7]*G[r62, w^2]*G[-w, w^2])/2 + G[1, -w]*G[r62, w^2]*G[-w, w^2] + 
    5*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 2*G[0, w^2]*G[0, 0, -w] - 
    2*G[1, w^2]*G[0, 0, -w] - G[r61, w^2]*G[0, 0, -w] - 
    G[r62, w^2]*G[0, 0, -w] + 2*G[0, -w]*G[0, 0, w^2] - 
    (11*G[0, w^2]*G[0, 0, w^2])/3 - (7*G[1, r7]*G[0, 0, w^2])/3 - 
    4*G[1, -w]*G[0, 0, w^2] + (34*G[1, w^2]*G[0, 0, w^2])/3 + 
    (G[r61, w^2]*G[0, 0, w^2])/6 + (G[r62, w^2]*G[0, 0, w^2])/6 - 
    (G[w^(-2), w^2]*G[0, 0, w^2])/6 - 2*G[-w^(-1), w^2]*G[0, 0, w^2] - 
    2*G[-w, w^2]*G[0, 0, w^2] - G[0, w^2]*G[0, 1, r7] + 
    G[r61, w^2]*G[0, 1, r7] + G[r62, w^2]*G[0, 1, r7] - 
    4*G[0, w^2]*G[0, 1, -w] + 4*G[1, w^2]*G[0, 1, -w] + 
    2*G[r61, w^2]*G[0, 1, -w] + 2*G[r62, w^2]*G[0, 1, -w] + 
    (34*G[0, w^2]*G[0, 1, w^2])/3 + (8*G[1, r7]*G[0, 1, w^2])/3 - 
    (32*G[1, w^2]*G[0, 1, w^2])/3 - (22*G[r61, w^2]*G[0, 1, w^2])/3 - 
    (22*G[r62, w^2]*G[0, 1, w^2])/3 - (2*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 
    2*G[-w^(-1), w^2]*G[0, 1, w^2] + 2*G[-w, w^2]*G[0, 1, w^2] - 
    (G[0, w^2]*G[0, r61, w^2])/2 + 2*G[1, r7]*G[0, r61, w^2] - 
    8*G[1, w^2]*G[0, r61, w^2] + 3*G[r61, w^2]*G[0, r61, w^2] + 
    3*G[r62, w^2]*G[0, r61, w^2] + (G[w^(-2), w^2]*G[0, r61, w^2])/2 + 
    G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] - 
    (G[0, w^2]*G[0, r62, w^2])/2 + 2*G[1, r7]*G[0, r62, w^2] - 
    8*G[1, w^2]*G[0, r62, w^2] + 3*G[r61, w^2]*G[0, r62, w^2] + 
    3*G[r62, w^2]*G[0, r62, w^2] + (G[w^(-2), w^2]*G[0, r62, w^2])/2 + 
    G[-w^(-1), w^2]*G[0, r62, w^2] + G[-w, w^2]*G[0, r62, w^2] + 
    (G[0, -w]*G[0, w^(-2), w^2])/2 - G[0, w^2]*G[0, w^(-2), w^2] - 
    (G[1, r7]*G[0, w^(-2), w^2])/2 - G[1, -w]*G[0, w^(-2), w^2] + 
    G[1, w^2]*G[0, w^(-2), w^2] + (G[r61, w^2]*G[0, w^(-2), w^2])/2 + 
    (G[r62, w^2]*G[0, w^(-2), w^2])/2 - (5*G[0, -w]*G[0, -w^(-1), w^2])/2 - 
    (G[0, w^2]*G[0, -w^(-1), w^2])/2 - (G[1, r7]*G[0, -w^(-1), w^2])/2 + 
    5*G[1, -w]*G[0, -w^(-1), w^2] + G[1, w^2]*G[0, -w^(-1), w^2] + 
    2*G[0, w^2]*G[0, -w, -w] - 2*G[1, w^2]*G[0, -w, -w] - 
    G[r61, w^2]*G[0, -w, -w] - G[r62, w^2]*G[0, -w, -w] - 
    (5*G[0, -w]*G[0, -w, w^2])/2 - (G[0, w^2]*G[0, -w, w^2])/2 - 
    (G[1, r7]*G[0, -w, w^2])/2 + 5*G[1, -w]*G[0, -w, w^2] + 
    G[1, w^2]*G[0, -w, w^2] + (G[0, -w]*G[0, w^2, w^2])/2 - 
    (G[0, w^2]*G[0, w^2, w^2])/3 - (5*G[1, r7]*G[0, w^2, w^2])/6 - 
    G[1, -w]*G[0, w^2, w^2] + (G[1, w^2]*G[0, w^2, w^2])/3 + 
    (G[r61, w^2]*G[0, w^2, w^2])/3 + (G[r62, w^2]*G[0, w^2, w^2])/3 - 
    (G[w^(-2), w^2]*G[0, w^2, w^2])/6 - 2*G[0, -w]*G[1, 0, w^2] + 
    (40*G[0, w^2]*G[1, 0, w^2])/3 + (8*G[1, r7]*G[1, 0, w^2])/3 + 
    4*G[1, -w]*G[1, 0, w^2] - (32*G[1, w^2]*G[1, 0, w^2])/3 - 
    (28*G[r61, w^2]*G[1, 0, w^2])/3 - (28*G[r62, w^2]*G[1, 0, w^2])/3 - 
    (2*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 2*G[-w^(-1), w^2]*G[1, 0, w^2] + 
    2*G[-w, w^2]*G[1, 0, w^2] + (4*G[0, w^2]*G[1, 1, r7])/3 - 
    (4*G[r61, w^2]*G[1, 1, r7])/3 - (4*G[r62, w^2]*G[1, 1, r7])/3 - 
    (32*G[0, w^2]*G[1, 1, w^2])/3 + (32*G[r61, w^2]*G[1, 1, w^2])/3 + 
    (32*G[r62, w^2]*G[1, 1, w^2])/3 - (28*G[0, w^2]*G[1, r61, w^2])/3 - 
    (8*G[1, r7]*G[1, r61, w^2])/3 + (32*G[1, w^2]*G[1, r61, w^2])/3 + 
    (16*G[r61, w^2]*G[1, r61, w^2])/3 + (16*G[r62, w^2]*G[1, r61, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r61, w^2] - 
    2*G[-w, w^2]*G[1, r61, w^2] - (28*G[0, w^2]*G[1, r62, w^2])/3 - 
    (8*G[1, r7]*G[1, r62, w^2])/3 + (32*G[1, w^2]*G[1, r62, w^2])/3 + 
    (16*G[r61, w^2]*G[1, r62, w^2])/3 + (16*G[r62, w^2]*G[1, r62, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r62, w^2] - 
    2*G[-w, w^2]*G[1, r62, w^2] + (4*G[0, w^2]*G[1, w^(-2), w^2])/3 - 
    (4*G[r61, w^2]*G[1, w^(-2), w^2])/3 - (4*G[r62, w^2]*G[1, w^(-2), w^2])/
     3 + 2*G[0, -w]*G[1, -w^(-1), w^2] - 4*G[1, -w]*G[1, -w^(-1), w^2] - 
    4*G[0, w^2]*G[1, -w, -w] + 4*G[1, w^2]*G[1, -w, -w] + 
    2*G[r61, w^2]*G[1, -w, -w] + 2*G[r62, w^2]*G[1, -w, -w] + 
    2*G[0, -w]*G[1, -w, w^2] - 4*G[1, -w]*G[1, -w, w^2] + 
    2*G[0, w^2]*G[1, w^2, w^2] - 2*G[r61, w^2]*G[1, w^2, w^2] - 
    2*G[r62, w^2]*G[1, w^2, w^2] - G[0, -w]*G[r61, 0, w^2] + 
    (2*G[0, w^2]*G[r61, 0, w^2])/3 + (5*G[1, r7]*G[r61, 0, w^2])/3 + 
    2*G[1, -w]*G[r61, 0, w^2] - (26*G[1, w^2]*G[r61, 0, w^2])/3 + 
    (7*G[r61, w^2]*G[r61, 0, w^2])/3 + (7*G[r62, w^2]*G[r61, 0, w^2])/3 + 
    (G[w^(-2), w^2]*G[r61, 0, w^2])/3 + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - (28*G[0, w^2]*G[r61, 1, w^2])/3 - 
    (8*G[1, r7]*G[r61, 1, w^2])/3 + (32*G[1, w^2]*G[r61, 1, w^2])/3 + 
    (16*G[r61, w^2]*G[r61, 1, w^2])/3 + (16*G[r62, w^2]*G[r61, 1, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    2*G[-w, w^2]*G[r61, 1, w^2] + (10*G[0, w^2]*G[r61, r61, w^2])/3 - 
    (4*G[1, r7]*G[r61, r61, w^2])/3 + (16*G[1, w^2]*G[r61, r61, w^2])/3 - 
    (16*G[r61, w^2]*G[r61, r61, w^2])/3 - (16*G[r62, w^2]*G[r61, r61, w^2])/
     3 - (2*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + 
    (10*G[0, w^2]*G[r61, r62, w^2])/3 - (4*G[1, r7]*G[r61, r62, w^2])/3 + 
    (16*G[1, w^2]*G[r61, r62, w^2])/3 - (16*G[r61, w^2]*G[r61, r62, w^2])/3 - 
    (16*G[r62, w^2]*G[r61, r62, w^2])/3 - (2*G[w^(-2), w^2]*G[r61, r62, w^2])/
     3 - (G[0, -w]*G[r61, w^(-2), w^2])/2 + (G[0, w^2]*G[r61, w^(-2), w^2])/
     6 + (G[1, r7]*G[r61, w^(-2), w^2])/2 + G[1, -w]*G[r61, w^(-2), w^2] - 
    G[1, w^2]*G[r61, w^(-2), w^2] + (G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
    (G[r62, w^2]*G[r61, w^(-2), w^2])/3 + (3*G[0, -w]*G[r61, -w^(-1), w^2])/
     2 + (G[0, w^2]*G[r61, -w^(-1), w^2])/2 + (G[1, r7]*G[r61, -w^(-1), w^2])/
     2 - 3*G[1, -w]*G[r61, -w^(-1), w^2] - G[1, w^2]*G[r61, -w^(-1), w^2] + 
    (3*G[0, -w]*G[r61, -w, w^2])/2 + (G[0, w^2]*G[r61, -w, w^2])/2 + 
    (G[1, r7]*G[r61, -w, w^2])/2 - 3*G[1, -w]*G[r61, -w, w^2] - 
    G[1, w^2]*G[r61, -w, w^2] - (G[0, -w]*G[r61, w^2, w^2])/2 - 
    (2*G[0, w^2]*G[r61, w^2, w^2])/3 + (5*G[1, r7]*G[r61, w^2, w^2])/6 + 
    G[1, -w]*G[r61, w^2, w^2] - (G[1, w^2]*G[r61, w^2, w^2])/3 + 
    (2*G[r61, w^2]*G[r61, w^2, w^2])/3 + (2*G[r62, w^2]*G[r61, w^2, w^2])/3 + 
    (G[w^(-2), w^2]*G[r61, w^2, w^2])/6 - G[0, -w]*G[r62, 0, w^2] + 
    (2*G[0, w^2]*G[r62, 0, w^2])/3 + (5*G[1, r7]*G[r62, 0, w^2])/3 + 
    2*G[1, -w]*G[r62, 0, w^2] - (26*G[1, w^2]*G[r62, 0, w^2])/3 + 
    (7*G[r61, w^2]*G[r62, 0, w^2])/3 + (7*G[r62, w^2]*G[r62, 0, w^2])/3 + 
    (G[w^(-2), w^2]*G[r62, 0, w^2])/3 + G[-w^(-1), w^2]*G[r62, 0, w^2] + 
    G[-w, w^2]*G[r62, 0, w^2] - (28*G[0, w^2]*G[r62, 1, w^2])/3 - 
    (8*G[1, r7]*G[r62, 1, w^2])/3 + (32*G[1, w^2]*G[r62, 1, w^2])/3 + 
    (16*G[r61, w^2]*G[r62, 1, w^2])/3 + (16*G[r62, w^2]*G[r62, 1, w^2])/3 + 
    (2*G[w^(-2), w^2]*G[r62, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
    2*G[-w, w^2]*G[r62, 1, w^2] + (10*G[0, w^2]*G[r62, r61, w^2])/3 - 
    (4*G[1, r7]*G[r62, r61, w^2])/3 + (16*G[1, w^2]*G[r62, r61, w^2])/3 - 
    (16*G[r61, w^2]*G[r62, r61, w^2])/3 - (16*G[r62, w^2]*G[r62, r61, w^2])/
     3 - (2*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
    (10*G[0, w^2]*G[r62, r62, w^2])/3 - (4*G[1, r7]*G[r62, r62, w^2])/3 + 
    (16*G[1, w^2]*G[r62, r62, w^2])/3 - (16*G[r61, w^2]*G[r62, r62, w^2])/3 - 
    (16*G[r62, w^2]*G[r62, r62, w^2])/3 - (2*G[w^(-2), w^2]*G[r62, r62, w^2])/
     3 - (G[0, -w]*G[r62, w^(-2), w^2])/2 + (G[0, w^2]*G[r62, w^(-2), w^2])/
     6 + (G[1, r7]*G[r62, w^(-2), w^2])/2 + G[1, -w]*G[r62, w^(-2), w^2] - 
    G[1, w^2]*G[r62, w^(-2), w^2] + (G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
    (G[r62, w^2]*G[r62, w^(-2), w^2])/3 + (3*G[0, -w]*G[r62, -w^(-1), w^2])/
     2 + (G[0, w^2]*G[r62, -w^(-1), w^2])/2 + (G[1, r7]*G[r62, -w^(-1), w^2])/
     2 - 3*G[1, -w]*G[r62, -w^(-1), w^2] - G[1, w^2]*G[r62, -w^(-1), w^2] + 
    (3*G[0, -w]*G[r62, -w, w^2])/2 + (G[0, w^2]*G[r62, -w, w^2])/2 + 
    (G[1, r7]*G[r62, -w, w^2])/2 - 3*G[1, -w]*G[r62, -w, w^2] - 
    G[1, w^2]*G[r62, -w, w^2] - (G[0, -w]*G[r62, w^2, w^2])/2 - 
    (2*G[0, w^2]*G[r62, w^2, w^2])/3 + (5*G[1, r7]*G[r62, w^2, w^2])/6 + 
    G[1, -w]*G[r62, w^2, w^2] - (G[1, w^2]*G[r62, w^2, w^2])/3 + 
    (2*G[r61, w^2]*G[r62, w^2, w^2])/3 + (2*G[r62, w^2]*G[r62, w^2, w^2])/3 + 
    (G[w^(-2), w^2]*G[r62, w^2, w^2])/6 - (2*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 
    (G[1, r7]*G[w^(-2), 0, w^2])/3 + (2*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
    (G[r61, w^2]*G[w^(-2), 0, w^2])/6 + (G[r62, w^2]*G[w^(-2), 0, w^2])/6 + 
    (G[w^(-2), w^2]*G[w^(-2), 0, w^2])/6 - (2*G[0, w^2]*G[w^(-2), 1, w^2])/
     3 + (2*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
    (2*G[r62, w^2]*G[w^(-2), 1, w^2])/3 + (5*G[0, w^2]*G[w^(-2), r61, w^2])/
     6 - (G[1, r7]*G[w^(-2), r61, w^2])/3 - (2*G[1, w^2]*G[w^(-2), r61, w^2])/
     3 - (G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
    (G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
    (G[w^(-2), w^2]*G[w^(-2), r61, w^2])/6 + 
    (5*G[0, w^2]*G[w^(-2), r62, w^2])/6 - (G[1, r7]*G[w^(-2), r62, w^2])/3 - 
    (2*G[1, w^2]*G[w^(-2), r62, w^2])/3 - (G[r61, w^2]*G[w^(-2), r62, w^2])/
     3 - (G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
    (G[w^(-2), w^2]*G[w^(-2), r62, w^2])/6 + 
    (G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
    (G[r61, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
    (G[r62, w^2]*G[w^(-2), w^(-2), w^2])/6 - 2*G[0, w^2]*G[-w^(-1), 0, -w] + 
    2*G[1, w^2]*G[-w^(-1), 0, -w] + G[r61, w^2]*G[-w^(-1), 0, -w] + 
    G[r62, w^2]*G[-w^(-1), 0, -w] - 3*G[0, w^2]*G[-w^(-1), 0, w^2] - 
    G[1, r7]*G[-w^(-1), 0, w^2] + 2*G[1, w^2]*G[-w^(-1), 0, w^2] + 
    2*G[r61, w^2]*G[-w^(-1), 0, w^2] + 2*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
    4*G[0, w^2]*G[-w^(-1), 1, -w] - 4*G[1, w^2]*G[-w^(-1), 1, -w] - 
    2*G[r61, w^2]*G[-w^(-1), 1, -w] - 2*G[r62, w^2]*G[-w^(-1), 1, -w] + 
    4*G[0, w^2]*G[-w^(-1), 1, w^2] - 4*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
    4*G[r62, w^2]*G[-w^(-1), 1, w^2] + G[0, w^2]*G[-w^(-1), r61, w^2] + 
    G[1, r7]*G[-w^(-1), r61, w^2] - 2*G[1, w^2]*G[-w^(-1), r61, w^2] + 
    G[0, w^2]*G[-w^(-1), r62, w^2] + G[1, r7]*G[-w^(-1), r62, w^2] - 
    2*G[1, w^2]*G[-w^(-1), r62, w^2] - 3*G[0, w^2]*G[-w, 0, w^2] - 
    G[1, r7]*G[-w, 0, w^2] + 2*G[1, w^2]*G[-w, 0, w^2] + 
    2*G[r61, w^2]*G[-w, 0, w^2] + 2*G[r62, w^2]*G[-w, 0, w^2] + 
    4*G[0, w^2]*G[-w, 1, w^2] - 4*G[r61, w^2]*G[-w, 1, w^2] - 
    4*G[r62, w^2]*G[-w, 1, w^2] + G[0, w^2]*G[-w, r61, w^2] + 
    G[1, r7]*G[-w, r61, w^2] - 2*G[1, w^2]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r62, w^2] + G[1, r7]*G[-w, r62, w^2] - 
    2*G[1, w^2]*G[-w, r62, w^2] - G[0, 0, 0, w^2]/6 - (2*G[0, 0, 1, w^2])/3 + 
    G[0, 0, r61, w^2]/2 + G[0, 0, r62, w^2]/2 - G[0, 0, w^2, w^2]/6 - 
    (20*G[0, 1, 0, w^2])/3 + (16*G[0, 1, 1, w^2])/3 + 4*G[0, 1, r61, w^2] + 
    4*G[0, 1, r62, w^2] - (2*G[0, 1, w^2, w^2])/3 + 4*G[0, r61, 1, w^2] - 
    2*G[0, r61, r61, w^2] - 2*G[0, r61, r62, w^2] + G[0, r61, w^2, w^2]/2 + 
    4*G[0, r62, 1, w^2] - 2*G[0, r62, r61, w^2] - 2*G[0, r62, r62, w^2] + 
    G[0, r62, w^2, w^2]/2 + G[0, w^(-2), 0, w^2]/2 - 
    G[0, w^(-2), r61, w^2]/2 - G[0, w^(-2), r62, w^2]/2 + 
    3*G[0, -w^(-1), 0, w^2] - 6*G[0, -w^(-1), 1, w^2] + 3*G[0, -w, 0, w^2] - 
    6*G[0, -w, 1, w^2] + G[0, w^2, 0, w^2]/3 - (2*G[0, w^2, 1, w^2])/3 - 
    G[0, w^2, w^2, w^2]/6 - (14*G[1, 0, 0, w^2])/3 + (4*G[1, 0, 1, w^2])/3 + 
    4*G[1, 0, r61, w^2] + 4*G[1, 0, r62, w^2] - (2*G[1, 0, w^2, w^2])/3 + 
    (16*G[1, 1, 0, w^2])/3 - (16*G[1, 1, r61, w^2])/3 - 
    (16*G[1, 1, r62, w^2])/3 + (16*G[1, r61, 0, w^2])/3 - 
    (16*G[1, r61, 1, w^2])/3 - (8*G[1, r61, r61, w^2])/3 - 
    (8*G[1, r61, r62, w^2])/3 + (2*G[1, r61, w^2, w^2])/3 + 
    (16*G[1, r62, 0, w^2])/3 - (16*G[1, r62, 1, w^2])/3 - 
    (8*G[1, r62, r61, w^2])/3 - (8*G[1, r62, r62, w^2])/3 + 
    (2*G[1, r62, w^2, w^2])/3 - (4*G[1, w^(-2), 0, w^2])/3 + 
    (4*G[1, w^(-2), r61, w^2])/3 + (4*G[1, w^(-2), r62, w^2])/3 - 
    2*G[1, -w^(-1), 0, w^2] + 4*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, w^2] + 
    4*G[1, -w, 1, w^2] - 2*G[1, w^2, 0, w^2] + 2*G[1, w^2, r61, w^2] + 
    2*G[1, w^2, r62, w^2] + G[r61, 0, 0, w^2]/3 + (4*G[r61, 0, 1, w^2])/3 - 
    G[r61, 0, r61, w^2] - G[r61, 0, r62, w^2] + G[r61, 0, w^2, w^2]/3 + 
    (16*G[r61, 1, 0, w^2])/3 - (16*G[r61, 1, 1, w^2])/3 - 
    (8*G[r61, 1, r61, w^2])/3 - (8*G[r61, 1, r62, w^2])/3 + 
    (2*G[r61, 1, w^2, w^2])/3 - (4*G[r61, r61, 0, w^2])/3 - 
    (8*G[r61, r61, 1, w^2])/3 + (8*G[r61, r61, r61, w^2])/3 + 
    (8*G[r61, r61, r62, w^2])/3 - (2*G[r61, r61, w^2, w^2])/3 - 
    (4*G[r61, r62, 0, w^2])/3 - (8*G[r61, r62, 1, w^2])/3 + 
    (8*G[r61, r62, r61, w^2])/3 + (8*G[r61, r62, r62, w^2])/3 - 
    (2*G[r61, r62, w^2, w^2])/3 + G[r61, w^(-2), 0, w^2]/3 - 
    G[r61, w^(-2), r61, w^2]/3 - G[r61, w^(-2), r62, w^2]/3 - 
    2*G[r61, -w^(-1), 0, w^2] + 4*G[r61, -w^(-1), 1, w^2] - 
    2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + (2*G[r61, w^2, 0, w^2])/3 + 
    (2*G[r61, w^2, 1, w^2])/3 - G[r61, w^2, r61, w^2] - 
    G[r61, w^2, r62, w^2] + G[r61, w^2, w^2, w^2]/6 + G[r62, 0, 0, w^2]/3 + 
    (4*G[r62, 0, 1, w^2])/3 - G[r62, 0, r61, w^2] - G[r62, 0, r62, w^2] + 
    G[r62, 0, w^2, w^2]/3 + (16*G[r62, 1, 0, w^2])/3 - 
    (16*G[r62, 1, 1, w^2])/3 - (8*G[r62, 1, r61, w^2])/3 - 
    (8*G[r62, 1, r62, w^2])/3 + (2*G[r62, 1, w^2, w^2])/3 - 
    (4*G[r62, r61, 0, w^2])/3 - (8*G[r62, r61, 1, w^2])/3 + 
    (8*G[r62, r61, r61, w^2])/3 + (8*G[r62, r61, r62, w^2])/3 - 
    (2*G[r62, r61, w^2, w^2])/3 - (4*G[r62, r62, 0, w^2])/3 - 
    (8*G[r62, r62, 1, w^2])/3 + (8*G[r62, r62, r61, w^2])/3 + 
    (8*G[r62, r62, r62, w^2])/3 - (2*G[r62, r62, w^2, w^2])/3 + 
    G[r62, w^(-2), 0, w^2]/3 - G[r62, w^(-2), r61, w^2]/3 - 
    G[r62, w^(-2), r62, w^2]/3 - 2*G[r62, -w^(-1), 0, w^2] + 
    4*G[r62, -w^(-1), 1, w^2] - 2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + 
    (2*G[r62, w^2, 0, w^2])/3 + (2*G[r62, w^2, 1, w^2])/3 - 
    G[r62, w^2, r61, w^2] - G[r62, w^2, r62, w^2] + G[r62, w^2, w^2, w^2]/6 + 
    G[w^(-2), 0, 0, w^2]/6 + (2*G[w^(-2), 0, 1, w^2])/3 - 
    G[w^(-2), 0, r61, w^2]/2 - G[w^(-2), 0, r62, w^2]/2 + 
    G[w^(-2), 0, w^2, w^2]/6 + (2*G[w^(-2), 1, 0, w^2])/3 - 
    (2*G[w^(-2), 1, r61, w^2])/3 - (2*G[w^(-2), 1, r62, w^2])/3 - 
    G[w^(-2), r61, 0, w^2]/3 - (2*G[w^(-2), r61, 1, w^2])/3 + 
    (2*G[w^(-2), r61, r61, w^2])/3 + (2*G[w^(-2), r61, r62, w^2])/3 - 
    G[w^(-2), r61, w^2, w^2]/6 - G[w^(-2), r62, 0, w^2]/3 - 
    (2*G[w^(-2), r62, 1, w^2])/3 + (2*G[w^(-2), r62, r61, w^2])/3 + 
    (2*G[w^(-2), r62, r62, w^2])/3 - G[w^(-2), r62, w^2, w^2]/6 - 
    G[w^(-2), w^(-2), 0, w^2]/6 + G[w^(-2), w^(-2), r61, w^2]/6 + 
    G[w^(-2), w^(-2), r62, w^2]/6 + 2*G[-w^(-1), 0, 0, w^2] - 
    2*G[-w^(-1), 0, 1, w^2] - G[-w^(-1), 0, r61, w^2] - 
    G[-w^(-1), 0, r62, w^2] - 2*G[-w^(-1), 1, 0, w^2] + 
    2*G[-w^(-1), 1, r61, w^2] + 2*G[-w^(-1), 1, r62, w^2] - 
    G[-w^(-1), r61, 0, w^2] + 2*G[-w^(-1), r61, 1, w^2] - 
    G[-w^(-1), r62, 0, w^2] + 2*G[-w^(-1), r62, 1, w^2] + 
    2*G[-w, 0, 0, w^2] - 2*G[-w, 0, 1, w^2] - G[-w, 0, r61, w^2] - 
    G[-w, 0, r62, w^2] - 2*G[-w, 1, 0, w^2] + 2*G[-w, 1, r61, w^2] + 
    2*G[-w, 1, r62, w^2] - G[-w, r61, 0, w^2] + 2*G[-w, r61, 1, w^2] - 
    G[-w, r62, 0, w^2] + 2*G[-w, r62, 1, w^2]) + 
  80*((2*Pi^2*G[0, w^2])/3 + 3*G[0, w]*G[0, w^2]^2 - 3*G[0, w^2]^3 - 
    6*G[0, w^2]^2*G[1, w] - (7*Pi^2*G[r61, w^2])/6 - 
    7*G[0, w]*G[0, w^2]*G[r61, w^2] + 14*G[0, w^2]^2*G[r61, w^2] + 
    14*G[0, w^2]*G[1, w]*G[r61, w^2] + 4*G[0, w]*G[r61, w^2]^2 - 
    19*G[0, w^2]*G[r61, w^2]^2 - 8*G[1, w]*G[r61, w^2]^2 + 8*G[r61, w^2]^3 - 
    (7*Pi^2*G[r62, w^2])/6 - 7*G[0, w]*G[0, w^2]*G[r62, w^2] + 
    14*G[0, w^2]^2*G[r62, w^2] + 14*G[0, w^2]*G[1, w]*G[r62, w^2] + 
    8*G[0, w]*G[r61, w^2]*G[r62, w^2] - 38*G[0, w^2]*G[r61, w^2]*
     G[r62, w^2] - 16*G[1, w]*G[r61, w^2]*G[r62, w^2] + 
    24*G[r61, w^2]^2*G[r62, w^2] + 4*G[0, w]*G[r62, w^2]^2 - 
    19*G[0, w^2]*G[r62, w^2]^2 - 8*G[1, w]*G[r62, w^2]^2 + 
    24*G[r61, w^2]*G[r62, w^2]^2 + 8*G[r62, w^2]^3 - 
    6*G[0, w^2]^2*G[w^(-2), w^2] + 12*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
    6*G[r61, w^2]^2*G[w^(-2), w^2] + 12*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - 12*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    6*G[r62, w^2]^2*G[w^(-2), w^2] + (Pi^2*G[-w^(-1), w^2])/2 + 
    G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + G[0, w^2]^2*G[-w^(-1), w^2] - 
    2*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] - G[0, w]*G[r61, w^2]*
     G[-w^(-1), w^2] - 2*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
    2*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] + G[r61, w^2]^2*G[-w^(-1), w^2] - 
    G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] - 2*G[0, w^2]*G[r62, w^2]*
     G[-w^(-1), w^2] + 2*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] + 
    2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    G[r62, w^2]^2*G[-w^(-1), w^2] + (Pi^2*G[-w, w^2])/2 + 
    G[0, w]*G[0, w^2]*G[-w, w^2] + G[0, w^2]^2*G[-w, w^2] - 
    2*G[0, w^2]*G[1, w]*G[-w, w^2] - G[0, w]*G[r61, w^2]*G[-w, w^2] - 
    2*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 2*G[1, w]*G[r61, w^2]*G[-w, w^2] + 
    G[r61, w^2]^2*G[-w, w^2] - G[0, w]*G[r62, w^2]*G[-w, w^2] - 
    2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 2*G[1, w]*G[r62, w^2]*G[-w, w^2] + 
    2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + G[r62, w^2]^2*G[-w, w^2] - 
    G[0, w^2]*G[0, 0, w] + G[-w^(-1), w^2]*G[0, 0, w] + 
    G[-w, w^2]*G[0, 0, w] - 3*G[0, w]*G[0, 0, w^2] + 
    6*G[0, w^2]*G[0, 0, w^2] + 6*G[1, w]*G[0, 0, w^2] - 
    5*G[r61, w^2]*G[0, 0, w^2] - 5*G[r62, w^2]*G[0, 0, w^2] - 
    G[-w^(-1), w^2]*G[0, 0, w^2] - G[-w, w^2]*G[0, 0, w^2] + 
    2*G[0, w^2]*G[0, 1, w] - 2*G[-w^(-1), w^2]*G[0, 1, w] - 
    2*G[-w, w^2]*G[0, 1, w] + 3*G[0, w]*G[0, r61, w^2] - 
    12*G[0, w^2]*G[0, r61, w^2] - 6*G[1, w]*G[0, r61, w^2] + 
    11*G[r61, w^2]*G[0, r61, w^2] + 11*G[r62, w^2]*G[0, r61, w^2] + 
    G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] + 
    3*G[0, w]*G[0, r62, w^2] - 12*G[0, w^2]*G[0, r62, w^2] - 
    6*G[1, w]*G[0, r62, w^2] + 11*G[r61, w^2]*G[0, r62, w^2] + 
    11*G[r62, w^2]*G[0, r62, w^2] + G[-w^(-1), w^2]*G[0, r62, w^2] + 
    G[-w, w^2]*G[0, r62, w^2] + 6*G[0, w^2]*G[0, w^(-2), w^2] - 
    6*G[r61, w^2]*G[0, w^(-2), w^2] - 6*G[r62, w^2]*G[0, w^(-2), w^2] + 
    2*G[0, w^2]*G[1, 0, w] - 2*G[-w^(-1), w^2]*G[1, 0, w] - 
    2*G[-w, w^2]*G[1, 0, w] - 4*G[0, w^2]*G[1, 1, w] + 
    4*G[-w^(-1), w^2]*G[1, 1, w] + 4*G[-w, w^2]*G[1, 1, w] + 
    4*G[0, w]*G[r61, 0, w^2] - 11*G[0, w^2]*G[r61, 0, w^2] - 
    8*G[1, w]*G[r61, 0, w^2] + 10*G[r61, w^2]*G[r61, 0, w^2] + 
    10*G[r62, w^2]*G[r61, 0, w^2] + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - 4*G[0, w]*G[r61, r61, w^2] + 
    17*G[0, w^2]*G[r61, r61, w^2] + 8*G[1, w]*G[r61, r61, w^2] - 
    16*G[r61, w^2]*G[r61, r61, w^2] - 16*G[r62, w^2]*G[r61, r61, w^2] - 
    G[-w^(-1), w^2]*G[r61, r61, w^2] - G[-w, w^2]*G[r61, r61, w^2] - 
    4*G[0, w]*G[r61, r62, w^2] + 17*G[0, w^2]*G[r61, r62, w^2] + 
    8*G[1, w]*G[r61, r62, w^2] - 16*G[r61, w^2]*G[r61, r62, w^2] - 
    16*G[r62, w^2]*G[r61, r62, w^2] - G[-w^(-1), w^2]*G[r61, r62, w^2] - 
    G[-w, w^2]*G[r61, r62, w^2] - 6*G[0, w^2]*G[r61, w^(-2), w^2] + 
    6*G[r61, w^2]*G[r61, w^(-2), w^2] + 6*G[r62, w^2]*G[r61, w^(-2), w^2] + 
    4*G[0, w]*G[r62, 0, w^2] - 11*G[0, w^2]*G[r62, 0, w^2] - 
    8*G[1, w]*G[r62, 0, w^2] + 10*G[r61, w^2]*G[r62, 0, w^2] + 
    10*G[r62, w^2]*G[r62, 0, w^2] + G[-w^(-1), w^2]*G[r62, 0, w^2] + 
    G[-w, w^2]*G[r62, 0, w^2] - 4*G[0, w]*G[r62, r61, w^2] + 
    17*G[0, w^2]*G[r62, r61, w^2] + 8*G[1, w]*G[r62, r61, w^2] - 
    16*G[r61, w^2]*G[r62, r61, w^2] - 16*G[r62, w^2]*G[r62, r61, w^2] - 
    G[-w^(-1), w^2]*G[r62, r61, w^2] - G[-w, w^2]*G[r62, r61, w^2] - 
    4*G[0, w]*G[r62, r62, w^2] + 17*G[0, w^2]*G[r62, r62, w^2] + 
    8*G[1, w]*G[r62, r62, w^2] - 16*G[r61, w^2]*G[r62, r62, w^2] - 
    16*G[r62, w^2]*G[r62, r62, w^2] - G[-w^(-1), w^2]*G[r62, r62, w^2] - 
    G[-w, w^2]*G[r62, r62, w^2] - 6*G[0, w^2]*G[r62, w^(-2), w^2] + 
    6*G[r61, w^2]*G[r62, w^(-2), w^2] + 6*G[r62, w^2]*G[r62, w^(-2), w^2] + 
    6*G[0, w^2]*G[w^(-2), 0, w^2] - 6*G[r61, w^2]*G[w^(-2), 0, w^2] - 
    6*G[r62, w^2]*G[w^(-2), 0, w^2] - 6*G[0, w^2]*G[w^(-2), r61, w^2] + 
    6*G[r61, w^2]*G[w^(-2), r61, w^2] + 6*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    6*G[0, w^2]*G[w^(-2), r62, w^2] + 6*G[r61, w^2]*G[w^(-2), r62, w^2] + 
    6*G[r62, w^2]*G[w^(-2), r62, w^2] - G[0, w]*G[-w^(-1), 0, w^2] - 
    G[0, w^2]*G[-w^(-1), 0, w^2] + 2*G[1, w]*G[-w^(-1), 0, w^2] + 
    G[r61, w^2]*G[-w^(-1), 0, w^2] + G[r62, w^2]*G[-w^(-1), 0, w^2] + 
    G[0, w]*G[-w^(-1), r61, w^2] + G[0, w^2]*G[-w^(-1), r61, w^2] - 
    2*G[1, w]*G[-w^(-1), r61, w^2] - G[r61, w^2]*G[-w^(-1), r61, w^2] - 
    G[r62, w^2]*G[-w^(-1), r61, w^2] + G[0, w]*G[-w^(-1), r62, w^2] + 
    G[0, w^2]*G[-w^(-1), r62, w^2] - 2*G[1, w]*G[-w^(-1), r62, w^2] - 
    G[r61, w^2]*G[-w^(-1), r62, w^2] - G[r62, w^2]*G[-w^(-1), r62, w^2] - 
    G[0, w]*G[-w, 0, w^2] - G[0, w^2]*G[-w, 0, w^2] + 
    2*G[1, w]*G[-w, 0, w^2] + G[r61, w^2]*G[-w, 0, w^2] + 
    G[r62, w^2]*G[-w, 0, w^2] + G[0, w]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r61, w^2] - 2*G[1, w]*G[-w, r61, w^2] - 
    G[r61, w^2]*G[-w, r61, w^2] - G[r62, w^2]*G[-w, r61, w^2] + 
    G[0, w]*G[-w, r62, w^2] + G[0, w^2]*G[-w, r62, w^2] - 
    2*G[1, w]*G[-w, r62, w^2] - G[r61, w^2]*G[-w, r62, w^2] - 
    G[r62, w^2]*G[-w, r62, w^2] - 3*G[0, 0, 0, w^2] + 3*G[0, 0, r61, w^2] + 
    3*G[0, 0, r62, w^2] + 9*G[0, r61, 0, w^2] - 9*G[0, r61, r61, w^2] - 
    9*G[0, r61, r62, w^2] + 9*G[0, r62, 0, w^2] - 9*G[0, r62, r61, w^2] - 
    9*G[0, r62, r62, w^2] - 6*G[0, w^(-2), 0, w^2] + 
    6*G[0, w^(-2), r61, w^2] + 6*G[0, w^(-2), r62, w^2] - 
    6*G[0, w^2, 0, w^2] + 6*G[0, w^2, r61, w^2] + 6*G[0, w^2, r62, w^2] + 
    2*G[r61, 0, 0, w^2] - 2*G[r61, 0, r61, w^2] - 2*G[r61, 0, r62, w^2] - 
    8*G[r61, r61, 0, w^2] + 8*G[r61, r61, r61, w^2] + 
    8*G[r61, r61, r62, w^2] - 8*G[r61, r62, 0, w^2] + 
    8*G[r61, r62, r61, w^2] + 8*G[r61, r62, r62, w^2] + 
    6*G[r61, w^(-2), 0, w^2] - 6*G[r61, w^(-2), r61, w^2] - 
    6*G[r61, w^(-2), r62, w^2] + 6*G[r61, w^2, 0, w^2] - 
    6*G[r61, w^2, r61, w^2] - 6*G[r61, w^2, r62, w^2] + 2*G[r62, 0, 0, w^2] - 
    2*G[r62, 0, r61, w^2] - 2*G[r62, 0, r62, w^2] - 8*G[r62, r61, 0, w^2] + 
    8*G[r62, r61, r61, w^2] + 8*G[r62, r61, r62, w^2] - 
    8*G[r62, r62, 0, w^2] + 8*G[r62, r62, r61, w^2] + 
    8*G[r62, r62, r62, w^2] + 6*G[r62, w^(-2), 0, w^2] - 
    6*G[r62, w^(-2), r61, w^2] - 6*G[r62, w^(-2), r62, w^2] + 
    6*G[r62, w^2, 0, w^2] - 6*G[r62, w^2, r61, w^2] - 
    6*G[r62, w^2, r62, w^2] + G[-w^(-1), 0, 0, w^2] - 
    G[-w^(-1), 0, r61, w^2] - G[-w^(-1), 0, r62, w^2] - 
    G[-w^(-1), r61, 0, w^2] + G[-w^(-1), r61, r61, w^2] + 
    G[-w^(-1), r61, r62, w^2] - G[-w^(-1), r62, 0, w^2] + 
    G[-w^(-1), r62, r61, w^2] + G[-w^(-1), r62, r62, w^2] + 
    G[-w, 0, 0, w^2] - G[-w, 0, r61, w^2] - G[-w, 0, r62, w^2] - 
    G[-w, r61, 0, w^2] + G[-w, r61, r61, w^2] + G[-w, r61, r62, w^2] - 
    G[-w, r62, 0, w^2] + G[-w, r62, r61, w^2] + G[-w, r62, r62, w^2]) + 
  36*(-1/6*(Pi^2*G[1, r7]) + (3*Pi^2*G[w^(-2), w^2])/4 - 
    (G[0, -w]^2*G[w^(-2), w^2])/3 - G[0, -w]*G[0, w]*G[w^(-2), w^2] - 
    I*Pi*G[0, w^2]*G[w^(-2), w^2] - G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - 
    (2*G[0, w^2]^2*G[w^(-2), w^2])/3 + (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] + 
    (G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 
    (10*G[0, -w]*G[1, -w]*G[w^(-2), w^2])/3 - (16*G[1, -w]^2*G[w^(-2), w^2])/
     3 + 2*G[0, -w]*G[1, w]*G[w^(-2), w^2] - (4*I)*Pi*G[1, w^2]*
     G[w^(-2), w^2] + 2*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] + 
    6*G[0, w]*G[1, w^2]*G[w^(-2), w^2] - 
    (4*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/3 + 
    (4*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 - 4*G[1, -w]*G[1, w^2]*
     G[w^(-2), w^2] - 12*G[1, w]*G[1, w^2]*G[w^(-2), w^2] + 
    (16*G[1, w^2]^2*G[w^(-2), w^2])/3 + G[0, w]*G[r61, -w]*G[w^(-2), w^2] + 
    G[0, w^2]*G[r61, -w]*G[w^(-2), w^2] - 2*G[1, w]*G[r61, -w]*
     G[w^(-2), w^2] + G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
    G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2] + G[0, w]*G[r62, -w]*
     G[w^(-2), w^2] + G[0, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
    2*G[1, w]*G[r62, -w]*G[w^(-2), w^2] - G[r61, w^2]*G[r62, -w]*
     G[w^(-2), w^2] + G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
    G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2] - G[r62, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + ((3*I)/2)*Pi*G[w^(-2), w^2]^2 - 
    G[0, -w]*G[w^(-2), w^2]^2 - (3*G[0, w]*G[w^(-2), w^2]^2)/2 + 
    G[0, w^2]*G[w^(-2), w^2]^2 - (G[1, r7]*G[w^(-2), w^2]^2)/2 + 
    2*G[1, -w]*G[w^(-2), w^2]^2 + 3*G[1, w]*G[w^(-2), w^2]^2 - 
    2*G[1, w^2]*G[w^(-2), w^2]^2 - G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
    2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - (3*Pi^2*G[-w^(-1), w^2])/4 + 
    (G[0, -w]^2*G[-w^(-1), w^2])/3 + G[0, -w]*G[0, w]*G[-w^(-1), w^2] + 
    I*Pi*G[0, w^2]*G[-w^(-1), w^2] + G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 
    (2*G[0, w^2]^2*G[-w^(-1), w^2])/3 - (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2] - 
    (G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/3 - 
    (10*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/3 + 
    (16*G[1, -w]^2*G[-w^(-1), w^2])/3 - 2*G[0, -w]*G[1, w]*G[-w^(-1), w^2] + 
    (4*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 2*G[0, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - 6*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] + 
    (4*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (4*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] + 12*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] - 
    (16*G[1, w^2]^2*G[-w^(-1), w^2])/3 - G[0, w]*G[r61, -w]*G[-w^(-1), w^2] - 
    G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] + 2*G[1, w]*G[r61, -w]*
     G[-w^(-1), w^2] - G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
    G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2] - G[0, w]*G[r62, -w]*
     G[-w^(-1), w^2] - G[0, w^2]*G[r62, -w]*G[-w^(-1), w^2] + 
    2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] + G[r61, w^2]*G[r62, -w]*
     G[-w^(-1), w^2] - G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
    G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2] + G[r62, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    ((3*I)/2)*Pi*G[-w^(-1), w^2]^2 + (3*G[0, w]*G[-w^(-1), w^2]^2)/2 - 
    G[0, w^2]*G[-w^(-1), w^2]^2 + (G[1, r7]*G[-w^(-1), w^2]^2)/2 - 
    3*G[1, w]*G[-w^(-1), w^2]^2 + 2*G[1, w^2]*G[-w^(-1), w^2]^2 - 
    (3*Pi^2*G[-w, w^2])/4 + (G[0, -w]^2*G[-w, w^2])/3 + 
    G[0, -w]*G[0, w]*G[-w, w^2] + I*Pi*G[0, w^2]*G[-w, w^2] + 
    G[0, -w]*G[0, w^2]*G[-w, w^2] + (2*G[0, w^2]^2*G[-w, w^2])/3 - 
    (I/2)*Pi*G[1, r7]*G[-w, w^2] - (G[0, w^2]*G[1, r7]*G[-w, w^2])/3 - 
    (10*G[0, -w]*G[1, -w]*G[-w, w^2])/3 + (16*G[1, -w]^2*G[-w, w^2])/3 - 
    2*G[0, -w]*G[1, w]*G[-w, w^2] + (4*I)*Pi*G[1, w^2]*G[-w, w^2] - 
    2*G[0, -w]*G[1, w^2]*G[-w, w^2] - 6*G[0, w]*G[1, w^2]*G[-w, w^2] + 
    (4*G[0, w^2]*G[1, w^2]*G[-w, w^2])/3 - (4*G[1, r7]*G[1, w^2]*G[-w, w^2])/
     3 + 4*G[1, -w]*G[1, w^2]*G[-w, w^2] + 12*G[1, w]*G[1, w^2]*G[-w, w^2] - 
    (16*G[1, w^2]^2*G[-w, w^2])/3 - G[0, w]*G[r61, -w]*G[-w, w^2] - 
    G[0, w^2]*G[r61, -w]*G[-w, w^2] + 2*G[1, w]*G[r61, -w]*G[-w, w^2] - 
    G[0, -w]*G[r61, w^2]*G[-w, w^2] + G[r61, -w]*G[r61, w^2]*G[-w, w^2] - 
    G[0, w]*G[r62, -w]*G[-w, w^2] - G[0, w^2]*G[r62, -w]*G[-w, w^2] + 
    2*G[1, w]*G[r62, -w]*G[-w, w^2] + G[r61, w^2]*G[r62, -w]*G[-w, w^2] - 
    G[0, -w]*G[r62, w^2]*G[-w, w^2] + G[r61, -w]*G[r62, w^2]*G[-w, w^2] + 
    G[r62, -w]*G[r62, w^2]*G[-w, w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] - 
    2*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] + G[0, -w]*G[-w^(-1), -w]*
     G[-w, w^2] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    (3*I)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 3*G[0, w]*G[-w^(-1), w^2]*
     G[-w, w^2] - 2*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
    G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 6*G[1, w]*G[-w^(-1), w^2]*
     G[-w, w^2] + 4*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
    ((3*I)/2)*Pi*G[-w, w^2]^2 + (3*G[0, w]*G[-w, w^2]^2)/2 - 
    G[0, w^2]*G[-w, w^2]^2 + (G[1, r7]*G[-w, w^2]^2)/2 - 
    3*G[1, w]*G[-w, w^2]^2 + 2*G[1, w^2]*G[-w, w^2]^2 + 
    (4*G[w^(-2), w^2]*G[0, 0, -w])/3 - (4*G[-w^(-1), w^2]*G[0, 0, -w])/3 - 
    (4*G[-w, w^2]*G[0, 0, -w])/3 + (3*G[w^(-2), w^2]*G[0, 0, w])/2 - 
    (3*G[-w^(-1), w^2]*G[0, 0, w])/2 - (3*G[-w, w^2]*G[0, 0, w])/2 + 
    (2*G[w^(-2), w^2]*G[0, 0, w^2])/3 - (2*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
    (2*G[-w, w^2]*G[0, 0, w^2])/3 + I*Pi*G[0, 1, r7] - 
    G[w^(-2), w^2]*G[0, 1, r7] + G[-w^(-1), w^2]*G[0, 1, r7] + 
    G[-w, w^2]*G[0, 1, r7] - (2*G[w^(-2), w^2]*G[0, 1, -w])/3 + 
    (2*G[-w^(-1), w^2]*G[0, 1, -w])/3 + (2*G[-w, w^2]*G[0, 1, -w])/3 - 
    3*G[w^(-2), w^2]*G[0, 1, w] + 3*G[-w^(-1), w^2]*G[0, 1, w] + 
    3*G[-w, w^2]*G[0, 1, w] - (4*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 
    (4*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + (4*G[-w, w^2]*G[0, 1, w^2])/3 - 
    G[w^(-2), w^2]*G[0, r61, -w] + G[-w^(-1), w^2]*G[0, r61, -w] + 
    G[-w, w^2]*G[0, r61, -w] - G[w^(-2), w^2]*G[0, r62, -w] + 
    G[-w^(-1), w^2]*G[0, r62, -w] + G[-w, w^2]*G[0, r62, -w] - 
    G[w^(-2), w^2]*G[0, -w, -w] + G[-w^(-1), w^2]*G[0, -w, -w] + 
    G[-w, w^2]*G[0, -w, -w] - I*Pi*G[0, w^2, w^2] - 
    (G[0, -w]*G[0, w^2, w^2])/3 - G[0, w]*G[0, w^2, w^2] - 
    (5*G[0, w^2]*G[0, w^2, w^2])/3 + (G[1, r7]*G[0, w^2, w^2])/3 + 
    (2*G[1, -w]*G[0, w^2, w^2])/3 + 2*G[1, w]*G[0, w^2, w^2] + 
    (4*G[1, w^2]*G[0, w^2, w^2])/3 + G[r61, w^2]*G[0, w^2, w^2] + 
    G[r62, w^2]*G[0, w^2, w^2] - (8*G[w^(-2), w^2]*G[1, 0, -w])/3 + 
    (8*G[-w^(-1), w^2]*G[1, 0, -w])/3 + (8*G[-w, w^2]*G[1, 0, -w])/3 - 
    3*G[w^(-2), w^2]*G[1, 0, w] + 3*G[-w^(-1), w^2]*G[1, 0, w] + 
    3*G[-w, w^2]*G[1, 0, w] + (2*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 
    (2*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - (2*G[-w, w^2]*G[1, 0, w^2])/3 - 
    (2*I)*Pi*G[1, 1, r7] + (5*G[w^(-2), w^2]*G[1, 1, r7])/6 - 
    (5*G[-w^(-1), w^2]*G[1, 1, r7])/6 - (5*G[-w, w^2]*G[1, 1, r7])/6 + 
    (16*G[w^(-2), w^2]*G[1, 1, -w])/3 - (16*G[-w^(-1), w^2]*G[1, 1, -w])/3 - 
    (16*G[-w, w^2]*G[1, 1, -w])/3 + 6*G[w^(-2), w^2]*G[1, 1, w] - 
    6*G[-w^(-1), w^2]*G[1, 1, w] - 6*G[-w, w^2]*G[1, 1, w] - 
    (4*G[w^(-2), w^2]*G[1, 1, w^2])/3 + (4*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
    (4*G[-w, w^2]*G[1, 1, w^2])/3 + 2*G[w^(-2), w^2]*G[1, -w, -w] - 
    2*G[-w^(-1), w^2]*G[1, -w, -w] - 2*G[-w, w^2]*G[1, -w, -w] - 
    (4*I)*Pi*G[1, w^2, w^2] + (14*G[0, -w]*G[1, w^2, w^2])/3 + 
    6*G[0, w]*G[1, w^2, w^2] - (8*G[0, w^2]*G[1, w^2, w^2])/3 + 
    (4*G[1, r7]*G[1, w^2, w^2])/3 - (28*G[1, -w]*G[1, w^2, w^2])/3 - 
    12*G[1, w]*G[1, w^2, w^2] + (16*G[1, w^2]*G[1, w^2, w^2])/3 - 
    G[w^(-2), w^2]*G[r61, 0, -w] + G[-w^(-1), w^2]*G[r61, 0, -w] + 
    G[-w, w^2]*G[r61, 0, -w] + G[w^(-2), w^2]*G[r61, r61, -w] - 
    G[-w^(-1), w^2]*G[r61, r61, -w] - G[-w, w^2]*G[r61, r61, -w] + 
    G[w^(-2), w^2]*G[r61, r62, -w] - G[-w^(-1), w^2]*G[r61, r62, -w] - 
    G[-w, w^2]*G[r61, r62, -w] + G[0, w]*G[r61, w^2, w^2] + 
    G[0, w^2]*G[r61, w^2, w^2] - 2*G[1, w]*G[r61, w^2, w^2] - 
    G[r61, w^2]*G[r61, w^2, w^2] - G[r62, w^2]*G[r61, w^2, w^2] - 
    G[w^(-2), w^2]*G[r62, 0, -w] + G[-w^(-1), w^2]*G[r62, 0, -w] + 
    G[-w, w^2]*G[r62, 0, -w] + G[w^(-2), w^2]*G[r62, r61, -w] - 
    G[-w^(-1), w^2]*G[r62, r61, -w] - G[-w, w^2]*G[r62, r61, -w] + 
    G[w^(-2), w^2]*G[r62, r62, -w] - G[-w^(-1), w^2]*G[r62, r62, -w] - 
    G[-w, w^2]*G[r62, r62, -w] + G[0, w]*G[r62, w^2, w^2] + 
    G[0, w^2]*G[r62, w^2, w^2] - 2*G[1, w]*G[r62, w^2, w^2] - 
    G[r61, w^2]*G[r62, w^2, w^2] - G[r62, w^2]*G[r62, w^2, w^2] + 
    I*Pi*G[w^(-2), 0, w^2] + (G[0, -w]*G[w^(-2), 0, w^2])/3 + 
    G[0, w]*G[w^(-2), 0, w^2] + (5*G[0, w^2]*G[w^(-2), 0, w^2])/3 - 
    (G[1, r7]*G[w^(-2), 0, w^2])/3 - (2*G[1, -w]*G[w^(-2), 0, w^2])/3 - 
    2*G[1, w]*G[w^(-2), 0, w^2] - (4*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
    G[r61, w^2]*G[w^(-2), 0, w^2] - G[r62, w^2]*G[w^(-2), 0, w^2] + 
    (4*I)*Pi*G[w^(-2), 1, w^2] - (14*G[0, -w]*G[w^(-2), 1, w^2])/3 - 
    6*G[0, w]*G[w^(-2), 1, w^2] + (8*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
    (4*G[1, r7]*G[w^(-2), 1, w^2])/3 + (28*G[1, -w]*G[w^(-2), 1, w^2])/3 + 
    12*G[1, w]*G[w^(-2), 1, w^2] - (16*G[1, w^2]*G[w^(-2), 1, w^2])/3 - 
    G[0, w]*G[w^(-2), r61, w^2] - G[0, w^2]*G[w^(-2), r61, w^2] + 
    2*G[1, w]*G[w^(-2), r61, w^2] + G[r61, w^2]*G[w^(-2), r61, w^2] + 
    G[r62, w^2]*G[w^(-2), r61, w^2] - G[0, w]*G[w^(-2), r62, w^2] - 
    G[0, w^2]*G[w^(-2), r62, w^2] + 2*G[1, w]*G[w^(-2), r62, w^2] + 
    G[r61, w^2]*G[w^(-2), r62, w^2] + G[r62, w^2]*G[w^(-2), r62, w^2] - 
    ((3*I)/2)*Pi*G[w^(-2), w^(-2), w^2] + G[0, -w]*G[w^(-2), w^(-2), w^2] + 
    (3*G[0, w]*G[w^(-2), w^(-2), w^2])/2 - G[0, w^2]*G[w^(-2), w^(-2), w^2] + 
    (G[1, r7]*G[w^(-2), w^(-2), w^2])/2 - 2*G[1, -w]*G[w^(-2), w^(-2), w^2] - 
    3*G[1, w]*G[w^(-2), w^(-2), w^2] + 2*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
    ((3*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] + G[0, -w]*G[w^(-2), -w^(-1), w^2] + 
    (3*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 - 
    G[0, w^2]*G[w^(-2), -w^(-1), w^2] + (G[1, r7]*G[w^(-2), -w^(-1), w^2])/
     2 - 2*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 
    3*G[1, w]*G[w^(-2), -w^(-1), w^2] + 2*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
    ((3*I)/2)*Pi*G[w^(-2), -w, w^2] + G[0, -w]*G[w^(-2), -w, w^2] + 
    (3*G[0, w]*G[w^(-2), -w, w^2])/2 - G[0, w^2]*G[w^(-2), -w, w^2] + 
    (G[1, r7]*G[w^(-2), -w, w^2])/2 - 2*G[1, -w]*G[w^(-2), -w, w^2] - 
    3*G[1, w]*G[w^(-2), -w, w^2] + 2*G[1, w^2]*G[w^(-2), -w, w^2] + 
    G[w^(-2), w^2]*G[-w^(-1), 0, -w] - G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
    G[-w, w^2]*G[-w^(-1), 0, -w] - I*Pi*G[-w^(-1), 0, w^2] - 
    (G[0, -w]*G[-w^(-1), 0, w^2])/3 - G[0, w]*G[-w^(-1), 0, w^2] - 
    (5*G[0, w^2]*G[-w^(-1), 0, w^2])/3 + (G[1, r7]*G[-w^(-1), 0, w^2])/3 + 
    (2*G[1, -w]*G[-w^(-1), 0, w^2])/3 + 2*G[1, w]*G[-w^(-1), 0, w^2] + 
    (4*G[1, w^2]*G[-w^(-1), 0, w^2])/3 + G[r61, w^2]*G[-w^(-1), 0, w^2] + 
    G[r62, w^2]*G[-w^(-1), 0, w^2] - G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
    G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + G[-w, w^2]*G[-w^(-1), 0, w^2] - 
    2*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 2*G[-w^(-1), w^2]*
     G[-w^(-1), 1, -w] + 2*G[-w, w^2]*G[-w^(-1), 1, -w] - 
    (4*I)*Pi*G[-w^(-1), 1, w^2] + (14*G[0, -w]*G[-w^(-1), 1, w^2])/3 + 
    6*G[0, w]*G[-w^(-1), 1, w^2] - (8*G[0, w^2]*G[-w^(-1), 1, w^2])/3 + 
    (4*G[1, r7]*G[-w^(-1), 1, w^2])/3 - (28*G[1, -w]*G[-w^(-1), 1, w^2])/3 - 
    12*G[1, w]*G[-w^(-1), 1, w^2] + (16*G[1, w^2]*G[-w^(-1), 1, w^2])/3 + 
    2*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 2*G[-w^(-1), w^2]*
     G[-w^(-1), 1, w^2] - 2*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    G[0, w]*G[-w^(-1), r61, w^2] + G[0, w^2]*G[-w^(-1), r61, w^2] - 
    2*G[1, w]*G[-w^(-1), r61, w^2] - G[r61, w^2]*G[-w^(-1), r61, w^2] - 
    G[r62, w^2]*G[-w^(-1), r61, w^2] + G[0, w]*G[-w^(-1), r62, w^2] + 
    G[0, w^2]*G[-w^(-1), r62, w^2] - 2*G[1, w]*G[-w^(-1), r62, w^2] - 
    G[r61, w^2]*G[-w^(-1), r62, w^2] - G[r62, w^2]*G[-w^(-1), r62, w^2] + 
    ((3*I)/2)*Pi*G[-w^(-1), w^(-2), w^2] - G[0, -w]*G[-w^(-1), w^(-2), w^2] - 
    (3*G[0, w]*G[-w^(-1), w^(-2), w^2])/2 + 
    G[0, w^2]*G[-w^(-1), w^(-2), w^2] - (G[1, r7]*G[-w^(-1), w^(-2), w^2])/
     2 + 2*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 
    3*G[1, w]*G[-w^(-1), w^(-2), w^2] - 2*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
    ((3*I)/2)*Pi*G[-w^(-1), -w^(-1), w^2] - 
    G[0, -w]*G[-w^(-1), -w^(-1), w^2] - (3*G[0, w]*G[-w^(-1), -w^(-1), w^2])/
     2 + G[0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
    (G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 + 
    2*G[1, -w]*G[-w^(-1), -w^(-1), w^2] + 
    3*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
    2*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + ((3*I)/2)*Pi*G[-w^(-1), -w, w^2] - 
    G[0, -w]*G[-w^(-1), -w, w^2] - (3*G[0, w]*G[-w^(-1), -w, w^2])/2 + 
    G[0, w^2]*G[-w^(-1), -w, w^2] - (G[1, r7]*G[-w^(-1), -w, w^2])/2 + 
    2*G[1, -w]*G[-w^(-1), -w, w^2] + 3*G[1, w]*G[-w^(-1), -w, w^2] - 
    2*G[1, w^2]*G[-w^(-1), -w, w^2] + (3*I)*Pi*G[-w^(-1), w^2, w^2] - 
    2*G[0, -w]*G[-w^(-1), w^2, w^2] - 3*G[0, w]*G[-w^(-1), w^2, w^2] + 
    2*G[0, w^2]*G[-w^(-1), w^2, w^2] - G[1, r7]*G[-w^(-1), w^2, w^2] + 
    4*G[1, -w]*G[-w^(-1), w^2, w^2] + 6*G[1, w]*G[-w^(-1), w^2, w^2] - 
    4*G[1, w^2]*G[-w^(-1), w^2, w^2] - I*Pi*G[-w, 0, w^2] - 
    (G[0, -w]*G[-w, 0, w^2])/3 - G[0, w]*G[-w, 0, w^2] - 
    (5*G[0, w^2]*G[-w, 0, w^2])/3 + (G[1, r7]*G[-w, 0, w^2])/3 + 
    (2*G[1, -w]*G[-w, 0, w^2])/3 + 2*G[1, w]*G[-w, 0, w^2] + 
    (4*G[1, w^2]*G[-w, 0, w^2])/3 + G[r61, w^2]*G[-w, 0, w^2] + 
    G[r62, w^2]*G[-w, 0, w^2] - G[w^(-2), w^2]*G[-w, 0, w^2] + 
    G[-w^(-1), w^2]*G[-w, 0, w^2] + G[-w, w^2]*G[-w, 0, w^2] - 
    (4*I)*Pi*G[-w, 1, w^2] + (14*G[0, -w]*G[-w, 1, w^2])/3 + 
    6*G[0, w]*G[-w, 1, w^2] - (8*G[0, w^2]*G[-w, 1, w^2])/3 + 
    (4*G[1, r7]*G[-w, 1, w^2])/3 - (28*G[1, -w]*G[-w, 1, w^2])/3 - 
    12*G[1, w]*G[-w, 1, w^2] + (16*G[1, w^2]*G[-w, 1, w^2])/3 + 
    2*G[w^(-2), w^2]*G[-w, 1, w^2] - 2*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    2*G[-w, w^2]*G[-w, 1, w^2] + G[0, w]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r61, w^2] - 2*G[1, w]*G[-w, r61, w^2] - 
    G[r61, w^2]*G[-w, r61, w^2] - G[r62, w^2]*G[-w, r61, w^2] + 
    G[0, w]*G[-w, r62, w^2] + G[0, w^2]*G[-w, r62, w^2] - 
    2*G[1, w]*G[-w, r62, w^2] - G[r61, w^2]*G[-w, r62, w^2] - 
    G[r62, w^2]*G[-w, r62, w^2] + ((3*I)/2)*Pi*G[-w, w^(-2), w^2] - 
    G[0, -w]*G[-w, w^(-2), w^2] - (3*G[0, w]*G[-w, w^(-2), w^2])/2 + 
    G[0, w^2]*G[-w, w^(-2), w^2] - (G[1, r7]*G[-w, w^(-2), w^2])/2 + 
    2*G[1, -w]*G[-w, w^(-2), w^2] + 3*G[1, w]*G[-w, w^(-2), w^2] - 
    2*G[1, w^2]*G[-w, w^(-2), w^2] + ((3*I)/2)*Pi*G[-w, -w^(-1), w^2] - 
    G[0, -w]*G[-w, -w^(-1), w^2] - (3*G[0, w]*G[-w, -w^(-1), w^2])/2 + 
    G[0, w^2]*G[-w, -w^(-1), w^2] - (G[1, r7]*G[-w, -w^(-1), w^2])/2 + 
    2*G[1, -w]*G[-w, -w^(-1), w^2] + 3*G[1, w]*G[-w, -w^(-1), w^2] - 
    2*G[1, w^2]*G[-w, -w^(-1), w^2] + ((3*I)/2)*Pi*G[-w, -w, w^2] - 
    G[0, -w]*G[-w, -w, w^2] - (3*G[0, w]*G[-w, -w, w^2])/2 + 
    G[0, w^2]*G[-w, -w, w^2] - (G[1, r7]*G[-w, -w, w^2])/2 + 
    2*G[1, -w]*G[-w, -w, w^2] + 3*G[1, w]*G[-w, -w, w^2] - 
    2*G[1, w^2]*G[-w, -w, w^2] + (3*I)*Pi*G[-w, w^2, w^2] - 
    2*G[0, -w]*G[-w, w^2, w^2] - 3*G[0, w]*G[-w, w^2, w^2] + 
    2*G[0, w^2]*G[-w, w^2, w^2] - G[1, r7]*G[-w, w^2, w^2] + 
    4*G[1, -w]*G[-w, w^2, w^2] + 6*G[1, w]*G[-w, w^2, w^2] - 
    4*G[1, w^2]*G[-w, w^2, w^2] + 2*G[0, 0, w^2, w^2] - G[0, 1, 1, r7] - 
    2*G[0, 1, w^2, w^2] - G[0, r61, w^2, w^2] - G[0, r62, w^2, w^2] + 
    2*G[0, w^2, 0, w^2] - 2*G[0, w^2, 1, w^2] - G[0, w^2, r61, w^2] - 
    G[0, w^2, r62, w^2] + G[1, 0, 1, r7] - 2*G[1, 0, w^2, w^2] + 
    2*G[1, 1, 1, r7] + 4*G[1, 1, w^2, w^2] - 2*G[1, w^2, 0, w^2] + 
    4*G[1, w^2, 1, w^2] - G[r61, 0, w^2, w^2] + G[r61, r61, w^2, w^2] + 
    G[r61, r62, w^2, w^2] - G[r61, w^2, 0, w^2] + G[r61, w^2, r61, w^2] + 
    G[r61, w^2, r62, w^2] - G[r62, 0, w^2, w^2] + G[r62, r61, w^2, w^2] + 
    G[r62, r62, w^2, w^2] - G[r62, w^2, 0, w^2] + G[r62, w^2, r61, w^2] + 
    G[r62, w^2, r62, w^2] - 2*G[w^(-2), 0, 0, w^2] + 2*G[w^(-2), 0, 1, w^2] + 
    G[w^(-2), 0, r61, w^2] + G[w^(-2), 0, r62, w^2] + 
    2*G[w^(-2), 1, 0, w^2] - 4*G[w^(-2), 1, 1, w^2] + 
    G[w^(-2), r61, 0, w^2] - G[w^(-2), r61, r61, w^2] - 
    G[w^(-2), r61, r62, w^2] + G[w^(-2), r62, 0, w^2] - 
    G[w^(-2), r62, r61, w^2] - G[w^(-2), r62, r62, w^2] + 
    2*G[-w^(-1), 0, 0, w^2] - 2*G[-w^(-1), 0, 1, w^2] - 
    G[-w^(-1), 0, r61, w^2] - G[-w^(-1), 0, r62, w^2] - 
    2*G[-w^(-1), 1, 0, w^2] + 4*G[-w^(-1), 1, 1, w^2] - 
    G[-w^(-1), r61, 0, w^2] + G[-w^(-1), r61, r61, w^2] + 
    G[-w^(-1), r61, r62, w^2] - G[-w^(-1), r62, 0, w^2] + 
    G[-w^(-1), r62, r61, w^2] + G[-w^(-1), r62, r62, w^2] + 
    2*G[-w, 0, 0, w^2] - 2*G[-w, 0, 1, w^2] - G[-w, 0, r61, w^2] - 
    G[-w, 0, r62, w^2] - 2*G[-w, 1, 0, w^2] + 4*G[-w, 1, 1, w^2] - 
    G[-w, r61, 0, w^2] + G[-w, r61, r61, w^2] + G[-w, r61, r62, w^2] - 
    G[-w, r62, 0, w^2] + G[-w, r62, r61, w^2] + G[-w, r62, r62, w^2]) + 
  48*(G[0, -w]^2*G[0, w^2] - 2*G[0, -w]*G[0, w^2]*G[1, -w] - 
    (2*Pi^2*G[1, w^2])/3 - 2*G[0, -w]^2*G[1, w^2] - 
    (2*I)*Pi*G[0, w]*G[1, w^2] + 2*G[0, -w]*G[0, w^2]*G[1, w^2] + 
    4*G[0, -w]*G[1, -w]*G[1, w^2] - 4*G[0, w^2]*G[1, -w]*G[1, w^2] + 
    (2*I)*Pi*G[1, w^2]*G[r1, w] + (2*I)*Pi*G[1, w^2]*G[r2, w] - 
    G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 2*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] + 
    2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] - 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/6 - 
    G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 2*G[0, -w]*G[1, w^2]*
     G[-w^(-1), w^2] + 4*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
    (Pi^2*G[-w, w^2])/2 + (2*I)*Pi*G[0, w]*G[-w, w^2] - 
    G[0, -w]*G[0, w^2]*G[-w, w^2] + G[0, w]*G[0, w^2]*G[-w, w^2] + 
    2*G[0, w^2]*G[1, -w]*G[-w, w^2] - 2*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
    4*G[1, -w]*G[1, w^2]*G[-w, w^2] - (2*I)*Pi*G[r1, w]*G[-w, w^2] - 
    (2*I)*Pi*G[r2, w]*G[-w, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    8*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - G[0, w^2]*G[0, 0, -w] + 
    2*G[1, w^2]*G[0, 0, -w] - G[0, w^2]*G[0, 0, w] + 2*G[1, w^2]*G[0, 0, w] + 
    3*G[-w^(-1), w^2]*G[0, 0, w] - 3*G[-w, w^2]*G[0, 0, w] - 
    G[0, -w]*G[0, 0, w^2] + 2*G[1, -w]*G[0, 0, w^2] - 
    2*G[1, w^2]*G[0, 0, w^2] + G[-w^(-1), w^2]*G[0, 0, w^2] + 
    G[-w, w^2]*G[0, 0, w^2] + 2*G[0, w^2]*G[0, 1, -w] - 
    4*G[1, w^2]*G[0, 1, -w] - 4*G[1, w^2]*G[0, 1, w] + 
    4*G[-w, w^2]*G[0, 1, w] + 4*G[1, w^2]*G[0, 1, w^2] - 
    2*G[-w^(-1), w^2]*G[0, 1, w^2] - 2*G[-w, w^2]*G[0, 1, w^2] + 
    G[0, -w]*G[0, -w^(-1), w^2] - 2*G[1, -w]*G[0, -w^(-1), w^2] - 
    G[0, w^2]*G[0, -w, -w] + 2*G[1, w^2]*G[0, -w, -w] + 
    G[0, -w]*G[0, -w, w^2] - 2*G[1, -w]*G[0, -w, w^2] + 
    2*G[0, w^2]*G[1, -w, -w] - 4*G[1, w^2]*G[1, -w, -w] - 
    2*G[1, w^2]*G[r1, 0, w] + 2*G[-w, w^2]*G[r1, 0, w] + 
    4*G[1, w^2]*G[r1, 1, w] - 4*G[-w, w^2]*G[r1, 1, w] - 
    2*G[1, w^2]*G[r2, 0, w] + 2*G[-w, w^2]*G[r2, 0, w] + 
    4*G[1, w^2]*G[r2, 1, w] - 4*G[-w, w^2]*G[r2, 1, w] + 
    G[0, w^2]*G[-w^(-1), 0, -w] - 2*G[1, w^2]*G[-w^(-1), 0, -w] + 
    G[0, -w]*G[-w^(-1), 0, w^2] + G[0, w]*G[-w^(-1), 0, w^2] - 
    2*G[1, -w]*G[-w^(-1), 0, w^2] + 2*G[1, w^2]*G[-w^(-1), 0, w^2] - 
    2*G[-w, w^2]*G[-w^(-1), 0, w^2] - 2*G[0, w^2]*G[-w^(-1), 1, -w] + 
    4*G[1, w^2]*G[-w^(-1), 1, -w] - 4*G[1, w^2]*G[-w^(-1), 1, w^2] + 
    4*G[-w, w^2]*G[-w^(-1), 1, w^2] - 2*G[0, -w]*G[-w^(-1), -w, w^2] + 
    4*G[1, -w]*G[-w^(-1), -w, w^2] + G[0, -w]*G[-w, 0, w^2] - 
    G[0, w]*G[-w, 0, w^2] - 2*G[1, -w]*G[-w, 0, w^2] + 
    2*G[1, w^2]*G[-w, 0, w^2] - 2*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
    4*G[1, w^2]*G[-w, 1, w^2] + 4*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    2*G[0, -w]*G[-w, -w^(-1), w^2] + 4*G[1, -w]*G[-w, -w^(-1), w^2] + 
    G[0, 0, 0, w^2] - 2*G[0, 0, 1, w^2] - G[0, -w^(-1), 0, w^2] + 
    2*G[0, -w^(-1), 1, w^2] - G[0, -w, 0, w^2] + 2*G[0, -w, 1, w^2] - 
    G[-w^(-1), 0, 0, w^2] + 2*G[-w^(-1), 0, 1, w^2] + 
    2*G[-w^(-1), -w, 0, w^2] - 4*G[-w^(-1), -w, 1, w^2] - G[-w, 0, 0, w^2] + 
    2*G[-w, 0, 1, w^2] + 2*G[-w, -w^(-1), 0, w^2] - 
    4*G[-w, -w^(-1), 1, w^2]) + 24*((2*Pi^2*G[0, -w])/3 - 3*G[0, -w]^3 + 
    3*G[0, -w]^2*G[0, w] - (7*Pi^2*G[1, -w])/3 + 28*G[0, -w]^2*G[1, -w] - 
    14*G[0, -w]*G[0, w]*G[1, -w] - 76*G[0, -w]*G[1, -w]^2 + 
    16*G[0, w]*G[1, -w]^2 + 64*G[1, -w]^3 - 6*G[0, -w]^2*G[1, w] + 
    28*G[0, -w]*G[1, -w]*G[1, w] - 32*G[1, -w]^2*G[1, w] + 
    (Pi^2*G[w^(-2), -w])/2 + G[0, -w]^2*G[w^(-2), -w] + 
    G[0, -w]*G[0, w]*G[w^(-2), -w] - 4*G[0, -w]*G[1, -w]*G[w^(-2), -w] - 
    2*G[0, w]*G[1, -w]*G[w^(-2), -w] + 4*G[1, -w]^2*G[w^(-2), -w] - 
    2*G[0, -w]*G[1, w]*G[w^(-2), -w] + 4*G[1, -w]*G[1, w]*G[w^(-2), -w] - 
    6*G[0, -w]^2*G[-w^(-1), -w] + 24*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 
    24*G[1, -w]^2*G[-w^(-1), -w] + (Pi^2*G[w^2, -w])/2 + 
    G[0, -w]^2*G[w^2, -w] + G[0, -w]*G[0, w]*G[w^2, -w] - 
    4*G[0, -w]*G[1, -w]*G[w^2, -w] - 2*G[0, w]*G[1, -w]*G[w^2, -w] + 
    4*G[1, -w]^2*G[w^2, -w] - 2*G[0, -w]*G[1, w]*G[w^2, -w] + 
    4*G[1, -w]*G[1, w]*G[w^2, -w] + 6*G[0, -w]*G[0, 0, -w] - 
    3*G[0, w]*G[0, 0, -w] - 10*G[1, -w]*G[0, 0, -w] + 6*G[1, w]*G[0, 0, -w] - 
    G[w^(-2), -w]*G[0, 0, -w] - G[w^2, -w]*G[0, 0, -w] - 
    G[0, -w]*G[0, 0, w] + G[w^(-2), -w]*G[0, 0, w] + G[w^2, -w]*G[0, 0, w] - 
    24*G[0, -w]*G[0, 1, -w] + 6*G[0, w]*G[0, 1, -w] + 
    44*G[1, -w]*G[0, 1, -w] - 12*G[1, w]*G[0, 1, -w] + 
    2*G[w^(-2), -w]*G[0, 1, -w] + 2*G[w^2, -w]*G[0, 1, -w] + 
    2*G[0, -w]*G[0, 1, w] - 2*G[w^(-2), -w]*G[0, 1, w] - 
    2*G[w^2, -w]*G[0, 1, w] + 6*G[0, -w]*G[0, -w^(-1), -w] - 
    12*G[1, -w]*G[0, -w^(-1), -w] - 22*G[0, -w]*G[1, 0, -w] + 
    8*G[0, w]*G[1, 0, -w] + 40*G[1, -w]*G[1, 0, -w] - 
    16*G[1, w]*G[1, 0, -w] + 2*G[w^(-2), -w]*G[1, 0, -w] + 
    2*G[w^2, -w]*G[1, 0, -w] + 2*G[0, -w]*G[1, 0, w] - 
    2*G[w^(-2), -w]*G[1, 0, w] - 2*G[w^2, -w]*G[1, 0, w] + 
    68*G[0, -w]*G[1, 1, -w] - 16*G[0, w]*G[1, 1, -w] - 
    128*G[1, -w]*G[1, 1, -w] + 32*G[1, w]*G[1, 1, -w] - 
    4*G[w^(-2), -w]*G[1, 1, -w] - 4*G[w^2, -w]*G[1, 1, -w] - 
    4*G[0, -w]*G[1, 1, w] + 4*G[w^(-2), -w]*G[1, 1, w] + 
    4*G[w^2, -w]*G[1, 1, w] - 12*G[0, -w]*G[1, -w^(-1), -w] + 
    24*G[1, -w]*G[1, -w^(-1), -w] - G[0, -w]*G[w^(-2), 0, -w] - 
    G[0, w]*G[w^(-2), 0, -w] + 2*G[1, -w]*G[w^(-2), 0, -w] + 
    2*G[1, w]*G[w^(-2), 0, -w] + 2*G[0, -w]*G[w^(-2), 1, -w] + 
    2*G[0, w]*G[w^(-2), 1, -w] - 4*G[1, -w]*G[w^(-2), 1, -w] - 
    4*G[1, w]*G[w^(-2), 1, -w] + 6*G[0, -w]*G[-w^(-1), 0, -w] - 
    12*G[1, -w]*G[-w^(-1), 0, -w] - 12*G[0, -w]*G[-w^(-1), 1, -w] + 
    24*G[1, -w]*G[-w^(-1), 1, -w] - G[0, -w]*G[w^2, 0, -w] - 
    G[0, w]*G[w^2, 0, -w] + 2*G[1, -w]*G[w^2, 0, -w] + 
    2*G[1, w]*G[w^2, 0, -w] + 2*G[0, -w]*G[w^2, 1, -w] + 
    2*G[0, w]*G[w^2, 1, -w] - 4*G[1, -w]*G[w^2, 1, -w] - 
    4*G[1, w]*G[w^2, 1, -w] - 3*G[0, 0, 0, -w] + 6*G[0, 0, 1, -w] + 
    18*G[0, 1, 0, -w] - 36*G[0, 1, 1, -w] - 6*G[0, -w^(-1), 0, -w] + 
    12*G[0, -w^(-1), 1, -w] - 6*G[0, -w, 0, -w] + 12*G[0, -w, 1, -w] + 
    4*G[1, 0, 0, -w] - 8*G[1, 0, 1, -w] - 32*G[1, 1, 0, -w] + 
    64*G[1, 1, 1, -w] + 12*G[1, -w^(-1), 0, -w] - 24*G[1, -w^(-1), 1, -w] + 
    12*G[1, -w, 0, -w] - 24*G[1, -w, 1, -w] + G[w^(-2), 0, 0, -w] - 
    2*G[w^(-2), 0, 1, -w] - 2*G[w^(-2), 1, 0, -w] + 4*G[w^(-2), 1, 1, -w] + 
    G[w^2, 0, 0, -w] - 2*G[w^2, 0, 1, -w] - 2*G[w^2, 1, 0, -w] + 
    4*G[w^2, 1, 1, -w]) - 96*(-1/3*(Pi^2*G[0, -w]) + G[0, -w]^2*G[0, w] + 
    G[0, -w]^2*G[0, w^2] + G[0, -w]*G[0, w^2]^2 - 2*G[0, -w]^2*G[1, w] - 
    (Pi^2*G[r61, -w])/6 - G[0, -w]*G[0, w]*G[r61, -w] - 
    G[0, -w]*G[0, w^2]*G[r61, -w] - G[0, w^2]^2*G[r61, -w] + 
    2*G[0, -w]*G[1, w]*G[r61, -w] - G[0, -w]^2*G[r61, w^2] - 
    G[0, -w]*G[0, w^2]*G[r61, w^2] + G[0, -w]*G[r61, -w]*G[r61, w^2] + 
    G[0, w^2]*G[r61, -w]*G[r61, w^2] - (Pi^2*G[r62, -w])/6 - 
    G[0, -w]*G[0, w]*G[r62, -w] - G[0, -w]*G[0, w^2]*G[r62, -w] - 
    G[0, w^2]^2*G[r62, -w] + 2*G[0, -w]*G[1, w]*G[r62, -w] + 
    G[0, -w]*G[r61, w^2]*G[r62, -w] + G[0, w^2]*G[r61, w^2]*G[r62, -w] - 
    G[0, -w]^2*G[r62, w^2] - G[0, -w]*G[0, w^2]*G[r62, w^2] + 
    G[0, -w]*G[r61, -w]*G[r62, w^2] + G[0, w^2]*G[r61, -w]*G[r62, w^2] + 
    G[0, -w]*G[r62, -w]*G[r62, w^2] + G[0, w^2]*G[r62, -w]*G[r62, w^2] + 
    (Pi^2*G[w^(-2), -w])/2 - G[0, -w]*G[0, w]*G[w^(-2), -w] - 
    G[0, -w]*G[0, w^2]*G[w^(-2), -w] + 2*G[0, -w]*G[1, w]*G[w^(-2), -w] + 
    G[0, w]*G[r61, -w]*G[w^(-2), -w] + G[0, w^2]*G[r61, -w]*G[w^(-2), -w] - 
    2*G[1, w]*G[r61, -w]*G[w^(-2), -w] + G[0, -w]*G[r61, w^2]*G[w^(-2), -w] - 
    G[r61, -w]*G[r61, w^2]*G[w^(-2), -w] + G[0, w]*G[r62, -w]*G[w^(-2), -w] + 
    G[0, w^2]*G[r62, -w]*G[w^(-2), -w] - 2*G[1, w]*G[r62, -w]*G[w^(-2), -w] - 
    G[r61, w^2]*G[r62, -w]*G[w^(-2), -w] + G[0, -w]*G[r62, w^2]*
     G[w^(-2), -w] - G[r61, -w]*G[r62, w^2]*G[w^(-2), -w] - 
    G[r62, -w]*G[r62, w^2]*G[w^(-2), -w] - G[0, -w]*G[0, w^2]*
     G[w^(-2), w^2] + G[0, w^2]*G[r61, -w]*G[w^(-2), w^2] + 
    G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - G[r61, -w]*G[r61, w^2]*
     G[w^(-2), w^2] + G[0, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
    G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] + G[0, -w]*G[r62, w^2]*
     G[w^(-2), w^2] - G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
    G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] + (Pi^2*G[w^2, -w])/2 - 
    G[0, -w]*G[0, w]*G[w^2, -w] - G[0, -w]*G[0, w^2]*G[w^2, -w] + 
    2*G[0, -w]*G[1, w]*G[w^2, -w] + G[0, w]*G[r61, -w]*G[w^2, -w] + 
    G[0, w^2]*G[r61, -w]*G[w^2, -w] - 2*G[1, w]*G[r61, -w]*G[w^2, -w] + 
    G[0, -w]*G[r61, w^2]*G[w^2, -w] - G[r61, -w]*G[r61, w^2]*G[w^2, -w] + 
    G[0, w]*G[r62, -w]*G[w^2, -w] + G[0, w^2]*G[r62, -w]*G[w^2, -w] - 
    2*G[1, w]*G[r62, -w]*G[w^2, -w] - G[r61, w^2]*G[r62, -w]*G[w^2, -w] + 
    G[0, -w]*G[r62, w^2]*G[w^2, -w] - G[r61, -w]*G[r62, w^2]*G[w^2, -w] - 
    G[r62, -w]*G[r62, w^2]*G[w^2, -w] - G[0, -w]*G[0, 0, -w] - 
    G[0, w]*G[0, 0, -w] - 2*G[0, w^2]*G[0, 0, -w] + 2*G[1, w]*G[0, 0, -w] + 
    2*G[r61, w^2]*G[0, 0, -w] + 2*G[r62, w^2]*G[0, 0, -w] + 
    G[w^(-2), -w]*G[0, 0, -w] + G[w^2, -w]*G[0, 0, -w] - 
    G[0, -w]*G[0, 0, w] + G[w^(-2), -w]*G[0, 0, w] + G[w^2, -w]*G[0, 0, w] - 
    G[0, -w]*G[0, 0, w^2] + G[r61, -w]*G[0, 0, w^2] + 
    G[r62, -w]*G[0, 0, w^2] + 2*G[0, -w]*G[0, 1, w] - 
    2*G[w^(-2), -w]*G[0, 1, w] - 2*G[w^2, -w]*G[0, 1, w] + 
    G[0, -w]*G[0, r61, -w] + G[0, w]*G[0, r61, -w] + 
    G[0, w^2]*G[0, r61, -w] - 2*G[1, w]*G[0, r61, -w] - 
    G[r61, w^2]*G[0, r61, -w] - G[r62, w^2]*G[0, r61, -w] - 
    G[w^(-2), -w]*G[0, r61, -w] - G[w^2, -w]*G[0, r61, -w] + 
    G[0, -w]*G[0, r61, w^2] - G[r61, -w]*G[0, r61, w^2] - 
    G[r62, -w]*G[0, r61, w^2] + G[0, -w]*G[0, r62, -w] + 
    G[0, w]*G[0, r62, -w] + G[0, w^2]*G[0, r62, -w] - 
    2*G[1, w]*G[0, r62, -w] - G[r61, w^2]*G[0, r62, -w] - 
    G[r62, w^2]*G[0, r62, -w] - G[w^(-2), -w]*G[0, r62, -w] - 
    G[w^2, -w]*G[0, r62, -w] + G[0, -w]*G[0, r62, w^2] - 
    G[r61, -w]*G[0, r62, w^2] - G[r62, -w]*G[0, r62, w^2] + 
    G[0, w^2]*G[0, w^(-2), -w] - G[r61, w^2]*G[0, w^(-2), -w] - 
    G[r62, w^2]*G[0, w^(-2), -w] + G[0, w^2]*G[0, w^2, -w] - 
    G[r61, w^2]*G[0, w^2, -w] - G[r62, w^2]*G[0, w^2, -w] - 
    G[0, -w]*G[0, w^2, w^2] + G[r61, -w]*G[0, w^2, w^2] + 
    G[r62, -w]*G[0, w^2, w^2] + 2*G[0, -w]*G[1, 0, w] - 
    2*G[w^(-2), -w]*G[1, 0, w] - 2*G[w^2, -w]*G[1, 0, w] - 
    4*G[0, -w]*G[1, 1, w] + 4*G[w^(-2), -w]*G[1, 1, w] + 
    4*G[w^2, -w]*G[1, 1, w] + G[0, -w]*G[r61, 0, -w] + 
    G[0, w^2]*G[r61, 0, -w] - G[r61, w^2]*G[r61, 0, -w] - 
    G[r62, w^2]*G[r61, 0, -w] - G[w^(-2), -w]*G[r61, 0, -w] - 
    G[w^2, -w]*G[r61, 0, -w] - G[0, -w]*G[r61, r61, -w] + 
    G[w^(-2), -w]*G[r61, r61, -w] + G[w^2, -w]*G[r61, r61, -w] - 
    G[0, -w]*G[r61, r62, -w] + G[w^(-2), -w]*G[r61, r62, -w] + 
    G[w^2, -w]*G[r61, r62, -w] - G[0, w^2]*G[r61, w^(-2), -w] + 
    G[r61, w^2]*G[r61, w^(-2), -w] + G[r62, w^2]*G[r61, w^(-2), -w] - 
    G[0, w^2]*G[r61, w^2, -w] + G[r61, w^2]*G[r61, w^2, -w] + 
    G[r62, w^2]*G[r61, w^2, -w] + G[0, -w]*G[r61, w^2, w^2] - 
    G[r61, -w]*G[r61, w^2, w^2] - G[r62, -w]*G[r61, w^2, w^2] + 
    G[0, -w]*G[r62, 0, -w] + G[0, w^2]*G[r62, 0, -w] - 
    G[r61, w^2]*G[r62, 0, -w] - G[r62, w^2]*G[r62, 0, -w] - 
    G[w^(-2), -w]*G[r62, 0, -w] - G[w^2, -w]*G[r62, 0, -w] - 
    G[0, -w]*G[r62, r61, -w] + G[w^(-2), -w]*G[r62, r61, -w] + 
    G[w^2, -w]*G[r62, r61, -w] - G[0, -w]*G[r62, r62, -w] + 
    G[w^(-2), -w]*G[r62, r62, -w] + G[w^2, -w]*G[r62, r62, -w] - 
    G[0, w^2]*G[r62, w^(-2), -w] + G[r61, w^2]*G[r62, w^(-2), -w] + 
    G[r62, w^2]*G[r62, w^(-2), -w] - G[0, w^2]*G[r62, w^2, -w] + 
    G[r61, w^2]*G[r62, w^2, -w] + G[r62, w^2]*G[r62, w^2, -w] + 
    G[0, -w]*G[r62, w^2, w^2] - G[r61, -w]*G[r62, w^2, w^2] - 
    G[r62, -w]*G[r62, w^2, w^2] + G[0, w]*G[w^(-2), 0, -w] + 
    G[0, w^2]*G[w^(-2), 0, -w] - 2*G[1, w]*G[w^(-2), 0, -w] - 
    G[r61, w^2]*G[w^(-2), 0, -w] - G[r62, w^2]*G[w^(-2), 0, -w] + 
    G[0, -w]*G[w^(-2), 0, w^2] - G[r61, -w]*G[w^(-2), 0, w^2] - 
    G[r62, -w]*G[w^(-2), 0, w^2] - G[0, w]*G[w^(-2), r61, -w] - 
    G[0, w^2]*G[w^(-2), r61, -w] + 2*G[1, w]*G[w^(-2), r61, -w] + 
    G[r61, w^2]*G[w^(-2), r61, -w] + G[r62, w^2]*G[w^(-2), r61, -w] - 
    G[0, -w]*G[w^(-2), r61, w^2] + G[r61, -w]*G[w^(-2), r61, w^2] + 
    G[r62, -w]*G[w^(-2), r61, w^2] - G[0, w]*G[w^(-2), r62, -w] - 
    G[0, w^2]*G[w^(-2), r62, -w] + 2*G[1, w]*G[w^(-2), r62, -w] + 
    G[r61, w^2]*G[w^(-2), r62, -w] + G[r62, w^2]*G[w^(-2), r62, -w] - 
    G[0, -w]*G[w^(-2), r62, w^2] + G[r61, -w]*G[w^(-2), r62, w^2] + 
    G[r62, -w]*G[w^(-2), r62, w^2] + G[0, w]*G[w^2, 0, -w] + 
    G[0, w^2]*G[w^2, 0, -w] - 2*G[1, w]*G[w^2, 0, -w] - 
    G[r61, w^2]*G[w^2, 0, -w] - G[r62, w^2]*G[w^2, 0, -w] - 
    G[0, w]*G[w^2, r61, -w] - G[0, w^2]*G[w^2, r61, -w] + 
    2*G[1, w]*G[w^2, r61, -w] + G[r61, w^2]*G[w^2, r61, -w] + 
    G[r62, w^2]*G[w^2, r61, -w] - G[0, w]*G[w^2, r62, -w] - 
    G[0, w^2]*G[w^2, r62, -w] + 2*G[1, w]*G[w^2, r62, -w] + 
    G[r61, w^2]*G[w^2, r62, -w] + G[r62, w^2]*G[w^2, r62, -w] + 
    2*G[0, 0, 0, -w] - 2*G[0, 0, r61, -w] - 2*G[0, 0, r62, -w] - 
    G[0, r61, 0, -w] + G[0, r61, r61, -w] + G[0, r61, r62, -w] - 
    G[0, r62, 0, -w] + G[0, r62, r61, -w] + G[0, r62, r62, -w] - 
    G[0, w^(-2), 0, -w] + G[0, w^(-2), r61, -w] + G[0, w^(-2), r62, -w] - 
    G[0, w^2, 0, -w] + G[0, w^2, r61, -w] + G[0, w^2, r62, -w] - 
    G[r61, 0, 0, -w] + G[r61, 0, r61, -w] + G[r61, 0, r62, -w] + 
    G[r61, w^(-2), 0, -w] - G[r61, w^(-2), r61, -w] - 
    G[r61, w^(-2), r62, -w] + G[r61, w^2, 0, -w] - G[r61, w^2, r61, -w] - 
    G[r61, w^2, r62, -w] - G[r62, 0, 0, -w] + G[r62, 0, r61, -w] + 
    G[r62, 0, r62, -w] + G[r62, w^(-2), 0, -w] - G[r62, w^(-2), r61, -w] - 
    G[r62, w^(-2), r62, -w] + G[r62, w^2, 0, -w] - G[r62, w^2, r61, -w] - 
    G[r62, w^2, r62, -w] - G[w^(-2), 0, 0, -w] + G[w^(-2), 0, r61, -w] + 
    G[w^(-2), 0, r62, -w] + G[w^(-2), r61, 0, -w] - G[w^(-2), r61, r61, -w] - 
    G[w^(-2), r61, r62, -w] + G[w^(-2), r62, 0, -w] - 
    G[w^(-2), r62, r61, -w] - G[w^(-2), r62, r62, -w] - G[w^2, 0, 0, -w] + 
    G[w^2, 0, r61, -w] + G[w^2, 0, r62, -w] + G[w^2, r61, 0, -w] - 
    G[w^2, r61, r61, -w] - G[w^2, r61, r62, -w] + G[w^2, r62, 0, -w] - 
    G[w^2, r62, r61, -w] - G[w^2, r62, r62, -w]) - 
  36*((2*Pi^2*G[0, -w])/3 - G[0, -w]^2*G[0, w] - G[0, -w]^2*G[0, w^2] + 
    G[0, -w]*G[0, w^2]^2 + 2*G[0, -w]^2*G[1, w] + (5*Pi^2*G[r61, -w])/6 - 
    3*G[0, -w]*G[0, w]*G[r61, -w] - 3*G[0, -w]*G[0, w^2]*G[r61, -w] - 
    G[0, w^2]^2*G[r61, -w] + 6*G[0, -w]*G[1, w]*G[r61, -w] + 
    4*G[0, w]*G[r61, -w]^2 + 4*G[0, w^2]*G[r61, -w]^2 - 
    8*G[1, w]*G[r61, -w]^2 + G[0, -w]^2*G[r61, w^2] - 
    5*G[0, -w]*G[0, w^2]*G[r61, w^2] + 3*G[0, -w]*G[r61, -w]*G[r61, w^2] + 
    5*G[0, w^2]*G[r61, -w]*G[r61, w^2] - 4*G[r61, -w]^2*G[r61, w^2] + 
    4*G[0, -w]*G[r61, w^2]^2 - 4*G[r61, -w]*G[r61, w^2]^2 + 
    (5*Pi^2*G[r62, -w])/6 - 3*G[0, -w]*G[0, w]*G[r62, -w] - 
    3*G[0, -w]*G[0, w^2]*G[r62, -w] - G[0, w^2]^2*G[r62, -w] + 
    6*G[0, -w]*G[1, w]*G[r62, -w] + 8*G[0, w]*G[r61, -w]*G[r62, -w] + 
    8*G[0, w^2]*G[r61, -w]*G[r62, -w] - 16*G[1, w]*G[r61, -w]*G[r62, -w] + 
    3*G[0, -w]*G[r61, w^2]*G[r62, -w] + 5*G[0, w^2]*G[r61, w^2]*G[r62, -w] - 
    8*G[r61, -w]*G[r61, w^2]*G[r62, -w] - 4*G[r61, w^2]^2*G[r62, -w] + 
    4*G[0, w]*G[r62, -w]^2 + 4*G[0, w^2]*G[r62, -w]^2 - 
    8*G[1, w]*G[r62, -w]^2 - 4*G[r61, w^2]*G[r62, -w]^2 + 
    G[0, -w]^2*G[r62, w^2] - 5*G[0, -w]*G[0, w^2]*G[r62, w^2] + 
    3*G[0, -w]*G[r61, -w]*G[r62, w^2] + 5*G[0, w^2]*G[r61, -w]*G[r62, w^2] - 
    4*G[r61, -w]^2*G[r62, w^2] + 8*G[0, -w]*G[r61, w^2]*G[r62, w^2] - 
    8*G[r61, -w]*G[r61, w^2]*G[r62, w^2] + 3*G[0, -w]*G[r62, -w]*
     G[r62, w^2] + 5*G[0, w^2]*G[r62, -w]*G[r62, w^2] - 
    8*G[r61, -w]*G[r62, -w]*G[r62, w^2] - 8*G[r61, w^2]*G[r62, -w]*
     G[r62, w^2] - 4*G[r62, -w]^2*G[r62, w^2] + 4*G[0, -w]*G[r62, w^2]^2 - 
    4*G[r61, -w]*G[r62, w^2]^2 - 4*G[r62, -w]*G[r62, w^2]^2 - 
    (3*Pi^2*G[w^(-2), -w])/2 + 3*G[0, -w]*G[0, w]*G[w^(-2), -w] + 
    3*G[0, -w]*G[0, w^2]*G[w^(-2), -w] - 6*G[0, -w]*G[1, w]*G[w^(-2), -w] - 
    3*G[0, w]*G[r61, -w]*G[w^(-2), -w] - 3*G[0, w^2]*G[r61, -w]*
     G[w^(-2), -w] + 6*G[1, w]*G[r61, -w]*G[w^(-2), -w] - 
    3*G[0, -w]*G[r61, w^2]*G[w^(-2), -w] + 3*G[r61, -w]*G[r61, w^2]*
     G[w^(-2), -w] - 3*G[0, w]*G[r62, -w]*G[w^(-2), -w] - 
    3*G[0, w^2]*G[r62, -w]*G[w^(-2), -w] + 6*G[1, w]*G[r62, -w]*
     G[w^(-2), -w] + 3*G[r61, w^2]*G[r62, -w]*G[w^(-2), -w] - 
    3*G[0, -w]*G[r62, w^2]*G[w^(-2), -w] + 3*G[r61, -w]*G[r62, w^2]*
     G[w^(-2), -w] + 3*G[r62, -w]*G[r62, w^2]*G[w^(-2), -w] + 
    3*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - 3*G[0, w^2]*G[r61, -w]*
     G[w^(-2), w^2] - 3*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
    3*G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2] - 3*G[0, w^2]*G[r62, -w]*
     G[w^(-2), w^2] + 3*G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
    3*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] + 3*G[r61, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + 3*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
    2*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 2*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 
    4*G[0, -w]*G[1, w]*G[-w^(-1), -w] - 2*G[0, w]*G[r61, -w]*G[-w^(-1), -w] - 
    2*G[0, w^2]*G[r61, -w]*G[-w^(-1), -w] + 4*G[1, w]*G[r61, -w]*
     G[-w^(-1), -w] - 2*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w] + 
    2*G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w] - 2*G[0, w]*G[r62, -w]*
     G[-w^(-1), -w] - 2*G[0, w^2]*G[r62, -w]*G[-w^(-1), -w] + 
    4*G[1, w]*G[r62, -w]*G[-w^(-1), -w] + 2*G[r61, w^2]*G[r62, -w]*
     G[-w^(-1), -w] - 2*G[0, -w]*G[r62, w^2]*G[-w^(-1), -w] + 
    2*G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w] + 2*G[r62, -w]*G[r62, w^2]*
     G[-w^(-1), -w] - (3*Pi^2*G[w^2, -w])/2 + 3*G[0, -w]*G[0, w]*G[w^2, -w] + 
    3*G[0, -w]*G[0, w^2]*G[w^2, -w] - 6*G[0, -w]*G[1, w]*G[w^2, -w] - 
    3*G[0, w]*G[r61, -w]*G[w^2, -w] - 3*G[0, w^2]*G[r61, -w]*G[w^2, -w] + 
    6*G[1, w]*G[r61, -w]*G[w^2, -w] - 3*G[0, -w]*G[r61, w^2]*G[w^2, -w] + 
    3*G[r61, -w]*G[r61, w^2]*G[w^2, -w] - 3*G[0, w]*G[r62, -w]*G[w^2, -w] - 
    3*G[0, w^2]*G[r62, -w]*G[w^2, -w] + 6*G[1, w]*G[r62, -w]*G[w^2, -w] + 
    3*G[r61, w^2]*G[r62, -w]*G[w^2, -w] - 3*G[0, -w]*G[r62, w^2]*G[w^2, -w] + 
    3*G[r61, -w]*G[r62, w^2]*G[w^2, -w] + 3*G[r62, -w]*G[r62, w^2]*
     G[w^2, -w] + G[0, -w]*G[0, 0, -w] + G[0, w]*G[0, 0, -w] - 
    2*G[1, w]*G[0, 0, -w] + 4*G[r61, -w]*G[0, 0, -w] + 
    4*G[r62, -w]*G[0, 0, -w] - 3*G[w^(-2), -w]*G[0, 0, -w] - 
    2*G[-w^(-1), -w]*G[0, 0, -w] - 3*G[w^2, -w]*G[0, 0, -w] - 
    G[0, -w]*G[0, 0, w] + 4*G[r61, -w]*G[0, 0, w] + 4*G[r62, -w]*G[0, 0, w] - 
    3*G[w^(-2), -w]*G[0, 0, w] - 3*G[w^2, -w]*G[0, 0, w] - 
    G[0, -w]*G[0, 0, w^2] + G[r61, -w]*G[0, 0, w^2] + 
    G[r62, -w]*G[0, 0, w^2] + 2*G[0, -w]*G[0, 1, w] - 
    8*G[r61, -w]*G[0, 1, w] - 8*G[r62, -w]*G[0, 1, w] + 
    6*G[w^(-2), -w]*G[0, 1, w] + 6*G[w^2, -w]*G[0, 1, w] - 
    G[0, -w]*G[0, r61, -w] - G[0, w]*G[0, r61, -w] + 
    3*G[0, w^2]*G[0, r61, -w] + 2*G[1, w]*G[0, r61, -w] - 
    4*G[r61, -w]*G[0, r61, -w] - 3*G[r61, w^2]*G[0, r61, -w] - 
    4*G[r62, -w]*G[0, r61, -w] - 3*G[r62, w^2]*G[0, r61, -w] + 
    3*G[w^(-2), -w]*G[0, r61, -w] + 2*G[-w^(-1), -w]*G[0, r61, -w] + 
    3*G[w^2, -w]*G[0, r61, -w] + G[0, -w]*G[0, r61, w^2] - 
    G[r61, -w]*G[0, r61, w^2] - G[r62, -w]*G[0, r61, w^2] - 
    G[0, -w]*G[0, r62, -w] - G[0, w]*G[0, r62, -w] + 
    3*G[0, w^2]*G[0, r62, -w] + 2*G[1, w]*G[0, r62, -w] - 
    4*G[r61, -w]*G[0, r62, -w] - 3*G[r61, w^2]*G[0, r62, -w] - 
    4*G[r62, -w]*G[0, r62, -w] - 3*G[r62, w^2]*G[0, r62, -w] + 
    3*G[w^(-2), -w]*G[0, r62, -w] + 2*G[-w^(-1), -w]*G[0, r62, -w] + 
    3*G[w^2, -w]*G[0, r62, -w] + G[0, -w]*G[0, r62, w^2] - 
    G[r61, -w]*G[0, r62, w^2] - G[r62, -w]*G[0, r62, w^2] - 
    3*G[0, w^2]*G[0, w^(-2), -w] + 3*G[r61, w^2]*G[0, w^(-2), -w] + 
    3*G[r62, w^2]*G[0, w^(-2), -w] + 2*G[0, w]*G[0, -w, -w] + 
    2*G[0, w^2]*G[0, -w, -w] - 4*G[1, w]*G[0, -w, -w] - 
    2*G[r61, w^2]*G[0, -w, -w] - 2*G[r62, w^2]*G[0, -w, -w] - 
    3*G[0, w^2]*G[0, w^2, -w] + 3*G[r61, w^2]*G[0, w^2, -w] + 
    3*G[r62, w^2]*G[0, w^2, -w] + 3*G[0, -w]*G[0, w^2, w^2] - 
    3*G[r61, -w]*G[0, w^2, w^2] - 3*G[r62, -w]*G[0, w^2, w^2] + 
    2*G[0, -w]*G[1, 0, w] - 8*G[r61, -w]*G[1, 0, w] - 
    8*G[r62, -w]*G[1, 0, w] + 6*G[w^(-2), -w]*G[1, 0, w] + 
    6*G[w^2, -w]*G[1, 0, w] - 4*G[0, -w]*G[1, 1, w] + 
    16*G[r61, -w]*G[1, 1, w] + 16*G[r62, -w]*G[1, 1, w] - 
    12*G[w^(-2), -w]*G[1, 1, w] - 12*G[w^2, -w]*G[1, 1, w] - 
    G[0, -w]*G[r61, 0, -w] + 4*G[0, w]*G[r61, 0, -w] + 
    5*G[0, w^2]*G[r61, 0, -w] - 8*G[1, w]*G[r61, 0, -w] - 
    4*G[r61, -w]*G[r61, 0, -w] - 5*G[r61, w^2]*G[r61, 0, -w] - 
    4*G[r62, -w]*G[r61, 0, -w] - 5*G[r62, w^2]*G[r61, 0, -w] + 
    3*G[w^(-2), -w]*G[r61, 0, -w] + 2*G[-w^(-1), -w]*G[r61, 0, -w] + 
    3*G[w^2, -w]*G[r61, 0, -w] + 4*G[0, -w]*G[r61, 0, w^2] - 
    4*G[r61, -w]*G[r61, 0, w^2] - 4*G[r62, -w]*G[r61, 0, w^2] + 
    G[0, -w]*G[r61, r61, -w] - 4*G[0, w]*G[r61, r61, -w] - 
    8*G[0, w^2]*G[r61, r61, -w] + 8*G[1, w]*G[r61, r61, -w] + 
    4*G[r61, -w]*G[r61, r61, -w] + 8*G[r61, w^2]*G[r61, r61, -w] + 
    4*G[r62, -w]*G[r61, r61, -w] + 8*G[r62, w^2]*G[r61, r61, -w] - 
    3*G[w^(-2), -w]*G[r61, r61, -w] - 2*G[-w^(-1), -w]*G[r61, r61, -w] - 
    3*G[w^2, -w]*G[r61, r61, -w] - 4*G[0, -w]*G[r61, r61, w^2] + 
    4*G[r61, -w]*G[r61, r61, w^2] + 4*G[r62, -w]*G[r61, r61, w^2] + 
    G[0, -w]*G[r61, r62, -w] - 4*G[0, w]*G[r61, r62, -w] - 
    8*G[0, w^2]*G[r61, r62, -w] + 8*G[1, w]*G[r61, r62, -w] + 
    4*G[r61, -w]*G[r61, r62, -w] + 8*G[r61, w^2]*G[r61, r62, -w] + 
    4*G[r62, -w]*G[r61, r62, -w] + 8*G[r62, w^2]*G[r61, r62, -w] - 
    3*G[w^(-2), -w]*G[r61, r62, -w] - 2*G[-w^(-1), -w]*G[r61, r62, -w] - 
    3*G[w^2, -w]*G[r61, r62, -w] - 4*G[0, -w]*G[r61, r62, w^2] + 
    4*G[r61, -w]*G[r61, r62, w^2] + 4*G[r62, -w]*G[r61, r62, w^2] + 
    3*G[0, w^2]*G[r61, w^(-2), -w] - 3*G[r61, w^2]*G[r61, w^(-2), -w] - 
    3*G[r62, w^2]*G[r61, w^(-2), -w] - 2*G[0, w]*G[r61, -w, -w] - 
    2*G[0, w^2]*G[r61, -w, -w] + 4*G[1, w]*G[r61, -w, -w] + 
    2*G[r61, w^2]*G[r61, -w, -w] + 2*G[r62, w^2]*G[r61, -w, -w] + 
    3*G[0, w^2]*G[r61, w^2, -w] - 3*G[r61, w^2]*G[r61, w^2, -w] - 
    3*G[r62, w^2]*G[r61, w^2, -w] - 3*G[0, -w]*G[r61, w^2, w^2] + 
    3*G[r61, -w]*G[r61, w^2, w^2] + 3*G[r62, -w]*G[r61, w^2, w^2] - 
    G[0, -w]*G[r62, 0, -w] + 4*G[0, w]*G[r62, 0, -w] + 
    5*G[0, w^2]*G[r62, 0, -w] - 8*G[1, w]*G[r62, 0, -w] - 
    4*G[r61, -w]*G[r62, 0, -w] - 5*G[r61, w^2]*G[r62, 0, -w] - 
    4*G[r62, -w]*G[r62, 0, -w] - 5*G[r62, w^2]*G[r62, 0, -w] + 
    3*G[w^(-2), -w]*G[r62, 0, -w] + 2*G[-w^(-1), -w]*G[r62, 0, -w] + 
    3*G[w^2, -w]*G[r62, 0, -w] + 4*G[0, -w]*G[r62, 0, w^2] - 
    4*G[r61, -w]*G[r62, 0, w^2] - 4*G[r62, -w]*G[r62, 0, w^2] + 
    G[0, -w]*G[r62, r61, -w] - 4*G[0, w]*G[r62, r61, -w] - 
    8*G[0, w^2]*G[r62, r61, -w] + 8*G[1, w]*G[r62, r61, -w] + 
    4*G[r61, -w]*G[r62, r61, -w] + 8*G[r61, w^2]*G[r62, r61, -w] + 
    4*G[r62, -w]*G[r62, r61, -w] + 8*G[r62, w^2]*G[r62, r61, -w] - 
    3*G[w^(-2), -w]*G[r62, r61, -w] - 2*G[-w^(-1), -w]*G[r62, r61, -w] - 
    3*G[w^2, -w]*G[r62, r61, -w] - 4*G[0, -w]*G[r62, r61, w^2] + 
    4*G[r61, -w]*G[r62, r61, w^2] + 4*G[r62, -w]*G[r62, r61, w^2] + 
    G[0, -w]*G[r62, r62, -w] - 4*G[0, w]*G[r62, r62, -w] - 
    8*G[0, w^2]*G[r62, r62, -w] + 8*G[1, w]*G[r62, r62, -w] + 
    4*G[r61, -w]*G[r62, r62, -w] + 8*G[r61, w^2]*G[r62, r62, -w] + 
    4*G[r62, -w]*G[r62, r62, -w] + 8*G[r62, w^2]*G[r62, r62, -w] - 
    3*G[w^(-2), -w]*G[r62, r62, -w] - 2*G[-w^(-1), -w]*G[r62, r62, -w] - 
    3*G[w^2, -w]*G[r62, r62, -w] - 4*G[0, -w]*G[r62, r62, w^2] + 
    4*G[r61, -w]*G[r62, r62, w^2] + 4*G[r62, -w]*G[r62, r62, w^2] + 
    3*G[0, w^2]*G[r62, w^(-2), -w] - 3*G[r61, w^2]*G[r62, w^(-2), -w] - 
    3*G[r62, w^2]*G[r62, w^(-2), -w] - 2*G[0, w]*G[r62, -w, -w] - 
    2*G[0, w^2]*G[r62, -w, -w] + 4*G[1, w]*G[r62, -w, -w] + 
    2*G[r61, w^2]*G[r62, -w, -w] + 2*G[r62, w^2]*G[r62, -w, -w] + 
    3*G[0, w^2]*G[r62, w^2, -w] - 3*G[r61, w^2]*G[r62, w^2, -w] - 
    3*G[r62, w^2]*G[r62, w^2, -w] - 3*G[0, -w]*G[r62, w^2, w^2] + 
    3*G[r61, -w]*G[r62, w^2, w^2] + 3*G[r62, -w]*G[r62, w^2, w^2] - 
    3*G[0, w]*G[w^(-2), 0, -w] - 3*G[0, w^2]*G[w^(-2), 0, -w] + 
    6*G[1, w]*G[w^(-2), 0, -w] + 3*G[r61, w^2]*G[w^(-2), 0, -w] + 
    3*G[r62, w^2]*G[w^(-2), 0, -w] - 3*G[0, -w]*G[w^(-2), 0, w^2] + 
    3*G[r61, -w]*G[w^(-2), 0, w^2] + 3*G[r62, -w]*G[w^(-2), 0, w^2] + 
    3*G[0, w]*G[w^(-2), r61, -w] + 3*G[0, w^2]*G[w^(-2), r61, -w] - 
    6*G[1, w]*G[w^(-2), r61, -w] - 3*G[r61, w^2]*G[w^(-2), r61, -w] - 
    3*G[r62, w^2]*G[w^(-2), r61, -w] + 3*G[0, -w]*G[w^(-2), r61, w^2] - 
    3*G[r61, -w]*G[w^(-2), r61, w^2] - 3*G[r62, -w]*G[w^(-2), r61, w^2] + 
    3*G[0, w]*G[w^(-2), r62, -w] + 3*G[0, w^2]*G[w^(-2), r62, -w] - 
    6*G[1, w]*G[w^(-2), r62, -w] - 3*G[r61, w^2]*G[w^(-2), r62, -w] - 
    3*G[r62, w^2]*G[w^(-2), r62, -w] + 3*G[0, -w]*G[w^(-2), r62, w^2] - 
    3*G[r61, -w]*G[w^(-2), r62, w^2] - 3*G[r62, -w]*G[w^(-2), r62, w^2] - 
    2*G[0, w]*G[-w^(-1), 0, -w] - 2*G[0, w^2]*G[-w^(-1), 0, -w] + 
    4*G[1, w]*G[-w^(-1), 0, -w] + 2*G[r61, w^2]*G[-w^(-1), 0, -w] + 
    2*G[r62, w^2]*G[-w^(-1), 0, -w] + 2*G[0, w]*G[-w^(-1), r61, -w] + 
    2*G[0, w^2]*G[-w^(-1), r61, -w] - 4*G[1, w]*G[-w^(-1), r61, -w] - 
    2*G[r61, w^2]*G[-w^(-1), r61, -w] - 2*G[r62, w^2]*G[-w^(-1), r61, -w] + 
    2*G[0, w]*G[-w^(-1), r62, -w] + 2*G[0, w^2]*G[-w^(-1), r62, -w] - 
    4*G[1, w]*G[-w^(-1), r62, -w] - 2*G[r61, w^2]*G[-w^(-1), r62, -w] - 
    2*G[r62, w^2]*G[-w^(-1), r62, -w] - 3*G[0, w]*G[w^2, 0, -w] - 
    3*G[0, w^2]*G[w^2, 0, -w] + 6*G[1, w]*G[w^2, 0, -w] + 
    3*G[r61, w^2]*G[w^2, 0, -w] + 3*G[r62, w^2]*G[w^2, 0, -w] + 
    3*G[0, w]*G[w^2, r61, -w] + 3*G[0, w^2]*G[w^2, r61, -w] - 
    6*G[1, w]*G[w^2, r61, -w] - 3*G[r61, w^2]*G[w^2, r61, -w] - 
    3*G[r62, w^2]*G[w^2, r61, -w] + 3*G[0, w]*G[w^2, r62, -w] + 
    3*G[0, w^2]*G[w^2, r62, -w] - 6*G[1, w]*G[w^2, r62, -w] - 
    3*G[r61, w^2]*G[w^2, r62, -w] - 3*G[r62, w^2]*G[w^2, r62, -w] - 
    2*G[0, 0, -w, -w] - 3*G[0, r61, 0, -w] + 3*G[0, r61, r61, -w] + 
    3*G[0, r61, r62, -w] + 2*G[0, r61, -w, -w] - 3*G[0, r62, 0, -w] + 
    3*G[0, r62, r61, -w] + 3*G[0, r62, r62, -w] + 2*G[0, r62, -w, -w] + 
    3*G[0, w^(-2), 0, -w] - 3*G[0, w^(-2), r61, -w] - 
    3*G[0, w^(-2), r62, -w] - 2*G[0, -w, 0, -w] + 2*G[0, -w, r61, -w] + 
    2*G[0, -w, r62, -w] + 3*G[0, w^2, 0, -w] - 3*G[0, w^2, r61, -w] - 
    3*G[0, w^2, r62, -w] - 5*G[r61, 0, 0, -w] + 5*G[r61, 0, r61, -w] + 
    5*G[r61, 0, r62, -w] + 2*G[r61, 0, -w, -w] + 8*G[r61, r61, 0, -w] - 
    8*G[r61, r61, r61, -w] - 8*G[r61, r61, r62, -w] - 2*G[r61, r61, -w, -w] + 
    8*G[r61, r62, 0, -w] - 8*G[r61, r62, r61, -w] - 8*G[r61, r62, r62, -w] - 
    2*G[r61, r62, -w, -w] - 3*G[r61, w^(-2), 0, -w] + 
    3*G[r61, w^(-2), r61, -w] + 3*G[r61, w^(-2), r62, -w] + 
    2*G[r61, -w, 0, -w] - 2*G[r61, -w, r61, -w] - 2*G[r61, -w, r62, -w] - 
    3*G[r61, w^2, 0, -w] + 3*G[r61, w^2, r61, -w] + 3*G[r61, w^2, r62, -w] - 
    5*G[r62, 0, 0, -w] + 5*G[r62, 0, r61, -w] + 5*G[r62, 0, r62, -w] + 
    2*G[r62, 0, -w, -w] + 8*G[r62, r61, 0, -w] - 8*G[r62, r61, r61, -w] - 
    8*G[r62, r61, r62, -w] - 2*G[r62, r61, -w, -w] + 8*G[r62, r62, 0, -w] - 
    8*G[r62, r62, r61, -w] - 8*G[r62, r62, r62, -w] - 2*G[r62, r62, -w, -w] - 
    3*G[r62, w^(-2), 0, -w] + 3*G[r62, w^(-2), r61, -w] + 
    3*G[r62, w^(-2), r62, -w] + 2*G[r62, -w, 0, -w] - 2*G[r62, -w, r61, -w] - 
    2*G[r62, -w, r62, -w] - 3*G[r62, w^2, 0, -w] + 3*G[r62, w^2, r61, -w] + 
    3*G[r62, w^2, r62, -w] + 3*G[w^(-2), 0, 0, -w] - 
    3*G[w^(-2), 0, r61, -w] - 3*G[w^(-2), 0, r62, -w] - 
    3*G[w^(-2), r61, 0, -w] + 3*G[w^(-2), r61, r61, -w] + 
    3*G[w^(-2), r61, r62, -w] - 3*G[w^(-2), r62, 0, -w] + 
    3*G[w^(-2), r62, r61, -w] + 3*G[w^(-2), r62, r62, -w] + 
    2*G[-w^(-1), 0, 0, -w] - 2*G[-w^(-1), 0, r61, -w] - 
    2*G[-w^(-1), 0, r62, -w] - 2*G[-w^(-1), r61, 0, -w] + 
    2*G[-w^(-1), r61, r61, -w] + 2*G[-w^(-1), r61, r62, -w] - 
    2*G[-w^(-1), r62, 0, -w] + 2*G[-w^(-1), r62, r61, -w] + 
    2*G[-w^(-1), r62, r62, -w] + 3*G[w^2, 0, 0, -w] - 3*G[w^2, 0, r61, -w] - 
    3*G[w^2, 0, r62, -w] - 3*G[w^2, r61, 0, -w] + 3*G[w^2, r61, r61, -w] + 
    3*G[w^2, r61, r62, -w] - 3*G[w^2, r62, 0, -w] + 3*G[w^2, r62, r61, -w] + 
    3*G[w^2, r62, r62, -w]) + 24*(-1/3*(Pi^2*G[0, -w]) + (Pi^2*G[0, w])/3 + 
    (2*Pi^2*G[1, -w])/3 - (2*Pi^2*G[1, w])/3 + (Pi^2*G[w^(-2), 1])/6 + 
    G[0, -w]^2*G[w^(-2), 1] - G[0, -w]*G[0, w]*G[w^(-2), 1] - 
    2*G[0, -w]*G[1, -w]*G[w^(-2), 1] - 2*G[0, -w]^2*G[-w^(-1), 1] + 
    2*G[0, -w]*G[0, w]*G[-w^(-1), 1] + 10*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 
    2*G[0, w]*G[1, -w]*G[-w^(-1), 1] - 12*G[1, -w]^2*G[-w^(-1), 1] - 
    2*G[0, -w]*G[1, w]*G[-w^(-1), 1] + 4*G[1, -w]*G[1, w]*G[-w^(-1), 1] - 
    2*G[0, -w]*G[w^(-2), 1]*G[-w^(-1), -w] + 4*G[1, -w]*G[w^(-2), 1]*
     G[-w^(-1), -w] - 2*G[0, -w]^2*G[-w, 1] + 10*G[0, -w]*G[1, -w]*G[-w, 1] - 
    2*G[0, w]*G[1, -w]*G[-w, 1] - 12*G[1, -w]^2*G[-w, 1] - 
    2*G[0, -w]*G[1, w]*G[-w, 1] + 4*G[1, -w]*G[1, w]*G[-w, 1] - 
    2*G[0, -w]*G[-w^(-1), -w]*G[-w, 1] + 4*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + 
    (Pi^2*G[w^2, 1])/6 + G[0, -w]^2*G[w^2, 1] + G[0, -w]*G[0, w]*G[w^2, 1] - 
    2*G[0, -w]*G[1, -w]*G[w^2, 1] - G[w^(-2), 1]*G[0, 0, -w] + 
    2*G[-w^(-1), 1]*G[0, 0, -w] + 2*G[-w, 1]*G[0, 0, -w] - 
    G[w^2, 1]*G[0, 0, -w] + 3*G[w^(-2), 1]*G[0, 0, w] - 
    2*G[-w^(-1), 1]*G[0, 0, w] + G[w^2, 1]*G[0, 0, w] + 
    2*G[w^(-2), 1]*G[0, 1, -w] - 4*G[-w^(-1), 1]*G[0, 1, -w] - 
    4*G[-w, 1]*G[0, 1, -w] + 2*G[w^2, 1]*G[0, 1, -w] - 
    2*G[-w^(-1), 1]*G[0, -w, -w] - 2*G[w^2, 1]*G[0, -w, -w] - 
    6*G[-w^(-1), 1]*G[1, 0, -w] - 6*G[-w, 1]*G[1, 0, -w] + 
    12*G[-w^(-1), 1]*G[1, 1, -w] + 12*G[-w, 1]*G[1, 1, -w] + 
    4*G[-w^(-1), 1]*G[1, -w, -w] + 4*G[w^2, 1]*G[1, -w, -w] - 
    G[0, -w]*G[w^(-2), 0, 1] + G[0, w]*G[w^(-2), 0, 1] + 
    2*G[1, -w]*G[w^(-2), 0, 1] + 2*G[0, -w]*G[w^(-2), -w^(-1), 1] - 
    4*G[1, -w]*G[w^(-2), -w^(-1), 1] + 2*G[0, -w]*G[-w^(-1), 0, 1] - 
    2*G[0, w]*G[-w^(-1), 0, 1] - 4*G[1, -w]*G[-w^(-1), 0, 1] + 
    2*G[1, w]*G[-w^(-1), 0, 1] + 2*G[w^(-2), 1]*G[-w^(-1), 0, -w] + 
    2*G[-w, 1]*G[-w^(-1), 0, -w] - 2*G[0, -w]*G[-w^(-1), 1, 1] + 
    2*G[0, w]*G[-w^(-1), 1, 1] + 4*G[1, -w]*G[-w^(-1), 1, 1] - 
    4*G[1, w]*G[-w^(-1), 1, 1] - 4*G[w^(-2), 1]*G[-w^(-1), 1, -w] - 
    4*G[-w, 1]*G[-w^(-1), 1, -w] + 2*G[0, -w]*G[-w^(-1), -w, 1] - 
    4*G[1, -w]*G[-w^(-1), -w, 1] + 2*G[0, -w]*G[-w, 0, 1] - 
    4*G[1, -w]*G[-w, 0, 1] + 2*G[1, w]*G[-w, 0, 1] - 2*G[0, -w]*G[-w, 1, 1] + 
    2*G[0, w]*G[-w, 1, 1] + 4*G[1, -w]*G[-w, 1, 1] - 4*G[1, w]*G[-w, 1, 1] + 
    2*G[0, -w]*G[-w, -w^(-1), 1] - 4*G[1, -w]*G[-w, -w^(-1), 1] - 
    G[0, -w]*G[w^2, 0, 1] - G[0, w]*G[w^2, 0, 1] + 2*G[1, -w]*G[w^2, 0, 1] + 
    2*G[0, -w]*G[w^2, -w, 1] - 4*G[1, -w]*G[w^2, -w, 1] + 3*G[0, 0, 0, 1] - 
    2*G[0, 0, 1, 1] - 2*G[0, 1, 0, 1] - 4*G[0, 1, 1, 1] + 
    G[w^(-2), 0, 0, 1] - 2*G[w^(-2), 0, 1, 1] - 2*G[w^(-2), -w^(-1), 0, 1] + 
    4*G[w^(-2), -w^(-1), 1, 1] - 2*G[-w^(-1), 0, 0, 1] + 
    2*G[-w^(-1), 1, 0, 1] + 4*G[-w^(-1), 1, 1, 1] - 2*G[-w^(-1), -w, 0, 1] + 
    4*G[-w^(-1), -w, 1, 1] - 2*G[-w, 0, 0, 1] + 2*G[-w, 1, 0, 1] + 
    4*G[-w, 1, 1, 1] - 2*G[-w, -w^(-1), 0, 1] + 4*G[-w, -w^(-1), 1, 1] + 
    G[w^2, 0, 0, 1] - 2*G[w^2, 0, 1, 1] - 2*G[w^2, -w, 0, 1] + 
    4*G[w^2, -w, 1, 1]) + 12*(-1/2*(Pi^2*G[0, -w]) - 5*G[0, -w]^3 - 
    (2*I)*Pi*G[0, -w]*G[0, w] + G[0, -w]^2*G[0, w] + 2*G[0, -w]^2*G[0, w^2] + 
    16*G[0, -w]^2*G[1, -w] - 2*G[0, -w]*G[0, w]*G[1, -w] - 
    4*G[0, -w]*G[0, w^2]*G[1, -w] - 12*G[0, -w]*G[1, -w]^2 - 
    2*G[0, -w]^2*G[1, w] + 4*G[0, -w]*G[1, -w]*G[1, w] + 
    (2*I)*Pi*G[0, -w]*G[r1, w] + (2*I)*Pi*G[0, -w]*G[r2, w] + 
    (Pi^2*G[w^(-2), -w])/3 + (2*I)*Pi*G[0, w]*G[w^(-2), -w] - 
    G[0, -w]*G[0, w^2]*G[w^(-2), -w] + G[0, w]*G[0, w^2]*G[w^(-2), -w] + 
    2*G[0, w^2]*G[1, -w]*G[w^(-2), -w] - (2*I)*Pi*G[r1, w]*G[w^(-2), -w] - 
    (2*I)*Pi*G[r2, w]*G[w^(-2), -w] + (Pi^2*G[-w^(-1), -w])/6 + 
    7*G[0, -w]^2*G[-w^(-1), -w] - G[0, -w]*G[0, w]*G[-w^(-1), -w] - 
    G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - G[0, w]*G[0, w^2]*G[-w^(-1), -w] - 
    20*G[0, -w]*G[1, -w]*G[-w^(-1), -w] + 2*G[0, w]*G[1, -w]*G[-w^(-1), -w] + 
    2*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] + 12*G[1, -w]^2*G[-w^(-1), -w] + 
    2*G[0, -w]*G[1, w]*G[-w^(-1), -w] - 4*G[1, -w]*G[1, w]*G[-w^(-1), -w] - 
    2*G[0, -w]*G[-w^(-1), -w]^2 + 4*G[1, -w]*G[-w^(-1), -w]^2 - 
    2*G[0, -w]^2*G[-w^(-1), w^2] + 4*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] + 
    2*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), w^2] - 4*G[1, -w]*G[w^(-2), -w]*
     G[-w^(-1), w^2] - 2*G[0, -w]^2*G[-w, w^2] + 4*G[0, -w]*G[1, -w]*
     G[-w, w^2] + 2*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    4*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - G[0, -w]*G[0, w^2]*G[w^2, -w] - 
    G[0, w]*G[0, w^2]*G[w^2, -w] + 2*G[0, w^2]*G[1, -w]*G[w^2, -w] + 
    2*G[0, -w]*G[-w, w^2]*G[w^2, -w] - 4*G[1, -w]*G[-w, w^2]*G[w^2, -w] + 
    8*G[0, -w]*G[0, 0, -w] - G[0, w]*G[0, 0, -w] - 6*G[1, -w]*G[0, 0, -w] + 
    2*G[1, w]*G[0, 0, -w] - 5*G[-w^(-1), -w]*G[0, 0, -w] + 
    3*G[0, -w]*G[0, 0, w] - 6*G[w^(-2), -w]*G[0, 0, w] + 
    3*G[-w^(-1), -w]*G[0, 0, w] - 2*G[0, -w]*G[0, 0, w^2] + 
    G[w^(-2), -w]*G[0, 0, w^2] + G[-w^(-1), -w]*G[0, 0, w^2] + 
    G[w^2, -w]*G[0, 0, w^2] - 16*G[0, -w]*G[0, 1, -w] + 
    2*G[0, w]*G[0, 1, -w] + 12*G[1, -w]*G[0, 1, -w] - 4*G[1, w]*G[0, 1, -w] + 
    10*G[-w^(-1), -w]*G[0, 1, -w] - 4*G[0, -w]*G[0, 1, w] + 
    4*G[w^(-2), -w]*G[0, 1, w] + 4*G[0, -w]*G[0, 1, w^2] - 
    2*G[w^(-2), -w]*G[0, 1, w^2] - 2*G[-w^(-1), -w]*G[0, 1, w^2] - 
    2*G[w^2, -w]*G[0, 1, w^2] + 6*G[0, -w]*G[0, -w, -w] - 
    8*G[1, -w]*G[0, -w, -w] + 2*G[1, w]*G[0, -w, -w] - 
    2*G[-w^(-1), -w]*G[0, -w, -w] - 6*G[0, -w]*G[1, 0, -w] + 
    6*G[-w^(-1), -w]*G[1, 0, -w] + 12*G[0, -w]*G[1, 1, -w] - 
    12*G[-w^(-1), -w]*G[1, 1, -w] - 10*G[0, -w]*G[1, -w, -w] + 
    2*G[0, w]*G[1, -w, -w] + 12*G[1, -w]*G[1, -w, -w] - 
    4*G[1, w]*G[1, -w, -w] + 4*G[-w^(-1), -w]*G[1, -w, -w] - 
    2*G[0, -w]*G[r1, 0, w] + 2*G[w^(-2), -w]*G[r1, 0, w] + 
    4*G[0, -w]*G[r1, 1, w] - 4*G[w^(-2), -w]*G[r1, 1, w] - 
    2*G[0, -w]*G[r2, 0, w] + 2*G[w^(-2), -w]*G[r2, 0, w] + 
    4*G[0, -w]*G[r2, 1, w] - 4*G[w^(-2), -w]*G[r2, 1, w] + 
    G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] - 
    2*G[1, -w]*G[w^(-2), 0, -w] - 2*G[0, -w]*G[w^(-2), -w^(-1), -w] + 
    4*G[1, -w]*G[w^(-2), -w^(-1), -w] - 6*G[0, -w]*G[-w^(-1), 0, -w] + 
    2*G[0, w]*G[-w^(-1), 0, -w] + 8*G[1, -w]*G[-w^(-1), 0, -w] - 
    2*G[1, w]*G[-w^(-1), 0, -w] + 2*G[-w^(-1), -w]*G[-w^(-1), 0, -w] + 
    2*G[0, -w]*G[-w^(-1), 0, w^2] - 2*G[w^(-2), -w]*G[-w^(-1), 0, w^2] + 
    10*G[0, -w]*G[-w^(-1), 1, -w] - 2*G[0, w]*G[-w^(-1), 1, -w] - 
    12*G[1, -w]*G[-w^(-1), 1, -w] + 4*G[1, w]*G[-w^(-1), 1, -w] - 
    4*G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 4*G[0, -w]*G[-w^(-1), 1, w^2] + 
    4*G[w^(-2), -w]*G[-w^(-1), 1, w^2] + 2*G[0, -w]*G[-w^(-1), -w^(-1), -w] - 
    4*G[1, -w]*G[-w^(-1), -w^(-1), -w] + 2*G[0, -w]*G[-w, 0, w^2] - 
    2*G[-w^(-1), -w]*G[-w, 0, w^2] - 2*G[w^2, -w]*G[-w, 0, w^2] - 
    4*G[0, -w]*G[-w, 1, w^2] + 4*G[-w^(-1), -w]*G[-w, 1, w^2] + 
    4*G[w^2, -w]*G[-w, 1, w^2] + G[0, -w]*G[w^2, 0, -w] + 
    G[0, w]*G[w^2, 0, -w] - 2*G[1, -w]*G[w^2, 0, -w] - 
    2*G[0, -w]*G[w^2, -w, -w] + 4*G[1, -w]*G[w^2, -w, -w] - 
    3*G[0, 0, 0, -w] + 6*G[0, 0, 1, -w] - 4*G[0, 0, -w, -w] + 
    6*G[0, 1, 0, -w] - 12*G[0, 1, 1, -w] + 8*G[0, 1, -w, -w] - 
    4*G[0, -w, 0, -w] + 8*G[0, -w, 1, -w] - 2*G[0, -w, -w, -w] + 
    6*G[1, 0, -w, -w] - 12*G[1, 1, -w, -w] + 6*G[1, -w, 0, -w] - 
    12*G[1, -w, 1, -w] + 4*G[1, -w, -w, -w] - G[w^(-2), 0, 0, -w] + 
    2*G[w^(-2), 0, 1, -w] + 2*G[w^(-2), -w^(-1), 0, -w] - 
    4*G[w^(-2), -w^(-1), 1, -w] + 4*G[-w^(-1), 0, 0, -w] - 
    8*G[-w^(-1), 0, 1, -w] - 6*G[-w^(-1), 1, 0, -w] + 
    12*G[-w^(-1), 1, 1, -w] - 2*G[-w^(-1), -w^(-1), 0, -w] + 
    4*G[-w^(-1), -w^(-1), 1, -w] - G[w^2, 0, 0, -w] + 2*G[w^2, 0, 1, -w] + 
    2*G[w^2, -w, 0, -w] - 4*G[w^2, -w, 1, -w]) + 
  24*((7*Pi^2*G[1, w])/3 - (4*Pi^2*G[r1, w])/3 - (4*Pi^2*G[r2, w])/3 - 
    6*G[0, -1, 0, w] + 2*G[0, 0, 1, w] - 4*G[0, 1, 1, w] - 8*G[1, 0, 0, w] - 
    20*G[1, 0, 1, w] - 20*G[1, 1, 0, w] + 40*G[1, 1, 1, w] + 
    8*G[r1, 0, 0, w] + 8*G[r1, 0, 1, w] + 8*G[r1, 1, 0, w] - 
    16*G[r1, 1, 1, w] + 8*G[r2, 0, 0, w] + 8*G[r2, 0, 1, w] + 
    8*G[r2, 1, 0, w] - 16*G[r2, 1, 1, w] - 18*Zeta[3]) + 
  28*((Pi^2*G[0, w])/6 + (Pi^2*G[0, w^2])/6 + (5*Pi^2*G[1, w])/3 - 
    Pi^2*G[r1, w] - Pi^2*G[r2, w] - (2*Pi^2*G[r61, w^2])/3 - 
    4*G[0, w]*G[0, w^2]*G[r61, w^2] + 5*G[0, w^2]^2*G[r61, w^2] + 
    8*G[0, w^2]*G[1, w]*G[r61, w^2] + 4*G[0, w]*G[r61, w^2]^2 - 
    13*G[0, w^2]*G[r61, w^2]^2 - 8*G[1, w]*G[r61, w^2]^2 + 8*G[r61, w^2]^3 - 
    (2*Pi^2*G[r62, w^2])/3 - 4*G[0, w]*G[0, w^2]*G[r62, w^2] + 
    5*G[0, w^2]^2*G[r62, w^2] + 8*G[0, w^2]*G[1, w]*G[r62, w^2] + 
    8*G[0, w]*G[r61, w^2]*G[r62, w^2] - 26*G[0, w^2]*G[r61, w^2]*
     G[r62, w^2] - 16*G[1, w]*G[r61, w^2]*G[r62, w^2] + 
    24*G[r61, w^2]^2*G[r62, w^2] + 4*G[0, w]*G[r62, w^2]^2 - 
    13*G[0, w^2]*G[r62, w^2]^2 - 8*G[1, w]*G[r62, w^2]^2 + 
    24*G[r61, w^2]*G[r62, w^2]^2 + 8*G[r62, w^2]^3 + 
    3*G[0, w]*G[0, w^2]*G[w^(-2), w^2] - 6*G[0, w^2]^2*G[w^(-2), w^2] - 
    6*G[0, w^2]*G[1, w]*G[w^(-2), w^2] - 3*G[0, w]*G[r61, w^2]*
     G[w^(-2), w^2] + 18*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    6*G[1, w]*G[r61, w^2]*G[w^(-2), w^2] - 12*G[r61, w^2]^2*G[w^(-2), w^2] - 
    3*G[0, w]*G[r62, w^2]*G[w^(-2), w^2] + 18*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + 6*G[1, w]*G[r62, w^2]*G[w^(-2), w^2] - 
    24*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    12*G[r62, w^2]^2*G[w^(-2), w^2] - 3*G[0, w^2]*G[w^(-2), w^2]^2 + 
    3*G[r61, w^2]*G[w^(-2), w^2]^2 + 3*G[r62, w^2]*G[w^(-2), w^2]^2 + 
    (Pi^2*G[-w^(-1), w^2])/2 + G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 
    G[0, w^2]^2*G[-w^(-1), w^2] - 2*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] - 
    G[0, w]*G[r61, w^2]*G[-w^(-1), w^2] - 2*G[0, w^2]*G[r61, w^2]*
     G[-w^(-1), w^2] + 2*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] + 
    G[r61, w^2]^2*G[-w^(-1), w^2] - G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
    2*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 2*G[1, w]*G[r62, w^2]*
     G[-w^(-1), w^2] + 2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    G[r62, w^2]^2*G[-w^(-1), w^2] + (Pi^2*G[-w, w^2])/2 + 
    G[0, w]*G[0, w^2]*G[-w, w^2] + G[0, w^2]^2*G[-w, w^2] - 
    2*G[0, w^2]*G[1, w]*G[-w, w^2] - G[0, w]*G[r61, w^2]*G[-w, w^2] - 
    2*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 2*G[1, w]*G[r61, w^2]*G[-w, w^2] + 
    G[r61, w^2]^2*G[-w, w^2] - G[0, w]*G[r62, w^2]*G[-w, w^2] - 
    2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 2*G[1, w]*G[r62, w^2]*G[-w, w^2] + 
    2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + G[r62, w^2]^2*G[-w, w^2] - 
    G[0, w^2]*G[0, 0, w] + G[-w^(-1), w^2]*G[0, 0, w] + 
    G[-w, w^2]*G[0, 0, w] - 5*G[r61, w^2]*G[0, 0, w^2] - 
    5*G[r62, w^2]*G[0, 0, w^2] + 6*G[w^(-2), w^2]*G[0, 0, w^2] - 
    G[-w^(-1), w^2]*G[0, 0, w^2] - G[-w, w^2]*G[0, 0, w^2] + 
    2*G[0, w^2]*G[0, 1, w] - 2*G[-w^(-1), w^2]*G[0, 1, w] - 
    2*G[-w, w^2]*G[0, 1, w] + 5*G[r61, w^2]*G[0, r61, w^2] + 
    5*G[r62, w^2]*G[0, r61, w^2] - 6*G[w^(-2), w^2]*G[0, r61, w^2] + 
    G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] + 
    5*G[r61, w^2]*G[0, r62, w^2] + 5*G[r62, w^2]*G[0, r62, w^2] - 
    6*G[w^(-2), w^2]*G[0, r62, w^2] + G[-w^(-1), w^2]*G[0, r62, w^2] + 
    G[-w, w^2]*G[0, r62, w^2] + 3*G[0, w]*G[0, w^2, w^2] - 
    6*G[0, w^2]*G[0, w^2, w^2] - 6*G[1, w]*G[0, w^2, w^2] + 
    9*G[r61, w^2]*G[0, w^2, w^2] + 9*G[r62, w^2]*G[0, w^2, w^2] - 
    3*G[w^(-2), w^2]*G[0, w^2, w^2] + 2*G[0, w^2]*G[1, 0, w] - 
    2*G[-w^(-1), w^2]*G[1, 0, w] - 2*G[-w, w^2]*G[1, 0, w] - 
    4*G[0, w^2]*G[1, 1, w] + 4*G[-w^(-1), w^2]*G[1, 1, w] + 
    4*G[-w, w^2]*G[1, 1, w] + 4*G[0, w]*G[r61, 0, w^2] - 
    5*G[0, w^2]*G[r61, 0, w^2] - 8*G[1, w]*G[r61, 0, w^2] + 
    13*G[r61, w^2]*G[r61, 0, w^2] + 13*G[r62, w^2]*G[r61, 0, w^2] - 
    9*G[w^(-2), w^2]*G[r61, 0, w^2] + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - 4*G[0, w]*G[r61, r61, w^2] + 
    8*G[0, w^2]*G[r61, r61, w^2] + 8*G[1, w]*G[r61, r61, w^2] - 
    16*G[r61, w^2]*G[r61, r61, w^2] - 16*G[r62, w^2]*G[r61, r61, w^2] + 
    9*G[w^(-2), w^2]*G[r61, r61, w^2] - G[-w^(-1), w^2]*G[r61, r61, w^2] - 
    G[-w, w^2]*G[r61, r61, w^2] - 4*G[0, w]*G[r61, r62, w^2] + 
    8*G[0, w^2]*G[r61, r62, w^2] + 8*G[1, w]*G[r61, r62, w^2] - 
    16*G[r61, w^2]*G[r61, r62, w^2] - 16*G[r62, w^2]*G[r61, r62, w^2] + 
    9*G[w^(-2), w^2]*G[r61, r62, w^2] - G[-w^(-1), w^2]*G[r61, r62, w^2] - 
    G[-w, w^2]*G[r61, r62, w^2] - 3*G[0, w^2]*G[r61, w^(-2), w^2] + 
    3*G[r61, w^2]*G[r61, w^(-2), w^2] + 3*G[r62, w^2]*G[r61, w^(-2), w^2] - 
    3*G[0, w]*G[r61, w^2, w^2] + 6*G[0, w^2]*G[r61, w^2, w^2] + 
    6*G[1, w]*G[r61, w^2, w^2] - 9*G[r61, w^2]*G[r61, w^2, w^2] - 
    9*G[r62, w^2]*G[r61, w^2, w^2] + 3*G[w^(-2), w^2]*G[r61, w^2, w^2] + 
    4*G[0, w]*G[r62, 0, w^2] - 5*G[0, w^2]*G[r62, 0, w^2] - 
    8*G[1, w]*G[r62, 0, w^2] + 13*G[r61, w^2]*G[r62, 0, w^2] + 
    13*G[r62, w^2]*G[r62, 0, w^2] - 9*G[w^(-2), w^2]*G[r62, 0, w^2] + 
    G[-w^(-1), w^2]*G[r62, 0, w^2] + G[-w, w^2]*G[r62, 0, w^2] - 
    4*G[0, w]*G[r62, r61, w^2] + 8*G[0, w^2]*G[r62, r61, w^2] + 
    8*G[1, w]*G[r62, r61, w^2] - 16*G[r61, w^2]*G[r62, r61, w^2] - 
    16*G[r62, w^2]*G[r62, r61, w^2] + 9*G[w^(-2), w^2]*G[r62, r61, w^2] - 
    G[-w^(-1), w^2]*G[r62, r61, w^2] - G[-w, w^2]*G[r62, r61, w^2] - 
    4*G[0, w]*G[r62, r62, w^2] + 8*G[0, w^2]*G[r62, r62, w^2] + 
    8*G[1, w]*G[r62, r62, w^2] - 16*G[r61, w^2]*G[r62, r62, w^2] - 
    16*G[r62, w^2]*G[r62, r62, w^2] + 9*G[w^(-2), w^2]*G[r62, r62, w^2] - 
    G[-w^(-1), w^2]*G[r62, r62, w^2] - G[-w, w^2]*G[r62, r62, w^2] - 
    3*G[0, w^2]*G[r62, w^(-2), w^2] + 3*G[r61, w^2]*G[r62, w^(-2), w^2] + 
    3*G[r62, w^2]*G[r62, w^(-2), w^2] - 3*G[0, w]*G[r62, w^2, w^2] + 
    6*G[0, w^2]*G[r62, w^2, w^2] + 6*G[1, w]*G[r62, w^2, w^2] - 
    9*G[r61, w^2]*G[r62, w^2, w^2] - 9*G[r62, w^2]*G[r62, w^2, w^2] + 
    3*G[w^(-2), w^2]*G[r62, w^2, w^2] - 3*G[0, w]*G[w^(-2), 0, w^2] + 
    6*G[0, w^2]*G[w^(-2), 0, w^2] + 6*G[1, w]*G[w^(-2), 0, w^2] - 
    9*G[r61, w^2]*G[w^(-2), 0, w^2] - 9*G[r62, w^2]*G[w^(-2), 0, w^2] + 
    3*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 3*G[0, w]*G[w^(-2), r61, w^2] - 
    9*G[0, w^2]*G[w^(-2), r61, w^2] - 6*G[1, w]*G[w^(-2), r61, w^2] + 
    12*G[r61, w^2]*G[w^(-2), r61, w^2] + 12*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    3*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 3*G[0, w]*G[w^(-2), r62, w^2] - 
    9*G[0, w^2]*G[w^(-2), r62, w^2] - 6*G[1, w]*G[w^(-2), r62, w^2] + 
    12*G[r61, w^2]*G[w^(-2), r62, w^2] + 12*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    3*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
    3*G[0, w^2]*G[w^(-2), w^(-2), w^2] - 3*G[r61, w^2]*
     G[w^(-2), w^(-2), w^2] - 3*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
    G[0, w]*G[-w^(-1), 0, w^2] - G[0, w^2]*G[-w^(-1), 0, w^2] + 
    2*G[1, w]*G[-w^(-1), 0, w^2] + G[r61, w^2]*G[-w^(-1), 0, w^2] + 
    G[r62, w^2]*G[-w^(-1), 0, w^2] + G[0, w]*G[-w^(-1), r61, w^2] + 
    G[0, w^2]*G[-w^(-1), r61, w^2] - 2*G[1, w]*G[-w^(-1), r61, w^2] - 
    G[r61, w^2]*G[-w^(-1), r61, w^2] - G[r62, w^2]*G[-w^(-1), r61, w^2] + 
    G[0, w]*G[-w^(-1), r62, w^2] + G[0, w^2]*G[-w^(-1), r62, w^2] - 
    2*G[1, w]*G[-w^(-1), r62, w^2] - G[r61, w^2]*G[-w^(-1), r62, w^2] - 
    G[r62, w^2]*G[-w^(-1), r62, w^2] - G[0, w]*G[-w, 0, w^2] - 
    G[0, w^2]*G[-w, 0, w^2] + 2*G[1, w]*G[-w, 0, w^2] + 
    G[r61, w^2]*G[-w, 0, w^2] + G[r62, w^2]*G[-w, 0, w^2] + 
    G[0, w]*G[-w, r61, w^2] + G[0, w^2]*G[-w, r61, w^2] - 
    2*G[1, w]*G[-w, r61, w^2] - G[r61, w^2]*G[-w, r61, w^2] - 
    G[r62, w^2]*G[-w, r61, w^2] + G[0, w]*G[-w, r62, w^2] + 
    G[0, w^2]*G[-w, r62, w^2] - 2*G[1, w]*G[-w, r62, w^2] - 
    G[r61, w^2]*G[-w, r62, w^2] - G[r62, w^2]*G[-w, r62, w^2] + 
    6*G[0, 0, w^2, w^2] - 6*G[0, r61, w^2, w^2] - 6*G[0, r62, w^2, w^2] + 
    6*G[0, w^2, 0, w^2] - 6*G[0, w^2, r61, w^2] - 6*G[0, w^2, r62, w^2] - 
    3*G[0, w^2, w^2, w^2] + 4*G[1, 0, 0, w] - 8*G[1, 0, 1, w] - 
    8*G[1, 1, 0, w] + 16*G[1, 1, 1, w] - 2*G[r1, 0, 0, w] + 
    4*G[r1, 0, 1, w] + 4*G[r1, 1, 0, w] - 8*G[r1, 1, 1, w] - 
    2*G[r2, 0, 0, w] + 4*G[r2, 0, 1, w] + 4*G[r2, 1, 0, w] - 
    8*G[r2, 1, 1, w] + 5*G[r61, 0, 0, w^2] - 5*G[r61, 0, r61, w^2] - 
    5*G[r61, 0, r62, w^2] - 9*G[r61, 0, w^2, w^2] - 8*G[r61, r61, 0, w^2] + 
    8*G[r61, r61, r61, w^2] + 8*G[r61, r61, r62, w^2] + 
    9*G[r61, r61, w^2, w^2] - 8*G[r61, r62, 0, w^2] + 
    8*G[r61, r62, r61, w^2] + 8*G[r61, r62, r62, w^2] + 
    9*G[r61, r62, w^2, w^2] + 3*G[r61, w^(-2), 0, w^2] - 
    3*G[r61, w^(-2), r61, w^2] - 3*G[r61, w^(-2), r62, w^2] - 
    6*G[r61, w^2, 0, w^2] + 6*G[r61, w^2, r61, w^2] + 
    6*G[r61, w^2, r62, w^2] + 3*G[r61, w^2, w^2, w^2] + 5*G[r62, 0, 0, w^2] - 
    5*G[r62, 0, r61, w^2] - 5*G[r62, 0, r62, w^2] - 9*G[r62, 0, w^2, w^2] - 
    8*G[r62, r61, 0, w^2] + 8*G[r62, r61, r61, w^2] + 
    8*G[r62, r61, r62, w^2] + 9*G[r62, r61, w^2, w^2] - 
    8*G[r62, r62, 0, w^2] + 8*G[r62, r62, r61, w^2] + 
    8*G[r62, r62, r62, w^2] + 9*G[r62, r62, w^2, w^2] + 
    3*G[r62, w^(-2), 0, w^2] - 3*G[r62, w^(-2), r61, w^2] - 
    3*G[r62, w^(-2), r62, w^2] - 6*G[r62, w^2, 0, w^2] + 
    6*G[r62, w^2, r61, w^2] + 6*G[r62, w^2, r62, w^2] + 
    3*G[r62, w^2, w^2, w^2] - 6*G[w^(-2), 0, 0, w^2] + 
    6*G[w^(-2), 0, r61, w^2] + 6*G[w^(-2), 0, r62, w^2] + 
    3*G[w^(-2), 0, w^2, w^2] + 9*G[w^(-2), r61, 0, w^2] - 
    9*G[w^(-2), r61, r61, w^2] - 9*G[w^(-2), r61, r62, w^2] - 
    3*G[w^(-2), r61, w^2, w^2] + 9*G[w^(-2), r62, 0, w^2] - 
    9*G[w^(-2), r62, r61, w^2] - 9*G[w^(-2), r62, r62, w^2] - 
    3*G[w^(-2), r62, w^2, w^2] - 3*G[w^(-2), w^(-2), 0, w^2] + 
    3*G[w^(-2), w^(-2), r61, w^2] + 3*G[w^(-2), w^(-2), r62, w^2] + 
    G[-w^(-1), 0, 0, w^2] - G[-w^(-1), 0, r61, w^2] - 
    G[-w^(-1), 0, r62, w^2] - G[-w^(-1), r61, 0, w^2] + 
    G[-w^(-1), r61, r61, w^2] + G[-w^(-1), r61, r62, w^2] - 
    G[-w^(-1), r62, 0, w^2] + G[-w^(-1), r62, r61, w^2] + 
    G[-w^(-1), r62, r62, w^2] + G[-w, 0, 0, w^2] - G[-w, 0, r61, w^2] - 
    G[-w, 0, r62, w^2] - G[-w, r61, 0, w^2] + G[-w, r61, r61, w^2] + 
    G[-w, r61, r62, w^2] - G[-w, r62, 0, w^2] + G[-w, r62, r61, w^2] + 
    G[-w, r62, r62, w^2] - 7*Zeta[3]) + 
  12*((Pi^2*G[0, -w])/6 + (Pi^2*G[0, w])/6 - (4*Pi^2*G[1, -w])/3 + 
    10*G[0, -w]^2*G[1, -w] - 8*G[0, -w]*G[0, w]*G[1, -w] - 
    52*G[0, -w]*G[1, -w]^2 + 16*G[0, w]*G[1, -w]^2 + 64*G[1, -w]^3 + 
    (5*Pi^2*G[1, w])/3 + 16*G[0, -w]*G[1, -w]*G[1, w] - 
    32*G[1, -w]^2*G[1, w] - Pi^2*G[r1, w] - Pi^2*G[r2, w] + 
    (Pi^2*G[w^(-2), -w])/2 + G[0, -w]^2*G[w^(-2), -w] + 
    G[0, -w]*G[0, w]*G[w^(-2), -w] - 4*G[0, -w]*G[1, -w]*G[w^(-2), -w] - 
    2*G[0, w]*G[1, -w]*G[w^(-2), -w] + 4*G[1, -w]^2*G[w^(-2), -w] - 
    2*G[0, -w]*G[1, w]*G[w^(-2), -w] + 4*G[1, -w]*G[1, w]*G[w^(-2), -w] - 
    6*G[0, -w]^2*G[-w^(-1), -w] + 3*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 
    36*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 6*G[0, w]*G[1, -w]*G[-w^(-1), -w] - 
    48*G[1, -w]^2*G[-w^(-1), -w] - 6*G[0, -w]*G[1, w]*G[-w^(-1), -w] + 
    12*G[1, -w]*G[1, w]*G[-w^(-1), -w] - 3*G[0, -w]*G[-w^(-1), -w]^2 + 
    6*G[1, -w]*G[-w^(-1), -w]^2 + (Pi^2*G[w^2, -w])/2 + 
    G[0, -w]^2*G[w^2, -w] + G[0, -w]*G[0, w]*G[w^2, -w] - 
    4*G[0, -w]*G[1, -w]*G[w^2, -w] - 2*G[0, w]*G[1, -w]*G[w^2, -w] + 
    4*G[1, -w]^2*G[w^2, -w] - 2*G[0, -w]*G[1, w]*G[w^2, -w] + 
    4*G[1, -w]*G[1, w]*G[w^2, -w] - 10*G[1, -w]*G[0, 0, -w] - 
    G[w^(-2), -w]*G[0, 0, -w] + 6*G[-w^(-1), -w]*G[0, 0, -w] - 
    G[w^2, -w]*G[0, 0, -w] - G[0, -w]*G[0, 0, w] + G[w^(-2), -w]*G[0, 0, w] + 
    G[w^2, -w]*G[0, 0, w] + 20*G[1, -w]*G[0, 1, -w] + 
    2*G[w^(-2), -w]*G[0, 1, -w] - 12*G[-w^(-1), -w]*G[0, 1, -w] + 
    2*G[w^2, -w]*G[0, 1, -w] + 2*G[0, -w]*G[0, 1, w] - 
    2*G[w^(-2), -w]*G[0, 1, w] - 2*G[w^2, -w]*G[0, 1, w] - 
    6*G[0, -w]*G[0, -w, -w] + 3*G[0, w]*G[0, -w, -w] + 
    18*G[1, -w]*G[0, -w, -w] - 6*G[1, w]*G[0, -w, -w] - 
    3*G[-w^(-1), -w]*G[0, -w, -w] - 10*G[0, -w]*G[1, 0, -w] + 
    8*G[0, w]*G[1, 0, -w] + 52*G[1, -w]*G[1, 0, -w] - 
    16*G[1, w]*G[1, 0, -w] + 2*G[w^(-2), -w]*G[1, 0, -w] - 
    18*G[-w^(-1), -w]*G[1, 0, -w] + 2*G[w^2, -w]*G[1, 0, -w] + 
    2*G[0, -w]*G[1, 0, w] - 2*G[w^(-2), -w]*G[1, 0, w] - 
    2*G[w^2, -w]*G[1, 0, w] + 32*G[0, -w]*G[1, 1, -w] - 
    16*G[0, w]*G[1, 1, -w] - 128*G[1, -w]*G[1, 1, -w] + 
    32*G[1, w]*G[1, 1, -w] - 4*G[w^(-2), -w]*G[1, 1, -w] + 
    36*G[-w^(-1), -w]*G[1, 1, -w] - 4*G[w^2, -w]*G[1, 1, -w] - 
    4*G[0, -w]*G[1, 1, w] + 4*G[w^(-2), -w]*G[1, 1, w] + 
    4*G[w^2, -w]*G[1, 1, w] - 6*G[0, -w]*G[1, -w^(-1), -w] + 
    12*G[1, -w]*G[1, -w^(-1), -w] + 12*G[0, -w]*G[1, -w, -w] - 
    6*G[0, w]*G[1, -w, -w] - 36*G[1, -w]*G[1, -w, -w] + 
    12*G[1, w]*G[1, -w, -w] + 6*G[-w^(-1), -w]*G[1, -w, -w] - 
    G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] + 
    2*G[1, -w]*G[w^(-2), 0, -w] + 2*G[1, w]*G[w^(-2), 0, -w] + 
    2*G[0, -w]*G[w^(-2), 1, -w] + 2*G[0, w]*G[w^(-2), 1, -w] - 
    4*G[1, -w]*G[w^(-2), 1, -w] - 4*G[1, w]*G[w^(-2), 1, -w] + 
    6*G[0, -w]*G[-w^(-1), 0, -w] - 3*G[0, w]*G[-w^(-1), 0, -w] - 
    18*G[1, -w]*G[-w^(-1), 0, -w] + 6*G[1, w]*G[-w^(-1), 0, -w] + 
    3*G[-w^(-1), -w]*G[-w^(-1), 0, -w] - 18*G[0, -w]*G[-w^(-1), 1, -w] + 
    6*G[0, w]*G[-w^(-1), 1, -w] + 48*G[1, -w]*G[-w^(-1), 1, -w] - 
    12*G[1, w]*G[-w^(-1), 1, -w] - 6*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + 
    3*G[0, -w]*G[-w^(-1), -w^(-1), -w] - 6*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 
    G[0, -w]*G[w^2, 0, -w] - G[0, w]*G[w^2, 0, -w] + 
    2*G[1, -w]*G[w^2, 0, -w] + 2*G[1, w]*G[w^2, 0, -w] + 
    2*G[0, -w]*G[w^2, 1, -w] + 2*G[0, w]*G[w^2, 1, -w] - 
    4*G[1, -w]*G[w^2, 1, -w] - 4*G[1, w]*G[w^2, 1, -w] + 6*G[0, 0, -w, -w] - 
    12*G[0, 1, -w, -w] + 6*G[0, -w, 0, -w] - 12*G[0, -w, 1, -w] - 
    3*G[0, -w, -w, -w] + 10*G[1, 0, 0, -w] + 4*G[1, 0, 0, w] - 
    20*G[1, 0, 1, -w] - 8*G[1, 0, 1, w] - 18*G[1, 0, -w, -w] - 
    32*G[1, 1, 0, -w] - 8*G[1, 1, 0, w] + 64*G[1, 1, 1, -w] + 
    16*G[1, 1, 1, w] + 36*G[1, 1, -w, -w] + 6*G[1, -w^(-1), 0, -w] - 
    12*G[1, -w^(-1), 1, -w] - 12*G[1, -w, 0, -w] + 24*G[1, -w, 1, -w] + 
    6*G[1, -w, -w, -w] - 2*G[r1, 0, 0, w] + 4*G[r1, 0, 1, w] + 
    4*G[r1, 1, 0, w] - 8*G[r1, 1, 1, w] - 2*G[r2, 0, 0, w] + 
    4*G[r2, 0, 1, w] + 4*G[r2, 1, 0, w] - 8*G[r2, 1, 1, w] + 
    G[w^(-2), 0, 0, -w] - 2*G[w^(-2), 0, 1, -w] - 2*G[w^(-2), 1, 0, -w] + 
    4*G[w^(-2), 1, 1, -w] - 6*G[-w^(-1), 0, 0, -w] + 
    12*G[-w^(-1), 0, 1, -w] + 3*G[-w^(-1), 0, -w, -w] + 
    18*G[-w^(-1), 1, 0, -w] - 36*G[-w^(-1), 1, 1, -w] - 
    6*G[-w^(-1), 1, -w, -w] - 3*G[-w^(-1), -w^(-1), 0, -w] + 
    6*G[-w^(-1), -w^(-1), 1, -w] + G[w^2, 0, 0, -w] - 2*G[w^2, 0, 1, -w] - 
    2*G[w^2, 1, 0, -w] + 4*G[w^2, 1, 1, -w] - 7*Zeta[3]) - 
  6*(((23*I)/162)*Pi^3 + (Pi^2*G[0, w])/2 - (Pi^2*G[-I, r1])/2 + 
    (Pi^2*G[-I, w])/2 - (Pi^2*G[I, r1])/2 + (Pi^2*G[I, w])/2 + 
    3*Pi^2*G[1, w] - (5*Pi^2*G[r1, w])/2 - (5*Pi^2*G[r2, w])/2 + 
    2*G[0, 0, 1, w] + 2*G[0, 1, 0, w] - 4*G[0, 1, 1, w] - 4*G[-I, 0, 0, r1] + 
    4*G[-I, 0, 0, w] - 4*G[I, 0, 0, r1] + 4*G[I, 0, 0, w] + 
    18*G[1, 0, 0, w] - 20*G[1, 0, 1, w] - 20*G[1, 1, 0, w] + 
    40*G[1, 1, 1, w] - 13*G[r1, 0, 0, w] + 8*G[r1, 0, 1, w] + 
    8*G[r1, 1, 0, w] - 16*G[r1, 1, 1, w] - 13*G[r2, 0, 0, w] + 
    8*G[r2, 0, 1, w] + 8*G[r2, 1, 0, w] - 16*G[r2, 1, 1, w] - 
    (2*Pi*GI[0, r2])/3 - (19*Zeta[3])/3) + 
  36*(((38*I)/81)*Pi^3 - (5*Pi^2*G[0, w])/18 - (Pi^2*G[0, w^2])/6 - 
    G[0, w^2]^3 + (Pi^2*G[-I, r1])/3 - (Pi^2*G[-I, w])/3 + 
    (Pi^2*G[I, r1])/3 - (Pi^2*G[I, w])/3 + (14*Pi^2*G[1, w])/9 - 
    (20*Pi^2*G[1, w^2])/9 - ((16*I)/3)*Pi*G[0, w]*G[1, w^2] + 
    ((32*I)/3)*Pi*G[1, w]*G[1, w^2] - ((32*I)/3)*Pi*G[1, w^2]^2 + 
    (32*G[0, w]*G[1, w^2]^2)/3 - (64*G[1, w]*G[1, w^2]^2)/3 + 
    (64*G[1, w^2]^3)/3 - (Pi^2*G[r1, w])/6 - (Pi^2*G[r2, w])/6 + 
    (Pi^2*G[r61, w^2])/9 - (16*G[0, w^2]^2*G[r61, w^2])/3 - 
    (10*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 + 28*G[0, w^2]*G[1, w^2]*
     G[r61, w^2] + (32*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - 
    32*G[1, w^2]^2*G[r61, w^2] + (25*G[0, w^2]*G[r61, w^2]^2)/3 + 
    (8*G[1, r7]*G[r61, w^2]^2)/3 - 16*G[1, w^2]*G[r61, w^2]^2 - 
    (8*G[r61, w^2]^3)/3 + (Pi^2*G[r62, w^2])/9 - (16*G[0, w^2]^2*G[r62, w^2])/
     3 - (10*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 28*G[0, w^2]*G[1, w^2]*
     G[r62, w^2] + (32*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 
    32*G[1, w^2]^2*G[r62, w^2] + (50*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
    (16*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 32*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] - 8*G[r61, w^2]^2*G[r62, w^2] + (25*G[0, w^2]*G[r62, w^2]^2)/
     3 + (8*G[1, r7]*G[r62, w^2]^2)/3 - 16*G[1, w^2]*G[r62, w^2]^2 - 
    8*G[r61, w^2]*G[r62, w^2]^2 - (8*G[r62, w^2]^3)/3 + 
    (2*Pi^2*G[w^(-2), w^2])/3 + G[0, -w]^2*G[w^(-2), w^2] + 
    ((8*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] - G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + 
    G[0, w]*G[0, w^2]*G[w^(-2), w^2] + (22*G[0, w^2]^2*G[w^(-2), w^2])/3 + 
    (10*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 - 6*G[0, -w]*G[1, -w]*
     G[w^(-2), w^2] + 2*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
    8*G[1, -w]^2*G[w^(-2), w^2] - ((4*I)/3)*Pi*G[1, w]*G[w^(-2), w^2] + 
    ((14*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] + 2*G[0, -w]*G[1, w^2]*
     G[w^(-2), w^2] - (14*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    24*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 
    (8*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 - 4*G[1, -w]*G[1, w^2]*
     G[w^(-2), w^2] + (28*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    4*G[1, w^2]^2*G[w^(-2), w^2] - (2*I)*Pi*G[r1, w]*G[w^(-2), w^2] - 
    (2*I)*Pi*G[r2, w]*G[w^(-2), w^2] + G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
    17*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
    (16*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[r61, w^2]*
     G[w^(-2), w^2] + 30*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    (23*G[r61, w^2]^2*G[w^(-2), w^2])/3 + G[0, -w]*G[r62, w^2]*
     G[w^(-2), w^2] - 17*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    (16*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + 30*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
    (46*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (23*G[r62, w^2]^2*G[w^(-2), w^2])/3 - (I/6)*Pi*G[w^(-2), w^2]^2 + 
    G[0, -w]*G[w^(-2), w^2]^2 + (G[0, w]*G[w^(-2), w^2]^2)/6 + 
    (17*G[0, w^2]*G[w^(-2), w^2]^2)/3 - (5*G[1, r7]*G[w^(-2), w^2]^2)/6 - 
    2*G[1, -w]*G[w^(-2), w^2]^2 - (G[1, w]*G[w^(-2), w^2]^2)/3 + 
    2*G[1, w^2]*G[w^(-2), w^2]^2 - (20*G[r61, w^2]*G[w^(-2), w^2]^2)/3 - 
    (20*G[r62, w^2]*G[w^(-2), w^2]^2)/3 + G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), -w] - 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
    (Pi^2*G[-w^(-1), w^2])/2 - G[0, -w]^2*G[-w^(-1), w^2] + 
    G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 
    G[0, w^2]^2*G[-w^(-1), w^2] + 6*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] - 
    2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 8*G[1, -w]^2*G[-w^(-1), w^2] - 
    (4*I)*Pi*G[1, w]*G[-w^(-1), w^2] + (6*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 
    2*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 6*G[0, w]*G[1, w^2]*
     G[-w^(-1), w^2] - 4*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
    8*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] + 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] + 12*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] + 
    4*G[1, w^2]^2*G[-w^(-1), w^2] + (2*I)*Pi*G[r1, w]*G[-w^(-1), w^2] + 
    (2*I)*Pi*G[r2, w]*G[-w^(-1), w^2] - G[0, -w]*G[r61, w^2]*
     G[-w^(-1), w^2] - 3*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
    2*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2] + 2*G[1, -w]*G[r61, w^2]*
     G[-w^(-1), w^2] + 6*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
    G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 3*G[0, w^2]*G[r62, w^2]*
     G[-w^(-1), w^2] - 2*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] + 
    2*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 6*G[1, w^2]*G[r62, w^2]*
     G[-w^(-1), w^2] - (2*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    2*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 2*G[0, w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + 3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    5*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 4*G[1, -w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 4*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] + 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    (I/2)*Pi*G[-w^(-1), w^2]^2 + G[0, -w]*G[-w^(-1), w^2]^2 + 
    (G[0, w]*G[-w^(-1), w^2]^2)/2 + (G[1, r7]*G[-w^(-1), w^2]^2)/2 - 
    2*G[1, -w]*G[-w^(-1), w^2]^2 - G[1, w]*G[-w^(-1), w^2]^2 + 
    (5*Pi^2*G[-w, w^2])/6 - G[0, -w]^2*G[-w, w^2] + 
    (2*I)*Pi*G[0, w]*G[-w, w^2] + G[0, -w]*G[0, w^2]*G[-w, w^2] + 
    G[0, w]*G[0, w^2]*G[-w, w^2] + G[0, w^2]^2*G[-w, w^2] + 
    6*G[0, -w]*G[1, -w]*G[-w, w^2] - 2*G[0, w^2]*G[1, -w]*G[-w, w^2] - 
    8*G[1, -w]^2*G[-w, w^2] - (4*I)*Pi*G[1, w]*G[-w, w^2] + 
    (6*I)*Pi*G[1, w^2]*G[-w, w^2] - 2*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
    6*G[0, w]*G[1, w^2]*G[-w, w^2] - 4*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 
    8*G[1, r7]*G[1, w^2]*G[-w, w^2] + 4*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
    12*G[1, w]*G[1, w^2]*G[-w, w^2] + 4*G[1, w^2]^2*G[-w, w^2] - 
    G[0, -w]*G[r61, w^2]*G[-w, w^2] - 3*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 
    2*G[1, r7]*G[r61, w^2]*G[-w, w^2] + 2*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
    6*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - G[0, -w]*G[r62, w^2]*G[-w, w^2] - 
    3*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 2*G[1, r7]*G[r62, w^2]*G[-w, w^2] + 
    2*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 6*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
    (2*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] - 4*G[0, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + 2*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] + 
    3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 5*G[1, r7]*G[w^(-2), w^2]*
     G[-w, w^2] + 8*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 
    4*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*
     G[-w, w^2] - G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
    2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - I*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 
    6*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] + G[0, w]*G[-w^(-1), w^2]*
     G[-w, w^2] + G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 
    12*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 2*G[1, w]*G[-w^(-1), w^2]*
     G[-w, w^2] - (I/2)*Pi*G[-w, w^2]^2 + G[0, -w]*G[-w, w^2]^2 + 
    (G[0, w]*G[-w, w^2]^2)/2 + (G[1, r7]*G[-w, w^2]^2)/2 - 
    2*G[1, -w]*G[-w, w^2]^2 - G[1, w]*G[-w, w^2]^2 - 
    G[w^(-2), w^2]*G[0, 0, -w] + G[-w^(-1), w^2]*G[0, 0, -w] + 
    G[-w, w^2]*G[0, 0, -w] + ((4*I)/3)*Pi*G[0, 0, w] + G[0, w^2]*G[0, 0, w] + 
    (16*G[1, w^2]*G[0, 0, w])/3 - (20*G[w^(-2), w^2]*G[0, 0, w])/3 + 
    3*G[-w^(-1), w^2]*G[0, 0, w] - 3*G[-w, w^2]*G[0, 0, w] + 
    2*G[0, w^2]*G[0, 0, w^2] + (16*G[r61, w^2]*G[0, 0, w^2])/3 + 
    (16*G[r62, w^2]*G[0, 0, w^2])/3 - (16*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
    2*G[-w^(-1), w^2]*G[0, 0, w^2] - 2*G[-w, w^2]*G[0, 0, w^2] + 
    2*G[r61, w^2]*G[0, 1, r7] + 2*G[r62, w^2]*G[0, 1, r7] + 
    G[w^(-2), w^2]*G[0, 1, r7] - 3*G[-w^(-1), w^2]*G[0, 1, r7] - 
    3*G[-w, w^2]*G[0, 1, r7] + 2*G[w^(-2), w^2]*G[0, 1, -w] - 
    2*G[-w^(-1), w^2]*G[0, 1, -w] - 2*G[-w, w^2]*G[0, 1, -w] + 
    ((16*I)/3)*Pi*G[0, 1, w] - (32*G[1, w^2]*G[0, 1, w])/3 + 
    (16*G[w^(-2), w^2]*G[0, 1, w])/3 + 4*G[-w, w^2]*G[0, 1, w] - 
    (20*G[r61, w^2]*G[0, 1, w^2])/3 - (20*G[r62, w^2]*G[0, 1, w^2])/3 + 
    (14*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 2*G[-w^(-1), w^2]*G[0, 1, w^2] + 
    2*G[-w, w^2]*G[0, 1, w^2] - (4*I)*Pi*G[0, r1, w] - (4*I)*Pi*G[0, r2, w] - 
    G[0, w^2]*G[0, r61, w^2] - 3*G[r61, w^2]*G[0, r61, w^2] - 
    3*G[r62, w^2]*G[0, r61, w^2] + 3*G[w^(-2), w^2]*G[0, r61, w^2] + 
    G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] - 
    G[0, w^2]*G[0, r62, w^2] - 3*G[r61, w^2]*G[0, r62, w^2] - 
    3*G[r62, w^2]*G[0, r62, w^2] + 3*G[w^(-2), w^2]*G[0, r62, w^2] + 
    G[-w^(-1), w^2]*G[0, r62, w^2] + G[-w, w^2]*G[0, r62, w^2] - 
    G[0, w^2]*G[0, w^(-2), w^2] + G[r61, w^2]*G[0, w^(-2), w^2] + 
    G[r62, w^2]*G[0, w^(-2), w^2] + G[w^(-2), w^2]*G[0, -w, -w] - 
    G[-w^(-1), w^2]*G[0, -w, -w] - G[-w, w^2]*G[0, -w, -w] - 
    G[0, w]*G[0, w^2, w^2] + (19*G[0, w^2]*G[0, w^2, w^2])/3 + 
    (10*G[1, r7]*G[0, w^2, w^2])/3 - (52*G[1, w^2]*G[0, w^2, w^2])/3 - 
    (13*G[r61, w^2]*G[0, w^2, w^2])/3 - (13*G[r62, w^2]*G[0, w^2, w^2])/3 + 
    (20*G[w^(-2), w^2]*G[0, w^2, w^2])/3 + (2*I)*Pi*G[-I, 0, r1] - 
    (2*I)*Pi*G[-I, 0, w] - (2*I)*Pi*G[-I, r1, r1] + (2*I)*Pi*G[-I, r1, w] - 
    (2*I)*Pi*G[-I, r2, r1] + (2*I)*Pi*G[-I, r2, w] + (2*I)*Pi*G[I, 0, r1] - 
    (2*I)*Pi*G[I, 0, w] - (2*I)*Pi*G[I, r1, r1] + (2*I)*Pi*G[I, r1, w] - 
    (2*I)*Pi*G[I, r2, r1] + (2*I)*Pi*G[I, r2, w] + 
    4*G[w^(-2), w^2]*G[1, 0, -w] - 4*G[-w^(-1), w^2]*G[1, 0, -w] - 
    4*G[-w, w^2]*G[1, 0, -w] + ((4*I)/3)*Pi*G[1, 0, w] - 
    (32*G[1, w^2]*G[1, 0, w])/3 + (4*G[w^(-2), w^2]*G[1, 0, w])/3 + 
    4*G[-w^(-1), w^2]*G[1, 0, w] + 4*G[-w, w^2]*G[1, 0, w] - 
    (32*G[r61, w^2]*G[1, 0, w^2])/3 - (32*G[r62, w^2]*G[1, 0, w^2])/3 + 
    (14*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 6*G[-w^(-1), w^2]*G[1, 0, w^2] + 
    6*G[-w, w^2]*G[1, 0, w^2] - (8*G[r61, w^2]*G[1, 1, r7])/3 - 
    (8*G[r62, w^2]*G[1, 1, r7])/3 - (4*G[w^(-2), w^2]*G[1, 1, r7])/3 + 
    4*G[-w^(-1), w^2]*G[1, 1, r7] + 4*G[-w, w^2]*G[1, 1, r7] - 
    8*G[w^(-2), w^2]*G[1, 1, -w] + 8*G[-w^(-1), w^2]*G[1, 1, -w] + 
    8*G[-w, w^2]*G[1, 1, -w] - ((32*I)/3)*Pi*G[1, 1, w] + 
    (64*G[1, w^2]*G[1, 1, w])/3 - (8*G[w^(-2), w^2]*G[1, 1, w])/3 - 
    8*G[-w^(-1), w^2]*G[1, 1, w] - 8*G[-w, w^2]*G[1, 1, w] + 
    ((32*I)/3)*Pi*G[1, 1, w^2] - (32*G[0, w]*G[1, 1, w^2])/3 + 
    (64*G[1, w]*G[1, 1, w^2])/3 - (128*G[1, w^2]*G[1, 1, w^2])/3 + 
    (64*G[r61, w^2]*G[1, 1, w^2])/3 + (64*G[r62, w^2]*G[1, 1, w^2])/3 + 
    8*G[w^(-2), w^2]*G[1, 1, w^2] - 8*G[-w^(-1), w^2]*G[1, 1, w^2] - 
    8*G[-w, w^2]*G[1, 1, w^2] + (4*I)*Pi*G[1, r1, w] + (4*I)*Pi*G[1, r2, w] - 
    (32*G[0, w^2]*G[1, r61, w^2])/3 - (16*G[1, r7]*G[1, r61, w^2])/3 + 
    (64*G[1, w^2]*G[1, r61, w^2])/3 + (32*G[r61, w^2]*G[1, r61, w^2])/3 + 
    (32*G[r62, w^2]*G[1, r61, w^2])/3 - (26*G[w^(-2), w^2]*G[1, r61, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[1, r61, w^2] - 2*G[-w, w^2]*G[1, r61, w^2] - 
    (32*G[0, w^2]*G[1, r62, w^2])/3 - (16*G[1, r7]*G[1, r62, w^2])/3 + 
    (64*G[1, w^2]*G[1, r62, w^2])/3 + (32*G[r61, w^2]*G[1, r62, w^2])/3 + 
    (32*G[r62, w^2]*G[1, r62, w^2])/3 - (26*G[w^(-2), w^2]*G[1, r62, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[1, r62, w^2] - 2*G[-w, w^2]*G[1, r62, w^2] - 
    ((4*I)/3)*Pi*G[1, w^(-2), w^2] + 4*G[0, -w]*G[1, w^(-2), w^2] + 
    (4*G[0, w]*G[1, w^(-2), w^2])/3 + (20*G[0, w^2]*G[1, w^(-2), w^2])/3 - 
    (8*G[1, r7]*G[1, w^(-2), w^2])/3 - 8*G[1, -w]*G[1, w^(-2), w^2] - 
    (8*G[1, w]*G[1, w^(-2), w^2])/3 + 8*G[1, w^2]*G[1, w^(-2), w^2] - 
    (32*G[r61, w^2]*G[1, w^(-2), w^2])/3 - (32*G[r62, w^2]*G[1, w^(-2), w^2])/
     3 - (4*I)*Pi*G[1, -w^(-1), w^2] - 4*G[0, -w]*G[1, -w^(-1), w^2] + 
    4*G[0, w]*G[1, -w^(-1), w^2] + 4*G[0, w^2]*G[1, -w^(-1), w^2] + 
    8*G[1, r7]*G[1, -w^(-1), w^2] + 8*G[1, -w]*G[1, -w^(-1), w^2] - 
    8*G[1, w]*G[1, -w^(-1), w^2] - 8*G[1, w^2]*G[1, -w^(-1), w^2] - 
    2*G[w^(-2), w^2]*G[1, -w, -w] + 2*G[-w^(-1), w^2]*G[1, -w, -w] + 
    2*G[-w, w^2]*G[1, -w, -w] - (4*I)*Pi*G[1, -w, w^2] - 
    4*G[0, -w]*G[1, -w, w^2] + 4*G[0, w]*G[1, -w, w^2] + 
    4*G[0, w^2]*G[1, -w, w^2] + 8*G[1, r7]*G[1, -w, w^2] + 
    8*G[1, -w]*G[1, -w, w^2] - 8*G[1, w]*G[1, -w, w^2] - 
    8*G[1, w^2]*G[1, -w, w^2] + (2*I)*Pi*G[1, w^2, w^2] + 
    6*G[0, -w]*G[1, w^2, w^2] - 2*G[0, w]*G[1, w^2, w^2] - 
    4*G[0, w^2]*G[1, w^2, w^2] - 8*G[1, r7]*G[1, w^2, w^2] - 
    12*G[1, -w]*G[1, w^2, w^2] + 4*G[1, w]*G[1, w^2, w^2] + 
    12*G[1, w^2]*G[1, w^2, w^2] - 2*G[r61, w^2]*G[1, w^2, w^2] - 
    2*G[r62, w^2]*G[1, w^2, w^2] + 2*G[w^(-2), w^2]*G[r1, 0, w] - 
    2*G[-w^(-1), w^2]*G[r1, 0, w] - 4*G[w^(-2), w^2]*G[r1, 1, w] + 
    4*G[-w^(-1), w^2]*G[r1, 1, w] + 2*G[w^(-2), w^2]*G[r2, 0, w] - 
    2*G[-w^(-1), w^2]*G[r2, 0, w] - 4*G[w^(-2), w^2]*G[r2, 1, w] + 
    4*G[-w^(-1), w^2]*G[r2, 1, w] + (19*G[0, w^2]*G[r61, 0, w^2])/3 + 
    (10*G[1, r7]*G[r61, 0, w^2])/3 - (52*G[1, w^2]*G[r61, 0, w^2])/3 - 
    (25*G[r61, w^2]*G[r61, 0, w^2])/3 - (25*G[r62, w^2]*G[r61, 0, w^2])/3 + 
    (29*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - (32*G[0, w^2]*G[r61, 1, w^2])/3 - 
    (16*G[1, r7]*G[r61, 1, w^2])/3 + (64*G[1, w^2]*G[r61, 1, w^2])/3 + 
    (32*G[r61, w^2]*G[r61, 1, w^2])/3 + (32*G[r62, w^2]*G[r61, 1, w^2])/3 - 
    (26*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    2*G[-w, w^2]*G[r61, 1, w^2] - (16*G[0, w^2]*G[r61, r61, w^2])/3 - 
    (8*G[1, r7]*G[r61, r61, w^2])/3 + (32*G[1, w^2]*G[r61, r61, w^2])/3 + 
    (16*G[r61, w^2]*G[r61, r61, w^2])/3 + (16*G[r62, w^2]*G[r61, r61, w^2])/
     3 - (16*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
    (16*G[0, w^2]*G[r61, r62, w^2])/3 - (8*G[1, r7]*G[r61, r62, w^2])/3 + 
    (32*G[1, w^2]*G[r61, r62, w^2])/3 + (16*G[r61, w^2]*G[r61, r62, w^2])/3 + 
    (16*G[r62, w^2]*G[r61, r62, w^2])/3 - 
    (16*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - G[0, -w]*G[r61, w^(-2), w^2] + 
    (10*G[0, w^2]*G[r61, w^(-2), w^2])/3 + G[1, r7]*G[r61, w^(-2), w^2] + 
    2*G[1, -w]*G[r61, w^(-2), w^2] - 2*G[1, w^2]*G[r61, w^(-2), w^2] - 
    (7*G[r61, w^2]*G[r61, w^(-2), w^2])/3 - 
    (7*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + G[0, -w]*G[r61, -w^(-1), w^2] + 
    G[0, w^2]*G[r61, -w^(-1), w^2] + G[1, r7]*G[r61, -w^(-1), w^2] - 
    2*G[1, -w]*G[r61, -w^(-1), w^2] - 2*G[1, w^2]*G[r61, -w^(-1), w^2] + 
    G[0, -w]*G[r61, -w, w^2] + G[0, w^2]*G[r61, -w, w^2] + 
    G[1, r7]*G[r61, -w, w^2] - 2*G[1, -w]*G[r61, -w, w^2] - 
    2*G[1, w^2]*G[r61, -w, w^2] - G[0, -w]*G[r61, w^2, w^2] - 
    (22*G[0, w^2]*G[r61, w^2, w^2])/3 - (10*G[1, r7]*G[r61, w^2, w^2])/3 + 
    2*G[1, -w]*G[r61, w^2, w^2] + (52*G[1, w^2]*G[r61, w^2, w^2])/3 + 
    (16*G[r61, w^2]*G[r61, w^2, w^2])/3 + (16*G[r62, w^2]*G[r61, w^2, w^2])/
     3 - (20*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + 
    (19*G[0, w^2]*G[r62, 0, w^2])/3 + (10*G[1, r7]*G[r62, 0, w^2])/3 - 
    (52*G[1, w^2]*G[r62, 0, w^2])/3 - (25*G[r61, w^2]*G[r62, 0, w^2])/3 - 
    (25*G[r62, w^2]*G[r62, 0, w^2])/3 + (29*G[w^(-2), w^2]*G[r62, 0, w^2])/
     3 + G[-w^(-1), w^2]*G[r62, 0, w^2] + G[-w, w^2]*G[r62, 0, w^2] - 
    (32*G[0, w^2]*G[r62, 1, w^2])/3 - (16*G[1, r7]*G[r62, 1, w^2])/3 + 
    (64*G[1, w^2]*G[r62, 1, w^2])/3 + (32*G[r61, w^2]*G[r62, 1, w^2])/3 + 
    (32*G[r62, w^2]*G[r62, 1, w^2])/3 - (26*G[w^(-2), w^2]*G[r62, 1, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 2*G[-w, w^2]*G[r62, 1, w^2] - 
    (16*G[0, w^2]*G[r62, r61, w^2])/3 - (8*G[1, r7]*G[r62, r61, w^2])/3 + 
    (32*G[1, w^2]*G[r62, r61, w^2])/3 + (16*G[r61, w^2]*G[r62, r61, w^2])/3 + 
    (16*G[r62, w^2]*G[r62, r61, w^2])/3 - 
    (16*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - (16*G[0, w^2]*G[r62, r62, w^2])/
     3 - (8*G[1, r7]*G[r62, r62, w^2])/3 + (32*G[1, w^2]*G[r62, r62, w^2])/
     3 + (16*G[r61, w^2]*G[r62, r62, w^2])/3 + 
    (16*G[r62, w^2]*G[r62, r62, w^2])/3 - 
    (16*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - G[0, -w]*G[r62, w^(-2), w^2] + 
    (10*G[0, w^2]*G[r62, w^(-2), w^2])/3 + G[1, r7]*G[r62, w^(-2), w^2] + 
    2*G[1, -w]*G[r62, w^(-2), w^2] - 2*G[1, w^2]*G[r62, w^(-2), w^2] - 
    (7*G[r61, w^2]*G[r62, w^(-2), w^2])/3 - 
    (7*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + G[0, -w]*G[r62, -w^(-1), w^2] + 
    G[0, w^2]*G[r62, -w^(-1), w^2] + G[1, r7]*G[r62, -w^(-1), w^2] - 
    2*G[1, -w]*G[r62, -w^(-1), w^2] - 2*G[1, w^2]*G[r62, -w^(-1), w^2] + 
    G[0, -w]*G[r62, -w, w^2] + G[0, w^2]*G[r62, -w, w^2] + 
    G[1, r7]*G[r62, -w, w^2] - 2*G[1, -w]*G[r62, -w, w^2] - 
    2*G[1, w^2]*G[r62, -w, w^2] - G[0, -w]*G[r62, w^2, w^2] - 
    (22*G[0, w^2]*G[r62, w^2, w^2])/3 - (10*G[1, r7]*G[r62, w^2, w^2])/3 + 
    2*G[1, -w]*G[r62, w^2, w^2] + (52*G[1, w^2]*G[r62, w^2, w^2])/3 + 
    (16*G[r61, w^2]*G[r62, w^2, w^2])/3 + (16*G[r62, w^2]*G[r62, w^2, w^2])/
     3 - (20*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 - G[0, w]*G[w^(-2), 0, w^2] - 
    (22*G[0, w^2]*G[w^(-2), 0, w^2])/3 - (10*G[1, r7]*G[w^(-2), 0, w^2])/3 + 
    (52*G[1, w^2]*G[w^(-2), 0, w^2])/3 + (16*G[r61, w^2]*G[w^(-2), 0, w^2])/
     3 + (16*G[r62, w^2]*G[w^(-2), 0, w^2])/3 - 
    (20*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
    ((10*I)/3)*Pi*G[w^(-2), 1, w^2] - 2*G[0, -w]*G[w^(-2), 1, w^2] + 
    (10*G[0, w]*G[w^(-2), 1, w^2])/3 + (32*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
    (16*G[1, r7]*G[w^(-2), 1, w^2])/3 + 4*G[1, -w]*G[w^(-2), 1, w^2] - 
    (20*G[1, w]*G[w^(-2), 1, w^2])/3 - 4*G[1, w^2]*G[w^(-2), 1, w^2] - 
    (26*G[r61, w^2]*G[w^(-2), 1, w^2])/3 - (26*G[r62, w^2]*G[w^(-2), 1, w^2])/
     3 + (32*G[0, w^2]*G[w^(-2), r61, w^2])/3 + 
    (13*G[1, r7]*G[w^(-2), r61, w^2])/3 - (58*G[1, w^2]*G[w^(-2), r61, w^2])/
     3 - (23*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
    (23*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
    (20*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
    (32*G[0, w^2]*G[w^(-2), r62, w^2])/3 + (13*G[1, r7]*G[w^(-2), r62, w^2])/
     3 - (58*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
    (23*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
    (23*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
    (20*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
    (I/6)*Pi*G[w^(-2), w^(-2), w^2] - G[0, -w]*G[w^(-2), w^(-2), w^2] - 
    (G[0, w]*G[w^(-2), w^(-2), w^2])/6 - 
    (17*G[0, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (5*G[1, r7]*G[w^(-2), w^(-2), w^2])/6 + 
    2*G[1, -w]*G[w^(-2), w^(-2), w^2] + (G[1, w]*G[w^(-2), w^(-2), w^2])/3 - 
    2*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
    (20*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (20*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    ((3*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] + G[0, -w]*G[w^(-2), -w^(-1), w^2] - 
    (3*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 - 
    3*G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 
    (9*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 - 
    2*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 3*G[1, w]*G[w^(-2), -w^(-1), w^2] + 
    6*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + ((3*I)/2)*Pi*G[w^(-2), -w, w^2] + 
    3*G[0, -w]*G[w^(-2), -w, w^2] - (3*G[0, w]*G[w^(-2), -w, w^2])/2 - 
    3*G[0, w^2]*G[w^(-2), -w, w^2] - (9*G[1, r7]*G[w^(-2), -w, w^2])/2 - 
    6*G[1, -w]*G[w^(-2), -w, w^2] + 3*G[1, w]*G[w^(-2), -w, w^2] + 
    6*G[1, w^2]*G[w^(-2), -w, w^2] - G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
    G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + G[-w, w^2]*G[-w^(-1), 0, -w] + 
    G[0, w]*G[-w^(-1), 0, w^2] - G[0, w^2]*G[-w^(-1), 0, w^2] + 
    3*G[r61, w^2]*G[-w^(-1), 0, w^2] + 3*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
    G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
    3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 2*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
    2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 2*G[-w, w^2]*G[-w^(-1), 1, -w] - 
    (2*I)*Pi*G[-w^(-1), 1, w^2] + 2*G[0, -w]*G[-w^(-1), 1, w^2] + 
    2*G[0, w]*G[-w^(-1), 1, w^2] - 4*G[1, -w]*G[-w^(-1), 1, w^2] - 
    4*G[1, w]*G[-w^(-1), 1, w^2] + 4*G[1, w^2]*G[-w^(-1), 1, w^2] - 
    6*G[r61, w^2]*G[-w^(-1), 1, w^2] - 6*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
    2*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 2*G[-w^(-1), w^2]*
     G[-w^(-1), 1, w^2] + 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    G[0, w^2]*G[-w^(-1), r61, w^2] + G[1, r7]*G[-w^(-1), r61, w^2] - 
    2*G[1, w^2]*G[-w^(-1), r61, w^2] + G[0, w^2]*G[-w^(-1), r62, w^2] + 
    G[1, r7]*G[-w^(-1), r62, w^2] - 2*G[1, w^2]*G[-w^(-1), r62, w^2] + 
    (I/2)*Pi*G[-w^(-1), w^(-2), w^2] - (G[0, w]*G[-w^(-1), w^(-2), w^2])/2 - 
    (G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + G[1, w]*G[-w^(-1), w^(-2), w^2] + 
    (I/2)*Pi*G[-w^(-1), -w^(-1), w^2] - (G[0, w]*G[-w^(-1), -w^(-1), w^2])/
     2 - (G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 + 
    G[1, w]*G[-w^(-1), -w^(-1), w^2] + (I/2)*Pi*G[-w^(-1), -w, w^2] - 
    2*G[0, -w]*G[-w^(-1), -w, w^2] - (G[0, w]*G[-w^(-1), -w, w^2])/2 - 
    (G[1, r7]*G[-w^(-1), -w, w^2])/2 + 4*G[1, -w]*G[-w^(-1), -w, w^2] + 
    G[1, w]*G[-w^(-1), -w, w^2] - I*Pi*G[-w^(-1), w^2, w^2] - 
    3*G[0, -w]*G[-w^(-1), w^2, w^2] + G[0, w]*G[-w^(-1), w^2, w^2] + 
    3*G[0, w^2]*G[-w^(-1), w^2, w^2] + 4*G[1, r7]*G[-w^(-1), w^2, w^2] + 
    6*G[1, -w]*G[-w^(-1), w^2, w^2] - 2*G[1, w]*G[-w^(-1), w^2, w^2] - 
    6*G[1, w^2]*G[-w^(-1), w^2, w^2] - G[0, w]*G[-w, 0, w^2] - 
    G[0, w^2]*G[-w, 0, w^2] + 3*G[r61, w^2]*G[-w, 0, w^2] + 
    3*G[r62, w^2]*G[-w, 0, w^2] + G[w^(-2), w^2]*G[-w, 0, w^2] - 
    3*G[-w^(-1), w^2]*G[-w, 0, w^2] - G[-w, w^2]*G[-w, 0, w^2] - 
    (2*I)*Pi*G[-w, 1, w^2] + 2*G[0, -w]*G[-w, 1, w^2] + 
    2*G[0, w]*G[-w, 1, w^2] - 4*G[1, -w]*G[-w, 1, w^2] - 
    4*G[1, w]*G[-w, 1, w^2] + 4*G[1, w^2]*G[-w, 1, w^2] - 
    6*G[r61, w^2]*G[-w, 1, w^2] - 6*G[r62, w^2]*G[-w, 1, w^2] - 
    2*G[w^(-2), w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
    2*G[-w, w^2]*G[-w, 1, w^2] + G[0, w^2]*G[-w, r61, w^2] + 
    G[1, r7]*G[-w, r61, w^2] - 2*G[1, w^2]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r62, w^2] + G[1, r7]*G[-w, r62, w^2] - 
    2*G[1, w^2]*G[-w, r62, w^2] + (I/2)*Pi*G[-w, w^(-2), w^2] - 
    (G[0, w]*G[-w, w^(-2), w^2])/2 - (G[1, r7]*G[-w, w^(-2), w^2])/2 + 
    G[1, w]*G[-w, w^(-2), w^2] + (I/2)*Pi*G[-w, -w^(-1), w^2] - 
    2*G[0, -w]*G[-w, -w^(-1), w^2] - (G[0, w]*G[-w, -w^(-1), w^2])/2 - 
    (G[1, r7]*G[-w, -w^(-1), w^2])/2 + 4*G[1, -w]*G[-w, -w^(-1), w^2] + 
    G[1, w]*G[-w, -w^(-1), w^2] + (I/2)*Pi*G[-w, -w, w^2] - 
    (G[0, w]*G[-w, -w, w^2])/2 - (G[1, r7]*G[-w, -w, w^2])/2 + 
    G[1, w]*G[-w, -w, w^2] - I*Pi*G[-w, w^2, w^2] - 
    G[0, -w]*G[-w, w^2, w^2] + G[0, w]*G[-w, w^2, w^2] + 
    3*G[0, w^2]*G[-w, w^2, w^2] + 4*G[1, r7]*G[-w, w^2, w^2] + 
    2*G[1, -w]*G[-w, w^2, w^2] - 2*G[1, w]*G[-w, w^2, w^2] - 
    6*G[1, w^2]*G[-w, w^2, w^2] - (7*G[0, 0, 0, w])/3 - G[0, 0, 0, w^2] + 
    (8*G[0, 0, 1, w])/3 + G[0, 0, r61, w^2] + G[0, 0, r62, w^2] - 
    (19*G[0, 0, w^2, w^2])/3 - (16*G[0, 1, 0, w])/3 + (32*G[0, 1, 1, w])/3 + 
    (20*G[0, 1, w^2, w^2])/3 + 4*G[0, r1, 0, w] - 8*G[0, r1, 1, w] + 
    4*G[0, r2, 0, w] - 8*G[0, r2, 1, w] + 3*G[0, r61, w^2, w^2] + 
    3*G[0, r62, w^2, w^2] + G[0, w^(-2), 0, w^2] - G[0, w^(-2), r61, w^2] - 
    G[0, w^(-2), r62, w^2] - (16*G[0, w^2, 0, w^2])/3 + 
    (20*G[0, w^2, 1, w^2])/3 + 2*G[0, w^2, r61, w^2] + 
    2*G[0, w^2, r62, w^2] + (20*G[0, w^2, w^2, w^2])/3 - 6*G[-I, 0, 0, r1] + 
    6*G[-I, 0, 0, w] + 4*G[-I, 0, 1, r1] - 4*G[-I, 0, 1, w] + 
    2*G[-I, r1, 0, r1] - 2*G[-I, r1, 0, w] - 4*G[-I, r1, 1, r1] + 
    4*G[-I, r1, 1, w] + 2*G[-I, r2, 0, r1] - 2*G[-I, r2, 0, w] - 
    4*G[-I, r2, 1, r1] + 4*G[-I, r2, 1, w] - 6*G[I, 0, 0, r1] + 
    6*G[I, 0, 0, w] + 4*G[I, 0, 1, r1] - 4*G[I, 0, 1, w] + 
    2*G[I, r1, 0, r1] - 2*G[I, r1, 0, w] - 4*G[I, r1, 1, r1] + 
    4*G[I, r1, 1, w] + 2*G[I, r2, 0, r1] - 2*G[I, r2, 0, w] - 
    4*G[I, r2, 1, r1] + 4*G[I, r2, 1, w] - (4*G[1, 0, 0, w])/3 + 
    (8*G[1, 0, 1, w])/3 + (26*G[1, 0, w^2, w^2])/3 + (32*G[1, 1, 0, w])/3 - 
    (64*G[1, 1, 1, w])/3 + (64*G[1, 1, 1, w^2])/3 - 
    (32*G[1, 1, r61, w^2])/3 - (32*G[1, 1, r62, w^2])/3 - 4*G[1, r1, 0, w] + 
    8*G[1, r1, 1, w] - 4*G[1, r2, 0, w] + 8*G[1, r2, 1, w] + 
    (32*G[1, r61, 0, w^2])/3 - (32*G[1, r61, 1, w^2])/3 - 
    (16*G[1, r61, r61, w^2])/3 - (16*G[1, r61, r62, w^2])/3 - 
    (26*G[1, r61, w^2, w^2])/3 + (32*G[1, r62, 0, w^2])/3 - 
    (32*G[1, r62, 1, w^2])/3 - (16*G[1, r62, r61, w^2])/3 - 
    (16*G[1, r62, r62, w^2])/3 - (26*G[1, r62, w^2, w^2])/3 - 
    (32*G[1, w^(-2), 0, w^2])/3 + (32*G[1, w^(-2), r61, w^2])/3 + 
    (32*G[1, w^(-2), r62, w^2])/3 - 2*G[1, w^2, 0, w^2] + 
    2*G[1, w^2, r61, w^2] + 2*G[1, w^2, r62, w^2] - 3*G[r1, 0, 0, w] - 
    3*G[r2, 0, 0, w] - (19*G[r61, 0, 0, w^2])/3 + (20*G[r61, 0, 1, w^2])/3 + 
    3*G[r61, 0, r61, w^2] + 3*G[r61, 0, r62, w^2] + 
    (29*G[r61, 0, w^2, w^2])/3 + (32*G[r61, 1, 0, w^2])/3 - 
    (32*G[r61, 1, 1, w^2])/3 - (16*G[r61, 1, r61, w^2])/3 - 
    (16*G[r61, 1, r62, w^2])/3 - (26*G[r61, 1, w^2, w^2])/3 + 
    (16*G[r61, r61, 0, w^2])/3 - (16*G[r61, r61, 1, w^2])/3 - 
    (8*G[r61, r61, r61, w^2])/3 - (8*G[r61, r61, r62, w^2])/3 - 
    (16*G[r61, r61, w^2, w^2])/3 + (16*G[r61, r62, 0, w^2])/3 - 
    (16*G[r61, r62, 1, w^2])/3 - (8*G[r61, r62, r61, w^2])/3 - 
    (8*G[r61, r62, r62, w^2])/3 - (16*G[r61, r62, w^2, w^2])/3 - 
    (7*G[r61, w^(-2), 0, w^2])/3 + (7*G[r61, w^(-2), r61, w^2])/3 + 
    (7*G[r61, w^(-2), r62, w^2])/3 - 2*G[r61, -w^(-1), 0, w^2] + 
    4*G[r61, -w^(-1), 1, w^2] - 2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + 
    (22*G[r61, w^2, 0, w^2])/3 - (26*G[r61, w^2, 1, w^2])/3 - 
    3*G[r61, w^2, r61, w^2] - 3*G[r61, w^2, r62, w^2] - 
    (20*G[r61, w^2, w^2, w^2])/3 - (19*G[r62, 0, 0, w^2])/3 + 
    (20*G[r62, 0, 1, w^2])/3 + 3*G[r62, 0, r61, w^2] + 
    3*G[r62, 0, r62, w^2] + (29*G[r62, 0, w^2, w^2])/3 + 
    (32*G[r62, 1, 0, w^2])/3 - (32*G[r62, 1, 1, w^2])/3 - 
    (16*G[r62, 1, r61, w^2])/3 - (16*G[r62, 1, r62, w^2])/3 - 
    (26*G[r62, 1, w^2, w^2])/3 + (16*G[r62, r61, 0, w^2])/3 - 
    (16*G[r62, r61, 1, w^2])/3 - (8*G[r62, r61, r61, w^2])/3 - 
    (8*G[r62, r61, r62, w^2])/3 - (16*G[r62, r61, w^2, w^2])/3 + 
    (16*G[r62, r62, 0, w^2])/3 - (16*G[r62, r62, 1, w^2])/3 - 
    (8*G[r62, r62, r61, w^2])/3 - (8*G[r62, r62, r62, w^2])/3 - 
    (16*G[r62, r62, w^2, w^2])/3 - (7*G[r62, w^(-2), 0, w^2])/3 + 
    (7*G[r62, w^(-2), r61, w^2])/3 + (7*G[r62, w^(-2), r62, w^2])/3 - 
    2*G[r62, -w^(-1), 0, w^2] + 4*G[r62, -w^(-1), 1, w^2] - 
    2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + (22*G[r62, w^2, 0, w^2])/
     3 - (26*G[r62, w^2, 1, w^2])/3 - 3*G[r62, w^2, r61, w^2] - 
    3*G[r62, w^2, r62, w^2] - (20*G[r62, w^2, w^2, w^2])/3 + 
    (19*G[w^(-2), 0, 0, w^2])/3 - (20*G[w^(-2), 0, 1, w^2])/3 - 
    3*G[w^(-2), 0, r61, w^2] - 3*G[w^(-2), 0, r62, w^2] - 
    (20*G[w^(-2), 0, w^2, w^2])/3 - (26*G[w^(-2), 1, 0, w^2])/3 + 
    (26*G[w^(-2), 1, r61, w^2])/3 + (26*G[w^(-2), 1, r62, w^2])/3 - 
    (29*G[w^(-2), r61, 0, w^2])/3 + (26*G[w^(-2), r61, 1, w^2])/3 + 
    (16*G[w^(-2), r61, r61, w^2])/3 + (16*G[w^(-2), r61, r62, w^2])/3 + 
    (20*G[w^(-2), r61, w^2, w^2])/3 - (29*G[w^(-2), r62, 0, w^2])/3 + 
    (26*G[w^(-2), r62, 1, w^2])/3 + (16*G[w^(-2), r62, r61, w^2])/3 + 
    (16*G[w^(-2), r62, r62, w^2])/3 + (20*G[w^(-2), r62, w^2, w^2])/3 + 
    (20*G[w^(-2), w^(-2), 0, w^2])/3 - (20*G[w^(-2), w^(-2), r61, w^2])/3 - 
    (20*G[w^(-2), w^(-2), r62, w^2])/3 + 2*G[w^(-2), -w^(-1), 0, w^2] - 
    4*G[w^(-2), -w^(-1), 1, w^2] + G[-w^(-1), 0, 0, w^2] - 
    G[-w^(-1), 0, r61, w^2] - G[-w^(-1), 0, r62, w^2] - 
    2*G[-w^(-1), 1, 0, w^2] + 2*G[-w^(-1), 1, r61, w^2] + 
    2*G[-w^(-1), 1, r62, w^2] - G[-w^(-1), r61, 0, w^2] + 
    2*G[-w^(-1), r61, 1, w^2] - G[-w^(-1), r62, 0, w^2] + 
    2*G[-w^(-1), r62, 1, w^2] + 2*G[-w^(-1), -w, 0, w^2] - 
    4*G[-w^(-1), -w, 1, w^2] + G[-w, 0, 0, w^2] - G[-w, 0, r61, w^2] - 
    G[-w, 0, r62, w^2] - 2*G[-w, 0, w^2, w^2] - 2*G[-w, 1, 0, w^2] + 
    2*G[-w, 1, r61, w^2] + 2*G[-w, 1, r62, w^2] + 4*G[-w, 1, w^2, w^2] - 
    G[-w, r61, 0, w^2] + 2*G[-w, r61, 1, w^2] - G[-w, r62, 0, w^2] + 
    2*G[-w, r62, 1, w^2] + 2*G[-w, -w^(-1), 0, w^2] - 
    4*G[-w, -w^(-1), 1, w^2] - 2*G[-w, w^2, 0, w^2] + 4*G[-w, w^2, 1, w^2] - 
    (2*Pi*GI[0, r2])/3 - (23*Zeta[3])/6) + 
  132*(((23*I)/162)*Pi^3 - (11*Pi^2*G[0, w])/12 - (Pi^2*G[-I, r1])/2 + 
    (Pi^2*G[-I, w])/2 - (Pi^2*G[I, r1])/2 + (Pi^2*G[I, w])/2 + 
    (Pi^2*G[r1, w])/6 + (Pi^2*G[r2, w])/6 - 9*G[0, -1, 0, w] - 
    (5*G[0, 0, 0, w])/2 - 3*G[0, 1, 0, w] - 4*G[-I, 0, 0, r1] + 
    4*G[-I, 0, 0, w] - 4*G[I, 0, 0, r1] + 4*G[I, 0, 0, w] + 3*G[1, 0, 0, w] + 
    3*G[r1, 0, 0, w] + 3*G[r2, 0, 0, w] - (2*Pi*GI[0, r2])/3 - 
    (10*Zeta[3])/3) - 24*(((5*I)/6)*Pi^3 - (13*Pi^2*G[0, w])/6 - 
    5*G[0, -w]^2*G[0, w^2] - (2*I)*Pi*G[0, w]*G[0, w^2] + 
    G[0, -w]*G[0, w]*G[0, w^2] + 2*G[0, -w]*G[0, w^2]^2 - 
    2*G[0, w]*G[0, w^2]^2 + 7*G[0, w^2]^3 + (Pi^2*G[1, r7])/6 + 
    16*G[0, -w]*G[0, w^2]*G[1, -w] - 2*G[0, w]*G[0, w^2]*G[1, -w] - 
    4*G[0, w^2]^2*G[1, -w] - 12*G[0, w^2]*G[1, -w]^2 + (7*Pi^2*G[1, w])/3 - 
    2*G[0, -w]*G[0, w^2]*G[1, w] + 4*G[0, w^2]^2*G[1, w] + 
    4*G[0, w^2]*G[1, -w]*G[1, w] + Pi^2*G[r1, w] + 
    (2*I)*Pi*G[0, w^2]*G[r1, w] + Pi^2*G[r2, w] + 
    (2*I)*Pi*G[0, w^2]*G[r2, w] - (2*Pi^2*G[r61, w^2])/3 + 
    2*G[0, w]*G[0, w^2]*G[r61, w^2] - 17*G[0, w^2]^2*G[r61, w^2] - 
    4*G[0, w^2]*G[1, w]*G[r61, w^2] + 10*G[0, w^2]*G[r61, w^2]^2 - 
    (2*Pi^2*G[r62, w^2])/3 + 2*G[0, w]*G[0, w^2]*G[r62, w^2] - 
    17*G[0, w^2]^2*G[r62, w^2] - 4*G[0, w^2]*G[1, w]*G[r62, w^2] + 
    20*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 10*G[0, w^2]*G[r62, w^2]^2 + 
    (Pi^2*G[w^(-2), w^2])/4 - G[0, -w]^2*G[w^(-2), w^2] - 
    (2*I)*Pi*G[0, w]*G[w^(-2), w^2] + ((7*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^2] - 
    (G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/3 - 
    (G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 - (8*G[0, w^2]^2*G[w^(-2), w^2])/3 + 
    (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] - 2*G[0, w^2]*G[1, r7]*G[w^(-2), w^2] + 
    4*G[0, -w]*G[1, -w]*G[w^(-2), w^2] - 2*G[0, w]*G[1, -w]*G[w^(-2), w^2] - 
    (4*G[0, w^2]*G[1, -w]*G[w^(-2), w^2])/3 - 4*G[1, -w]^2*G[w^(-2), w^2] + 
    (4*I)*Pi*G[1, w]*G[w^(-2), w^2] + (2*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/
     3 + 4*G[1, -w]*G[1, w]*G[w^(-2), w^2] - ((22*I)/3)*Pi*G[1, w^2]*
     G[w^(-2), w^2] + (4*G[0, -w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
    (28*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 4*G[0, w^2]*G[1, w^2]*
     G[w^(-2), w^2] + 4*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] - 
    (8*G[1, -w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    (56*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 + (20*G[1, w^2]^2*G[w^(-2), w^2])/
     3 + G[0, w]*G[r61, -w]*G[w^(-2), w^2] + G[0, w^2]*G[r61, -w]*
     G[w^(-2), w^2] - 2*G[1, w]*G[r61, -w]*G[w^(-2), w^2] - 
    ((4*I)/3)*Pi*G[r61, w^2]*G[w^(-2), w^2] + G[0, -w]*G[r61, w^2]*
     G[w^(-2), w^2] - (5*G[0, w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
    12*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    (4*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
    (10*G[1, w]*G[r61, w^2]*G[w^(-2), w^2])/3 - G[r61, -w]*G[r61, w^2]*
     G[w^(-2), w^2] - 9*G[r61, w^2]^2*G[w^(-2), w^2] + 
    G[0, w]*G[r62, -w]*G[w^(-2), w^2] + G[0, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
    2*G[1, w]*G[r62, -w]*G[w^(-2), w^2] - G[r61, w^2]*G[r62, -w]*
     G[w^(-2), w^2] - ((4*I)/3)*Pi*G[r62, w^2]*G[w^(-2), w^2] + 
    G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
    (5*G[0, w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 12*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + (4*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (10*G[1, w]*G[r62, w^2]*G[w^(-2), w^2])/3 - G[r61, -w]*G[r62, w^2]*
     G[w^(-2), w^2] - 18*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] - 9*G[r62, w^2]^2*G[w^(-2), w^2] + 
    ((4*I)/3)*Pi*G[w^(-2), w^2]^2 - (2*G[0, -w]*G[w^(-2), w^2]^2)/3 - 
    (4*G[0, w]*G[w^(-2), w^2]^2)/3 - (7*G[0, w^2]*G[w^(-2), w^2]^2)/3 - 
    (2*G[1, r7]*G[w^(-2), w^2]^2)/3 + (4*G[1, -w]*G[w^(-2), w^2]^2)/3 + 
    (8*G[1, w]*G[w^(-2), w^2]^2)/3 - (4*G[1, w^2]*G[w^(-2), w^2]^2)/3 + 
    3*G[r61, w^2]*G[w^(-2), w^2]^2 + 3*G[r62, w^2]*G[w^(-2), w^2]^2 + 
    2*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 4*G[0, w^2]*G[1, -w]*
     G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/12 + 
    6*G[0, -w]^2*G[-w^(-1), w^2] + (2*I)*Pi*G[0, w]*G[-w^(-1), w^2] - 
    G[0, -w]*G[0, w]*G[-w^(-1), w^2] - ((7*I)/3)*Pi*G[0, w^2]*
     G[-w^(-1), w^2] - (11*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/3 + 
    (G[0, w]*G[0, w^2]*G[-w^(-1), w^2])/3 - (4*G[0, w^2]^2*G[-w^(-1), w^2])/
     3 - (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2] + 2*G[0, w^2]*G[1, r7]*
     G[-w^(-1), w^2] - 20*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] + 
    4*G[0, w]*G[1, -w]*G[-w^(-1), w^2] + 
    (28*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2])/3 + 
    16*G[1, -w]^2*G[-w^(-1), w^2] - (4*I)*Pi*G[1, w]*G[-w^(-1), w^2] + 
    2*G[0, -w]*G[1, w]*G[-w^(-1), w^2] - 
    (14*G[0, w^2]*G[1, w]*G[-w^(-1), w^2])/3 - 8*G[1, -w]*G[1, w]*
     G[-w^(-1), w^2] + ((22*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 
    (4*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (28*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 4*G[0, w^2]*G[1, w^2]*
     G[-w^(-1), w^2] - 4*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] + 
    (8*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
    (56*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (20*G[1, w^2]^2*G[-w^(-1), w^2])/3 - G[0, w]*G[r61, -w]*G[-w^(-1), w^2] - 
    G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] + 2*G[1, w]*G[r61, -w]*
     G[-w^(-1), w^2] + ((4*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), w^2] - 
    G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
    (G[0, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 2*G[0, w^2]*G[r61, w^2]*
     G[-w^(-1), w^2] - (4*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
    (2*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + G[r61, -w]*G[r61, w^2]*
     G[-w^(-1), w^2] - G[r61, w^2]^2*G[-w^(-1), w^2] - 
    G[0, w]*G[r62, -w]*G[-w^(-1), w^2] - G[0, w^2]*G[r62, -w]*
     G[-w^(-1), w^2] + 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] + 
    G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] + ((4*I)/3)*Pi*G[r62, w^2]*
     G[-w^(-1), w^2] - G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 
    (G[0, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 2*G[0, w^2]*G[r62, w^2]*
     G[-w^(-1), w^2] - (4*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
    (2*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + G[r61, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] - 2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] - G[r62, w^2]^2*G[-w^(-1), w^2] - 
    2*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 4*G[1, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] - ((4*I)/3)*Pi*G[-w^(-1), w^2]^2 + 
    (2*G[0, -w]*G[-w^(-1), w^2]^2)/3 + (4*G[0, w]*G[-w^(-1), w^2]^2)/3 - 
    (2*G[0, w^2]*G[-w^(-1), w^2]^2)/3 + (2*G[1, r7]*G[-w^(-1), w^2]^2)/3 - 
    (4*G[1, -w]*G[-w^(-1), w^2]^2)/3 - (8*G[1, w]*G[-w^(-1), w^2]^2)/3 + 
    (4*G[1, w^2]*G[-w^(-1), w^2]^2)/3 + (3*Pi^2*G[-w, w^2])/4 + 
    6*G[0, -w]^2*G[-w, w^2] + (6*I)*Pi*G[0, w]*G[-w, w^2] - 
    G[0, -w]*G[0, w]*G[-w, w^2] - ((7*I)/3)*Pi*G[0, w^2]*G[-w, w^2] - 
    (11*G[0, -w]*G[0, w^2]*G[-w, w^2])/3 + (13*G[0, w]*G[0, w^2]*G[-w, w^2])/
     3 - (4*G[0, w^2]^2*G[-w, w^2])/3 - (I/2)*Pi*G[1, r7]*G[-w, w^2] + 
    2*G[0, w^2]*G[1, r7]*G[-w, w^2] - 20*G[0, -w]*G[1, -w]*G[-w, w^2] + 
    4*G[0, w]*G[1, -w]*G[-w, w^2] + (28*G[0, w^2]*G[1, -w]*G[-w, w^2])/3 + 
    16*G[1, -w]^2*G[-w, w^2] - (4*I)*Pi*G[1, w]*G[-w, w^2] + 
    2*G[0, -w]*G[1, w]*G[-w, w^2] - (14*G[0, w^2]*G[1, w]*G[-w, w^2])/3 - 
    8*G[1, -w]*G[1, w]*G[-w, w^2] + ((22*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - 
    (4*G[0, -w]*G[1, w^2]*G[-w, w^2])/3 - (28*G[0, w]*G[1, w^2]*G[-w, w^2])/
     3 + 4*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 4*G[1, r7]*G[1, w^2]*G[-w, w^2] + 
    (8*G[1, -w]*G[1, w^2]*G[-w, w^2])/3 + (56*G[1, w]*G[1, w^2]*G[-w, w^2])/
     3 - (20*G[1, w^2]^2*G[-w, w^2])/3 - (4*I)*Pi*G[r1, w]*G[-w, w^2] - 
    (4*I)*Pi*G[r2, w]*G[-w, w^2] - G[0, w]*G[r61, -w]*G[-w, w^2] - 
    G[0, w^2]*G[r61, -w]*G[-w, w^2] + 2*G[1, w]*G[r61, -w]*G[-w, w^2] + 
    ((4*I)/3)*Pi*G[r61, w^2]*G[-w, w^2] - G[0, -w]*G[r61, w^2]*G[-w, w^2] - 
    (G[0, w]*G[r61, w^2]*G[-w, w^2])/3 + 2*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 
    (4*G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 + 
    (2*G[1, w]*G[r61, w^2]*G[-w, w^2])/3 + G[r61, -w]*G[r61, w^2]*
     G[-w, w^2] - G[r61, w^2]^2*G[-w, w^2] - G[0, w]*G[r62, -w]*G[-w, w^2] - 
    G[0, w^2]*G[r62, -w]*G[-w, w^2] + 2*G[1, w]*G[r62, -w]*G[-w, w^2] + 
    G[r61, w^2]*G[r62, -w]*G[-w, w^2] + ((4*I)/3)*Pi*G[r62, w^2]*G[-w, w^2] - 
    G[0, -w]*G[r62, w^2]*G[-w, w^2] - (G[0, w]*G[r62, w^2]*G[-w, w^2])/3 + 
    2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - (4*G[1, r7]*G[r62, w^2]*G[-w, w^2])/
     3 + (2*G[1, w]*G[r62, w^2]*G[-w, w^2])/3 + G[r61, -w]*G[r62, w^2]*
     G[-w, w^2] - 2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + 
    G[r62, -w]*G[r62, w^2]*G[-w, w^2] - G[r62, w^2]^2*G[-w, w^2] - 
    2*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] + 4*G[1, -w]*G[-w^(-1), -w]*
     G[-w, w^2] - ((8*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 
    (28*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    (8*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    (4*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    (4*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    (56*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    (16*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    (8*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - ((4*I)/3)*Pi*G[-w, w^2]^2 + 
    (2*G[0, -w]*G[-w, w^2]^2)/3 + (4*G[0, w]*G[-w, w^2]^2)/3 - 
    (2*G[0, w^2]*G[-w, w^2]^2)/3 + (2*G[1, r7]*G[-w, w^2]^2)/3 - 
    (4*G[1, -w]*G[-w, w^2]^2)/3 - (8*G[1, w]*G[-w, w^2]^2)/3 + 
    (4*G[1, w^2]*G[-w, w^2]^2)/3 + 5*G[0, w^2]*G[0, 0, -w] + 
    2*G[w^(-2), w^2]*G[0, 0, -w] - 7*G[-w^(-1), w^2]*G[0, 0, -w] - 
    7*G[-w, w^2]*G[0, 0, -w] - (6*I)*Pi*G[0, 0, w] + 
    (9*G[w^(-2), w^2]*G[0, 0, w])/2 + (3*G[-w^(-1), w^2]*G[0, 0, w])/2 - 
    (21*G[-w, w^2]*G[0, 0, w])/2 + 3*G[0, -w]*G[0, 0, w^2] + 
    G[0, w]*G[0, 0, w^2] - 16*G[0, w^2]*G[0, 0, w^2] - 
    6*G[1, -w]*G[0, 0, w^2] - 2*G[1, w]*G[0, 0, w^2] + 
    11*G[r61, w^2]*G[0, 0, w^2] + 11*G[r62, w^2]*G[0, 0, w^2] + 
    G[w^(-2), w^2]*G[0, 0, w^2] + 4*G[-w^(-1), w^2]*G[0, 0, w^2] + 
    4*G[-w, w^2]*G[0, 0, w^2] - I*Pi*G[0, 1, r7] - 10*G[0, w^2]*G[0, 1, -w] - 
    2*G[w^(-2), w^2]*G[0, 1, -w] + 12*G[-w^(-1), w^2]*G[0, 1, -w] + 
    12*G[-w, w^2]*G[0, 1, -w] + (8*I)*Pi*G[0, 1, w] - 
    4*G[0, w^2]*G[0, 1, w] - 9*G[w^(-2), w^2]*G[0, 1, w] + 
    9*G[-w^(-1), w^2]*G[0, 1, w] + 17*G[-w, w^2]*G[0, 1, w] - 
    6*G[0, -w]*G[0, 1, w^2] + 2*G[0, w]*G[0, 1, w^2] + 
    4*G[0, w^2]*G[0, 1, w^2] + 12*G[1, -w]*G[0, 1, w^2] - 
    4*G[1, w]*G[0, 1, w^2] + 2*G[w^(-2), w^2]*G[0, 1, w^2] - 
    6*G[-w^(-1), w^2]*G[0, 1, w^2] - 6*G[-w, w^2]*G[0, 1, w^2] + 
    (2*I)*Pi*G[0, r1, w] + (2*I)*Pi*G[0, r2, w] - 
    G[w^(-2), w^2]*G[0, r61, -w] + G[-w^(-1), w^2]*G[0, r61, -w] + 
    G[-w, w^2]*G[0, r61, -w] - 2*G[0, w]*G[0, r61, w^2] + 
    13*G[0, w^2]*G[0, r61, w^2] + 4*G[1, w]*G[0, r61, w^2] - 
    10*G[r61, w^2]*G[0, r61, w^2] - 10*G[r62, w^2]*G[0, r61, w^2] - 
    2*G[w^(-2), w^2]*G[0, r61, w^2] - G[-w^(-1), w^2]*G[0, r61, w^2] - 
    G[-w, w^2]*G[0, r61, w^2] - G[w^(-2), w^2]*G[0, r62, -w] + 
    G[-w^(-1), w^2]*G[0, r62, -w] + G[-w, w^2]*G[0, r62, -w] - 
    2*G[0, w]*G[0, r62, w^2] + 13*G[0, w^2]*G[0, r62, w^2] + 
    4*G[1, w]*G[0, r62, w^2] - 10*G[r61, w^2]*G[0, r62, w^2] - 
    10*G[r62, w^2]*G[0, r62, w^2] - 2*G[w^(-2), w^2]*G[0, r62, w^2] - 
    G[-w^(-1), w^2]*G[0, r62, w^2] - G[-w, w^2]*G[0, r62, w^2] + 
    G[0, w^2]*G[0, w^(-2), w^2] - G[r61, w^2]*G[0, w^(-2), w^2] - 
    G[r62, w^2]*G[0, w^(-2), w^2] + 2*G[0, w^2]*G[0, -w, -w] - 
    2*G[-w^(-1), w^2]*G[0, -w, -w] - 2*G[-w, w^2]*G[0, -w, -w] + 
    ((7*I)/3)*Pi*G[0, w^2, w^2] - (G[0, -w]*G[0, w^2, w^2])/3 - 
    (G[0, w]*G[0, w^2, w^2])/3 - (8*G[0, w^2]*G[0, w^2, w^2])/3 - 
    2*G[1, r7]*G[0, w^2, w^2] + (2*G[1, -w]*G[0, w^2, w^2])/3 + 
    (2*G[1, w]*G[0, w^2, w^2])/3 - (2*G[1, w^2]*G[0, w^2, w^2])/3 + 
    6*G[r61, w^2]*G[0, w^2, w^2] + 6*G[r62, w^2]*G[0, w^2, w^2] - 
    3*G[w^(-2), w^2]*G[0, w^2, w^2] - 6*G[0, w^2]*G[1, 0, -w] - 
    2*G[w^(-2), w^2]*G[1, 0, -w] + 8*G[-w^(-1), w^2]*G[1, 0, -w] + 
    8*G[-w, w^2]*G[1, 0, -w] - 9*G[w^(-2), w^2]*G[1, 0, w] + 
    9*G[-w^(-1), w^2]*G[1, 0, w] + 9*G[-w, w^2]*G[1, 0, w] + 
    2*G[w^(-2), w^2]*G[1, 0, w^2] - 2*G[-w^(-1), w^2]*G[1, 0, w^2] - 
    2*G[-w, w^2]*G[1, 0, w^2] + (2*I)*Pi*G[1, 1, r7] - 
    (G[w^(-2), w^2]*G[1, 1, r7])/2 + (G[-w^(-1), w^2]*G[1, 1, r7])/2 + 
    (G[-w, w^2]*G[1, 1, r7])/2 + 12*G[0, w^2]*G[1, 1, -w] + 
    4*G[w^(-2), w^2]*G[1, 1, -w] - 16*G[-w^(-1), w^2]*G[1, 1, -w] - 
    16*G[-w, w^2]*G[1, 1, -w] + 18*G[w^(-2), w^2]*G[1, 1, w] - 
    18*G[-w^(-1), w^2]*G[1, 1, w] - 18*G[-w, w^2]*G[1, 1, w] - 
    4*G[w^(-2), w^2]*G[1, 1, w^2] + 4*G[-w^(-1), w^2]*G[1, 1, w^2] + 
    4*G[-w, w^2]*G[1, 1, w^2] - 4*G[0, w^2]*G[1, -w, -w] + 
    4*G[-w^(-1), w^2]*G[1, -w, -w] + 4*G[-w, w^2]*G[1, -w, -w] - 
    ((22*I)/3)*Pi*G[1, w^2, w^2] + (10*G[0, -w]*G[1, w^2, w^2])/3 + 
    (22*G[0, w]*G[1, w^2, w^2])/3 - (10*G[0, w^2]*G[1, w^2, w^2])/3 + 
    4*G[1, r7]*G[1, w^2, w^2] - (20*G[1, -w]*G[1, w^2, w^2])/3 - 
    (44*G[1, w]*G[1, w^2, w^2])/3 + (20*G[1, w^2]*G[1, w^2, w^2])/3 + 
    (6*I)*Pi*G[r1, 0, w] - 2*G[0, w^2]*G[r1, 0, w] + 
    4*G[-w, w^2]*G[r1, 0, w] - (8*I)*Pi*G[r1, 1, w] + 
    4*G[0, w^2]*G[r1, 1, w] - 8*G[-w, w^2]*G[r1, 1, w] - 
    (2*I)*Pi*G[r1, r1, w] - (2*I)*Pi*G[r1, r2, w] + (6*I)*Pi*G[r2, 0, w] - 
    2*G[0, w^2]*G[r2, 0, w] + 4*G[-w, w^2]*G[r2, 0, w] - 
    (8*I)*Pi*G[r2, 1, w] + 4*G[0, w^2]*G[r2, 1, w] - 
    8*G[-w, w^2]*G[r2, 1, w] - (2*I)*Pi*G[r2, r1, w] - 
    (2*I)*Pi*G[r2, r2, w] - G[w^(-2), w^2]*G[r61, 0, -w] + 
    G[-w^(-1), w^2]*G[r61, 0, -w] + G[-w, w^2]*G[r61, 0, -w] + 
    10*G[0, w^2]*G[r61, 0, w^2] - 4*G[r61, w^2]*G[r61, 0, w^2] - 
    4*G[r62, w^2]*G[r61, 0, w^2] - 5*G[w^(-2), w^2]*G[r61, 0, w^2] - 
    G[-w^(-1), w^2]*G[r61, 0, w^2] - G[-w, w^2]*G[r61, 0, w^2] + 
    G[w^(-2), w^2]*G[r61, r61, -w] - G[-w^(-1), w^2]*G[r61, r61, -w] - 
    G[-w, w^2]*G[r61, r61, -w] - 6*G[0, w^2]*G[r61, r61, w^2] + 
    5*G[w^(-2), w^2]*G[r61, r61, w^2] + G[-w^(-1), w^2]*G[r61, r61, w^2] + 
    G[-w, w^2]*G[r61, r61, w^2] + G[w^(-2), w^2]*G[r61, r62, -w] - 
    G[-w^(-1), w^2]*G[r61, r62, -w] - G[-w, w^2]*G[r61, r62, -w] - 
    6*G[0, w^2]*G[r61, r62, w^2] + 5*G[w^(-2), w^2]*G[r61, r62, w^2] + 
    G[-w^(-1), w^2]*G[r61, r62, w^2] + G[-w, w^2]*G[r61, r62, w^2] - 
    4*G[0, w^2]*G[r61, w^(-2), w^2] + 4*G[r61, w^2]*G[r61, w^(-2), w^2] + 
    4*G[r62, w^2]*G[r61, w^(-2), w^2] - ((4*I)/3)*Pi*G[r61, w^2, w^2] - 
    (2*G[0, w]*G[r61, w^2, w^2])/3 + 3*G[0, w^2]*G[r61, w^2, w^2] + 
    (4*G[1, r7]*G[r61, w^2, w^2])/3 + (4*G[1, w]*G[r61, w^2, w^2])/3 - 
    6*G[r61, w^2]*G[r61, w^2, w^2] - 6*G[r62, w^2]*G[r61, w^2, w^2] + 
    3*G[w^(-2), w^2]*G[r61, w^2, w^2] - G[w^(-2), w^2]*G[r62, 0, -w] + 
    G[-w^(-1), w^2]*G[r62, 0, -w] + G[-w, w^2]*G[r62, 0, -w] + 
    10*G[0, w^2]*G[r62, 0, w^2] - 4*G[r61, w^2]*G[r62, 0, w^2] - 
    4*G[r62, w^2]*G[r62, 0, w^2] - 5*G[w^(-2), w^2]*G[r62, 0, w^2] - 
    G[-w^(-1), w^2]*G[r62, 0, w^2] - G[-w, w^2]*G[r62, 0, w^2] + 
    G[w^(-2), w^2]*G[r62, r61, -w] - G[-w^(-1), w^2]*G[r62, r61, -w] - 
    G[-w, w^2]*G[r62, r61, -w] - 6*G[0, w^2]*G[r62, r61, w^2] + 
    5*G[w^(-2), w^2]*G[r62, r61, w^2] + G[-w^(-1), w^2]*G[r62, r61, w^2] + 
    G[-w, w^2]*G[r62, r61, w^2] + G[w^(-2), w^2]*G[r62, r62, -w] - 
    G[-w^(-1), w^2]*G[r62, r62, -w] - G[-w, w^2]*G[r62, r62, -w] - 
    6*G[0, w^2]*G[r62, r62, w^2] + 5*G[w^(-2), w^2]*G[r62, r62, w^2] + 
    G[-w^(-1), w^2]*G[r62, r62, w^2] + G[-w, w^2]*G[r62, r62, w^2] - 
    4*G[0, w^2]*G[r62, w^(-2), w^2] + 4*G[r61, w^2]*G[r62, w^(-2), w^2] + 
    4*G[r62, w^2]*G[r62, w^(-2), w^2] - ((4*I)/3)*Pi*G[r62, w^2, w^2] - 
    (2*G[0, w]*G[r62, w^2, w^2])/3 + 3*G[0, w^2]*G[r62, w^2, w^2] + 
    (4*G[1, r7]*G[r62, w^2, w^2])/3 + (4*G[1, w]*G[r62, w^2, w^2])/3 - 
    6*G[r61, w^2]*G[r62, w^2, w^2] - 6*G[r62, w^2]*G[r62, w^2, w^2] + 
    3*G[w^(-2), w^2]*G[r62, w^2, w^2] - ((7*I)/3)*Pi*G[w^(-2), 0, w^2] + 
    (G[0, -w]*G[w^(-2), 0, w^2])/3 + (G[0, w]*G[w^(-2), 0, w^2])/3 + 
    (11*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 2*G[1, r7]*G[w^(-2), 0, w^2] - 
    (2*G[1, -w]*G[w^(-2), 0, w^2])/3 - (2*G[1, w]*G[w^(-2), 0, w^2])/3 + 
    (2*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 7*G[r61, w^2]*G[w^(-2), 0, w^2] - 
    7*G[r62, w^2]*G[w^(-2), 0, w^2] + 3*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 
    ((22*I)/3)*Pi*G[w^(-2), 1, w^2] - (10*G[0, -w]*G[w^(-2), 1, w^2])/3 - 
    (22*G[0, w]*G[w^(-2), 1, w^2])/3 + (10*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
    4*G[1, r7]*G[w^(-2), 1, w^2] + (20*G[1, -w]*G[w^(-2), 1, w^2])/3 + 
    (44*G[1, w]*G[w^(-2), 1, w^2])/3 - (20*G[1, w^2]*G[w^(-2), 1, w^2])/3 + 
    ((4*I)/3)*Pi*G[w^(-2), r61, w^2] + (2*G[0, w]*G[w^(-2), r61, w^2])/3 - 
    7*G[0, w^2]*G[w^(-2), r61, w^2] - (4*G[1, r7]*G[w^(-2), r61, w^2])/3 - 
    (4*G[1, w]*G[w^(-2), r61, w^2])/3 + 10*G[r61, w^2]*G[w^(-2), r61, w^2] + 
    10*G[r62, w^2]*G[w^(-2), r61, w^2] - 3*G[w^(-2), w^2]*
     G[w^(-2), r61, w^2] + ((4*I)/3)*Pi*G[w^(-2), r62, w^2] + 
    (2*G[0, w]*G[w^(-2), r62, w^2])/3 - 7*G[0, w^2]*G[w^(-2), r62, w^2] - 
    (4*G[1, r7]*G[w^(-2), r62, w^2])/3 - (4*G[1, w]*G[w^(-2), r62, w^2])/3 + 
    10*G[r61, w^2]*G[w^(-2), r62, w^2] + 10*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    3*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
    ((4*I)/3)*Pi*G[w^(-2), w^(-2), w^2] + (2*G[0, -w]*G[w^(-2), w^(-2), w^2])/
     3 + (4*G[0, w]*G[w^(-2), w^(-2), w^2])/3 + 
    (7*G[0, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (2*G[1, r7]*G[w^(-2), w^(-2), w^2])/3 - 
    (4*G[1, -w]*G[w^(-2), w^(-2), w^2])/3 - 
    (8*G[1, w]*G[w^(-2), w^(-2), w^2])/3 + 
    (4*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
    3*G[r61, w^2]*G[w^(-2), w^(-2), w^2] - 3*G[r62, w^2]*
     G[w^(-2), w^(-2), w^2] - ((4*I)/3)*Pi*G[w^(-2), -w^(-1), w^2] + 
    (2*G[0, -w]*G[w^(-2), -w^(-1), w^2])/3 + 
    (4*G[0, w]*G[w^(-2), -w^(-1), w^2])/3 - 
    (2*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
    (2*G[1, r7]*G[w^(-2), -w^(-1), w^2])/3 - 
    (4*G[1, -w]*G[w^(-2), -w^(-1), w^2])/3 - 
    (8*G[1, w]*G[w^(-2), -w^(-1), w^2])/3 + 
    (4*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
    ((4*I)/3)*Pi*G[w^(-2), -w, w^2] + (2*G[0, -w]*G[w^(-2), -w, w^2])/3 + 
    (4*G[0, w]*G[w^(-2), -w, w^2])/3 - (2*G[0, w^2]*G[w^(-2), -w, w^2])/3 + 
    (2*G[1, r7]*G[w^(-2), -w, w^2])/3 - (4*G[1, -w]*G[w^(-2), -w, w^2])/3 - 
    (8*G[1, w]*G[w^(-2), -w, w^2])/3 + (4*G[1, w^2]*G[w^(-2), -w, w^2])/3 - 
    2*G[0, w^2]*G[-w^(-1), 0, -w] + 2*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
    2*G[-w, w^2]*G[-w^(-1), 0, -w] + ((7*I)/3)*Pi*G[-w^(-1), 0, w^2] - 
    (10*G[0, -w]*G[-w^(-1), 0, w^2])/3 + (2*G[0, w]*G[-w^(-1), 0, w^2])/3 + 
    (7*G[0, w^2]*G[-w^(-1), 0, w^2])/3 - 2*G[1, r7]*G[-w^(-1), 0, w^2] + 
    (20*G[1, -w]*G[-w^(-1), 0, w^2])/3 + (8*G[1, w]*G[-w^(-1), 0, w^2])/3 - 
    (2*G[1, w^2]*G[-w^(-1), 0, w^2])/3 - 4*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
    4*G[0, w^2]*G[-w^(-1), 1, -w] - 4*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
    4*G[-w, w^2]*G[-w^(-1), 1, -w] - ((22*I)/3)*Pi*G[-w^(-1), 1, w^2] + 
    (28*G[0, -w]*G[-w^(-1), 1, w^2])/3 + (16*G[0, w]*G[-w^(-1), 1, w^2])/3 - 
    (22*G[0, w^2]*G[-w^(-1), 1, w^2])/3 + 4*G[1, r7]*G[-w^(-1), 1, w^2] - 
    (56*G[1, -w]*G[-w^(-1), 1, w^2])/3 - (32*G[1, w]*G[-w^(-1), 1, w^2])/3 + 
    (20*G[1, w^2]*G[-w^(-1), 1, w^2])/3 + 8*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
    ((4*I)/3)*Pi*G[-w^(-1), r61, w^2] + (4*G[0, w]*G[-w^(-1), r61, w^2])/3 + 
    (4*G[1, r7]*G[-w^(-1), r61, w^2])/3 - (8*G[1, w]*G[-w^(-1), r61, w^2])/
     3 - ((4*I)/3)*Pi*G[-w^(-1), r62, w^2] + (4*G[0, w]*G[-w^(-1), r62, w^2])/
     3 + (4*G[1, r7]*G[-w^(-1), r62, w^2])/3 - 
    (8*G[1, w]*G[-w^(-1), r62, w^2])/3 + ((4*I)/3)*Pi*
     G[-w^(-1), w^(-2), w^2] - (2*G[0, -w]*G[-w^(-1), w^(-2), w^2])/3 - 
    (4*G[0, w]*G[-w^(-1), w^(-2), w^2])/3 + 
    (2*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
    (2*G[1, r7]*G[-w^(-1), w^(-2), w^2])/3 + 
    (4*G[1, -w]*G[-w^(-1), w^(-2), w^2])/3 + 
    (8*G[1, w]*G[-w^(-1), w^(-2), w^2])/3 - 
    (4*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
    ((4*I)/3)*Pi*G[-w^(-1), -w^(-1), w^2] + 
    (4*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/3 - 
    (4*G[0, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
    (2*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
    (2*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/3 - 
    (8*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/3 + 
    (8*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
    (4*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
    ((4*I)/3)*Pi*G[-w^(-1), -w, w^2] - (8*G[0, -w]*G[-w^(-1), -w, w^2])/3 - 
    (4*G[0, w]*G[-w^(-1), -w, w^2])/3 + (2*G[0, w^2]*G[-w^(-1), -w, w^2])/3 - 
    (2*G[1, r7]*G[-w^(-1), -w, w^2])/3 + (16*G[1, -w]*G[-w^(-1), -w, w^2])/
     3 + (8*G[1, w]*G[-w^(-1), -w, w^2])/3 - 
    (4*G[1, w^2]*G[-w^(-1), -w, w^2])/3 + ((8*I)/3)*Pi*G[-w^(-1), w^2, w^2] - 
    (4*G[0, -w]*G[-w^(-1), w^2, w^2])/3 - (8*G[0, w]*G[-w^(-1), w^2, w^2])/
     3 + (4*G[0, w^2]*G[-w^(-1), w^2, w^2])/3 - 
    (4*G[1, r7]*G[-w^(-1), w^2, w^2])/3 + (8*G[1, -w]*G[-w^(-1), w^2, w^2])/
     3 + (16*G[1, w]*G[-w^(-1), w^2, w^2])/3 - 
    (8*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 + ((7*I)/3)*Pi*G[-w, 0, w^2] - 
    (10*G[0, -w]*G[-w, 0, w^2])/3 - (10*G[0, w]*G[-w, 0, w^2])/3 + 
    (7*G[0, w^2]*G[-w, 0, w^2])/3 - 2*G[1, r7]*G[-w, 0, w^2] + 
    (20*G[1, -w]*G[-w, 0, w^2])/3 + (8*G[1, w]*G[-w, 0, w^2])/3 - 
    (2*G[1, w^2]*G[-w, 0, w^2])/3 - 4*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
    ((22*I)/3)*Pi*G[-w, 1, w^2] + (28*G[0, -w]*G[-w, 1, w^2])/3 + 
    (16*G[0, w]*G[-w, 1, w^2])/3 - (22*G[0, w^2]*G[-w, 1, w^2])/3 + 
    4*G[1, r7]*G[-w, 1, w^2] - (56*G[1, -w]*G[-w, 1, w^2])/3 - 
    (32*G[1, w]*G[-w, 1, w^2])/3 + (20*G[1, w^2]*G[-w, 1, w^2])/3 + 
    8*G[-w^(-1), w^2]*G[-w, 1, w^2] - ((4*I)/3)*Pi*G[-w, r61, w^2] + 
    (4*G[0, w]*G[-w, r61, w^2])/3 + (4*G[1, r7]*G[-w, r61, w^2])/3 - 
    (8*G[1, w]*G[-w, r61, w^2])/3 - ((4*I)/3)*Pi*G[-w, r62, w^2] + 
    (4*G[0, w]*G[-w, r62, w^2])/3 + (4*G[1, r7]*G[-w, r62, w^2])/3 - 
    (8*G[1, w]*G[-w, r62, w^2])/3 + ((4*I)/3)*Pi*G[-w, w^(-2), w^2] - 
    (2*G[0, -w]*G[-w, w^(-2), w^2])/3 - (4*G[0, w]*G[-w, w^(-2), w^2])/3 + 
    (2*G[0, w^2]*G[-w, w^(-2), w^2])/3 - (2*G[1, r7]*G[-w, w^(-2), w^2])/3 + 
    (4*G[1, -w]*G[-w, w^(-2), w^2])/3 + (8*G[1, w]*G[-w, w^(-2), w^2])/3 - 
    (4*G[1, w^2]*G[-w, w^(-2), w^2])/3 + ((4*I)/3)*Pi*G[-w, -w^(-1), w^2] - 
    (8*G[0, -w]*G[-w, -w^(-1), w^2])/3 - (4*G[0, w]*G[-w, -w^(-1), w^2])/3 + 
    (2*G[0, w^2]*G[-w, -w^(-1), w^2])/3 - (2*G[1, r7]*G[-w, -w^(-1), w^2])/
     3 + (16*G[1, -w]*G[-w, -w^(-1), w^2])/3 + 
    (8*G[1, w]*G[-w, -w^(-1), w^2])/3 - (4*G[1, w^2]*G[-w, -w^(-1), w^2])/3 + 
    ((4*I)/3)*Pi*G[-w, -w, w^2] + (4*G[0, -w]*G[-w, -w, w^2])/3 - 
    (4*G[0, w]*G[-w, -w, w^2])/3 + (2*G[0, w^2]*G[-w, -w, w^2])/3 - 
    (2*G[1, r7]*G[-w, -w, w^2])/3 - (8*G[1, -w]*G[-w, -w, w^2])/3 + 
    (8*G[1, w]*G[-w, -w, w^2])/3 - (4*G[1, w^2]*G[-w, -w, w^2])/3 + 
    ((8*I)/3)*Pi*G[-w, w^2, w^2] - (4*G[0, -w]*G[-w, w^2, w^2])/3 - 
    (8*G[0, w]*G[-w, w^2, w^2])/3 + (4*G[0, w^2]*G[-w, w^2, w^2])/3 - 
    (4*G[1, r7]*G[-w, w^2, w^2])/3 + (8*G[1, -w]*G[-w, w^2, w^2])/3 + 
    (16*G[1, w]*G[-w, w^2, w^2])/3 - (8*G[1, w^2]*G[-w, w^2, w^2])/3 + 
    9*G[0, 0, 0, w] + 4*G[0, 0, 0, w^2] - 12*G[0, 0, 1, w] + 
    6*G[0, 0, 1, w^2] - 7*G[0, 0, r61, w^2] - 7*G[0, 0, r62, w^2] + 
    3*G[0, 0, w^2, w^2] - 8*G[0, 1, 0, w] + 6*G[0, 1, 0, w^2] + 
    G[0, 1, 1, r7] + 16*G[0, 1, 1, w] - 12*G[0, 1, 1, w^2] - 
    2*G[0, r1, 0, w] + 4*G[0, r1, 1, w] - 2*G[0, r2, 0, w] + 
    4*G[0, r2, 1, w] - 6*G[0, r61, 0, w^2] + 6*G[0, r61, r61, w^2] + 
    6*G[0, r61, r62, w^2] - 3*G[0, r61, w^2, w^2] - 6*G[0, r62, 0, w^2] + 
    6*G[0, r62, r61, w^2] + 6*G[0, r62, r62, w^2] - 3*G[0, r62, w^2, w^2] - 
    G[0, w^(-2), 0, w^2] + G[0, w^(-2), r61, w^2] + G[0, w^(-2), r62, w^2] + 
    2*G[0, w^2, 0, w^2] - 2*G[0, w^2, r61, w^2] - 2*G[0, w^2, r62, w^2] - 
    3*G[0, w^2, w^2, w^2] + 22*G[1, 0, 0, w] - G[1, 0, 1, r7] - 
    8*G[1, 0, 1, w] - 8*G[1, 1, 0, w] - 2*G[1, 1, 1, r7] + 16*G[1, 1, 1, w] - 
    20*G[r1, 0, 0, w] + 16*G[r1, 0, 1, w] + 12*G[r1, 1, 0, w] - 
    24*G[r1, 1, 1, w] + 2*G[r1, r1, 0, w] - 4*G[r1, r1, 1, w] + 
    2*G[r1, r2, 0, w] - 4*G[r1, r2, 1, w] - 20*G[r2, 0, 0, w] + 
    16*G[r2, 0, 1, w] + 12*G[r2, 1, 0, w] - 24*G[r2, 1, 1, w] + 
    2*G[r2, r1, 0, w] - 4*G[r2, r1, 1, w] + 2*G[r2, r2, 0, w] - 
    4*G[r2, r2, 1, w] - 4*G[r61, 0, 0, w^2] + 4*G[r61, 0, r61, w^2] + 
    4*G[r61, 0, r62, w^2] - 6*G[r61, 0, w^2, w^2] + 6*G[r61, r61, w^2, w^2] + 
    6*G[r61, r62, w^2, w^2] + 4*G[r61, w^(-2), 0, w^2] - 
    4*G[r61, w^(-2), r61, w^2] - 4*G[r61, w^(-2), r62, w^2] - 
    2*G[r61, w^2, 0, w^2] + 2*G[r61, w^2, r61, w^2] + 
    2*G[r61, w^2, r62, w^2] + 3*G[r61, w^2, w^2, w^2] - 4*G[r62, 0, 0, w^2] + 
    4*G[r62, 0, r61, w^2] + 4*G[r62, 0, r62, w^2] - 6*G[r62, 0, w^2, w^2] + 
    6*G[r62, r61, w^2, w^2] + 6*G[r62, r62, w^2, w^2] + 
    4*G[r62, w^(-2), 0, w^2] - 4*G[r62, w^(-2), r61, w^2] - 
    4*G[r62, w^(-2), r62, w^2] - 2*G[r62, w^2, 0, w^2] + 
    2*G[r62, w^2, r61, w^2] + 2*G[r62, w^2, r62, w^2] + 
    3*G[r62, w^2, w^2, w^2] - 3*G[w^(-2), 0, 0, w^2] + 
    3*G[w^(-2), 0, r61, w^2] + 3*G[w^(-2), 0, r62, w^2] + 
    3*G[w^(-2), 0, w^2, w^2] + 6*G[w^(-2), r61, 0, w^2] - 
    6*G[w^(-2), r61, r61, w^2] - 6*G[w^(-2), r61, r62, w^2] - 
    3*G[w^(-2), r61, w^2, w^2] + 6*G[w^(-2), r62, 0, w^2] - 
    6*G[w^(-2), r62, r61, w^2] - 6*G[w^(-2), r62, r62, w^2] - 
    3*G[w^(-2), r62, w^2, w^2] - 3*G[w^(-2), w^(-2), 0, w^2] + 
    3*G[w^(-2), w^(-2), r61, w^2] + 3*G[w^(-2), w^(-2), r62, w^2] + 
    3*G[-w^(-1), 0, 0, w^2] - 6*G[-w^(-1), 0, 1, w^2] - 
    6*G[-w^(-1), 1, 0, w^2] + 12*G[-w^(-1), 1, 1, w^2] - 
    2*G[-w^(-1), -w^(-1), 0, w^2] + 4*G[-w^(-1), -w^(-1), 1, w^2] + 
    2*G[-w^(-1), -w, 0, w^2] - 4*G[-w^(-1), -w, 1, w^2] + 
    3*G[-w, 0, 0, w^2] - 6*G[-w, 0, 1, w^2] - 6*G[-w, 1, 0, w^2] + 
    12*G[-w, 1, 1, w^2] + 2*G[-w, -w^(-1), 0, w^2] - 
    4*G[-w, -w^(-1), 1, w^2] - 2*G[-w, -w, 0, w^2] + 4*G[-w, -w, 1, w^2] - 
    3*Zeta[3]) - 144*((Pi^2*G[0, w^2])/6 + G[0, w^2]^3/2 - 
    (Pi^2*G[r61, w^2])/6 - (7*G[0, w^2]^2*G[r61, w^2])/2 + 
    3*G[0, w^2]*G[r61, w^2]^2 - (Pi^2*G[r62, w^2])/6 - 
    (7*G[0, w^2]^2*G[r62, w^2])/2 + 6*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
    3*G[0, w^2]*G[r62, w^2]^2 + 2*G[0, w^2]^2*G[w^(-2), w^2] + 
    G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 3*G[r61, w^2]^2*G[w^(-2), w^2] + 
    G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 6*G[r61, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - 3*G[r62, w^2]^2*G[w^(-2), w^2] - 
    (5*G[0, w^2]*G[w^(-2), w^2]^2)/2 + (5*G[r61, w^2]*G[w^(-2), w^2]^2)/2 + 
    (5*G[r62, w^2]*G[w^(-2), w^2]^2)/2 - G[0, w^2]*G[0, 0, w^2] + 
    (3*G[r61, w^2]*G[0, 0, w^2])/2 + (3*G[r62, w^2]*G[0, 0, w^2])/2 - 
    (G[w^(-2), w^2]*G[0, 0, w^2])/2 + (5*G[0, w^2]*G[0, r61, w^2])/2 - 
    3*G[r61, w^2]*G[0, r61, w^2] - 3*G[r62, w^2]*G[0, r61, w^2] + 
    (G[w^(-2), w^2]*G[0, r61, w^2])/2 + (5*G[0, w^2]*G[0, r62, w^2])/2 - 
    3*G[r61, w^2]*G[0, r62, w^2] - 3*G[r62, w^2]*G[0, r62, w^2] + 
    (G[w^(-2), w^2]*G[0, r62, w^2])/2 - (3*G[0, w^2]*G[0, w^(-2), w^2])/2 + 
    (3*G[r61, w^2]*G[0, w^(-2), w^2])/2 + (3*G[r62, w^2]*G[0, w^(-2), w^2])/
     2 + (G[0, w^2]*G[0, w^2, w^2])/2 + 2*G[r61, w^2]*G[0, w^2, w^2] + 
    2*G[r62, w^2]*G[0, w^2, w^2] - (5*G[w^(-2), w^2]*G[0, w^2, w^2])/2 + 
    3*G[0, w^2]*G[r61, 0, w^2] - G[r61, w^2]*G[r61, 0, w^2] - 
    G[r62, w^2]*G[r61, 0, w^2] - 2*G[w^(-2), w^2]*G[r61, 0, w^2] - 
    2*G[0, w^2]*G[r61, r61, w^2] + 2*G[w^(-2), w^2]*G[r61, r61, w^2] - 
    2*G[0, w^2]*G[r61, r62, w^2] + 2*G[w^(-2), w^2]*G[r61, r62, w^2] - 
    G[0, w^2]*G[r61, w^(-2), w^2] + G[r61, w^2]*G[r61, w^(-2), w^2] + 
    G[r62, w^2]*G[r61, w^(-2), w^2] - (G[0, w^2]*G[r61, w^2, w^2])/2 - 
    2*G[r61, w^2]*G[r61, w^2, w^2] - 2*G[r62, w^2]*G[r61, w^2, w^2] + 
    (5*G[w^(-2), w^2]*G[r61, w^2, w^2])/2 + 3*G[0, w^2]*G[r62, 0, w^2] - 
    G[r61, w^2]*G[r62, 0, w^2] - G[r62, w^2]*G[r62, 0, w^2] - 
    2*G[w^(-2), w^2]*G[r62, 0, w^2] - 2*G[0, w^2]*G[r62, r61, w^2] + 
    2*G[w^(-2), w^2]*G[r62, r61, w^2] - 2*G[0, w^2]*G[r62, r62, w^2] + 
    2*G[w^(-2), w^2]*G[r62, r62, w^2] - G[0, w^2]*G[r62, w^(-2), w^2] + 
    G[r61, w^2]*G[r62, w^(-2), w^2] + G[r62, w^2]*G[r62, w^(-2), w^2] - 
    (G[0, w^2]*G[r62, w^2, w^2])/2 - 2*G[r61, w^2]*G[r62, w^2, w^2] - 
    2*G[r62, w^2]*G[r62, w^2, w^2] + (5*G[w^(-2), w^2]*G[r62, w^2, w^2])/2 - 
    2*G[0, w^2]*G[w^(-2), 0, w^2] - (G[r61, w^2]*G[w^(-2), 0, w^2])/2 - 
    (G[r62, w^2]*G[w^(-2), 0, w^2])/2 + (5*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/
     2 - (G[0, w^2]*G[w^(-2), r61, w^2])/2 + 
    3*G[r61, w^2]*G[w^(-2), r61, w^2] + 3*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    (5*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 - 
    (G[0, w^2]*G[w^(-2), r62, w^2])/2 + 3*G[r61, w^2]*G[w^(-2), r62, w^2] + 
    3*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    (5*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 + 
    (5*G[0, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
    (5*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
    (5*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 + G[0, 0, 0, w^2]/2 - 
    G[0, 0, r61, w^2]/2 - G[0, 0, r62, w^2]/2 - G[0, 0, w^2, w^2]/2 - 
    2*G[0, r61, 0, w^2] + 2*G[0, r61, r61, w^2] + 2*G[0, r61, r62, w^2] + 
    G[0, r61, w^2, w^2]/2 - 2*G[0, r62, 0, w^2] + 2*G[0, r62, r61, w^2] + 
    2*G[0, r62, r62, w^2] + G[0, r62, w^2, w^2]/2 + 
    (3*G[0, w^(-2), 0, w^2])/2 - (3*G[0, w^(-2), r61, w^2])/2 - 
    (3*G[0, w^(-2), r62, w^2])/2 + G[0, w^2, 0, w^2] - G[0, w^2, r61, w^2] - 
    G[0, w^2, r62, w^2] - (5*G[0, w^2, w^2, w^2])/2 - G[r61, 0, 0, w^2] + 
    G[r61, 0, r61, w^2] + G[r61, 0, r62, w^2] - 2*G[r61, 0, w^2, w^2] + 
    2*G[r61, r61, w^2, w^2] + 2*G[r61, r62, w^2, w^2] + 
    G[r61, w^(-2), 0, w^2] - G[r61, w^(-2), r61, w^2] - 
    G[r61, w^(-2), r62, w^2] - G[r61, w^2, 0, w^2] + G[r61, w^2, r61, w^2] + 
    G[r61, w^2, r62, w^2] + (5*G[r61, w^2, w^2, w^2])/2 - G[r62, 0, 0, w^2] + 
    G[r62, 0, r61, w^2] + G[r62, 0, r62, w^2] - 2*G[r62, 0, w^2, w^2] + 
    2*G[r62, r61, w^2, w^2] + 2*G[r62, r62, w^2, w^2] + 
    G[r62, w^(-2), 0, w^2] - G[r62, w^(-2), r61, w^2] - 
    G[r62, w^(-2), r62, w^2] - G[r62, w^2, 0, w^2] + G[r62, w^2, r61, w^2] + 
    G[r62, w^2, r62, w^2] + (5*G[r62, w^2, w^2, w^2])/2 + 
    G[w^(-2), 0, 0, w^2]/2 - G[w^(-2), 0, r61, w^2]/2 - 
    G[w^(-2), 0, r62, w^2]/2 + (5*G[w^(-2), 0, w^2, w^2])/2 + 
    2*G[w^(-2), r61, 0, w^2] - 2*G[w^(-2), r61, r61, w^2] - 
    2*G[w^(-2), r61, r62, w^2] - (5*G[w^(-2), r61, w^2, w^2])/2 + 
    2*G[w^(-2), r62, 0, w^2] - 2*G[w^(-2), r62, r61, w^2] - 
    2*G[w^(-2), r62, r62, w^2] - (5*G[w^(-2), r62, w^2, w^2])/2 - 
    (5*G[w^(-2), w^(-2), 0, w^2])/2 + (5*G[w^(-2), w^(-2), r61, w^2])/2 + 
    (5*G[w^(-2), w^(-2), r62, w^2])/2 - (5*Zeta[3])/2) - 
  8*(-1/6*(Pi^2*G[0, w]) + (Pi^2*G[1, w])/3 + G[0, 0, 0, w] - 
    2*G[0, 0, 1, w] - 2*G[0, 1, 0, w] + 4*G[0, 1, 1, w] - 2*G[1, 0, 0, w] + 
    4*G[1, 0, 1, w] + 4*G[1, 1, 0, w] - 8*G[1, 1, 1, w] - 2*Zeta[3]) + 
  90*((Pi^2*G[0, w])/3 - (Pi^2*G[r1, w])/3 - (Pi^2*G[r2, w])/3 + 
    4*G[0, 0, 0, w] + 4*G[1, 0, 0, w] - 6*G[r1, 0, 0, w] - 6*G[r2, 0, 0, w] - 
    2*Zeta[3]) + 24*((-2*Pi^2*G[0, w^2])/3 - 8*G[0, w^2]^3 + 
    (2*Pi^2*G[r61, w^2])/3 + 44*G[0, w^2]^2*G[r61, w^2] - 
    68*G[0, w^2]*G[r61, w^2]^2 + 32*G[r61, w^2]^3 + (2*Pi^2*G[r62, w^2])/3 + 
    44*G[0, w^2]^2*G[r62, w^2] - 136*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
    96*G[r61, w^2]^2*G[r62, w^2] - 68*G[0, w^2]*G[r62, w^2]^2 + 
    96*G[r61, w^2]*G[r62, w^2]^2 + 32*G[r62, w^2]^3 - 
    20*G[0, w^2]^2*G[w^(-2), w^2] + 48*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
    28*G[r61, w^2]^2*G[w^(-2), w^2] + 48*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - 56*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    28*G[r62, w^2]^2*G[w^(-2), w^2] - 4*G[0, w^2]*G[w^(-2), w^2]^2 + 
    4*G[r61, w^2]*G[w^(-2), w^2]^2 + 4*G[r62, w^2]*G[w^(-2), w^2]^2 + 
    16*G[0, w^2]*G[0, 0, w^2] - 28*G[r61, w^2]*G[0, 0, w^2] - 
    28*G[r62, w^2]*G[0, 0, w^2] + 12*G[w^(-2), w^2]*G[0, 0, w^2] - 
    24*G[0, w^2]*G[0, r61, w^2] + 36*G[r61, w^2]*G[0, r61, w^2] + 
    36*G[r62, w^2]*G[0, r61, w^2] - 12*G[w^(-2), w^2]*G[0, r61, w^2] - 
    24*G[0, w^2]*G[0, r62, w^2] + 36*G[r61, w^2]*G[0, r62, w^2] + 
    36*G[r62, w^2]*G[0, r62, w^2] - 12*G[w^(-2), w^2]*G[0, r62, w^2] + 
    8*G[0, w^2]*G[0, w^(-2), w^2] - 8*G[r61, w^2]*G[0, w^(-2), w^2] - 
    8*G[r62, w^2]*G[0, w^(-2), w^2] - 12*G[0, w^2]*G[0, w^2, w^2] + 
    16*G[r61, w^2]*G[0, w^2, w^2] + 16*G[r62, w^2]*G[0, w^2, w^2] - 
    4*G[w^(-2), w^2]*G[0, w^2, w^2] - 36*G[0, w^2]*G[r61, 0, w^2] + 
    52*G[r61, w^2]*G[r61, 0, w^2] + 52*G[r62, w^2]*G[r61, 0, w^2] - 
    16*G[w^(-2), w^2]*G[r61, 0, w^2] + 48*G[0, w^2]*G[r61, r61, w^2] - 
    64*G[r61, w^2]*G[r61, r61, w^2] - 64*G[r62, w^2]*G[r61, r61, w^2] + 
    16*G[w^(-2), w^2]*G[r61, r61, w^2] + 48*G[0, w^2]*G[r61, r62, w^2] - 
    64*G[r61, w^2]*G[r61, r62, w^2] - 64*G[r62, w^2]*G[r61, r62, w^2] + 
    16*G[w^(-2), w^2]*G[r61, r62, w^2] - 12*G[0, w^2]*G[r61, w^(-2), w^2] + 
    12*G[r61, w^2]*G[r61, w^(-2), w^2] + 12*G[r62, w^2]*G[r61, w^(-2), w^2] + 
    12*G[0, w^2]*G[r61, w^2, w^2] - 16*G[r61, w^2]*G[r61, w^2, w^2] - 
    16*G[r62, w^2]*G[r61, w^2, w^2] + 4*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
    36*G[0, w^2]*G[r62, 0, w^2] + 52*G[r61, w^2]*G[r62, 0, w^2] + 
    52*G[r62, w^2]*G[r62, 0, w^2] - 16*G[w^(-2), w^2]*G[r62, 0, w^2] + 
    48*G[0, w^2]*G[r62, r61, w^2] - 64*G[r61, w^2]*G[r62, r61, w^2] - 
    64*G[r62, w^2]*G[r62, r61, w^2] + 16*G[w^(-2), w^2]*G[r62, r61, w^2] + 
    48*G[0, w^2]*G[r62, r62, w^2] - 64*G[r61, w^2]*G[r62, r62, w^2] - 
    64*G[r62, w^2]*G[r62, r62, w^2] + 16*G[w^(-2), w^2]*G[r62, r62, w^2] - 
    12*G[0, w^2]*G[r62, w^(-2), w^2] + 12*G[r61, w^2]*G[r62, w^(-2), w^2] + 
    12*G[r62, w^2]*G[r62, w^(-2), w^2] + 12*G[0, w^2]*G[r62, w^2, w^2] - 
    16*G[r61, w^2]*G[r62, w^2, w^2] - 16*G[r62, w^2]*G[r62, w^2, w^2] + 
    4*G[w^(-2), w^2]*G[r62, w^2, w^2] + 20*G[0, w^2]*G[w^(-2), 0, w^2] - 
    24*G[r61, w^2]*G[w^(-2), 0, w^2] - 24*G[r62, w^2]*G[w^(-2), 0, w^2] + 
    4*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 24*G[0, w^2]*G[w^(-2), r61, w^2] + 
    28*G[r61, w^2]*G[w^(-2), r61, w^2] + 28*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    4*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 24*G[0, w^2]*G[w^(-2), r62, w^2] + 
    28*G[r61, w^2]*G[w^(-2), r62, w^2] + 28*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    4*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
    4*G[0, w^2]*G[w^(-2), w^(-2), w^2] - 4*G[r61, w^2]*
     G[w^(-2), w^(-2), w^2] - 4*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
    8*G[0, 0, 0, w^2] + 8*G[0, 0, r61, w^2] + 8*G[0, 0, r62, w^2] + 
    12*G[0, 0, w^2, w^2] + 16*G[0, r61, 0, w^2] - 16*G[0, r61, r61, w^2] - 
    16*G[0, r61, r62, w^2] - 12*G[0, r61, w^2, w^2] + 16*G[0, r62, 0, w^2] - 
    16*G[0, r62, r61, w^2] - 16*G[0, r62, r62, w^2] - 
    12*G[0, r62, w^2, w^2] - 8*G[0, w^(-2), 0, w^2] + 
    8*G[0, w^(-2), r61, w^2] + 8*G[0, w^(-2), r62, w^2] + 
    4*G[0, w^2, 0, w^2] - 4*G[0, w^2, r61, w^2] - 4*G[0, w^2, r62, w^2] - 
    4*G[0, w^2, w^2, w^2] + 20*G[r61, 0, 0, w^2] - 20*G[r61, 0, r61, w^2] - 
    20*G[r61, 0, r62, w^2] - 16*G[r61, 0, w^2, w^2] - 
    32*G[r61, r61, 0, w^2] + 32*G[r61, r61, r61, w^2] + 
    32*G[r61, r61, r62, w^2] + 16*G[r61, r61, w^2, w^2] - 
    32*G[r61, r62, 0, w^2] + 32*G[r61, r62, r61, w^2] + 
    32*G[r61, r62, r62, w^2] + 16*G[r61, r62, w^2, w^2] + 
    12*G[r61, w^(-2), 0, w^2] - 12*G[r61, w^(-2), r61, w^2] - 
    12*G[r61, w^(-2), r62, w^2] - 4*G[r61, w^2, 0, w^2] + 
    4*G[r61, w^2, r61, w^2] + 4*G[r61, w^2, r62, w^2] + 
    4*G[r61, w^2, w^2, w^2] + 20*G[r62, 0, 0, w^2] - 20*G[r62, 0, r61, w^2] - 
    20*G[r62, 0, r62, w^2] - 16*G[r62, 0, w^2, w^2] - 
    32*G[r62, r61, 0, w^2] + 32*G[r62, r61, r61, w^2] + 
    32*G[r62, r61, r62, w^2] + 16*G[r62, r61, w^2, w^2] - 
    32*G[r62, r62, 0, w^2] + 32*G[r62, r62, r61, w^2] + 
    32*G[r62, r62, r62, w^2] + 16*G[r62, r62, w^2, w^2] + 
    12*G[r62, w^(-2), 0, w^2] - 12*G[r62, w^(-2), r61, w^2] - 
    12*G[r62, w^(-2), r62, w^2] - 4*G[r62, w^2, 0, w^2] + 
    4*G[r62, w^2, r61, w^2] + 4*G[r62, w^2, r62, w^2] + 
    4*G[r62, w^2, w^2, w^2] - 12*G[w^(-2), 0, 0, w^2] + 
    12*G[w^(-2), 0, r61, w^2] + 12*G[w^(-2), 0, r62, w^2] + 
    4*G[w^(-2), 0, w^2, w^2] + 16*G[w^(-2), r61, 0, w^2] - 
    16*G[w^(-2), r61, r61, w^2] - 16*G[w^(-2), r61, r62, w^2] - 
    4*G[w^(-2), r61, w^2, w^2] + 16*G[w^(-2), r62, 0, w^2] - 
    16*G[w^(-2), r62, r61, w^2] - 16*G[w^(-2), r62, r62, w^2] - 
    4*G[w^(-2), r62, w^2, w^2] - 4*G[w^(-2), w^(-2), 0, w^2] + 
    4*G[w^(-2), w^(-2), r61, w^2] + 4*G[w^(-2), w^(-2), r62, w^2] - 
    2*Zeta[3]) + 9*((-2*Pi^2*G[0, -w])/3 - 8*G[0, -w]^3 + 
    (4*Pi^2*G[1, -w])/3 + 88*G[0, -w]^2*G[1, -w] - 272*G[0, -w]*G[1, -w]^2 + 
    256*G[1, -w]^3 - 20*G[0, -w]^2*G[-w^(-1), -w] + 
    96*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 112*G[1, -w]^2*G[-w^(-1), -w] - 
    4*G[0, -w]*G[-w^(-1), -w]^2 + 8*G[1, -w]*G[-w^(-1), -w]^2 + 
    16*G[0, -w]*G[0, 0, -w] - 56*G[1, -w]*G[0, 0, -w] + 
    12*G[-w^(-1), -w]*G[0, 0, -w] - 48*G[0, -w]*G[0, 1, -w] + 
    144*G[1, -w]*G[0, 1, -w] - 24*G[-w^(-1), -w]*G[0, 1, -w] + 
    8*G[0, -w]*G[0, -w^(-1), -w] - 16*G[1, -w]*G[0, -w^(-1), -w] - 
    12*G[0, -w]*G[0, -w, -w] + 32*G[1, -w]*G[0, -w, -w] - 
    4*G[-w^(-1), -w]*G[0, -w, -w] - 72*G[0, -w]*G[1, 0, -w] + 
    208*G[1, -w]*G[1, 0, -w] - 32*G[-w^(-1), -w]*G[1, 0, -w] + 
    192*G[0, -w]*G[1, 1, -w] - 512*G[1, -w]*G[1, 1, -w] + 
    64*G[-w^(-1), -w]*G[1, 1, -w] - 24*G[0, -w]*G[1, -w^(-1), -w] + 
    48*G[1, -w]*G[1, -w^(-1), -w] + 24*G[0, -w]*G[1, -w, -w] - 
    64*G[1, -w]*G[1, -w, -w] + 8*G[-w^(-1), -w]*G[1, -w, -w] + 
    20*G[0, -w]*G[-w^(-1), 0, -w] - 48*G[1, -w]*G[-w^(-1), 0, -w] + 
    4*G[-w^(-1), -w]*G[-w^(-1), 0, -w] - 48*G[0, -w]*G[-w^(-1), 1, -w] + 
    112*G[1, -w]*G[-w^(-1), 1, -w] - 8*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + 
    4*G[0, -w]*G[-w^(-1), -w^(-1), -w] - 8*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 
    8*G[0, 0, 0, -w] + 16*G[0, 0, 1, -w] + 12*G[0, 0, -w, -w] + 
    32*G[0, 1, 0, -w] - 64*G[0, 1, 1, -w] - 24*G[0, 1, -w, -w] - 
    8*G[0, -w^(-1), 0, -w] + 16*G[0, -w^(-1), 1, -w] + 4*G[0, -w, 0, -w] - 
    8*G[0, -w, 1, -w] - 4*G[0, -w, -w, -w] + 40*G[1, 0, 0, -w] - 
    80*G[1, 0, 1, -w] - 32*G[1, 0, -w, -w] - 128*G[1, 1, 0, -w] + 
    256*G[1, 1, 1, -w] + 64*G[1, 1, -w, -w] + 24*G[1, -w^(-1), 0, -w] - 
    48*G[1, -w^(-1), 1, -w] - 8*G[1, -w, 0, -w] + 16*G[1, -w, 1, -w] + 
    8*G[1, -w, -w, -w] - 12*G[-w^(-1), 0, 0, -w] + 24*G[-w^(-1), 0, 1, -w] + 
    4*G[-w^(-1), 0, -w, -w] + 32*G[-w^(-1), 1, 0, -w] - 
    64*G[-w^(-1), 1, 1, -w] - 8*G[-w^(-1), 1, -w, -w] - 
    4*G[-w^(-1), -w^(-1), 0, -w] + 8*G[-w^(-1), -w^(-1), 1, -w] - 
    2*Zeta[3]) - 24*((Pi^2*G[0, w])/6 - (5*Pi^2*G[0, w^2])/18 + 
    (25*G[0, w^2]^3)/6 + (8*G[0, w^2]^2*G[1, r7])/3 - (Pi^2*G[1, w^2])/3 + 
    2*G[0, -w]^2*G[1, w^2] - ((4*I)/3)*Pi*G[0, w]*G[1, w^2] - 
    24*G[0, w^2]^2*G[1, w^2] - (32*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 
    12*G[0, -w]*G[1, -w]*G[1, w^2] + 16*G[1, -w]^2*G[1, w^2] + 
    ((8*I)/3)*Pi*G[1, w]*G[1, w^2] - ((8*I)/3)*Pi*G[1, w^2]^2 + 
    (8*G[0, w]*G[1, w^2]^2)/3 + 40*G[0, w^2]*G[1, w^2]^2 + 
    (32*G[1, r7]*G[1, w^2]^2)/3 - (16*G[1, w]*G[1, w^2]^2)/3 - 
    16*G[1, w^2]^3 - (Pi^2*G[r1, w])/6 - (Pi^2*G[r2, w])/6 + 
    (Pi^2*G[r61, w^2])/9 - (71*G[0, w^2]^2*G[r61, w^2])/6 - 
    (16*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 + 40*G[0, w^2]*G[1, w^2]*
     G[r61, w^2] + (32*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - 
    32*G[1, w^2]^2*G[r61, w^2] + (31*G[0, w^2]*G[r61, w^2]^2)/3 + 
    (8*G[1, r7]*G[r61, w^2]^2)/3 - 16*G[1, w^2]*G[r61, w^2]^2 - 
    (8*G[r61, w^2]^3)/3 + (Pi^2*G[r62, w^2])/9 - (71*G[0, w^2]^2*G[r62, w^2])/
     6 - (16*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 40*G[0, w^2]*G[1, w^2]*
     G[r62, w^2] + (32*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 
    32*G[1, w^2]^2*G[r62, w^2] + (62*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
    (16*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 32*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] - 8*G[r61, w^2]^2*G[r62, w^2] + (31*G[0, w^2]*G[r62, w^2]^2)/
     3 + (8*G[1, r7]*G[r62, w^2]^2)/3 - 16*G[1, w^2]*G[r62, w^2]^2 - 
    8*G[r61, w^2]*G[r62, w^2]^2 - (8*G[r62, w^2]^3)/3 - 
    G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + (25*G[0, w^2]^2*G[w^(-2), w^2])/3 + 
    (10*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 2*G[0, w^2]*G[1, -w]*
     G[w^(-2), w^2] + I*Pi*G[1, w^2]*G[w^(-2), w^2] + 
    3*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - G[0, w]*G[1, w^2]*G[w^(-2), w^2] - 
    21*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 4*G[1, r7]*G[1, w^2]*
     G[w^(-2), w^2] - 6*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 
    2*G[1, w]*G[1, w^2]*G[w^(-2), w^2] + 6*G[1, w^2]^2*G[w^(-2), w^2] + 
    G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 14*G[0, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] - (10*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 18*G[1, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] + (17*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
    G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 14*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - (10*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 18*G[1, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + (34*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (17*G[r62, w^2]^2*G[w^(-2), w^2])/3 + (19*G[0, w^2]*G[w^(-2), w^2]^2)/6 - 
    (19*G[r61, w^2]*G[w^(-2), w^2]^2)/6 - (19*G[r62, w^2]*G[w^(-2), w^2]^2)/
     6 + 2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] - 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/6 - G[0, -w]^2*G[-w^(-1), w^2] - 
    (I/3)*Pi*G[0, w]*G[-w^(-1), w^2] + G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - 
    G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 3*G[0, w^2]^2*G[-w^(-1), w^2] + 
    2*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] + 6*G[0, -w]*G[1, -w]*
     G[-w^(-1), w^2] - 2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
    8*G[1, -w]^2*G[-w^(-1), w^2] - ((4*I)/3)*Pi*G[1, w]*G[-w^(-1), w^2] + 
    ((5*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 3*G[0, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - (5*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    11*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
    (20*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 6*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] + (10*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
    10*G[1, w^2]^2*G[-w^(-1), w^2] + I*Pi*G[r1, w]*G[-w^(-1), w^2] + 
    I*Pi*G[r2, w]*G[-w^(-1), w^2] - G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
    3*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 2*G[1, r7]*G[r61, w^2]*
     G[-w^(-1), w^2] + 2*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
    6*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - G[0, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] - 3*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
    2*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] + 2*G[1, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] + 6*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
    (I/2)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
    (G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
    (3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
    2*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 3*G[1, -w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    3*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] + 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    (I/6)*Pi*G[-w^(-1), w^2]^2 + (G[0, -w]*G[-w^(-1), w^2]^2)/2 + 
    (G[0, w]*G[-w^(-1), w^2]^2)/6 + (G[0, w^2]*G[-w^(-1), w^2]^2)/2 + 
    (2*G[1, r7]*G[-w^(-1), w^2]^2)/3 - G[1, -w]*G[-w^(-1), w^2]^2 - 
    (G[1, w]*G[-w^(-1), w^2]^2)/3 - G[1, w^2]*G[-w^(-1), w^2]^2 + 
    (Pi^2*G[-w, w^2])/2 - G[0, -w]^2*G[-w, w^2] + 
    ((5*I)/3)*Pi*G[0, w]*G[-w, w^2] + G[0, -w]*G[0, w^2]*G[-w, w^2] + 
    G[0, w]*G[0, w^2]*G[-w, w^2] + 3*G[0, w^2]^2*G[-w, w^2] + 
    2*G[0, w^2]*G[1, r7]*G[-w, w^2] + 6*G[0, -w]*G[1, -w]*G[-w, w^2] - 
    2*G[0, w^2]*G[1, -w]*G[-w, w^2] - 8*G[1, -w]^2*G[-w, w^2] - 
    ((4*I)/3)*Pi*G[1, w]*G[-w, w^2] + ((5*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - 
    3*G[0, -w]*G[1, w^2]*G[-w, w^2] - (5*G[0, w]*G[1, w^2]*G[-w, w^2])/3 - 
    11*G[0, w^2]*G[1, w^2]*G[-w, w^2] - (20*G[1, r7]*G[1, w^2]*G[-w, w^2])/
     3 + 6*G[1, -w]*G[1, w^2]*G[-w, w^2] + (10*G[1, w]*G[1, w^2]*G[-w, w^2])/
     3 + 10*G[1, w^2]^2*G[-w, w^2] - I*Pi*G[r1, w]*G[-w, w^2] - 
    I*Pi*G[r2, w]*G[-w, w^2] - G[0, -w]*G[r61, w^2]*G[-w, w^2] - 
    3*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 2*G[1, r7]*G[r61, w^2]*G[-w, w^2] + 
    2*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 6*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
    G[0, -w]*G[r62, w^2]*G[-w, w^2] - 3*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 
    2*G[1, r7]*G[r62, w^2]*G[-w, w^2] + 2*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 
    6*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - (I/2)*Pi*G[w^(-2), w^2]*G[-w, w^2] - 
    (3*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
    (G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
    (3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/2 + 2*G[1, r7]*G[w^(-2), w^2]*
     G[-w, w^2] + 3*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 
    G[1, w]*G[w^(-2), w^2]*G[-w, w^2] - 3*G[1, w^2]*G[w^(-2), w^2]*
     G[-w, w^2] - G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
    2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - (I/3)*Pi*G[-w^(-1), w^2]*
     G[-w, w^2] + 5*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
    (G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + G[0, w^2]*G[-w^(-1), w^2]*
     G[-w, w^2] + (4*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    10*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    (2*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 2*G[1, w^2]*G[-w^(-1), w^2]*
     G[-w, w^2] - (I/6)*Pi*G[-w, w^2]^2 + (G[0, -w]*G[-w, w^2]^2)/2 + 
    (G[0, w]*G[-w, w^2]^2)/6 + (G[0, w^2]*G[-w, w^2]^2)/2 + 
    (2*G[1, r7]*G[-w, w^2]^2)/3 - G[1, -w]*G[-w, w^2]^2 - 
    (G[1, w]*G[-w, w^2]^2)/3 - G[1, w^2]*G[-w, w^2]^2 - 
    2*G[1, w^2]*G[0, 0, -w] + G[-w^(-1), w^2]*G[0, 0, -w] + 
    G[-w, w^2]*G[0, 0, -w] - G[0, w^2]*G[0, 0, w] + 
    (4*G[1, w^2]*G[0, 0, w])/3 + (10*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
    (8*G[-w, w^2]*G[0, 0, w])/3 - (25*G[0, w^2]*G[0, 0, w^2])/3 - 
    (8*G[1, r7]*G[0, 0, w^2])/3 + (44*G[1, w^2]*G[0, 0, w^2])/3 + 
    (47*G[r61, w^2]*G[0, 0, w^2])/6 + (47*G[r62, w^2]*G[0, 0, w^2])/6 - 
    (29*G[w^(-2), w^2]*G[0, 0, w^2])/6 - 2*G[-w^(-1), w^2]*G[0, 0, w^2] - 
    2*G[-w, w^2]*G[0, 0, w^2] - 2*G[0, w^2]*G[0, 1, r7] + 
    4*G[1, w^2]*G[0, 1, r7] + 2*G[r61, w^2]*G[0, 1, r7] + 
    2*G[r62, w^2]*G[0, 1, r7] - 2*G[-w^(-1), w^2]*G[0, 1, r7] - 
    2*G[-w, w^2]*G[0, 1, r7] + 4*G[1, w^2]*G[0, 1, -w] - 
    2*G[-w^(-1), w^2]*G[0, 1, -w] - 2*G[-w, w^2]*G[0, 1, -w] - 
    (8*G[1, w^2]*G[0, 1, w])/3 - (2*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
    (10*G[-w, w^2]*G[0, 1, w])/3 + (44*G[0, w^2]*G[0, 1, w^2])/3 + 
    (16*G[1, r7]*G[0, 1, w^2])/3 - (64*G[1, w^2]*G[0, 1, w^2])/3 - 
    (32*G[r61, w^2]*G[0, 1, w^2])/3 - (32*G[r62, w^2]*G[0, 1, w^2])/3 + 
    (14*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 2*G[-w^(-1), w^2]*G[0, 1, w^2] + 
    2*G[-w, w^2]*G[0, 1, w^2] + (11*G[0, w^2]*G[0, r61, w^2])/2 + 
    2*G[1, r7]*G[0, r61, w^2] - 8*G[1, w^2]*G[0, r61, w^2] - 
    5*G[r61, w^2]*G[0, r61, w^2] - 5*G[r62, w^2]*G[0, r61, w^2] + 
    (5*G[w^(-2), w^2]*G[0, r61, w^2])/2 + G[-w^(-1), w^2]*G[0, r61, w^2] + 
    G[-w, w^2]*G[0, r61, w^2] + (11*G[0, w^2]*G[0, r62, w^2])/2 + 
    2*G[1, r7]*G[0, r62, w^2] - 8*G[1, w^2]*G[0, r62, w^2] - 
    5*G[r61, w^2]*G[0, r62, w^2] - 5*G[r62, w^2]*G[0, r62, w^2] + 
    (5*G[w^(-2), w^2]*G[0, r62, w^2])/2 + G[-w^(-1), w^2]*G[0, r62, w^2] + 
    G[-w, w^2]*G[0, r62, w^2] + G[0, -w]*G[0, w^(-2), w^2] - 
    (7*G[0, w^2]*G[0, w^(-2), w^2])/2 - G[1, r7]*G[0, w^(-2), w^2] - 
    2*G[1, -w]*G[0, w^(-2), w^2] + 2*G[1, w^2]*G[0, w^(-2), w^2] + 
    (5*G[r61, w^2]*G[0, w^(-2), w^2])/2 + (5*G[r62, w^2]*G[0, w^(-2), w^2])/
     2 - G[0, -w]*G[0, -w^(-1), w^2] - G[0, w^2]*G[0, -w^(-1), w^2] - 
    G[1, r7]*G[0, -w^(-1), w^2] + 2*G[1, -w]*G[0, -w^(-1), w^2] + 
    2*G[1, w^2]*G[0, -w^(-1), w^2] + 2*G[1, w^2]*G[0, -w, -w] - 
    G[-w^(-1), w^2]*G[0, -w, -w] - G[-w, w^2]*G[0, -w, -w] - 
    G[0, -w]*G[0, -w, w^2] - G[0, w^2]*G[0, -w, w^2] - 
    G[1, r7]*G[0, -w, w^2] + 2*G[1, -w]*G[0, -w, w^2] + 
    2*G[1, w^2]*G[0, -w, w^2] + G[0, -w]*G[0, w^2, w^2] + 
    (23*G[0, w^2]*G[0, w^2, w^2])/6 + (4*G[1, r7]*G[0, w^2, w^2])/3 - 
    2*G[1, -w]*G[0, w^2, w^2] - (28*G[1, w^2]*G[0, w^2, w^2])/3 - 
    (7*G[r61, w^2]*G[0, w^2, w^2])/3 - (7*G[r62, w^2]*G[0, w^2, w^2])/3 + 
    (19*G[w^(-2), w^2]*G[0, w^2, w^2])/6 + 8*G[1, w^2]*G[1, 0, -w] - 
    4*G[-w^(-1), w^2]*G[1, 0, -w] - 4*G[-w, w^2]*G[1, 0, -w] - 
    (8*G[1, w^2]*G[1, 0, w])/3 + (4*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
    (4*G[-w, w^2]*G[1, 0, w])/3 - 2*G[0, -w]*G[1, 0, w^2] + 
    (56*G[0, w^2]*G[1, 0, w^2])/3 + (16*G[1, r7]*G[1, 0, w^2])/3 + 
    4*G[1, -w]*G[1, 0, w^2] - (88*G[1, w^2]*G[1, 0, w^2])/3 - 
    (44*G[r61, w^2]*G[1, 0, w^2])/3 - (44*G[r62, w^2]*G[1, 0, w^2])/3 + 
    (14*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 6*G[-w^(-1), w^2]*G[1, 0, w^2] + 
    6*G[-w, w^2]*G[1, 0, w^2] + (8*G[0, w^2]*G[1, 1, r7])/3 - 
    (16*G[1, w^2]*G[1, 1, r7])/3 - (8*G[r61, w^2]*G[1, 1, r7])/3 - 
    (8*G[r62, w^2]*G[1, 1, r7])/3 + (8*G[-w^(-1), w^2]*G[1, 1, r7])/3 + 
    (8*G[-w, w^2]*G[1, 1, r7])/3 - 16*G[1, w^2]*G[1, 1, -w] + 
    8*G[-w^(-1), w^2]*G[1, 1, -w] + 8*G[-w, w^2]*G[1, 1, -w] + 
    (16*G[1, w^2]*G[1, 1, w])/3 - (8*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
    (8*G[-w, w^2]*G[1, 1, w])/3 + ((8*I)/3)*Pi*G[1, 1, w^2] + 
    8*G[0, -w]*G[1, 1, w^2] - (8*G[0, w]*G[1, 1, w^2])/3 - 
    (88*G[0, w^2]*G[1, 1, w^2])/3 - (32*G[1, r7]*G[1, 1, w^2])/3 - 
    16*G[1, -w]*G[1, 1, w^2] + (16*G[1, w]*G[1, 1, w^2])/3 + 
    32*G[1, w^2]*G[1, 1, w^2] + (64*G[r61, w^2]*G[1, 1, w^2])/3 + 
    (64*G[r62, w^2]*G[1, 1, w^2])/3 - 8*G[-w^(-1), w^2]*G[1, 1, w^2] - 
    8*G[-w, w^2]*G[1, 1, w^2] - (44*G[0, w^2]*G[1, r61, w^2])/3 - 
    (16*G[1, r7]*G[1, r61, w^2])/3 + (64*G[1, w^2]*G[1, r61, w^2])/3 + 
    (32*G[r61, w^2]*G[1, r61, w^2])/3 + (32*G[r62, w^2]*G[1, r61, w^2])/3 - 
    (14*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r61, w^2] - 
    2*G[-w, w^2]*G[1, r61, w^2] - (44*G[0, w^2]*G[1, r62, w^2])/3 - 
    (16*G[1, r7]*G[1, r62, w^2])/3 + (64*G[1, w^2]*G[1, r62, w^2])/3 + 
    (32*G[r61, w^2]*G[1, r62, w^2])/3 + (32*G[r62, w^2]*G[1, r62, w^2])/3 - 
    (14*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 2*G[-w^(-1), w^2]*G[1, r62, w^2] - 
    2*G[-w, w^2]*G[1, r62, w^2] - (I/3)*Pi*G[1, w^(-2), w^2] - 
    G[0, -w]*G[1, w^(-2), w^2] + (G[0, w]*G[1, w^(-2), w^2])/3 + 
    (23*G[0, w^2]*G[1, w^(-2), w^2])/3 + (4*G[1, r7]*G[1, w^(-2), w^2])/3 + 
    2*G[1, -w]*G[1, w^(-2), w^2] - (2*G[1, w]*G[1, w^(-2), w^2])/3 - 
    2*G[1, w^2]*G[1, w^(-2), w^2] - (20*G[r61, w^2]*G[1, w^(-2), w^2])/3 - 
    (20*G[r62, w^2]*G[1, w^(-2), w^2])/3 - I*Pi*G[1, -w^(-1), w^2] - 
    G[0, -w]*G[1, -w^(-1), w^2] + G[0, w]*G[1, -w^(-1), w^2] + 
    3*G[0, w^2]*G[1, -w^(-1), w^2] + 4*G[1, r7]*G[1, -w^(-1), w^2] + 
    2*G[1, -w]*G[1, -w^(-1), w^2] - 2*G[1, w]*G[1, -w^(-1), w^2] - 
    6*G[1, w^2]*G[1, -w^(-1), w^2] - 4*G[1, w^2]*G[1, -w, -w] + 
    2*G[-w^(-1), w^2]*G[1, -w, -w] + 2*G[-w, w^2]*G[1, -w, -w] - 
    I*Pi*G[1, -w, w^2] - G[0, -w]*G[1, -w, w^2] + G[0, w]*G[1, -w, w^2] + 
    3*G[0, w^2]*G[1, -w, w^2] + 4*G[1, r7]*G[1, -w, w^2] + 
    2*G[1, -w]*G[1, -w, w^2] - 2*G[1, w]*G[1, -w, w^2] - 
    6*G[1, w^2]*G[1, -w, w^2] + (I/3)*Pi*G[1, w^2, w^2] + 
    G[0, -w]*G[1, w^2, w^2] - (G[0, w]*G[1, w^2, w^2])/3 + 
    G[0, w^2]*G[1, w^2, w^2] - (4*G[1, r7]*G[1, w^2, w^2])/3 - 
    2*G[1, -w]*G[1, w^2, w^2] + (2*G[1, w]*G[1, w^2, w^2])/3 + 
    2*G[1, w^2]*G[1, w^2, w^2] - 2*G[r61, w^2]*G[1, w^2, w^2] - 
    2*G[r62, w^2]*G[1, w^2, w^2] - G[-w^(-1), w^2]*G[r1, 0, w] + 
    G[-w, w^2]*G[r1, 0, w] + 2*G[-w^(-1), w^2]*G[r1, 1, w] - 
    2*G[-w, w^2]*G[r1, 1, w] - G[-w^(-1), w^2]*G[r2, 0, w] + 
    G[-w, w^2]*G[r2, 0, w] + 2*G[-w^(-1), w^2]*G[r2, 1, w] - 
    2*G[-w, w^2]*G[r2, 1, w] + (31*G[0, w^2]*G[r61, 0, w^2])/3 + 
    (10*G[1, r7]*G[r61, 0, w^2])/3 - (52*G[1, w^2]*G[r61, 0, w^2])/3 - 
    (25*G[r61, w^2]*G[r61, 0, w^2])/3 - (25*G[r62, w^2]*G[r61, 0, w^2])/3 + 
    (17*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    G[-w, w^2]*G[r61, 0, w^2] - (44*G[0, w^2]*G[r61, 1, w^2])/3 - 
    (16*G[1, r7]*G[r61, 1, w^2])/3 + (64*G[1, w^2]*G[r61, 1, w^2])/3 + 
    (32*G[r61, w^2]*G[r61, 1, w^2])/3 + (32*G[r62, w^2]*G[r61, 1, w^2])/3 - 
    (14*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    2*G[-w, w^2]*G[r61, 1, w^2] - (22*G[0, w^2]*G[r61, r61, w^2])/3 - 
    (8*G[1, r7]*G[r61, r61, w^2])/3 + (32*G[1, w^2]*G[r61, r61, w^2])/3 + 
    (16*G[r61, w^2]*G[r61, r61, w^2])/3 + (16*G[r62, w^2]*G[r61, r61, w^2])/
     3 - (10*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
    (22*G[0, w^2]*G[r61, r62, w^2])/3 - (8*G[1, r7]*G[r61, r62, w^2])/3 + 
    (32*G[1, w^2]*G[r61, r62, w^2])/3 + (16*G[r61, w^2]*G[r61, r62, w^2])/3 + 
    (16*G[r62, w^2]*G[r61, r62, w^2])/3 - 
    (10*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - G[0, -w]*G[r61, w^(-2), w^2] + 
    (10*G[0, w^2]*G[r61, w^(-2), w^2])/3 + G[1, r7]*G[r61, w^(-2), w^2] + 
    2*G[1, -w]*G[r61, w^(-2), w^2] - 2*G[1, w^2]*G[r61, w^(-2), w^2] - 
    (7*G[r61, w^2]*G[r61, w^(-2), w^2])/3 - 
    (7*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + G[0, -w]*G[r61, -w^(-1), w^2] + 
    G[0, w^2]*G[r61, -w^(-1), w^2] + G[1, r7]*G[r61, -w^(-1), w^2] - 
    2*G[1, -w]*G[r61, -w^(-1), w^2] - 2*G[1, w^2]*G[r61, -w^(-1), w^2] + 
    G[0, -w]*G[r61, -w, w^2] + G[0, w^2]*G[r61, -w, w^2] + 
    G[1, r7]*G[r61, -w, w^2] - 2*G[1, -w]*G[r61, -w, w^2] - 
    2*G[1, w^2]*G[r61, -w, w^2] - G[0, -w]*G[r61, w^2, w^2] - 
    (29*G[0, w^2]*G[r61, w^2, w^2])/6 - (4*G[1, r7]*G[r61, w^2, w^2])/3 + 
    2*G[1, -w]*G[r61, w^2, w^2] + (28*G[1, w^2]*G[r61, w^2, w^2])/3 + 
    (10*G[r61, w^2]*G[r61, w^2, w^2])/3 + (10*G[r62, w^2]*G[r61, w^2, w^2])/
     3 - (19*G[w^(-2), w^2]*G[r61, w^2, w^2])/6 + 
    (31*G[0, w^2]*G[r62, 0, w^2])/3 + (10*G[1, r7]*G[r62, 0, w^2])/3 - 
    (52*G[1, w^2]*G[r62, 0, w^2])/3 - (25*G[r61, w^2]*G[r62, 0, w^2])/3 - 
    (25*G[r62, w^2]*G[r62, 0, w^2])/3 + (17*G[w^(-2), w^2]*G[r62, 0, w^2])/
     3 + G[-w^(-1), w^2]*G[r62, 0, w^2] + G[-w, w^2]*G[r62, 0, w^2] - 
    (44*G[0, w^2]*G[r62, 1, w^2])/3 - (16*G[1, r7]*G[r62, 1, w^2])/3 + 
    (64*G[1, w^2]*G[r62, 1, w^2])/3 + (32*G[r61, w^2]*G[r62, 1, w^2])/3 + 
    (32*G[r62, w^2]*G[r62, 1, w^2])/3 - (14*G[w^(-2), w^2]*G[r62, 1, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 2*G[-w, w^2]*G[r62, 1, w^2] - 
    (22*G[0, w^2]*G[r62, r61, w^2])/3 - (8*G[1, r7]*G[r62, r61, w^2])/3 + 
    (32*G[1, w^2]*G[r62, r61, w^2])/3 + (16*G[r61, w^2]*G[r62, r61, w^2])/3 + 
    (16*G[r62, w^2]*G[r62, r61, w^2])/3 - 
    (10*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - (22*G[0, w^2]*G[r62, r62, w^2])/
     3 - (8*G[1, r7]*G[r62, r62, w^2])/3 + (32*G[1, w^2]*G[r62, r62, w^2])/
     3 + (16*G[r61, w^2]*G[r62, r62, w^2])/3 + 
    (16*G[r62, w^2]*G[r62, r62, w^2])/3 - 
    (10*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - G[0, -w]*G[r62, w^(-2), w^2] + 
    (10*G[0, w^2]*G[r62, w^(-2), w^2])/3 + G[1, r7]*G[r62, w^(-2), w^2] + 
    2*G[1, -w]*G[r62, w^(-2), w^2] - 2*G[1, w^2]*G[r62, w^(-2), w^2] - 
    (7*G[r61, w^2]*G[r62, w^(-2), w^2])/3 - 
    (7*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + G[0, -w]*G[r62, -w^(-1), w^2] + 
    G[0, w^2]*G[r62, -w^(-1), w^2] + G[1, r7]*G[r62, -w^(-1), w^2] - 
    2*G[1, -w]*G[r62, -w^(-1), w^2] - 2*G[1, w^2]*G[r62, -w^(-1), w^2] + 
    G[0, -w]*G[r62, -w, w^2] + G[0, w^2]*G[r62, -w, w^2] + 
    G[1, r7]*G[r62, -w, w^2] - 2*G[1, -w]*G[r62, -w, w^2] - 
    2*G[1, w^2]*G[r62, -w, w^2] - G[0, -w]*G[r62, w^2, w^2] - 
    (29*G[0, w^2]*G[r62, w^2, w^2])/6 - (4*G[1, r7]*G[r62, w^2, w^2])/3 + 
    2*G[1, -w]*G[r62, w^2, w^2] + (28*G[1, w^2]*G[r62, w^2, w^2])/3 + 
    (10*G[r61, w^2]*G[r62, w^2, w^2])/3 + (10*G[r62, w^2]*G[r62, w^2, w^2])/
     3 - (19*G[w^(-2), w^2]*G[r62, w^2, w^2])/6 - 
    (22*G[0, w^2]*G[w^(-2), 0, w^2])/3 - (7*G[1, r7]*G[w^(-2), 0, w^2])/3 + 
    (34*G[1, w^2]*G[w^(-2), 0, w^2])/3 + (29*G[r61, w^2]*G[w^(-2), 0, w^2])/
     6 + (29*G[r62, w^2]*G[w^(-2), 0, w^2])/6 - 
    (19*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/6 - 
    ((2*I)/3)*Pi*G[w^(-2), 1, w^2] - 2*G[0, -w]*G[w^(-2), 1, w^2] + 
    (2*G[0, w]*G[w^(-2), 1, w^2])/3 + (20*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
    (8*G[1, r7]*G[w^(-2), 1, w^2])/3 + 4*G[1, -w]*G[w^(-2), 1, w^2] - 
    (4*G[1, w]*G[w^(-2), 1, w^2])/3 - 4*G[1, w^2]*G[w^(-2), 1, w^2] - 
    (14*G[r61, w^2]*G[w^(-2), 1, w^2])/3 - (14*G[r62, w^2]*G[w^(-2), 1, w^2])/
     3 + (49*G[0, w^2]*G[w^(-2), r61, w^2])/6 + 
    (7*G[1, r7]*G[w^(-2), r61, w^2])/3 - (34*G[1, w^2]*G[w^(-2), r61, w^2])/
     3 - (17*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
    (17*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
    (19*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/6 + 
    (49*G[0, w^2]*G[w^(-2), r62, w^2])/6 + (7*G[1, r7]*G[w^(-2), r62, w^2])/
     3 - (34*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
    (17*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
    (17*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
    (19*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/6 - 
    (19*G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
    (19*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
    (19*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
    (I/3)*Pi*G[w^(-2), -w^(-1), w^2] + G[0, -w]*G[w^(-2), -w^(-1), w^2] - 
    (G[0, w]*G[w^(-2), -w^(-1), w^2])/3 - G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 
    (4*G[1, r7]*G[w^(-2), -w^(-1), w^2])/3 - 
    2*G[1, -w]*G[w^(-2), -w^(-1), w^2] + (2*G[1, w]*G[w^(-2), -w^(-1), w^2])/
     3 + 2*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + (I/3)*Pi*G[w^(-2), -w, w^2] + 
    G[0, -w]*G[w^(-2), -w, w^2] - (G[0, w]*G[w^(-2), -w, w^2])/3 - 
    G[0, w^2]*G[w^(-2), -w, w^2] - (4*G[1, r7]*G[w^(-2), -w, w^2])/3 - 
    2*G[1, -w]*G[w^(-2), -w, w^2] + (2*G[1, w]*G[w^(-2), -w, w^2])/3 + 
    2*G[1, w^2]*G[w^(-2), -w, w^2] - 2*G[1, w^2]*G[-w^(-1), 0, -w] + 
    G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + G[-w, w^2]*G[-w^(-1), 0, -w] + 
    G[0, -w]*G[-w^(-1), 0, w^2] + G[0, w]*G[-w^(-1), 0, w^2] - 
    4*G[0, w^2]*G[-w^(-1), 0, w^2] - G[1, r7]*G[-w^(-1), 0, w^2] - 
    2*G[1, -w]*G[-w^(-1), 0, w^2] + 6*G[1, w^2]*G[-w^(-1), 0, w^2] + 
    3*G[r61, w^2]*G[-w^(-1), 0, w^2] + 3*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
    G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
    4*G[1, w^2]*G[-w^(-1), 1, -w] - 2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
    2*G[-w, w^2]*G[-w^(-1), 1, -w] - ((2*I)/3)*Pi*G[-w^(-1), 1, w^2] - 
    2*G[0, -w]*G[-w^(-1), 1, w^2] + (2*G[0, w]*G[-w^(-1), 1, w^2])/3 + 
    8*G[0, w^2]*G[-w^(-1), 1, w^2] + (8*G[1, r7]*G[-w^(-1), 1, w^2])/3 + 
    4*G[1, -w]*G[-w^(-1), 1, w^2] - (4*G[1, w]*G[-w^(-1), 1, w^2])/3 - 
    12*G[1, w^2]*G[-w^(-1), 1, w^2] - 6*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
    6*G[r62, w^2]*G[-w^(-1), 1, w^2] + 2*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
    6*G[-w, w^2]*G[-w^(-1), 1, w^2] + G[0, w^2]*G[-w^(-1), r61, w^2] + 
    G[1, r7]*G[-w^(-1), r61, w^2] - 2*G[1, w^2]*G[-w^(-1), r61, w^2] + 
    G[0, w^2]*G[-w^(-1), r62, w^2] + G[1, r7]*G[-w^(-1), r62, w^2] - 
    2*G[1, w^2]*G[-w^(-1), r62, w^2] + (I/6)*Pi*G[-w^(-1), w^(-2), w^2] + 
    (G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 - (G[0, w]*G[-w^(-1), w^(-2), w^2])/
     6 - (G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
    (2*G[1, r7]*G[-w^(-1), w^(-2), w^2])/3 - 
    G[1, -w]*G[-w^(-1), w^(-2), w^2] + (G[1, w]*G[-w^(-1), w^(-2), w^2])/3 + 
    G[1, w^2]*G[-w^(-1), w^(-2), w^2] + (I/6)*Pi*G[-w^(-1), -w^(-1), w^2] + 
    (G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (G[0, w]*G[-w^(-1), -w^(-1), w^2])/6 - 
    (G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (2*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/3 - 
    G[1, -w]*G[-w^(-1), -w^(-1), w^2] + (G[1, w]*G[-w^(-1), -w^(-1), w^2])/
     3 + G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + (I/6)*Pi*G[-w^(-1), -w, w^2] - 
    (3*G[0, -w]*G[-w^(-1), -w, w^2])/2 - (G[0, w]*G[-w^(-1), -w, w^2])/6 - 
    (G[0, w^2]*G[-w^(-1), -w, w^2])/2 - (2*G[1, r7]*G[-w^(-1), -w, w^2])/3 + 
    3*G[1, -w]*G[-w^(-1), -w, w^2] + (G[1, w]*G[-w^(-1), -w, w^2])/3 + 
    G[1, w^2]*G[-w^(-1), -w, w^2] - (I/6)*Pi*G[-w^(-1), w^2, w^2] - 
    (G[0, -w]*G[-w^(-1), w^2, w^2])/2 + (G[0, w]*G[-w^(-1), w^2, w^2])/6 + 
    (G[0, w^2]*G[-w^(-1), w^2, w^2])/2 + (2*G[1, r7]*G[-w^(-1), w^2, w^2])/
     3 + G[1, -w]*G[-w^(-1), w^2, w^2] - (G[1, w]*G[-w^(-1), w^2, w^2])/3 - 
    G[1, w^2]*G[-w^(-1), w^2, w^2] + G[0, -w]*G[-w, 0, w^2] - 
    G[0, w]*G[-w, 0, w^2] - 4*G[0, w^2]*G[-w, 0, w^2] - 
    G[1, r7]*G[-w, 0, w^2] - 2*G[1, -w]*G[-w, 0, w^2] + 
    6*G[1, w^2]*G[-w, 0, w^2] + 3*G[r61, w^2]*G[-w, 0, w^2] + 
    3*G[r62, w^2]*G[-w, 0, w^2] - 3*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
    G[-w, w^2]*G[-w, 0, w^2] - ((2*I)/3)*Pi*G[-w, 1, w^2] - 
    2*G[0, -w]*G[-w, 1, w^2] + (2*G[0, w]*G[-w, 1, w^2])/3 + 
    8*G[0, w^2]*G[-w, 1, w^2] + (8*G[1, r7]*G[-w, 1, w^2])/3 + 
    4*G[1, -w]*G[-w, 1, w^2] - (4*G[1, w]*G[-w, 1, w^2])/3 - 
    12*G[1, w^2]*G[-w, 1, w^2] - 6*G[r61, w^2]*G[-w, 1, w^2] - 
    6*G[r62, w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
    2*G[-w, w^2]*G[-w, 1, w^2] + G[0, w^2]*G[-w, r61, w^2] + 
    G[1, r7]*G[-w, r61, w^2] - 2*G[1, w^2]*G[-w, r61, w^2] + 
    G[0, w^2]*G[-w, r62, w^2] + G[1, r7]*G[-w, r62, w^2] - 
    2*G[1, w^2]*G[-w, r62, w^2] + (I/6)*Pi*G[-w, w^(-2), w^2] + 
    (G[0, -w]*G[-w, w^(-2), w^2])/2 - (G[0, w]*G[-w, w^(-2), w^2])/6 - 
    (G[0, w^2]*G[-w, w^(-2), w^2])/2 - (2*G[1, r7]*G[-w, w^(-2), w^2])/3 - 
    G[1, -w]*G[-w, w^(-2), w^2] + (G[1, w]*G[-w, w^(-2), w^2])/3 + 
    G[1, w^2]*G[-w, w^(-2), w^2] + (I/6)*Pi*G[-w, -w^(-1), w^2] - 
    (3*G[0, -w]*G[-w, -w^(-1), w^2])/2 - (G[0, w]*G[-w, -w^(-1), w^2])/6 - 
    (G[0, w^2]*G[-w, -w^(-1), w^2])/2 - (2*G[1, r7]*G[-w, -w^(-1), w^2])/3 + 
    3*G[1, -w]*G[-w, -w^(-1), w^2] + (G[1, w]*G[-w, -w^(-1), w^2])/3 + 
    G[1, w^2]*G[-w, -w^(-1), w^2] + (I/6)*Pi*G[-w, -w, w^2] + 
    (G[0, -w]*G[-w, -w, w^2])/2 - (G[0, w]*G[-w, -w, w^2])/6 - 
    (G[0, w^2]*G[-w, -w, w^2])/2 - (2*G[1, r7]*G[-w, -w, w^2])/3 - 
    G[1, -w]*G[-w, -w, w^2] + (G[1, w]*G[-w, -w, w^2])/3 + 
    G[1, w^2]*G[-w, -w, w^2] - (I/6)*Pi*G[-w, w^2, w^2] - 
    (G[0, -w]*G[-w, w^2, w^2])/2 + (G[0, w]*G[-w, w^2, w^2])/6 + 
    (G[0, w^2]*G[-w, w^2, w^2])/2 + (2*G[1, r7]*G[-w, w^2, w^2])/3 + 
    G[1, -w]*G[-w, w^2, w^2] - (G[1, w]*G[-w, w^2, w^2])/3 - 
    G[1, w^2]*G[-w, w^2, w^2] + 3*G[0, 0, 0, w] + (25*G[0, 0, 0, w^2])/6 - 
    (16*G[0, 0, 1, w^2])/3 - (3*G[0, 0, r61, w^2])/2 - 
    (3*G[0, 0, r62, w^2])/2 - (29*G[0, 0, w^2, w^2])/6 - 
    (28*G[0, 1, 0, w^2])/3 + (32*G[0, 1, 1, w^2])/3 + 4*G[0, 1, r61, w^2] + 
    4*G[0, 1, r62, w^2] + (14*G[0, 1, w^2, w^2])/3 - 4*G[0, r61, 0, w^2] + 
    4*G[0, r61, 1, w^2] + 2*G[0, r61, r61, w^2] + 2*G[0, r61, r62, w^2] + 
    (5*G[0, r61, w^2, w^2])/2 - 4*G[0, r62, 0, w^2] + 4*G[0, r62, 1, w^2] + 
    2*G[0, r62, r61, w^2] + 2*G[0, r62, r62, w^2] + 
    (5*G[0, r62, w^2, w^2])/2 + (5*G[0, w^(-2), 0, w^2])/2 - 
    (5*G[0, w^(-2), r61, w^2])/2 - (5*G[0, w^(-2), r62, w^2])/2 + 
    2*G[0, -w^(-1), 0, w^2] - 4*G[0, -w^(-1), 1, w^2] + 2*G[0, -w, 0, w^2] - 
    4*G[0, -w, 1, w^2] - (7*G[0, w^2, 0, w^2])/3 + (14*G[0, w^2, 1, w^2])/3 + 
    (19*G[0, w^2, w^2, w^2])/6 - (22*G[1, 0, 0, w^2])/3 + 
    (20*G[1, 0, 1, w^2])/3 + 4*G[1, 0, r61, w^2] + 4*G[1, 0, r62, w^2] + 
    (14*G[1, 0, w^2, w^2])/3 + (32*G[1, 1, 0, w^2])/3 - 
    (32*G[1, 1, r61, w^2])/3 - (32*G[1, 1, r62, w^2])/3 + 
    (32*G[1, r61, 0, w^2])/3 - (32*G[1, r61, 1, w^2])/3 - 
    (16*G[1, r61, r61, w^2])/3 - (16*G[1, r61, r62, w^2])/3 - 
    (14*G[1, r61, w^2, w^2])/3 + (32*G[1, r62, 0, w^2])/3 - 
    (32*G[1, r62, 1, w^2])/3 - (16*G[1, r62, r61, w^2])/3 - 
    (16*G[1, r62, r62, w^2])/3 - (14*G[1, r62, w^2, w^2])/3 - 
    (20*G[1, w^(-2), 0, w^2])/3 + (20*G[1, w^(-2), r61, w^2])/3 + 
    (20*G[1, w^(-2), r62, w^2])/3 - 2*G[1, -w^(-1), 0, w^2] + 
    4*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, w^2] + 4*G[1, -w, 1, w^2] - 
    2*G[1, w^2, 0, w^2] + 2*G[1, w^2, r61, w^2] + 2*G[1, w^2, r62, w^2] - 
    3*G[r1, 0, 0, w] - 3*G[r2, 0, 0, w] - (19*G[r61, 0, 0, w^2])/3 + 
    (20*G[r61, 0, 1, w^2])/3 + 3*G[r61, 0, r61, w^2] + 
    3*G[r61, 0, r62, w^2] + (17*G[r61, 0, w^2, w^2])/3 + 
    (32*G[r61, 1, 0, w^2])/3 - (32*G[r61, 1, 1, w^2])/3 - 
    (16*G[r61, 1, r61, w^2])/3 - (16*G[r61, 1, r62, w^2])/3 - 
    (14*G[r61, 1, w^2, w^2])/3 + (16*G[r61, r61, 0, w^2])/3 - 
    (16*G[r61, r61, 1, w^2])/3 - (8*G[r61, r61, r61, w^2])/3 - 
    (8*G[r61, r61, r62, w^2])/3 - (10*G[r61, r61, w^2, w^2])/3 + 
    (16*G[r61, r62, 0, w^2])/3 - (16*G[r61, r62, 1, w^2])/3 - 
    (8*G[r61, r62, r61, w^2])/3 - (8*G[r61, r62, r62, w^2])/3 - 
    (10*G[r61, r62, w^2, w^2])/3 - (7*G[r61, w^(-2), 0, w^2])/3 + 
    (7*G[r61, w^(-2), r61, w^2])/3 + (7*G[r61, w^(-2), r62, w^2])/3 - 
    2*G[r61, -w^(-1), 0, w^2] + 4*G[r61, -w^(-1), 1, w^2] - 
    2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + (10*G[r61, w^2, 0, w^2])/
     3 - (14*G[r61, w^2, 1, w^2])/3 - G[r61, w^2, r61, w^2] - 
    G[r61, w^2, r62, w^2] - (19*G[r61, w^2, w^2, w^2])/6 - 
    (19*G[r62, 0, 0, w^2])/3 + (20*G[r62, 0, 1, w^2])/3 + 
    3*G[r62, 0, r61, w^2] + 3*G[r62, 0, r62, w^2] + 
    (17*G[r62, 0, w^2, w^2])/3 + (32*G[r62, 1, 0, w^2])/3 - 
    (32*G[r62, 1, 1, w^2])/3 - (16*G[r62, 1, r61, w^2])/3 - 
    (16*G[r62, 1, r62, w^2])/3 - (14*G[r62, 1, w^2, w^2])/3 + 
    (16*G[r62, r61, 0, w^2])/3 - (16*G[r62, r61, 1, w^2])/3 - 
    (8*G[r62, r61, r61, w^2])/3 - (8*G[r62, r61, r62, w^2])/3 - 
    (10*G[r62, r61, w^2, w^2])/3 + (16*G[r62, r62, 0, w^2])/3 - 
    (16*G[r62, r62, 1, w^2])/3 - (8*G[r62, r62, r61, w^2])/3 - 
    (8*G[r62, r62, r62, w^2])/3 - (10*G[r62, r62, w^2, w^2])/3 - 
    (7*G[r62, w^(-2), 0, w^2])/3 + (7*G[r62, w^(-2), r61, w^2])/3 + 
    (7*G[r62, w^(-2), r62, w^2])/3 - 2*G[r62, -w^(-1), 0, w^2] + 
    4*G[r62, -w^(-1), 1, w^2] - 2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + 
    (10*G[r62, w^2, 0, w^2])/3 - (14*G[r62, w^2, 1, w^2])/3 - 
    G[r62, w^2, r61, w^2] - G[r62, w^2, r62, w^2] - 
    (19*G[r62, w^2, w^2, w^2])/6 + (29*G[w^(-2), 0, 0, w^2])/6 - 
    (14*G[w^(-2), 0, 1, w^2])/3 - (5*G[w^(-2), 0, r61, w^2])/2 - 
    (5*G[w^(-2), 0, r62, w^2])/2 - (19*G[w^(-2), 0, w^2, w^2])/6 - 
    (14*G[w^(-2), 1, 0, w^2])/3 + (14*G[w^(-2), 1, r61, w^2])/3 + 
    (14*G[w^(-2), 1, r62, w^2])/3 - (17*G[w^(-2), r61, 0, w^2])/3 + 
    (14*G[w^(-2), r61, 1, w^2])/3 + (10*G[w^(-2), r61, r61, w^2])/3 + 
    (10*G[w^(-2), r61, r62, w^2])/3 + (19*G[w^(-2), r61, w^2, w^2])/6 - 
    (17*G[w^(-2), r62, 0, w^2])/3 + (14*G[w^(-2), r62, 1, w^2])/3 + 
    (10*G[w^(-2), r62, r61, w^2])/3 + (10*G[w^(-2), r62, r62, w^2])/3 + 
    (19*G[w^(-2), r62, w^2, w^2])/6 + (19*G[w^(-2), w^(-2), 0, w^2])/6 - 
    (19*G[w^(-2), w^(-2), r61, w^2])/6 - (19*G[w^(-2), w^(-2), r62, w^2])/6 + 
    G[-w^(-1), 0, 0, w^2] - G[-w^(-1), 0, r61, w^2] - 
    G[-w^(-1), 0, r62, w^2] - 2*G[-w^(-1), 1, 0, w^2] + 
    2*G[-w^(-1), 1, r61, w^2] + 2*G[-w^(-1), 1, r62, w^2] - 
    G[-w^(-1), r61, 0, w^2] + 2*G[-w^(-1), r61, 1, w^2] - 
    G[-w^(-1), r62, 0, w^2] + 2*G[-w^(-1), r62, 1, w^2] + 
    2*G[-w^(-1), -w, 0, w^2] - 4*G[-w^(-1), -w, 1, w^2] + G[-w, 0, 0, w^2] - 
    G[-w, 0, r61, w^2] - G[-w, 0, r62, w^2] - 2*G[-w, 1, 0, w^2] + 
    2*G[-w, 1, r61, w^2] + 2*G[-w, 1, r62, w^2] - G[-w, r61, 0, w^2] + 
    2*G[-w, r61, 1, w^2] - G[-w, r62, 0, w^2] + 2*G[-w, r62, 1, w^2] + 
    2*G[-w, -w^(-1), 0, w^2] - 4*G[-w, -w^(-1), 1, w^2] - 2*Zeta[3]) - 
  84*((Pi^2*G[0, -w])/3 + (Pi^2*G[0, w])/6 - (Pi^2*G[r1, w])/6 - 
    (Pi^2*G[r2, w])/6 - (Pi^2*G[w^(-2), -w])/12 + (G[0, -w]^2*G[w^(-2), -w])/
     2 - G[0, -w]*G[0, w]*G[w^(-2), -w] - G[0, -w]*G[1, -w]*G[w^(-2), -w] + 
    G[0, -w]^2*G[-w^(-1), 1] - 2*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 
    (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/2 + G[1, -w]*G[w^(-2), -w]*
     G[-w^(-1), 1] - (Pi^2*G[-w^(-1), -w])/4 - (G[0, -w]^2*G[-w^(-1), -w])/
     2 + 3*G[0, -w]*G[0, w]*G[-w^(-1), -w] + G[0, -w]*G[1, -w]*
     G[-w^(-1), -w] - (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 + 
    3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] - 
    (G[0, -w]*G[-w^(-1), 1]*G[-w^(-1), -w])/2 + G[1, -w]*G[-w^(-1), 1]*
     G[-w^(-1), -w] + (7*G[0, -w]*G[-w^(-1), -w]^2)/2 - 
    7*G[1, -w]*G[-w^(-1), -w]^2 + G[0, -w]^2*G[-w, 1] - 
    2*G[0, -w]*G[1, -w]*G[-w, 1] - (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 + 
    G[1, -w]*G[w^(-2), -w]*G[-w, 1] - (G[0, -w]*G[-w^(-1), -w]*G[-w, 1])/2 + 
    G[1, -w]*G[-w^(-1), -w]*G[-w, 1] - (Pi^2*G[w^2, -w])/12 + 
    (G[0, -w]^2*G[w^2, -w])/2 + G[0, -w]*G[0, w]*G[w^2, -w] - 
    G[0, -w]*G[1, -w]*G[w^2, -w] - (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 + 
    G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] + (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/
     2 - G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] - (G[0, -w]*G[-w, 1]*G[w^2, -w])/
     2 + G[1, -w]*G[-w, 1]*G[w^2, -w] + G[0, -w]*G[0, 0, -w] - 
    2*G[1, -w]*G[0, 0, -w] - (G[w^(-2), -w]*G[0, 0, -w])/2 + 
    (G[-w^(-1), -w]*G[0, 0, -w])/2 - (G[w^2, -w]*G[0, 0, -w])/2 + 
    G[0, -w]*G[0, 0, w] + 3*G[w^(-2), -w]*G[0, 0, w] - 
    6*G[-w^(-1), -w]*G[0, 0, w] + G[w^2, -w]*G[0, 0, w] + 
    G[w^(-2), -w]*G[0, 1, -w] - G[-w^(-1), -w]*G[0, 1, -w] + 
    G[w^2, -w]*G[0, 1, -w] - G[0, -w]*G[0, -w^(-1), -w] + 
    2*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] - 
    3*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] + 
    (G[w^(-2), -w]*G[0, -w, -w])/2 - (5*G[-w^(-1), -w]*G[0, -w, -w])/2 - 
    (3*G[w^2, -w]*G[0, -w, -w])/2 - G[w^(-2), -w]*G[1, -w, -w] + 
    5*G[-w^(-1), -w]*G[1, -w, -w] + 3*G[w^2, -w]*G[1, -w, -w] - 
    G[0, -w]*G[w^(-2), 0, -w] + G[0, w]*G[w^(-2), 0, -w] + 
    2*G[1, -w]*G[w^(-2), 0, -w] + 2*G[0, -w]*G[w^(-2), -w^(-1), -w] - 
    4*G[1, -w]*G[w^(-2), -w^(-1), -w] - G[0, -w]*G[-w^(-1), 0, 1] + 
    (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 + (G[-w^(-1), -w]*G[-w^(-1), 0, 1])/
     2 + (G[w^2, -w]*G[-w^(-1), 0, 1])/2 - 3*G[0, w]*G[-w^(-1), 0, -w] + 
    (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 - 
    (7*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 - (G[w^2, -w]*G[-w^(-1), 0, -w])/
     2 + 2*G[0, -w]*G[-w^(-1), 1, 1] - G[w^(-2), -w]*G[-w^(-1), 1, 1] - 
    G[-w^(-1), -w]*G[-w^(-1), 1, 1] - G[w^2, -w]*G[-w^(-1), 1, 1] - 
    3*G[w^(-2), -w]*G[-w^(-1), 1, -w] + 7*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + 
    G[w^2, -w]*G[-w^(-1), 1, -w] - 3*G[0, -w]*G[-w^(-1), -w^(-1), -w] + 
    6*G[1, -w]*G[-w^(-1), -w^(-1), -w] - G[0, -w]*G[-w, 0, 1] + 
    (G[w^(-2), -w]*G[-w, 0, 1])/2 + (G[-w^(-1), -w]*G[-w, 0, 1])/2 + 
    (G[w^2, -w]*G[-w, 0, 1])/2 + 2*G[0, -w]*G[-w, 1, 1] - 
    G[w^(-2), -w]*G[-w, 1, 1] - G[-w^(-1), -w]*G[-w, 1, 1] - 
    G[w^2, -w]*G[-w, 1, 1] - G[0, -w]*G[w^2, 0, -w] - G[0, w]*G[w^2, 0, -w] + 
    2*G[1, -w]*G[w^2, 0, -w] + 2*G[0, -w]*G[w^2, -w, -w] - 
    4*G[1, -w]*G[w^2, -w, -w] - G[0, 0, 0, -w] + 3*G[0, 0, 0, w] + 
    2*G[0, 0, 1, -w] + G[0, -w^(-1), 0, -w] - 2*G[0, -w^(-1), 1, -w] + 
    G[0, -w, 0, -w] - 2*G[0, -w, 1, -w] + 3*G[0, -w, -w, -w] - 
    6*G[1, -w, -w, -w] - 3*G[r1, 0, 0, w] - 3*G[r2, 0, 0, w] + 
    G[w^(-2), 0, 0, -w] - 2*G[w^(-2), 0, 1, -w] - 
    2*G[w^(-2), -w^(-1), 0, -w] + 4*G[w^(-2), -w^(-1), 1, -w] + 
    3*G[-w^(-1), 0, -w, -w] - 6*G[-w^(-1), 1, -w, -w] + 
    3*G[-w^(-1), -w^(-1), 0, -w] - 6*G[-w^(-1), -w^(-1), 1, -w] + 
    G[w^2, 0, 0, -w] - 2*G[w^2, 0, 1, -w] - 2*G[w^2, -w, 0, -w] + 
    4*G[w^2, -w, 1, -w] - 2*Zeta[3]) - 
  108*((Pi^2*G[0, w])/3 + (Pi^2*G[1, w])/3 - (Pi^2*G[r1, w])/2 - 
    (Pi^2*G[r2, w])/2 + G[0, 0, 0, w] - 2*G[0, 0, 1, w] - 2*G[0, 1, 0, w] + 
    4*G[0, 1, 1, w] - G[r1, 0, 0, w] + 2*G[r1, 0, 1, w] + 2*G[r1, 1, 0, w] - 
    4*G[r1, 1, 1, w] - G[r2, 0, 0, w] + 2*G[r2, 0, 1, w] + 2*G[r2, 1, 0, w] - 
    4*G[r2, 1, 1, w] - Zeta[3]) - 60*((-3*Pi^2*G[0, -w])/4 - 3*G[0, -w]^3 - 
    (Pi^2*G[0, w])/2 + (Pi^2*G[1, -w])/3 + 28*G[0, -w]^2*G[1, -w] - 
    76*G[0, -w]*G[1, -w]^2 + 64*G[1, -w]^3 + (Pi^2*G[r1, w])/3 + 
    (Pi^2*G[r2, w])/3 + (Pi^2*G[w^(-2), -w])/12 - (G[0, -w]^2*G[w^(-2), -w])/
     2 + G[0, -w]*G[0, w]*G[w^(-2), -w] + G[0, -w]*G[1, -w]*G[w^(-2), -w] - 
    (3*G[0, -w]^2*G[-w^(-1), 1])/2 + 3*G[0, -w]*G[1, -w]*G[-w^(-1), 1] + 
    (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/2 - G[1, -w]*G[w^(-2), -w]*
     G[-w^(-1), 1] + (Pi^2*G[-w^(-1), -w])/2 - (9*G[0, -w]^2*G[-w^(-1), -w])/
     2 - 5*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 19*G[0, -w]*G[1, -w]*
     G[-w^(-1), -w] - 20*G[1, -w]^2*G[-w^(-1), -w] + 
    (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 - 3*G[1, -w]*G[w^(-2), -w]*
     G[-w^(-1), -w] + G[0, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] - 
    2*G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] - (11*G[0, -w]*G[-w^(-1), -w]^2)/
     2 + 11*G[1, -w]*G[-w^(-1), -w]^2 - (3*G[0, -w]^2*G[-w, 1])/2 + 
    3*G[0, -w]*G[1, -w]*G[-w, 1] + (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 - 
    G[1, -w]*G[w^(-2), -w]*G[-w, 1] + G[0, -w]*G[-w^(-1), -w]*G[-w, 1] - 
    2*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + (Pi^2*G[w^2, -w])/12 - 
    (G[0, -w]^2*G[w^2, -w])/2 - G[0, -w]*G[0, w]*G[w^2, -w] + 
    G[0, -w]*G[1, -w]*G[w^2, -w] + (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 - 
    G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] - (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/
     2 + G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] + (G[0, -w]*G[-w, 1]*G[w^2, -w])/
     2 - G[1, -w]*G[-w, 1]*G[w^2, -w] + (9*G[0, -w]*G[0, 0, -w])/2 - 
    13*G[1, -w]*G[0, 0, -w] + (G[w^(-2), -w]*G[0, 0, -w])/2 + 
    (3*G[-w^(-1), -w]*G[0, 0, -w])/2 + (G[w^2, -w]*G[0, 0, -w])/2 - 
    3*G[0, -w]*G[0, 0, w] - 3*G[w^(-2), -w]*G[0, 0, w] + 
    10*G[-w^(-1), -w]*G[0, 0, w] - G[w^2, -w]*G[0, 0, w] - 
    18*G[0, -w]*G[0, 1, -w] + 44*G[1, -w]*G[0, 1, -w] - 
    G[w^(-2), -w]*G[0, 1, -w] - 3*G[-w^(-1), -w]*G[0, 1, -w] - 
    G[w^2, -w]*G[0, 1, -w] + (9*G[0, -w]*G[0, -w^(-1), -w])/2 - 
    9*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] + 
    5*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] - 
    (G[w^(-2), -w]*G[0, -w, -w])/2 + (9*G[-w^(-1), -w]*G[0, -w, -w])/2 + 
    (3*G[w^2, -w]*G[0, -w, -w])/2 - 22*G[0, -w]*G[1, 0, -w] + 
    52*G[1, -w]*G[1, 0, -w] - 4*G[-w^(-1), -w]*G[1, 0, -w] + 
    56*G[0, -w]*G[1, 1, -w] - 128*G[1, -w]*G[1, 1, -w] + 
    8*G[-w^(-1), -w]*G[1, 1, -w] - 6*G[0, -w]*G[1, -w^(-1), -w] + 
    12*G[1, -w]*G[1, -w^(-1), -w] + 4*G[0, -w]*G[1, -w, -w] - 
    8*G[1, -w]*G[1, -w, -w] + G[w^(-2), -w]*G[1, -w, -w] - 
    9*G[-w^(-1), -w]*G[1, -w, -w] - 3*G[w^2, -w]*G[1, -w, -w] + 
    G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] - 
    2*G[1, -w]*G[w^(-2), 0, -w] - 2*G[0, -w]*G[w^(-2), -w^(-1), -w] + 
    4*G[1, -w]*G[w^(-2), -w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), 0, 1])/2 - 
    (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 - G[-w^(-1), -w]*G[-w^(-1), 0, 1] - 
    (G[w^2, -w]*G[-w^(-1), 0, 1])/2 + (11*G[0, -w]*G[-w^(-1), 0, -w])/2 + 
    5*G[0, w]*G[-w^(-1), 0, -w] - 11*G[1, -w]*G[-w^(-1), 0, -w] - 
    (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 + 
    (11*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 + (G[w^2, -w]*G[-w^(-1), 0, -w])/
     2 - 3*G[0, -w]*G[-w^(-1), 1, 1] + G[w^(-2), -w]*G[-w^(-1), 1, 1] + 
    2*G[-w^(-1), -w]*G[-w^(-1), 1, 1] + G[w^2, -w]*G[-w^(-1), 1, 1] - 
    10*G[0, -w]*G[-w^(-1), 1, -w] + 20*G[1, -w]*G[-w^(-1), 1, -w] + 
    3*G[w^(-2), -w]*G[-w^(-1), 1, -w] - 11*G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 
    G[w^2, -w]*G[-w^(-1), 1, -w] + (9*G[0, -w]*G[-w^(-1), -w^(-1), -w])/2 - 
    9*G[1, -w]*G[-w^(-1), -w^(-1), -w] + (3*G[0, -w]*G[-w, 0, 1])/2 - 
    (G[w^(-2), -w]*G[-w, 0, 1])/2 - G[-w^(-1), -w]*G[-w, 0, 1] - 
    (G[w^2, -w]*G[-w, 0, 1])/2 - 3*G[0, -w]*G[-w, 1, 1] + 
    G[w^(-2), -w]*G[-w, 1, 1] + 2*G[-w^(-1), -w]*G[-w, 1, 1] + 
    G[w^2, -w]*G[-w, 1, 1] + G[0, -w]*G[w^2, 0, -w] + G[0, w]*G[w^2, 0, -w] - 
    2*G[1, -w]*G[w^2, 0, -w] - 2*G[0, -w]*G[w^2, -w, -w] + 
    4*G[1, -w]*G[w^2, -w, -w] - 6*G[0, -1, 0, w] - (3*G[0, 0, 0, -w])/2 - 
    2*G[0, 0, 0, w] + 3*G[0, 0, 1, -w] + (5*G[0, 0, -w, -w])/2 + 
    12*G[0, 1, 0, -w] - 2*G[0, 1, 0, w] - 24*G[0, 1, 1, -w] - 
    5*G[0, 1, -w, -w] - (9*G[0, -w^(-1), 0, -w])/2 + 9*G[0, -w^(-1), 1, -w] - 
    2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - (9*G[0, -w, -w, -w])/2 + 
    10*G[1, 0, 0, -w] - 20*G[1, 0, 1, -w] - 4*G[1, 0, -w, -w] - 
    32*G[1, 1, 0, -w] + 64*G[1, 1, 1, -w] + 8*G[1, 1, -w, -w] + 
    6*G[1, -w^(-1), 0, -w] - 12*G[1, -w^(-1), 1, -w] + 2*G[1, -w, 0, -w] - 
    4*G[1, -w, 1, -w] + 9*G[1, -w, -w, -w] + 6*G[r1, 0, 0, w] + 
    6*G[r2, 0, 0, w] - G[w^(-2), 0, 0, -w] + 2*G[w^(-2), 0, 1, -w] + 
    2*G[w^(-2), -w^(-1), 0, -w] - 4*G[w^(-2), -w^(-1), 1, -w] - 
    (5*G[-w^(-1), 0, 0, -w])/2 + 5*G[-w^(-1), 0, 1, -w] - 
    (11*G[-w^(-1), 0, -w, -w])/2 + 4*G[-w^(-1), 1, 0, -w] - 
    8*G[-w^(-1), 1, 1, -w] + 11*G[-w^(-1), 1, -w, -w] - 
    (9*G[-w^(-1), -w^(-1), 0, -w])/2 + 9*G[-w^(-1), -w^(-1), 1, -w] - 
    G[w^2, 0, 0, -w] + 2*G[w^2, 0, 1, -w] + 2*G[w^2, -w, 0, -w] - 
    4*G[w^2, -w, 1, -w] - Zeta[3]) + 
  102*(((-23*I)/162)*Pi^3 + (Pi^2*G[0, w])/3 + (Pi^2*G[-I, r1])/2 - 
    (Pi^2*G[-I, w])/2 + (Pi^2*G[I, r1])/2 - (Pi^2*G[I, w])/2 + 
    (Pi^2*G[r1, w])/6 + (Pi^2*G[r2, w])/6 + 3*G[0, 0, 0, w] + 
    4*G[-I, 0, 0, r1] - 4*G[-I, 0, 0, w] + 4*G[I, 0, 0, r1] - 
    4*G[I, 0, 0, w] - 4*G[1, 0, 0, w] + 3*G[r1, 0, 0, w] + 3*G[r2, 0, 0, w] + 
    (2*Pi*GI[0, r2])/3 + Zeta[3]/3) + 148*Zeta[3] - 
  12*(-1/3*(Pi^2*G[0, w]) - (Pi^2*G[1, w])/3 + (Pi^2*G[r1, w])/2 + 
    (Pi^2*G[r2, w])/2 - G[0, 0, 0, w] + 2*G[0, 0, 1, w] + 2*G[0, 1, 0, w] - 
    4*G[0, 1, 1, w] + G[r1, 0, 0, w] - 2*G[r1, 0, 1, w] - 2*G[r1, 1, 0, w] + 
    4*G[r1, 1, 1, w] + G[r2, 0, 0, w] - 2*G[r2, 0, 1, w] - 2*G[r2, 1, 0, w] + 
    4*G[r2, 1, 1, w] + Zeta[3]) + 24*((I/6)*Pi^3 + Pi^2*G[0, w^2] - 
    (5*G[0, -w]^2*G[0, w^2])/3 - (2*I)*Pi*G[0, w^2]^2 - (4*G[0, w^2]^3)/3 + 
    I*Pi*G[0, w^2]*G[1, r7] + (2*G[0, w^2]^2*G[1, r7])/3 + 
    (26*G[0, -w]*G[0, w^2]*G[1, -w])/3 - (32*G[0, w^2]*G[1, -w]^2)/3 - 
    (8*I)*Pi*G[0, w^2]*G[1, w^2] + 4*G[0, -w]*G[0, w^2]*G[1, w^2] + 
    12*G[0, w]*G[0, w^2]*G[1, w^2] - (8*G[0, w^2]^2*G[1, w^2])/3 + 
    (8*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 8*G[0, w^2]*G[1, -w]*G[1, w^2] - 
    24*G[0, w^2]*G[1, w]*G[1, w^2] + (32*G[0, w^2]*G[1, w^2]^2)/3 - 
    (Pi^2*G[w^(-2), w^2])/4 + (G[0, -w]^2*G[w^(-2), w^2])/3 + 
    (4*I)*Pi*G[0, w^2]*G[w^(-2), w^2] - 2*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - 
    3*G[0, w]*G[0, w^2]*G[w^(-2), w^2] + (8*G[0, w^2]^2*G[w^(-2), w^2])/3 - 
    (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] - (4*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/
     3 - (10*G[0, -w]*G[1, -w]*G[w^(-2), w^2])/3 + 
    4*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + (16*G[1, -w]^2*G[w^(-2), w^2])/3 + 
    6*G[0, w^2]*G[1, w]*G[w^(-2), w^2] + (4*I)*Pi*G[1, w^2]*G[w^(-2), w^2] - 
    2*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - 6*G[0, w]*G[1, w^2]*
     G[w^(-2), w^2] - (8*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    (4*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 + 4*G[1, -w]*G[1, w^2]*
     G[w^(-2), w^2] + 12*G[1, w]*G[1, w^2]*G[w^(-2), w^2] - 
    (16*G[1, w^2]^2*G[w^(-2), w^2])/3 - ((3*I)/2)*Pi*G[w^(-2), w^2]^2 + 
    G[0, -w]*G[w^(-2), w^2]^2 + (3*G[0, w]*G[w^(-2), w^2]^2)/2 - 
    G[0, w^2]*G[w^(-2), w^2]^2 + (G[1, r7]*G[w^(-2), w^2]^2)/2 - 
    2*G[1, -w]*G[w^(-2), w^2]^2 - 3*G[1, w]*G[w^(-2), w^2]^2 + 
    2*G[1, w^2]*G[w^(-2), w^2]^2 - G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 
    2*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] + G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), -w] - 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
    (3*Pi^2*G[-w^(-1), w^2])/4 + (4*G[0, -w]^2*G[-w^(-1), w^2])/3 + 
    (4*I)*Pi*G[0, w^2]*G[-w^(-1), w^2] - 3*G[0, w]*G[0, w^2]*
     G[-w^(-1), w^2] + (8*G[0, w^2]^2*G[-w^(-1), w^2])/3 - 
    (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2] - 
    (4*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/3 - 
    (16*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/3 + 
    (16*G[1, -w]^2*G[-w^(-1), w^2])/3 + 6*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] + 
    (4*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 2*G[0, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - 6*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] - 
    (8*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (4*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 4*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] + 12*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] - 
    (16*G[1, w^2]^2*G[-w^(-1), w^2])/3 - (3*I)*Pi*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    3*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 2*G[0, w^2]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 6*G[1, w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + 4*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    ((3*I)/2)*Pi*G[-w^(-1), w^2]^2 + (3*G[0, w]*G[-w^(-1), w^2]^2)/2 - 
    G[0, w^2]*G[-w^(-1), w^2]^2 + (G[1, r7]*G[-w^(-1), w^2]^2)/2 - 
    3*G[1, w]*G[-w^(-1), w^2]^2 + 2*G[1, w^2]*G[-w^(-1), w^2]^2 - 
    (3*Pi^2*G[-w, w^2])/4 + (4*G[0, -w]^2*G[-w, w^2])/3 + 
    (4*I)*Pi*G[0, w^2]*G[-w, w^2] - 3*G[0, w]*G[0, w^2]*G[-w, w^2] + 
    (8*G[0, w^2]^2*G[-w, w^2])/3 - (I/2)*Pi*G[1, r7]*G[-w, w^2] - 
    (4*G[0, w^2]*G[1, r7]*G[-w, w^2])/3 - (16*G[0, -w]*G[1, -w]*G[-w, w^2])/
     3 + (16*G[1, -w]^2*G[-w, w^2])/3 + 6*G[0, w^2]*G[1, w]*G[-w, w^2] + 
    (4*I)*Pi*G[1, w^2]*G[-w, w^2] - 2*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
    6*G[0, w]*G[1, w^2]*G[-w, w^2] - (8*G[0, w^2]*G[1, w^2]*G[-w, w^2])/3 - 
    (4*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 + 4*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
    12*G[1, w]*G[1, w^2]*G[-w, w^2] - (16*G[1, w^2]^2*G[-w, w^2])/3 - 
    (3*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
    3*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] - 2*G[0, w^2]*G[w^(-2), w^2]*
     G[-w, w^2] + G[1, r7]*G[w^(-2), w^2]*G[-w, w^2] - 
    2*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 6*G[1, w]*G[w^(-2), w^2]*
     G[-w, w^2] + 4*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
    (3*I)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 3*G[0, w]*G[-w^(-1), w^2]*
     G[-w, w^2] - 2*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
    G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 6*G[1, w]*G[-w^(-1), w^2]*
     G[-w, w^2] + 4*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
    ((3*I)/2)*Pi*G[-w, w^2]^2 + (3*G[0, w]*G[-w, w^2]^2)/2 - 
    G[0, w^2]*G[-w, w^2]^2 + (G[1, r7]*G[-w, w^2]^2)/2 - 
    3*G[1, w]*G[-w, w^2]^2 + 2*G[1, w^2]*G[-w, w^2]^2 + 
    (5*G[0, w^2]*G[0, 0, -w])/3 - (G[w^(-2), w^2]*G[0, 0, -w])/3 - 
    (4*G[-w^(-1), w^2]*G[0, 0, -w])/3 - (4*G[-w, w^2]*G[0, 0, -w])/3 + 
    2*G[0, w^2]*G[0, 0, w] - (G[w^(-2), w^2]*G[0, 0, w])/2 - 
    (3*G[-w^(-1), w^2]*G[0, 0, w])/2 - (3*G[-w, w^2]*G[0, 0, w])/2 + 
    (2*I)*Pi*G[0, 0, w^2] + (5*G[0, -w]*G[0, 0, w^2])/3 + 
    (8*G[0, w^2]*G[0, 0, w^2])/3 - (2*G[1, r7]*G[0, 0, w^2])/3 - 
    (10*G[1, -w]*G[0, 0, w^2])/3 - (8*G[1, w^2]*G[0, 0, w^2])/3 - 
    (2*G[w^(-2), w^2]*G[0, 0, w^2])/3 - (2*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
    (2*G[-w, w^2]*G[0, 0, w^2])/3 - I*Pi*G[0, 1, r7] - 
    2*G[0, w^2]*G[0, 1, r7] + G[w^(-2), w^2]*G[0, 1, r7] + 
    G[-w^(-1), w^2]*G[0, 1, r7] + G[-w, w^2]*G[0, 1, r7] - 
    (10*G[0, w^2]*G[0, 1, -w])/3 + (2*G[w^(-2), w^2]*G[0, 1, -w])/3 + 
    (8*G[-w^(-1), w^2]*G[0, 1, -w])/3 + (8*G[-w, w^2]*G[0, 1, -w])/3 - 
    4*G[0, w^2]*G[0, 1, w] + G[w^(-2), w^2]*G[0, 1, w] + 
    3*G[-w^(-1), w^2]*G[0, 1, w] + 3*G[-w, w^2]*G[0, 1, w] + 
    (8*I)*Pi*G[0, 1, w^2] - (28*G[0, -w]*G[0, 1, w^2])/3 - 
    12*G[0, w]*G[0, 1, w^2] + (8*G[0, w^2]*G[0, 1, w^2])/3 - 
    (8*G[1, r7]*G[0, 1, w^2])/3 + (56*G[1, -w]*G[0, 1, w^2])/3 + 
    24*G[1, w]*G[0, 1, w^2] - (32*G[1, w^2]*G[0, 1, w^2])/3 + 
    (4*G[w^(-2), w^2]*G[0, 1, w^2])/3 + (4*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + 
    (4*G[-w, w^2]*G[0, 1, w^2])/3 - (3*I)*Pi*G[0, w^(-2), w^2] + 
    2*G[0, -w]*G[0, w^(-2), w^2] + 3*G[0, w]*G[0, w^(-2), w^2] - 
    2*G[0, w^2]*G[0, w^(-2), w^2] + G[1, r7]*G[0, w^(-2), w^2] - 
    4*G[1, -w]*G[0, w^(-2), w^2] - 6*G[1, w]*G[0, w^(-2), w^2] + 
    4*G[1, w^2]*G[0, w^(-2), w^2] - (3*I)*Pi*G[0, -w^(-1), w^2] + 
    G[0, -w]*G[0, -w^(-1), w^2] + 3*G[0, w]*G[0, -w^(-1), w^2] - 
    2*G[0, w^2]*G[0, -w^(-1), w^2] + G[1, r7]*G[0, -w^(-1), w^2] - 
    2*G[1, -w]*G[0, -w^(-1), w^2] - 6*G[1, w]*G[0, -w^(-1), w^2] + 
    4*G[1, w^2]*G[0, -w^(-1), w^2] - G[0, w^2]*G[0, -w, -w] + 
    G[w^(-2), w^2]*G[0, -w, -w] - (3*I)*Pi*G[0, -w, w^2] + 
    G[0, -w]*G[0, -w, w^2] + 3*G[0, w]*G[0, -w, w^2] - 
    2*G[0, w^2]*G[0, -w, w^2] + G[1, r7]*G[0, -w, w^2] - 
    2*G[1, -w]*G[0, -w, w^2] - 6*G[1, w]*G[0, -w, w^2] + 
    4*G[1, w^2]*G[0, -w, w^2] - (2*I)*Pi*G[0, w^2, w^2] + 
    (7*G[0, -w]*G[0, w^2, w^2])/3 + 3*G[0, w]*G[0, w^2, w^2] - 
    (4*G[0, w^2]*G[0, w^2, w^2])/3 + (2*G[1, r7]*G[0, w^2, w^2])/3 - 
    (14*G[1, -w]*G[0, w^2, w^2])/3 - 6*G[1, w]*G[0, w^2, w^2] + 
    (8*G[1, w^2]*G[0, w^2, w^2])/3 - (16*G[0, w^2]*G[1, 0, -w])/3 + 
    (8*G[w^(-2), w^2]*G[1, 0, -w])/3 + (8*G[-w^(-1), w^2]*G[1, 0, -w])/3 + 
    (8*G[-w, w^2]*G[1, 0, -w])/3 - 4*G[0, w^2]*G[1, 0, w] + 
    G[w^(-2), w^2]*G[1, 0, w] + 3*G[-w^(-1), w^2]*G[1, 0, w] + 
    3*G[-w, w^2]*G[1, 0, w] + (4*G[0, w^2]*G[1, 0, w^2])/3 - 
    (2*G[w^(-2), w^2]*G[1, 0, w^2])/3 - (2*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - 
    (2*G[-w, w^2]*G[1, 0, w^2])/3 + I*Pi*G[1, 1, r7] + 
    (5*G[0, w^2]*G[1, 1, r7])/3 - (5*G[w^(-2), w^2]*G[1, 1, r7])/6 - 
    (5*G[-w^(-1), w^2]*G[1, 1, r7])/6 - (5*G[-w, w^2]*G[1, 1, r7])/6 + 
    (32*G[0, w^2]*G[1, 1, -w])/3 - (16*G[w^(-2), w^2]*G[1, 1, -w])/3 - 
    (16*G[-w^(-1), w^2]*G[1, 1, -w])/3 - (16*G[-w, w^2]*G[1, 1, -w])/3 + 
    8*G[0, w^2]*G[1, 1, w] - 2*G[w^(-2), w^2]*G[1, 1, w] - 
    6*G[-w^(-1), w^2]*G[1, 1, w] - 6*G[-w, w^2]*G[1, 1, w] - 
    (8*G[0, w^2]*G[1, 1, w^2])/3 + (4*G[w^(-2), w^2]*G[1, 1, w^2])/3 + 
    (4*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + (4*G[-w, w^2]*G[1, 1, w^2])/3 + 
    2*G[0, w^2]*G[1, -w, -w] - 2*G[w^(-2), w^2]*G[1, -w, -w] + 
    (4*I)*Pi*G[1, w^2, w^2] - (14*G[0, -w]*G[1, w^2, w^2])/3 - 
    6*G[0, w]*G[1, w^2, w^2] + (8*G[0, w^2]*G[1, w^2, w^2])/3 - 
    (4*G[1, r7]*G[1, w^2, w^2])/3 + (28*G[1, -w]*G[1, w^2, w^2])/3 + 
    12*G[1, w]*G[1, w^2, w^2] - (16*G[1, w^2]*G[1, w^2, w^2])/3 - 
    I*Pi*G[w^(-2), 0, w^2] - (G[0, -w]*G[w^(-2), 0, w^2])/3 - 
    (2*G[0, w^2]*G[w^(-2), 0, w^2])/3 + (G[1, r7]*G[w^(-2), 0, w^2])/3 + 
    (2*G[1, -w]*G[w^(-2), 0, w^2])/3 + (4*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
    (4*I)*Pi*G[w^(-2), 1, w^2] + (14*G[0, -w]*G[w^(-2), 1, w^2])/3 + 
    6*G[0, w]*G[w^(-2), 1, w^2] - (8*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
    (4*G[1, r7]*G[w^(-2), 1, w^2])/3 - (28*G[1, -w]*G[w^(-2), 1, w^2])/3 - 
    12*G[1, w]*G[w^(-2), 1, w^2] + (16*G[1, w^2]*G[w^(-2), 1, w^2])/3 + 
    ((3*I)/2)*Pi*G[w^(-2), w^(-2), w^2] - G[0, -w]*G[w^(-2), w^(-2), w^2] - 
    (3*G[0, w]*G[w^(-2), w^(-2), w^2])/2 + G[0, w^2]*G[w^(-2), w^(-2), w^2] - 
    (G[1, r7]*G[w^(-2), w^(-2), w^2])/2 + 2*G[1, -w]*G[w^(-2), w^(-2), w^2] + 
    3*G[1, w]*G[w^(-2), w^(-2), w^2] - 2*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
    ((3*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] - G[0, -w]*G[w^(-2), -w^(-1), w^2] - 
    (3*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 + 
    G[0, w^2]*G[w^(-2), -w^(-1), w^2] - (G[1, r7]*G[w^(-2), -w^(-1), w^2])/
     2 + 2*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 
    3*G[1, w]*G[w^(-2), -w^(-1), w^2] - 2*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + 
    ((3*I)/2)*Pi*G[w^(-2), -w, w^2] - G[0, -w]*G[w^(-2), -w, w^2] - 
    (3*G[0, w]*G[w^(-2), -w, w^2])/2 + G[0, w^2]*G[w^(-2), -w, w^2] - 
    (G[1, r7]*G[w^(-2), -w, w^2])/2 + 2*G[1, -w]*G[w^(-2), -w, w^2] + 
    3*G[1, w]*G[w^(-2), -w, w^2] - 2*G[1, w^2]*G[w^(-2), -w, w^2] + 
    G[0, w^2]*G[-w^(-1), 0, -w] - G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
    I*Pi*G[-w^(-1), 0, w^2] - (4*G[0, -w]*G[-w^(-1), 0, w^2])/3 - 
    (8*G[0, w^2]*G[-w^(-1), 0, w^2])/3 + (G[1, r7]*G[-w^(-1), 0, w^2])/3 + 
    (8*G[1, -w]*G[-w^(-1), 0, w^2])/3 + (4*G[1, w^2]*G[-w^(-1), 0, w^2])/3 + 
    G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
    G[-w, w^2]*G[-w^(-1), 0, w^2] - 2*G[0, w^2]*G[-w^(-1), 1, -w] + 
    2*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - (4*I)*Pi*G[-w^(-1), 1, w^2] + 
    (14*G[0, -w]*G[-w^(-1), 1, w^2])/3 + 6*G[0, w]*G[-w^(-1), 1, w^2] + 
    (4*G[0, w^2]*G[-w^(-1), 1, w^2])/3 + (4*G[1, r7]*G[-w^(-1), 1, w^2])/3 - 
    (28*G[1, -w]*G[-w^(-1), 1, w^2])/3 - 12*G[1, w]*G[-w^(-1), 1, w^2] + 
    (16*G[1, w^2]*G[-w^(-1), 1, w^2])/3 - 2*G[w^(-2), w^2]*
     G[-w^(-1), 1, w^2] - 2*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
    2*G[-w, w^2]*G[-w^(-1), 1, w^2] + ((3*I)/2)*Pi*G[-w^(-1), w^(-2), w^2] - 
    G[0, -w]*G[-w^(-1), w^(-2), w^2] - (3*G[0, w]*G[-w^(-1), w^(-2), w^2])/
     2 + G[0, w^2]*G[-w^(-1), w^(-2), w^2] - 
    (G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + 
    2*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 3*G[1, w]*G[-w^(-1), w^(-2), w^2] - 
    2*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + ((3*I)/2)*Pi*
     G[-w^(-1), -w^(-1), w^2] - (3*G[0, w]*G[-w^(-1), -w^(-1), w^2])/2 + 
    G[0, w^2]*G[-w^(-1), -w^(-1), w^2] - (G[1, r7]*G[-w^(-1), -w^(-1), w^2])/
     2 + 3*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
    2*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + ((3*I)/2)*Pi*G[-w^(-1), -w, w^2] - 
    (3*G[0, w]*G[-w^(-1), -w, w^2])/2 + G[0, w^2]*G[-w^(-1), -w, w^2] - 
    (G[1, r7]*G[-w^(-1), -w, w^2])/2 + 3*G[1, w]*G[-w^(-1), -w, w^2] - 
    2*G[1, w^2]*G[-w^(-1), -w, w^2] - I*Pi*G[-w, 0, w^2] - 
    (4*G[0, -w]*G[-w, 0, w^2])/3 - (8*G[0, w^2]*G[-w, 0, w^2])/3 + 
    (G[1, r7]*G[-w, 0, w^2])/3 + (8*G[1, -w]*G[-w, 0, w^2])/3 + 
    (4*G[1, w^2]*G[-w, 0, w^2])/3 + G[w^(-2), w^2]*G[-w, 0, w^2] + 
    G[-w^(-1), w^2]*G[-w, 0, w^2] + G[-w, w^2]*G[-w, 0, w^2] - 
    (4*I)*Pi*G[-w, 1, w^2] + (14*G[0, -w]*G[-w, 1, w^2])/3 + 
    6*G[0, w]*G[-w, 1, w^2] + (4*G[0, w^2]*G[-w, 1, w^2])/3 + 
    (4*G[1, r7]*G[-w, 1, w^2])/3 - (28*G[1, -w]*G[-w, 1, w^2])/3 - 
    12*G[1, w]*G[-w, 1, w^2] + (16*G[1, w^2]*G[-w, 1, w^2])/3 - 
    2*G[w^(-2), w^2]*G[-w, 1, w^2] - 2*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    2*G[-w, w^2]*G[-w, 1, w^2] + ((3*I)/2)*Pi*G[-w, w^(-2), w^2] - 
    G[0, -w]*G[-w, w^(-2), w^2] - (3*G[0, w]*G[-w, w^(-2), w^2])/2 + 
    G[0, w^2]*G[-w, w^(-2), w^2] - (G[1, r7]*G[-w, w^(-2), w^2])/2 + 
    2*G[1, -w]*G[-w, w^(-2), w^2] + 3*G[1, w]*G[-w, w^(-2), w^2] - 
    2*G[1, w^2]*G[-w, w^(-2), w^2] + ((3*I)/2)*Pi*G[-w, -w^(-1), w^2] - 
    (3*G[0, w]*G[-w, -w^(-1), w^2])/2 + G[0, w^2]*G[-w, -w^(-1), w^2] - 
    (G[1, r7]*G[-w, -w^(-1), w^2])/2 + 3*G[1, w]*G[-w, -w^(-1), w^2] - 
    2*G[1, w^2]*G[-w, -w^(-1), w^2] + ((3*I)/2)*Pi*G[-w, -w, w^2] - 
    (3*G[0, w]*G[-w, -w, w^2])/2 + G[0, w^2]*G[-w, -w, w^2] - 
    (G[1, r7]*G[-w, -w, w^2])/2 + 3*G[1, w]*G[-w, -w, w^2] - 
    2*G[1, w^2]*G[-w, -w, w^2] - 3*G[0, 0, 0, w^2] - G[0, 0, 1, r7] + 
    6*G[0, 0, 1, w^2] - G[0, 0, w^2, w^2] + 4*G[0, 1, 0, w^2] + 
    G[0, 1, 1, r7] - 8*G[0, 1, 1, w^2] + 2*G[0, 1, w^2, w^2] + 
    G[0, -w^(-1), 0, w^2] - 2*G[0, -w^(-1), 1, w^2] + G[0, -w, 0, w^2] - 
    2*G[0, -w, 1, w^2] - G[0, w^2, 0, w^2] + 2*G[0, w^2, 1, w^2] + 
    G[1, 0, 1, r7] + 2*G[1, 0, w^2, w^2] - G[1, 1, 1, r7] - 
    4*G[1, 1, w^2, w^2] + 2*G[1, w^2, 0, w^2] - 4*G[1, w^2, 1, w^2] + 
    G[w^(-2), 0, 0, w^2] - 2*G[w^(-2), 0, 1, w^2] - 2*G[w^(-2), 1, 0, w^2] + 
    4*G[w^(-2), 1, 1, w^2] + 2*G[-w^(-1), 0, 0, w^2] - 
    4*G[-w^(-1), 0, 1, w^2] - 2*G[-w^(-1), 1, 0, w^2] + 
    4*G[-w^(-1), 1, 1, w^2] - G[-w^(-1), -w^(-1), 0, w^2] + 
    2*G[-w^(-1), -w^(-1), 1, w^2] - G[-w^(-1), -w, 0, w^2] + 
    2*G[-w^(-1), -w, 1, w^2] + 2*G[-w, 0, 0, w^2] - 4*G[-w, 0, 1, w^2] - 
    2*G[-w, 1, 0, w^2] + 4*G[-w, 1, 1, w^2] - G[-w, -w^(-1), 0, w^2] + 
    2*G[-w, -w^(-1), 1, w^2] - G[-w, -w, 0, w^2] + 2*G[-w, -w, 1, w^2] + 
    Zeta[3]) + 30*((Pi^2*G[0, w])/6 - (7*Pi^2*G[1, w])/3 + Pi^2*G[r1, w] + 
    Pi^2*G[r2, w] + 3*G[0, 0, 0, w] - 6*G[0, 0, 1, w] - 6*G[0, 1, 0, w] + 
    12*G[0, 1, 1, w] - 10*G[1, 0, 0, w] + 20*G[1, 0, 1, w] + 
    20*G[1, 1, 0, w] - 40*G[1, 1, 1, w] + 2*G[r1, 0, 0, w] - 
    4*G[r1, 0, 1, w] - 4*G[r1, 1, 0, w] + 8*G[r1, 1, 1, w] + 
    2*G[r2, 0, 0, w] - 4*G[r2, 0, 1, w] - 4*G[r2, 1, 0, w] + 
    8*G[r2, 1, 1, w] + 2*Zeta[3]) - 
  20*(-1/4*(Pi^2*G[0, w]) - (3*Pi^2*G[1, w])/2 + Pi^2*G[r1, w] + 
    Pi^2*G[r2, w] + G[0, 0, 0, w]/2 - G[0, 0, 1, w] - G[0, 1, 0, w] + 
    2*G[0, 1, 1, w] - 5*G[1, 0, 0, w] + 10*G[1, 0, 1, w] + 10*G[1, 1, 0, w] - 
    20*G[1, 1, 1, w] + 2*G[r1, 0, 0, w] - 4*G[r1, 0, 1, w] - 
    4*G[r1, 1, 0, w] + 8*G[r1, 1, 1, w] + 2*G[r2, 0, 0, w] - 
    4*G[r2, 0, 1, w] - 4*G[r2, 1, 0, w] + 8*G[r2, 1, 1, w] + 2*Zeta[3]) - 
  78*(2*G[0, w^2]^3 - 2*G[0, w^2]^2*G[r61, w^2] - 2*G[0, w^2]^2*G[r62, w^2] - 
    4*G[0, w^2]^2*G[w^(-2), w^2] + 4*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
    4*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 2*G[0, w^2]*G[w^(-2), w^2]^2 - 
    2*G[r61, w^2]*G[w^(-2), w^2]^2 - 2*G[r62, w^2]*G[w^(-2), w^2]^2 - 
    4*G[0, w^2]*G[0, 0, w^2] + 2*G[r61, w^2]*G[0, 0, w^2] + 
    2*G[r62, w^2]*G[0, 0, w^2] + 2*G[w^(-2), w^2]*G[0, 0, w^2] + 
    2*G[0, w^2]*G[0, r61, w^2] - 2*G[w^(-2), w^2]*G[0, r61, w^2] + 
    2*G[0, w^2]*G[0, r62, w^2] - 2*G[w^(-2), w^2]*G[0, r62, w^2] + 
    2*G[0, w^2]*G[0, w^(-2), w^2] - 2*G[r61, w^2]*G[0, w^(-2), w^2] - 
    2*G[r62, w^2]*G[0, w^(-2), w^2] - 2*G[0, w^2]*G[0, w^2, w^2] + 
    2*G[w^(-2), w^2]*G[0, w^2, w^2] + 2*G[0, w^2]*G[r61, w^2, w^2] - 
    2*G[w^(-2), w^2]*G[r61, w^2, w^2] + 2*G[0, w^2]*G[r62, w^2, w^2] - 
    2*G[w^(-2), w^2]*G[r62, w^2, w^2] + 4*G[0, w^2]*G[w^(-2), 0, w^2] - 
    2*G[r61, w^2]*G[w^(-2), 0, w^2] - 2*G[r62, w^2]*G[w^(-2), 0, w^2] - 
    2*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 2*G[0, w^2]*G[w^(-2), r61, w^2] + 
    2*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 2*G[0, w^2]*G[w^(-2), r62, w^2] + 
    2*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
    2*G[0, w^2]*G[w^(-2), w^(-2), w^2] + 2*G[r61, w^2]*
     G[w^(-2), w^(-2), w^2] + 2*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
    2*G[0, 0, 0, w^2] - 2*G[0, 0, r61, w^2] - 2*G[0, 0, r62, w^2] + 
    2*G[0, 0, w^2, w^2] - 2*G[0, r61, w^2, w^2] - 2*G[0, r62, w^2, w^2] - 
    2*G[0, w^(-2), 0, w^2] + 2*G[0, w^(-2), r61, w^2] + 
    2*G[0, w^(-2), r62, w^2] + 2*G[0, w^2, w^2, w^2] - 
    2*G[r61, w^2, w^2, w^2] - 2*G[r62, w^2, w^2, w^2] - 
    2*G[w^(-2), 0, 0, w^2] + 2*G[w^(-2), 0, r61, w^2] + 
    2*G[w^(-2), 0, r62, w^2] - 2*G[w^(-2), 0, w^2, w^2] + 
    2*G[w^(-2), r61, w^2, w^2] + 2*G[w^(-2), r62, w^2, w^2] + 
    2*G[w^(-2), w^(-2), 0, w^2] - 2*G[w^(-2), w^(-2), r61, w^2] - 
    2*G[w^(-2), w^(-2), r62, w^2] + 2*Zeta[3]) - 
  24*(-3*Pi^2*G[1, w] + (3*Pi^2*G[r1, w])/2 + (3*Pi^2*G[r2, w])/2 + 
    3*G[0, 0, 0, w] - 6*G[0, 0, 1, w] - 6*G[0, 1, 0, w] + 12*G[0, 1, 1, w] - 
    12*G[1, 0, 0, w] + 24*G[1, 0, 1, w] + 24*G[1, 1, 0, w] - 
    48*G[1, 1, 1, w] + 3*G[r1, 0, 0, w] - 6*G[r1, 0, 1, w] - 
    6*G[r1, 1, 0, w] + 12*G[r1, 1, 1, w] + 3*G[r2, 0, 0, w] - 
    6*G[r2, 0, 1, w] - 6*G[r2, 1, 0, w] + 12*G[r2, 1, 1, w] + 3*Zeta[3]) + 
  24*(((-17*I)/18)*Pi^3 + (8*Pi^2*G[0, w])/9 - (73*Pi^2*G[0, w^2])/18 - 
    (4*G[0, -w]^2*G[0, w^2])/3 - (2*I)*Pi*G[0, w]*G[0, w^2] - 
    ((2*I)/3)*Pi*G[0, w^2]^2 + (10*G[0, -w]*G[0, w^2]^2)/3 + 
    (8*G[0, w]*G[0, w^2]^2)/3 + (79*G[0, w^2]^3)/3 + (Pi^2*G[1, r7])/6 - 
    I*Pi*G[0, w^2]*G[1, r7] + 14*G[0, w^2]^2*G[1, r7] - 
    (8*G[0, -w]*G[0, w^2]*G[1, -w])/3 - (20*G[0, w^2]^2*G[1, -w])/3 + 
    (32*G[0, w^2]*G[1, -w]^2)/3 - (82*Pi^2*G[1, w])/9 + 
    (16*I)*Pi*G[0, w^2]*G[1, w] - (16*G[0, w^2]^2*G[1, w])/3 + 
    (52*Pi^2*G[1, w^2])/9 + (8*I)*Pi*G[0, w]*G[1, w^2] - 
    (8*I)*Pi*G[0, w^2]*G[1, w^2] - (16*G[0, -w]*G[0, w^2]*G[1, w^2])/3 + 
    4*G[0, w]*G[0, w^2]*G[1, w^2] - (364*G[0, w^2]^2*G[1, w^2])/3 - 
    (116*G[0, w^2]*G[1, r7]*G[1, w^2])/3 + (32*G[0, w^2]*G[1, -w]*G[1, w^2])/
     3 - (32*I)*Pi*G[1, w]*G[1, w^2] - 8*G[0, w^2]*G[1, w]*G[1, w^2] + 
    (32*I)*Pi*G[1, w^2]^2 - 32*G[0, w]*G[1, w^2]^2 + 
    (536*G[0, w^2]*G[1, w^2]^2)/3 + (64*G[1, r7]*G[1, w^2]^2)/3 + 
    64*G[1, w]*G[1, w^2]^2 - (320*G[1, w^2]^3)/3 + (11*Pi^2*G[r1, w])/3 - 
    (6*I)*Pi*G[0, w^2]*G[r1, w] + (8*I)*Pi*G[1, w^2]*G[r1, w] + 
    (11*Pi^2*G[r2, w])/3 - (6*I)*Pi*G[0, w^2]*G[r2, w] + 
    (8*I)*Pi*G[1, w^2]*G[r2, w] + 3*Pi^2*G[r61, w^2] + 
    ((8*I)/3)*Pi*G[0, w]*G[r61, w^2] - ((28*I)/3)*Pi*G[0, w^2]*G[r61, w^2] - 
    (8*G[0, -w]*G[0, w^2]*G[r61, w^2])/3 + (28*G[0, w]*G[0, w^2]*G[r61, w^2])/
     3 - (160*G[0, w^2]^2*G[r61, w^2])/3 - 10*G[0, w^2]*G[1, r7]*
     G[r61, w^2] + (16*G[0, w^2]*G[1, -w]*G[r61, w^2])/3 - 
    ((64*I)/3)*Pi*G[1, w]*G[r61, w^2] - (56*G[0, w^2]*G[1, w]*G[r61, w^2])/
     3 + (16*I)*Pi*G[1, w^2]*G[r61, w^2] - 16*G[0, w]*G[1, w^2]*G[r61, w^2] + 
    (452*G[0, w^2]*G[1, w^2]*G[r61, w^2])/3 + 16*G[1, r7]*G[1, w^2]*
     G[r61, w^2] + 32*G[1, w]*G[1, w^2]*G[r61, w^2] - 
    96*G[1, w^2]^2*G[r61, w^2] + (8*I)*Pi*G[r1, w]*G[r61, w^2] + 
    (8*I)*Pi*G[r2, w]*G[r61, w^2] + ((32*I)/3)*Pi*G[r61, w^2]^2 - 
    (32*G[0, w]*G[r61, w^2]^2)/3 + 37*G[0, w^2]*G[r61, w^2]^2 - 
    (8*G[1, r7]*G[r61, w^2]^2)/3 + (64*G[1, w]*G[r61, w^2]^2)/3 - 
    48*G[1, w^2]*G[r61, w^2]^2 - 8*G[r61, w^2]^3 + 3*Pi^2*G[r62, w^2] + 
    ((8*I)/3)*Pi*G[0, w]*G[r62, w^2] - ((28*I)/3)*Pi*G[0, w^2]*G[r62, w^2] - 
    (8*G[0, -w]*G[0, w^2]*G[r62, w^2])/3 + (28*G[0, w]*G[0, w^2]*G[r62, w^2])/
     3 - (160*G[0, w^2]^2*G[r62, w^2])/3 - 10*G[0, w^2]*G[1, r7]*
     G[r62, w^2] + (16*G[0, w^2]*G[1, -w]*G[r62, w^2])/3 - 
    ((64*I)/3)*Pi*G[1, w]*G[r62, w^2] - (56*G[0, w^2]*G[1, w]*G[r62, w^2])/
     3 + (16*I)*Pi*G[1, w^2]*G[r62, w^2] - 16*G[0, w]*G[1, w^2]*G[r62, w^2] + 
    (452*G[0, w^2]*G[1, w^2]*G[r62, w^2])/3 + 16*G[1, r7]*G[1, w^2]*
     G[r62, w^2] + 32*G[1, w]*G[1, w^2]*G[r62, w^2] - 
    96*G[1, w^2]^2*G[r62, w^2] + (8*I)*Pi*G[r1, w]*G[r62, w^2] + 
    (8*I)*Pi*G[r2, w]*G[r62, w^2] + ((64*I)/3)*Pi*G[r61, w^2]*G[r62, w^2] - 
    (64*G[0, w]*G[r61, w^2]*G[r62, w^2])/3 + 74*G[0, w^2]*G[r61, w^2]*
     G[r62, w^2] - (16*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 + 
    (128*G[1, w]*G[r61, w^2]*G[r62, w^2])/3 - 96*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] - 24*G[r61, w^2]^2*G[r62, w^2] + 
    ((32*I)/3)*Pi*G[r62, w^2]^2 - (32*G[0, w]*G[r62, w^2]^2)/3 + 
    37*G[0, w^2]*G[r62, w^2]^2 - (8*G[1, r7]*G[r62, w^2]^2)/3 + 
    (64*G[1, w]*G[r62, w^2]^2)/3 - 48*G[1, w^2]*G[r62, w^2]^2 - 
    24*G[r61, w^2]*G[r62, w^2]^2 - 8*G[r62, w^2]^3 - 
    (25*Pi^2*G[w^(-2), w^2])/12 - 3*G[0, -w]^2*G[w^(-2), w^2] - 
    ((13*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] + 2*G[0, -w]*G[0, w]*
     G[w^(-2), w^2] + ((23*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^2] + 
    (2*G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/3 - 
    (29*G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 + (58*G[0, w^2]^2*G[w^(-2), w^2])/
     3 + (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] - 
    (10*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 12*G[0, -w]*G[1, -w]*
     G[w^(-2), w^2] - 2*G[0, w]*G[1, -w]*G[w^(-2), w^2] + 
    (2*G[0, w^2]*G[1, -w]*G[w^(-2), w^2])/3 - 12*G[1, -w]^2*G[w^(-2), w^2] + 
    ((32*I)/3)*Pi*G[1, w]*G[w^(-2), w^2] - 4*G[0, -w]*G[1, w]*
     G[w^(-2), w^2] + (58*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/3 + 
    4*G[1, -w]*G[1, w]*G[w^(-2), w^2] - ((58*I)/3)*Pi*G[1, w^2]*
     G[w^(-2), w^2] + (34*G[0, -w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
    (64*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 36*G[0, w^2]*G[1, w^2]*
     G[w^(-2), w^2] + 2*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] - 
    (68*G[1, -w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    (128*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
    (104*G[1, w^2]^2*G[w^(-2), w^2])/3 - I*Pi*G[r1, w]*G[w^(-2), w^2] - 
    I*Pi*G[r2, w]*G[w^(-2), w^2] - G[0, w]*G[r61, -w]*G[w^(-2), w^2] - 
    G[0, w^2]*G[r61, -w]*G[w^(-2), w^2] + 2*G[1, w]*G[r61, -w]*
     G[w^(-2), w^2] - ((32*I)/3)*Pi*G[r61, w^2]*G[w^(-2), w^2] + 
    (35*G[0, w]*G[r61, w^2]*G[w^(-2), w^2])/3 - 27*G[0, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] + (26*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
    (70*G[1, w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 14*G[1, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] + G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
    10*G[r61, w^2]^2*G[w^(-2), w^2] - G[0, w]*G[r62, -w]*G[w^(-2), w^2] - 
    G[0, w^2]*G[r62, -w]*G[w^(-2), w^2] + 2*G[1, w]*G[r62, -w]*
     G[w^(-2), w^2] + G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] - 
    ((32*I)/3)*Pi*G[r62, w^2]*G[w^(-2), w^2] + 
    (35*G[0, w]*G[r62, w^2]*G[w^(-2), w^2])/3 - 27*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + (26*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
    (70*G[1, w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 14*G[1, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
    20*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + G[r62, -w]*G[r62, w^2]*
     G[w^(-2), w^2] + 10*G[r62, w^2]^2*G[w^(-2), w^2] + 
    ((13*I)/6)*Pi*G[w^(-2), w^2]^2 - (2*G[0, -w]*G[w^(-2), w^2]^2)/3 - 
    (13*G[0, w]*G[w^(-2), w^2]^2)/6 + (2*G[0, w^2]*G[w^(-2), w^2]^2)/3 - 
    (3*G[1, r7]*G[w^(-2), w^2]^2)/2 + (4*G[1, -w]*G[w^(-2), w^2]^2)/3 + 
    (13*G[1, w]*G[w^(-2), w^2]^2)/3 - (4*G[1, w^2]*G[w^(-2), w^2]^2)/3 + 
    4*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 8*G[0, w^2]*G[1, -w]*
     G[-w^(-1), -w] - (Pi^2*G[-w^(-1), w^2])/12 + 
    (13*G[0, -w]^2*G[-w^(-1), w^2])/3 - ((7*I)/3)*Pi*G[0, w]*
     G[-w^(-1), w^2] - 2*G[0, -w]*G[0, w]*G[-w^(-1), w^2] + 
    (7*I)*Pi*G[0, w^2]*G[-w^(-1), w^2] - 2*G[0, -w]*G[0, w^2]*
     G[-w^(-1), w^2] - 9*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 
    (47*G[0, w^2]^2*G[-w^(-1), w^2])/3 + (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2] + 
    (14*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/3 - 
    (28*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/3 + 2*G[0, w]*G[1, -w]*
     G[-w^(-1), w^2] + 2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] + 
    (4*G[1, -w]^2*G[-w^(-1), w^2])/3 + ((32*I)/3)*Pi*G[1, w]*
     G[-w^(-1), w^2] + 4*G[0, -w]*G[1, w]*G[-w^(-1), w^2] + 
    14*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] - 4*G[1, -w]*G[1, w]*
     G[-w^(-1), w^2] - ((62*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 
    6*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
    (68*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (152*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (2*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 12*G[1, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - (136*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
    (128*G[1, w^2]^2*G[-w^(-1), w^2])/3 - (3*I)*Pi*G[r1, w]*G[-w^(-1), w^2] - 
    (3*I)*Pi*G[r2, w]*G[-w^(-1), w^2] + G[0, w]*G[r61, -w]*G[-w^(-1), w^2] + 
    G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] - 2*G[1, w]*G[r61, -w]*
     G[-w^(-1), w^2] - ((28*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), w^2] + 
    (8*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
    (25*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
    (47*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
    (4*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
    (10*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
    (50*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
    (82*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
    G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2] + G[r61, w^2]^2*G[-w^(-1), w^2] + 
    G[0, w]*G[r62, -w]*G[-w^(-1), w^2] + G[0, w^2]*G[r62, -w]*
     G[-w^(-1), w^2] - 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] - 
    G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] - ((28*I)/3)*Pi*G[r62, w^2]*
     G[-w^(-1), w^2] + (8*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
    (25*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
    (47*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
    (4*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
    (10*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
    (50*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
    (82*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
    G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 2*G[r61, w^2]*G[r62, w^2]*
     G[-w^(-1), w^2] - G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
    G[r62, w^2]^2*G[-w^(-1), w^2] + ((25*I)/3)*Pi*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 5*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    (25*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
    5*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    (10*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
    10*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    (50*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
    10*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 4*G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] + 8*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
    ((13*I)/6)*Pi*G[-w^(-1), w^2]^2 + (5*G[0, -w]*G[-w^(-1), w^2]^2)/3 - 
    (13*G[0, w]*G[-w^(-1), w^2]^2)/6 + (7*G[0, w^2]*G[-w^(-1), w^2]^2)/3 + 
    (G[1, r7]*G[-w^(-1), w^2]^2)/6 - (10*G[1, -w]*G[-w^(-1), w^2]^2)/3 + 
    (13*G[1, w]*G[-w^(-1), w^2]^2)/3 - (14*G[1, w^2]*G[-w^(-1), w^2]^2)/3 + 
    (7*Pi^2*G[-w, w^2])/12 + (13*G[0, -w]^2*G[-w, w^2])/3 + 
    ((5*I)/3)*Pi*G[0, w]*G[-w, w^2] - 2*G[0, -w]*G[0, w]*G[-w, w^2] + 
    (7*I)*Pi*G[0, w^2]*G[-w, w^2] - 2*G[0, -w]*G[0, w^2]*G[-w, w^2] - 
    5*G[0, w]*G[0, w^2]*G[-w, w^2] + (47*G[0, w^2]^2*G[-w, w^2])/3 + 
    (I/2)*Pi*G[1, r7]*G[-w, w^2] + (14*G[0, w^2]*G[1, r7]*G[-w, w^2])/3 - 
    (28*G[0, -w]*G[1, -w]*G[-w, w^2])/3 + 2*G[0, w]*G[1, -w]*G[-w, w^2] + 
    2*G[0, w^2]*G[1, -w]*G[-w, w^2] + (4*G[1, -w]^2*G[-w, w^2])/3 + 
    ((32*I)/3)*Pi*G[1, w]*G[-w, w^2] + 4*G[0, -w]*G[1, w]*G[-w, w^2] + 
    14*G[0, w^2]*G[1, w]*G[-w, w^2] - 4*G[1, -w]*G[1, w]*G[-w, w^2] - 
    ((62*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - 6*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
    (68*G[0, w]*G[1, w^2]*G[-w, w^2])/3 - 
    (152*G[0, w^2]*G[1, w^2]*G[-w, w^2])/3 - 
    (2*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 + 12*G[1, -w]*G[1, w^2]*G[-w, w^2] - 
    (136*G[1, w]*G[1, w^2]*G[-w, w^2])/3 + (128*G[1, w^2]^2*G[-w, w^2])/3 - 
    (7*I)*Pi*G[r1, w]*G[-w, w^2] - (7*I)*Pi*G[r2, w]*G[-w, w^2] + 
    G[0, w]*G[r61, -w]*G[-w, w^2] + G[0, w^2]*G[r61, -w]*G[-w, w^2] - 
    2*G[1, w]*G[r61, -w]*G[-w, w^2] - ((28*I)/3)*Pi*G[r61, w^2]*G[-w, w^2] + 
    (8*G[0, -w]*G[r61, w^2]*G[-w, w^2])/3 + 
    (25*G[0, w]*G[r61, w^2]*G[-w, w^2])/3 - 
    (47*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/3 - 
    (4*G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 - 
    (10*G[1, -w]*G[r61, w^2]*G[-w, w^2])/3 - 
    (50*G[1, w]*G[r61, w^2]*G[-w, w^2])/3 + 
    (82*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 - G[r61, -w]*G[r61, w^2]*
     G[-w, w^2] + G[r61, w^2]^2*G[-w, w^2] + G[0, w]*G[r62, -w]*G[-w, w^2] + 
    G[0, w^2]*G[r62, -w]*G[-w, w^2] - 2*G[1, w]*G[r62, -w]*G[-w, w^2] - 
    G[r61, w^2]*G[r62, -w]*G[-w, w^2] - ((28*I)/3)*Pi*G[r62, w^2]*
     G[-w, w^2] + (8*G[0, -w]*G[r62, w^2]*G[-w, w^2])/3 + 
    (25*G[0, w]*G[r62, w^2]*G[-w, w^2])/3 - 
    (47*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
    (4*G[1, r7]*G[r62, w^2]*G[-w, w^2])/3 - 
    (10*G[1, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
    (50*G[1, w]*G[r62, w^2]*G[-w, w^2])/3 + 
    (82*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 - G[r61, -w]*G[r62, w^2]*
     G[-w, w^2] + 2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 
    G[r62, -w]*G[r62, w^2]*G[-w, w^2] + G[r62, w^2]^2*G[-w, w^2] + 
    ((25*I)/3)*Pi*G[w^(-2), w^2]*G[-w, w^2] - 5*G[0, -w]*G[w^(-2), w^2]*
     G[-w, w^2] - (25*G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
    5*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
    (10*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/3 + 10*G[1, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + (50*G[1, w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
    10*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 4*G[0, -w]*G[-w^(-1), -w]*
     G[-w, w^2] + 8*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
    ((13*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 
    (34*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    (13*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    (14*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    (G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    (68*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    (26*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    (28*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    ((13*I)/6)*Pi*G[-w, w^2]^2 + (5*G[0, -w]*G[-w, w^2]^2)/3 - 
    (13*G[0, w]*G[-w, w^2]^2)/6 + (7*G[0, w^2]*G[-w, w^2]^2)/3 + 
    (G[1, r7]*G[-w, w^2]^2)/6 - (10*G[1, -w]*G[-w, w^2]^2)/3 + 
    (13*G[1, w]*G[-w, w^2]^2)/3 - (14*G[1, w^2]*G[-w, w^2]^2)/3 + 
    (4*G[0, w^2]*G[0, 0, -w])/3 + 2*G[w^(-2), w^2]*G[0, 0, -w] - 
    (10*G[-w^(-1), w^2]*G[0, 0, -w])/3 - (10*G[-w, w^2]*G[0, 0, -w])/3 - 
    ((2*I)/3)*Pi*G[0, 0, w] - 3*G[0, w^2]*G[0, 0, w] - 
    8*G[1, w^2]*G[0, 0, w] - (8*G[r61, w^2]*G[0, 0, w])/3 - 
    (8*G[r62, w^2]*G[0, 0, w])/3 + (29*G[w^(-2), w^2]*G[0, 0, w])/6 + 
    (65*G[-w^(-1), w^2]*G[0, 0, w])/6 - (7*G[-w, w^2]*G[0, 0, w])/6 + 
    ((2*I)/3)*Pi*G[0, 0, w^2] - 2*G[0, -w]*G[0, 0, w^2] - 
    (8*G[0, w]*G[0, 0, w^2])/3 - 56*G[0, w^2]*G[0, 0, w^2] - 
    14*G[1, r7]*G[0, 0, w^2] + 4*G[1, -w]*G[0, 0, w^2] + 
    (16*G[1, w]*G[0, 0, w^2])/3 + (232*G[1, w^2]*G[0, 0, w^2])/3 + 
    32*G[r61, w^2]*G[0, 0, w^2] + 32*G[r62, w^2]*G[0, 0, w^2] - 
    8*G[w^(-2), w^2]*G[0, 0, w^2] - (20*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
    (20*G[-w, w^2]*G[0, 0, w^2])/3 + I*Pi*G[0, 1, r7] - 
    2*G[0, w^2]*G[0, 1, r7] + 8*G[1, w^2]*G[0, 1, r7] - 
    2*G[r61, w^2]*G[0, 1, r7] - 2*G[r62, w^2]*G[0, 1, r7] + 
    G[w^(-2), w^2]*G[0, 1, r7] - G[-w^(-1), w^2]*G[0, 1, r7] - 
    G[-w, w^2]*G[0, 1, r7] - (8*G[0, w^2]*G[0, 1, -w])/3 - 
    6*G[w^(-2), w^2]*G[0, 1, -w] + (26*G[-w^(-1), w^2]*G[0, 1, -w])/3 + 
    (26*G[-w, w^2]*G[0, 1, -w])/3 - ((32*I)/3)*Pi*G[0, 1, w] + 
    2*G[0, w^2]*G[0, 1, w] + 16*G[1, w^2]*G[0, 1, w] + 
    (16*G[r61, w^2]*G[0, 1, w])/3 + (16*G[r62, w^2]*G[0, 1, w])/3 - 
    (29*G[w^(-2), w^2]*G[0, 1, w])/3 - (29*G[-w^(-1), w^2]*G[0, 1, w])/3 - 
    (5*G[-w, w^2]*G[0, 1, w])/3 + (4*I)*Pi*G[0, 1, w^2] + 
    8*G[0, -w]*G[0, 1, w^2] + 80*G[0, w^2]*G[0, 1, w^2] + 
    (56*G[1, r7]*G[0, 1, w^2])/3 - 16*G[1, -w]*G[0, 1, w^2] - 
    (296*G[1, w^2]*G[0, 1, w^2])/3 - 44*G[r61, w^2]*G[0, 1, w^2] - 
    44*G[r62, w^2]*G[0, 1, w^2] + 8*G[w^(-2), w^2]*G[0, 1, w^2] + 
    (16*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + (16*G[-w, w^2]*G[0, 1, w^2])/3 + 
    (6*I)*Pi*G[0, r1, w] + (6*I)*Pi*G[0, r2, w] + 
    G[w^(-2), w^2]*G[0, r61, -w] - G[-w^(-1), w^2]*G[0, r61, -w] - 
    G[-w, w^2]*G[0, r61, -w] + ((16*I)/3)*Pi*G[0, r61, w^2] - 
    (16*G[0, w]*G[0, r61, w^2])/3 + 37*G[0, w^2]*G[0, r61, w^2] + 
    (20*G[1, r7]*G[0, r61, w^2])/3 + (32*G[1, w]*G[0, r61, w^2])/3 - 
    48*G[1, w^2]*G[0, r61, w^2] - 21*G[r61, w^2]*G[0, r61, w^2] - 
    21*G[r62, w^2]*G[0, r61, w^2] + 4*G[w^(-2), w^2]*G[0, r61, w^2] + 
    4*G[-w^(-1), w^2]*G[0, r61, w^2] + 4*G[-w, w^2]*G[0, r61, w^2] + 
    G[w^(-2), w^2]*G[0, r62, -w] - G[-w^(-1), w^2]*G[0, r62, -w] - 
    G[-w, w^2]*G[0, r62, -w] + ((16*I)/3)*Pi*G[0, r62, w^2] - 
    (16*G[0, w]*G[0, r62, w^2])/3 + 37*G[0, w^2]*G[0, r62, w^2] + 
    (20*G[1, r7]*G[0, r62, w^2])/3 + (32*G[1, w]*G[0, r62, w^2])/3 - 
    48*G[1, w^2]*G[0, r62, w^2] - 21*G[r61, w^2]*G[0, r62, w^2] - 
    21*G[r62, w^2]*G[0, r62, w^2] + 4*G[w^(-2), w^2]*G[0, r62, w^2] + 
    4*G[-w^(-1), w^2]*G[0, r62, w^2] + 4*G[-w, w^2]*G[0, r62, w^2] - 
    ((13*I)/3)*Pi*G[0, w^(-2), w^2] + (8*G[0, -w]*G[0, w^(-2), w^2])/3 + 
    (13*G[0, w]*G[0, w^(-2), w^2])/3 - (41*G[0, w^2]*G[0, w^(-2), w^2])/3 + 
    (5*G[1, r7]*G[0, w^(-2), w^2])/3 - (16*G[1, -w]*G[0, w^(-2), w^2])/3 - 
    (26*G[1, w]*G[0, w^(-2), w^2])/3 + (16*G[1, w^2]*G[0, w^(-2), w^2])/3 + 
    11*G[r61, w^2]*G[0, w^(-2), w^2] + 11*G[r62, w^2]*G[0, w^(-2), w^2] - 
    ((11*I)/3)*Pi*G[0, -w^(-1), w^2] - (14*G[0, -w]*G[0, -w^(-1), w^2])/3 + 
    (11*G[0, w]*G[0, -w^(-1), w^2])/3 - (22*G[0, w^2]*G[0, -w^(-1), w^2])/3 - 
    (11*G[1, r7]*G[0, -w^(-1), w^2])/3 + (28*G[1, -w]*G[0, -w^(-1), w^2])/3 - 
    (22*G[1, w]*G[0, -w^(-1), w^2])/3 + (44*G[1, w^2]*G[0, -w^(-1), w^2])/3 + 
    4*G[0, w^2]*G[0, -w, -w] - 4*G[-w^(-1), w^2]*G[0, -w, -w] - 
    4*G[-w, w^2]*G[0, -w, -w] - ((11*I)/3)*Pi*G[0, -w, w^2] - 
    (14*G[0, -w]*G[0, -w, w^2])/3 + (11*G[0, w]*G[0, -w, w^2])/3 - 
    (22*G[0, w^2]*G[0, -w, w^2])/3 - (11*G[1, r7]*G[0, -w, w^2])/3 + 
    (28*G[1, -w]*G[0, -w, w^2])/3 - (22*G[1, w]*G[0, -w, w^2])/3 + 
    (44*G[1, w^2]*G[0, -w, w^2])/3 - I*Pi*G[0, w^2, w^2] + 
    2*G[0, -w]*G[0, w^2, w^2] + G[0, w]*G[0, w^2, w^2] + 
    4*G[0, w^2]*G[0, w^2, w^2] - 4*G[1, -w]*G[0, w^2, w^2] - 
    2*G[1, w]*G[0, w^2, w^2] - 6*G[1, w^2]*G[0, w^2, w^2] - 
    G[r61, w^2]*G[0, w^2, w^2] - G[r62, w^2]*G[0, w^2, w^2] + 
    (16*G[0, w^2]*G[1, 0, -w])/3 - 6*G[w^(-2), w^2]*G[1, 0, -w] + 
    (2*G[-w^(-1), w^2]*G[1, 0, -w])/3 + (2*G[-w, w^2]*G[1, 0, -w])/3 - 
    ((44*I)/3)*Pi*G[1, 0, w] - 10*G[0, w^2]*G[1, 0, w] + 
    32*G[1, w^2]*G[1, 0, w] + (64*G[r61, w^2]*G[1, 0, w])/3 + 
    (64*G[r62, w^2]*G[1, 0, w])/3 - (35*G[w^(-2), w^2]*G[1, 0, w])/3 - 
    (47*G[-w^(-1), w^2]*G[1, 0, w])/3 - (47*G[-w, w^2]*G[1, 0, w])/3 + 
    (4*I)*Pi*G[1, 0, w^2] + (8*G[0, -w]*G[1, 0, w^2])/3 - 
    4*G[0, w]*G[1, 0, w^2] + (292*G[0, w^2]*G[1, 0, w^2])/3 + 
    20*G[1, r7]*G[1, 0, w^2] - (16*G[1, -w]*G[1, 0, w^2])/3 + 
    8*G[1, w]*G[1, 0, w^2] - (400*G[1, w^2]*G[1, 0, w^2])/3 - 
    56*G[r61, w^2]*G[1, 0, w^2] - 56*G[r62, w^2]*G[1, 0, w^2] + 
    8*G[w^(-2), w^2]*G[1, 0, w^2] + (52*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + 
    (52*G[-w, w^2]*G[1, 0, w^2])/3 + (11*G[0, w^2]*G[1, 1, r7])/3 - 
    (32*G[1, w^2]*G[1, 1, r7])/3 + (8*G[r61, w^2]*G[1, 1, r7])/3 + 
    (8*G[r62, w^2]*G[1, 1, r7])/3 - (11*G[w^(-2), w^2]*G[1, 1, r7])/6 + 
    (5*G[-w^(-1), w^2]*G[1, 1, r7])/6 + (5*G[-w, w^2]*G[1, 1, r7])/6 - 
    (32*G[0, w^2]*G[1, 1, -w])/3 + 12*G[w^(-2), w^2]*G[1, 1, -w] - 
    (4*G[-w^(-1), w^2]*G[1, 1, -w])/3 - (4*G[-w, w^2]*G[1, 1, -w])/3 + 
    ((160*I)/3)*Pi*G[1, 1, w] + 20*G[0, w^2]*G[1, 1, w] - 
    64*G[1, w^2]*G[1, 1, w] - (128*G[r61, w^2]*G[1, 1, w])/3 - 
    (128*G[r62, w^2]*G[1, 1, w])/3 + (70*G[w^(-2), w^2]*G[1, 1, w])/3 + 
    (94*G[-w^(-1), w^2]*G[1, 1, w])/3 + (94*G[-w, w^2]*G[1, 1, w])/3 - 
    (32*I)*Pi*G[1, 1, w^2] + 32*G[0, w]*G[1, 1, w^2] - 
    136*G[0, w^2]*G[1, 1, w^2] - (64*G[1, r7]*G[1, 1, w^2])/3 - 
    64*G[1, w]*G[1, 1, w^2] + (640*G[1, w^2]*G[1, 1, w^2])/3 + 
    64*G[r61, w^2]*G[1, 1, w^2] + 64*G[r62, w^2]*G[1, 1, w^2] - 
    12*G[w^(-2), w^2]*G[1, 1, w^2] - (68*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
    (68*G[-w, w^2]*G[1, 1, w^2])/3 - (12*I)*Pi*G[1, r1, w] - 
    (12*I)*Pi*G[1, r2, w] - ((16*I)/3)*Pi*G[1, r61, w^2] + 
    (16*G[0, w]*G[1, r61, w^2])/3 - 56*G[0, w^2]*G[1, r61, w^2] - 
    (32*G[1, r7]*G[1, r61, w^2])/3 - (32*G[1, w]*G[1, r61, w^2])/3 + 
    64*G[1, w^2]*G[1, r61, w^2] + 32*G[r61, w^2]*G[1, r61, w^2] + 
    32*G[r62, w^2]*G[1, r61, w^2] - 2*G[w^(-2), w^2]*G[1, r61, w^2] - 
    6*G[-w^(-1), w^2]*G[1, r61, w^2] - 6*G[-w, w^2]*G[1, r61, w^2] - 
    ((16*I)/3)*Pi*G[1, r62, w^2] + (16*G[0, w]*G[1, r62, w^2])/3 - 
    56*G[0, w^2]*G[1, r62, w^2] - (32*G[1, r7]*G[1, r62, w^2])/3 - 
    (32*G[1, w]*G[1, r62, w^2])/3 + 64*G[1, w^2]*G[1, r62, w^2] + 
    32*G[r61, w^2]*G[1, r62, w^2] + 32*G[r62, w^2]*G[1, r62, w^2] - 
    2*G[w^(-2), w^2]*G[1, r62, w^2] - 6*G[-w^(-1), w^2]*G[1, r62, w^2] - 
    6*G[-w, w^2]*G[1, r62, w^2] + (8*I)*Pi*G[1, w^(-2), w^2] - 
    10*G[0, -w]*G[1, w^(-2), w^2] - 8*G[0, w]*G[1, w^(-2), w^2] + 
    18*G[0, w^2]*G[1, w^(-2), w^2] + 2*G[1, r7]*G[1, w^(-2), w^2] + 
    20*G[1, -w]*G[1, w^(-2), w^2] + 16*G[1, w]*G[1, w^(-2), w^2] - 
    20*G[1, w^2]*G[1, w^(-2), w^2] - 8*G[r61, w^2]*G[1, w^(-2), w^2] - 
    8*G[r62, w^2]*G[1, w^(-2), w^2] + ((28*I)/3)*Pi*G[1, -w^(-1), w^2] + 
    (22*G[0, -w]*G[1, -w^(-1), w^2])/3 - (28*G[0, w]*G[1, -w^(-1), w^2])/3 + 
    (26*G[0, w^2]*G[1, -w^(-1), w^2])/3 - (2*G[1, r7]*G[1, -w^(-1), w^2])/3 - 
    (44*G[1, -w]*G[1, -w^(-1), w^2])/3 + (56*G[1, w]*G[1, -w^(-1), w^2])/3 - 
    (52*G[1, w^2]*G[1, -w^(-1), w^2])/3 - 8*G[0, w^2]*G[1, -w, -w] + 
    8*G[-w^(-1), w^2]*G[1, -w, -w] + 8*G[-w, w^2]*G[1, -w, -w] + 
    ((28*I)/3)*Pi*G[1, -w, w^2] + (22*G[0, -w]*G[1, -w, w^2])/3 - 
    (28*G[0, w]*G[1, -w, w^2])/3 + (26*G[0, w^2]*G[1, -w, w^2])/3 - 
    (2*G[1, r7]*G[1, -w, w^2])/3 - (44*G[1, -w]*G[1, -w, w^2])/3 + 
    (56*G[1, w]*G[1, -w, w^2])/3 - (52*G[1, w^2]*G[1, -w, w^2])/3 - 
    ((10*I)/3)*Pi*G[1, w^2, w^2] - (8*G[0, -w]*G[1, w^2, w^2])/3 + 
    (10*G[0, w]*G[1, w^2, w^2])/3 + (26*G[0, w^2]*G[1, w^2, w^2])/3 + 
    6*G[1, r7]*G[1, w^2, w^2] + (16*G[1, -w]*G[1, w^2, w^2])/3 - 
    (20*G[1, w]*G[1, w^2, w^2])/3 - (16*G[1, w^2]*G[1, w^2, w^2])/3 - 
    6*G[r61, w^2]*G[1, w^2, w^2] - 6*G[r62, w^2]*G[1, w^2, w^2] + 
    (8*I)*Pi*G[r1, 0, w] + 6*G[0, w^2]*G[r1, 0, w] - 
    8*G[1, w^2]*G[r1, 0, w] - 8*G[r61, w^2]*G[r1, 0, w] - 
    8*G[r62, w^2]*G[r1, 0, w] + G[w^(-2), w^2]*G[r1, 0, w] + 
    3*G[-w^(-1), w^2]*G[r1, 0, w] + 7*G[-w, w^2]*G[r1, 0, w] - 
    (16*I)*Pi*G[r1, 1, w] - 12*G[0, w^2]*G[r1, 1, w] + 
    16*G[1, w^2]*G[r1, 1, w] + 16*G[r61, w^2]*G[r1, 1, w] + 
    16*G[r62, w^2]*G[r1, 1, w] - 2*G[w^(-2), w^2]*G[r1, 1, w] - 
    6*G[-w^(-1), w^2]*G[r1, 1, w] - 14*G[-w, w^2]*G[r1, 1, w] + 
    (8*I)*Pi*G[r2, 0, w] + 6*G[0, w^2]*G[r2, 0, w] - 
    8*G[1, w^2]*G[r2, 0, w] - 8*G[r61, w^2]*G[r2, 0, w] - 
    8*G[r62, w^2]*G[r2, 0, w] + G[w^(-2), w^2]*G[r2, 0, w] + 
    3*G[-w^(-1), w^2]*G[r2, 0, w] + 7*G[-w, w^2]*G[r2, 0, w] - 
    (16*I)*Pi*G[r2, 1, w] - 12*G[0, w^2]*G[r2, 1, w] + 
    16*G[1, w^2]*G[r2, 1, w] + 16*G[r61, w^2]*G[r2, 1, w] + 
    16*G[r62, w^2]*G[r2, 1, w] - 2*G[w^(-2), w^2]*G[r2, 1, w] - 
    6*G[-w^(-1), w^2]*G[r2, 1, w] - 14*G[-w, w^2]*G[r2, 1, w] + 
    G[w^(-2), w^2]*G[r61, 0, -w] - G[-w^(-1), w^2]*G[r61, 0, -w] - 
    G[-w, w^2]*G[r61, 0, -w] + (4*I)*Pi*G[r61, 0, w^2] + 
    (8*G[0, -w]*G[r61, 0, w^2])/3 - 4*G[0, w]*G[r61, 0, w^2] + 
    (121*G[0, w^2]*G[r61, 0, w^2])/3 + (10*G[1, r7]*G[r61, 0, w^2])/3 - 
    (16*G[1, -w]*G[r61, 0, w^2])/3 + 8*G[1, w]*G[r61, 0, w^2] - 
    (140*G[1, w^2]*G[r61, 0, w^2])/3 - 25*G[r61, w^2]*G[r61, 0, w^2] - 
    25*G[r62, w^2]*G[r61, 0, w^2] + 4*G[w^(-2), w^2]*G[r61, 0, w^2] + 
    4*G[-w^(-1), w^2]*G[r61, 0, w^2] + 4*G[-w, w^2]*G[r61, 0, w^2] - 
    ((32*I)/3)*Pi*G[r61, 1, w^2] + (32*G[0, w]*G[r61, 1, w^2])/3 - 
    56*G[0, w^2]*G[r61, 1, w^2] - (16*G[1, r7]*G[r61, 1, w^2])/3 - 
    (64*G[1, w]*G[r61, 1, w^2])/3 + 64*G[1, w^2]*G[r61, 1, w^2] + 
    32*G[r61, w^2]*G[r61, 1, w^2] + 32*G[r62, w^2]*G[r61, 1, w^2] - 
    2*G[w^(-2), w^2]*G[r61, 1, w^2] - 6*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    6*G[-w, w^2]*G[r61, 1, w^2] - G[w^(-2), w^2]*G[r61, r61, -w] + 
    G[-w^(-1), w^2]*G[r61, r61, -w] + G[-w, w^2]*G[r61, r61, -w] - 
    ((32*I)/3)*Pi*G[r61, r61, w^2] + (32*G[0, w]*G[r61, r61, w^2])/3 - 
    28*G[0, w^2]*G[r61, r61, w^2] + (8*G[1, r7]*G[r61, r61, w^2])/3 - 
    (64*G[1, w]*G[r61, r61, w^2])/3 + 32*G[1, w^2]*G[r61, r61, w^2] + 
    16*G[r61, w^2]*G[r61, r61, w^2] + 16*G[r62, w^2]*G[r61, r61, w^2] - 
    3*G[w^(-2), w^2]*G[r61, r61, w^2] - G[-w^(-1), w^2]*G[r61, r61, w^2] - 
    G[-w, w^2]*G[r61, r61, w^2] - G[w^(-2), w^2]*G[r61, r62, -w] + 
    G[-w^(-1), w^2]*G[r61, r62, -w] + G[-w, w^2]*G[r61, r62, -w] - 
    ((32*I)/3)*Pi*G[r61, r62, w^2] + (32*G[0, w]*G[r61, r62, w^2])/3 - 
    28*G[0, w^2]*G[r61, r62, w^2] + (8*G[1, r7]*G[r61, r62, w^2])/3 - 
    (64*G[1, w]*G[r61, r62, w^2])/3 + 32*G[1, w^2]*G[r61, r62, w^2] + 
    16*G[r61, w^2]*G[r61, r62, w^2] + 16*G[r62, w^2]*G[r61, r62, w^2] - 
    3*G[w^(-2), w^2]*G[r61, r62, w^2] - G[-w^(-1), w^2]*G[r61, r62, w^2] - 
    G[-w, w^2]*G[r61, r62, w^2] + ((20*I)/3)*Pi*G[r61, w^(-2), w^2] - 
    G[0, -w]*G[r61, w^(-2), w^2] - (20*G[0, w]*G[r61, w^(-2), w^2])/3 + 
    8*G[0, w^2]*G[r61, w^(-2), w^2] - (17*G[1, r7]*G[r61, w^(-2), w^2])/3 + 
    2*G[1, -w]*G[r61, w^(-2), w^2] + (40*G[1, w]*G[r61, w^(-2), w^2])/3 - 
    2*G[1, w^2]*G[r61, w^(-2), w^2] - 7*G[r61, w^2]*G[r61, w^(-2), w^2] - 
    7*G[r62, w^2]*G[r61, w^(-2), w^2] + ((16*I)/3)*Pi*G[r61, -w^(-1), w^2] - 
    (5*G[0, -w]*G[r61, -w^(-1), w^2])/3 - (16*G[0, w]*G[r61, -w^(-1), w^2])/
     3 + (23*G[0, w^2]*G[r61, -w^(-1), w^2])/3 + 
    (7*G[1, r7]*G[r61, -w^(-1), w^2])/3 + (10*G[1, -w]*G[r61, -w^(-1), w^2])/
     3 + (32*G[1, w]*G[r61, -w^(-1), w^2])/3 - 
    (46*G[1, w^2]*G[r61, -w^(-1), w^2])/3 + ((16*I)/3)*Pi*G[r61, -w, w^2] - 
    (5*G[0, -w]*G[r61, -w, w^2])/3 - (16*G[0, w]*G[r61, -w, w^2])/3 + 
    (23*G[0, w^2]*G[r61, -w, w^2])/3 + (7*G[1, r7]*G[r61, -w, w^2])/3 + 
    (10*G[1, -w]*G[r61, -w, w^2])/3 + (32*G[1, w]*G[r61, -w, w^2])/3 - 
    (46*G[1, w^2]*G[r61, -w, w^2])/3 + ((8*I)/3)*Pi*G[r61, w^2, w^2] - 
    G[0, -w]*G[r61, w^2, w^2] - (8*G[0, w]*G[r61, w^2, w^2])/3 - 
    8*G[0, w^2]*G[r61, w^2, w^2] - (8*G[1, r7]*G[r61, w^2, w^2])/3 + 
    2*G[1, -w]*G[r61, w^2, w^2] + (16*G[1, w]*G[r61, w^2, w^2])/3 + 
    8*G[1, w^2]*G[r61, w^2, w^2] + 4*G[r61, w^2]*G[r61, w^2, w^2] + 
    4*G[r62, w^2]*G[r61, w^2, w^2] + G[w^(-2), w^2]*G[r62, 0, -w] - 
    G[-w^(-1), w^2]*G[r62, 0, -w] - G[-w, w^2]*G[r62, 0, -w] + 
    (4*I)*Pi*G[r62, 0, w^2] + (8*G[0, -w]*G[r62, 0, w^2])/3 - 
    4*G[0, w]*G[r62, 0, w^2] + (121*G[0, w^2]*G[r62, 0, w^2])/3 + 
    (10*G[1, r7]*G[r62, 0, w^2])/3 - (16*G[1, -w]*G[r62, 0, w^2])/3 + 
    8*G[1, w]*G[r62, 0, w^2] - (140*G[1, w^2]*G[r62, 0, w^2])/3 - 
    25*G[r61, w^2]*G[r62, 0, w^2] - 25*G[r62, w^2]*G[r62, 0, w^2] + 
    4*G[w^(-2), w^2]*G[r62, 0, w^2] + 4*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
    4*G[-w, w^2]*G[r62, 0, w^2] - ((32*I)/3)*Pi*G[r62, 1, w^2] + 
    (32*G[0, w]*G[r62, 1, w^2])/3 - 56*G[0, w^2]*G[r62, 1, w^2] - 
    (16*G[1, r7]*G[r62, 1, w^2])/3 - (64*G[1, w]*G[r62, 1, w^2])/3 + 
    64*G[1, w^2]*G[r62, 1, w^2] + 32*G[r61, w^2]*G[r62, 1, w^2] + 
    32*G[r62, w^2]*G[r62, 1, w^2] - 2*G[w^(-2), w^2]*G[r62, 1, w^2] - 
    6*G[-w^(-1), w^2]*G[r62, 1, w^2] - 6*G[-w, w^2]*G[r62, 1, w^2] - 
    G[w^(-2), w^2]*G[r62, r61, -w] + G[-w^(-1), w^2]*G[r62, r61, -w] + 
    G[-w, w^2]*G[r62, r61, -w] - ((32*I)/3)*Pi*G[r62, r61, w^2] + 
    (32*G[0, w]*G[r62, r61, w^2])/3 - 28*G[0, w^2]*G[r62, r61, w^2] + 
    (8*G[1, r7]*G[r62, r61, w^2])/3 - (64*G[1, w]*G[r62, r61, w^2])/3 + 
    32*G[1, w^2]*G[r62, r61, w^2] + 16*G[r61, w^2]*G[r62, r61, w^2] + 
    16*G[r62, w^2]*G[r62, r61, w^2] - 3*G[w^(-2), w^2]*G[r62, r61, w^2] - 
    G[-w^(-1), w^2]*G[r62, r61, w^2] - G[-w, w^2]*G[r62, r61, w^2] - 
    G[w^(-2), w^2]*G[r62, r62, -w] + G[-w^(-1), w^2]*G[r62, r62, -w] + 
    G[-w, w^2]*G[r62, r62, -w] - ((32*I)/3)*Pi*G[r62, r62, w^2] + 
    (32*G[0, w]*G[r62, r62, w^2])/3 - 28*G[0, w^2]*G[r62, r62, w^2] + 
    (8*G[1, r7]*G[r62, r62, w^2])/3 - (64*G[1, w]*G[r62, r62, w^2])/3 + 
    32*G[1, w^2]*G[r62, r62, w^2] + 16*G[r61, w^2]*G[r62, r62, w^2] + 
    16*G[r62, w^2]*G[r62, r62, w^2] - 3*G[w^(-2), w^2]*G[r62, r62, w^2] - 
    G[-w^(-1), w^2]*G[r62, r62, w^2] - G[-w, w^2]*G[r62, r62, w^2] + 
    ((20*I)/3)*Pi*G[r62, w^(-2), w^2] - G[0, -w]*G[r62, w^(-2), w^2] - 
    (20*G[0, w]*G[r62, w^(-2), w^2])/3 + 8*G[0, w^2]*G[r62, w^(-2), w^2] - 
    (17*G[1, r7]*G[r62, w^(-2), w^2])/3 + 2*G[1, -w]*G[r62, w^(-2), w^2] + 
    (40*G[1, w]*G[r62, w^(-2), w^2])/3 - 2*G[1, w^2]*G[r62, w^(-2), w^2] - 
    7*G[r61, w^2]*G[r62, w^(-2), w^2] - 7*G[r62, w^2]*G[r62, w^(-2), w^2] + 
    ((16*I)/3)*Pi*G[r62, -w^(-1), w^2] - (5*G[0, -w]*G[r62, -w^(-1), w^2])/
     3 - (16*G[0, w]*G[r62, -w^(-1), w^2])/3 + 
    (23*G[0, w^2]*G[r62, -w^(-1), w^2])/3 + (7*G[1, r7]*G[r62, -w^(-1), w^2])/
     3 + (10*G[1, -w]*G[r62, -w^(-1), w^2])/3 + 
    (32*G[1, w]*G[r62, -w^(-1), w^2])/3 - (46*G[1, w^2]*G[r62, -w^(-1), w^2])/
     3 + ((16*I)/3)*Pi*G[r62, -w, w^2] - (5*G[0, -w]*G[r62, -w, w^2])/3 - 
    (16*G[0, w]*G[r62, -w, w^2])/3 + (23*G[0, w^2]*G[r62, -w, w^2])/3 + 
    (7*G[1, r7]*G[r62, -w, w^2])/3 + (10*G[1, -w]*G[r62, -w, w^2])/3 + 
    (32*G[1, w]*G[r62, -w, w^2])/3 - (46*G[1, w^2]*G[r62, -w, w^2])/3 + 
    ((8*I)/3)*Pi*G[r62, w^2, w^2] - G[0, -w]*G[r62, w^2, w^2] - 
    (8*G[0, w]*G[r62, w^2, w^2])/3 - 8*G[0, w^2]*G[r62, w^2, w^2] - 
    (8*G[1, r7]*G[r62, w^2, w^2])/3 + 2*G[1, -w]*G[r62, w^2, w^2] + 
    (16*G[1, w]*G[r62, w^2, w^2])/3 + 8*G[1, w^2]*G[r62, w^2, w^2] + 
    4*G[r61, w^2]*G[r62, w^2, w^2] + 4*G[r62, w^2]*G[r62, w^2, w^2] - 
    ((10*I)/3)*Pi*G[w^(-2), 0, w^2] + (2*G[0, -w]*G[w^(-2), 0, w^2])/3 + 
    (10*G[0, w]*G[w^(-2), 0, w^2])/3 - (53*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 
    (5*G[1, r7]*G[w^(-2), 0, w^2])/3 - (4*G[1, -w]*G[w^(-2), 0, w^2])/3 - 
    (20*G[1, w]*G[w^(-2), 0, w^2])/3 + (34*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
    12*G[r61, w^2]*G[w^(-2), 0, w^2] + 12*G[r62, w^2]*G[w^(-2), 0, w^2] + 
    ((34*I)/3)*Pi*G[w^(-2), 1, w^2] - (22*G[0, -w]*G[w^(-2), 1, w^2])/3 - 
    (34*G[0, w]*G[w^(-2), 1, w^2])/3 + (28*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
    4*G[1, r7]*G[w^(-2), 1, w^2] + (44*G[1, -w]*G[w^(-2), 1, w^2])/3 + 
    (68*G[1, w]*G[w^(-2), 1, w^2])/3 - (44*G[1, w^2]*G[w^(-2), 1, w^2])/3 - 
    2*G[r61, w^2]*G[w^(-2), 1, w^2] - 2*G[r62, w^2]*G[w^(-2), 1, w^2] + 
    (4*I)*Pi*G[w^(-2), r61, w^2] - 4*G[0, w]*G[w^(-2), r61, w^2] + 
    16*G[0, w^2]*G[w^(-2), r61, w^2] - 3*G[1, r7]*G[w^(-2), r61, w^2] + 
    8*G[1, w]*G[w^(-2), r61, w^2] - 10*G[1, w^2]*G[w^(-2), r61, w^2] - 
    11*G[r61, w^2]*G[w^(-2), r61, w^2] - 11*G[r62, w^2]*G[w^(-2), r61, w^2] + 
    (4*I)*Pi*G[w^(-2), r62, w^2] - 4*G[0, w]*G[w^(-2), r62, w^2] + 
    16*G[0, w^2]*G[w^(-2), r62, w^2] - 3*G[1, r7]*G[w^(-2), r62, w^2] + 
    8*G[1, w]*G[w^(-2), r62, w^2] - 10*G[1, w^2]*G[w^(-2), r62, w^2] - 
    11*G[r61, w^2]*G[w^(-2), r62, w^2] - 11*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    ((13*I)/6)*Pi*G[w^(-2), w^(-2), w^2] + 
    (2*G[0, -w]*G[w^(-2), w^(-2), w^2])/3 + 
    (13*G[0, w]*G[w^(-2), w^(-2), w^2])/6 - 
    (2*G[0, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/2 - 
    (4*G[1, -w]*G[w^(-2), w^(-2), w^2])/3 - 
    (13*G[1, w]*G[w^(-2), w^(-2), w^2])/3 + 
    (4*G[1, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
    ((25*I)/6)*Pi*G[w^(-2), -w^(-1), w^2] + 
    (7*G[0, -w]*G[w^(-2), -w^(-1), w^2])/3 + 
    (25*G[0, w]*G[w^(-2), -w^(-1), w^2])/6 - 
    (7*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
    (11*G[1, r7]*G[w^(-2), -w^(-1), w^2])/6 - 
    (14*G[1, -w]*G[w^(-2), -w^(-1), w^2])/3 - 
    (25*G[1, w]*G[w^(-2), -w^(-1), w^2])/3 + 
    (14*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
    ((25*I)/6)*Pi*G[w^(-2), -w, w^2] + (7*G[0, -w]*G[w^(-2), -w, w^2])/3 + 
    (25*G[0, w]*G[w^(-2), -w, w^2])/6 - (7*G[0, w^2]*G[w^(-2), -w, w^2])/3 + 
    (11*G[1, r7]*G[w^(-2), -w, w^2])/6 - (14*G[1, -w]*G[w^(-2), -w, w^2])/3 - 
    (25*G[1, w]*G[w^(-2), -w, w^2])/3 + (14*G[1, w^2]*G[w^(-2), -w, w^2])/3 - 
    4*G[0, w^2]*G[-w^(-1), 0, -w] + 4*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
    4*G[-w, w^2]*G[-w^(-1), 0, -w] - ((10*I)/3)*Pi*G[-w^(-1), 0, w^2] - 
    (8*G[0, -w]*G[-w^(-1), 0, w^2])/3 + (22*G[0, w]*G[-w^(-1), 0, w^2])/3 - 
    (46*G[0, w^2]*G[-w^(-1), 0, w^2])/3 - G[1, r7]*G[-w^(-1), 0, w^2] + 
    (16*G[1, -w]*G[-w^(-1), 0, w^2])/3 - (32*G[1, w]*G[-w^(-1), 0, w^2])/3 + 
    (74*G[1, w^2]*G[-w^(-1), 0, w^2])/3 + 9*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
    9*G[r62, w^2]*G[-w^(-1), 0, w^2] - 4*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
    8*G[-w, w^2]*G[-w^(-1), 0, w^2] + 8*G[0, w^2]*G[-w^(-1), 1, -w] - 
    8*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 8*G[-w, w^2]*G[-w^(-1), 1, -w] + 
    ((34*I)/3)*Pi*G[-w^(-1), 1, w^2] - (2*G[0, -w]*G[-w^(-1), 1, w^2])/3 - 
    (46*G[0, w]*G[-w^(-1), 1, w^2])/3 + (104*G[0, w^2]*G[-w^(-1), 1, w^2])/
     3 + (4*G[1, r7]*G[-w^(-1), 1, w^2])/3 + (4*G[1, -w]*G[-w^(-1), 1, w^2])/
     3 + (92*G[1, w]*G[-w^(-1), 1, w^2])/3 - 
    (172*G[1, w^2]*G[-w^(-1), 1, w^2])/3 - 18*G[r61, w^2]*
     G[-w^(-1), 1, w^2] - 18*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
    8*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 16*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    (4*I)*Pi*G[-w^(-1), r61, w^2] - 4*G[0, w]*G[-w^(-1), r61, w^2] + 
    3*G[0, w^2]*G[-w^(-1), r61, w^2] - G[1, r7]*G[-w^(-1), r61, w^2] + 
    8*G[1, w]*G[-w^(-1), r61, w^2] - 6*G[1, w^2]*G[-w^(-1), r61, w^2] + 
    (4*I)*Pi*G[-w^(-1), r62, w^2] - 4*G[0, w]*G[-w^(-1), r62, w^2] + 
    3*G[0, w^2]*G[-w^(-1), r62, w^2] - G[1, r7]*G[-w^(-1), r62, w^2] + 
    8*G[1, w]*G[-w^(-1), r62, w^2] - 6*G[1, w^2]*G[-w^(-1), r62, w^2] - 
    ((25*I)/6)*Pi*G[-w^(-1), w^(-2), w^2] + 
    (8*G[0, -w]*G[-w^(-1), w^(-2), w^2])/3 + 
    (25*G[0, w]*G[-w^(-1), w^(-2), w^2])/6 - 
    (8*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
    (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 - 
    (16*G[1, -w]*G[-w^(-1), w^(-2), w^2])/3 - 
    (25*G[1, w]*G[-w^(-1), w^(-2), w^2])/3 + 
    (16*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
    ((13*I)/6)*Pi*G[-w^(-1), -w^(-1), w^2] + 
    (7*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/3 + 
    (13*G[0, w]*G[-w^(-1), -w^(-1), w^2])/6 - 
    (7*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
    (G[1, r7]*G[-w^(-1), -w^(-1), w^2])/6 - 
    (14*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/3 - 
    (13*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
    (14*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
    ((13*I)/6)*Pi*G[-w^(-1), -w, w^2] - (5*G[0, -w]*G[-w^(-1), -w, w^2])/3 + 
    (13*G[0, w]*G[-w^(-1), -w, w^2])/6 - (7*G[0, w^2]*G[-w^(-1), -w, w^2])/
     3 - (G[1, r7]*G[-w^(-1), -w, w^2])/6 + (10*G[1, -w]*G[-w^(-1), -w, w^2])/
     3 - (13*G[1, w]*G[-w^(-1), -w, w^2])/3 + 
    (14*G[1, w^2]*G[-w^(-1), -w, w^2])/3 + (G[0, -w]*G[-w^(-1), w^2, w^2])/
     3 - (G[0, w^2]*G[-w^(-1), w^2, w^2])/3 - (G[1, r7]*G[-w^(-1), w^2, w^2])/
     3 - (2*G[1, -w]*G[-w^(-1), w^2, w^2])/3 + 
    (2*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 - ((10*I)/3)*Pi*G[-w, 0, w^2] - 
    (8*G[0, -w]*G[-w, 0, w^2])/3 + (10*G[0, w]*G[-w, 0, w^2])/3 - 
    (46*G[0, w^2]*G[-w, 0, w^2])/3 - G[1, r7]*G[-w, 0, w^2] + 
    (16*G[1, -w]*G[-w, 0, w^2])/3 - (32*G[1, w]*G[-w, 0, w^2])/3 + 
    (74*G[1, w^2]*G[-w, 0, w^2])/3 + 9*G[r61, w^2]*G[-w, 0, w^2] + 
    9*G[r62, w^2]*G[-w, 0, w^2] - 8*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
    4*G[-w, w^2]*G[-w, 0, w^2] + ((34*I)/3)*Pi*G[-w, 1, w^2] - 
    (2*G[0, -w]*G[-w, 1, w^2])/3 - (46*G[0, w]*G[-w, 1, w^2])/3 + 
    (104*G[0, w^2]*G[-w, 1, w^2])/3 + (4*G[1, r7]*G[-w, 1, w^2])/3 + 
    (4*G[1, -w]*G[-w, 1, w^2])/3 + (92*G[1, w]*G[-w, 1, w^2])/3 - 
    (172*G[1, w^2]*G[-w, 1, w^2])/3 - 18*G[r61, w^2]*G[-w, 1, w^2] - 
    18*G[r62, w^2]*G[-w, 1, w^2] + 16*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
    8*G[-w, w^2]*G[-w, 1, w^2] + (4*I)*Pi*G[-w, r61, w^2] - 
    4*G[0, w]*G[-w, r61, w^2] + 3*G[0, w^2]*G[-w, r61, w^2] - 
    G[1, r7]*G[-w, r61, w^2] + 8*G[1, w]*G[-w, r61, w^2] - 
    6*G[1, w^2]*G[-w, r61, w^2] + (4*I)*Pi*G[-w, r62, w^2] - 
    4*G[0, w]*G[-w, r62, w^2] + 3*G[0, w^2]*G[-w, r62, w^2] - 
    G[1, r7]*G[-w, r62, w^2] + 8*G[1, w]*G[-w, r62, w^2] - 
    6*G[1, w^2]*G[-w, r62, w^2] - ((25*I)/6)*Pi*G[-w, w^(-2), w^2] + 
    (8*G[0, -w]*G[-w, w^(-2), w^2])/3 + (25*G[0, w]*G[-w, w^(-2), w^2])/6 - 
    (8*G[0, w^2]*G[-w, w^(-2), w^2])/3 + (3*G[1, r7]*G[-w, w^(-2), w^2])/2 - 
    (16*G[1, -w]*G[-w, w^(-2), w^2])/3 - (25*G[1, w]*G[-w, w^(-2), w^2])/3 + 
    (16*G[1, w^2]*G[-w, w^(-2), w^2])/3 - ((13*I)/6)*Pi*G[-w, -w^(-1), w^2] - 
    (5*G[0, -w]*G[-w, -w^(-1), w^2])/3 + (13*G[0, w]*G[-w, -w^(-1), w^2])/6 - 
    (7*G[0, w^2]*G[-w, -w^(-1), w^2])/3 - (G[1, r7]*G[-w, -w^(-1), w^2])/6 + 
    (10*G[1, -w]*G[-w, -w^(-1), w^2])/3 - (13*G[1, w]*G[-w, -w^(-1), w^2])/
     3 + (14*G[1, w^2]*G[-w, -w^(-1), w^2])/3 - 
    ((13*I)/6)*Pi*G[-w, -w, w^2] + (7*G[0, -w]*G[-w, -w, w^2])/3 + 
    (13*G[0, w]*G[-w, -w, w^2])/6 - (7*G[0, w^2]*G[-w, -w, w^2])/3 - 
    (G[1, r7]*G[-w, -w, w^2])/6 - (14*G[1, -w]*G[-w, -w, w^2])/3 - 
    (13*G[1, w]*G[-w, -w, w^2])/3 + (14*G[1, w^2]*G[-w, -w, w^2])/3 + 
    (G[0, -w]*G[-w, w^2, w^2])/3 - (G[0, w^2]*G[-w, w^2, w^2])/3 - 
    (G[1, r7]*G[-w, w^2, w^2])/3 - (2*G[1, -w]*G[-w, w^2, w^2])/3 + 
    (2*G[1, w^2]*G[-w, w^2, w^2])/3 + (20*G[0, 0, 0, w])/3 + 
    (85*G[0, 0, 0, w^2])/3 - (4*G[0, 0, 1, w])/3 - (92*G[0, 0, 1, w^2])/3 - 
    13*G[0, 0, r61, w^2] - 13*G[0, 0, r62, w^2] - 6*G[0, 0, w^2, w^2] + 
    (32*G[0, 1, 0, w])/3 - (164*G[0, 1, 0, w^2])/3 - G[0, 1, 1, r7] - 
    (64*G[0, 1, 1, w])/3 + (184*G[0, 1, 1, w^2])/3 + 24*G[0, 1, r61, w^2] + 
    24*G[0, 1, r62, w^2] + 2*G[0, 1, w^2, w^2] - 6*G[0, r1, 0, w] + 
    12*G[0, r1, 1, w] - 6*G[0, r2, 0, w] + 12*G[0, r2, 1, w] - 
    24*G[0, r61, 0, w^2] + 24*G[0, r61, 1, w^2] + 12*G[0, r61, r61, w^2] + 
    12*G[0, r61, r62, w^2] + 5*G[0, r61, w^2, w^2] - 24*G[0, r62, 0, w^2] + 
    24*G[0, r62, 1, w^2] + 12*G[0, r62, r61, w^2] + 12*G[0, r62, r62, w^2] + 
    5*G[0, r62, w^2, w^2] + 11*G[0, w^(-2), 0, w^2] - 
    11*G[0, w^(-2), r61, w^2] - 11*G[0, w^(-2), r62, w^2] + 
    12*G[0, -w^(-1), 0, w^2] - 24*G[0, -w^(-1), 1, w^2] + 
    12*G[0, -w, 0, w^2] - 24*G[0, -w, 1, w^2] + 5*G[0, w^2, 0, w^2] + 
    2*G[0, w^2, 1, w^2] - 6*G[0, w^2, r61, w^2] - 6*G[0, w^2, r62, w^2] + 
    (44*G[1, 0, 0, w])/3 - (152*G[1, 0, 0, w^2])/3 - G[1, 0, 1, r7] - 
    (88*G[1, 0, 1, w])/3 + (160*G[1, 0, 1, w^2])/3 + 24*G[1, 0, r61, w^2] + 
    24*G[1, 0, r62, w^2] + 2*G[1, 0, w^2, w^2] - (160*G[1, 1, 0, w])/3 + 
    (256*G[1, 1, 0, w^2])/3 + (320*G[1, 1, 1, w])/3 - 
    (320*G[1, 1, 1, w^2])/3 - 32*G[1, 1, r61, w^2] - 32*G[1, 1, r62, w^2] + 
    12*G[1, r1, 0, w] - 24*G[1, r1, 1, w] + 12*G[1, r2, 0, w] - 
    24*G[1, r2, 1, w] + 32*G[1, r61, 0, w^2] - 32*G[1, r61, 1, w^2] - 
    16*G[1, r61, r61, w^2] - 16*G[1, r61, r62, w^2] - 2*G[1, r61, w^2, w^2] + 
    32*G[1, r62, 0, w^2] - 32*G[1, r62, 1, w^2] - 16*G[1, r62, r61, w^2] - 
    16*G[1, r62, r62, w^2] - 2*G[1, r62, w^2, w^2] - 8*G[1, w^(-2), 0, w^2] + 
    8*G[1, w^(-2), r61, w^2] + 8*G[1, w^(-2), r62, w^2] - 
    16*G[1, -w^(-1), 0, w^2] + 32*G[1, -w^(-1), 1, w^2] - 
    16*G[1, -w, 0, w^2] + 32*G[1, -w, 1, w^2] - 6*G[1, w^2, 0, w^2] + 
    6*G[1, w^2, r61, w^2] + 6*G[1, w^2, r62, w^2] - 14*G[r1, 0, 0, w] + 
    16*G[r1, 0, 1, w] + 16*G[r1, 1, 0, w] - 32*G[r1, 1, 1, w] - 
    14*G[r2, 0, 0, w] + 16*G[r2, 0, 1, w] + 16*G[r2, 1, 0, w] - 
    32*G[r2, 1, 1, w] - 19*G[r61, 0, 0, w^2] + 20*G[r61, 0, 1, w^2] + 
    9*G[r61, 0, r61, w^2] + 9*G[r61, 0, r62, w^2] + 5*G[r61, 0, w^2, w^2] + 
    32*G[r61, 1, 0, w^2] - 32*G[r61, 1, 1, w^2] - 16*G[r61, 1, r61, w^2] - 
    16*G[r61, 1, r62, w^2] - 2*G[r61, 1, w^2, w^2] + 16*G[r61, r61, 0, w^2] - 
    16*G[r61, r61, 1, w^2] - 8*G[r61, r61, r61, w^2] - 
    8*G[r61, r61, r62, w^2] - 4*G[r61, r61, w^2, w^2] + 
    16*G[r61, r62, 0, w^2] - 16*G[r61, r62, 1, w^2] - 
    8*G[r61, r62, r61, w^2] - 8*G[r61, r62, r62, w^2] - 
    4*G[r61, r62, w^2, w^2] - 7*G[r61, w^(-2), 0, w^2] + 
    7*G[r61, w^(-2), r61, w^2] + 7*G[r61, w^(-2), r62, w^2] - 
    6*G[r61, -w^(-1), 0, w^2] + 12*G[r61, -w^(-1), 1, w^2] - 
    6*G[r61, -w, 0, w^2] + 12*G[r61, -w, 1, w^2] - 2*G[r61, w^2, 0, w^2] - 
    2*G[r61, w^2, 1, w^2] + 3*G[r61, w^2, r61, w^2] + 
    3*G[r61, w^2, r62, w^2] - 19*G[r62, 0, 0, w^2] + 20*G[r62, 0, 1, w^2] + 
    9*G[r62, 0, r61, w^2] + 9*G[r62, 0, r62, w^2] + 5*G[r62, 0, w^2, w^2] + 
    32*G[r62, 1, 0, w^2] - 32*G[r62, 1, 1, w^2] - 16*G[r62, 1, r61, w^2] - 
    16*G[r62, 1, r62, w^2] - 2*G[r62, 1, w^2, w^2] + 16*G[r62, r61, 0, w^2] - 
    16*G[r62, r61, 1, w^2] - 8*G[r62, r61, r61, w^2] - 
    8*G[r62, r61, r62, w^2] - 4*G[r62, r61, w^2, w^2] + 
    16*G[r62, r62, 0, w^2] - 16*G[r62, r62, 1, w^2] - 
    8*G[r62, r62, r61, w^2] - 8*G[r62, r62, r62, w^2] - 
    4*G[r62, r62, w^2, w^2] - 7*G[r62, w^(-2), 0, w^2] + 
    7*G[r62, w^(-2), r61, w^2] + 7*G[r62, w^(-2), r62, w^2] - 
    6*G[r62, -w^(-1), 0, w^2] + 12*G[r62, -w^(-1), 1, w^2] - 
    6*G[r62, -w, 0, w^2] + 12*G[r62, -w, 1, w^2] - 2*G[r62, w^2, 0, w^2] - 
    2*G[r62, w^2, 1, w^2] + 3*G[r62, w^2, r61, w^2] + 
    3*G[r62, w^2, r62, w^2] + 6*G[w^(-2), 0, 0, w^2] - 
    2*G[w^(-2), 0, 1, w^2] - 5*G[w^(-2), 0, r61, w^2] - 
    5*G[w^(-2), 0, r62, w^2] - 2*G[w^(-2), 1, 0, w^2] + 
    2*G[w^(-2), 1, r61, w^2] + 2*G[w^(-2), 1, r62, w^2] - 
    5*G[w^(-2), r61, 0, w^2] + 2*G[w^(-2), r61, 1, w^2] + 
    4*G[w^(-2), r61, r61, w^2] + 4*G[w^(-2), r61, r62, w^2] - 
    5*G[w^(-2), r62, 0, w^2] + 2*G[w^(-2), r62, 1, w^2] + 
    4*G[w^(-2), r62, r61, w^2] + 4*G[w^(-2), r62, r62, w^2] + 
    10*G[-w^(-1), 0, 0, w^2] - 14*G[-w^(-1), 0, 1, w^2] - 
    3*G[-w^(-1), 0, r61, w^2] - 3*G[-w^(-1), 0, r62, w^2] - 
    18*G[-w^(-1), 1, 0, w^2] + 24*G[-w^(-1), 1, 1, w^2] + 
    6*G[-w^(-1), 1, r61, w^2] + 6*G[-w^(-1), 1, r62, w^2] - 
    3*G[-w^(-1), r61, 0, w^2] + 6*G[-w^(-1), r61, 1, w^2] - 
    3*G[-w^(-1), r62, 0, w^2] + 6*G[-w^(-1), r62, 1, w^2] + 
    4*G[-w^(-1), -w, 0, w^2] - 8*G[-w^(-1), -w, 1, w^2] + 
    10*G[-w, 0, 0, w^2] - 14*G[-w, 0, 1, w^2] - 3*G[-w, 0, r61, w^2] - 
    3*G[-w, 0, r62, w^2] - 18*G[-w, 1, 0, w^2] + 24*G[-w, 1, 1, w^2] + 
    6*G[-w, 1, r61, w^2] + 6*G[-w, 1, r62, w^2] - 3*G[-w, r61, 0, w^2] + 
    6*G[-w, r61, 1, w^2] - 3*G[-w, r62, 0, w^2] + 6*G[-w, r62, 1, w^2] + 
    4*G[-w, -w^(-1), 0, w^2] - 8*G[-w, -w^(-1), 1, w^2] + (19*Zeta[3])/6) - 
  18*((-8*Pi^2*G[0, w^2])/9 - 6*G[0, -w]^2*G[0, w^2] + (73*G[0, w^2]^3)/3 + 
    (2*Pi^2*G[1, r7])/9 + (46*G[0, w^2]^2*G[1, r7])/3 + 
    12*G[0, -w]*G[0, w^2]*G[1, -w] + (8*Pi^2*G[1, w^2])/9 - 
    132*G[0, w^2]^2*G[1, w^2] - (160*G[0, w^2]*G[1, r7]*G[1, w^2])/3 + 
    192*G[0, w^2]*G[1, w^2]^2 + (128*G[1, r7]*G[1, w^2]^2)/3 - 
    (256*G[1, w^2]^3)/3 + (4*Pi^2*G[r61, w^2])/9 - 
    (175*G[0, w^2]^2*G[r61, w^2])/3 - (76*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 + 
    184*G[0, w^2]*G[1, w^2]*G[r61, w^2] + 
    (128*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - 128*G[1, w^2]^2*G[r61, w^2] + 
    (136*G[0, w^2]*G[r61, w^2]^2)/3 + (32*G[1, r7]*G[r61, w^2]^2)/3 - 
    64*G[1, w^2]*G[r61, w^2]^2 - (32*G[r61, w^2]^3)/3 + 
    (4*Pi^2*G[r62, w^2])/9 - (175*G[0, w^2]^2*G[r62, w^2])/3 - 
    (76*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 184*G[0, w^2]*G[1, w^2]*
     G[r62, w^2] + (128*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 
    128*G[1, w^2]^2*G[r62, w^2] + (272*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
    (64*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 128*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] - 32*G[r61, w^2]^2*G[r62, w^2] + 
    (136*G[0, w^2]*G[r62, w^2]^2)/3 + (32*G[1, r7]*G[r62, w^2]^2)/3 - 
    64*G[1, w^2]*G[r62, w^2]^2 - 32*G[r61, w^2]*G[r62, w^2]^2 - 
    (32*G[r62, w^2]^3)/3 - G[0, -w]^2*G[w^(-2), w^2] - 
    5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + (112*G[0, w^2]^2*G[w^(-2), w^2])/
     3 + (34*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 
    10*G[0, -w]*G[1, -w]*G[w^(-2), w^2] + 10*G[0, w^2]*G[1, -w]*
     G[w^(-2), w^2] - 16*G[1, -w]^2*G[w^(-2), w^2] + 
    8*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - 68*G[0, w^2]*G[1, w^2]*
     G[w^(-2), w^2] - 16*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] - 
    16*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 32*G[1, w^2]^2*G[w^(-2), w^2] + 
    4*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 54*G[0, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] - (28*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
    8*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 48*G[1, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] + (56*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
    4*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 54*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - (28*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
    8*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 48*G[1, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + (112*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    (56*G[r62, w^2]^2*G[w^(-2), w^2])/3 - (3*G[0, -w]*G[w^(-2), w^2]^2)/2 + 
    (31*G[0, w^2]*G[w^(-2), w^2]^2)/6 + (3*G[1, r7]*G[w^(-2), w^2]^2)/2 + 
    3*G[1, -w]*G[w^(-2), w^2]^2 - 3*G[1, w^2]*G[w^(-2), w^2]^2 - 
    (11*G[r61, w^2]*G[w^(-2), w^2]^2)/3 - (11*G[r62, w^2]*G[w^(-2), w^2]^2)/
     3 + 6*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 12*G[0, w^2]*G[1, -w]*
     G[-w^(-1), -w] - 3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
    6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 7*G[0, -w]^2*G[-w^(-1), w^2] + 
    5*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 14*G[0, w^2]^2*G[-w^(-1), w^2] + 
    10*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] - 22*G[0, -w]*G[1, -w]*
     G[-w^(-1), w^2] - 10*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] + 
    16*G[1, -w]^2*G[-w^(-1), w^2] - 8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
    44*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 16*G[1, r7]*G[1, w^2]*
     G[-w^(-1), w^2] + 16*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
    32*G[1, w^2]^2*G[-w^(-1), w^2] - 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
    12*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 8*G[1, r7]*G[r61, w^2]*
     G[-w^(-1), w^2] + 8*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
    24*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 4*G[0, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] - 12*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
    8*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] + 8*G[1, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] + 24*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 3*G[1, r7]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 6*G[1, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] + (3*G[0, -w]*G[-w^(-1), w^2]^2)/2 + 
    (3*G[0, w^2]*G[-w^(-1), w^2]^2)/2 + (3*G[1, r7]*G[-w^(-1), w^2]^2)/2 - 
    3*G[1, -w]*G[-w^(-1), w^2]^2 - 3*G[1, w^2]*G[-w^(-1), w^2]^2 + 
    7*G[0, -w]^2*G[-w, w^2] + 5*G[0, -w]*G[0, w^2]*G[-w, w^2] + 
    14*G[0, w^2]^2*G[-w, w^2] + 10*G[0, w^2]*G[1, r7]*G[-w, w^2] - 
    22*G[0, -w]*G[1, -w]*G[-w, w^2] - 10*G[0, w^2]*G[1, -w]*G[-w, w^2] + 
    16*G[1, -w]^2*G[-w, w^2] - 8*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
    44*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 16*G[1, r7]*G[1, w^2]*G[-w, w^2] + 
    16*G[1, -w]*G[1, w^2]*G[-w, w^2] + 32*G[1, w^2]^2*G[-w, w^2] - 
    4*G[0, -w]*G[r61, w^2]*G[-w, w^2] - 12*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 
    8*G[1, r7]*G[r61, w^2]*G[-w, w^2] + 8*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
    24*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 4*G[0, -w]*G[r62, w^2]*G[-w, w^2] - 
    12*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 8*G[1, r7]*G[r62, w^2]*G[-w, w^2] + 
    8*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 24*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
    3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 3*G[1, r7]*G[w^(-2), w^2]*
     G[-w, w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
    3*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] + 6*G[1, -w]*G[-w^(-1), -w]*
     G[-w, w^2] + 3*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
    3*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 3*G[1, r7]*G[-w^(-1), w^2]*
     G[-w, w^2] - 6*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    6*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + (3*G[0, -w]*G[-w, w^2]^2)/2 + 
    (3*G[0, w^2]*G[-w, w^2]^2)/2 + (3*G[1, r7]*G[-w, w^2]^2)/2 - 
    3*G[1, -w]*G[-w, w^2]^2 - 3*G[1, w^2]*G[-w, w^2]^2 + 
    6*G[0, w^2]*G[0, 0, -w] + G[w^(-2), w^2]*G[0, 0, -w] - 
    7*G[-w^(-1), w^2]*G[0, 0, -w] - 7*G[-w, w^2]*G[0, 0, -w] + 
    6*G[0, -w]*G[0, 0, w^2] - (146*G[0, w^2]*G[0, 0, w^2])/3 - 
    (46*G[1, r7]*G[0, 0, w^2])/3 - 12*G[1, -w]*G[0, 0, w^2] + 
    (244*G[1, w^2]*G[0, 0, w^2])/3 + (103*G[r61, w^2]*G[0, 0, w^2])/3 + 
    (103*G[r62, w^2]*G[0, 0, w^2])/3 - (52*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
    9*G[-w^(-1), w^2]*G[0, 0, w^2] - 9*G[-w, w^2]*G[0, 0, w^2] - 
    10*G[0, w^2]*G[0, 1, r7] + 16*G[1, w^2]*G[0, 1, r7] + 
    8*G[r61, w^2]*G[0, 1, r7] + 8*G[r62, w^2]*G[0, 1, r7] - 
    3*G[w^(-2), w^2]*G[0, 1, r7] - 3*G[-w^(-1), w^2]*G[0, 1, r7] - 
    3*G[-w, w^2]*G[0, 1, r7] - 12*G[0, w^2]*G[0, 1, -w] - 
    2*G[w^(-2), w^2]*G[0, 1, -w] + 14*G[-w^(-1), w^2]*G[0, 1, -w] + 
    14*G[-w, w^2]*G[0, 1, -w] + (244*G[0, w^2]*G[0, 1, w^2])/3 + 
    (80*G[1, r7]*G[0, 1, w^2])/3 - (320*G[1, w^2]*G[0, 1, w^2])/3 - 
    (152*G[r61, w^2]*G[0, 1, w^2])/3 - (152*G[r62, w^2]*G[0, 1, w^2])/3 + 
    (38*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 10*G[-w^(-1), w^2]*G[0, 1, w^2] + 
    10*G[-w, w^2]*G[0, 1, w^2] + 33*G[0, w^2]*G[0, r61, w^2] + 
    12*G[1, r7]*G[0, r61, w^2] - 48*G[1, w^2]*G[0, r61, w^2] - 
    24*G[r61, w^2]*G[0, r61, w^2] - 24*G[r62, w^2]*G[0, r61, w^2] + 
    11*G[w^(-2), w^2]*G[0, r61, w^2] + 4*G[-w^(-1), w^2]*G[0, r61, w^2] + 
    4*G[-w, w^2]*G[0, r61, w^2] + 33*G[0, w^2]*G[0, r62, w^2] + 
    12*G[1, r7]*G[0, r62, w^2] - 48*G[1, w^2]*G[0, r62, w^2] - 
    24*G[r61, w^2]*G[0, r62, w^2] - 24*G[r62, w^2]*G[0, r62, w^2] + 
    11*G[w^(-2), w^2]*G[0, r62, w^2] + 4*G[-w^(-1), w^2]*G[0, r62, w^2] + 
    4*G[-w, w^2]*G[0, r62, w^2] + 5*G[0, -w]*G[0, w^(-2), w^2] - 
    20*G[0, w^2]*G[0, w^(-2), w^2] - 5*G[1, r7]*G[0, w^(-2), w^2] - 
    10*G[1, -w]*G[0, w^(-2), w^2] + 10*G[1, w^2]*G[0, w^(-2), w^2] + 
    15*G[r61, w^2]*G[0, w^(-2), w^2] + 15*G[r62, w^2]*G[0, w^(-2), w^2] - 
    11*G[0, -w]*G[0, -w^(-1), w^2] - 5*G[0, w^2]*G[0, -w^(-1), w^2] - 
    5*G[1, r7]*G[0, -w^(-1), w^2] + 22*G[1, -w]*G[0, -w^(-1), w^2] + 
    10*G[1, w^2]*G[0, -w^(-1), w^2] + 6*G[0, w^2]*G[0, -w, -w] - 
    3*G[w^(-2), w^2]*G[0, -w, -w] - 3*G[-w^(-1), w^2]*G[0, -w, -w] - 
    3*G[-w, w^2]*G[0, -w, -w] - 11*G[0, -w]*G[0, -w, w^2] - 
    5*G[0, w^2]*G[0, -w, w^2] - 5*G[1, r7]*G[0, -w, w^2] + 
    22*G[1, -w]*G[0, -w, w^2] + 10*G[1, w^2]*G[0, -w, w^2] + 
    4*G[0, -w]*G[0, w^2, w^2] + (37*G[0, w^2]*G[0, w^2, w^2])/3 + 
    (4*G[1, r7]*G[0, w^2, w^2])/3 - 8*G[1, -w]*G[0, w^2, w^2] - 
    (64*G[1, w^2]*G[0, w^2, w^2])/3 - (16*G[r61, w^2]*G[0, w^2, w^2])/3 - 
    (16*G[r62, w^2]*G[0, w^2, w^2])/3 + (11*G[w^(-2), w^2]*G[0, w^2, w^2])/
     3 - 8*G[w^(-2), w^2]*G[1, 0, -w] + 8*G[-w^(-1), w^2]*G[1, 0, -w] + 
    8*G[-w, w^2]*G[1, 0, -w] + (304*G[0, w^2]*G[1, 0, w^2])/3 + 
    (80*G[1, r7]*G[1, 0, w^2])/3 - (416*G[1, w^2]*G[1, 0, w^2])/3 - 
    (200*G[r61, w^2]*G[1, 0, w^2])/3 - (200*G[r62, w^2]*G[1, 0, w^2])/3 + 
    (56*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 16*G[-w^(-1), w^2]*G[1, 0, w^2] + 
    16*G[-w, w^2]*G[1, 0, w^2] + (40*G[0, w^2]*G[1, 1, r7])/3 - 
    (64*G[1, w^2]*G[1, 1, r7])/3 - (32*G[r61, w^2]*G[1, 1, r7])/3 - 
    (32*G[r62, w^2]*G[1, 1, r7])/3 + 4*G[w^(-2), w^2]*G[1, 1, r7] + 
    4*G[-w^(-1), w^2]*G[1, 1, r7] + 4*G[-w, w^2]*G[1, 1, r7] + 
    16*G[w^(-2), w^2]*G[1, 1, -w] - 16*G[-w^(-1), w^2]*G[1, 1, -w] - 
    16*G[-w, w^2]*G[1, 1, -w] - (416*G[0, w^2]*G[1, 1, w^2])/3 - 
    (128*G[1, r7]*G[1, 1, w^2])/3 + (512*G[1, w^2]*G[1, 1, w^2])/3 + 
    (256*G[r61, w^2]*G[1, 1, w^2])/3 + (256*G[r62, w^2]*G[1, 1, w^2])/3 - 
    16*G[w^(-2), w^2]*G[1, 1, w^2] - 16*G[-w^(-1), w^2]*G[1, 1, w^2] - 
    16*G[-w, w^2]*G[1, 1, w^2] - (200*G[0, w^2]*G[1, r61, w^2])/3 - 
    (64*G[1, r7]*G[1, r61, w^2])/3 + (256*G[1, w^2]*G[1, r61, w^2])/3 + 
    (128*G[r61, w^2]*G[1, r61, w^2])/3 + (128*G[r62, w^2]*G[1, r61, w^2])/3 - 
    (32*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 8*G[-w^(-1), w^2]*G[1, r61, w^2] - 
    8*G[-w, w^2]*G[1, r61, w^2] - (200*G[0, w^2]*G[1, r62, w^2])/3 - 
    (64*G[1, r7]*G[1, r62, w^2])/3 + (256*G[1, w^2]*G[1, r62, w^2])/3 + 
    (128*G[r61, w^2]*G[1, r62, w^2])/3 + (128*G[r62, w^2]*G[1, r62, w^2])/3 - 
    (32*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 8*G[-w^(-1), w^2]*G[1, r62, w^2] - 
    8*G[-w, w^2]*G[1, r62, w^2] - 8*G[0, -w]*G[1, w^(-2), w^2] + 
    (80*G[0, w^2]*G[1, w^(-2), w^2])/3 + 8*G[1, r7]*G[1, w^(-2), w^2] + 
    16*G[1, -w]*G[1, w^(-2), w^2] - 16*G[1, w^2]*G[1, w^(-2), w^2] - 
    (56*G[r61, w^2]*G[1, w^(-2), w^2])/3 - (56*G[r62, w^2]*G[1, w^(-2), w^2])/
     3 + 8*G[0, -w]*G[1, -w^(-1), w^2] + 8*G[0, w^2]*G[1, -w^(-1), w^2] + 
    8*G[1, r7]*G[1, -w^(-1), w^2] - 16*G[1, -w]*G[1, -w^(-1), w^2] - 
    16*G[1, w^2]*G[1, -w^(-1), w^2] - 12*G[0, w^2]*G[1, -w, -w] + 
    6*G[w^(-2), w^2]*G[1, -w, -w] + 6*G[-w^(-1), w^2]*G[1, -w, -w] + 
    6*G[-w, w^2]*G[1, -w, -w] + 8*G[0, -w]*G[1, -w, w^2] + 
    8*G[0, w^2]*G[1, -w, w^2] + 8*G[1, r7]*G[1, -w, w^2] - 
    16*G[1, -w]*G[1, -w, w^2] - 16*G[1, w^2]*G[1, -w, w^2] + 
    8*G[0, w^2]*G[1, w^2, w^2] - 8*G[r61, w^2]*G[1, w^2, w^2] - 
    8*G[r62, w^2]*G[1, w^2, w^2] + (148*G[0, w^2]*G[r61, 0, w^2])/3 + 
    (40*G[1, r7]*G[r61, 0, w^2])/3 - (208*G[1, w^2]*G[r61, 0, w^2])/3 - 
    (100*G[r61, w^2]*G[r61, 0, w^2])/3 - (100*G[r62, w^2]*G[r61, 0, w^2])/3 + 
    (44*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 4*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
    4*G[-w, w^2]*G[r61, 0, w^2] - (200*G[0, w^2]*G[r61, 1, w^2])/3 - 
    (64*G[1, r7]*G[r61, 1, w^2])/3 + (256*G[1, w^2]*G[r61, 1, w^2])/3 + 
    (128*G[r61, w^2]*G[r61, 1, w^2])/3 + (128*G[r62, w^2]*G[r61, 1, w^2])/3 - 
    (32*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 8*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
    8*G[-w, w^2]*G[r61, 1, w^2] - (100*G[0, w^2]*G[r61, r61, w^2])/3 - 
    (32*G[1, r7]*G[r61, r61, w^2])/3 + (128*G[1, w^2]*G[r61, r61, w^2])/3 + 
    (64*G[r61, w^2]*G[r61, r61, w^2])/3 + (64*G[r62, w^2]*G[r61, r61, w^2])/
     3 - (28*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
    (100*G[0, w^2]*G[r61, r62, w^2])/3 - (32*G[1, r7]*G[r61, r62, w^2])/3 + 
    (128*G[1, w^2]*G[r61, r62, w^2])/3 + (64*G[r61, w^2]*G[r61, r62, w^2])/
     3 + (64*G[r62, w^2]*G[r61, r62, w^2])/3 - 
    (28*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 4*G[0, -w]*G[r61, w^(-2), w^2] + 
    (40*G[0, w^2]*G[r61, w^(-2), w^2])/3 + 4*G[1, r7]*G[r61, w^(-2), w^2] + 
    8*G[1, -w]*G[r61, w^(-2), w^2] - 8*G[1, w^2]*G[r61, w^(-2), w^2] - 
    (28*G[r61, w^2]*G[r61, w^(-2), w^2])/3 - 
    (28*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + 
    4*G[0, -w]*G[r61, -w^(-1), w^2] + 4*G[0, w^2]*G[r61, -w^(-1), w^2] + 
    4*G[1, r7]*G[r61, -w^(-1), w^2] - 8*G[1, -w]*G[r61, -w^(-1), w^2] - 
    8*G[1, w^2]*G[r61, -w^(-1), w^2] + 4*G[0, -w]*G[r61, -w, w^2] + 
    4*G[0, w^2]*G[r61, -w, w^2] + 4*G[1, r7]*G[r61, -w, w^2] - 
    8*G[1, -w]*G[r61, -w, w^2] - 8*G[1, w^2]*G[r61, -w, w^2] - 
    4*G[0, -w]*G[r61, w^2, w^2] - (49*G[0, w^2]*G[r61, w^2, w^2])/3 - 
    (4*G[1, r7]*G[r61, w^2, w^2])/3 + 8*G[1, -w]*G[r61, w^2, w^2] + 
    (64*G[1, w^2]*G[r61, w^2, w^2])/3 + (28*G[r61, w^2]*G[r61, w^2, w^2])/3 + 
    (28*G[r62, w^2]*G[r61, w^2, w^2])/3 - 
    (11*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + (148*G[0, w^2]*G[r62, 0, w^2])/
     3 + (40*G[1, r7]*G[r62, 0, w^2])/3 - (208*G[1, w^2]*G[r62, 0, w^2])/3 - 
    (100*G[r61, w^2]*G[r62, 0, w^2])/3 - (100*G[r62, w^2]*G[r62, 0, w^2])/3 + 
    (44*G[w^(-2), w^2]*G[r62, 0, w^2])/3 + 4*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
    4*G[-w, w^2]*G[r62, 0, w^2] - (200*G[0, w^2]*G[r62, 1, w^2])/3 - 
    (64*G[1, r7]*G[r62, 1, w^2])/3 + (256*G[1, w^2]*G[r62, 1, w^2])/3 + 
    (128*G[r61, w^2]*G[r62, 1, w^2])/3 + (128*G[r62, w^2]*G[r62, 1, w^2])/3 - 
    (32*G[w^(-2), w^2]*G[r62, 1, w^2])/3 - 8*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
    8*G[-w, w^2]*G[r62, 1, w^2] - (100*G[0, w^2]*G[r62, r61, w^2])/3 - 
    (32*G[1, r7]*G[r62, r61, w^2])/3 + (128*G[1, w^2]*G[r62, r61, w^2])/3 + 
    (64*G[r61, w^2]*G[r62, r61, w^2])/3 + (64*G[r62, w^2]*G[r62, r61, w^2])/
     3 - (28*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - 
    (100*G[0, w^2]*G[r62, r62, w^2])/3 - (32*G[1, r7]*G[r62, r62, w^2])/3 + 
    (128*G[1, w^2]*G[r62, r62, w^2])/3 + (64*G[r61, w^2]*G[r62, r62, w^2])/
     3 + (64*G[r62, w^2]*G[r62, r62, w^2])/3 - 
    (28*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 4*G[0, -w]*G[r62, w^(-2), w^2] + 
    (40*G[0, w^2]*G[r62, w^(-2), w^2])/3 + 4*G[1, r7]*G[r62, w^(-2), w^2] + 
    8*G[1, -w]*G[r62, w^(-2), w^2] - 8*G[1, w^2]*G[r62, w^(-2), w^2] - 
    (28*G[r61, w^2]*G[r62, w^(-2), w^2])/3 - 
    (28*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + 
    4*G[0, -w]*G[r62, -w^(-1), w^2] + 4*G[0, w^2]*G[r62, -w^(-1), w^2] + 
    4*G[1, r7]*G[r62, -w^(-1), w^2] - 8*G[1, -w]*G[r62, -w^(-1), w^2] - 
    8*G[1, w^2]*G[r62, -w^(-1), w^2] + 4*G[0, -w]*G[r62, -w, w^2] + 
    4*G[0, w^2]*G[r62, -w, w^2] + 4*G[1, r7]*G[r62, -w, w^2] - 
    8*G[1, -w]*G[r62, -w, w^2] - 8*G[1, w^2]*G[r62, -w, w^2] - 
    4*G[0, -w]*G[r62, w^2, w^2] - (49*G[0, w^2]*G[r62, w^2, w^2])/3 - 
    (4*G[1, r7]*G[r62, w^2, w^2])/3 + 8*G[1, -w]*G[r62, w^2, w^2] + 
    (64*G[1, w^2]*G[r62, w^2, w^2])/3 + (28*G[r61, w^2]*G[r62, w^2, w^2])/3 + 
    (28*G[r62, w^2]*G[r62, w^2, w^2])/3 - 
    (11*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + G[0, -w]*G[w^(-2), 0, w^2] - 
    (97*G[0, w^2]*G[w^(-2), 0, w^2])/3 - (19*G[1, r7]*G[w^(-2), 0, w^2])/3 - 
    2*G[1, -w]*G[w^(-2), 0, w^2] + (94*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
    (61*G[r61, w^2]*G[w^(-2), 0, w^2])/3 + (61*G[r62, w^2]*G[w^(-2), 0, w^2])/
     3 - (11*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
    8*G[0, -w]*G[w^(-2), 1, w^2] + (56*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
    8*G[1, r7]*G[w^(-2), 1, w^2] + 16*G[1, -w]*G[w^(-2), 1, w^2] - 
    16*G[1, w^2]*G[w^(-2), 1, w^2] - (32*G[r61, w^2]*G[w^(-2), 1, w^2])/3 - 
    (32*G[r62, w^2]*G[w^(-2), 1, w^2])/3 + (89*G[0, w^2]*G[w^(-2), r61, w^2])/
     3 + (16*G[1, r7]*G[w^(-2), r61, w^2])/3 - 
    (88*G[1, w^2]*G[w^(-2), r61, w^2])/3 - 
    (56*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
    (56*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
    (11*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
    (89*G[0, w^2]*G[w^(-2), r62, w^2])/3 + (16*G[1, r7]*G[w^(-2), r62, w^2])/
     3 - (88*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
    (56*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
    (56*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
    (11*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
    (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/2 - 
    (31*G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
    (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/2 - 
    3*G[1, -w]*G[w^(-2), w^(-2), w^2] + 3*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
    (11*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (11*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
    (3*G[0, -w]*G[w^(-2), -w^(-1), w^2])/2 - 
    (3*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
    (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 - 
    3*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 
    3*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + (3*G[0, -w]*G[w^(-2), -w, w^2])/2 - 
    (3*G[0, w^2]*G[w^(-2), -w, w^2])/2 - (3*G[1, r7]*G[w^(-2), -w, w^2])/2 - 
    3*G[1, -w]*G[w^(-2), -w, w^2] + 3*G[1, w^2]*G[w^(-2), -w, w^2] - 
    6*G[0, w^2]*G[-w^(-1), 0, -w] + 3*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
    3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 3*G[-w, w^2]*G[-w^(-1), 0, -w] - 
    7*G[0, -w]*G[-w^(-1), 0, w^2] - 19*G[0, w^2]*G[-w^(-1), 0, w^2] - 
    5*G[1, r7]*G[-w^(-1), 0, w^2] + 14*G[1, -w]*G[-w^(-1), 0, w^2] + 
    26*G[1, w^2]*G[-w^(-1), 0, w^2] + 12*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
    12*G[r62, w^2]*G[-w^(-1), 0, w^2] - 3*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
    3*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
    12*G[0, w^2]*G[-w^(-1), 1, -w] - 6*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
    6*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 6*G[-w, w^2]*G[-w^(-1), 1, -w] + 
    8*G[0, -w]*G[-w^(-1), 1, w^2] + 36*G[0, w^2]*G[-w^(-1), 1, w^2] + 
    8*G[1, r7]*G[-w^(-1), 1, w^2] - 16*G[1, -w]*G[-w^(-1), 1, w^2] - 
    48*G[1, w^2]*G[-w^(-1), 1, w^2] - 24*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
    24*G[r62, w^2]*G[-w^(-1), 1, w^2] + 6*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
    6*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    4*G[0, w^2]*G[-w^(-1), r61, w^2] + 4*G[1, r7]*G[-w^(-1), r61, w^2] - 
    8*G[1, w^2]*G[-w^(-1), r61, w^2] + 4*G[0, w^2]*G[-w^(-1), r62, w^2] + 
    4*G[1, r7]*G[-w^(-1), r62, w^2] - 8*G[1, w^2]*G[-w^(-1), r62, w^2] + 
    (3*G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 - 
    (3*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
    (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 - 
    3*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 
    3*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
    (3*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
    (3*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 - 
    3*G[1, -w]*G[-w^(-1), -w^(-1), w^2] + 
    3*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + (3*G[0, -w]*G[-w^(-1), -w, w^2])/
     2 - (3*G[0, w^2]*G[-w^(-1), -w, w^2])/2 - 
    (3*G[1, r7]*G[-w^(-1), -w, w^2])/2 - 3*G[1, -w]*G[-w^(-1), -w, w^2] + 
    3*G[1, w^2]*G[-w^(-1), -w, w^2] - 7*G[0, -w]*G[-w, 0, w^2] - 
    19*G[0, w^2]*G[-w, 0, w^2] - 5*G[1, r7]*G[-w, 0, w^2] + 
    14*G[1, -w]*G[-w, 0, w^2] + 26*G[1, w^2]*G[-w, 0, w^2] + 
    12*G[r61, w^2]*G[-w, 0, w^2] + 12*G[r62, w^2]*G[-w, 0, w^2] - 
    3*G[w^(-2), w^2]*G[-w, 0, w^2] - 3*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
    3*G[-w, w^2]*G[-w, 0, w^2] + 8*G[0, -w]*G[-w, 1, w^2] + 
    36*G[0, w^2]*G[-w, 1, w^2] + 8*G[1, r7]*G[-w, 1, w^2] - 
    16*G[1, -w]*G[-w, 1, w^2] - 48*G[1, w^2]*G[-w, 1, w^2] - 
    24*G[r61, w^2]*G[-w, 1, w^2] - 24*G[r62, w^2]*G[-w, 1, w^2] + 
    6*G[w^(-2), w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
    6*G[-w, w^2]*G[-w, 1, w^2] + 4*G[0, w^2]*G[-w, r61, w^2] + 
    4*G[1, r7]*G[-w, r61, w^2] - 8*G[1, w^2]*G[-w, r61, w^2] + 
    4*G[0, w^2]*G[-w, r62, w^2] + 4*G[1, r7]*G[-w, r62, w^2] - 
    8*G[1, w^2]*G[-w, r62, w^2] + (3*G[0, -w]*G[-w, w^(-2), w^2])/2 - 
    (3*G[0, w^2]*G[-w, w^(-2), w^2])/2 - (3*G[1, r7]*G[-w, w^(-2), w^2])/2 - 
    3*G[1, -w]*G[-w, w^(-2), w^2] + 3*G[1, w^2]*G[-w, w^(-2), w^2] + 
    (3*G[0, -w]*G[-w, -w^(-1), w^2])/2 - (3*G[0, w^2]*G[-w, -w^(-1), w^2])/
     2 - (3*G[1, r7]*G[-w, -w^(-1), w^2])/2 - 
    3*G[1, -w]*G[-w, -w^(-1), w^2] + 3*G[1, w^2]*G[-w, -w^(-1), w^2] + 
    (3*G[0, -w]*G[-w, -w, w^2])/2 - (3*G[0, w^2]*G[-w, -w, w^2])/2 - 
    (3*G[1, r7]*G[-w, -w, w^2])/2 - 3*G[1, -w]*G[-w, -w, w^2] + 
    3*G[1, w^2]*G[-w, -w, w^2] + (55*G[0, 0, 0, w^2])/3 - 
    (56*G[0, 0, 1, w^2])/3 - 9*G[0, 0, r61, w^2] - 9*G[0, 0, r62, w^2] - 
    (49*G[0, 0, w^2, w^2])/3 - (152*G[0, 1, 0, w^2])/3 - 8*G[0, 1, 1, r7] + 
    (160*G[0, 1, 1, w^2])/3 + 24*G[0, 1, r61, w^2] + 24*G[0, 1, r62, w^2] + 
    (32*G[0, 1, w^2, w^2])/3 - 24*G[0, r61, 0, w^2] + 24*G[0, r61, 1, w^2] + 
    12*G[0, r61, r61, w^2] + 12*G[0, r61, r62, w^2] + 
    11*G[0, r61, w^2, w^2] - 24*G[0, r62, 0, w^2] + 24*G[0, r62, 1, w^2] + 
    12*G[0, r62, r61, w^2] + 12*G[0, r62, r62, w^2] + 
    11*G[0, r62, w^2, w^2] + 15*G[0, w^(-2), 0, w^2] - 
    15*G[0, w^(-2), r61, w^2] - 15*G[0, w^(-2), r62, w^2] + 
    16*G[0, -w^(-1), 0, w^2] - 32*G[0, -w^(-1), 1, w^2] + 
    16*G[0, -w, 0, w^2] - 32*G[0, -w, 1, w^2] - (4*G[0, w^2, 0, w^2])/3 + 
    (32*G[0, w^2, 1, w^2])/3 - 4*G[0, w^2, r61, w^2] - 
    4*G[0, w^2, r62, w^2] + (11*G[0, w^2, w^2, w^2])/3 - 
    (152*G[1, 0, 0, w^2])/3 - 4*G[1, 0, 1, r7] + (160*G[1, 0, 1, w^2])/3 + 
    24*G[1, 0, r61, w^2] + 24*G[1, 0, r62, w^2] + (32*G[1, 0, w^2, w^2])/3 + 
    (256*G[1, 1, 0, w^2])/3 + (32*G[1, 1, 1, r7])/3 - 
    (256*G[1, 1, 1, w^2])/3 - (128*G[1, 1, r61, w^2])/3 - 
    (128*G[1, 1, r62, w^2])/3 + (128*G[1, r61, 0, w^2])/3 - 
    (128*G[1, r61, 1, w^2])/3 - (64*G[1, r61, r61, w^2])/3 - 
    (64*G[1, r61, r62, w^2])/3 - (32*G[1, r61, w^2, w^2])/3 + 
    (128*G[1, r62, 0, w^2])/3 - (128*G[1, r62, 1, w^2])/3 - 
    (64*G[1, r62, r61, w^2])/3 - (64*G[1, r62, r62, w^2])/3 - 
    (32*G[1, r62, w^2, w^2])/3 - (56*G[1, w^(-2), 0, w^2])/3 + 
    (56*G[1, w^(-2), r61, w^2])/3 + (56*G[1, w^(-2), r62, w^2])/3 - 
    16*G[1, -w^(-1), 0, w^2] + 32*G[1, -w^(-1), 1, w^2] - 
    16*G[1, -w, 0, w^2] + 32*G[1, -w, 1, w^2] - 8*G[1, w^2, 0, w^2] + 
    8*G[1, w^2, r61, w^2] + 8*G[1, w^2, r62, w^2] - 
    (76*G[r61, 0, 0, w^2])/3 + (80*G[r61, 0, 1, w^2])/3 + 
    12*G[r61, 0, r61, w^2] + 12*G[r61, 0, r62, w^2] + 
    (44*G[r61, 0, w^2, w^2])/3 + (128*G[r61, 1, 0, w^2])/3 - 
    (128*G[r61, 1, 1, w^2])/3 - (64*G[r61, 1, r61, w^2])/3 - 
    (64*G[r61, 1, r62, w^2])/3 - (32*G[r61, 1, w^2, w^2])/3 + 
    (64*G[r61, r61, 0, w^2])/3 - (64*G[r61, r61, 1, w^2])/3 - 
    (32*G[r61, r61, r61, w^2])/3 - (32*G[r61, r61, r62, w^2])/3 - 
    (28*G[r61, r61, w^2, w^2])/3 + (64*G[r61, r62, 0, w^2])/3 - 
    (64*G[r61, r62, 1, w^2])/3 - (32*G[r61, r62, r61, w^2])/3 - 
    (32*G[r61, r62, r62, w^2])/3 - (28*G[r61, r62, w^2, w^2])/3 - 
    (28*G[r61, w^(-2), 0, w^2])/3 + (28*G[r61, w^(-2), r61, w^2])/3 + 
    (28*G[r61, w^(-2), r62, w^2])/3 - 8*G[r61, -w^(-1), 0, w^2] + 
    16*G[r61, -w^(-1), 1, w^2] - 8*G[r61, -w, 0, w^2] + 
    16*G[r61, -w, 1, w^2] + (16*G[r61, w^2, 0, w^2])/3 - 
    (32*G[r61, w^2, 1, w^2])/3 - (11*G[r61, w^2, w^2, w^2])/3 - 
    (76*G[r62, 0, 0, w^2])/3 + (80*G[r62, 0, 1, w^2])/3 + 
    12*G[r62, 0, r61, w^2] + 12*G[r62, 0, r62, w^2] + 
    (44*G[r62, 0, w^2, w^2])/3 + (128*G[r62, 1, 0, w^2])/3 - 
    (128*G[r62, 1, 1, w^2])/3 - (64*G[r62, 1, r61, w^2])/3 - 
    (64*G[r62, 1, r62, w^2])/3 - (32*G[r62, 1, w^2, w^2])/3 + 
    (64*G[r62, r61, 0, w^2])/3 - (64*G[r62, r61, 1, w^2])/3 - 
    (32*G[r62, r61, r61, w^2])/3 - (32*G[r62, r61, r62, w^2])/3 - 
    (28*G[r62, r61, w^2, w^2])/3 + (64*G[r62, r62, 0, w^2])/3 - 
    (64*G[r62, r62, 1, w^2])/3 - (32*G[r62, r62, r61, w^2])/3 - 
    (32*G[r62, r62, r62, w^2])/3 - (28*G[r62, r62, w^2, w^2])/3 - 
    (28*G[r62, w^(-2), 0, w^2])/3 + (28*G[r62, w^(-2), r61, w^2])/3 + 
    (28*G[r62, w^(-2), r62, w^2])/3 - 8*G[r62, -w^(-1), 0, w^2] + 
    16*G[r62, -w^(-1), 1, w^2] - 8*G[r62, -w, 0, w^2] + 
    16*G[r62, -w, 1, w^2] + (16*G[r62, w^2, 0, w^2])/3 - 
    (32*G[r62, w^2, 1, w^2])/3 - (11*G[r62, w^2, w^2, w^2])/3 + 
    (49*G[w^(-2), 0, 0, w^2])/3 - (32*G[w^(-2), 0, 1, w^2])/3 - 
    11*G[w^(-2), 0, r61, w^2] - 11*G[w^(-2), 0, r62, w^2] - 
    (11*G[w^(-2), 0, w^2, w^2])/3 - (32*G[w^(-2), 1, 0, w^2])/3 + 
    (32*G[w^(-2), 1, r61, w^2])/3 + (32*G[w^(-2), 1, r62, w^2])/3 - 
    (44*G[w^(-2), r61, 0, w^2])/3 + (32*G[w^(-2), r61, 1, w^2])/3 + 
    (28*G[w^(-2), r61, r61, w^2])/3 + (28*G[w^(-2), r61, r62, w^2])/3 + 
    (11*G[w^(-2), r61, w^2, w^2])/3 - (44*G[w^(-2), r62, 0, w^2])/3 + 
    (32*G[w^(-2), r62, 1, w^2])/3 + (28*G[w^(-2), r62, r61, w^2])/3 + 
    (28*G[w^(-2), r62, r62, w^2])/3 + (11*G[w^(-2), r62, w^2, w^2])/3 + 
    (11*G[w^(-2), w^(-2), 0, w^2])/3 - (11*G[w^(-2), w^(-2), r61, w^2])/3 - 
    (11*G[w^(-2), w^(-2), r62, w^2])/3 + 16*G[-w^(-1), 0, 0, w^2] - 
    24*G[-w^(-1), 0, 1, w^2] - 4*G[-w^(-1), 0, r61, w^2] - 
    4*G[-w^(-1), 0, r62, w^2] - 24*G[-w^(-1), 1, 0, w^2] + 
    32*G[-w^(-1), 1, 1, w^2] + 8*G[-w^(-1), 1, r61, w^2] + 
    8*G[-w^(-1), 1, r62, w^2] - 4*G[-w^(-1), r61, 0, w^2] + 
    8*G[-w^(-1), r61, 1, w^2] - 4*G[-w^(-1), r62, 0, w^2] + 
    8*G[-w^(-1), r62, 1, w^2] + 16*G[-w, 0, 0, w^2] - 24*G[-w, 0, 1, w^2] - 
    4*G[-w, 0, r61, w^2] - 4*G[-w, 0, r62, w^2] - 24*G[-w, 1, 0, w^2] + 
    32*G[-w, 1, 1, w^2] + 8*G[-w, 1, r61, w^2] + 8*G[-w, 1, r62, w^2] - 
    4*G[-w, r61, 0, w^2] + 8*G[-w, r61, 1, w^2] - 4*G[-w, r62, 0, w^2] + 
    8*G[-w, r62, 1, w^2] + (10*Zeta[3])/3) - 
  36*(((5*I)/6)*Pi^3 + (11*Pi^2*G[0, w^2])/9 - (2*I)*Pi*G[0, w^2]^2 - 
    (4*G[0, w^2]^3)/3 - (11*Pi^2*G[1, r7])/18 + I*Pi*G[0, w^2]*G[1, r7] + 
    (2*G[0, w^2]^2*G[1, r7])/3 + (32*Pi^2*G[1, w^2])/9 - 
    2*G[0, -w]^2*G[1, w^2] - (16*I)*Pi*G[0, w^2]*G[1, w^2] + 
    4*G[0, -w]*G[0, w^2]*G[1, w^2] + 12*G[0, w]*G[0, w^2]*G[1, w^2] - 
    8*G[0, w^2]^2*G[1, w^2] + (4*I)*Pi*G[1, r7]*G[1, w^2] + 
    (16*G[0, w^2]*G[1, r7]*G[1, w^2])/3 + 20*G[0, -w]*G[1, -w]*G[1, w^2] - 
    8*G[0, w^2]*G[1, -w]*G[1, w^2] - 32*G[1, -w]^2*G[1, w^2] - 
    24*G[0, w^2]*G[1, w]*G[1, w^2] - (32*I)*Pi*G[1, w^2]^2 + 
    16*G[0, -w]*G[1, w^2]^2 + 48*G[0, w]*G[1, w^2]^2 + 
    (32*G[1, r7]*G[1, w^2]^2)/3 - 32*G[1, -w]*G[1, w^2]^2 - 
    96*G[1, w]*G[1, w^2]^2 + (128*G[1, w^2]^3)/3 - 
    (3*Pi^2*G[w^(-2), w^2])/4 + G[0, -w]^2*G[w^(-2), w^2] + 
    (6*I)*Pi*G[0, w^2]*G[w^(-2), w^2] - 2*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - 
    3*G[0, w]*G[0, w^2]*G[w^(-2), w^2] + 4*G[0, w^2]^2*G[w^(-2), w^2] - 
    ((3*I)/2)*Pi*G[1, r7]*G[w^(-2), w^2] - 2*G[0, w^2]*G[1, r7]*
     G[w^(-2), w^2] - 10*G[0, -w]*G[1, -w]*G[w^(-2), w^2] + 
    4*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 16*G[1, -w]^2*G[w^(-2), w^2] + 
    6*G[0, w^2]*G[1, w]*G[w^(-2), w^2] + (24*I)*Pi*G[1, w^2]*G[w^(-2), w^2] - 
    14*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - 30*G[0, w]*G[1, w^2]*
     G[w^(-2), w^2] + 8*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 
    8*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] + 28*G[1, -w]*G[1, w^2]*
     G[w^(-2), w^2] + 60*G[1, w]*G[1, w^2]*G[w^(-2), w^2] - 
    32*G[1, w^2]^2*G[w^(-2), w^2] - ((9*I)/2)*Pi*G[w^(-2), w^2]^2 + 
    3*G[0, -w]*G[w^(-2), w^2]^2 + (9*G[0, w]*G[w^(-2), w^2]^2)/2 - 
    3*G[0, w^2]*G[w^(-2), w^2]^2 + (3*G[1, r7]*G[w^(-2), w^2]^2)/2 - 
    6*G[1, -w]*G[w^(-2), w^2]^2 - 9*G[1, w]*G[w^(-2), w^2]^2 + 
    6*G[1, w^2]*G[w^(-2), w^2]^2 - 6*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] + 
    12*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] + 3*G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), -w] - 6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
    (9*Pi^2*G[-w^(-1), w^2])/4 + (6*I)*Pi*G[0, w^2]*G[-w^(-1), w^2] - 
    3*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 4*G[0, w^2]^2*G[-w^(-1), w^2] - 
    ((3*I)/2)*Pi*G[1, r7]*G[-w^(-1), w^2] - 2*G[0, w^2]*G[1, r7]*
     G[-w^(-1), w^2] + 6*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] + 
    (24*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 6*G[0, -w]*G[1, w^2]*
     G[-w^(-1), w^2] - 30*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] + 
    8*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 8*G[1, r7]*G[1, w^2]*
     G[-w^(-1), w^2] + 12*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
    60*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] - 32*G[1, w^2]^2*G[-w^(-1), w^2] - 
    (9*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 3*G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + 9*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    6*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 3*G[1, r7]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    18*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 12*G[1, w^2]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - ((9*I)/2)*Pi*G[-w^(-1), w^2]^2 + 
    (9*G[0, w]*G[-w^(-1), w^2]^2)/2 - 3*G[0, w^2]*G[-w^(-1), w^2]^2 + 
    (3*G[1, r7]*G[-w^(-1), w^2]^2)/2 - 9*G[1, w]*G[-w^(-1), w^2]^2 + 
    6*G[1, w^2]*G[-w^(-1), w^2]^2 - (9*Pi^2*G[-w, w^2])/4 + 
    (6*I)*Pi*G[0, w^2]*G[-w, w^2] - 3*G[0, w]*G[0, w^2]*G[-w, w^2] + 
    4*G[0, w^2]^2*G[-w, w^2] - ((3*I)/2)*Pi*G[1, r7]*G[-w, w^2] - 
    2*G[0, w^2]*G[1, r7]*G[-w, w^2] + 6*G[0, w^2]*G[1, w]*G[-w, w^2] + 
    (24*I)*Pi*G[1, w^2]*G[-w, w^2] - 6*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
    30*G[0, w]*G[1, w^2]*G[-w, w^2] + 8*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 
    8*G[1, r7]*G[1, w^2]*G[-w, w^2] + 12*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
    60*G[1, w]*G[1, w^2]*G[-w, w^2] - 32*G[1, w^2]^2*G[-w, w^2] - 
    (9*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 3*G[0, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + 9*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] - 
    6*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 3*G[1, r7]*G[w^(-2), w^2]*
     G[-w, w^2] - 6*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 
    18*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] + 12*G[1, w^2]*G[w^(-2), w^2]*
     G[-w, w^2] - (9*I)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 
    9*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] - 6*G[0, w^2]*G[-w^(-1), w^2]*
     G[-w, w^2] + 3*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 
    18*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2] + 12*G[1, w^2]*G[-w^(-1), w^2]*
     G[-w, w^2] - ((9*I)/2)*Pi*G[-w, w^2]^2 + (9*G[0, w]*G[-w, w^2]^2)/2 - 
    3*G[0, w^2]*G[-w, w^2]^2 + (3*G[1, r7]*G[-w, w^2]^2)/2 - 
    9*G[1, w]*G[-w, w^2]^2 + 6*G[1, w^2]*G[-w, w^2]^2 + 
    2*G[1, w^2]*G[0, 0, -w] - G[w^(-2), w^2]*G[0, 0, -w] + 
    12*G[1, w^2]*G[0, 0, w] - (3*G[w^(-2), w^2]*G[0, 0, w])/2 - 
    (9*G[-w^(-1), w^2]*G[0, 0, w])/2 - (9*G[-w, w^2]*G[0, 0, w])/2 + 
    (2*I)*Pi*G[0, 0, w^2] + (8*G[0, w^2]*G[0, 0, w^2])/3 - 
    (2*G[1, r7]*G[0, 0, w^2])/3 + (8*G[1, w^2]*G[0, 0, w^2])/3 - 
    2*G[w^(-2), w^2]*G[0, 0, w^2] - 2*G[-w^(-1), w^2]*G[0, 0, w^2] - 
    2*G[-w, w^2]*G[0, 0, w^2] - (3*I)*Pi*G[0, 1, r7] - 
    2*G[0, w^2]*G[0, 1, r7] - 8*G[1, w^2]*G[0, 1, r7] + 
    3*G[w^(-2), w^2]*G[0, 1, r7] + 3*G[-w^(-1), w^2]*G[0, 1, r7] + 
    3*G[-w, w^2]*G[0, 1, r7] - 4*G[1, w^2]*G[0, 1, -w] + 
    2*G[w^(-2), w^2]*G[0, 1, -w] - 24*G[1, w^2]*G[0, 1, w] + 
    3*G[w^(-2), w^2]*G[0, 1, w] + 9*G[-w^(-1), w^2]*G[0, 1, w] + 
    9*G[-w, w^2]*G[0, 1, w] + (8*I)*Pi*G[0, 1, w^2] - 
    4*G[0, -w]*G[0, 1, w^2] - 12*G[0, w]*G[0, 1, w^2] + 
    (8*G[0, w^2]*G[0, 1, w^2])/3 - (8*G[1, r7]*G[0, 1, w^2])/3 + 
    8*G[1, -w]*G[0, 1, w^2] + 24*G[1, w]*G[0, 1, w^2] - 
    (64*G[1, w^2]*G[0, 1, w^2])/3 + 4*G[w^(-2), w^2]*G[0, 1, w^2] + 
    4*G[-w^(-1), w^2]*G[0, 1, w^2] + 4*G[-w, w^2]*G[0, 1, w^2] - 
    (3*I)*Pi*G[0, w^(-2), w^2] + 2*G[0, -w]*G[0, w^(-2), w^2] + 
    3*G[0, w]*G[0, w^(-2), w^2] - 2*G[0, w^2]*G[0, w^(-2), w^2] + 
    G[1, r7]*G[0, w^(-2), w^2] - 4*G[1, -w]*G[0, w^(-2), w^2] - 
    6*G[1, w]*G[0, w^(-2), w^2] + 4*G[1, w^2]*G[0, w^(-2), w^2] - 
    (3*I)*Pi*G[0, -w^(-1), w^2] + 3*G[0, w]*G[0, -w^(-1), w^2] - 
    2*G[0, w^2]*G[0, -w^(-1), w^2] + G[1, r7]*G[0, -w^(-1), w^2] - 
    6*G[1, w]*G[0, -w^(-1), w^2] + 4*G[1, w^2]*G[0, -w^(-1), w^2] - 
    6*G[1, w^2]*G[0, -w, -w] + 3*G[w^(-2), w^2]*G[0, -w, -w] - 
    (3*I)*Pi*G[0, -w, w^2] + 3*G[0, w]*G[0, -w, w^2] - 
    2*G[0, w^2]*G[0, -w, w^2] + G[1, r7]*G[0, -w, w^2] - 
    6*G[1, w]*G[0, -w, w^2] + 4*G[1, w^2]*G[0, -w, w^2] + 
    3*G[0, -w]*G[0, w^2, w^2] + 3*G[0, w]*G[0, w^2, w^2] - 
    6*G[1, -w]*G[0, w^2, w^2] - 6*G[1, w]*G[0, w^2, w^2] - 
    16*G[1, w^2]*G[1, 0, -w] + 8*G[w^(-2), w^2]*G[1, 0, -w] - 
    24*G[1, w^2]*G[1, 0, w] + 3*G[w^(-2), w^2]*G[1, 0, w] + 
    9*G[-w^(-1), w^2]*G[1, 0, w] + 9*G[-w, w^2]*G[1, 0, w] + 
    (8*I)*Pi*G[1, 0, w^2] + 2*G[0, -w]*G[1, 0, w^2] + 
    (20*G[0, w^2]*G[1, 0, w^2])/3 - (8*G[1, r7]*G[1, 0, w^2])/3 - 
    4*G[1, -w]*G[1, 0, w^2] - (16*G[1, w^2]*G[1, 0, w^2])/3 - 
    2*G[w^(-2), w^2]*G[1, 0, w^2] - 2*G[-w^(-1), w^2]*G[1, 0, w^2] - 
    2*G[-w, w^2]*G[1, 0, w^2] + ((5*I)/2)*Pi*G[1, 1, r7] + 
    (5*G[0, w^2]*G[1, 1, r7])/3 + (20*G[1, w^2]*G[1, 1, r7])/3 - 
    (5*G[w^(-2), w^2]*G[1, 1, r7])/2 - (5*G[-w^(-1), w^2]*G[1, 1, r7])/2 - 
    (5*G[-w, w^2]*G[1, 1, r7])/2 + 32*G[1, w^2]*G[1, 1, -w] - 
    16*G[w^(-2), w^2]*G[1, 1, -w] + 48*G[1, w^2]*G[1, 1, w] - 
    6*G[w^(-2), w^2]*G[1, 1, w] - 18*G[-w^(-1), w^2]*G[1, 1, w] - 
    18*G[-w, w^2]*G[1, 1, w] + (32*I)*Pi*G[1, 1, w^2] - 
    32*G[0, -w]*G[1, 1, w^2] - 48*G[0, w]*G[1, 1, w^2] + 
    (56*G[0, w^2]*G[1, 1, w^2])/3 - (32*G[1, r7]*G[1, 1, w^2])/3 + 
    64*G[1, -w]*G[1, 1, w^2] + 96*G[1, w]*G[1, 1, w^2] - 
    (160*G[1, w^2]*G[1, 1, w^2])/3 + 4*G[w^(-2), w^2]*G[1, 1, w^2] + 
    4*G[-w^(-1), w^2]*G[1, 1, w^2] + 4*G[-w, w^2]*G[1, 1, w^2] - 
    (12*I)*Pi*G[1, w^(-2), w^2] + 8*G[0, -w]*G[1, w^(-2), w^2] + 
    12*G[0, w]*G[1, w^(-2), w^2] - 8*G[0, w^2]*G[1, w^(-2), w^2] + 
    4*G[1, r7]*G[1, w^(-2), w^2] - 16*G[1, -w]*G[1, w^(-2), w^2] - 
    24*G[1, w]*G[1, w^(-2), w^2] + 16*G[1, w^2]*G[1, w^(-2), w^2] - 
    (12*I)*Pi*G[1, -w^(-1), w^2] + 6*G[0, -w]*G[1, -w^(-1), w^2] + 
    12*G[0, w]*G[1, -w^(-1), w^2] - 8*G[0, w^2]*G[1, -w^(-1), w^2] + 
    4*G[1, r7]*G[1, -w^(-1), w^2] - 12*G[1, -w]*G[1, -w^(-1), w^2] - 
    24*G[1, w]*G[1, -w^(-1), w^2] + 16*G[1, w^2]*G[1, -w^(-1), w^2] + 
    12*G[1, w^2]*G[1, -w, -w] - 6*G[w^(-2), w^2]*G[1, -w, -w] - 
    (12*I)*Pi*G[1, -w, w^2] + 6*G[0, -w]*G[1, -w, w^2] + 
    12*G[0, w]*G[1, -w, w^2] - 8*G[0, w^2]*G[1, -w, w^2] + 
    4*G[1, r7]*G[1, -w, w^2] - 12*G[1, -w]*G[1, -w, w^2] - 
    24*G[1, w]*G[1, -w, w^2] + 16*G[1, w^2]*G[1, -w, w^2] - 
    6*G[0, -w]*G[1, w^2, w^2] - 6*G[0, w]*G[1, w^2, w^2] + 
    12*G[1, -w]*G[1, w^2, w^2] + 12*G[1, w]*G[1, w^2, w^2] - 
    (3*I)*Pi*G[w^(-2), 0, w^2] - G[0, -w]*G[w^(-2), 0, w^2] - 
    2*G[0, w^2]*G[w^(-2), 0, w^2] + G[1, r7]*G[w^(-2), 0, w^2] + 
    2*G[1, -w]*G[w^(-2), 0, w^2] + 4*G[1, w^2]*G[w^(-2), 0, w^2] - 
    (12*I)*Pi*G[w^(-2), 1, w^2] + 14*G[0, -w]*G[w^(-2), 1, w^2] + 
    18*G[0, w]*G[w^(-2), 1, w^2] - 8*G[0, w^2]*G[w^(-2), 1, w^2] + 
    4*G[1, r7]*G[w^(-2), 1, w^2] - 28*G[1, -w]*G[w^(-2), 1, w^2] - 
    36*G[1, w]*G[w^(-2), 1, w^2] + 16*G[1, w^2]*G[w^(-2), 1, w^2] + 
    ((9*I)/2)*Pi*G[w^(-2), w^(-2), w^2] - 3*G[0, -w]*G[w^(-2), w^(-2), w^2] - 
    (9*G[0, w]*G[w^(-2), w^(-2), w^2])/2 + 
    3*G[0, w^2]*G[w^(-2), w^(-2), w^2] - (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/
     2 + 6*G[1, -w]*G[w^(-2), w^(-2), w^2] + 
    9*G[1, w]*G[w^(-2), w^(-2), w^2] - 6*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
    ((9*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] - 
    3*G[0, -w]*G[w^(-2), -w^(-1), w^2] - (9*G[0, w]*G[w^(-2), -w^(-1), w^2])/
     2 + 3*G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 
    (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 + 
    6*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 9*G[1, w]*G[w^(-2), -w^(-1), w^2] - 
    6*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + ((9*I)/2)*Pi*G[w^(-2), -w, w^2] - 
    3*G[0, -w]*G[w^(-2), -w, w^2] - (9*G[0, w]*G[w^(-2), -w, w^2])/2 + 
    3*G[0, w^2]*G[w^(-2), -w, w^2] - (3*G[1, r7]*G[w^(-2), -w, w^2])/2 + 
    6*G[1, -w]*G[w^(-2), -w, w^2] + 9*G[1, w]*G[w^(-2), -w, w^2] - 
    6*G[1, w^2]*G[w^(-2), -w, w^2] + 6*G[1, w^2]*G[-w^(-1), 0, -w] - 
    3*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - (3*I)*Pi*G[-w^(-1), 0, w^2] - 
    4*G[0, w^2]*G[-w^(-1), 0, w^2] + G[1, r7]*G[-w^(-1), 0, w^2] - 
    4*G[1, w^2]*G[-w^(-1), 0, w^2] + 3*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
    3*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 3*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
    12*G[1, w^2]*G[-w^(-1), 1, -w] + 6*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
    (12*I)*Pi*G[-w^(-1), 1, w^2] + 6*G[0, -w]*G[-w^(-1), 1, w^2] + 
    18*G[0, w]*G[-w^(-1), 1, w^2] - 4*G[0, w^2]*G[-w^(-1), 1, w^2] + 
    4*G[1, r7]*G[-w^(-1), 1, w^2] - 12*G[1, -w]*G[-w^(-1), 1, w^2] - 
    36*G[1, w]*G[-w^(-1), 1, w^2] + 32*G[1, w^2]*G[-w^(-1), 1, w^2] - 
    6*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 6*G[-w^(-1), w^2]*
     G[-w^(-1), 1, w^2] - 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    ((9*I)/2)*Pi*G[-w^(-1), w^(-2), w^2] - 
    3*G[0, -w]*G[-w^(-1), w^(-2), w^2] - (9*G[0, w]*G[-w^(-1), w^(-2), w^2])/
     2 + 3*G[0, w^2]*G[-w^(-1), w^(-2), w^2] - 
    (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + 
    6*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 9*G[1, w]*G[-w^(-1), w^(-2), w^2] - 
    6*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + ((9*I)/2)*Pi*
     G[-w^(-1), -w^(-1), w^2] - (9*G[0, w]*G[-w^(-1), -w^(-1), w^2])/2 + 
    3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
    (3*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 + 
    9*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
    6*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + ((9*I)/2)*Pi*G[-w^(-1), -w, w^2] - 
    (9*G[0, w]*G[-w^(-1), -w, w^2])/2 + 3*G[0, w^2]*G[-w^(-1), -w, w^2] - 
    (3*G[1, r7]*G[-w^(-1), -w, w^2])/2 + 9*G[1, w]*G[-w^(-1), -w, w^2] - 
    6*G[1, w^2]*G[-w^(-1), -w, w^2] - (3*I)*Pi*G[-w, 0, w^2] - 
    4*G[0, w^2]*G[-w, 0, w^2] + G[1, r7]*G[-w, 0, w^2] - 
    4*G[1, w^2]*G[-w, 0, w^2] + 3*G[w^(-2), w^2]*G[-w, 0, w^2] + 
    3*G[-w^(-1), w^2]*G[-w, 0, w^2] + 3*G[-w, w^2]*G[-w, 0, w^2] - 
    (12*I)*Pi*G[-w, 1, w^2] + 6*G[0, -w]*G[-w, 1, w^2] + 
    18*G[0, w]*G[-w, 1, w^2] - 4*G[0, w^2]*G[-w, 1, w^2] + 
    4*G[1, r7]*G[-w, 1, w^2] - 12*G[1, -w]*G[-w, 1, w^2] - 
    36*G[1, w]*G[-w, 1, w^2] + 32*G[1, w^2]*G[-w, 1, w^2] - 
    6*G[w^(-2), w^2]*G[-w, 1, w^2] - 6*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    6*G[-w, w^2]*G[-w, 1, w^2] + ((9*I)/2)*Pi*G[-w, w^(-2), w^2] - 
    3*G[0, -w]*G[-w, w^(-2), w^2] - (9*G[0, w]*G[-w, w^(-2), w^2])/2 + 
    3*G[0, w^2]*G[-w, w^(-2), w^2] - (3*G[1, r7]*G[-w, w^(-2), w^2])/2 + 
    6*G[1, -w]*G[-w, w^(-2), w^2] + 9*G[1, w]*G[-w, w^(-2), w^2] - 
    6*G[1, w^2]*G[-w, w^(-2), w^2] + ((9*I)/2)*Pi*G[-w, -w^(-1), w^2] - 
    (9*G[0, w]*G[-w, -w^(-1), w^2])/2 + 3*G[0, w^2]*G[-w, -w^(-1), w^2] - 
    (3*G[1, r7]*G[-w, -w^(-1), w^2])/2 + 9*G[1, w]*G[-w, -w^(-1), w^2] - 
    6*G[1, w^2]*G[-w, -w^(-1), w^2] + ((9*I)/2)*Pi*G[-w, -w, w^2] - 
    (9*G[0, w]*G[-w, -w, w^2])/2 + 3*G[0, w^2]*G[-w, -w, w^2] - 
    (3*G[1, r7]*G[-w, -w, w^2])/2 + 9*G[1, w]*G[-w, -w, w^2] - 
    6*G[1, w^2]*G[-w, -w, w^2] - (4*G[0, 0, 0, w^2])/3 - 3*G[0, 0, 1, r7] + 
    (8*G[0, 0, 1, w^2])/3 - 3*G[0, 0, w^2, w^2] - (4*G[0, 1, 0, w^2])/3 + 
    7*G[0, 1, 1, r7] + (8*G[0, 1, 1, w^2])/3 + 6*G[0, 1, w^2, w^2] + 
    2*G[0, -w^(-1), 0, w^2] - 4*G[0, -w^(-1), 1, w^2] + 2*G[0, -w, 0, w^2] - 
    4*G[0, -w, 1, w^2] - 3*G[0, w^2, 0, w^2] + 6*G[0, w^2, 1, w^2] - 
    (22*G[1, 0, 0, w^2])/3 + 4*G[1, 0, 1, r7] + (44*G[1, 0, 1, w^2])/3 + 
    6*G[1, 0, w^2, w^2] + (32*G[1, 1, 0, w^2])/3 - (47*G[1, 1, 1, r7])/6 - 
    (64*G[1, 1, 1, w^2])/3 - 12*G[1, 1, w^2, w^2] + 2*G[1, -w^(-1), 0, w^2] - 
    4*G[1, -w^(-1), 1, w^2] + 2*G[1, -w, 0, w^2] - 4*G[1, -w, 1, w^2] + 
    6*G[1, w^2, 0, w^2] - 12*G[1, w^2, 1, w^2] + 3*G[w^(-2), 0, 0, w^2] - 
    6*G[w^(-2), 0, 1, w^2] - 6*G[w^(-2), 1, 0, w^2] + 
    12*G[w^(-2), 1, 1, w^2] + 2*G[-w^(-1), 0, 0, w^2] - 
    4*G[-w^(-1), 0, 1, w^2] + 2*G[-w^(-1), 1, 0, w^2] - 
    4*G[-w^(-1), 1, 1, w^2] - 3*G[-w^(-1), -w^(-1), 0, w^2] + 
    6*G[-w^(-1), -w^(-1), 1, w^2] - 3*G[-w^(-1), -w, 0, w^2] + 
    6*G[-w^(-1), -w, 1, w^2] + 2*G[-w, 0, 0, w^2] - 4*G[-w, 0, 1, w^2] + 
    2*G[-w, 1, 0, w^2] - 4*G[-w, 1, 1, w^2] - 3*G[-w, -w^(-1), 0, w^2] + 
    6*G[-w, -w^(-1), 1, w^2] - 3*G[-w, -w, 0, w^2] + 6*G[-w, -w, 1, w^2] + 
    (13*Zeta[3])/3) + 48*(((-13*I)/162)*Pi^3 - (Pi^2*G[0, w])/2 + 
    (25*Pi^2*G[0, w^2])/12 - (4*G[0, -w]^2*G[0, w^2])/3 - 
    I*Pi*G[0, w]*G[0, w^2] - ((11*I)/3)*Pi*G[0, w^2]^2 + 
    (G[0, -w]*G[0, w^2]^2)/3 - (G[0, w]*G[0, w^2]^2)/3 + 5*G[0, w^2]^3 - 
    (Pi^2*G[-I, r1])/3 + (Pi^2*G[-I, w])/3 - (Pi^2*G[I, r1])/3 + 
    (Pi^2*G[I, w])/3 + ((3*I)/2)*Pi*G[0, w^2]*G[1, r7] + 
    (2*G[0, w^2]^2*G[1, r7])/3 + (22*G[0, -w]*G[0, w^2]*G[1, -w])/3 - 
    2*G[0, w]*G[0, w^2]*G[1, -w] - (8*G[0, w^2]^2*G[1, -w])/3 - 
    (28*G[0, w^2]*G[1, -w]^2)/3 - (2*Pi^2*G[1, w])/3 + 
    (4*I)*Pi*G[0, w^2]*G[1, w] + (2*G[0, w^2]^2*G[1, w])/3 + 
    4*G[0, w^2]*G[1, -w]*G[1, w] - (15*I)*Pi*G[0, w^2]*G[1, w^2] + 
    (19*G[0, -w]*G[0, w^2]*G[1, w^2])/3 + 21*G[0, w]*G[0, w^2]*G[1, w^2] - 
    G[0, w^2]^2*G[1, w^2] + 8*G[0, w^2]*G[1, r7]*G[1, w^2] - 
    (38*G[0, w^2]*G[1, -w]*G[1, w^2])/3 - 42*G[0, w^2]*G[1, w]*G[1, w^2] + 
    14*G[0, w^2]*G[1, w^2]^2 + (Pi^2*G[r1, w])/2 - I*Pi*G[0, w^2]*G[r1, w] + 
    (Pi^2*G[r2, w])/2 - I*Pi*G[0, w^2]*G[r2, w] + 
    G[0, w]*G[0, w^2]*G[r61, -w] + G[0, w^2]^2*G[r61, -w] - 
    2*G[0, w^2]*G[1, w]*G[r61, -w] - (2*Pi^2*G[r61, w^2])/3 - 
    ((4*I)/3)*Pi*G[0, w^2]*G[r61, w^2] + G[0, -w]*G[0, w^2]*G[r61, w^2] + 
    (7*G[0, w]*G[0, w^2]*G[r61, w^2])/3 - 19*G[0, w^2]^2*G[r61, w^2] + 
    (4*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - (14*G[0, w^2]*G[1, w]*G[r61, w^2])/
     3 - G[0, w^2]*G[r61, -w]*G[r61, w^2] + 11*G[0, w^2]*G[r61, w^2]^2 + 
    G[0, w]*G[0, w^2]*G[r62, -w] + G[0, w^2]^2*G[r62, -w] - 
    2*G[0, w^2]*G[1, w]*G[r62, -w] - G[0, w^2]*G[r61, w^2]*G[r62, -w] - 
    (2*Pi^2*G[r62, w^2])/3 - ((4*I)/3)*Pi*G[0, w^2]*G[r62, w^2] + 
    G[0, -w]*G[0, w^2]*G[r62, w^2] + (7*G[0, w]*G[0, w^2]*G[r62, w^2])/3 - 
    19*G[0, w^2]^2*G[r62, w^2] + (4*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
    (14*G[0, w^2]*G[1, w]*G[r62, w^2])/3 - G[0, w^2]*G[r61, -w]*G[r62, w^2] + 
    22*G[0, w^2]*G[r61, w^2]*G[r62, w^2] - G[0, w^2]*G[r62, -w]*G[r62, w^2] + 
    11*G[0, w^2]*G[r62, w^2]^2 - (7*Pi^2*G[w^(-2), w^2])/12 - 
    (2*I)*Pi*G[0, w]*G[w^(-2), w^2] + ((28*I)/3)*Pi*G[0, w^2]*
     G[w^(-2), w^2] - (5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/2 - 
    (22*G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 + (G[0, w^2]^2*G[w^(-2), w^2])/
     2 - (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] - 
    (29*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/6 + 5*G[0, w^2]*G[1, -w]*
     G[w^(-2), w^2] + (38*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/3 + 
    ((11*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] - 3*G[0, -w]*G[1, w^2]*
     G[w^(-2), w^2] - (17*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    8*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 
    (8*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 + 6*G[1, -w]*G[1, w^2]*
     G[w^(-2), w^2] + (34*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
    2*G[1, w^2]^2*G[w^(-2), w^2] + (2*I)*Pi*G[r1, w]*G[w^(-2), w^2] + 
    (2*I)*Pi*G[r2, w]*G[w^(-2), w^2] - 2*G[0, w]*G[r61, w^2]*G[w^(-2), w^2] + 
    14*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 4*G[1, w]*G[r61, w^2]*
     G[w^(-2), w^2] - 10*G[r61, w^2]^2*G[w^(-2), w^2] - 
    2*G[0, w]*G[r62, w^2]*G[w^(-2), w^2] + 14*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] + 4*G[1, w]*G[r62, w^2]*G[w^(-2), w^2] - 
    20*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    10*G[r62, w^2]^2*G[w^(-2), w^2] - (2*I)*Pi*G[w^(-2), w^2]^2 + 
    (G[0, -w]*G[w^(-2), w^2]^2)/2 + 2*G[0, w]*G[w^(-2), w^2]^2 - 
    (7*G[0, w^2]*G[w^(-2), w^2]^2)/2 + (3*G[1, r7]*G[w^(-2), w^2]^2)/2 - 
    G[1, -w]*G[w^(-2), w^2]^2 - 4*G[1, w]*G[w^(-2), w^2]^2 + 
    G[1, w^2]*G[w^(-2), w^2]^2 + 3*G[r61, w^2]*G[w^(-2), w^2]^2 + 
    3*G[r62, w^2]*G[w^(-2), w^2]^2 - G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 
    2*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] - (7*Pi^2*G[-w^(-1), w^2])/6 + 
    (4*G[0, -w]^2*G[-w^(-1), w^2])/3 + I*Pi*G[0, w]*G[-w^(-1), w^2] + 
    ((41*I)/6)*Pi*G[0, w^2]*G[-w^(-1), w^2] - 
    (7*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/3 - 
    (41*G[0, w]*G[0, w^2]*G[-w^(-1), w^2])/6 + 
    4*G[0, w^2]^2*G[-w^(-1), w^2] - I*Pi*G[1, r7]*G[-w^(-1), w^2] - 
    (11*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/6 - 
    (22*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/3 + 2*G[0, w]*G[1, -w]*
     G[-w^(-1), w^2] + (20*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2])/3 + 
    (28*G[1, -w]^2*G[-w^(-1), w^2])/3 - (4*I)*Pi*G[1, w]*G[-w^(-1), w^2] + 
    (35*G[0, w^2]*G[1, w]*G[-w^(-1), w^2])/3 - 4*G[1, -w]*G[1, w]*
     G[-w^(-1), w^2] + ((34*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 
    (10*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (46*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 4*G[0, w^2]*G[1, w^2]*
     G[-w^(-1), w^2] - (16*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
    (20*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
    (92*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    12*G[1, w^2]^2*G[-w^(-1), w^2] + I*Pi*G[r1, w]*G[-w^(-1), w^2] + 
    I*Pi*G[r2, w]*G[-w^(-1), w^2] - G[0, w]*G[r61, -w]*G[-w^(-1), w^2] - 
    G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] + 2*G[1, w]*G[r61, -w]*
     G[-w^(-1), w^2] + ((4*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), w^2] - 
    G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
    (G[0, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 2*G[0, w^2]*G[r61, w^2]*
     G[-w^(-1), w^2] - (4*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
    (2*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + G[r61, -w]*G[r61, w^2]*
     G[-w^(-1), w^2] - G[r61, w^2]^2*G[-w^(-1), w^2] - 
    G[0, w]*G[r62, -w]*G[-w^(-1), w^2] - G[0, w^2]*G[r62, -w]*
     G[-w^(-1), w^2] + 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] + 
    G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] + ((4*I)/3)*Pi*G[r62, w^2]*
     G[-w^(-1), w^2] - G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 
    (G[0, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 2*G[0, w^2]*G[r62, w^2]*
     G[-w^(-1), w^2] - (4*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
    (2*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + G[r61, -w]*G[r62, w^2]*
     G[-w^(-1), w^2] - 2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
    G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] - G[r62, w^2]^2*G[-w^(-1), w^2] - 
    ((43*I)/6)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    2*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    (43*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/6 - 
    4*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    (19*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/6 - 
    4*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    (43*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
    8*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    ((10*I)/3)*Pi*G[-w^(-1), w^2]^2 + (10*G[0, w]*G[-w^(-1), w^2]^2)/3 - 
    2*G[0, w^2]*G[-w^(-1), w^2]^2 + (4*G[1, r7]*G[-w^(-1), w^2]^2)/3 - 
    (20*G[1, w]*G[-w^(-1), w^2]^2)/3 + 4*G[1, w^2]*G[-w^(-1), w^2]^2 - 
    (5*Pi^2*G[-w, w^2])/6 + (4*G[0, -w]^2*G[-w, w^2])/3 + 
    (3*I)*Pi*G[0, w]*G[-w, w^2] + ((41*I)/6)*Pi*G[0, w^2]*G[-w, w^2] - 
    (7*G[0, -w]*G[0, w^2]*G[-w, w^2])/3 - (29*G[0, w]*G[0, w^2]*G[-w, w^2])/
     6 + 4*G[0, w^2]^2*G[-w, w^2] - I*Pi*G[1, r7]*G[-w, w^2] - 
    (11*G[0, w^2]*G[1, r7]*G[-w, w^2])/6 - (22*G[0, -w]*G[1, -w]*G[-w, w^2])/
     3 + 2*G[0, w]*G[1, -w]*G[-w, w^2] + (20*G[0, w^2]*G[1, -w]*G[-w, w^2])/
     3 + (28*G[1, -w]^2*G[-w, w^2])/3 - (4*I)*Pi*G[1, w]*G[-w, w^2] + 
    (35*G[0, w^2]*G[1, w]*G[-w, w^2])/3 - 4*G[1, -w]*G[1, w]*G[-w, w^2] + 
    ((34*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - (10*G[0, -w]*G[1, w^2]*G[-w, w^2])/
     3 - (46*G[0, w]*G[1, w^2]*G[-w, w^2])/3 - 4*G[0, w^2]*G[1, w^2]*
     G[-w, w^2] - (16*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 + 
    (20*G[1, -w]*G[1, w^2]*G[-w, w^2])/3 + (92*G[1, w]*G[1, w^2]*G[-w, w^2])/
     3 - 12*G[1, w^2]^2*G[-w, w^2] - I*Pi*G[r1, w]*G[-w, w^2] - 
    I*Pi*G[r2, w]*G[-w, w^2] - G[0, w]*G[r61, -w]*G[-w, w^2] - 
    G[0, w^2]*G[r61, -w]*G[-w, w^2] + 2*G[1, w]*G[r61, -w]*G[-w, w^2] + 
    ((4*I)/3)*Pi*G[r61, w^2]*G[-w, w^2] - G[0, -w]*G[r61, w^2]*G[-w, w^2] - 
    (G[0, w]*G[r61, w^2]*G[-w, w^2])/3 + 2*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 
    (4*G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 + 
    (2*G[1, w]*G[r61, w^2]*G[-w, w^2])/3 + G[r61, -w]*G[r61, w^2]*
     G[-w, w^2] - G[r61, w^2]^2*G[-w, w^2] - G[0, w]*G[r62, -w]*G[-w, w^2] - 
    G[0, w^2]*G[r62, -w]*G[-w, w^2] + 2*G[1, w]*G[r62, -w]*G[-w, w^2] + 
    G[r61, w^2]*G[r62, -w]*G[-w, w^2] + ((4*I)/3)*Pi*G[r62, w^2]*G[-w, w^2] - 
    G[0, -w]*G[r62, w^2]*G[-w, w^2] - (G[0, w]*G[r62, w^2]*G[-w, w^2])/3 + 
    2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - (4*G[1, r7]*G[r62, w^2]*G[-w, w^2])/
     3 + (2*G[1, w]*G[r62, w^2]*G[-w, w^2])/3 + G[r61, -w]*G[r62, w^2]*
     G[-w, w^2] - 2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + 
    G[r62, -w]*G[r62, w^2]*G[-w, w^2] - G[r62, w^2]^2*G[-w, w^2] - 
    ((43*I)/6)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 4*G[0, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + (43*G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/6 - 
    4*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
    (19*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/6 - 8*G[1, -w]*G[w^(-2), w^2]*
     G[-w, w^2] - (43*G[1, w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
    8*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + G[0, -w]*G[-w^(-1), -w]*
     G[-w, w^2] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    ((20*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*
     G[-w, w^2] + (20*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
    4*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
    (8*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 8*G[1, -w]*G[-w^(-1), w^2]*
     G[-w, w^2] - (40*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
    8*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - ((10*I)/3)*Pi*G[-w, w^2]^2 + 
    (10*G[0, w]*G[-w, w^2]^2)/3 - 2*G[0, w^2]*G[-w, w^2]^2 + 
    (4*G[1, r7]*G[-w, w^2]^2)/3 - (20*G[1, w]*G[-w, w^2]^2)/3 + 
    4*G[1, w^2]*G[-w, w^2]^2 + (7*G[0, w^2]*G[0, 0, -w])/3 - 
    (7*G[-w^(-1), w^2]*G[0, 0, -w])/3 - (7*G[-w, w^2]*G[0, 0, -w])/3 - 
    (3*I)*Pi*G[0, 0, w] + (5*G[0, w^2]*G[0, 0, w])/2 + 
    (11*G[w^(-2), w^2]*G[0, 0, w])/2 - 2*G[-w^(-1), w^2]*G[0, 0, w] - 
    8*G[-w, w^2]*G[0, 0, w] + ((11*I)/3)*Pi*G[0, 0, w^2] + 
    (G[0, w]*G[0, 0, w^2])/3 - (31*G[0, w^2]*G[0, 0, w^2])/3 - 
    (2*G[1, r7]*G[0, 0, w^2])/3 - (2*G[1, w]*G[0, 0, w^2])/3 - 
    6*G[1, w^2]*G[0, 0, w^2] + 11*G[r61, w^2]*G[0, 0, w^2] + 
    11*G[r62, w^2]*G[0, 0, w^2] + G[w^(-2), w^2]*G[0, 0, w^2] + 
    (4*G[-w^(-1), w^2]*G[0, 0, w^2])/3 + (4*G[-w, w^2]*G[0, 0, w^2])/3 - 
    G[0, w^2]*G[0, 1, r7] + G[-w^(-1), w^2]*G[0, 1, r7] + 
    G[-w, w^2]*G[0, 1, r7] - (8*G[0, w^2]*G[0, 1, -w])/3 + 
    (8*G[-w^(-1), w^2]*G[0, 1, -w])/3 + (8*G[-w, w^2]*G[0, 1, -w])/3 - 
    11*G[0, w^2]*G[0, 1, w] - 3*G[w^(-2), w^2]*G[0, 1, w] + 
    10*G[-w^(-1), w^2]*G[0, 1, w] + 14*G[-w, w^2]*G[0, 1, w] + 
    (15*I)*Pi*G[0, 1, w^2] - 11*G[0, -w]*G[0, 1, w^2] - 
    19*G[0, w]*G[0, 1, w^2] + (11*G[0, w^2]*G[0, 1, w^2])/3 - 
    8*G[1, r7]*G[0, 1, w^2] + 22*G[1, -w]*G[0, 1, w^2] + 
    38*G[1, w]*G[0, 1, w^2] - 14*G[1, w^2]*G[0, 1, w^2] + 
    4*G[w^(-2), w^2]*G[0, 1, w^2] - (2*G[-w^(-1), w^2]*G[0, 1, w^2])/3 - 
    (2*G[-w, w^2]*G[0, 1, w^2])/3 + (3*I)*Pi*G[0, r1, w] + 
    (3*I)*Pi*G[0, r2, w] - G[0, w^2]*G[0, r61, -w] + 
    G[-w^(-1), w^2]*G[0, r61, -w] + G[-w, w^2]*G[0, r61, -w] + 
    ((4*I)/3)*Pi*G[0, r61, w^2] - (10*G[0, w]*G[0, r61, w^2])/3 + 
    14*G[0, w^2]*G[0, r61, w^2] - (4*G[1, r7]*G[0, r61, w^2])/3 + 
    (20*G[1, w]*G[0, r61, w^2])/3 - 10*G[r61, w^2]*G[0, r61, w^2] - 
    10*G[r62, w^2]*G[0, r61, w^2] - 3*G[w^(-2), w^2]*G[0, r61, w^2] - 
    G[-w^(-1), w^2]*G[0, r61, w^2] - G[-w, w^2]*G[0, r61, w^2] - 
    G[0, w^2]*G[0, r62, -w] + G[-w^(-1), w^2]*G[0, r62, -w] + 
    G[-w, w^2]*G[0, r62, -w] + ((4*I)/3)*Pi*G[0, r62, w^2] - 
    (10*G[0, w]*G[0, r62, w^2])/3 + 14*G[0, w^2]*G[0, r62, w^2] - 
    (4*G[1, r7]*G[0, r62, w^2])/3 + (20*G[1, w]*G[0, r62, w^2])/3 - 
    10*G[r61, w^2]*G[0, r62, w^2] - 10*G[r62, w^2]*G[0, r62, w^2] - 
    3*G[w^(-2), w^2]*G[0, r62, w^2] - G[-w^(-1), w^2]*G[0, r62, w^2] - 
    G[-w, w^2]*G[0, r62, w^2] - ((19*I)/3)*Pi*G[0, w^(-2), w^2] + 
    (8*G[0, -w]*G[0, w^(-2), w^2])/3 + (19*G[0, w]*G[0, w^(-2), w^2])/3 - 
    (5*G[0, w^2]*G[0, w^(-2), w^2])/3 + (11*G[1, r7]*G[0, w^(-2), w^2])/3 - 
    (16*G[1, -w]*G[0, w^(-2), w^2])/3 - (38*G[1, w]*G[0, w^(-2), w^2])/3 + 
    (16*G[1, w^2]*G[0, w^(-2), w^2])/3 - G[r61, w^2]*G[0, w^(-2), w^2] - 
    G[r62, w^2]*G[0, w^(-2), w^2] - ((37*I)/6)*Pi*G[0, -w^(-1), w^2] + 
    (17*G[0, -w]*G[0, -w^(-1), w^2])/6 + (37*G[0, w]*G[0, -w^(-1), w^2])/6 - 
    (23*G[0, w^2]*G[0, -w^(-1), w^2])/6 + (7*G[1, r7]*G[0, -w^(-1), w^2])/3 - 
    (17*G[1, -w]*G[0, -w^(-1), w^2])/3 - (37*G[1, w]*G[0, -w^(-1), w^2])/3 + 
    (23*G[1, w^2]*G[0, -w^(-1), w^2])/3 - G[0, w^2]*G[0, -w, -w] + 
    G[-w^(-1), w^2]*G[0, -w, -w] + G[-w, w^2]*G[0, -w, -w] - 
    ((37*I)/6)*Pi*G[0, -w, w^2] + (17*G[0, -w]*G[0, -w, w^2])/6 + 
    (37*G[0, w]*G[0, -w, w^2])/6 - (23*G[0, w^2]*G[0, -w, w^2])/6 + 
    (7*G[1, r7]*G[0, -w, w^2])/3 - (17*G[1, -w]*G[0, -w, w^2])/3 - 
    (37*G[1, w]*G[0, -w, w^2])/3 + (23*G[1, w^2]*G[0, -w, w^2])/3 - 
    ((10*I)/3)*Pi*G[0, w^2, w^2] + (17*G[0, -w]*G[0, w^2, w^2])/6 + 
    (22*G[0, w]*G[0, w^2, w^2])/3 - (23*G[0, w^2]*G[0, w^2, w^2])/6 + 
    (5*G[1, r7]*G[0, w^2, w^2])/2 - (17*G[1, -w]*G[0, w^2, w^2])/3 - 
    (38*G[1, w]*G[0, w^2, w^2])/3 + (5*G[1, w^2]*G[0, w^2, w^2])/3 + 
    6*G[r61, w^2]*G[0, w^2, w^2] + 6*G[r62, w^2]*G[0, w^2, w^2] - 
    3*G[w^(-2), w^2]*G[0, w^2, w^2] - (2*I)*Pi*G[-I, 0, r1] + 
    (2*I)*Pi*G[-I, 0, w] + (2*I)*Pi*G[-I, r1, r1] - (2*I)*Pi*G[-I, r1, w] + 
    (2*I)*Pi*G[-I, r2, r1] - (2*I)*Pi*G[-I, r2, w] - (2*I)*Pi*G[I, 0, r1] + 
    (2*I)*Pi*G[I, 0, w] + (2*I)*Pi*G[I, r1, r1] - (2*I)*Pi*G[I, r1, w] + 
    (2*I)*Pi*G[I, r2, r1] - (2*I)*Pi*G[I, r2, w] - 
    (14*G[0, w^2]*G[1, 0, -w])/3 + (14*G[-w^(-1), w^2]*G[1, 0, -w])/3 + 
    (14*G[-w, w^2]*G[1, 0, -w])/3 - 13*G[0, w^2]*G[1, 0, w] + 
    G[w^(-2), w^2]*G[1, 0, w] + 12*G[-w^(-1), w^2]*G[1, 0, w] + 
    12*G[-w, w^2]*G[1, 0, w] + (2*G[0, w^2]*G[1, 0, w^2])/3 + 
    2*G[w^(-2), w^2]*G[1, 0, w^2] - (8*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - 
    (8*G[-w, w^2]*G[1, 0, w^2])/3 - (G[0, w^2]*G[1, 1, r7])/6 + 
    (G[w^(-2), w^2]*G[1, 1, r7])/2 - (G[-w^(-1), w^2]*G[1, 1, r7])/3 - 
    (G[-w, w^2]*G[1, 1, r7])/3 + (28*G[0, w^2]*G[1, 1, -w])/3 - 
    (28*G[-w^(-1), w^2]*G[1, 1, -w])/3 - (28*G[-w, w^2]*G[1, 1, -w])/3 + 
    26*G[0, w^2]*G[1, 1, w] - 2*G[w^(-2), w^2]*G[1, 1, w] - 
    24*G[-w^(-1), w^2]*G[1, 1, w] - 24*G[-w, w^2]*G[1, 1, w] - 
    (4*G[0, w^2]*G[1, 1, w^2])/3 - 4*G[w^(-2), w^2]*G[1, 1, w^2] + 
    (16*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + (16*G[-w, w^2]*G[1, 1, w^2])/3 + 
    2*G[0, w^2]*G[1, -w, -w] - 2*G[-w^(-1), w^2]*G[1, -w, -w] - 
    2*G[-w, w^2]*G[1, -w, -w] + ((11*I)/3)*Pi*G[1, w^2, w^2] - 
    3*G[0, -w]*G[1, w^2, w^2] - (17*G[0, w]*G[1, w^2, w^2])/3 + 
    G[0, w^2]*G[1, w^2, w^2] - (8*G[1, r7]*G[1, w^2, w^2])/3 + 
    6*G[1, -w]*G[1, w^2, w^2] + (34*G[1, w]*G[1, w^2, w^2])/3 - 
    2*G[1, w^2]*G[1, w^2, w^2] + I*Pi*G[r1, 0, w] + G[0, w^2]*G[r1, 0, w] - 
    2*G[w^(-2), w^2]*G[r1, 0, w] - G[-w^(-1), w^2]*G[r1, 0, w] + 
    G[-w, w^2]*G[r1, 0, w] - 2*G[0, w^2]*G[r1, 1, w] + 
    4*G[w^(-2), w^2]*G[r1, 1, w] + 2*G[-w^(-1), w^2]*G[r1, 1, w] - 
    2*G[-w, w^2]*G[r1, 1, w] - I*Pi*G[r1, r1, w] - I*Pi*G[r1, r2, w] + 
    I*Pi*G[r2, 0, w] + G[0, w^2]*G[r2, 0, w] - 2*G[w^(-2), w^2]*G[r2, 0, w] - 
    G[-w^(-1), w^2]*G[r2, 0, w] + G[-w, w^2]*G[r2, 0, w] - 
    2*G[0, w^2]*G[r2, 1, w] + 4*G[w^(-2), w^2]*G[r2, 1, w] + 
    2*G[-w^(-1), w^2]*G[r2, 1, w] - 2*G[-w, w^2]*G[r2, 1, w] - 
    I*Pi*G[r2, r1, w] - I*Pi*G[r2, r2, w] - G[0, w^2]*G[r61, 0, -w] + 
    G[-w^(-1), w^2]*G[r61, 0, -w] + G[-w, w^2]*G[r61, 0, -w] + 
    11*G[0, w^2]*G[r61, 0, w^2] - 4*G[r61, w^2]*G[r61, 0, w^2] - 
    4*G[r62, w^2]*G[r61, 0, w^2] - 6*G[w^(-2), w^2]*G[r61, 0, w^2] - 
    G[-w^(-1), w^2]*G[r61, 0, w^2] - G[-w, w^2]*G[r61, 0, w^2] + 
    G[0, w^2]*G[r61, r61, -w] - G[-w^(-1), w^2]*G[r61, r61, -w] - 
    G[-w, w^2]*G[r61, r61, -w] - 7*G[0, w^2]*G[r61, r61, w^2] + 
    6*G[w^(-2), w^2]*G[r61, r61, w^2] + G[-w^(-1), w^2]*G[r61, r61, w^2] + 
    G[-w, w^2]*G[r61, r61, w^2] + G[0, w^2]*G[r61, r62, -w] - 
    G[-w^(-1), w^2]*G[r61, r62, -w] - G[-w, w^2]*G[r61, r62, -w] - 
    7*G[0, w^2]*G[r61, r62, w^2] + 6*G[w^(-2), w^2]*G[r61, r62, w^2] + 
    G[-w^(-1), w^2]*G[r61, r62, w^2] + G[-w, w^2]*G[r61, r62, w^2] - 
    4*G[0, w^2]*G[r61, w^(-2), w^2] + 4*G[r61, w^2]*G[r61, w^(-2), w^2] + 
    4*G[r62, w^2]*G[r61, w^(-2), w^2] - 2*G[0, w]*G[r61, w^2, w^2] + 
    3*G[0, w^2]*G[r61, w^2, w^2] + 4*G[1, w]*G[r61, w^2, w^2] - 
    6*G[r61, w^2]*G[r61, w^2, w^2] - 6*G[r62, w^2]*G[r61, w^2, w^2] + 
    3*G[w^(-2), w^2]*G[r61, w^2, w^2] - G[0, w^2]*G[r62, 0, -w] + 
    G[-w^(-1), w^2]*G[r62, 0, -w] + G[-w, w^2]*G[r62, 0, -w] + 
    11*G[0, w^2]*G[r62, 0, w^2] - 4*G[r61, w^2]*G[r62, 0, w^2] - 
    4*G[r62, w^2]*G[r62, 0, w^2] - 6*G[w^(-2), w^2]*G[r62, 0, w^2] - 
    G[-w^(-1), w^2]*G[r62, 0, w^2] - G[-w, w^2]*G[r62, 0, w^2] + 
    G[0, w^2]*G[r62, r61, -w] - G[-w^(-1), w^2]*G[r62, r61, -w] - 
    G[-w, w^2]*G[r62, r61, -w] - 7*G[0, w^2]*G[r62, r61, w^2] + 
    6*G[w^(-2), w^2]*G[r62, r61, w^2] + G[-w^(-1), w^2]*G[r62, r61, w^2] + 
    G[-w, w^2]*G[r62, r61, w^2] + G[0, w^2]*G[r62, r62, -w] - 
    G[-w^(-1), w^2]*G[r62, r62, -w] - G[-w, w^2]*G[r62, r62, -w] - 
    7*G[0, w^2]*G[r62, r62, w^2] + 6*G[w^(-2), w^2]*G[r62, r62, w^2] + 
    G[-w^(-1), w^2]*G[r62, r62, w^2] + G[-w, w^2]*G[r62, r62, w^2] - 
    4*G[0, w^2]*G[r62, w^(-2), w^2] + 4*G[r61, w^2]*G[r62, w^(-2), w^2] + 
    4*G[r62, w^2]*G[r62, w^(-2), w^2] - 2*G[0, w]*G[r62, w^2, w^2] + 
    3*G[0, w^2]*G[r62, w^2, w^2] + 4*G[1, w]*G[r62, w^2, w^2] - 
    6*G[r61, w^2]*G[r62, w^2, w^2] - 6*G[r62, w^2]*G[r62, w^2, w^2] + 
    3*G[w^(-2), w^2]*G[r62, w^2, w^2] - (3*I)*Pi*G[w^(-2), 0, w^2] - 
    (G[0, -w]*G[w^(-2), 0, w^2])/6 + G[0, w]*G[w^(-2), 0, w^2] + 
    (13*G[0, w^2]*G[w^(-2), 0, w^2])/6 + (7*G[1, r7]*G[w^(-2), 0, w^2])/6 + 
    (G[1, -w]*G[w^(-2), 0, w^2])/3 + (11*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
    7*G[r61, w^2]*G[w^(-2), 0, w^2] - 7*G[r62, w^2]*G[w^(-2), 0, w^2] + 
    3*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - ((11*I)/3)*Pi*G[w^(-2), 1, w^2] + 
    3*G[0, -w]*G[w^(-2), 1, w^2] + (17*G[0, w]*G[w^(-2), 1, w^2])/3 - 
    G[0, w^2]*G[w^(-2), 1, w^2] + (8*G[1, r7]*G[w^(-2), 1, w^2])/3 - 
    6*G[1, -w]*G[w^(-2), 1, w^2] - (34*G[1, w]*G[w^(-2), 1, w^2])/3 + 
    2*G[1, w^2]*G[w^(-2), 1, w^2] + 2*G[0, w]*G[w^(-2), r61, w^2] - 
    7*G[0, w^2]*G[w^(-2), r61, w^2] - 4*G[1, w]*G[w^(-2), r61, w^2] + 
    10*G[r61, w^2]*G[w^(-2), r61, w^2] + 10*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    3*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 2*G[0, w]*G[w^(-2), r62, w^2] - 
    7*G[0, w^2]*G[w^(-2), r62, w^2] - 4*G[1, w]*G[w^(-2), r62, w^2] + 
    10*G[r61, w^2]*G[w^(-2), r62, w^2] + 10*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    3*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + (2*I)*Pi*G[w^(-2), w^(-2), w^2] - 
    (G[0, -w]*G[w^(-2), w^(-2), w^2])/2 - 2*G[0, w]*G[w^(-2), w^(-2), w^2] + 
    (7*G[0, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
    (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/2 + G[1, -w]*G[w^(-2), w^(-2), w^2] + 
    4*G[1, w]*G[w^(-2), w^(-2), w^2] - G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
    3*G[r61, w^2]*G[w^(-2), w^(-2), w^2] - 3*G[r62, w^2]*
     G[w^(-2), w^(-2), w^2] + ((17*I)/6)*Pi*G[w^(-2), -w^(-1), w^2] + 
    (G[0, -w]*G[w^(-2), -w^(-1), w^2])/6 - 
    (17*G[0, w]*G[w^(-2), -w^(-1), w^2])/6 + 
    (11*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/6 - 
    G[1, r7]*G[w^(-2), -w^(-1), w^2] - (G[1, -w]*G[w^(-2), -w^(-1), w^2])/3 + 
    (17*G[1, w]*G[w^(-2), -w^(-1), w^2])/3 - 
    (11*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
    ((17*I)/6)*Pi*G[w^(-2), -w, w^2] - (11*G[0, -w]*G[w^(-2), -w, w^2])/6 - 
    (17*G[0, w]*G[w^(-2), -w, w^2])/6 + (11*G[0, w^2]*G[w^(-2), -w, w^2])/6 - 
    G[1, r7]*G[w^(-2), -w, w^2] + (11*G[1, -w]*G[w^(-2), -w, w^2])/3 + 
    (17*G[1, w]*G[w^(-2), -w, w^2])/3 - (11*G[1, w^2]*G[w^(-2), -w, w^2])/3 + 
    G[0, w^2]*G[-w^(-1), 0, -w] - G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
    G[-w, w^2]*G[-w^(-1), 0, -w] - ((2*I)/3)*Pi*G[-w^(-1), 0, w^2] + 
    (G[0, -w]*G[-w^(-1), 0, w^2])/6 + (2*G[0, w]*G[-w^(-1), 0, w^2])/3 - 
    (19*G[0, w^2]*G[-w^(-1), 0, w^2])/6 - (G[1, r7]*G[-w^(-1), 0, w^2])/2 - 
    (G[1, -w]*G[-w^(-1), 0, w^2])/3 + (2*G[1, w]*G[-w^(-1), 0, w^2])/3 + 
    (7*G[1, w^2]*G[-w^(-1), 0, w^2])/3 + 2*G[w^(-2), w^2]*
     G[-w^(-1), 0, w^2] + 2*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 
    2*G[0, w^2]*G[-w^(-1), 1, -w] + 2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
    2*G[-w, w^2]*G[-w^(-1), 1, -w] - ((34*I)/3)*Pi*G[-w^(-1), 1, w^2] + 
    8*G[0, -w]*G[-w^(-1), 1, w^2] + (40*G[0, w]*G[-w^(-1), 1, w^2])/3 - 
    2*G[0, w^2]*G[-w^(-1), 1, w^2] + (16*G[1, r7]*G[-w^(-1), 1, w^2])/3 - 
    16*G[1, -w]*G[-w^(-1), 1, w^2] - (80*G[1, w]*G[-w^(-1), 1, w^2])/3 + 
    12*G[1, w^2]*G[-w^(-1), 1, w^2] - 4*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
    4*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
    ((4*I)/3)*Pi*G[-w^(-1), r61, w^2] + (4*G[0, w]*G[-w^(-1), r61, w^2])/3 + 
    (4*G[1, r7]*G[-w^(-1), r61, w^2])/3 - (8*G[1, w]*G[-w^(-1), r61, w^2])/
     3 - ((4*I)/3)*Pi*G[-w^(-1), r62, w^2] + (4*G[0, w]*G[-w^(-1), r62, w^2])/
     3 + (4*G[1, r7]*G[-w^(-1), r62, w^2])/3 - 
    (8*G[1, w]*G[-w^(-1), r62, w^2])/3 + ((13*I)/3)*Pi*
     G[-w^(-1), w^(-2), w^2] - (13*G[0, -w]*G[-w^(-1), w^(-2), w^2])/6 - 
    (13*G[0, w]*G[-w^(-1), w^(-2), w^2])/3 + 
    (13*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
    (13*G[1, r7]*G[-w^(-1), w^(-2), w^2])/6 + 
    (13*G[1, -w]*G[-w^(-1), w^(-2), w^2])/3 + 
    (26*G[1, w]*G[-w^(-1), w^(-2), w^2])/3 - 
    (13*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
    ((10*I)/3)*Pi*G[-w^(-1), -w^(-1), w^2] - 
    G[0, -w]*G[-w^(-1), -w^(-1), w^2] - (10*G[0, w]*G[-w^(-1), -w^(-1), w^2])/
     3 + 2*G[0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
    (4*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/3 + 
    2*G[1, -w]*G[-w^(-1), -w^(-1), w^2] + 
    (20*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
    4*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + ((10*I)/3)*Pi*
     G[-w^(-1), -w, w^2] - 3*G[0, -w]*G[-w^(-1), -w, w^2] - 
    (10*G[0, w]*G[-w^(-1), -w, w^2])/3 + 2*G[0, w^2]*G[-w^(-1), -w, w^2] - 
    (4*G[1, r7]*G[-w^(-1), -w, w^2])/3 + 6*G[1, -w]*G[-w^(-1), -w, w^2] + 
    (20*G[1, w]*G[-w^(-1), -w, w^2])/3 - 4*G[1, w^2]*G[-w^(-1), -w, w^2] + 
    ((3*I)/2)*Pi*G[-w^(-1), w^2, w^2] - (G[0, -w]*G[-w^(-1), w^2, w^2])/3 - 
    (3*G[0, w]*G[-w^(-1), w^2, w^2])/2 + (G[0, w^2]*G[-w^(-1), w^2, w^2])/3 - 
    (7*G[1, r7]*G[-w^(-1), w^2, w^2])/6 + (2*G[1, -w]*G[-w^(-1), w^2, w^2])/
     3 + 3*G[1, w]*G[-w^(-1), w^2, w^2] - (2*G[1, w^2]*G[-w^(-1), w^2, w^2])/
     3 - ((2*I)/3)*Pi*G[-w, 0, w^2] + (G[0, -w]*G[-w, 0, w^2])/6 - 
    (4*G[0, w]*G[-w, 0, w^2])/3 - (19*G[0, w^2]*G[-w, 0, w^2])/6 - 
    (G[1, r7]*G[-w, 0, w^2])/2 - (G[1, -w]*G[-w, 0, w^2])/3 + 
    (2*G[1, w]*G[-w, 0, w^2])/3 + (7*G[1, w^2]*G[-w, 0, w^2])/3 + 
    2*G[-w, w^2]*G[-w, 0, w^2] - ((34*I)/3)*Pi*G[-w, 1, w^2] + 
    8*G[0, -w]*G[-w, 1, w^2] + (40*G[0, w]*G[-w, 1, w^2])/3 - 
    2*G[0, w^2]*G[-w, 1, w^2] + (16*G[1, r7]*G[-w, 1, w^2])/3 - 
    16*G[1, -w]*G[-w, 1, w^2] - (80*G[1, w]*G[-w, 1, w^2])/3 + 
    12*G[1, w^2]*G[-w, 1, w^2] - 4*G[-w, w^2]*G[-w, 1, w^2] - 
    ((4*I)/3)*Pi*G[-w, r61, w^2] + (4*G[0, w]*G[-w, r61, w^2])/3 + 
    (4*G[1, r7]*G[-w, r61, w^2])/3 - (8*G[1, w]*G[-w, r61, w^2])/3 - 
    ((4*I)/3)*Pi*G[-w, r62, w^2] + (4*G[0, w]*G[-w, r62, w^2])/3 + 
    (4*G[1, r7]*G[-w, r62, w^2])/3 - (8*G[1, w]*G[-w, r62, w^2])/3 + 
    ((13*I)/3)*Pi*G[-w, w^(-2), w^2] - (13*G[0, -w]*G[-w, w^(-2), w^2])/6 - 
    (13*G[0, w]*G[-w, w^(-2), w^2])/3 + (13*G[0, w^2]*G[-w, w^(-2), w^2])/6 - 
    (13*G[1, r7]*G[-w, w^(-2), w^2])/6 + (13*G[1, -w]*G[-w, w^(-2), w^2])/3 + 
    (26*G[1, w]*G[-w, w^(-2), w^2])/3 - (13*G[1, w^2]*G[-w, w^(-2), w^2])/3 + 
    ((10*I)/3)*Pi*G[-w, -w^(-1), w^2] - 3*G[0, -w]*G[-w, -w^(-1), w^2] - 
    (10*G[0, w]*G[-w, -w^(-1), w^2])/3 + 2*G[0, w^2]*G[-w, -w^(-1), w^2] - 
    (4*G[1, r7]*G[-w, -w^(-1), w^2])/3 + 6*G[1, -w]*G[-w, -w^(-1), w^2] + 
    (20*G[1, w]*G[-w, -w^(-1), w^2])/3 - 4*G[1, w^2]*G[-w, -w^(-1), w^2] + 
    ((10*I)/3)*Pi*G[-w, -w, w^2] - G[0, -w]*G[-w, -w, w^2] - 
    (10*G[0, w]*G[-w, -w, w^2])/3 + 2*G[0, w^2]*G[-w, -w, w^2] - 
    (4*G[1, r7]*G[-w, -w, w^2])/3 + 2*G[1, -w]*G[-w, -w, w^2] + 
    (20*G[1, w]*G[-w, -w, w^2])/3 - 4*G[1, w^2]*G[-w, -w, w^2] + 
    ((3*I)/2)*Pi*G[-w, w^2, w^2] - (7*G[0, -w]*G[-w, w^2, w^2])/3 - 
    (3*G[0, w]*G[-w, w^2, w^2])/2 + (G[0, w^2]*G[-w, w^2, w^2])/3 - 
    (7*G[1, r7]*G[-w, w^2, w^2])/6 + (14*G[1, -w]*G[-w, w^2, w^2])/3 + 
    3*G[1, w]*G[-w, w^2, w^2] - (2*G[1, w^2]*G[-w, w^2, w^2])/3 + 
    7*G[0, 0, 0, w] + 4*G[0, 0, 0, w^2] - 6*G[0, 0, 1, w] + 
    6*G[0, 0, 1, w^2] - 7*G[0, 0, r61, w^2] - 7*G[0, 0, r62, w^2] + 
    G[0, 0, w^2, w^2] + 4*G[0, 1, 0, w^2] - 8*G[0, 1, 1, w^2] + 
    4*G[0, 1, w^2, w^2] - 3*G[0, r1, 0, w] + 6*G[0, r1, 1, w] - 
    3*G[0, r2, 0, w] + 6*G[0, r2, 1, w] - 6*G[0, r61, 0, w^2] + 
    6*G[0, r61, r61, w^2] + 6*G[0, r61, r62, w^2] - 3*G[0, r61, w^2, w^2] - 
    6*G[0, r62, 0, w^2] + 6*G[0, r62, r61, w^2] + 6*G[0, r62, r62, w^2] - 
    3*G[0, r62, w^2, w^2] - G[0, w^(-2), 0, w^2] + G[0, w^(-2), r61, w^2] + 
    G[0, w^(-2), r62, w^2] + G[0, -w^(-1), 0, w^2] - 
    2*G[0, -w^(-1), 1, w^2] + G[0, -w, 0, w^2] - 2*G[0, -w, 1, w^2] + 
    4*G[0, w^2, 1, w^2] - 2*G[0, w^2, r61, w^2] - 2*G[0, w^2, r62, w^2] - 
    3*G[0, w^2, w^2, w^2] + 6*G[-I, 0, 0, r1] - 6*G[-I, 0, 0, w] - 
    4*G[-I, 0, 1, r1] + 4*G[-I, 0, 1, w] - 2*G[-I, r1, 0, r1] + 
    2*G[-I, r1, 0, w] + 4*G[-I, r1, 1, r1] - 4*G[-I, r1, 1, w] - 
    2*G[-I, r2, 0, r1] + 2*G[-I, r2, 0, w] + 4*G[-I, r2, 1, r1] - 
    4*G[-I, r2, 1, w] + 6*G[I, 0, 0, r1] - 6*G[I, 0, 0, w] - 
    4*G[I, 0, 1, r1] + 4*G[I, 0, 1, w] - 2*G[I, r1, 0, r1] + 
    2*G[I, r1, 0, w] + 4*G[I, r1, 1, r1] - 4*G[I, r1, 1, w] - 
    2*G[I, r2, 0, r1] + 2*G[I, r2, 0, w] + 4*G[I, r2, 1, r1] - 
    4*G[I, r2, 1, w] + 10*G[1, 0, 0, w] + 4*G[1, 0, 1, w] + 
    2*G[1, 0, w^2, w^2] + 4*G[1, 1, 0, w] - 8*G[1, 1, 1, w] - 
    4*G[1, 1, w^2, w^2] + 2*G[1, w^2, 0, w^2] - 4*G[1, w^2, 1, w^2] - 
    6*G[r1, 0, 0, w] - 2*G[r1, 1, 0, w] + 4*G[r1, 1, 1, w] + 
    G[r1, r1, 0, w] - 2*G[r1, r1, 1, w] + G[r1, r2, 0, w] - 
    2*G[r1, r2, 1, w] - 6*G[r2, 0, 0, w] - 2*G[r2, 1, 0, w] + 
    4*G[r2, 1, 1, w] + G[r2, r1, 0, w] - 2*G[r2, r1, 1, w] + 
    G[r2, r2, 0, w] - 2*G[r2, r2, 1, w] - 4*G[r61, 0, 0, w^2] + 
    4*G[r61, 0, r61, w^2] + 4*G[r61, 0, r62, w^2] - 6*G[r61, 0, w^2, w^2] + 
    6*G[r61, r61, w^2, w^2] + 6*G[r61, r62, w^2, w^2] + 
    4*G[r61, w^(-2), 0, w^2] - 4*G[r61, w^(-2), r61, w^2] - 
    4*G[r61, w^(-2), r62, w^2] - 2*G[r61, w^2, 0, w^2] + 
    2*G[r61, w^2, r61, w^2] + 2*G[r61, w^2, r62, w^2] + 
    3*G[r61, w^2, w^2, w^2] - 4*G[r62, 0, 0, w^2] + 4*G[r62, 0, r61, w^2] + 
    4*G[r62, 0, r62, w^2] - 6*G[r62, 0, w^2, w^2] + 6*G[r62, r61, w^2, w^2] + 
    6*G[r62, r62, w^2, w^2] + 4*G[r62, w^(-2), 0, w^2] - 
    4*G[r62, w^(-2), r61, w^2] - 4*G[r62, w^(-2), r62, w^2] - 
    2*G[r62, w^2, 0, w^2] + 2*G[r62, w^2, r61, w^2] + 
    2*G[r62, w^2, r62, w^2] + 3*G[r62, w^2, w^2, w^2] - 
    G[w^(-2), 0, 0, w^2] - 4*G[w^(-2), 0, 1, w^2] + 
    3*G[w^(-2), 0, r61, w^2] + 3*G[w^(-2), 0, r62, w^2] + 
    3*G[w^(-2), 0, w^2, w^2] - 2*G[w^(-2), 1, 0, w^2] + 
    4*G[w^(-2), 1, 1, w^2] + 6*G[w^(-2), r61, 0, w^2] - 
    6*G[w^(-2), r61, r61, w^2] - 6*G[w^(-2), r61, r62, w^2] - 
    3*G[w^(-2), r61, w^2, w^2] + 6*G[w^(-2), r62, 0, w^2] - 
    6*G[w^(-2), r62, r61, w^2] - 6*G[w^(-2), r62, r62, w^2] - 
    3*G[w^(-2), r62, w^2, w^2] - 3*G[w^(-2), w^(-2), 0, w^2] + 
    3*G[w^(-2), w^(-2), r61, w^2] + 3*G[w^(-2), w^(-2), r62, w^2] - 
    2*G[w^(-2), -w^(-1), 0, w^2] + 4*G[w^(-2), -w^(-1), 1, w^2] + 
    G[-w^(-1), 0, 0, w^2] - 2*G[-w^(-1), 0, 1, w^2] - 
    2*G[-w^(-1), 1, 0, w^2] + 4*G[-w^(-1), 1, 1, w^2] - 
    G[-w^(-1), -w^(-1), 0, w^2] + 2*G[-w^(-1), -w^(-1), 1, w^2] + 
    G[-w^(-1), -w, 0, w^2] - 2*G[-w^(-1), -w, 1, w^2] + G[-w, 0, 0, w^2] - 
    2*G[-w, 0, 1, w^2] + 2*G[-w, 0, w^2, w^2] - 2*G[-w, 1, 0, w^2] + 
    4*G[-w, 1, 1, w^2] - 4*G[-w, 1, w^2, w^2] + G[-w, -w^(-1), 0, w^2] - 
    2*G[-w, -w^(-1), 1, w^2] - G[-w, -w, 0, w^2] + 2*G[-w, -w, 1, w^2] + 
    2*G[-w, w^2, 0, w^2] - 4*G[-w, w^2, 1, w^2] + (2*Pi*GI[0, r2])/3 + 
    5*Zeta[3]) + 57*((Pi^2*G[0, w])/3 + 12*G[0, -1, 0, w] - 6*G[0, 0, 0, w] + 
    4*G[0, 1, 0, w] - 4*G[1, 0, 0, w] + 6*Zeta[3]) + 
  24*(((-2*I)/3)*Pi^3 + (8*Pi^2*G[0, w])/3 + (Pi^2*G[0, w^2])/6 + 
    G[0, -w]^2*G[0, w^2] - 10*G[0, -w]*G[0, w^2]*G[1, -w] + 
    16*G[0, w^2]*G[1, -w]^2 + (5*Pi^2*G[1, w^2])/3 + 6*G[0, -w]^2*G[1, w^2] + 
    (4*I)*Pi*G[0, w]*G[1, w^2] - 4*G[0, -w]*G[0, w^2]*G[1, w^2] - 
    12*G[0, -w]*G[1, -w]*G[1, w^2] + 8*G[0, w^2]*G[1, -w]*G[1, w^2] - 
    (7*Pi^2*G[r1, w])/3 - (4*I)*Pi*G[1, w^2]*G[r1, w] - (7*Pi^2*G[r2, w])/3 - 
    (4*I)*Pi*G[1, w^2]*G[r2, w] - (Pi^2*G[r51, w^2])/6 + 
    2*G[0, -w]^2*G[r51, w^2] - 4*G[0, -w]*G[1, -w]*G[r51, w^2] - 
    (Pi^2*G[r52, w^2])/6 + 2*G[0, -w]^2*G[r52, w^2] - 
    4*G[0, -w]*G[1, -w]*G[r52, w^2] - G[0, -w]^2*G[w^(-2), w^2] + 
    I*Pi*G[0, w]*G[w^(-2), w^2] + G[0, w]*G[0, w^2]*G[w^(-2), w^2] + 
    2*G[0, -w]*G[1, -w]*G[w^(-2), w^2] - I*Pi*G[r1, w]*G[w^(-2), w^2] - 
    I*Pi*G[r2, w]*G[w^(-2), w^2] + 3*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 
    6*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] - 6*G[0, -w]*G[1, w^2]*
     G[-w^(-1), -w] + 12*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - 
    2*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w] + 4*G[1, -w]*G[r51, w^2]*
     G[-w^(-1), -w] - 2*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w] + 
    4*G[1, -w]*G[r52, w^2]*G[-w^(-1), -w] + G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), -w] - 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
    (Pi^2*G[-w^(-1), w^2])/2 - 5*G[0, -w]^2*G[-w^(-1), w^2] - 
    I*Pi*G[0, w]*G[-w^(-1), w^2] + 2*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 
    G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 18*G[0, -w]*G[1, -w]*
     G[-w^(-1), w^2] - 4*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
    16*G[1, -w]^2*G[-w^(-1), w^2] + 4*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
    8*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + I*Pi*G[r1, w]*G[-w^(-1), w^2] + 
    I*Pi*G[r2, w]*G[-w^(-1), w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + G[0, -w]*G[-w^(-1), -w]*
     G[-w^(-1), w^2] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    G[0, -w]*G[-w^(-1), w^2]^2 + 2*G[1, -w]*G[-w^(-1), w^2]^2 - 
    (5*Pi^2*G[-w, w^2])/6 - 5*G[0, -w]^2*G[-w, w^2] - 
    (3*I)*Pi*G[0, w]*G[-w, w^2] + 2*G[0, -w]*G[0, w^2]*G[-w, w^2] - 
    G[0, w]*G[0, w^2]*G[-w, w^2] + 18*G[0, -w]*G[1, -w]*G[-w, w^2] - 
    4*G[0, w^2]*G[1, -w]*G[-w, w^2] - 16*G[1, -w]^2*G[-w, w^2] + 
    4*G[0, -w]*G[1, w^2]*G[-w, w^2] - 8*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
    (3*I)*Pi*G[r1, w]*G[-w, w^2] + (3*I)*Pi*G[r2, w]*G[-w, w^2] - 
    G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] + 2*G[1, -w]*G[w^(-2), w^2]*
     G[-w, w^2] + G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 6*G[0, -w]*G[-w^(-1), w^2]*
     G[-w, w^2] + 12*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    G[0, -w]*G[-w, w^2]^2 + 2*G[1, -w]*G[-w, w^2]^2 - G[0, w^2]*G[0, 0, -w] - 
    6*G[1, w^2]*G[0, 0, -w] - 2*G[r51, w^2]*G[0, 0, -w] - 
    2*G[r52, w^2]*G[0, 0, -w] + G[w^(-2), w^2]*G[0, 0, -w] + 
    5*G[-w^(-1), w^2]*G[0, 0, -w] + 5*G[-w, w^2]*G[0, 0, -w] + 
    (4*I)*Pi*G[0, 0, w] + 3*G[0, w^2]*G[0, 0, w] - 4*G[1, w^2]*G[0, 0, w] - 
    5*G[w^(-2), w^2]*G[0, 0, w] - 2*G[-w^(-1), w^2]*G[0, 0, w] + 
    4*G[-w, w^2]*G[0, 0, w] - G[0, -w]*G[0, 0, w^2] + 
    2*G[1, -w]*G[0, 0, w^2] + 4*G[1, w^2]*G[0, 0, w^2] - 
    2*G[-w^(-1), w^2]*G[0, 0, w^2] - 2*G[-w, w^2]*G[0, 0, w^2] + 
    2*G[0, w^2]*G[0, 1, -w] + 12*G[1, w^2]*G[0, 1, -w] + 
    4*G[r51, w^2]*G[0, 1, -w] + 4*G[r52, w^2]*G[0, 1, -w] - 
    2*G[w^(-2), w^2]*G[0, 1, -w] - 10*G[-w^(-1), w^2]*G[0, 1, -w] - 
    10*G[-w, w^2]*G[0, 1, -w] - (8*I)*Pi*G[0, 1, w] + 
    8*G[1, w^2]*G[0, 1, w] + 2*G[w^(-2), w^2]*G[0, 1, w] - 
    2*G[-w^(-1), w^2]*G[0, 1, w] - 6*G[-w, w^2]*G[0, 1, w] + 
    8*G[0, -w]*G[0, 1, w^2] - 16*G[1, -w]*G[0, 1, w^2] - 
    8*G[1, w^2]*G[0, 1, w^2] + 4*G[-w^(-1), w^2]*G[0, 1, w^2] + 
    4*G[-w, w^2]*G[0, 1, w^2] - 3*G[0, -w]*G[0, -w^(-1), w^2] + 
    6*G[1, -w]*G[0, -w^(-1), w^2] + 3*G[0, w^2]*G[0, -w, -w] - 
    6*G[1, w^2]*G[0, -w, -w] - 2*G[r51, w^2]*G[0, -w, -w] - 
    2*G[r52, w^2]*G[0, -w, -w] + G[w^(-2), w^2]*G[0, -w, -w] + 
    G[-w^(-1), w^2]*G[0, -w, -w] + G[-w, w^2]*G[0, -w, -w] - 
    3*G[0, -w]*G[0, -w, w^2] + 6*G[1, -w]*G[0, -w, w^2] - 
    G[0, -w]*G[0, w^2, w^2] - G[0, w]*G[0, w^2, w^2] + 
    2*G[1, -w]*G[0, w^2, w^2] + 8*G[0, w^2]*G[1, 0, -w] - 
    8*G[-w^(-1), w^2]*G[1, 0, -w] - 8*G[-w, w^2]*G[1, 0, -w] - 
    2*G[0, -w]*G[1, 0, w^2] + 4*G[1, -w]*G[1, 0, w^2] - 
    16*G[0, w^2]*G[1, 1, -w] + 16*G[-w^(-1), w^2]*G[1, 1, -w] + 
    16*G[-w, w^2]*G[1, 1, -w] + 2*G[0, -w]*G[1, -w^(-1), w^2] - 
    4*G[1, -w]*G[1, -w^(-1), w^2] - 6*G[0, w^2]*G[1, -w, -w] + 
    12*G[1, w^2]*G[1, -w, -w] + 4*G[r51, w^2]*G[1, -w, -w] + 
    4*G[r52, w^2]*G[1, -w, -w] - 2*G[w^(-2), w^2]*G[1, -w, -w] - 
    2*G[-w^(-1), w^2]*G[1, -w, -w] - 2*G[-w, w^2]*G[1, -w, -w] + 
    2*G[0, -w]*G[1, -w, w^2] - 4*G[1, -w]*G[1, -w, w^2] - 
    (4*I)*Pi*G[r1, 0, w] + 4*G[1, w^2]*G[r1, 0, w] + 
    G[w^(-2), w^2]*G[r1, 0, w] - G[-w^(-1), w^2]*G[r1, 0, w] - 
    3*G[-w, w^2]*G[r1, 0, w] + (8*I)*Pi*G[r1, 1, w] - 
    8*G[1, w^2]*G[r1, 1, w] - 2*G[w^(-2), w^2]*G[r1, 1, w] + 
    2*G[-w^(-1), w^2]*G[r1, 1, w] + 6*G[-w, w^2]*G[r1, 1, w] - 
    (4*I)*Pi*G[r2, 0, w] + 4*G[1, w^2]*G[r2, 0, w] + 
    G[w^(-2), w^2]*G[r2, 0, w] - G[-w^(-1), w^2]*G[r2, 0, w] - 
    3*G[-w, w^2]*G[r2, 0, w] + (8*I)*Pi*G[r2, 1, w] - 
    8*G[1, w^2]*G[r2, 1, w] - 2*G[w^(-2), w^2]*G[r2, 1, w] + 
    2*G[-w^(-1), w^2]*G[r2, 1, w] + 6*G[-w, w^2]*G[r2, 1, w] - 
    2*G[0, -w]*G[r51, 0, w^2] + 4*G[1, -w]*G[r51, 0, w^2] + 
    2*G[0, -w]*G[r51, -w^(-1), w^2] - 4*G[1, -w]*G[r51, -w^(-1), w^2] + 
    2*G[0, -w]*G[r51, -w, w^2] - 4*G[1, -w]*G[r51, -w, w^2] - 
    2*G[0, -w]*G[r52, 0, w^2] + 4*G[1, -w]*G[r52, 0, w^2] + 
    2*G[0, -w]*G[r52, -w^(-1), w^2] - 4*G[1, -w]*G[r52, -w^(-1), w^2] + 
    2*G[0, -w]*G[r52, -w, w^2] - 4*G[1, -w]*G[r52, -w, w^2] + 
    G[0, -w]*G[w^(-2), 0, w^2] - G[0, w]*G[w^(-2), 0, w^2] - 
    2*G[1, -w]*G[w^(-2), 0, w^2] - 2*G[0, -w]*G[w^(-2), -w^(-1), w^2] + 
    4*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 3*G[0, w^2]*G[-w^(-1), 0, -w] + 
    6*G[1, w^2]*G[-w^(-1), 0, -w] + 2*G[r51, w^2]*G[-w^(-1), 0, -w] + 
    2*G[r52, w^2]*G[-w^(-1), 0, -w] - G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
    G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - G[-w, w^2]*G[-w^(-1), 0, -w] + 
    3*G[0, -w]*G[-w^(-1), 0, w^2] - G[0, w]*G[-w^(-1), 0, w^2] - 
    6*G[1, -w]*G[-w^(-1), 0, w^2] - 4*G[1, w^2]*G[-w^(-1), 0, w^2] - 
    G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
    3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 6*G[0, w^2]*G[-w^(-1), 1, -w] - 
    12*G[1, w^2]*G[-w^(-1), 1, -w] - 4*G[r51, w^2]*G[-w^(-1), 1, -w] - 
    4*G[r52, w^2]*G[-w^(-1), 1, -w] + 2*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
    2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 2*G[-w, w^2]*G[-w^(-1), 1, -w] - 
    8*G[0, -w]*G[-w^(-1), 1, w^2] + 16*G[1, -w]*G[-w^(-1), 1, w^2] + 
    8*G[1, w^2]*G[-w^(-1), 1, w^2] + 2*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
    2*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
    2*G[0, -w]*G[-w^(-1), -w, w^2] - 4*G[1, -w]*G[-w^(-1), -w, w^2] + 
    3*G[0, -w]*G[-w, 0, w^2] + G[0, w]*G[-w, 0, w^2] - 
    6*G[1, -w]*G[-w, 0, w^2] - 4*G[1, w^2]*G[-w, 0, w^2] + 
    G[w^(-2), w^2]*G[-w, 0, w^2] + 3*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
    G[-w, w^2]*G[-w, 0, w^2] - 8*G[0, -w]*G[-w, 1, w^2] + 
    16*G[1, -w]*G[-w, 1, w^2] + 8*G[1, w^2]*G[-w, 1, w^2] - 
    2*G[w^(-2), w^2]*G[-w, 1, w^2] - 6*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    2*G[-w, w^2]*G[-w, 1, w^2] + 2*G[0, -w]*G[-w, -w^(-1), w^2] - 
    4*G[1, -w]*G[-w, -w^(-1), w^2] + 2*G[0, -w]*G[-w, w^2, w^2] - 
    4*G[1, -w]*G[-w, w^2, w^2] + 12*G[0, -1, 0, w] - 6*G[0, 0, 0, w] + 
    G[0, 0, 0, w^2] + 8*G[0, 0, 1, w] - 2*G[0, 0, 1, w^2] + 
    G[0, 0, w^2, w^2] + 12*G[0, 1, 0, w] - 8*G[0, 1, 0, w^2] - 
    16*G[0, 1, 1, w] + 16*G[0, 1, 1, w^2] - 2*G[0, 1, w^2, w^2] + 
    3*G[0, -w^(-1), 0, w^2] - 6*G[0, -w^(-1), 1, w^2] + 3*G[0, -w, 0, w^2] - 
    6*G[0, -w, 1, w^2] + G[0, w^2, 0, w^2] - 2*G[0, w^2, 1, w^2] + 
    2*G[1, 0, 0, w^2] - 4*G[1, 0, 1, w^2] - 2*G[1, -w^(-1), 0, w^2] + 
    4*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, w^2] + 4*G[1, -w, 1, w^2] - 
    2*G[r1, 0, 0, w] - 8*G[r1, 0, 1, w] - 8*G[r1, 1, 0, w] + 
    16*G[r1, 1, 1, w] - 2*G[r2, 0, 0, w] - 8*G[r2, 0, 1, w] - 
    8*G[r2, 1, 0, w] + 16*G[r2, 1, 1, w] + 2*G[r51, 0, 0, w^2] - 
    4*G[r51, 0, 1, w^2] - 2*G[r51, -w^(-1), 0, w^2] + 
    4*G[r51, -w^(-1), 1, w^2] - 2*G[r51, -w, 0, w^2] + 4*G[r51, -w, 1, w^2] + 
    2*G[r52, 0, 0, w^2] - 4*G[r52, 0, 1, w^2] - 2*G[r52, -w^(-1), 0, w^2] + 
    4*G[r52, -w^(-1), 1, w^2] - 2*G[r52, -w, 0, w^2] + 4*G[r52, -w, 1, w^2] - 
    G[w^(-2), 0, 0, w^2] + 2*G[w^(-2), 0, 1, w^2] + 
    2*G[w^(-2), -w^(-1), 0, w^2] - 4*G[w^(-2), -w^(-1), 1, w^2] - 
    3*G[-w^(-1), 0, 0, w^2] + 6*G[-w^(-1), 0, 1, w^2] + 
    8*G[-w^(-1), 1, 0, w^2] - 16*G[-w^(-1), 1, 1, w^2] - 
    2*G[-w^(-1), -w, 0, w^2] + 4*G[-w^(-1), -w, 1, w^2] - 
    3*G[-w, 0, 0, w^2] + 6*G[-w, 0, 1, w^2] - 2*G[-w, 0, w^2, w^2] + 
    8*G[-w, 1, 0, w^2] - 16*G[-w, 1, 1, w^2] + 4*G[-w, 1, w^2, w^2] - 
    2*G[-w, -w^(-1), 0, w^2] + 4*G[-w, -w^(-1), 1, w^2] - 
    2*G[-w, w^2, 0, w^2] + 4*G[-w, w^2, 1, w^2] + 6*Zeta[3]) + 
  12*(((-76*I)/81)*Pi^3 + (5*Pi^2*G[0, w])/9 + (Pi^2*G[0, w^2])/3 + 
    2*G[0, w^2]^3 - (2*Pi^2*G[-I, r1])/3 + (2*Pi^2*G[-I, w])/3 - 
    (2*Pi^2*G[I, r1])/3 + (2*Pi^2*G[I, w])/3 - (28*Pi^2*G[1, w])/9 + 
    (64*Pi^2*G[1, w^2])/9 + ((40*I)/3)*Pi*G[0, w]*G[1, w^2] - 
    (4*I)*Pi*G[0, w^2]*G[1, w^2] - (8*G[0, -w]*G[0, w^2]*G[1, w^2])/3 + 
    4*G[0, w]*G[0, w^2]*G[1, w^2] + (8*G[0, w^2]^2*G[1, w^2])/3 + 
    (20*G[0, w^2]*G[1, r7]*G[1, w^2])/3 + (16*G[0, w^2]*G[1, -w]*G[1, w^2])/
     3 - ((128*I)/3)*Pi*G[1, w]*G[1, w^2] - 8*G[0, w^2]*G[1, w]*G[1, w^2] + 
    ((128*I)/3)*Pi*G[1, w^2]^2 - (128*G[0, w]*G[1, w^2]^2)/3 - 
    (16*G[0, w^2]*G[1, w^2]^2)/3 - (64*G[1, r7]*G[1, w^2]^2)/3 + 
    (256*G[1, w]*G[1, w^2]^2)/3 - (128*G[1, w^2]^3)/3 + (Pi^2*G[r1, w])/3 + 
    (8*I)*Pi*G[1, w^2]*G[r1, w] + (Pi^2*G[r2, w])/3 + 
    (8*I)*Pi*G[1, w^2]*G[r2, w] - (14*Pi^2*G[r61, w^2])/9 - 
    ((4*I)/3)*Pi*G[0, w]*G[r61, w^2] + (2*I)*Pi*G[0, w^2]*G[r61, w^2] + 
    (4*G[0, -w]*G[0, w^2]*G[r61, w^2])/3 - 2*G[0, w]*G[0, w^2]*G[r61, w^2] + 
    (28*G[0, w^2]^2*G[r61, w^2])/3 + (10*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 
    (8*G[0, w^2]*G[1, -w]*G[r61, w^2])/3 + ((32*I)/3)*Pi*G[1, w]*
     G[r61, w^2] + 4*G[0, w^2]*G[1, w]*G[r61, w^2] - 
    (160*G[0, w^2]*G[1, w^2]*G[r61, w^2])/3 - 
    (64*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 + 64*G[1, w^2]^2*G[r61, w^2] - 
    (4*I)*Pi*G[r1, w]*G[r61, w^2] - (4*I)*Pi*G[r2, w]*G[r61, w^2] - 
    ((16*I)/3)*Pi*G[r61, w^2]^2 + (16*G[0, w]*G[r61, w^2]^2)/3 - 
    (50*G[0, w^2]*G[r61, w^2]^2)/3 - (32*G[1, w]*G[r61, w^2]^2)/3 + 
    32*G[1, w^2]*G[r61, w^2]^2 + (16*G[r61, w^2]^3)/3 - 
    (14*Pi^2*G[r62, w^2])/9 - ((4*I)/3)*Pi*G[0, w]*G[r62, w^2] + 
    (2*I)*Pi*G[0, w^2]*G[r62, w^2] + (4*G[0, -w]*G[0, w^2]*G[r62, w^2])/3 - 
    2*G[0, w]*G[0, w^2]*G[r62, w^2] + (28*G[0, w^2]^2*G[r62, w^2])/3 + 
    (10*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
    (8*G[0, w^2]*G[1, -w]*G[r62, w^2])/3 + ((32*I)/3)*Pi*G[1, w]*
     G[r62, w^2] + 4*G[0, w^2]*G[1, w]*G[r62, w^2] - 
    (160*G[0, w^2]*G[1, w^2]*G[r62, w^2])/3 - 
    (64*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 + 64*G[1, w^2]^2*G[r62, w^2] - 
    (4*I)*Pi*G[r1, w]*G[r62, w^2] - (4*I)*Pi*G[r2, w]*G[r62, w^2] - 
    ((32*I)/3)*Pi*G[r61, w^2]*G[r62, w^2] + 
    (32*G[0, w]*G[r61, w^2]*G[r62, w^2])/3 - 
    (100*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 - 
    (64*G[1, w]*G[r61, w^2]*G[r62, w^2])/3 + 64*G[1, w^2]*G[r61, w^2]*
     G[r62, w^2] + 16*G[r61, w^2]^2*G[r62, w^2] - 
    ((16*I)/3)*Pi*G[r62, w^2]^2 + (16*G[0, w]*G[r62, w^2]^2)/3 - 
    (50*G[0, w^2]*G[r62, w^2]^2)/3 - (32*G[1, w]*G[r62, w^2]^2)/3 + 
    32*G[1, w^2]*G[r62, w^2]^2 + 16*G[r61, w^2]*G[r62, w^2]^2 + 
    (16*G[r62, w^2]^3)/3 - (4*Pi^2*G[w^(-2), w^2])/3 - 
    2*G[0, -w]^2*G[w^(-2), w^2] - ((16*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] + 
    2*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - 2*G[0, w]*G[0, w^2]*
     G[w^(-2), w^2] - (44*G[0, w^2]^2*G[w^(-2), w^2])/3 - 
    (20*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 12*G[0, -w]*G[1, -w]*
     G[w^(-2), w^2] - 4*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] - 
    16*G[1, -w]^2*G[w^(-2), w^2] + ((8*I)/3)*Pi*G[1, w]*G[w^(-2), w^2] - 
    ((56*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] - 6*G[0, -w]*G[1, w^2]*
     G[w^(-2), w^2] + (56*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
    50*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 
    (50*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 + 12*G[1, -w]*G[1, w^2]*
     G[w^(-2), w^2] - (112*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
    4*G[1, w^2]^2*G[w^(-2), w^2] + (4*I)*Pi*G[r1, w]*G[w^(-2), w^2] + 
    (4*I)*Pi*G[r2, w]*G[w^(-2), w^2] + ((14*I)/3)*Pi*G[r61, w^2]*
     G[w^(-2), w^2] - G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
    (14*G[0, w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 33*G[0, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] + 5*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2] + 
    2*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
    (28*G[1, w]*G[r61, w^2]*G[w^(-2), w^2])/3 - 58*G[1, w^2]*G[r61, w^2]*
     G[w^(-2), w^2] - (46*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
    ((14*I)/3)*Pi*G[r62, w^2]*G[w^(-2), w^2] - G[0, -w]*G[r62, w^2]*
     G[w^(-2), w^2] - (14*G[0, w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
    33*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 5*G[1, r7]*G[r62, w^2]*
     G[w^(-2), w^2] + 2*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
    (28*G[1, w]*G[r62, w^2]*G[w^(-2), w^2])/3 - 58*G[1, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - (92*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
    (46*G[r62, w^2]^2*G[w^(-2), w^2])/3 + (I/3)*Pi*G[w^(-2), w^2]^2 - 
    2*G[0, -w]*G[w^(-2), w^2]^2 - (G[0, w]*G[w^(-2), w^2]^2)/3 - 
    (34*G[0, w^2]*G[w^(-2), w^2]^2)/3 + (5*G[1, r7]*G[w^(-2), w^2]^2)/3 + 
    4*G[1, -w]*G[w^(-2), w^2]^2 + (2*G[1, w]*G[w^(-2), w^2]^2)/3 - 
    4*G[1, w^2]*G[w^(-2), w^2]^2 + (40*G[r61, w^2]*G[w^(-2), w^2]^2)/3 + 
    (40*G[r62, w^2]*G[w^(-2), w^2]^2)/3 - 2*G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), -w] + 4*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
    Pi^2*G[-w^(-1), w^2] + 2*G[0, -w]^2*G[-w^(-1), w^2] - 
    2*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 2*G[0, w]*G[0, w^2]*
     G[-w^(-1), w^2] - 2*G[0, w^2]^2*G[-w^(-1), w^2] - 
    12*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] + 4*G[0, w^2]*G[1, -w]*
     G[-w^(-1), w^2] + 16*G[1, -w]^2*G[-w^(-1), w^2] + 
    (8*I)*Pi*G[1, w]*G[-w^(-1), w^2] - (20*I)*Pi*G[1, w^2]*G[-w^(-1), w^2] + 
    (26*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 20*G[0, w]*G[1, w^2]*
     G[-w^(-1), w^2] + (10*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
    (58*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
    (52*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 40*G[1, w]*G[1, w^2]*
     G[-w^(-1), w^2] + (4*G[1, w^2]^2*G[-w^(-1), w^2])/3 - 
    (4*I)*Pi*G[r1, w]*G[-w^(-1), w^2] - (4*I)*Pi*G[r2, w]*G[-w^(-1), w^2] + 
    (4*I)*Pi*G[r61, w^2]*G[-w^(-1), w^2] - 
    (G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 4*G[0, w]*G[r61, w^2]*
     G[-w^(-1), w^2] + (25*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
    (7*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
    (2*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 8*G[1, w]*G[r61, w^2]*
     G[-w^(-1), w^2] - (50*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
    (4*I)*Pi*G[r62, w^2]*G[-w^(-1), w^2] - 
    (G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 4*G[0, w]*G[r62, w^2]*
     G[-w^(-1), w^2] + (25*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
    (7*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
    (2*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 8*G[1, w]*G[r62, w^2]*
     G[-w^(-1), w^2] - (50*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
    (4*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 4*G[0, -w]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 4*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
    6*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 10*G[1, r7]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] - 8*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
    8*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 12*G[1, w^2]*G[w^(-2), w^2]*
     G[-w^(-1), w^2] + 2*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
    4*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + I*Pi*G[-w^(-1), w^2]^2 - 
    2*G[0, -w]*G[-w^(-1), w^2]^2 - G[0, w]*G[-w^(-1), w^2]^2 - 
    G[1, r7]*G[-w^(-1), w^2]^2 + 4*G[1, -w]*G[-w^(-1), w^2]^2 + 
    2*G[1, w]*G[-w^(-1), w^2]^2 - (5*Pi^2*G[-w, w^2])/3 + 
    2*G[0, -w]^2*G[-w, w^2] - (4*I)*Pi*G[0, w]*G[-w, w^2] - 
    2*G[0, -w]*G[0, w^2]*G[-w, w^2] - 2*G[0, w]*G[0, w^2]*G[-w, w^2] - 
    2*G[0, w^2]^2*G[-w, w^2] - 12*G[0, -w]*G[1, -w]*G[-w, w^2] + 
    4*G[0, w^2]*G[1, -w]*G[-w, w^2] + 16*G[1, -w]^2*G[-w, w^2] + 
    (8*I)*Pi*G[1, w]*G[-w, w^2] - (20*I)*Pi*G[1, w^2]*G[-w, w^2] + 
    (26*G[0, -w]*G[1, w^2]*G[-w, w^2])/3 + 20*G[0, w]*G[1, w^2]*G[-w, w^2] + 
    (10*G[0, w^2]*G[1, w^2]*G[-w, w^2])/3 + 
    (58*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 - (52*G[1, -w]*G[1, w^2]*G[-w, w^2])/
     3 - 40*G[1, w]*G[1, w^2]*G[-w, w^2] + (4*G[1, w^2]^2*G[-w, w^2])/3 + 
    (4*I)*Pi*G[r61, w^2]*G[-w, w^2] - (G[0, -w]*G[r61, w^2]*G[-w, w^2])/3 - 
    4*G[0, w]*G[r61, w^2]*G[-w, w^2] + (25*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/
     3 + (7*G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 + 
    (2*G[1, -w]*G[r61, w^2]*G[-w, w^2])/3 + 8*G[1, w]*G[r61, w^2]*
     G[-w, w^2] - (50*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 + 
    (4*I)*Pi*G[r62, w^2]*G[-w, w^2] - (G[0, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
    4*G[0, w]*G[r62, w^2]*G[-w, w^2] + (25*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/
     3 + (7*G[1, r7]*G[r62, w^2]*G[-w, w^2])/3 + 
    (2*G[1, -w]*G[r62, w^2]*G[-w, w^2])/3 + 8*G[1, w]*G[r62, w^2]*
     G[-w, w^2] - (50*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
    (4*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 8*G[0, -w]*G[w^(-2), w^2]*
     G[-w, w^2] - 4*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] - 
    6*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 10*G[1, r7]*G[w^(-2), w^2]*
     G[-w, w^2] - 16*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
    8*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] + 12*G[1, w^2]*G[w^(-2), w^2]*
     G[-w, w^2] + 2*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
    4*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] + (2*I)*Pi*G[-w^(-1), w^2]*
     G[-w, w^2] - 12*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
    2*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] - 2*G[1, r7]*G[-w^(-1), w^2]*
     G[-w, w^2] + 24*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
    4*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2] + I*Pi*G[-w, w^2]^2 - 
    2*G[0, -w]*G[-w, w^2]^2 - G[0, w]*G[-w, w^2]^2 - G[1, r7]*G[-w, w^2]^2 + 
    4*G[1, -w]*G[-w, w^2]^2 + 2*G[1, w]*G[-w, w^2]^2 + 
    2*G[w^(-2), w^2]*G[0, 0, -w] - 2*G[-w^(-1), w^2]*G[0, 0, -w] - 
    2*G[-w, w^2]*G[0, 0, -w] - ((8*I)/3)*Pi*G[0, 0, w] - 
    2*G[0, w^2]*G[0, 0, w] - (40*G[1, w^2]*G[0, 0, w])/3 + 
    (4*G[r61, w^2]*G[0, 0, w])/3 + (4*G[r62, w^2]*G[0, 0, w])/3 + 
    (40*G[w^(-2), w^2]*G[0, 0, w])/3 - 6*G[-w^(-1), w^2]*G[0, 0, w] + 
    6*G[-w, w^2]*G[0, 0, w] - 4*G[0, w^2]*G[0, 0, w^2] - 
    (32*G[r61, w^2]*G[0, 0, w^2])/3 - (32*G[r62, w^2]*G[0, 0, w^2])/3 + 
    (32*G[w^(-2), w^2]*G[0, 0, w^2])/3 + 4*G[-w^(-1), w^2]*G[0, 0, w^2] + 
    4*G[-w, w^2]*G[0, 0, w^2] - 8*G[1, w^2]*G[0, 1, r7] - 
    2*G[w^(-2), w^2]*G[0, 1, r7] + 6*G[-w^(-1), w^2]*G[0, 1, r7] + 
    6*G[-w, w^2]*G[0, 1, r7] - 4*G[w^(-2), w^2]*G[0, 1, -w] + 
    4*G[-w^(-1), w^2]*G[0, 1, -w] + 4*G[-w, w^2]*G[0, 1, -w] - 
    ((32*I)/3)*Pi*G[0, 1, w] + (80*G[1, w^2]*G[0, 1, w])/3 - 
    (8*G[r61, w^2]*G[0, 1, w])/3 - (8*G[r62, w^2]*G[0, 1, w])/3 - 
    (32*G[w^(-2), w^2]*G[0, 1, w])/3 - 8*G[-w, w^2]*G[0, 1, w] + 
    (40*G[r61, w^2]*G[0, 1, w^2])/3 + (40*G[r62, w^2]*G[0, 1, w^2])/3 - 
    (28*G[w^(-2), w^2]*G[0, 1, w^2])/3 - 4*G[-w^(-1), w^2]*G[0, 1, w^2] - 
    4*G[-w, w^2]*G[0, 1, w^2] + (8*I)*Pi*G[0, r1, w] + (8*I)*Pi*G[0, r2, w] + 
    2*G[0, w^2]*G[0, r61, w^2] + 6*G[r61, w^2]*G[0, r61, w^2] + 
    6*G[r62, w^2]*G[0, r61, w^2] - 6*G[w^(-2), w^2]*G[0, r61, w^2] - 
    2*G[-w^(-1), w^2]*G[0, r61, w^2] - 2*G[-w, w^2]*G[0, r61, w^2] + 
    2*G[0, w^2]*G[0, r62, w^2] + 6*G[r61, w^2]*G[0, r62, w^2] + 
    6*G[r62, w^2]*G[0, r62, w^2] - 6*G[w^(-2), w^2]*G[0, r62, w^2] - 
    2*G[-w^(-1), w^2]*G[0, r62, w^2] - 2*G[-w, w^2]*G[0, r62, w^2] + 
    2*G[0, w^2]*G[0, w^(-2), w^2] - 2*G[r61, w^2]*G[0, w^(-2), w^2] - 
    2*G[r62, w^2]*G[0, w^(-2), w^2] - 2*G[w^(-2), w^2]*G[0, -w, -w] + 
    2*G[-w^(-1), w^2]*G[0, -w, -w] + 2*G[-w, w^2]*G[0, -w, -w] + 
    2*G[0, w]*G[0, w^2, w^2] - (38*G[0, w^2]*G[0, w^2, w^2])/3 - 
    (20*G[1, r7]*G[0, w^2, w^2])/3 + (104*G[1, w^2]*G[0, w^2, w^2])/3 + 
    (26*G[r61, w^2]*G[0, w^2, w^2])/3 + (26*G[r62, w^2]*G[0, w^2, w^2])/3 - 
    (40*G[w^(-2), w^2]*G[0, w^2, w^2])/3 - (4*I)*Pi*G[-I, 0, r1] + 
    (4*I)*Pi*G[-I, 0, w] + (4*I)*Pi*G[-I, r1, r1] - (4*I)*Pi*G[-I, r1, w] + 
    (4*I)*Pi*G[-I, r2, r1] - (4*I)*Pi*G[-I, r2, w] - (4*I)*Pi*G[I, 0, r1] + 
    (4*I)*Pi*G[I, 0, w] + (4*I)*Pi*G[I, r1, r1] - (4*I)*Pi*G[I, r1, w] + 
    (4*I)*Pi*G[I, r2, r1] - (4*I)*Pi*G[I, r2, w] - 
    8*G[w^(-2), w^2]*G[1, 0, -w] + 8*G[-w^(-1), w^2]*G[1, 0, -w] + 
    8*G[-w, w^2]*G[1, 0, -w] - ((8*I)/3)*Pi*G[1, 0, w] + 
    (128*G[1, w^2]*G[1, 0, w])/3 - (32*G[r61, w^2]*G[1, 0, w])/3 - 
    (32*G[r62, w^2]*G[1, 0, w])/3 - (8*G[w^(-2), w^2]*G[1, 0, w])/3 - 
    8*G[-w^(-1), w^2]*G[1, 0, w] - 8*G[-w, w^2]*G[1, 0, w] + 
    (4*I)*Pi*G[1, 0, w^2] + (8*G[0, -w]*G[1, 0, w^2])/3 - 
    4*G[0, w]*G[1, 0, w^2] - (8*G[0, w^2]*G[1, 0, w^2])/3 - 
    (20*G[1, r7]*G[1, 0, w^2])/3 - (16*G[1, -w]*G[1, 0, w^2])/3 + 
    8*G[1, w]*G[1, 0, w^2] + (16*G[1, w^2]*G[1, 0, w^2])/3 + 
    (64*G[r61, w^2]*G[1, 0, w^2])/3 + (64*G[r62, w^2]*G[1, 0, w^2])/3 - 
    (28*G[w^(-2), w^2]*G[1, 0, w^2])/3 - 12*G[-w^(-1), w^2]*G[1, 0, w^2] - 
    12*G[-w, w^2]*G[1, 0, w^2] + (32*G[1, w^2]*G[1, 1, r7])/3 + 
    (8*G[w^(-2), w^2]*G[1, 1, r7])/3 - 8*G[-w^(-1), w^2]*G[1, 1, r7] - 
    8*G[-w, w^2]*G[1, 1, r7] + 16*G[w^(-2), w^2]*G[1, 1, -w] - 
    16*G[-w^(-1), w^2]*G[1, 1, -w] - 16*G[-w, w^2]*G[1, 1, -w] + 
    ((64*I)/3)*Pi*G[1, 1, w] - (256*G[1, w^2]*G[1, 1, w])/3 + 
    (64*G[r61, w^2]*G[1, 1, w])/3 + (64*G[r62, w^2]*G[1, 1, w])/3 + 
    (16*G[w^(-2), w^2]*G[1, 1, w])/3 + 16*G[-w^(-1), w^2]*G[1, 1, w] + 
    16*G[-w, w^2]*G[1, 1, w] - ((128*I)/3)*Pi*G[1, 1, w^2] + 
    (128*G[0, w]*G[1, 1, w^2])/3 + (64*G[1, r7]*G[1, 1, w^2])/3 - 
    (256*G[1, w]*G[1, 1, w^2])/3 + (256*G[1, w^2]*G[1, 1, w^2])/3 - 
    (128*G[r61, w^2]*G[1, 1, w^2])/3 - (128*G[r62, w^2]*G[1, 1, w^2])/3 - 
    16*G[w^(-2), w^2]*G[1, 1, w^2] + 16*G[-w^(-1), w^2]*G[1, 1, w^2] + 
    16*G[-w, w^2]*G[1, 1, w^2] - (8*I)*Pi*G[1, r1, w] - 
    (8*I)*Pi*G[1, r2, w] - ((16*I)/3)*Pi*G[1, r61, w^2] + 
    (16*G[0, w]*G[1, r61, w^2])/3 + (64*G[0, w^2]*G[1, r61, w^2])/3 + 
    16*G[1, r7]*G[1, r61, w^2] - (32*G[1, w]*G[1, r61, w^2])/3 - 
    (128*G[1, w^2]*G[1, r61, w^2])/3 - (64*G[r61, w^2]*G[1, r61, w^2])/3 - 
    (64*G[r62, w^2]*G[1, r61, w^2])/3 + (52*G[w^(-2), w^2]*G[1, r61, w^2])/
     3 + 4*G[-w^(-1), w^2]*G[1, r61, w^2] + 4*G[-w, w^2]*G[1, r61, w^2] - 
    ((16*I)/3)*Pi*G[1, r62, w^2] + (16*G[0, w]*G[1, r62, w^2])/3 + 
    (64*G[0, w^2]*G[1, r62, w^2])/3 + 16*G[1, r7]*G[1, r62, w^2] - 
    (32*G[1, w]*G[1, r62, w^2])/3 - (128*G[1, w^2]*G[1, r62, w^2])/3 - 
    (64*G[r61, w^2]*G[1, r62, w^2])/3 - (64*G[r62, w^2]*G[1, r62, w^2])/3 + 
    (52*G[w^(-2), w^2]*G[1, r62, w^2])/3 + 4*G[-w^(-1), w^2]*G[1, r62, w^2] + 
    4*G[-w, w^2]*G[1, r62, w^2] + ((28*I)/3)*Pi*G[1, w^(-2), w^2] - 
    6*G[0, -w]*G[1, w^(-2), w^2] - (28*G[0, w]*G[1, w^(-2), w^2])/3 - 
    (46*G[0, w^2]*G[1, w^(-2), w^2])/3 - (10*G[1, r7]*G[1, w^(-2), w^2])/3 + 
    12*G[1, -w]*G[1, w^(-2), w^2] + (56*G[1, w]*G[1, w^(-2), w^2])/3 - 
    12*G[1, w^2]*G[1, w^(-2), w^2] + (64*G[r61, w^2]*G[1, w^(-2), w^2])/3 + 
    (64*G[r62, w^2]*G[1, w^(-2), w^2])/3 + ((40*I)/3)*Pi*G[1, -w^(-1), w^2] + 
    (10*G[0, -w]*G[1, -w^(-1), w^2])/3 - (40*G[0, w]*G[1, -w^(-1), w^2])/3 - 
    (10*G[0, w^2]*G[1, -w^(-1), w^2])/3 - (50*G[1, r7]*G[1, -w^(-1), w^2])/
     3 - (20*G[1, -w]*G[1, -w^(-1), w^2])/3 + (80*G[1, w]*G[1, -w^(-1), w^2])/
     3 + (20*G[1, w^2]*G[1, -w^(-1), w^2])/3 + 4*G[w^(-2), w^2]*
     G[1, -w, -w] - 4*G[-w^(-1), w^2]*G[1, -w, -w] - 
    4*G[-w, w^2]*G[1, -w, -w] + ((40*I)/3)*Pi*G[1, -w, w^2] + 
    (10*G[0, -w]*G[1, -w, w^2])/3 - (40*G[0, w]*G[1, -w, w^2])/3 - 
    (10*G[0, w^2]*G[1, -w, w^2])/3 - (50*G[1, r7]*G[1, -w, w^2])/3 - 
    (20*G[1, -w]*G[1, -w, w^2])/3 + (80*G[1, w]*G[1, -w, w^2])/3 + 
    (20*G[1, w^2]*G[1, -w, w^2])/3 - 10*G[0, -w]*G[1, w^2, w^2] + 
    6*G[0, w^2]*G[1, w^2, w^2] + 10*G[1, r7]*G[1, w^2, w^2] + 
    20*G[1, -w]*G[1, w^2, w^2] - 20*G[1, w^2]*G[1, w^2, w^2] + 
    4*G[r61, w^2]*G[1, w^2, w^2] + 4*G[r62, w^2]*G[1, w^2, w^2] - 
    8*G[1, w^2]*G[r1, 0, w] + 4*G[r61, w^2]*G[r1, 0, w] + 
    4*G[r62, w^2]*G[r1, 0, w] - 4*G[w^(-2), w^2]*G[r1, 0, w] + 
    4*G[-w^(-1), w^2]*G[r1, 0, w] + 16*G[1, w^2]*G[r1, 1, w] - 
    8*G[r61, w^2]*G[r1, 1, w] - 8*G[r62, w^2]*G[r1, 1, w] + 
    8*G[w^(-2), w^2]*G[r1, 1, w] - 8*G[-w^(-1), w^2]*G[r1, 1, w] - 
    8*G[1, w^2]*G[r2, 0, w] + 4*G[r61, w^2]*G[r2, 0, w] + 
    4*G[r62, w^2]*G[r2, 0, w] - 4*G[w^(-2), w^2]*G[r2, 0, w] + 
    4*G[-w^(-1), w^2]*G[r2, 0, w] + 16*G[1, w^2]*G[r2, 1, w] - 
    8*G[r61, w^2]*G[r2, 1, w] - 8*G[r62, w^2]*G[r2, 1, w] + 
    8*G[w^(-2), w^2]*G[r2, 1, w] - 8*G[-w^(-1), w^2]*G[r2, 1, w] - 
    (2*I)*Pi*G[r61, 0, w^2] - (4*G[0, -w]*G[r61, 0, w^2])/3 + 
    2*G[0, w]*G[r61, 0, w^2] - (34*G[0, w^2]*G[r61, 0, w^2])/3 - 
    (10*G[1, r7]*G[r61, 0, w^2])/3 + (8*G[1, -w]*G[r61, 0, w^2])/3 - 
    4*G[1, w]*G[r61, 0, w^2] + 32*G[1, w^2]*G[r61, 0, w^2] + 
    (50*G[r61, w^2]*G[r61, 0, w^2])/3 + (50*G[r62, w^2]*G[r61, 0, w^2])/3 - 
    (58*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 2*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
    2*G[-w, w^2]*G[r61, 0, w^2] + ((16*I)/3)*Pi*G[r61, 1, w^2] - 
    (16*G[0, w]*G[r61, 1, w^2])/3 + (64*G[0, w^2]*G[r61, 1, w^2])/3 + 
    (16*G[1, r7]*G[r61, 1, w^2])/3 + (32*G[1, w]*G[r61, 1, w^2])/3 - 
    (128*G[1, w^2]*G[r61, 1, w^2])/3 - (64*G[r61, w^2]*G[r61, 1, w^2])/3 - 
    (64*G[r62, w^2]*G[r61, 1, w^2])/3 + (52*G[w^(-2), w^2]*G[r61, 1, w^2])/
     3 + 4*G[-w^(-1), w^2]*G[r61, 1, w^2] + 4*G[-w, w^2]*G[r61, 1, w^2] + 
    ((16*I)/3)*Pi*G[r61, r61, w^2] - (16*G[0, w]*G[r61, r61, w^2])/3 + 
    (32*G[0, w^2]*G[r61, r61, w^2])/3 + (32*G[1, w]*G[r61, r61, w^2])/3 - 
    (64*G[1, w^2]*G[r61, r61, w^2])/3 - (32*G[r61, w^2]*G[r61, r61, w^2])/3 - 
    (32*G[r62, w^2]*G[r61, r61, w^2])/3 + 
    (32*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + ((16*I)/3)*Pi*G[r61, r62, w^2] - 
    (16*G[0, w]*G[r61, r62, w^2])/3 + (32*G[0, w^2]*G[r61, r62, w^2])/3 + 
    (32*G[1, w]*G[r61, r62, w^2])/3 - (64*G[1, w^2]*G[r61, r62, w^2])/3 - 
    (32*G[r61, w^2]*G[r61, r62, w^2])/3 - (32*G[r62, w^2]*G[r61, r62, w^2])/
     3 + (32*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 
    ((10*I)/3)*Pi*G[r61, w^(-2), w^2] + G[0, -w]*G[r61, w^(-2), w^2] + 
    (10*G[0, w]*G[r61, w^(-2), w^2])/3 - (17*G[0, w^2]*G[r61, w^(-2), w^2])/
     3 + (7*G[1, r7]*G[r61, w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r61, w^(-2), w^2] - (20*G[1, w]*G[r61, w^(-2), w^2])/3 + 
    2*G[1, w^2]*G[r61, w^(-2), w^2] + (14*G[r61, w^2]*G[r61, w^(-2), w^2])/
     3 + (14*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 
    ((8*I)/3)*Pi*G[r61, -w^(-1), w^2] + (G[0, -w]*G[r61, -w^(-1), w^2])/3 + 
    (8*G[0, w]*G[r61, -w^(-1), w^2])/3 - (13*G[0, w^2]*G[r61, -w^(-1), w^2])/
     3 - (5*G[1, r7]*G[r61, -w^(-1), w^2])/3 - 
    (2*G[1, -w]*G[r61, -w^(-1), w^2])/3 - (16*G[1, w]*G[r61, -w^(-1), w^2])/
     3 + (26*G[1, w^2]*G[r61, -w^(-1), w^2])/3 - 
    ((8*I)/3)*Pi*G[r61, -w, w^2] + (G[0, -w]*G[r61, -w, w^2])/3 + 
    (8*G[0, w]*G[r61, -w, w^2])/3 - (13*G[0, w^2]*G[r61, -w, w^2])/3 - 
    (5*G[1, r7]*G[r61, -w, w^2])/3 - (2*G[1, -w]*G[r61, -w, w^2])/3 - 
    (16*G[1, w]*G[r61, -w, w^2])/3 + (26*G[1, w^2]*G[r61, -w, w^2])/3 - 
    (2*I)*Pi*G[r61, w^2, w^2] + G[0, -w]*G[r61, w^2, w^2] + 
    2*G[0, w]*G[r61, w^2, w^2] + (47*G[0, w^2]*G[r61, w^2, w^2])/3 + 
    (29*G[1, r7]*G[r61, w^2, w^2])/3 - 2*G[1, -w]*G[r61, w^2, w^2] - 
    4*G[1, w]*G[r61, w^2, w^2] - (110*G[1, w^2]*G[r61, w^2, w^2])/3 - 
    (32*G[r61, w^2]*G[r61, w^2, w^2])/3 - (32*G[r62, w^2]*G[r61, w^2, w^2])/
     3 + (40*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 - (2*I)*Pi*G[r62, 0, w^2] - 
    (4*G[0, -w]*G[r62, 0, w^2])/3 + 2*G[0, w]*G[r62, 0, w^2] - 
    (34*G[0, w^2]*G[r62, 0, w^2])/3 - (10*G[1, r7]*G[r62, 0, w^2])/3 + 
    (8*G[1, -w]*G[r62, 0, w^2])/3 - 4*G[1, w]*G[r62, 0, w^2] + 
    32*G[1, w^2]*G[r62, 0, w^2] + (50*G[r61, w^2]*G[r62, 0, w^2])/3 + 
    (50*G[r62, w^2]*G[r62, 0, w^2])/3 - (58*G[w^(-2), w^2]*G[r62, 0, w^2])/
     3 - 2*G[-w^(-1), w^2]*G[r62, 0, w^2] - 2*G[-w, w^2]*G[r62, 0, w^2] + 
    ((16*I)/3)*Pi*G[r62, 1, w^2] - (16*G[0, w]*G[r62, 1, w^2])/3 + 
    (64*G[0, w^2]*G[r62, 1, w^2])/3 + (16*G[1, r7]*G[r62, 1, w^2])/3 + 
    (32*G[1, w]*G[r62, 1, w^2])/3 - (128*G[1, w^2]*G[r62, 1, w^2])/3 - 
    (64*G[r61, w^2]*G[r62, 1, w^2])/3 - (64*G[r62, w^2]*G[r62, 1, w^2])/3 + 
    (52*G[w^(-2), w^2]*G[r62, 1, w^2])/3 + 4*G[-w^(-1), w^2]*G[r62, 1, w^2] + 
    4*G[-w, w^2]*G[r62, 1, w^2] + ((16*I)/3)*Pi*G[r62, r61, w^2] - 
    (16*G[0, w]*G[r62, r61, w^2])/3 + (32*G[0, w^2]*G[r62, r61, w^2])/3 + 
    (32*G[1, w]*G[r62, r61, w^2])/3 - (64*G[1, w^2]*G[r62, r61, w^2])/3 - 
    (32*G[r61, w^2]*G[r62, r61, w^2])/3 - (32*G[r62, w^2]*G[r62, r61, w^2])/
     3 + (32*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
    ((16*I)/3)*Pi*G[r62, r62, w^2] - (16*G[0, w]*G[r62, r62, w^2])/3 + 
    (32*G[0, w^2]*G[r62, r62, w^2])/3 + (32*G[1, w]*G[r62, r62, w^2])/3 - 
    (64*G[1, w^2]*G[r62, r62, w^2])/3 - (32*G[r61, w^2]*G[r62, r62, w^2])/3 - 
    (32*G[r62, w^2]*G[r62, r62, w^2])/3 + 
    (32*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 
    ((10*I)/3)*Pi*G[r62, w^(-2), w^2] + G[0, -w]*G[r62, w^(-2), w^2] + 
    (10*G[0, w]*G[r62, w^(-2), w^2])/3 - (17*G[0, w^2]*G[r62, w^(-2), w^2])/
     3 + (7*G[1, r7]*G[r62, w^(-2), w^2])/3 - 
    2*G[1, -w]*G[r62, w^(-2), w^2] - (20*G[1, w]*G[r62, w^(-2), w^2])/3 + 
    2*G[1, w^2]*G[r62, w^(-2), w^2] + (14*G[r61, w^2]*G[r62, w^(-2), w^2])/
     3 + (14*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 
    ((8*I)/3)*Pi*G[r62, -w^(-1), w^2] + (G[0, -w]*G[r62, -w^(-1), w^2])/3 + 
    (8*G[0, w]*G[r62, -w^(-1), w^2])/3 - (13*G[0, w^2]*G[r62, -w^(-1), w^2])/
     3 - (5*G[1, r7]*G[r62, -w^(-1), w^2])/3 - 
    (2*G[1, -w]*G[r62, -w^(-1), w^2])/3 - (16*G[1, w]*G[r62, -w^(-1), w^2])/
     3 + (26*G[1, w^2]*G[r62, -w^(-1), w^2])/3 - 
    ((8*I)/3)*Pi*G[r62, -w, w^2] + (G[0, -w]*G[r62, -w, w^2])/3 + 
    (8*G[0, w]*G[r62, -w, w^2])/3 - (13*G[0, w^2]*G[r62, -w, w^2])/3 - 
    (5*G[1, r7]*G[r62, -w, w^2])/3 - (2*G[1, -w]*G[r62, -w, w^2])/3 - 
    (16*G[1, w]*G[r62, -w, w^2])/3 + (26*G[1, w^2]*G[r62, -w, w^2])/3 - 
    (2*I)*Pi*G[r62, w^2, w^2] + G[0, -w]*G[r62, w^2, w^2] + 
    2*G[0, w]*G[r62, w^2, w^2] + (47*G[0, w^2]*G[r62, w^2, w^2])/3 + 
    (29*G[1, r7]*G[r62, w^2, w^2])/3 - 2*G[1, -w]*G[r62, w^2, w^2] - 
    4*G[1, w]*G[r62, w^2, w^2] - (110*G[1, w^2]*G[r62, w^2, w^2])/3 - 
    (32*G[r61, w^2]*G[r62, w^2, w^2])/3 - (32*G[r62, w^2]*G[r62, w^2, w^2])/
     3 + (40*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + 
    2*G[0, w]*G[w^(-2), 0, w^2] + (44*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 
    (20*G[1, r7]*G[w^(-2), 0, w^2])/3 - (104*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
    (32*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - (32*G[r62, w^2]*G[w^(-2), 0, w^2])/
     3 + (40*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 + 
    ((28*I)/3)*Pi*G[w^(-2), 1, w^2] + 4*G[0, -w]*G[w^(-2), 1, w^2] - 
    (28*G[0, w]*G[w^(-2), 1, w^2])/3 - (64*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
    (40*G[1, r7]*G[w^(-2), 1, w^2])/3 - 8*G[1, -w]*G[w^(-2), 1, w^2] + 
    (56*G[1, w]*G[w^(-2), 1, w^2])/3 + 8*G[1, w^2]*G[w^(-2), 1, w^2] + 
    (52*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + (52*G[r62, w^2]*G[w^(-2), 1, w^2])/
     3 - ((4*I)/3)*Pi*G[w^(-2), r61, w^2] + (4*G[0, w]*G[w^(-2), r61, w^2])/
     3 - (64*G[0, w^2]*G[w^(-2), r61, w^2])/3 - 
    (22*G[1, r7]*G[w^(-2), r61, w^2])/3 - (8*G[1, w]*G[w^(-2), r61, w^2])/3 + 
    (116*G[1, w^2]*G[w^(-2), r61, w^2])/3 + 
    (46*G[r61, w^2]*G[w^(-2), r61, w^2])/3 + 
    (46*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
    (40*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 - 
    ((4*I)/3)*Pi*G[w^(-2), r62, w^2] + (4*G[0, w]*G[w^(-2), r62, w^2])/3 - 
    (64*G[0, w^2]*G[w^(-2), r62, w^2])/3 - (22*G[1, r7]*G[w^(-2), r62, w^2])/
     3 - (8*G[1, w]*G[w^(-2), r62, w^2])/3 + 
    (116*G[1, w^2]*G[w^(-2), r62, w^2])/3 + 
    (46*G[r61, w^2]*G[w^(-2), r62, w^2])/3 + 
    (46*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
    (40*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 - 
    (I/3)*Pi*G[w^(-2), w^(-2), w^2] + 2*G[0, -w]*G[w^(-2), w^(-2), w^2] + 
    (G[0, w]*G[w^(-2), w^(-2), w^2])/3 + 
    (34*G[0, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
    (5*G[1, r7]*G[w^(-2), w^(-2), w^2])/3 - 
    4*G[1, -w]*G[w^(-2), w^(-2), w^2] - (2*G[1, w]*G[w^(-2), w^(-2), w^2])/
     3 + 4*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
    (40*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
    (40*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
    (3*I)*Pi*G[w^(-2), -w^(-1), w^2] - 2*G[0, -w]*G[w^(-2), -w^(-1), w^2] + 
    3*G[0, w]*G[w^(-2), -w^(-1), w^2] + 6*G[0, w^2]*G[w^(-2), -w^(-1), w^2] + 
    9*G[1, r7]*G[w^(-2), -w^(-1), w^2] + 4*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 
    6*G[1, w]*G[w^(-2), -w^(-1), w^2] - 12*G[1, w^2]*
     G[w^(-2), -w^(-1), w^2] - (3*I)*Pi*G[w^(-2), -w, w^2] - 
    6*G[0, -w]*G[w^(-2), -w, w^2] + 3*G[0, w]*G[w^(-2), -w, w^2] + 
    6*G[0, w^2]*G[w^(-2), -w, w^2] + 9*G[1, r7]*G[w^(-2), -w, w^2] + 
    12*G[1, -w]*G[w^(-2), -w, w^2] - 6*G[1, w]*G[w^(-2), -w, w^2] - 
    12*G[1, w^2]*G[w^(-2), -w, w^2] + 2*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
    2*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 2*G[-w, w^2]*G[-w^(-1), 0, -w] - 
    2*G[0, w]*G[-w^(-1), 0, w^2] + 2*G[0, w^2]*G[-w^(-1), 0, w^2] - 
    6*G[r61, w^2]*G[-w^(-1), 0, w^2] - 6*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
    2*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 2*G[-w^(-1), w^2]*
     G[-w^(-1), 0, w^2] + 6*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
    4*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 4*G[-w^(-1), w^2]*
     G[-w^(-1), 1, -w] + 4*G[-w, w^2]*G[-w^(-1), 1, -w] + 
    ((20*I)/3)*Pi*G[-w^(-1), 1, w^2] - 4*G[0, -w]*G[-w^(-1), 1, w^2] - 
    (20*G[0, w]*G[-w^(-1), 1, w^2])/3 - (8*G[1, r7]*G[-w^(-1), 1, w^2])/3 + 
    8*G[1, -w]*G[-w^(-1), 1, w^2] + (40*G[1, w]*G[-w^(-1), 1, w^2])/3 - 
    8*G[1, w^2]*G[-w^(-1), 1, w^2] + 12*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
    12*G[r62, w^2]*G[-w^(-1), 1, w^2] - 4*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
    4*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 12*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
    ((4*I)/3)*Pi*G[-w^(-1), r61, w^2] + (4*G[0, w]*G[-w^(-1), r61, w^2])/3 - 
    2*G[0, w^2]*G[-w^(-1), r61, w^2] - (2*G[1, r7]*G[-w^(-1), r61, w^2])/3 - 
    (8*G[1, w]*G[-w^(-1), r61, w^2])/3 + 4*G[1, w^2]*G[-w^(-1), r61, w^2] - 
    ((4*I)/3)*Pi*G[-w^(-1), r62, w^2] + (4*G[0, w]*G[-w^(-1), r62, w^2])/3 - 
    2*G[0, w^2]*G[-w^(-1), r62, w^2] - (2*G[1, r7]*G[-w^(-1), r62, w^2])/3 - 
    (8*G[1, w]*G[-w^(-1), r62, w^2])/3 + 4*G[1, w^2]*G[-w^(-1), r62, w^2] - 
    I*Pi*G[-w^(-1), w^(-2), w^2] + G[0, w]*G[-w^(-1), w^(-2), w^2] + 
    G[1, r7]*G[-w^(-1), w^(-2), w^2] - 2*G[1, w]*G[-w^(-1), w^(-2), w^2] - 
    I*Pi*G[-w^(-1), -w^(-1), w^2] + G[0, w]*G[-w^(-1), -w^(-1), w^2] + 
    G[1, r7]*G[-w^(-1), -w^(-1), w^2] - 2*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
    I*Pi*G[-w^(-1), -w, w^2] + 4*G[0, -w]*G[-w^(-1), -w, w^2] + 
    G[0, w]*G[-w^(-1), -w, w^2] + G[1, r7]*G[-w^(-1), -w, w^2] - 
    8*G[1, -w]*G[-w^(-1), -w, w^2] - 2*G[1, w]*G[-w^(-1), -w, w^2] + 
    (2*I)*Pi*G[-w^(-1), w^2, w^2] + 6*G[0, -w]*G[-w^(-1), w^2, w^2] - 
    2*G[0, w]*G[-w^(-1), w^2, w^2] - 6*G[0, w^2]*G[-w^(-1), w^2, w^2] - 
    8*G[1, r7]*G[-w^(-1), w^2, w^2] - 12*G[1, -w]*G[-w^(-1), w^2, w^2] + 
    4*G[1, w]*G[-w^(-1), w^2, w^2] + 12*G[1, w^2]*G[-w^(-1), w^2, w^2] + 
    2*G[0, w]*G[-w, 0, w^2] + 2*G[0, w^2]*G[-w, 0, w^2] - 
    6*G[r61, w^2]*G[-w, 0, w^2] - 6*G[r62, w^2]*G[-w, 0, w^2] - 
    2*G[w^(-2), w^2]*G[-w, 0, w^2] + 6*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
    2*G[-w, w^2]*G[-w, 0, w^2] + ((20*I)/3)*Pi*G[-w, 1, w^2] - 
    4*G[0, -w]*G[-w, 1, w^2] - (20*G[0, w]*G[-w, 1, w^2])/3 - 
    (8*G[1, r7]*G[-w, 1, w^2])/3 + 8*G[1, -w]*G[-w, 1, w^2] + 
    (40*G[1, w]*G[-w, 1, w^2])/3 - 8*G[1, w^2]*G[-w, 1, w^2] + 
    12*G[r61, w^2]*G[-w, 1, w^2] + 12*G[r62, w^2]*G[-w, 1, w^2] + 
    4*G[w^(-2), w^2]*G[-w, 1, w^2] - 12*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
    4*G[-w, w^2]*G[-w, 1, w^2] - ((4*I)/3)*Pi*G[-w, r61, w^2] + 
    (4*G[0, w]*G[-w, r61, w^2])/3 - 2*G[0, w^2]*G[-w, r61, w^2] - 
    (2*G[1, r7]*G[-w, r61, w^2])/3 - (8*G[1, w]*G[-w, r61, w^2])/3 + 
    4*G[1, w^2]*G[-w, r61, w^2] - ((4*I)/3)*Pi*G[-w, r62, w^2] + 
    (4*G[0, w]*G[-w, r62, w^2])/3 - 2*G[0, w^2]*G[-w, r62, w^2] - 
    (2*G[1, r7]*G[-w, r62, w^2])/3 - (8*G[1, w]*G[-w, r62, w^2])/3 + 
    4*G[1, w^2]*G[-w, r62, w^2] - I*Pi*G[-w, w^(-2), w^2] + 
    G[0, w]*G[-w, w^(-2), w^2] + G[1, r7]*G[-w, w^(-2), w^2] - 
    2*G[1, w]*G[-w, w^(-2), w^2] - I*Pi*G[-w, -w^(-1), w^2] + 
    4*G[0, -w]*G[-w, -w^(-1), w^2] + G[0, w]*G[-w, -w^(-1), w^2] + 
    G[1, r7]*G[-w, -w^(-1), w^2] - 8*G[1, -w]*G[-w, -w^(-1), w^2] - 
    2*G[1, w]*G[-w, -w^(-1), w^2] - I*Pi*G[-w, -w, w^2] + 
    G[0, w]*G[-w, -w, w^2] + G[1, r7]*G[-w, -w, w^2] - 
    2*G[1, w]*G[-w, -w, w^2] + (2*I)*Pi*G[-w, w^2, w^2] + 
    2*G[0, -w]*G[-w, w^2, w^2] - 2*G[0, w]*G[-w, w^2, w^2] - 
    6*G[0, w^2]*G[-w, w^2, w^2] - 8*G[1, r7]*G[-w, w^2, w^2] - 
    4*G[1, -w]*G[-w, w^2, w^2] + 4*G[1, w]*G[-w, w^2, w^2] + 
    12*G[1, w^2]*G[-w, w^2, w^2] + (14*G[0, 0, 0, w])/3 + 2*G[0, 0, 0, w^2] - 
    (16*G[0, 0, 1, w])/3 - 2*G[0, 0, r61, w^2] - 2*G[0, 0, r62, w^2] + 
    (38*G[0, 0, w^2, w^2])/3 + (32*G[0, 1, 0, w])/3 - (64*G[0, 1, 1, w])/3 - 
    (40*G[0, 1, w^2, w^2])/3 - 8*G[0, r1, 0, w] + 16*G[0, r1, 1, w] - 
    8*G[0, r2, 0, w] + 16*G[0, r2, 1, w] - 6*G[0, r61, w^2, w^2] - 
    6*G[0, r62, w^2, w^2] - 2*G[0, w^(-2), 0, w^2] + 
    2*G[0, w^(-2), r61, w^2] + 2*G[0, w^(-2), r62, w^2] + 
    (32*G[0, w^2, 0, w^2])/3 - (40*G[0, w^2, 1, w^2])/3 - 
    4*G[0, w^2, r61, w^2] - 4*G[0, w^2, r62, w^2] - 
    (40*G[0, w^2, w^2, w^2])/3 + 12*G[-I, 0, 0, r1] - 12*G[-I, 0, 0, w] - 
    8*G[-I, 0, 1, r1] + 8*G[-I, 0, 1, w] - 4*G[-I, r1, 0, r1] + 
    4*G[-I, r1, 0, w] + 8*G[-I, r1, 1, r1] - 8*G[-I, r1, 1, w] - 
    4*G[-I, r2, 0, r1] + 4*G[-I, r2, 0, w] + 8*G[-I, r2, 1, r1] - 
    8*G[-I, r2, 1, w] + 12*G[I, 0, 0, r1] - 12*G[I, 0, 0, w] - 
    8*G[I, 0, 1, r1] + 8*G[I, 0, 1, w] - 4*G[I, r1, 0, r1] + 
    4*G[I, r1, 0, w] + 8*G[I, r1, 1, r1] - 8*G[I, r1, 1, w] - 
    4*G[I, r2, 0, r1] + 4*G[I, r2, 0, w] + 8*G[I, r2, 1, r1] - 
    8*G[I, r2, 1, w] + (8*G[1, 0, 0, w])/3 - (16*G[1, 0, 1, w])/3 - 
    (52*G[1, 0, w^2, w^2])/3 - (64*G[1, 1, 0, w])/3 + (128*G[1, 1, 1, w])/3 - 
    (128*G[1, 1, 1, w^2])/3 + (64*G[1, 1, r61, w^2])/3 + 
    (64*G[1, 1, r62, w^2])/3 + 8*G[1, r1, 0, w] - 16*G[1, r1, 1, w] + 
    8*G[1, r2, 0, w] - 16*G[1, r2, 1, w] - (64*G[1, r61, 0, w^2])/3 + 
    (64*G[1, r61, 1, w^2])/3 + (32*G[1, r61, r61, w^2])/3 + 
    (32*G[1, r61, r62, w^2])/3 + (52*G[1, r61, w^2, w^2])/3 - 
    (64*G[1, r62, 0, w^2])/3 + (64*G[1, r62, 1, w^2])/3 + 
    (32*G[1, r62, r61, w^2])/3 + (32*G[1, r62, r62, w^2])/3 + 
    (52*G[1, r62, w^2, w^2])/3 + (64*G[1, w^(-2), 0, w^2])/3 - 
    (64*G[1, w^(-2), r61, w^2])/3 - (64*G[1, w^(-2), r62, w^2])/3 + 
    4*G[1, w^2, 0, w^2] - 4*G[1, w^2, r61, w^2] - 4*G[1, w^2, r62, w^2] + 
    6*G[r1, 0, 0, w] + 6*G[r2, 0, 0, w] + (38*G[r61, 0, 0, w^2])/3 - 
    (40*G[r61, 0, 1, w^2])/3 - 6*G[r61, 0, r61, w^2] - 
    6*G[r61, 0, r62, w^2] - (58*G[r61, 0, w^2, w^2])/3 - 
    (64*G[r61, 1, 0, w^2])/3 + (64*G[r61, 1, 1, w^2])/3 + 
    (32*G[r61, 1, r61, w^2])/3 + (32*G[r61, 1, r62, w^2])/3 + 
    (52*G[r61, 1, w^2, w^2])/3 - (32*G[r61, r61, 0, w^2])/3 + 
    (32*G[r61, r61, 1, w^2])/3 + (16*G[r61, r61, r61, w^2])/3 + 
    (16*G[r61, r61, r62, w^2])/3 + (32*G[r61, r61, w^2, w^2])/3 - 
    (32*G[r61, r62, 0, w^2])/3 + (32*G[r61, r62, 1, w^2])/3 + 
    (16*G[r61, r62, r61, w^2])/3 + (16*G[r61, r62, r62, w^2])/3 + 
    (32*G[r61, r62, w^2, w^2])/3 + (14*G[r61, w^(-2), 0, w^2])/3 - 
    (14*G[r61, w^(-2), r61, w^2])/3 - (14*G[r61, w^(-2), r62, w^2])/3 + 
    4*G[r61, -w^(-1), 0, w^2] - 8*G[r61, -w^(-1), 1, w^2] + 
    4*G[r61, -w, 0, w^2] - 8*G[r61, -w, 1, w^2] - (44*G[r61, w^2, 0, w^2])/
     3 + (52*G[r61, w^2, 1, w^2])/3 + 6*G[r61, w^2, r61, w^2] + 
    6*G[r61, w^2, r62, w^2] + (40*G[r61, w^2, w^2, w^2])/3 + 
    (38*G[r62, 0, 0, w^2])/3 - (40*G[r62, 0, 1, w^2])/3 - 
    6*G[r62, 0, r61, w^2] - 6*G[r62, 0, r62, w^2] - 
    (58*G[r62, 0, w^2, w^2])/3 - (64*G[r62, 1, 0, w^2])/3 + 
    (64*G[r62, 1, 1, w^2])/3 + (32*G[r62, 1, r61, w^2])/3 + 
    (32*G[r62, 1, r62, w^2])/3 + (52*G[r62, 1, w^2, w^2])/3 - 
    (32*G[r62, r61, 0, w^2])/3 + (32*G[r62, r61, 1, w^2])/3 + 
    (16*G[r62, r61, r61, w^2])/3 + (16*G[r62, r61, r62, w^2])/3 + 
    (32*G[r62, r61, w^2, w^2])/3 - (32*G[r62, r62, 0, w^2])/3 + 
    (32*G[r62, r62, 1, w^2])/3 + (16*G[r62, r62, r61, w^2])/3 + 
    (16*G[r62, r62, r62, w^2])/3 + (32*G[r62, r62, w^2, w^2])/3 + 
    (14*G[r62, w^(-2), 0, w^2])/3 - (14*G[r62, w^(-2), r61, w^2])/3 - 
    (14*G[r62, w^(-2), r62, w^2])/3 + 4*G[r62, -w^(-1), 0, w^2] - 
    8*G[r62, -w^(-1), 1, w^2] + 4*G[r62, -w, 0, w^2] - 8*G[r62, -w, 1, w^2] - 
    (44*G[r62, w^2, 0, w^2])/3 + (52*G[r62, w^2, 1, w^2])/3 + 
    6*G[r62, w^2, r61, w^2] + 6*G[r62, w^2, r62, w^2] + 
    (40*G[r62, w^2, w^2, w^2])/3 - (38*G[w^(-2), 0, 0, w^2])/3 + 
    (40*G[w^(-2), 0, 1, w^2])/3 + 6*G[w^(-2), 0, r61, w^2] + 
    6*G[w^(-2), 0, r62, w^2] + (40*G[w^(-2), 0, w^2, w^2])/3 + 
    (52*G[w^(-2), 1, 0, w^2])/3 - (52*G[w^(-2), 1, r61, w^2])/3 - 
    (52*G[w^(-2), 1, r62, w^2])/3 + (58*G[w^(-2), r61, 0, w^2])/3 - 
    (52*G[w^(-2), r61, 1, w^2])/3 - (32*G[w^(-2), r61, r61, w^2])/3 - 
    (32*G[w^(-2), r61, r62, w^2])/3 - (40*G[w^(-2), r61, w^2, w^2])/3 + 
    (58*G[w^(-2), r62, 0, w^2])/3 - (52*G[w^(-2), r62, 1, w^2])/3 - 
    (32*G[w^(-2), r62, r61, w^2])/3 - (32*G[w^(-2), r62, r62, w^2])/3 - 
    (40*G[w^(-2), r62, w^2, w^2])/3 - (40*G[w^(-2), w^(-2), 0, w^2])/3 + 
    (40*G[w^(-2), w^(-2), r61, w^2])/3 + (40*G[w^(-2), w^(-2), r62, w^2])/3 - 
    4*G[w^(-2), -w^(-1), 0, w^2] + 8*G[w^(-2), -w^(-1), 1, w^2] - 
    2*G[-w^(-1), 0, 0, w^2] + 2*G[-w^(-1), 0, r61, w^2] + 
    2*G[-w^(-1), 0, r62, w^2] + 4*G[-w^(-1), 1, 0, w^2] - 
    4*G[-w^(-1), 1, r61, w^2] - 4*G[-w^(-1), 1, r62, w^2] + 
    2*G[-w^(-1), r61, 0, w^2] - 4*G[-w^(-1), r61, 1, w^2] + 
    2*G[-w^(-1), r62, 0, w^2] - 4*G[-w^(-1), r62, 1, w^2] - 
    4*G[-w^(-1), -w, 0, w^2] + 8*G[-w^(-1), -w, 1, w^2] - 
    2*G[-w, 0, 0, w^2] + 2*G[-w, 0, r61, w^2] + 2*G[-w, 0, r62, w^2] + 
    4*G[-w, 0, w^2, w^2] + 4*G[-w, 1, 0, w^2] - 4*G[-w, 1, r61, w^2] - 
    4*G[-w, 1, r62, w^2] - 8*G[-w, 1, w^2, w^2] + 2*G[-w, r61, 0, w^2] - 
    4*G[-w, r61, 1, w^2] + 2*G[-w, r62, 0, w^2] - 4*G[-w, r62, 1, w^2] - 
    4*G[-w, -w^(-1), 0, w^2] + 8*G[-w, -w^(-1), 1, w^2] + 
    4*G[-w, w^2, 0, w^2] - 8*G[-w, w^2, 1, w^2] + (4*Pi*GI[0, r2])/3 + 
    (23*Zeta[3])/3) + 15*((2*Pi^2*G[0, w])/3 - (4*Pi^2*G[1, w])/3 - 
    8*G[0, 0, 0, w] + 16*G[0, 0, 1, w] + 16*G[0, 1, 0, w] - 
    32*G[0, 1, 1, w] + 16*G[1, 0, 0, w] - 32*G[1, 0, 1, w] - 
    32*G[1, 1, 0, w] + 64*G[1, 1, 1, w] + 10*Zeta[3]))/36


==> Analytical_expressions/Cal_NP3_g60_weight4/g60_NP3_Cotes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     47499,       1100]
NotebookOptionsPosition[     45327,       1061]
NotebookOutlinePosition[     45742,       1078]
CellTagsIndexPosition[     45699,       1075]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/wangyefan/software/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8517671808264503`*^9, 3.851767184515833*^9}, 
   3.856056254887686*^9, {3.8560609842181873`*^9, 3.856060984577671*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"fcb0bc02-f105-4516-abd2-fef495d7a1ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"9c39cb4e-c871-4e7d-9772-480295e78051"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061828327435*^9, 3.856083532229149*^9, 3.856085575419567*^9, 
   3.856266833404718*^9, 3.861106127725174*^9, {3.861338882083558*^9, 
   3.861338902625342*^9}, 3.87544992766754*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"4f68f8dd-83ea-400c-a1f7-\
c46cbccb91b0"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061828327435*^9, 3.856083532229149*^9, 3.856085575419567*^9, 
   3.856266833404718*^9, 3.861106127725174*^9, {3.861338882083558*^9, 
   3.861338902625342*^9}, 3.875449927671259*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"8ffbca7e-e185-46ad-adcb-\
9d2a59dc02ea"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061828327435*^9, 3.856083532229149*^9, 3.856085575419567*^9, 
   3.856266833404718*^9, 3.861106127725174*^9, {3.861338882083558*^9, 
   3.861338902625342*^9}, 3.875449927672564*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"36827cda-f828-4c99-a7a4-\
34c214d071c1"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061828327435*^9, 3.856083532229149*^9, 3.856085575419567*^9, 
   3.856266833404718*^9, 3.861106127725174*^9, {3.861338882083558*^9, 
   3.861338902625342*^9}, 3.875449927673452*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"ea3ecf22-aa1a-491b-88f0-\
075296e9dbfd"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061828327435*^9, 3.856083532229149*^9, 3.856085575419567*^9, 
   3.856266833404718*^9, 3.861106127725174*^9, {3.861338882083558*^9, 
   3.861338902625342*^9}, 3.875449927674374*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"8871be9c-415f-46e5-94a7-\
845fc33a93b7"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061828327435*^9, 3.856083532229149*^9, 3.856085575419567*^9, 
   3.856266833404718*^9, 3.861106127725174*^9, {3.861338882083558*^9, 
   3.861338902625342*^9}, 3.8754499277793283`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"25f78ae5-c5f8-42c8-a036-\
b218b8792f5b"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061828327435*^9, 3.856083532229149*^9, 3.856085575419567*^9, 
   3.856266833404718*^9, 3.861106127725174*^9, {3.861338882083558*^9, 
   3.861338902625342*^9}, 3.875449928037219*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"bb4ef71e-a16d-49c8-81cc-\
dbf26b6f912e"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061828327435*^9, 3.856083532229149*^9, 3.856085575419567*^9, 
   3.856266833404718*^9, 3.861106127725174*^9, {3.861338882083558*^9, 
   3.861338902625342*^9}, 3.875449928053934*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"c3719bc4-313f-4a1a-850b-\
67af17bee8d6"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061828327435*^9, 3.856083532229149*^9, 3.856085575419567*^9, 
   3.856266833404718*^9, 3.861106127725174*^9, {3.861338882083558*^9, 
   3.861338902625342*^9}, 3.875449928703801*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"a8bdff6e-6562-4779-b75d-\
9366240c9387"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061828327435*^9, 3.856083532229149*^9, 3.856085575419567*^9, 
   3.856266833404718*^9, 3.861106127725174*^9, {3.861338882083558*^9, 
   3.861338902625342*^9}, 3.875449928721167*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"401dd499-6512-422c-9728-\
6d7eee273360"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{
  3.851767198411613*^9, 3.852361160716343*^9, 3.852430580113125*^9, 
   3.852452356850683*^9, 3.852518299138179*^9, 3.852521770648595*^9, 
   3.852554245682693*^9, 3.854876210874921*^9, 3.854931483748374*^9, 
   3.854959125451*^9, 3.854959738591321*^9, {3.8549605620855007`*^9, 
   3.8549605699229307`*^9}, 3.854971559197411*^9, 3.855018984200766*^9, 
   3.855029047171648*^9, 3.855031469507907*^9, 3.855031533598033*^9, 
   3.855058415392277*^9, 3.855195088111978*^9, 3.855236318851077*^9, 
   3.8553617156517773`*^9, 3.8553634057047577`*^9, 3.8553700908904753`*^9, 
   3.856002681926586*^9, 3.856011282289247*^9, 3.856012081039761*^9, 
   3.856061828327435*^9, 3.856083532229149*^9, 3.856085575419567*^9, 
   3.856266833404718*^9, 3.861106127725174*^9, {3.861338882083558*^9, 
   3.861338902625342*^9}, 3.8754499287243023`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"12c5128b-6f36-417b-99e8-\
926d1dd46eaf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.855029048587594*^9, 3.855029068109993*^9}, {
   3.855058410726265*^9, 3.855058412397024*^9}, {3.85536174741825*^9, 
   3.855361749455186*^9}, 3.856054753371503*^9, 3.856054989298245*^9, {
   3.856055223786343*^9, 3.856055223924117*^9}, 3.8560562417729692`*^9, 
   3.856060667883863*^9, {3.8781112864698915`*^9, 
   3.878111287542878*^9}},ExpressionUUID->"1bec04b3-ab6f-4690-85d2-\
274dfb047860"],

Cell[BoxData["\<\"/home/wangyefan/tW_NP3/g60_Cotes\"\>"], "Output",
 CellChangeTimes->{
  3.855029068642433*^9, 3.855031473054124*^9, 3.855058420550805*^9, 
   3.8551950931941442`*^9, 3.855236337433897*^9, 3.855361750300907*^9, 
   3.855362765798036*^9, 3.855363411590085*^9, 3.855370095317308*^9, 
   3.856002698375162*^9, 3.856011286356135*^9, 3.8560120849063473`*^9, 
   3.856061832599443*^9, 3.856083538055311*^9, 3.856085353108281*^9, 
   3.856085581682295*^9, 3.8562668414055557`*^9, 3.8611061364805107`*^9, {
   3.861338890131517*^9, 3.861338909648213*^9}, 3.875449931898344*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"f155d482-32ae-44aa-b536-a9c9c4708a9e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g60a", "[", "4", "]"}], "=", 
   RowBox[{"Get", "[", "\"\<g60a_4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.85519510700385*^9, 3.855195120609766*^9}, {
   3.8560547549321747`*^9, 3.856054758511573*^9}, {3.8560549904717913`*^9, 
   3.856054992947584*^9}, {3.856055226167224*^9, 3.856055229968686*^9}, 
   3.856056181854588*^9, {3.8782939032517123`*^9, 
   3.878293903517406*^9}},ExpressionUUID->"dc312db3-446f-4467-bc52-\
f126b8ad7a9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exp", "=", 
   RowBox[{"Get", "[", "\"\<g60bpre_4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8549591322928658`*^9, 3.854959137767748*^9}, 
   3.855018994791181*^9, 3.8550290291463947`*^9, 3.855057832577569*^9, 
   3.8560547564327297`*^9, 3.856054994713579*^9, {3.8560552322328043`*^9, 
   3.8560552324722967`*^9}, 3.8560561841092052`*^9, 
   3.878293906595196*^9},ExpressionUUID->"850017b0-1d40-4ade-a3f2-\
a9c2426a8cb3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g60preCotes", "[", 
   RowBox[{"s_", ",", "t_", ",", "d_", ",", "del_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "p1", ",", "p2", ",", "p3", ",", "p4", ",", "wvalue", ",", "z3value", 
      ",", "e1", ",", "e2", ",", "e3", ",", "z3min", ",", "z3max", ",", "len",
       ",", "num0", ",", "t1", ",", "t2", ",", "t3", ",", "t5", ",", "t6", 
      ",", "final", ",", "z2rep"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"e1", "=", 
       RowBox[{"exp", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"x__", ",", "z3"}], "]"}], "\[RuleDelayed]", "0"}], ",", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"x__", ",", "z2"}], "]"}], "\[RuleDelayed]", "0"}]}], 
         "}"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"e2", "=", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"NormalizeG", "[", 
           RowBox[{
            RowBox[{"Expand", "[", 
             RowBox[{"exp", "-", "e1"}], "]"}], "//.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"G", "[", 
                RowBox[{"x__", ",", "z3"}], "]"}], "\[RuleDelayed]", 
               RowBox[{"GG", "[", 
                RowBox[{"x", ",", "z3"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{"G", "[", 
                RowBox[{"x__", ",", "z2"}], "]"}], "\[RuleDelayed]", 
               RowBox[{"GG", "[", 
                RowBox[{"x", ",", "z2"}], "]"}]}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"GG", "[", 
             RowBox[{"x___", ",", "z2"}], "]"}], ",", 
            RowBox[{"GG", "[", 
             RowBox[{"x___", ",", "z3"}], "]"}]}], "}"}], ",", "Simplify"}], 
         "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"GG", "[", 
            RowBox[{"x___", ",", "z2"}], "]"}], "\[RuleDelayed]", 
           RowBox[{"G", "[", 
            RowBox[{"x", ",", "z2"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"GG", "[", 
            RowBox[{"x___", ",", "z3"}], "]"}], "\[RuleDelayed]", 
           RowBox[{"G", "[", 
            RowBox[{"x", ",", "z3"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Bracket", "[", "x__", "]"}], "\[RuleDelayed]", "x"}]}], 
         "}"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"wvalue", "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "s"}], "]"}], " ", 
             RowBox[{"Sqrt", "[", "s", "]"}]}], "-", "s"}], ")"}]}], ",", 
         "25"}], "]"}]}], ";", 
      RowBox[{"z3value", "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "s"}], "+", 
            RowBox[{"s", "^", "2"}], "-", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"s", "^", "2"}], "+", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "t"}], ")"}]}], "-", 
                 RowBox[{"4", " ", "t"}]}], ")"}], "^", "2"}]}], "]"}], "-", 
            RowBox[{"4", " ", "t"}], "+", 
            RowBox[{"s", " ", "t"}]}], ")"}]}], ",", "25"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"z3min", "=", 
       RowBox[{
        RowBox[{"wvalue", "^", "2"}], "+", "del"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"z3max", "=", "z3value"}], ";", "\[IndentingNewLine]", 
      RowBox[{"len", "=", 
       RowBox[{
        RowBox[{"1", "/", "d"}], " ", 
        RowBox[{"(", 
         RowBox[{"z3max", "-", "z3min"}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"num0", "=", 
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"r5", "\[Rule]", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
             RowBox[{"r6", "\[Rule]", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w", "+", 
                  RowBox[{"w", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
             RowBox[{"r51", "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "w"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "+", "w", 
                 "+", 
                 RowBox[{"w", "^", "2"}]}], ")"}]}]}], ",", 
             RowBox[{"r52", "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "w"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "+", "w", 
                 "+", 
                 RowBox[{"w", "^", "2"}]}], ")"}]}]}], ",", 
             RowBox[{"r61", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "w", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"w", "^", "2"}]}], "+", 
                   RowBox[{"w", "^", "3"}], "-", 
                   RowBox[{"w", "^", "4"}], "+", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"w", "^", "2"}], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ")"}], 
                 "/", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
             RowBox[{"r62", "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "w", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"w", "^", "2"}]}], "+", 
                   RowBox[{"w", "^", "3"}], "-", 
                   RowBox[{"w", "^", "4"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "w"}], ")"}], " ", "w"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "w", "+", 
                    RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ")"}], 
                 "/", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"w", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
             RowBox[{"r7", "\[Rule]", 
              RowBox[{
               RowBox[{"1", "/", "w"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", "w", "+", 
                 RowBox[{"w", "^", "2"}]}], ")"}]}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", "\[Rule]", "wvalue"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"r1", "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
             "2"}]}], ",", 
           RowBox[{"r2", "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
             "2"}]}], ",", 
           RowBox[{"r3", "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
             "2"}]}], ",", 
           RowBox[{"r4", "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], " ", "I"}]}], ")"}], "/", 
             "2"}]}], ",", 
           RowBox[{"w", "\[Rule]", "wvalue"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"p4", "=", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{"Get", "[", "\"\<g60bprep4_4.m\>\"", "]"}], ",", "num0"}], 
        "]"}]}], ";", "\n", 
      RowBox[{"p3", "=", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{"Get", "[", "\"\<g60bprep3_4.m\>\"", "]"}], ",", "num0"}], 
        "]"}]}], ";", "\n", 
      RowBox[{"p2", "=", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{"Get", "[", "\"\<g60bprep2_4.m\>\"", "]"}], ",", "num0"}], 
        "]"}]}], ";", "\n", 
      RowBox[{"p1", "=", 
       RowBox[{"Ginsh", "[", 
        RowBox[{
         RowBox[{"Get", "[", "\"\<g60bprep1_4.m\>\"", "]"}], ",", "num0"}], 
        "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"z2rep", "=", 
       RowBox[{"{", 
        RowBox[{"z2", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"w", "^", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "w", "+", 
                 RowBox[{"w", "^", "3"}], "-", 
                 RowBox[{"w", "^", "4"}]}], ")"}], " ", "z3"}], "+", 
              RowBox[{
               RowBox[{"w", "^", "2"}], " ", 
               RowBox[{"z3", "^", "2"}]}], "+", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"w", "^", "4"}], " ", 
                 RowBox[{"z3", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"z3", "-", 
                   RowBox[{"w", " ", 
                    RowBox[{"(", 
                    RowBox[{"w", "+", "z3", "+", 
                    RowBox[{"w", " ", "z3", " ", 
                    RowBox[{"(", 
                    RowBox[{"w", "-", 
                    RowBox[{"w", "^", "2"}], "+", "z3"}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "^", "2"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"w", "^", "2"}], " ", "z3"}], ")"}]}], ")"}]}]}], 
        "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t1", "=", 
       RowBox[{"p1", "*", 
        RowBox[{"Ginsh", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"41", "/", "3"}], ")"}]}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"41", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "z3"}], "]"}]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", "z3"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"w", "^", "2"}]}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"w", "^", "2"}]}], ",", "z3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"17", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", "w"}], ")"}]}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"17", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", "w"}], ")"}]}], ",", "z3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"17", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"17", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "z3"}], "]"}]}]}], ",", 
          RowBox[{"Union", "[", 
           RowBox[{"num0", ",", 
            RowBox[{"{", 
             RowBox[{"z3", "\[Rule]", "z3value"}], "}"}]}], "]"}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t2", "=", 
       RowBox[{"p2", "*", 
        RowBox[{"Ginsh", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"13", "/", "3"}], ")"}]}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"13", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "z3"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"w", "^", "2"}]}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"w", "^", "2"}]}], ",", "z3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"7", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", "w"}], ")"}]}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"7", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", "w"}], ")"}]}], ",", "z3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"7", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"7", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "z3"}], "]"}]}]}], ",", 
          RowBox[{"Union", "[", 
           RowBox[{"num0", ",", 
            RowBox[{"{", 
             RowBox[{"z3", "\[Rule]", "z3value"}], "}"}]}], "]"}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t3", "=", 
       RowBox[{"p3", "*", 
        RowBox[{"Ginsh", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"2", "/", "3"}], ")"}]}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"2", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "z3"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"G", "[", 
                RowBox[{"r61", ",", 
                 RowBox[{"w", "^", "2"}]}], "]"}]}], "-", 
              RowBox[{"G", "[", 
               RowBox[{"r62", ",", 
                RowBox[{"w", "^", "2"}]}], "]"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"G", "[", 
                RowBox[{"r61", ",", "z3"}], "]"}]}], "-", 
              RowBox[{"G", "[", 
               RowBox[{"r62", ",", "z3"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"10", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", "w"}], ")"}]}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"10", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", "w"}], ")"}]}], ",", "z3"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"10", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"w", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"10", "/", "3"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "z3"}], "]"}]}]}], ",", 
          RowBox[{"Union", "[", 
           RowBox[{"num0", ",", 
            RowBox[{"{", 
             RowBox[{"z3", "\[Rule]", "z3value"}], "}"}]}], "]"}]}], 
         "]"}]}]}], ";"}], ";", "\[IndentingNewLine]", 
     RowBox[{"t5", "=", 
      RowBox[{"Total", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"len", "*", 
          RowBox[{"1", "/", "90"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}]}]}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}]}]}], "}"}], ",", "num0"}], 
                "]"}]}], "]"}]}], "+", 
            RowBox[{"32", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"12", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"2", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"2", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"32", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"e2", "+", 
                FractionBox["p4", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"w", "^", "2"}]}], "+", "z3"}]]}], ",", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"ReplaceAll", "[", 
                  RowBox[{"z2rep", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
                    RowBox[{"z3", "\[Rule]", 
                    RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"4", "/", "4"}], "*", "len"}]}]}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z3", "\[Rule]", 
                   RowBox[{"z3min", "+", 
                    RowBox[{"i", "*", "len"}], "+", 
                    RowBox[{
                    RowBox[{"4", "/", "4"}], "*", "len"}]}]}], "}"}], ",", 
                 "num0"}], "]"}]}], "]"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", 
           RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"t6", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"g60a", "[", "4", "]"}], ",", 
        RowBox[{"Union", "[", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"z2rep", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"w", "\[Rule]", "wvalue"}], ",", 
              RowBox[{"z3", "\[Rule]", "z3value"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z3", "\[Rule]", "z3value"}], "}"}], ",", "num0"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"final", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"t5", "+", "t3", "+", "t2", "+", "t1", "+", "t6"}], ",", 
        "20"}], "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854965698547666*^9, 3.854965741224839*^9}, {
   3.854965804712245*^9, 3.854966060270164*^9}, 3.8550189999192047`*^9, {
   3.855030613539296*^9, 3.855030722414732*^9}, {3.855031291697262*^9, 
   3.855031293970393*^9}, {3.855031344229027*^9, 3.855031423842352*^9}, {
   3.855031458486013*^9, 3.8550314588167133`*^9}, {3.85503150685287*^9, 
   3.855031507859301*^9}, {3.855031702035344*^9, 3.855031705489744*^9}, {
   3.855031898491376*^9, 3.8550319398622932`*^9}, {3.855057894910499*^9, 
   3.855057903617338*^9}, {3.855057994562982*^9, 3.8550580542444553`*^9}, {
   3.855059952830206*^9, 3.855060004798101*^9}, {3.8550600364315453`*^9, 
   3.8550600503579206`*^9}, {3.855060735842853*^9, 3.855060741343392*^9}, {
   3.855061241165481*^9, 3.855061255394341*^9}, {3.8551057191495523`*^9, 
   3.8551057803972*^9}, {3.855105814000216*^9, 3.855105914525519*^9}, {
   3.855106779684537*^9, 3.855106780999648*^9}, {3.855112112021552*^9, 
   3.855112219907282*^9}, {3.855112260433154*^9, 3.855112556484056*^9}, {
   3.855112589063649*^9, 3.85511259162523*^9}, {3.855112885461705*^9, 
   3.8551128894661493`*^9}, {3.85519515263105*^9, 3.855195243373261*^9}, {
   3.855196723965514*^9, 3.855196729268866*^9}, 3.855197490495431*^9, 
   3.8552362948678837`*^9, 3.855239541534494*^9, {3.855240957293366*^9, 
   3.855240963323822*^9}, {3.855242416357656*^9, 3.855242468658526*^9}, {
   3.8553627469619093`*^9, 3.855362758583682*^9}, {3.855364542733162*^9, 
   3.855364670963439*^9}, {3.8553676234105186`*^9, 3.855367674579145*^9}, {
   3.855367721378117*^9, 3.855367764162581*^9}, {3.855368095164442*^9, 
   3.855368099527795*^9}, {3.855370113964706*^9, 3.8553701144604607`*^9}, 
   3.856002415008726*^9, {3.856002468965139*^9, 3.856002469372952*^9}, {
   3.856002621717852*^9, 3.856002645729732*^9}, {3.856002942838546*^9, 
   3.856003079704371*^9}, {3.856007576298356*^9, 3.856007589431901*^9}, {
   3.856008505430437*^9, 3.856008509213524*^9}, {3.856011232160017*^9, 
   3.856011267170973*^9}, {3.856011300947679*^9, 3.8560113046293793`*^9}, {
   3.856011819007794*^9, 3.8560118312018557`*^9}, {3.856016200100192*^9, 
   3.8560162395613422`*^9}, {3.856054762950149*^9, 3.8560548144047127`*^9}, {
   3.856054997290403*^9, 3.856055069928191*^9}, {3.856055234803708*^9, 
   3.856055254361689*^9}, {3.856056188519663*^9, 3.856056193592073*^9}, {
   3.856083500792588*^9, 3.8560835196960087`*^9}, {3.856085326475033*^9, 
   3.856085339034334*^9}, {3.8782939098456416`*^9, 
   3.878293914016638*^9}},ExpressionUUID->"e4daa0b6-e861-461c-a45f-\
2acf28956d1f"],

Cell[BoxData[
 RowBox[{"g60preCotes", "[", 
  RowBox[{"10", ",", 
   RowBox[{"-", "6.75"}], ",", "50", ",", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "11"}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.875445955113871*^9, 3.8754459866655273`*^9}, {
   3.8754462335654383`*^9, 3.8754462336989*^9}, 3.87544684559144*^9, {
   3.8754493225250473`*^9, 3.8754493264096537`*^9}, 3.875449888438549*^9, {
   3.875449957979903*^9, 3.8754499581273127`*^9}, {3.878111316105239*^9, 
   3.8781113180864887`*^9}, 3.8781143803711224`*^9, 
   3.87813069608364*^9},ExpressionUUID->"157e8e7a-a803-44d0-9797-\
3f34daad601d"]
},
WindowSize->{1027.2, 570.9},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c01261ca-6732-4f0e-a2b4-e7149a9e37af"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 380, 8, 28, "Input",ExpressionUUID->"fcb0bc02-f105-4516-abd2-fef495d7a1ec"],
Cell[CellGroupData[{
Cell[963, 32, 135, 2, 28, "Input",ExpressionUUID->"9c39cb4e-c871-4e7d-9772-480295e78051"],
Cell[CellGroupData[{
Cell[1123, 38, 1203, 21, 22, "Print",ExpressionUUID->"4f68f8dd-83ea-400c-a1f7-c46cbccb91b0"],
Cell[2329, 61, 1026, 16, 22, "Print",ExpressionUUID->"8ffbca7e-e185-46ad-adcb-9d2a59dc02ea"],
Cell[3358, 79, 1048, 17, 22, "Print",ExpressionUUID->"36827cda-f828-4c99-a7a4-34c214d071c1"],
Cell[4409, 98, 1125, 18, 22, "Print",ExpressionUUID->"ea3ecf22-aa1a-491b-88f0-075296e9dbfd"],
Cell[5537, 118, 1071, 17, 58, "Print",ExpressionUUID->"8871be9c-415f-46e5-94a7-845fc33a93b7"],
Cell[6611, 137, 1049, 17, 22, "Print",ExpressionUUID->"25f78ae5-c5f8-42c8-a036-b218b8792f5b"],
Cell[7663, 156, 1063, 17, 22, "Print",ExpressionUUID->"bb4ef71e-a16d-49c8-81cc-dbf26b6f912e"],
Cell[8729, 175, 1024, 16, 22, "Print",ExpressionUUID->"c3719bc4-313f-4a1a-850b-67af17bee8d6"],
Cell[9756, 193, 1031, 16, 22, "Print",ExpressionUUID->"a8bdff6e-6562-4779-b75d-9366240c9387"],
Cell[10790, 211, 1108, 17, 40, "Print",ExpressionUUID->"401dd499-6512-422c-9728-6d7eee273360"],
Cell[11901, 230, 1091, 17, 40, "Print",ExpressionUUID->"12c5128b-6f36-417b-99e8-926d1dd46eaf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13041, 253, 522, 9, 28, "Input",ExpressionUUID->"1bec04b3-ab6f-4690-85d2-274dfb047860"],
Cell[13566, 264, 664, 9, 32, "Output",ExpressionUUID->"f155d482-32ae-44aa-b536-a9c9c4708a9e"]
}, Open  ]],
Cell[14245, 276, 495, 10, 28, "Input",ExpressionUUID->"dc312db3-446f-4467-bc52-f126b8ad7a9a"],
Cell[14743, 288, 469, 9, 28, "Input",ExpressionUUID->"850017b0-1d40-4ade-a3f2-a9c2426a8cb3"],
Cell[15215, 299, 29477, 745, 1051, "Input",ExpressionUUID->"e4daa0b6-e861-461c-a45f-2acf28956d1f"],
Cell[44695, 1046, 628, 13, 28, "Input",ExpressionUUID->"157e8e7a-a803-44d0-9797-3f34daad601d"]
}
]
*)



==> Analytical_expressions/Cal_NP3_g60_weight4/g60a_4.m <==
(1277*Pi^4)/1944 + ((188*I)/81)*Pi^3*G[0, w] + ((700*I)/243)*Pi^3*G[0, w^2] - 
 (Pi^2*G[-1, r7]*G[0, w^2])/18 + (2*Pi^2*G[0, -w]*G[0, w^2])/9 - 
 (5*G[0, -w]^3*G[0, w^2])/3 - (61*Pi^2*G[0, w]*G[0, w^2])/36 + 
 ((2*I)/3)*Pi*G[0, -w]*G[0, w]*G[0, w^2] - (8*G[0, -w]^2*G[0, w]*G[0, w^2])/
  3 + (4*Pi^2*G[0, w^2]^2)/9 - (17*G[0, -w]^2*G[0, w^2]^2)/9 + 
 ((4*I)/3)*Pi*G[0, w]*G[0, w^2]^2 + (8*G[0, -w]*G[0, w]*G[0, w^2]^2)/3 - 
 ((2*I)/3)*Pi*G[0, w^2]^3 + 2*G[0, -w]*G[0, w^2]^3 + 4*G[0, w]*G[0, w^2]^3 - 
 (371*G[0, w^2]^4)/18 + ((2*I)/3)*Pi^3*G[-I, r1] + 
 (4*Pi^2*G[0, w]*G[-I, r1])/3 - ((4*I)/3)*Pi^3*G[-I, w] + 
 ((2*I)/3)*Pi^3*G[I, r1] + (4*Pi^2*G[0, w]*G[I, r1])/3 - 
 ((4*I)/3)*Pi^3*G[I, w] - (14*Pi^2*G[0, w^2]*G[1, r7])/9 + 
 I*Pi*G[0, w^2]^2*G[1, r7] + (62*G[0, w^2]^3*G[1, r7])/9 + 
 (19*Pi^2*G[0, w^2]*G[1, -w])/9 - (16*G[0, -w]^2*G[0, w^2]*G[1, -w])/3 + 
 (38*G[0, -w]*G[0, w]*G[0, w^2]*G[1, -w])/3 + 
 (86*G[0, -w]*G[0, w^2]^2*G[1, -w])/9 - (2*G[0, w]*G[0, w^2]^2*G[1, -w])/3 + 
 4*G[0, w^2]^3*G[1, -w] + (116*G[0, -w]*G[0, w^2]*G[1, -w]^2)/3 - 
 16*G[0, w]*G[0, w^2]*G[1, -w]^2 - (116*G[0, w^2]^2*G[1, -w]^2)/9 - 
 (128*G[0, w^2]*G[1, -w]^3)/3 + (19*Pi^2*G[0, w^2]*G[1, w])/18 + 
 (16*G[0, -w]^2*G[0, w^2]*G[1, w])/3 - (8*I)*Pi*G[0, w^2]^2*G[1, w] - 
 (16*G[0, -w]*G[0, w^2]^2*G[1, w])/3 - 8*G[0, w^2]^3*G[1, w] - 
 (76*G[0, -w]*G[0, w^2]*G[1, -w]*G[1, w])/3 + 
 (4*G[0, w^2]^2*G[1, -w]*G[1, w])/3 + 32*G[0, w^2]*G[1, -w]^2*G[1, w] + 
 (65*Pi^2*G[0, w^2]*G[1, w^2])/9 - (34*G[0, -w]^2*G[0, w^2]*G[1, w^2])/3 - 
 (2*I)*Pi*G[0, w]*G[0, w^2]*G[1, w^2] - (22*I)*Pi*G[0, w^2]^2*G[1, w^2] + 
 4*G[0, -w]*G[0, w^2]^2*G[1, w^2] + 2*G[0, w]*G[0, w^2]^2*G[1, w^2] - 
 (494*G[0, w^2]^3*G[1, w^2])/9 + (12*I)*Pi*G[0, w^2]*G[1, r7]*G[1, w^2] - 
 (148*G[0, w^2]^2*G[1, r7]*G[1, w^2])/9 + 
 (220*G[0, -w]*G[0, w^2]*G[1, -w]*G[1, w^2])/3 - 
 8*G[0, w^2]^2*G[1, -w]*G[1, w^2] - (304*G[0, w^2]*G[1, -w]^2*G[1, w^2])/3 + 
 (24*I)*Pi*G[0, w^2]*G[1, w]*G[1, w^2] - 4*G[0, w^2]^2*G[1, w]*G[1, w^2] - 
 (120*I)*Pi*G[0, w^2]*G[1, w^2]^2 + 48*G[0, -w]*G[0, w^2]*G[1, w^2]^2 + 
 168*G[0, w]*G[0, w^2]*G[1, w^2]^2 + (188*G[0, w^2]^2*G[1, w^2]^2)/9 + 
 64*G[0, w^2]*G[1, r7]*G[1, w^2]^2 - 96*G[0, w^2]*G[1, -w]*G[1, w^2]^2 - 
 336*G[0, w^2]*G[1, w]*G[1, w^2]^2 + 112*G[0, w^2]*G[1, w^2]^3 - 
 ((80*I)/81)*Pi^3*G[r1, w] + (17*Pi^2*G[0, w^2]*G[r1, w])/18 - 
 ((2*I)/3)*Pi*G[0, -w]*G[0, w^2]*G[r1, w] + ((8*I)/3)*Pi*G[0, w^2]^2*
  G[r1, w] - (4*Pi^2*G[-I, r1]*G[r1, w])/3 - (4*Pi^2*G[I, r1]*G[r1, w])/3 - 
 (10*I)*Pi*G[0, w^2]*G[1, w^2]*G[r1, w] - ((80*I)/81)*Pi^3*G[r2, w] + 
 (17*Pi^2*G[0, w^2]*G[r2, w])/18 - ((2*I)/3)*Pi*G[0, -w]*G[0, w^2]*G[r2, w] + 
 ((8*I)/3)*Pi*G[0, w^2]^2*G[r2, w] - (4*Pi^2*G[-I, r1]*G[r2, w])/3 - 
 (4*Pi^2*G[I, r1]*G[r2, w])/3 - (10*I)*Pi*G[0, w^2]*G[1, w^2]*G[r2, w] - 
 (Pi^2*G[0, w^2]*G[r51, -w])/6 + 2*G[0, -w]^2*G[0, w^2]*G[r51, -w] - 
 4*G[0, -w]*G[0, w^2]*G[1, -w]*G[r51, -w] + (Pi^2*G[0, w^2]*G[r51, w^2])/6 - 
 2*G[0, -w]^2*G[0, w^2]*G[r51, w^2] + 4*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[r51, w^2] - (Pi^2*G[0, w^2]*G[r52, -w])/6 + 
 2*G[0, -w]^2*G[0, w^2]*G[r52, -w] - 4*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[r52, -w] + (Pi^2*G[0, w^2]*G[r52, w^2])/6 - 
 2*G[0, -w]^2*G[0, w^2]*G[r52, w^2] + 4*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[r52, w^2] + (13*Pi^2*G[0, w^2]*G[r61, -w])/18 - 
 (11*G[0, -w]*G[0, w]*G[0, w^2]*G[r61, -w])/3 - 
 (11*G[0, -w]*G[0, w^2]^2*G[r61, -w])/3 - (7*G[0, w]*G[0, w^2]^2*G[r61, -w])/
  3 - 4*G[0, w^2]^3*G[r61, -w] + (22*G[0, -w]*G[0, w^2]*G[1, w]*G[r61, -w])/
  3 + (14*G[0, w^2]^2*G[1, w]*G[r61, -w])/3 + 
 4*G[0, w]*G[0, w^2]*G[r61, -w]^2 + 4*G[0, w^2]^2*G[r61, -w]^2 - 
 8*G[0, w^2]*G[1, w]*G[r61, -w]^2 - I*Pi^3*G[r61, w^2] - 
 (56*Pi^2*G[0, w^2]*G[r61, w^2])/9 + (25*G[0, -w]^2*G[0, w^2]*G[r61, w^2])/
  3 - ((4*I)/3)*Pi*G[0, w]*G[0, w^2]*G[r61, w^2] + 
 ((50*I)/3)*Pi*G[0, w^2]^2*G[r61, w^2] - 
 (20*G[0, -w]*G[0, w^2]^2*G[r61, w^2])/3 - 14*G[0, w]*G[0, w^2]^2*
  G[r61, w^2] + (239*G[0, w^2]^3*G[r61, w^2])/2 - 
 (6*I)*Pi*G[0, w^2]*G[1, r7]*G[r61, w^2] - 14*G[0, w^2]^2*G[1, r7]*
  G[r61, w^2] - 48*G[0, -w]*G[0, w^2]*G[1, -w]*G[r61, w^2] - 
 (8*G[0, w^2]^2*G[1, -w]*G[r61, w^2])/3 + 64*G[0, w^2]*G[1, -w]^2*
  G[r61, w^2] + ((32*I)/3)*Pi*G[0, w^2]*G[1, w]*G[r61, w^2] + 
 28*G[0, w^2]^2*G[1, w]*G[r61, w^2] + ((112*I)/3)*Pi*G[0, w^2]*G[1, w^2]*
  G[r61, w^2] - 24*G[0, -w]*G[0, w^2]*G[1, w^2]*G[r61, w^2] - 
 (184*G[0, w]*G[0, w^2]*G[1, w^2]*G[r61, w^2])/3 + 
 (92*G[0, w^2]^2*G[1, w^2]*G[r61, w^2])/3 - 
 (16*G[0, w^2]*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 + 
 48*G[0, w^2]*G[1, -w]*G[1, w^2]*G[r61, w^2] + 
 (368*G[0, w^2]*G[1, w]*G[1, w^2]*G[r61, w^2])/3 - 
 64*G[0, w^2]*G[1, w^2]^2*G[r61, w^2] - (4*I)*Pi*G[0, w^2]*G[r1, w]*
  G[r61, w^2] - (4*I)*Pi*G[0, w^2]*G[r2, w]*G[r61, w^2] + 
 (11*G[0, -w]*G[0, w^2]*G[r61, -w]*G[r61, w^2])/3 + 
 8*G[0, w^2]^2*G[r61, -w]*G[r61, w^2] - 4*G[0, w^2]*G[r61, -w]^2*
  G[r61, w^2] - ((16*I)/3)*Pi*G[0, w^2]*G[r61, w^2]^2 + 
 4*G[0, -w]*G[0, w^2]*G[r61, w^2]^2 + (28*G[0, w]*G[0, w^2]*G[r61, w^2]^2)/
  3 - (446*G[0, w^2]^2*G[r61, w^2]^2)/3 + 
 (16*G[0, w^2]*G[1, r7]*G[r61, w^2]^2)/3 - 
 (56*G[0, w^2]*G[1, w]*G[r61, w^2]^2)/3 - 4*G[0, w^2]*G[r61, -w]*
  G[r61, w^2]^2 + (176*G[0, w^2]*G[r61, w^2]^3)/3 + 
 (13*Pi^2*G[0, w^2]*G[r62, -w])/18 - 
 (11*G[0, -w]*G[0, w]*G[0, w^2]*G[r62, -w])/3 - 
 (11*G[0, -w]*G[0, w^2]^2*G[r62, -w])/3 - (7*G[0, w]*G[0, w^2]^2*G[r62, -w])/
  3 - 4*G[0, w^2]^3*G[r62, -w] + (22*G[0, -w]*G[0, w^2]*G[1, w]*G[r62, -w])/
  3 + (14*G[0, w^2]^2*G[1, w]*G[r62, -w])/3 + 8*G[0, w]*G[0, w^2]*G[r61, -w]*
  G[r62, -w] + 8*G[0, w^2]^2*G[r61, -w]*G[r62, -w] - 
 16*G[0, w^2]*G[1, w]*G[r61, -w]*G[r62, -w] + 
 (11*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[r62, -w])/3 + 
 8*G[0, w^2]^2*G[r61, w^2]*G[r62, -w] - 8*G[0, w^2]*G[r61, -w]*G[r61, w^2]*
  G[r62, -w] - 4*G[0, w^2]*G[r61, w^2]^2*G[r62, -w] + 
 4*G[0, w]*G[0, w^2]*G[r62, -w]^2 + 4*G[0, w^2]^2*G[r62, -w]^2 - 
 8*G[0, w^2]*G[1, w]*G[r62, -w]^2 - 4*G[0, w^2]*G[r61, w^2]*G[r62, -w]^2 - 
 I*Pi^3*G[r62, w^2] - (56*Pi^2*G[0, w^2]*G[r62, w^2])/9 + 
 (25*G[0, -w]^2*G[0, w^2]*G[r62, w^2])/3 - ((4*I)/3)*Pi*G[0, w]*G[0, w^2]*
  G[r62, w^2] + ((50*I)/3)*Pi*G[0, w^2]^2*G[r62, w^2] - 
 (20*G[0, -w]*G[0, w^2]^2*G[r62, w^2])/3 - 14*G[0, w]*G[0, w^2]^2*
  G[r62, w^2] + (239*G[0, w^2]^3*G[r62, w^2])/2 - 
 (6*I)*Pi*G[0, w^2]*G[1, r7]*G[r62, w^2] - 14*G[0, w^2]^2*G[1, r7]*
  G[r62, w^2] - 48*G[0, -w]*G[0, w^2]*G[1, -w]*G[r62, w^2] - 
 (8*G[0, w^2]^2*G[1, -w]*G[r62, w^2])/3 + 64*G[0, w^2]*G[1, -w]^2*
  G[r62, w^2] + ((32*I)/3)*Pi*G[0, w^2]*G[1, w]*G[r62, w^2] + 
 28*G[0, w^2]^2*G[1, w]*G[r62, w^2] + ((112*I)/3)*Pi*G[0, w^2]*G[1, w^2]*
  G[r62, w^2] - 24*G[0, -w]*G[0, w^2]*G[1, w^2]*G[r62, w^2] - 
 (184*G[0, w]*G[0, w^2]*G[1, w^2]*G[r62, w^2])/3 + 
 (92*G[0, w^2]^2*G[1, w^2]*G[r62, w^2])/3 - 
 (16*G[0, w^2]*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 + 
 48*G[0, w^2]*G[1, -w]*G[1, w^2]*G[r62, w^2] + 
 (368*G[0, w^2]*G[1, w]*G[1, w^2]*G[r62, w^2])/3 - 
 64*G[0, w^2]*G[1, w^2]^2*G[r62, w^2] - (4*I)*Pi*G[0, w^2]*G[r1, w]*
  G[r62, w^2] - (4*I)*Pi*G[0, w^2]*G[r2, w]*G[r62, w^2] + 
 (11*G[0, -w]*G[0, w^2]*G[r61, -w]*G[r62, w^2])/3 + 
 8*G[0, w^2]^2*G[r61, -w]*G[r62, w^2] - 4*G[0, w^2]*G[r61, -w]^2*
  G[r62, w^2] - ((32*I)/3)*Pi*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
 8*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
 (56*G[0, w]*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 - 
 (892*G[0, w^2]^2*G[r61, w^2]*G[r62, w^2])/3 + 
 (32*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 
 (112*G[0, w^2]*G[1, w]*G[r61, w^2]*G[r62, w^2])/3 - 
 8*G[0, w^2]*G[r61, -w]*G[r61, w^2]*G[r62, w^2] + 
 176*G[0, w^2]*G[r61, w^2]^2*G[r62, w^2] + 
 (11*G[0, -w]*G[0, w^2]*G[r62, -w]*G[r62, w^2])/3 + 
 8*G[0, w^2]^2*G[r62, -w]*G[r62, w^2] - 8*G[0, w^2]*G[r61, -w]*G[r62, -w]*
  G[r62, w^2] - 8*G[0, w^2]*G[r61, w^2]*G[r62, -w]*G[r62, w^2] - 
 4*G[0, w^2]*G[r62, -w]^2*G[r62, w^2] - ((16*I)/3)*Pi*G[0, w^2]*
  G[r62, w^2]^2 + 4*G[0, -w]*G[0, w^2]*G[r62, w^2]^2 + 
 (28*G[0, w]*G[0, w^2]*G[r62, w^2]^2)/3 - (446*G[0, w^2]^2*G[r62, w^2]^2)/3 + 
 (16*G[0, w^2]*G[1, r7]*G[r62, w^2]^2)/3 - 
 (56*G[0, w^2]*G[1, w]*G[r62, w^2]^2)/3 - 4*G[0, w^2]*G[r61, -w]*
  G[r62, w^2]^2 + 176*G[0, w^2]*G[r61, w^2]*G[r62, w^2]^2 - 
 4*G[0, w^2]*G[r62, -w]*G[r62, w^2]^2 + (176*G[0, w^2]*G[r62, w^2]^3)/3 - 
 (16*Pi^2*G[0, w^2]*G[w^(-2), -w])/9 - G[0, -w]^2*G[0, w^2]*G[w^(-2), -w] - 
 ((2*I)/3)*Pi*G[0, w]*G[0, w^2]*G[w^(-2), -w] + 
 (4*G[0, -w]*G[0, w]*G[0, w^2]*G[w^(-2), -w])/3 + 
 (8*G[0, -w]*G[0, w^2]^2*G[w^(-2), -w])/3 - 
 (G[0, w]*G[0, w^2]^2*G[w^(-2), -w])/3 + 4*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[w^(-2), -w] + 2*G[0, w]*G[0, w^2]*G[1, -w]*G[w^(-2), -w] - 
 (2*G[0, w^2]^2*G[1, -w]*G[w^(-2), -w])/3 - 4*G[0, w^2]*G[1, -w]^2*
  G[w^(-2), -w] - (8*G[0, -w]*G[0, w^2]*G[1, w]*G[w^(-2), -w])/3 - 
 4*G[0, w^2]*G[1, -w]*G[1, w]*G[w^(-2), -w] + ((2*I)/3)*Pi*G[0, w^2]*G[r1, w]*
  G[w^(-2), -w] + ((2*I)/3)*Pi*G[0, w^2]*G[r2, w]*G[w^(-2), -w] - 
 (7*G[0, w]*G[0, w^2]*G[r61, -w]*G[w^(-2), -w])/3 - 
 (7*G[0, w^2]^2*G[r61, -w]*G[w^(-2), -w])/3 + 
 (14*G[0, w^2]*G[1, w]*G[r61, -w]*G[w^(-2), -w])/3 - 
 (7*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[w^(-2), -w])/3 + 
 (7*G[0, w^2]*G[r61, -w]*G[r61, w^2]*G[w^(-2), -w])/3 - 
 (7*G[0, w]*G[0, w^2]*G[r62, -w]*G[w^(-2), -w])/3 - 
 (7*G[0, w^2]^2*G[r62, -w]*G[w^(-2), -w])/3 + 
 (14*G[0, w^2]*G[1, w]*G[r62, -w]*G[w^(-2), -w])/3 + 
 (7*G[0, w^2]*G[r61, w^2]*G[r62, -w]*G[w^(-2), -w])/3 - 
 (7*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[w^(-2), -w])/3 + 
 (7*G[0, w^2]*G[r61, -w]*G[r62, w^2]*G[w^(-2), -w])/3 + 
 (7*G[0, w^2]*G[r62, -w]*G[r62, w^2]*G[w^(-2), -w])/3 + 
 ((76*I)/81)*Pi^3*G[w^(-2), w^2] + (Pi^2*G[-1, r7]*G[w^(-2), w^2])/6 - 
 Pi^2*G[-1, w^2]*G[w^(-2), w^2] - G[0, -w]^3*G[w^(-2), w^2] - 
 (41*Pi^2*G[0, w]*G[w^(-2), w^2])/12 - (6*I)*Pi*G[-1, w^2]*G[0, w]*
  G[w^(-2), w^2] - (23*Pi^2*G[0, w^2]*G[w^(-2), w^2])/36 - 
 (49*G[0, -w]^2*G[0, w^2]*G[w^(-2), w^2])/18 + 
 ((5*I)/3)*Pi*G[0, w]*G[0, w^2]*G[w^(-2), w^2] - 
 6*G[-1, w^2]*G[0, w]*G[0, w^2]*G[w^(-2), w^2] - 
 (10*G[0, -w]*G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 + 
 ((13*I)/3)*Pi*G[0, w^2]^2*G[w^(-2), w^2] - 
 (20*G[0, -w]*G[0, w^2]^2*G[w^(-2), w^2])/3 - 
 (16*G[0, w]*G[0, w^2]^2*G[w^(-2), w^2])/3 - (275*G[0, w^2]^3*G[w^(-2), w^2])/
  18 + (5*Pi^2*G[-I, r1]*G[w^(-2), w^2])/6 - (5*Pi^2*G[-I, w]*G[w^(-2), w^2])/
  6 + (5*Pi^2*G[I, r1]*G[w^(-2), w^2])/6 - (5*Pi^2*G[I, w]*G[w^(-2), w^2])/
  6 + (Pi^2*G[1, r7]*G[w^(-2), w^2])/3 - ((7*I)/2)*Pi*G[0, w^2]*G[1, r7]*
  G[w^(-2), w^2] + (103*G[0, w^2]^2*G[1, r7]*G[w^(-2), w^2])/18 + 
 2*G[0, -w]^2*G[1, -w]*G[w^(-2), w^2] + 
 (29*G[0, -w]*G[0, w^2]*G[1, -w]*G[w^(-2), w^2])/9 + 
 4*G[0, w]*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
 (46*G[0, w^2]^2*G[1, -w]*G[w^(-2), w^2])/3 + 
 (40*G[0, w^2]*G[1, -w]^2*G[w^(-2), w^2])/9 - (Pi^2*G[1, w]*G[w^(-2), w^2])/
  6 - (12*I)*Pi*G[0, w^2]*G[1, w]*G[w^(-2), w^2] + 
 (20*G[0, -w]*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/3 + 
 (22*G[0, w^2]^2*G[1, w]*G[w^(-2), w^2])/3 - 8*G[0, w^2]*G[1, -w]*G[1, w]*
  G[w^(-2), w^2] - (14*Pi^2*G[1, w^2]*G[w^(-2), w^2])/3 + 
 6*G[0, -w]^2*G[1, w^2]*G[w^(-2), w^2] - ((16*I)/3)*Pi*G[0, w]*G[1, w^2]*
  G[w^(-2), w^2] + ((262*I)/3)*Pi*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 
 38*G[0, -w]*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 
 (292*G[0, w]*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/3 + 
 (271*G[0, w^2]^2*G[1, w^2]*G[w^(-2), w^2])/9 - 
 (4*I)*Pi*G[1, r7]*G[1, w^2]*G[w^(-2), w^2] - 
 (298*G[0, w^2]*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/9 - 
 36*G[0, -w]*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 
 76*G[0, w^2]*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 
 48*G[1, -w]^2*G[1, w^2]*G[w^(-2), w^2] + ((8*I)/3)*Pi*G[1, w]*G[1, w^2]*
  G[w^(-2), w^2] + (560*G[0, w^2]*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
 ((88*I)/3)*Pi*G[1, w^2]^2*G[w^(-2), w^2] - 16*G[0, -w]*G[1, w^2]^2*
  G[w^(-2), w^2] - (136*G[0, w]*G[1, w^2]^2*G[w^(-2), w^2])/3 - 
 (904*G[0, w^2]*G[1, w^2]^2*G[w^(-2), w^2])/9 - 
 (64*G[1, r7]*G[1, w^2]^2*G[w^(-2), w^2])/3 + 
 32*G[1, -w]*G[1, w^2]^2*G[w^(-2), w^2] + 
 (272*G[1, w]*G[1, w^2]^2*G[w^(-2), w^2])/3 - 16*G[1, w^2]^3*G[w^(-2), w^2] + 
 4*Pi^2*G[r1, w]*G[w^(-2), w^2] + (6*I)*Pi*G[-1, w^2]*G[r1, w]*
  G[w^(-2), w^2] + ((13*I)/3)*Pi*G[0, w^2]*G[r1, w]*G[w^(-2), w^2] + 
 (4*I)*Pi*G[1, w^2]*G[r1, w]*G[w^(-2), w^2] + 
 4*Pi^2*G[r2, w]*G[w^(-2), w^2] + (6*I)*Pi*G[-1, w^2]*G[r2, w]*
  G[w^(-2), w^2] + ((13*I)/3)*Pi*G[0, w^2]*G[r2, w]*G[w^(-2), w^2] + 
 (4*I)*Pi*G[1, w^2]*G[r2, w]*G[w^(-2), w^2] + 
 (4*G[0, w]*G[0, w^2]*G[r61, -w]*G[w^(-2), w^2])/3 - 
 G[0, w^2]^2*G[r61, -w]*G[w^(-2), w^2] - 
 (8*G[0, w^2]*G[1, w]*G[r61, -w]*G[w^(-2), w^2])/3 + 
 (7*Pi^2*G[r61, w^2]*G[w^(-2), w^2])/2 - 2*G[0, -w]^2*G[r61, w^2]*
  G[w^(-2), w^2] - ((50*I)/3)*Pi*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
 12*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
 25*G[0, w]*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
 (8*G[0, w^2]^2*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 (3*I)*Pi*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2] - 
 (G[0, w^2]*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 20*G[0, -w]*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
 26*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
 32*G[1, -w]^2*G[r61, w^2]*G[w^(-2), w^2] - 50*G[0, w^2]*G[1, w]*G[r61, w^2]*
  G[w^(-2), w^2] - (24*I)*Pi*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
 12*G[0, -w]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
 36*G[0, w]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
 22*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
 8*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
 24*G[1, -w]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
 72*G[1, w]*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
 32*G[1, w^2]^2*G[r61, w^2]*G[w^(-2), w^2] + G[0, w^2]*G[r61, -w]*G[r61, w^2]*
  G[w^(-2), w^2] - 8*G[0, w]*G[r61, w^2]^2*G[w^(-2), w^2] + 
 (113*G[0, w^2]*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
 16*G[1, w]*G[r61, w^2]^2*G[w^(-2), w^2] - 32*G[r61, w^2]^3*G[w^(-2), w^2] + 
 (4*G[0, w]*G[0, w^2]*G[r62, -w]*G[w^(-2), w^2])/3 - 
 G[0, w^2]^2*G[r62, -w]*G[w^(-2), w^2] - 
 (8*G[0, w^2]*G[1, w]*G[r62, -w]*G[w^(-2), w^2])/3 + 
 G[0, w^2]*G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2] + 
 (7*Pi^2*G[r62, w^2]*G[w^(-2), w^2])/2 - 2*G[0, -w]^2*G[r62, w^2]*
  G[w^(-2), w^2] - ((50*I)/3)*Pi*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 12*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 25*G[0, w]*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 (8*G[0, w^2]^2*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 (3*I)*Pi*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2] - 
 (G[0, w^2]*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 20*G[0, -w]*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 26*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 32*G[1, -w]^2*G[r62, w^2]*G[w^(-2), w^2] - 50*G[0, w^2]*G[1, w]*G[r62, w^2]*
  G[w^(-2), w^2] - (24*I)*Pi*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 12*G[0, -w]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 36*G[0, w]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 22*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 8*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 24*G[1, -w]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 72*G[1, w]*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 32*G[1, w^2]^2*G[r62, w^2]*G[w^(-2), w^2] + G[0, w^2]*G[r61, -w]*G[r62, w^2]*
  G[w^(-2), w^2] - 16*G[0, w]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
 (226*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 32*G[1, w]*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 96*G[r61, w^2]^2*G[r62, w^2]*G[w^(-2), w^2] + 
 G[0, w^2]*G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 8*G[0, w]*G[r62, w^2]^2*G[w^(-2), w^2] + 
 (113*G[0, w^2]*G[r62, w^2]^2*G[w^(-2), w^2])/3 + 
 16*G[1, w]*G[r62, w^2]^2*G[w^(-2), w^2] - 96*G[r61, w^2]*G[r62, w^2]^2*
  G[w^(-2), w^2] - 32*G[r62, w^2]^3*G[w^(-2), w^2] + 
 (5*Pi^2*G[w^(-2), w^2]^2)/4 + (6*I)*Pi*G[0, w]*G[w^(-2), w^2]^2 - 
 (16*I)*Pi*G[0, w^2]*G[w^(-2), w^2]^2 + 
 (17*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]^2)/4 + 
 16*G[0, w]*G[0, w^2]*G[w^(-2), w^2]^2 + (73*G[0, w^2]^2*G[w^(-2), w^2]^2)/
  4 + (I/2)*Pi*G[1, r7]*G[w^(-2), w^2]^2 + 
 (31*G[0, w^2]*G[1, r7]*G[w^(-2), w^2]^2)/4 - 
 (17*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]^2)/2 - 
 26*G[0, w^2]*G[1, w]*G[w^(-2), w^2]^2 - ((44*I)/3)*Pi*G[1, w^2]*
  G[w^(-2), w^2]^2 + 10*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]^2 + 
 (50*G[0, w]*G[1, w^2]*G[w^(-2), w^2]^2)/3 + 
 (17*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]^2)/2 + 
 (20*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]^2)/3 - 
 20*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]^2 - 
 (100*G[1, w]*G[1, w^2]*G[w^(-2), w^2]^2)/3 + 
 16*G[1, w^2]^2*G[w^(-2), w^2]^2 - (6*I)*Pi*G[r1, w]*G[w^(-2), w^2]^2 - 
 (6*I)*Pi*G[r2, w]*G[w^(-2), w^2]^2 + (9*I)*Pi*G[r61, w^2]*G[w^(-2), w^2]^2 - 
 6*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]^2 - 7*G[0, w]*G[r61, w^2]*
  G[w^(-2), w^2]^2 - (105*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]^2)/2 - 
 3*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]^2 + 12*G[1, -w]*G[r61, w^2]*
  G[w^(-2), w^2]^2 + 14*G[1, w]*G[r61, w^2]*G[w^(-2), w^2]^2 - 
 12*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]^2 + 
 32*G[r61, w^2]^2*G[w^(-2), w^2]^2 + (9*I)*Pi*G[r62, w^2]*G[w^(-2), w^2]^2 - 
 6*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]^2 - 7*G[0, w]*G[r62, w^2]*
  G[w^(-2), w^2]^2 - (105*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]^2)/2 - 
 3*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]^2 + 12*G[1, -w]*G[r62, w^2]*
  G[w^(-2), w^2]^2 + 14*G[1, w]*G[r62, w^2]*G[w^(-2), w^2]^2 - 
 12*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]^2 + 64*G[r61, w^2]*G[r62, w^2]*
  G[w^(-2), w^2]^2 + 32*G[r62, w^2]^2*G[w^(-2), w^2]^2 + 
 (2*I)*Pi*G[w^(-2), w^2]^3 - (G[0, -w]*G[w^(-2), w^2]^3)/2 - 
 2*G[0, w]*G[w^(-2), w^2]^3 + (9*G[0, w^2]*G[w^(-2), w^2]^3)/2 - 
 (3*G[1, r7]*G[w^(-2), w^2]^3)/2 + G[1, -w]*G[w^(-2), w^2]^3 + 
 4*G[1, w]*G[w^(-2), w^2]^3 - G[1, w^2]*G[w^(-2), w^2]^3 - 
 4*G[r61, w^2]*G[w^(-2), w^2]^3 - 4*G[r62, w^2]*G[w^(-2), w^2]^3 - 
 (Pi^2*G[0, w^2]*G[-w^(-1), -w])/18 + 
 (20*G[0, -w]^2*G[0, w^2]*G[-w^(-1), -w])/3 + 
 (4*G[0, -w]*G[0, w]*G[0, w^2]*G[-w^(-1), -w])/3 + 
 (G[0, w]*G[0, w^2]^2*G[-w^(-1), -w])/3 - 28*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[-w^(-1), -w] + (4*G[0, w]*G[0, w^2]*G[1, -w]*G[-w^(-1), -w])/3 + 
 4*G[0, w^2]^2*G[1, -w]*G[-w^(-1), -w] + 
 (88*G[0, w^2]*G[1, -w]^2*G[-w^(-1), -w])/3 - 
 (8*G[0, -w]*G[0, w^2]*G[1, w]*G[-w^(-1), -w])/3 - 
 (8*G[0, w^2]*G[1, -w]*G[1, w]*G[-w^(-1), -w])/3 - 
 14*G[0, -w]*G[0, w^2]*G[1, w^2]*G[-w^(-1), -w] + 
 28*G[0, w^2]*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - 
 2*G[0, -w]*G[0, w^2]*G[r51, -w]*G[-w^(-1), -w] + 
 4*G[0, w^2]*G[1, -w]*G[r51, -w]*G[-w^(-1), -w] + 
 2*G[0, -w]*G[0, w^2]*G[r51, w^2]*G[-w^(-1), -w] - 
 4*G[0, w^2]*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w] - 
 2*G[0, -w]*G[0, w^2]*G[r52, -w]*G[-w^(-1), -w] + 
 4*G[0, w^2]*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] + 
 2*G[0, -w]*G[0, w^2]*G[r52, w^2]*G[-w^(-1), -w] - 
 4*G[0, w^2]*G[1, -w]*G[r52, w^2]*G[-w^(-1), -w] - 
 2*G[0, w]*G[0, w^2]*G[r61, -w]*G[-w^(-1), -w] - 
 2*G[0, w^2]^2*G[r61, -w]*G[-w^(-1), -w] + 4*G[0, w^2]*G[1, w]*G[r61, -w]*
  G[-w^(-1), -w] + 6*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[-w^(-1), -w] - 
 16*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] + 
 2*G[0, w^2]*G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w] - 
 2*G[0, w]*G[0, w^2]*G[r62, -w]*G[-w^(-1), -w] - 
 2*G[0, w^2]^2*G[r62, -w]*G[-w^(-1), -w] + 4*G[0, w^2]*G[1, w]*G[r62, -w]*
  G[-w^(-1), -w] + 2*G[0, w^2]*G[r61, w^2]*G[r62, -w]*G[-w^(-1), -w] + 
 6*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[-w^(-1), -w] - 
 16*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] + 
 2*G[0, w^2]*G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w] + 
 2*G[0, w^2]*G[r62, -w]*G[r62, w^2]*G[-w^(-1), -w] + 
 2*G[0, -w]^2*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 (23*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w])/6 - 
 4*G[0, -w]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 (23*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/3 + 
 6*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 12*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 6*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 12*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
 6*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 12*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
 (4*G[0, -w]*G[0, w^2]*G[-w^(-1), -w]^2)/3 - 
 (8*G[0, w^2]*G[1, -w]*G[-w^(-1), -w]^2)/3 - G[0, -w]*G[w^(-2), w^2]*
  G[-w^(-1), -w]^2 + 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]^2 - 
 ((361*I)/243)*Pi^3*G[-w^(-1), w^2] - (Pi^2*G[-1, r7]*G[-w^(-1), w^2])/9 - 
 Pi^2*G[-1, w^2]*G[-w^(-1), w^2] - (2*Pi^2*G[0, -w]*G[-w^(-1), w^2])/9 + 
 (8*G[0, -w]^3*G[-w^(-1), w^2])/3 - (2*Pi^2*G[0, w]*G[-w^(-1), w^2])/9 - 
 (6*I)*Pi*G[-1, w^2]*G[0, w]*G[-w^(-1), w^2] - 
 ((2*I)/3)*Pi*G[0, -w]*G[0, w]*G[-w^(-1), w^2] + 
 (8*G[0, -w]^2*G[0, w]*G[-w^(-1), w^2])/3 + 
 (103*Pi^2*G[0, w^2]*G[-w^(-1), w^2])/36 + 
 (35*G[0, -w]^2*G[0, w^2]*G[-w^(-1), w^2])/6 - 
 6*G[-1, w^2]*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] - 
 2*G[0, -w]*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] - 
 (8*I)*Pi*G[0, w^2]^2*G[-w^(-1), w^2] + 
 (16*G[0, -w]*G[0, w^2]^2*G[-w^(-1), w^2])/3 + 
 (25*G[0, w]*G[0, w^2]^2*G[-w^(-1), w^2])/3 + 
 (17*G[0, w^2]^3*G[-w^(-1), w^2])/3 - (5*Pi^2*G[-I, r1]*G[-w^(-1), w^2])/6 + 
 (5*Pi^2*G[-I, w]*G[-w^(-1), w^2])/6 - (5*Pi^2*G[I, r1]*G[-w^(-1), w^2])/6 + 
 (5*Pi^2*G[I, w]*G[-w^(-1), w^2])/6 + (11*Pi^2*G[1, r7]*G[-w^(-1), w^2])/9 + 
 ((3*I)/2)*Pi*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] - 
 (25*G[0, w^2]^2*G[1, r7]*G[-w^(-1), w^2])/6 - 
 (19*Pi^2*G[1, -w]*G[-w^(-1), w^2])/9 + 
 (10*G[0, -w]^2*G[1, -w]*G[-w^(-1), w^2])/3 - 
 (38*G[0, -w]*G[0, w]*G[1, -w]*G[-w^(-1), w^2])/3 - 
 15*G[0, -w]*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 
 (8*G[0, w]*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2])/3 - 
 (62*G[0, w^2]^2*G[1, -w]*G[-w^(-1), w^2])/3 - 
 (116*G[0, -w]*G[1, -w]^2*G[-w^(-1), w^2])/3 + 
 16*G[0, w]*G[1, -w]^2*G[-w^(-1), w^2] + 8*G[0, w^2]*G[1, -w]^2*
  G[-w^(-1), w^2] + (128*G[1, -w]^3*G[-w^(-1), w^2])/3 - 
 (8*Pi^2*G[1, w]*G[-w^(-1), w^2])/9 - (16*G[0, -w]^2*G[1, w]*G[-w^(-1), w^2])/
  3 + ((16*I)/3)*Pi*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] + 
 4*G[0, -w]*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] - 
 (28*G[0, w^2]^2*G[1, w]*G[-w^(-1), w^2])/3 + 
 (76*G[0, -w]*G[1, -w]*G[1, w]*G[-w^(-1), w^2])/3 + 
 (16*G[0, w^2]*G[1, -w]*G[1, w]*G[-w^(-1), w^2])/3 - 
 32*G[1, -w]^2*G[1, w]*G[-w^(-1), w^2] - (35*Pi^2*G[1, w^2]*G[-w^(-1), w^2])/
  9 + (16*G[0, -w]^2*G[1, w^2]*G[-w^(-1), w^2])/3 - 
 ((2*I)/3)*Pi*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] + 
 ((118*I)/3)*Pi*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] + 
 6*G[0, -w]*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
 (64*G[0, w]*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
 83*G[0, w^2]^2*G[1, w^2]*G[-w^(-1), w^2] - (8*I)*Pi*G[1, r7]*G[1, w^2]*
  G[-w^(-1), w^2] + (22*G[0, w^2]*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
 (112*G[0, -w]*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
 12*G[0, w^2]*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
 (160*G[1, -w]^2*G[1, w^2]*G[-w^(-1), w^2])/3 - 
 ((80*I)/3)*Pi*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] + 
 (104*G[0, w^2]*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
 ((272*I)/3)*Pi*G[1, w^2]^2*G[-w^(-1), w^2] - 
 32*G[0, -w]*G[1, w^2]^2*G[-w^(-1), w^2] - 
 (368*G[0, w]*G[1, w^2]^2*G[-w^(-1), w^2])/3 - 
 (136*G[0, w^2]*G[1, w^2]^2*G[-w^(-1), w^2])/3 - 
 (128*G[1, r7]*G[1, w^2]^2*G[-w^(-1), w^2])/3 + 
 64*G[1, -w]*G[1, w^2]^2*G[-w^(-1), w^2] + 
 (736*G[1, w]*G[1, w^2]^2*G[-w^(-1), w^2])/3 - 
 96*G[1, w^2]^3*G[-w^(-1), w^2] - (5*Pi^2*G[r1, w]*G[-w^(-1), w^2])/18 + 
 (6*I)*Pi*G[-1, w^2]*G[r1, w]*G[-w^(-1), w^2] + 
 ((2*I)/3)*Pi*G[0, -w]*G[r1, w]*G[-w^(-1), w^2] - 
 ((8*I)/3)*Pi*G[0, w^2]*G[r1, w]*G[-w^(-1), w^2] + 
 (14*I)*Pi*G[1, w^2]*G[r1, w]*G[-w^(-1), w^2] - 
 (5*Pi^2*G[r2, w]*G[-w^(-1), w^2])/18 + (6*I)*Pi*G[-1, w^2]*G[r2, w]*
  G[-w^(-1), w^2] + ((2*I)/3)*Pi*G[0, -w]*G[r2, w]*G[-w^(-1), w^2] - 
 ((8*I)/3)*Pi*G[0, w^2]*G[r2, w]*G[-w^(-1), w^2] + 
 (14*I)*Pi*G[1, w^2]*G[r2, w]*G[-w^(-1), w^2] + 
 (Pi^2*G[r51, -w]*G[-w^(-1), w^2])/6 - 2*G[0, -w]^2*G[r51, -w]*
  G[-w^(-1), w^2] + 4*G[0, -w]*G[1, -w]*G[r51, -w]*G[-w^(-1), w^2] - 
 (Pi^2*G[r51, w^2]*G[-w^(-1), w^2])/6 + 2*G[0, -w]^2*G[r51, w^2]*
  G[-w^(-1), w^2] - 4*G[0, -w]*G[1, -w]*G[r51, w^2]*G[-w^(-1), w^2] + 
 (Pi^2*G[r52, -w]*G[-w^(-1), w^2])/6 - 2*G[0, -w]^2*G[r52, -w]*
  G[-w^(-1), w^2] + 4*G[0, -w]*G[1, -w]*G[r52, -w]*G[-w^(-1), w^2] - 
 (Pi^2*G[r52, w^2]*G[-w^(-1), w^2])/6 + 2*G[0, -w]^2*G[r52, w^2]*
  G[-w^(-1), w^2] - 4*G[0, -w]*G[1, -w]*G[r52, w^2]*G[-w^(-1), w^2] - 
 (13*Pi^2*G[r61, -w]*G[-w^(-1), w^2])/18 + 
 (11*G[0, -w]*G[0, w]*G[r61, -w]*G[-w^(-1), w^2])/3 + 
 (11*G[0, -w]*G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2])/3 + 
 (10*G[0, w]*G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2])/3 + 
 5*G[0, w^2]^2*G[r61, -w]*G[-w^(-1), w^2] - 
 (22*G[0, -w]*G[1, w]*G[r61, -w]*G[-w^(-1), w^2])/3 - 
 (20*G[0, w^2]*G[1, w]*G[r61, -w]*G[-w^(-1), w^2])/3 - 
 4*G[0, w]*G[r61, -w]^2*G[-w^(-1), w^2] - 4*G[0, w^2]*G[r61, -w]^2*
  G[-w^(-1), w^2] + 8*G[1, w]*G[r61, -w]^2*G[-w^(-1), w^2] + 
 (49*Pi^2*G[r61, w^2]*G[-w^(-1), w^2])/18 - 
 (19*G[0, -w]^2*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 ((4*I)/3)*Pi*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
 ((74*I)/3)*Pi*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
 (16*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 15*G[0, w]*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
 (475*G[0, w^2]^2*G[r61, w^2]*G[-w^(-1), w^2])/6 + 
 (3*I)*Pi*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2] + 
 (61*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 28*G[0, -w]*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
 (22*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 32*G[1, -w]^2*G[r61, w^2]*G[-w^(-1), w^2] - 
 ((32*I)/3)*Pi*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
 30*G[0, w^2]*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
 ((40*I)/3)*Pi*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
 12*G[0, -w]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
 (76*G[0, w]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 (58*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 (8*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 24*G[1, -w]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
 (152*G[1, w]*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 32*G[1, w^2]^2*G[r61, w^2]*G[-w^(-1), w^2] + (4*I)*Pi*G[r1, w]*G[r61, w^2]*
  G[-w^(-1), w^2] + (4*I)*Pi*G[r2, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
 (11*G[0, -w]*G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 9*G[0, w^2]*G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
 4*G[r61, -w]^2*G[r61, w^2]*G[-w^(-1), w^2] + ((16*I)/3)*Pi*G[r61, w^2]^2*
  G[-w^(-1), w^2] - 4*G[0, -w]*G[r61, w^2]^2*G[-w^(-1), w^2] - 
 (4*G[0, w]*G[r61, w^2]^2*G[-w^(-1), w^2])/3 + 
 (251*G[0, w^2]*G[r61, w^2]^2*G[-w^(-1), w^2])/3 - 
 (16*G[1, r7]*G[r61, w^2]^2*G[-w^(-1), w^2])/3 + 
 (8*G[1, w]*G[r61, w^2]^2*G[-w^(-1), w^2])/3 + 
 4*G[r61, -w]*G[r61, w^2]^2*G[-w^(-1), w^2] - 
 (80*G[r61, w^2]^3*G[-w^(-1), w^2])/3 - (13*Pi^2*G[r62, -w]*G[-w^(-1), w^2])/
  18 + (11*G[0, -w]*G[0, w]*G[r62, -w]*G[-w^(-1), w^2])/3 + 
 (11*G[0, -w]*G[0, w^2]*G[r62, -w]*G[-w^(-1), w^2])/3 + 
 (10*G[0, w]*G[0, w^2]*G[r62, -w]*G[-w^(-1), w^2])/3 + 
 5*G[0, w^2]^2*G[r62, -w]*G[-w^(-1), w^2] - 
 (22*G[0, -w]*G[1, w]*G[r62, -w]*G[-w^(-1), w^2])/3 - 
 (20*G[0, w^2]*G[1, w]*G[r62, -w]*G[-w^(-1), w^2])/3 - 
 8*G[0, w]*G[r61, -w]*G[r62, -w]*G[-w^(-1), w^2] - 
 8*G[0, w^2]*G[r61, -w]*G[r62, -w]*G[-w^(-1), w^2] + 
 16*G[1, w]*G[r61, -w]*G[r62, -w]*G[-w^(-1), w^2] - 
 (11*G[0, -w]*G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2])/3 - 
 9*G[0, w^2]*G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] + 
 8*G[r61, -w]*G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] + 
 4*G[r61, w^2]^2*G[r62, -w]*G[-w^(-1), w^2] - 
 4*G[0, w]*G[r62, -w]^2*G[-w^(-1), w^2] - 4*G[0, w^2]*G[r62, -w]^2*
  G[-w^(-1), w^2] + 8*G[1, w]*G[r62, -w]^2*G[-w^(-1), w^2] + 
 4*G[r61, w^2]*G[r62, -w]^2*G[-w^(-1), w^2] + 
 (49*Pi^2*G[r62, w^2]*G[-w^(-1), w^2])/18 - 
 (19*G[0, -w]^2*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 ((4*I)/3)*Pi*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 ((74*I)/3)*Pi*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 (16*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 15*G[0, w]*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 (475*G[0, w^2]^2*G[r62, w^2]*G[-w^(-1), w^2])/6 + 
 (3*I)*Pi*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] + 
 (61*G[0, w^2]*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 28*G[0, -w]*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 (22*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 32*G[1, -w]^2*G[r62, w^2]*G[-w^(-1), w^2] - 
 ((32*I)/3)*Pi*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 30*G[0, w^2]*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 ((40*I)/3)*Pi*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 12*G[0, -w]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 (76*G[0, w]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 (58*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 (8*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 24*G[1, -w]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 (152*G[1, w]*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 32*G[1, w^2]^2*G[r62, w^2]*G[-w^(-1), w^2] + (4*I)*Pi*G[r1, w]*G[r62, w^2]*
  G[-w^(-1), w^2] + (4*I)*Pi*G[r2, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 (11*G[0, -w]*G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 9*G[0, w^2]*G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 4*G[r61, -w]^2*G[r62, w^2]*G[-w^(-1), w^2] + 
 ((32*I)/3)*Pi*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 8*G[0, -w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 (8*G[0, w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (502*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 (32*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 (16*G[1, w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
 8*G[r61, -w]*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
 80*G[r61, w^2]^2*G[r62, w^2]*G[-w^(-1), w^2] - 
 (11*G[0, -w]*G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 9*G[0, w^2]*G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 8*G[r61, -w]*G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 8*G[r61, w^2]*G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 4*G[r62, -w]^2*G[r62, w^2]*G[-w^(-1), w^2] + ((16*I)/3)*Pi*G[r62, w^2]^2*
  G[-w^(-1), w^2] - 4*G[0, -w]*G[r62, w^2]^2*G[-w^(-1), w^2] - 
 (4*G[0, w]*G[r62, w^2]^2*G[-w^(-1), w^2])/3 + 
 (251*G[0, w^2]*G[r62, w^2]^2*G[-w^(-1), w^2])/3 - 
 (16*G[1, r7]*G[r62, w^2]^2*G[-w^(-1), w^2])/3 + 
 (8*G[1, w]*G[r62, w^2]^2*G[-w^(-1), w^2])/3 + 
 4*G[r61, -w]*G[r62, w^2]^2*G[-w^(-1), w^2] - 80*G[r61, w^2]*G[r62, w^2]^2*
  G[-w^(-1), w^2] + 4*G[r62, -w]*G[r62, w^2]^2*G[-w^(-1), w^2] - 
 (80*G[r62, w^2]^3*G[-w^(-1), w^2])/3 + 
 (16*Pi^2*G[w^(-2), -w]*G[-w^(-1), w^2])/9 + G[0, -w]^2*G[w^(-2), -w]*
  G[-w^(-1), w^2] + ((2*I)/3)*Pi*G[0, w]*G[w^(-2), -w]*G[-w^(-1), w^2] - 
 (4*G[0, -w]*G[0, w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (10*G[0, -w]*G[0, w^2]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 (G[0, w]*G[0, w^2]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 4*G[0, -w]*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2] - 
 2*G[0, w]*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2] + 
 2*G[0, w^2]*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2] + 
 4*G[1, -w]^2*G[w^(-2), -w]*G[-w^(-1), w^2] + 
 (8*G[0, -w]*G[1, w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 4*G[1, -w]*G[1, w]*G[w^(-2), -w]*G[-w^(-1), w^2] - 
 ((2*I)/3)*Pi*G[r1, w]*G[w^(-2), -w]*G[-w^(-1), w^2] - 
 ((2*I)/3)*Pi*G[r2, w]*G[w^(-2), -w]*G[-w^(-1), w^2] + 
 (7*G[0, w]*G[r61, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[r61, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (14*G[1, w]*G[r61, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 (7*G[0, -w]*G[r61, w^2]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (7*G[r61, -w]*G[r61, w^2]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 (7*G[0, w]*G[r62, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[r62, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (14*G[1, w]*G[r62, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (7*G[r61, w^2]*G[r62, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
 (7*G[0, -w]*G[r62, w^2]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (7*G[r61, -w]*G[r62, w^2]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (7*G[r62, -w]*G[r62, w^2]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
 (37*Pi^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/36 - 
 6*G[-1, w^2]*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (67*G[0, -w]^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/18 + 
 (4*I)*Pi*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (10*G[0, -w]*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 ((11*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (31*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/6 + 
 (32*G[0, w]*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (151*G[0, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/18 + 
 ((3*I)/2)*Pi*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (181*G[0, w^2]*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/18 + 
 12*G[-1, w^2]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (155*G[0, -w]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/9 - 
 4*G[0, w]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (37*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (176*G[1, -w]^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/9 + 
 ((32*I)/3)*Pi*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (20*G[0, -w]*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 6*G[0, w^2]*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 8*G[1, -w]*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 ((190*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 18*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (208*G[0, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (11*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/9 + 
 (298*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/9 - 
 36*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (416*G[1, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (544*G[1, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/9 - 
 ((28*I)/3)*Pi*G[r1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 ((28*I)/3)*Pi*G[r2, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (4*G[0, w]*G[r61, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 G[0, w^2]*G[r61, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (8*G[1, w]*G[r61, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 ((32*I)/3)*Pi*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 6*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 13*G[0, w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (40*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (7*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 14*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 26*G[1, w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 30*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (17*G[r61, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (4*G[0, w]*G[r62, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 G[0, w^2]*G[r62, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (8*G[1, w]*G[r62, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 ((32*I)/3)*Pi*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 6*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 13*G[0, w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (40*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 (7*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 14*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 26*G[1, w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 30*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (34*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (17*G[r62, w^2]^2*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 ((25*I)/3)*Pi*G[w^(-2), w^2]^2*G[-w^(-1), w^2] + 
 (5*G[0, -w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/4 - 
 (25*G[0, w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/4 - 
 (43*G[1, r7]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/12 - 
 (5*G[1, -w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/2 + 
 (50*G[1, w]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/3 - 
 (19*G[1, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/2 + 
 (13*G[r61, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/2 + 
 (13*G[r62, w^2]*G[w^(-2), w^2]^2*G[-w^(-1), w^2])/2 + 
 (Pi^2*G[-w^(-1), -w]*G[-w^(-1), w^2])/18 - 
 (26*G[0, -w]^2*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 - 
 (4*G[0, -w]*G[0, w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 - 
 (9*G[0, -w]*G[0, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2])/2 - 
 (G[0, w]*G[0, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 + 
 32*G[0, -w]*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 (4*G[0, w]*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 + 
 5*G[0, w^2]*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 (88*G[1, -w]^2*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 + 
 (8*G[0, -w]*G[1, w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 + 
 (8*G[1, -w]*G[1, w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 + 
 8*G[0, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 16*G[1, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 2*G[0, -w]*G[r51, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[1, -w]*G[r51, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 4*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 2*G[0, -w]*G[r52, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[1, -w]*G[r52, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 4*G[1, -w]*G[r52, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 2*G[0, w]*G[r61, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 2*G[0, w^2]*G[r61, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[1, w]*G[r61, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 2*G[0, w]*G[r62, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 2*G[0, w^2]*G[r62, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 4*G[1, w]*G[r62, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[r61, w^2]*G[r62, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 2*G[r62, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
 (7*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2])/6 - 
 (7*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w^(-1), w^2])/3 - 
 (G[0, -w]*G[-w^(-1), -w]^2*G[-w^(-1), w^2])/3 + 
 (2*G[1, -w]*G[-w^(-1), -w]^2*G[-w^(-1), w^2])/3 - 
 (11*Pi^2*G[-w^(-1), w^2]^2)/9 - 6*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2]^2 + 
 (55*G[0, -w]^2*G[-w^(-1), w^2]^2)/18 - I*Pi*G[0, w]*G[-w^(-1), w^2]^2 - 
 (2*G[0, -w]*G[0, w]*G[-w^(-1), w^2]^2)/3 + ((37*I)/3)*Pi*G[0, w^2]*
  G[-w^(-1), w^2]^2 - (35*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2]^2)/4 - 
 12*G[0, w]*G[0, w^2]*G[-w^(-1), w^2]^2 + (523*G[0, w^2]^2*G[-w^(-1), w^2]^2)/
  36 - I*Pi*G[1, r7]*G[-w^(-1), w^2]^2 - 
 (101*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2]^2)/36 + 
 12*G[-1, w^2]*G[1, -w]*G[-w^(-1), w^2]^2 - 
 (113*G[0, -w]*G[1, -w]*G[-w^(-1), w^2]^2)/9 + 
 (10*G[0, w]*G[1, -w]*G[-w^(-1), w^2]^2)/3 + 
 (39*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2]^2)/2 + 
 (116*G[1, -w]^2*G[-w^(-1), w^2]^2)/9 + (4*I)*Pi*G[1, w]*G[-w^(-1), w^2]^2 + 
 (4*G[0, -w]*G[1, w]*G[-w^(-1), w^2]^2)/3 + 
 (56*G[0, w^2]*G[1, w]*G[-w^(-1), w^2]^2)/3 - 
 (20*G[1, -w]*G[1, w]*G[-w^(-1), w^2]^2)/3 - ((80*I)/3)*Pi*G[1, w^2]*
  G[-w^(-1), w^2]^2 - 8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2]^2 + 
 (68*G[0, w]*G[1, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (923*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2]^2)/18 + 
 (22*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2]^2)/9 + 
 16*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2]^2 - 
 (136*G[1, w]*G[1, w^2]*G[-w^(-1), w^2]^2)/3 + 
 (436*G[1, w^2]^2*G[-w^(-1), w^2]^2)/9 - I*Pi*G[r1, w]*G[-w^(-1), w^2]^2 - 
 I*Pi*G[r2, w]*G[-w^(-1), w^2]^2 - G[0, w]*G[r61, -w]*G[-w^(-1), w^2]^2 - 
 G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2]^2 + 2*G[1, w]*G[r61, -w]*
  G[-w^(-1), w^2]^2 + (5*I)*Pi*G[r61, w^2]*G[-w^(-1), w^2]^2 + 
 (4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 - 
 6*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2]^2 - 
 (19*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (16*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (14*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 + 
 12*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2]^2 + 
 (26*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2]^2)/3 + 
 G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2]^2 + G[r61, w^2]^2*G[-w^(-1), w^2]^2 - 
 G[0, w]*G[r62, -w]*G[-w^(-1), w^2]^2 - G[0, w^2]*G[r62, -w]*
  G[-w^(-1), w^2]^2 + 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2]^2 + 
 G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2]^2 + 
 (5*I)*Pi*G[r62, w^2]*G[-w^(-1), w^2]^2 + 
 (4*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 - 
 6*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2]^2 - 
 (19*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (16*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 - 
 (14*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 + 
 12*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2]^2 + 
 (26*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2]^2)/3 + 
 G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2]^2 + 2*G[r61, w^2]*G[r62, w^2]*
  G[-w^(-1), w^2]^2 + G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2]^2 + 
 G[r62, w^2]^2*G[-w^(-1), w^2]^2 + 
 (2*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), w^2]^2)/3 - 
 (4*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2]^2)/3 + 
 (4*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2]^2 + 6*G[0, -w]*G[w^(-2), w^2]*
  G[-w^(-1), w^2]^2 - 4*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2 + 
 (19*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/6 - 
 (5*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/6 - 
 12*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2 + 
 8*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2 - 
 (19*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]^2)/3 - 
 (G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]^2)/2 + 
 G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]^2 - ((8*I)/3)*Pi*G[-w^(-1), w^2]^3 + 
 (23*G[0, -w]*G[-w^(-1), w^2]^3)/12 + (8*G[0, w]*G[-w^(-1), w^2]^3)/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]^3)/12 + (31*G[1, r7]*G[-w^(-1), w^2]^3)/12 - 
 (23*G[1, -w]*G[-w^(-1), w^2]^3)/6 - (16*G[1, w]*G[-w^(-1), w^2]^3)/3 + 
 (G[1, w^2]*G[-w^(-1), w^2]^3)/6 - ((685*I)/243)*Pi^3*G[-w, w^2] - 
 (Pi^2*G[-1, r7]*G[-w, w^2])/9 + Pi^2*G[-1, w^2]*G[-w, w^2] - 
 (2*Pi^2*G[0, -w]*G[-w, w^2])/9 + (8*G[0, -w]^3*G[-w, w^2])/3 + 
 (46*Pi^2*G[0, w]*G[-w, w^2])/9 + (6*I)*Pi*G[-1, w^2]*G[0, w]*G[-w, w^2] - 
 ((2*I)/3)*Pi*G[0, -w]*G[0, w]*G[-w, w^2] + (8*G[0, -w]^2*G[0, w]*G[-w, w^2])/
  3 + (47*Pi^2*G[0, w^2]*G[-w, w^2])/36 + 
 (35*G[0, -w]^2*G[0, w^2]*G[-w, w^2])/6 - ((22*I)/3)*Pi*G[0, w]*G[0, w^2]*
  G[-w, w^2] + 6*G[-1, w^2]*G[0, w]*G[0, w^2]*G[-w, w^2] - 
 2*G[0, -w]*G[0, w]*G[0, w^2]*G[-w, w^2] - (8*I)*Pi*G[0, w^2]^2*G[-w, w^2] + 
 (16*G[0, -w]*G[0, w^2]^2*G[-w, w^2])/3 + G[0, w]*G[0, w^2]^2*G[-w, w^2] + 
 (17*G[0, w^2]^3*G[-w, w^2])/3 - (5*Pi^2*G[-I, r1]*G[-w, w^2])/6 + 
 (5*Pi^2*G[-I, w]*G[-w, w^2])/6 - (5*Pi^2*G[I, r1]*G[-w, w^2])/6 + 
 (5*Pi^2*G[I, w]*G[-w, w^2])/6 + (11*Pi^2*G[1, r7]*G[-w, w^2])/9 + 
 ((3*I)/2)*Pi*G[0, w^2]*G[1, r7]*G[-w, w^2] - 
 (25*G[0, w^2]^2*G[1, r7]*G[-w, w^2])/6 - (19*Pi^2*G[1, -w]*G[-w, w^2])/9 + 
 (10*G[0, -w]^2*G[1, -w]*G[-w, w^2])/3 - 
 (38*G[0, -w]*G[0, w]*G[1, -w]*G[-w, w^2])/3 - 
 15*G[0, -w]*G[0, w^2]*G[1, -w]*G[-w, w^2] - 
 (8*G[0, w]*G[0, w^2]*G[1, -w]*G[-w, w^2])/3 - 
 (62*G[0, w^2]^2*G[1, -w]*G[-w, w^2])/3 - 
 (116*G[0, -w]*G[1, -w]^2*G[-w, w^2])/3 + 16*G[0, w]*G[1, -w]^2*G[-w, w^2] + 
 8*G[0, w^2]*G[1, -w]^2*G[-w, w^2] + (128*G[1, -w]^3*G[-w, w^2])/3 - 
 (8*Pi^2*G[1, w]*G[-w, w^2])/9 - (16*G[0, -w]^2*G[1, w]*G[-w, w^2])/3 + 
 ((16*I)/3)*Pi*G[0, w^2]*G[1, w]*G[-w, w^2] + 4*G[0, -w]*G[0, w^2]*G[1, w]*
  G[-w, w^2] - (28*G[0, w^2]^2*G[1, w]*G[-w, w^2])/3 + 
 (76*G[0, -w]*G[1, -w]*G[1, w]*G[-w, w^2])/3 + 
 (16*G[0, w^2]*G[1, -w]*G[1, w]*G[-w, w^2])/3 - 
 32*G[1, -w]^2*G[1, w]*G[-w, w^2] - (23*Pi^2*G[1, w^2]*G[-w, w^2])/9 + 
 (16*G[0, -w]^2*G[1, w^2]*G[-w, w^2])/3 + ((22*I)/3)*Pi*G[0, w]*G[1, w^2]*
  G[-w, w^2] + ((118*I)/3)*Pi*G[0, w^2]*G[1, w^2]*G[-w, w^2] + 
 6*G[0, -w]*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 
 (40*G[0, w]*G[0, w^2]*G[1, w^2]*G[-w, w^2])/3 + 
 83*G[0, w^2]^2*G[1, w^2]*G[-w, w^2] - (8*I)*Pi*G[1, r7]*G[1, w^2]*
  G[-w, w^2] + (22*G[0, w^2]*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 - 
 (112*G[0, -w]*G[1, -w]*G[1, w^2]*G[-w, w^2])/3 - 
 12*G[0, w^2]*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
 (160*G[1, -w]^2*G[1, w^2]*G[-w, w^2])/3 - ((80*I)/3)*Pi*G[1, w]*G[1, w^2]*
  G[-w, w^2] + (104*G[0, w^2]*G[1, w]*G[1, w^2]*G[-w, w^2])/3 + 
 ((272*I)/3)*Pi*G[1, w^2]^2*G[-w, w^2] - 32*G[0, -w]*G[1, w^2]^2*G[-w, w^2] - 
 (368*G[0, w]*G[1, w^2]^2*G[-w, w^2])/3 - 
 (136*G[0, w^2]*G[1, w^2]^2*G[-w, w^2])/3 - 
 (128*G[1, r7]*G[1, w^2]^2*G[-w, w^2])/3 + 64*G[1, -w]*G[1, w^2]^2*
  G[-w, w^2] + (736*G[1, w]*G[1, w^2]^2*G[-w, w^2])/3 - 
 96*G[1, w^2]^3*G[-w, w^2] - (89*Pi^2*G[r1, w]*G[-w, w^2])/18 - 
 (6*I)*Pi*G[-1, w^2]*G[r1, w]*G[-w, w^2] + ((2*I)/3)*Pi*G[0, -w]*G[r1, w]*
  G[-w, w^2] + ((14*I)/3)*Pi*G[0, w^2]*G[r1, w]*G[-w, w^2] + 
 (6*I)*Pi*G[1, w^2]*G[r1, w]*G[-w, w^2] - (89*Pi^2*G[r2, w]*G[-w, w^2])/18 - 
 (6*I)*Pi*G[-1, w^2]*G[r2, w]*G[-w, w^2] + ((2*I)/3)*Pi*G[0, -w]*G[r2, w]*
  G[-w, w^2] + ((14*I)/3)*Pi*G[0, w^2]*G[r2, w]*G[-w, w^2] + 
 (6*I)*Pi*G[1, w^2]*G[r2, w]*G[-w, w^2] + (Pi^2*G[r51, -w]*G[-w, w^2])/6 - 
 2*G[0, -w]^2*G[r51, -w]*G[-w, w^2] + 4*G[0, -w]*G[1, -w]*G[r51, -w]*
  G[-w, w^2] - (Pi^2*G[r51, w^2]*G[-w, w^2])/6 + 
 2*G[0, -w]^2*G[r51, w^2]*G[-w, w^2] - 4*G[0, -w]*G[1, -w]*G[r51, w^2]*
  G[-w, w^2] + (Pi^2*G[r52, -w]*G[-w, w^2])/6 - 
 2*G[0, -w]^2*G[r52, -w]*G[-w, w^2] + 4*G[0, -w]*G[1, -w]*G[r52, -w]*
  G[-w, w^2] - (Pi^2*G[r52, w^2]*G[-w, w^2])/6 + 
 2*G[0, -w]^2*G[r52, w^2]*G[-w, w^2] - 4*G[0, -w]*G[1, -w]*G[r52, w^2]*
  G[-w, w^2] - (13*Pi^2*G[r61, -w]*G[-w, w^2])/18 + 
 (11*G[0, -w]*G[0, w]*G[r61, -w]*G[-w, w^2])/3 + 
 (11*G[0, -w]*G[0, w^2]*G[r61, -w]*G[-w, w^2])/3 + 
 (10*G[0, w]*G[0, w^2]*G[r61, -w]*G[-w, w^2])/3 + 
 5*G[0, w^2]^2*G[r61, -w]*G[-w, w^2] - 
 (22*G[0, -w]*G[1, w]*G[r61, -w]*G[-w, w^2])/3 - 
 (20*G[0, w^2]*G[1, w]*G[r61, -w]*G[-w, w^2])/3 - 
 4*G[0, w]*G[r61, -w]^2*G[-w, w^2] - 4*G[0, w^2]*G[r61, -w]^2*G[-w, w^2] + 
 8*G[1, w]*G[r61, -w]^2*G[-w, w^2] + (49*Pi^2*G[r61, w^2]*G[-w, w^2])/18 - 
 (19*G[0, -w]^2*G[r61, w^2]*G[-w, w^2])/3 + ((4*I)/3)*Pi*G[0, w]*G[r61, w^2]*
  G[-w, w^2] - ((74*I)/3)*Pi*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 
 (16*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/3 + 
 15*G[0, w]*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 
 (475*G[0, w^2]^2*G[r61, w^2]*G[-w, w^2])/6 + (3*I)*Pi*G[1, r7]*G[r61, w^2]*
  G[-w, w^2] + (61*G[0, w^2]*G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 + 
 28*G[0, -w]*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
 (22*G[0, w^2]*G[1, -w]*G[r61, w^2]*G[-w, w^2])/3 - 
 32*G[1, -w]^2*G[r61, w^2]*G[-w, w^2] - ((32*I)/3)*Pi*G[1, w]*G[r61, w^2]*
  G[-w, w^2] - 30*G[0, w^2]*G[1, w]*G[r61, w^2]*G[-w, w^2] - 
 ((40*I)/3)*Pi*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 
 12*G[0, -w]*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 
 (76*G[0, w]*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 - 
 (58*G[0, w^2]*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 - 
 (8*G[1, r7]*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 - 
 24*G[1, -w]*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
 (152*G[1, w]*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 + 
 32*G[1, w^2]^2*G[r61, w^2]*G[-w, w^2] + (4*I)*Pi*G[r1, w]*G[r61, w^2]*
  G[-w, w^2] + (4*I)*Pi*G[r2, w]*G[r61, w^2]*G[-w, w^2] - 
 (11*G[0, -w]*G[r61, -w]*G[r61, w^2]*G[-w, w^2])/3 - 
 9*G[0, w^2]*G[r61, -w]*G[r61, w^2]*G[-w, w^2] + 
 4*G[r61, -w]^2*G[r61, w^2]*G[-w, w^2] + ((16*I)/3)*Pi*G[r61, w^2]^2*
  G[-w, w^2] - 4*G[0, -w]*G[r61, w^2]^2*G[-w, w^2] - 
 (4*G[0, w]*G[r61, w^2]^2*G[-w, w^2])/3 + 
 (251*G[0, w^2]*G[r61, w^2]^2*G[-w, w^2])/3 - 
 (16*G[1, r7]*G[r61, w^2]^2*G[-w, w^2])/3 + 
 (8*G[1, w]*G[r61, w^2]^2*G[-w, w^2])/3 + 4*G[r61, -w]*G[r61, w^2]^2*
  G[-w, w^2] - (80*G[r61, w^2]^3*G[-w, w^2])/3 - 
 (13*Pi^2*G[r62, -w]*G[-w, w^2])/18 + 
 (11*G[0, -w]*G[0, w]*G[r62, -w]*G[-w, w^2])/3 + 
 (11*G[0, -w]*G[0, w^2]*G[r62, -w]*G[-w, w^2])/3 + 
 (10*G[0, w]*G[0, w^2]*G[r62, -w]*G[-w, w^2])/3 + 
 5*G[0, w^2]^2*G[r62, -w]*G[-w, w^2] - 
 (22*G[0, -w]*G[1, w]*G[r62, -w]*G[-w, w^2])/3 - 
 (20*G[0, w^2]*G[1, w]*G[r62, -w]*G[-w, w^2])/3 - 
 8*G[0, w]*G[r61, -w]*G[r62, -w]*G[-w, w^2] - 
 8*G[0, w^2]*G[r61, -w]*G[r62, -w]*G[-w, w^2] + 
 16*G[1, w]*G[r61, -w]*G[r62, -w]*G[-w, w^2] - 
 (11*G[0, -w]*G[r61, w^2]*G[r62, -w]*G[-w, w^2])/3 - 
 9*G[0, w^2]*G[r61, w^2]*G[r62, -w]*G[-w, w^2] + 
 8*G[r61, -w]*G[r61, w^2]*G[r62, -w]*G[-w, w^2] + 
 4*G[r61, w^2]^2*G[r62, -w]*G[-w, w^2] - 4*G[0, w]*G[r62, -w]^2*G[-w, w^2] - 
 4*G[0, w^2]*G[r62, -w]^2*G[-w, w^2] + 8*G[1, w]*G[r62, -w]^2*G[-w, w^2] + 
 4*G[r61, w^2]*G[r62, -w]^2*G[-w, w^2] + (49*Pi^2*G[r62, w^2]*G[-w, w^2])/
  18 - (19*G[0, -w]^2*G[r62, w^2]*G[-w, w^2])/3 + 
 ((4*I)/3)*Pi*G[0, w]*G[r62, w^2]*G[-w, w^2] - 
 ((74*I)/3)*Pi*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 
 (16*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
 15*G[0, w]*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 
 (475*G[0, w^2]^2*G[r62, w^2]*G[-w, w^2])/6 + (3*I)*Pi*G[1, r7]*G[r62, w^2]*
  G[-w, w^2] + (61*G[0, w^2]*G[1, r7]*G[r62, w^2]*G[-w, w^2])/3 + 
 28*G[0, -w]*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 
 (22*G[0, w^2]*G[1, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
 32*G[1, -w]^2*G[r62, w^2]*G[-w, w^2] - ((32*I)/3)*Pi*G[1, w]*G[r62, w^2]*
  G[-w, w^2] - 30*G[0, w^2]*G[1, w]*G[r62, w^2]*G[-w, w^2] - 
 ((40*I)/3)*Pi*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
 12*G[0, -w]*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
 (76*G[0, w]*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
 (58*G[0, w^2]*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
 (8*G[1, r7]*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
 24*G[1, -w]*G[1, w^2]*G[r62, w^2]*G[-w, w^2] - 
 (152*G[1, w]*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
 32*G[1, w^2]^2*G[r62, w^2]*G[-w, w^2] + (4*I)*Pi*G[r1, w]*G[r62, w^2]*
  G[-w, w^2] + (4*I)*Pi*G[r2, w]*G[r62, w^2]*G[-w, w^2] - 
 (11*G[0, -w]*G[r61, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
 9*G[0, w^2]*G[r61, -w]*G[r62, w^2]*G[-w, w^2] + 
 4*G[r61, -w]^2*G[r62, w^2]*G[-w, w^2] + ((32*I)/3)*Pi*G[r61, w^2]*
  G[r62, w^2]*G[-w, w^2] - 8*G[0, -w]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 
 (8*G[0, w]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
 (502*G[0, w^2]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
 (32*G[1, r7]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
 (16*G[1, w]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2])/3 + 
 8*G[r61, -w]*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 
 80*G[r61, w^2]^2*G[r62, w^2]*G[-w, w^2] - 
 (11*G[0, -w]*G[r62, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
 9*G[0, w^2]*G[r62, -w]*G[r62, w^2]*G[-w, w^2] + 
 8*G[r61, -w]*G[r62, -w]*G[r62, w^2]*G[-w, w^2] + 
 8*G[r61, w^2]*G[r62, -w]*G[r62, w^2]*G[-w, w^2] + 
 4*G[r62, -w]^2*G[r62, w^2]*G[-w, w^2] + ((16*I)/3)*Pi*G[r62, w^2]^2*
  G[-w, w^2] - 4*G[0, -w]*G[r62, w^2]^2*G[-w, w^2] - 
 (4*G[0, w]*G[r62, w^2]^2*G[-w, w^2])/3 + 
 (251*G[0, w^2]*G[r62, w^2]^2*G[-w, w^2])/3 - 
 (16*G[1, r7]*G[r62, w^2]^2*G[-w, w^2])/3 + 
 (8*G[1, w]*G[r62, w^2]^2*G[-w, w^2])/3 + 4*G[r61, -w]*G[r62, w^2]^2*
  G[-w, w^2] - 80*G[r61, w^2]*G[r62, w^2]^2*G[-w, w^2] + 
 4*G[r62, -w]*G[r62, w^2]^2*G[-w, w^2] - (80*G[r62, w^2]^3*G[-w, w^2])/3 + 
 (16*Pi^2*G[w^(-2), -w]*G[-w, w^2])/9 + G[0, -w]^2*G[w^(-2), -w]*G[-w, w^2] + 
 ((2*I)/3)*Pi*G[0, w]*G[w^(-2), -w]*G[-w, w^2] - 
 (4*G[0, -w]*G[0, w]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (8*G[0, -w]*G[0, w^2]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 (G[0, w]*G[0, w^2]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 4*G[0, -w]*G[1, -w]*G[w^(-2), -w]*G[-w, w^2] - 
 2*G[0, w]*G[1, -w]*G[w^(-2), -w]*G[-w, w^2] + 
 (2*G[0, w^2]*G[1, -w]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 4*G[1, -w]^2*G[w^(-2), -w]*G[-w, w^2] + 
 (8*G[0, -w]*G[1, w]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 4*G[1, -w]*G[1, w]*G[w^(-2), -w]*G[-w, w^2] - 
 ((2*I)/3)*Pi*G[r1, w]*G[w^(-2), -w]*G[-w, w^2] - 
 ((2*I)/3)*Pi*G[r2, w]*G[w^(-2), -w]*G[-w, w^2] + 
 (7*G[0, w]*G[r61, -w]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 (7*G[0, w^2]*G[r61, -w]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (14*G[1, w]*G[r61, -w]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 (7*G[0, -w]*G[r61, w^2]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (7*G[r61, -w]*G[r61, w^2]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 (7*G[0, w]*G[r62, -w]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 (7*G[0, w^2]*G[r62, -w]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (14*G[1, w]*G[r62, -w]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (7*G[r61, w^2]*G[r62, -w]*G[w^(-2), -w]*G[-w, w^2])/3 + 
 (7*G[0, -w]*G[r62, w^2]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (7*G[r61, -w]*G[r62, w^2]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (7*G[r62, -w]*G[r62, w^2]*G[w^(-2), -w]*G[-w, w^2])/3 - 
 (73*Pi^2*G[w^(-2), w^2]*G[-w, w^2])/36 + 6*G[-1, w^2]*G[0, -w]*
  G[w^(-2), w^2]*G[-w, w^2] - (77*G[0, -w]^2*G[w^(-2), w^2]*G[-w, w^2])/18 - 
 (6*I)*Pi*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] + 
 (10*G[0, -w]*G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 ((11*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 (21*G[0, -w]*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
 (8*G[0, w]*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (151*G[0, w^2]^2*G[w^(-2), w^2]*G[-w, w^2])/18 + 
 ((3*I)/2)*Pi*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2] - 
 (181*G[0, w^2]*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/18 - 
 12*G[-1, w^2]*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
 (133*G[0, -w]*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2])/9 - 
 4*G[0, w]*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 
 23*G[0, w^2]*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 
 (112*G[1, -w]^2*G[w^(-2), w^2]*G[-w, w^2])/9 + 
 ((32*I)/3)*Pi*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] - 
 (20*G[0, -w]*G[1, w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 6*G[0, w^2]*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] + 
 8*G[1, -w]*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] - 
 ((190*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 26*G[0, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 (208*G[0, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 (11*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/9 + 
 (298*G[1, r7]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/9 - 
 52*G[1, -w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 (416*G[1, w]*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 (544*G[1, w^2]^2*G[w^(-2), w^2]*G[-w, w^2])/9 + 
 ((2*I)/3)*Pi*G[r1, w]*G[w^(-2), w^2]*G[-w, w^2] + 
 ((2*I)/3)*Pi*G[r2, w]*G[w^(-2), w^2]*G[-w, w^2] - 
 (4*G[0, w]*G[r61, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 G[0, w^2]*G[r61, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
 (8*G[1, w]*G[r61, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 ((32*I)/3)*Pi*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 6*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 13*G[0, w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 (40*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 (7*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 14*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 26*G[1, w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 30*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 G[r61, -w]*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 (17*G[r61, w^2]^2*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (4*G[0, w]*G[r62, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 G[0, w^2]*G[r62, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
 (8*G[1, w]*G[r62, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 G[r61, w^2]*G[r62, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
 ((32*I)/3)*Pi*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 6*G[0, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 13*G[0, w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 (40*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 (7*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 14*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 26*G[1, w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 30*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 G[r61, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 (34*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 G[r62, -w]*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
 (17*G[r62, w^2]^2*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 ((25*I)/3)*Pi*G[w^(-2), w^2]^2*G[-w, w^2] - 
 (19*G[0, -w]*G[w^(-2), w^2]^2*G[-w, w^2])/4 - 
 (25*G[0, w]*G[w^(-2), w^2]^2*G[-w, w^2])/3 - 
 (7*G[0, w^2]*G[w^(-2), w^2]^2*G[-w, w^2])/4 - 
 (43*G[1, r7]*G[w^(-2), w^2]^2*G[-w, w^2])/12 + 
 (19*G[1, -w]*G[w^(-2), w^2]^2*G[-w, w^2])/2 + 
 (50*G[1, w]*G[w^(-2), w^2]^2*G[-w, w^2])/3 - 
 (19*G[1, w^2]*G[w^(-2), w^2]^2*G[-w, w^2])/2 + 
 (13*G[r61, w^2]*G[w^(-2), w^2]^2*G[-w, w^2])/2 + 
 (13*G[r62, w^2]*G[w^(-2), w^2]^2*G[-w, w^2])/2 + 
 (Pi^2*G[-w^(-1), -w]*G[-w, w^2])/18 - 
 (26*G[0, -w]^2*G[-w^(-1), -w]*G[-w, w^2])/3 - 
 (4*G[0, -w]*G[0, w]*G[-w^(-1), -w]*G[-w, w^2])/3 - 
 (31*G[0, -w]*G[0, w^2]*G[-w^(-1), -w]*G[-w, w^2])/6 - 
 (G[0, w]*G[0, w^2]*G[-w^(-1), -w]*G[-w, w^2])/3 + 
 32*G[0, -w]*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 (4*G[0, w]*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2])/3 + 
 (19*G[0, w^2]*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2])/3 - 
 (88*G[1, -w]^2*G[-w^(-1), -w]*G[-w, w^2])/3 + 
 (8*G[0, -w]*G[1, w]*G[-w^(-1), -w]*G[-w, w^2])/3 + 
 (8*G[1, -w]*G[1, w]*G[-w^(-1), -w]*G[-w, w^2])/3 + 
 8*G[0, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 16*G[1, -w]*G[1, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 2*G[0, -w]*G[r51, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[1, -w]*G[r51, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 2*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 4*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 2*G[0, -w]*G[r52, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[1, -w]*G[r52, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 2*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 4*G[1, -w]*G[r52, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 2*G[0, w]*G[r61, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
 2*G[0, w^2]*G[r61, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[1, w]*G[r61, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
 4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 2*G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 2*G[0, w]*G[r62, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
 2*G[0, w^2]*G[r62, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 4*G[1, w]*G[r62, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
 2*G[r61, w^2]*G[r62, -w]*G[-w^(-1), -w]*G[-w, w^2] + 
 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 2*G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w, w^2] - 
 2*G[r62, -w]*G[r62, w^2]*G[-w^(-1), -w]*G[-w, w^2] + 
 (7*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w, w^2])/6 - 
 (7*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w, w^2])/3 - 
 (G[0, -w]*G[-w^(-1), -w]^2*G[-w, w^2])/3 + 
 (2*G[1, -w]*G[-w^(-1), -w]^2*G[-w, w^2])/3 - 
 (2*Pi^2*G[-w^(-1), w^2]*G[-w, w^2])/9 + 12*G[-1, w^2]*G[0, -w]*
  G[-w^(-1), w^2]*G[-w, w^2] - (125*G[0, -w]^2*G[-w^(-1), w^2]*G[-w, w^2])/
  9 + ((22*I)/3)*Pi*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (4*G[0, -w]*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 ((74*I)/3)*Pi*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (217*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/6 - 
 (56*G[0, w]*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (523*G[0, w^2]^2*G[-w^(-1), w^2]*G[-w, w^2])/18 - 
 (2*I)*Pi*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (101*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/18 - 
 24*G[-1, w^2]*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (422*G[0, -w]*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2])/9 + 
 (20*G[0, w]*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (229*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (344*G[1, -w]^2*G[-w^(-1), w^2]*G[-w, w^2])/9 + 
 (8*I)*Pi*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (8*G[0, -w]*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (112*G[0, w^2]*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (40*G[1, -w]*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 ((160*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (136*G[0, w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (923*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/9 + 
 (44*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/9 - 
 (272*G[1, w]*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (872*G[1, w^2]^2*G[-w^(-1), w^2]*G[-w, w^2])/9 - 
 ((34*I)/3)*Pi*G[r1, w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 ((34*I)/3)*Pi*G[r2, w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 2*G[0, w]*G[r61, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 2*G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 4*G[1, w]*G[r61, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (10*I)*Pi*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (8*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 12*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (38*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (32*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (28*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 24*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (52*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 2*G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 2*G[r61, w^2]^2*G[-w^(-1), w^2]*G[-w, w^2] - 
 2*G[0, w]*G[r62, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
 2*G[0, w^2]*G[r62, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 4*G[1, w]*G[r62, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 2*G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (10*I)*Pi*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (8*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 12*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (38*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (32*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (28*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 24*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (52*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 2*G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 4*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 2*G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 2*G[r62, w^2]^2*G[-w^(-1), w^2]*G[-w, w^2] + 
 (2*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (4*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (8*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (40*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 8*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
 (19*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (5*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (80*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 16*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
 (38*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 (11*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (22*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (8*I)*Pi*G[-w^(-1), w^2]^2*G[-w, w^2] + 
 (245*G[0, -w]*G[-w^(-1), w^2]^2*G[-w, w^2])/12 + 
 8*G[0, w]*G[-w^(-1), w^2]^2*G[-w, w^2] - 
 (G[0, w^2]*G[-w^(-1), w^2]^2*G[-w, w^2])/4 + 
 (31*G[1, r7]*G[-w^(-1), w^2]^2*G[-w, w^2])/4 - 
 (245*G[1, -w]*G[-w^(-1), w^2]^2*G[-w, w^2])/6 - 
 16*G[1, w]*G[-w^(-1), w^2]^2*G[-w, w^2] + 
 (G[1, w^2]*G[-w^(-1), w^2]^2*G[-w, w^2])/2 - (Pi^2*G[-w, w^2]^2)/3 - 
 6*G[-1, w^2]*G[0, -w]*G[-w, w^2]^2 + (55*G[0, -w]^2*G[-w, w^2]^2)/18 + 
 ((13*I)/3)*Pi*G[0, w]*G[-w, w^2]^2 - (2*G[0, -w]*G[0, w]*G[-w, w^2]^2)/3 + 
 ((37*I)/3)*Pi*G[0, w^2]*G[-w, w^2]^2 - (35*G[0, -w]*G[0, w^2]*G[-w, w^2]^2)/
  4 - (20*G[0, w]*G[0, w^2]*G[-w, w^2]^2)/3 + (523*G[0, w^2]^2*G[-w, w^2]^2)/
  36 - I*Pi*G[1, r7]*G[-w, w^2]^2 - (101*G[0, w^2]*G[1, r7]*G[-w, w^2]^2)/
  36 + 12*G[-1, w^2]*G[1, -w]*G[-w, w^2]^2 - 
 (113*G[0, -w]*G[1, -w]*G[-w, w^2]^2)/9 + (10*G[0, w]*G[1, -w]*G[-w, w^2]^2)/
  3 + (39*G[0, w^2]*G[1, -w]*G[-w, w^2]^2)/2 + 
 (116*G[1, -w]^2*G[-w, w^2]^2)/9 + (4*I)*Pi*G[1, w]*G[-w, w^2]^2 + 
 (4*G[0, -w]*G[1, w]*G[-w, w^2]^2)/3 + (56*G[0, w^2]*G[1, w]*G[-w, w^2]^2)/
  3 - (20*G[1, -w]*G[1, w]*G[-w, w^2]^2)/3 - ((80*I)/3)*Pi*G[1, w^2]*
  G[-w, w^2]^2 - 8*G[0, -w]*G[1, w^2]*G[-w, w^2]^2 + 
 (68*G[0, w]*G[1, w^2]*G[-w, w^2]^2)/3 - 
 (923*G[0, w^2]*G[1, w^2]*G[-w, w^2]^2)/18 + 
 (22*G[1, r7]*G[1, w^2]*G[-w, w^2]^2)/9 + 16*G[1, -w]*G[1, w^2]*
  G[-w, w^2]^2 - (136*G[1, w]*G[1, w^2]*G[-w, w^2]^2)/3 + 
 (436*G[1, w^2]^2*G[-w, w^2]^2)/9 - ((19*I)/3)*Pi*G[r1, w]*G[-w, w^2]^2 - 
 ((19*I)/3)*Pi*G[r2, w]*G[-w, w^2]^2 - G[0, w]*G[r61, -w]*G[-w, w^2]^2 - 
 G[0, w^2]*G[r61, -w]*G[-w, w^2]^2 + 2*G[1, w]*G[r61, -w]*G[-w, w^2]^2 + 
 (5*I)*Pi*G[r61, w^2]*G[-w, w^2]^2 + (4*G[0, -w]*G[r61, w^2]*G[-w, w^2]^2)/
  3 - 6*G[0, w]*G[r61, w^2]*G[-w, w^2]^2 - 
 (19*G[0, w^2]*G[r61, w^2]*G[-w, w^2]^2)/3 - 
 (16*G[1, r7]*G[r61, w^2]*G[-w, w^2]^2)/3 - 
 (14*G[1, -w]*G[r61, w^2]*G[-w, w^2]^2)/3 + 12*G[1, w]*G[r61, w^2]*
  G[-w, w^2]^2 + (26*G[1, w^2]*G[r61, w^2]*G[-w, w^2]^2)/3 + 
 G[r61, -w]*G[r61, w^2]*G[-w, w^2]^2 + G[r61, w^2]^2*G[-w, w^2]^2 - 
 G[0, w]*G[r62, -w]*G[-w, w^2]^2 - G[0, w^2]*G[r62, -w]*G[-w, w^2]^2 + 
 2*G[1, w]*G[r62, -w]*G[-w, w^2]^2 + G[r61, w^2]*G[r62, -w]*G[-w, w^2]^2 + 
 (5*I)*Pi*G[r62, w^2]*G[-w, w^2]^2 + (4*G[0, -w]*G[r62, w^2]*G[-w, w^2]^2)/
  3 - 6*G[0, w]*G[r62, w^2]*G[-w, w^2]^2 - 
 (19*G[0, w^2]*G[r62, w^2]*G[-w, w^2]^2)/3 - 
 (16*G[1, r7]*G[r62, w^2]*G[-w, w^2]^2)/3 - 
 (14*G[1, -w]*G[r62, w^2]*G[-w, w^2]^2)/3 + 12*G[1, w]*G[r62, w^2]*
  G[-w, w^2]^2 + (26*G[1, w^2]*G[r62, w^2]*G[-w, w^2]^2)/3 + 
 G[r61, -w]*G[r62, w^2]*G[-w, w^2]^2 + 2*G[r61, w^2]*G[r62, w^2]*
  G[-w, w^2]^2 + G[r62, -w]*G[r62, w^2]*G[-w, w^2]^2 + 
 G[r62, w^2]^2*G[-w, w^2]^2 + (4*I)*Pi*G[w^(-2), w^2]*G[-w, w^2]^2 - 
 (10*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2]^2)/3 - 
 4*G[0, w]*G[w^(-2), w^2]*G[-w, w^2]^2 + 
 (19*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2]^2)/6 - 
 (5*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2]^2)/6 + 
 (20*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2]^2)/3 + 
 8*G[1, w]*G[w^(-2), w^2]*G[-w, w^2]^2 - 
 (19*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2]^2)/3 + 
 (G[0, -w]*G[-w^(-1), -w]*G[-w, w^2]^2)/6 - 
 (G[1, -w]*G[-w^(-1), -w]*G[-w, w^2]^2)/3 - (8*I)*Pi*G[-w^(-1), w^2]*
  G[-w, w^2]^2 + (245*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2]^2)/12 + 
 8*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2]^2 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2]^2)/4 + 
 (31*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2]^2)/4 - 
 (245*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2]^2)/6 - 
 16*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2]^2 + 
 (G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2]^2)/2 - ((8*I)/3)*Pi*G[-w, w^2]^3 + 
 (23*G[0, -w]*G[-w, w^2]^3)/12 + (8*G[0, w]*G[-w, w^2]^3)/3 - 
 (G[0, w^2]*G[-w, w^2]^3)/12 + (31*G[1, r7]*G[-w, w^2]^3)/12 - 
 (23*G[1, -w]*G[-w, w^2]^3)/6 - (16*G[1, w]*G[-w, w^2]^3)/3 + 
 (G[1, w^2]*G[-w, w^2]^3)/6 - (5*Pi^2*G[0, w^2]*G[w^2, -w])/3 - 
 G[0, -w]^2*G[0, w^2]*G[w^2, -w] + (4*G[0, -w]*G[0, w]*G[0, w^2]*G[w^2, -w])/
  3 + (8*G[0, -w]*G[0, w^2]^2*G[w^2, -w])/3 + 
 (G[0, w]*G[0, w^2]^2*G[w^2, -w])/3 + 4*G[0, -w]*G[0, w^2]*G[1, -w]*
  G[w^2, -w] + 2*G[0, w]*G[0, w^2]*G[1, -w]*G[w^2, -w] - 
 (2*G[0, w^2]^2*G[1, -w]*G[w^2, -w])/3 - 4*G[0, w^2]*G[1, -w]^2*G[w^2, -w] - 
 (8*G[0, -w]*G[0, w^2]*G[1, w]*G[w^2, -w])/3 - 
 4*G[0, w^2]*G[1, -w]*G[1, w]*G[w^2, -w] - 
 (7*G[0, w]*G[0, w^2]*G[r61, -w]*G[w^2, -w])/3 - 
 (7*G[0, w^2]^2*G[r61, -w]*G[w^2, -w])/3 + 
 (14*G[0, w^2]*G[1, w]*G[r61, -w]*G[w^2, -w])/3 - 
 (7*G[0, -w]*G[0, w^2]*G[r61, w^2]*G[w^2, -w])/3 + 
 (7*G[0, w^2]*G[r61, -w]*G[r61, w^2]*G[w^2, -w])/3 - 
 (7*G[0, w]*G[0, w^2]*G[r62, -w]*G[w^2, -w])/3 - 
 (7*G[0, w^2]^2*G[r62, -w]*G[w^2, -w])/3 + 
 (14*G[0, w^2]*G[1, w]*G[r62, -w]*G[w^2, -w])/3 + 
 (7*G[0, w^2]*G[r61, w^2]*G[r62, -w]*G[w^2, -w])/3 - 
 (7*G[0, -w]*G[0, w^2]*G[r62, w^2]*G[w^2, -w])/3 + 
 (7*G[0, w^2]*G[r61, -w]*G[r62, w^2]*G[w^2, -w])/3 + 
 (7*G[0, w^2]*G[r62, -w]*G[r62, w^2]*G[w^2, -w])/3 + 
 (5*Pi^2*G[-w^(-1), w^2]*G[w^2, -w])/3 + G[0, -w]^2*G[-w^(-1), w^2]*
  G[w^2, -w] - (4*G[0, -w]*G[0, w]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (8*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (G[0, w]*G[0, w^2]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 4*G[0, -w]*G[1, -w]*G[-w^(-1), w^2]*G[w^2, -w] - 
 2*G[0, w]*G[1, -w]*G[-w^(-1), w^2]*G[w^2, -w] + 
 (2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 4*G[1, -w]^2*G[-w^(-1), w^2]*G[w^2, -w] + 
 (8*G[0, -w]*G[1, w]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 4*G[1, -w]*G[1, w]*G[-w^(-1), w^2]*G[w^2, -w] + 
 (7*G[0, w]*G[r61, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 (7*G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (14*G[1, w]*G[r61, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 (7*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (7*G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 (7*G[0, w]*G[r62, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 (7*G[0, w^2]*G[r62, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (14*G[1, w]*G[r62, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (7*G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 (7*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (7*G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[w^2, -w])/3 - 
 (7*G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2]*G[w^2, -w])/3 + 
 (5*Pi^2*G[-w, w^2]*G[w^2, -w])/3 + G[0, -w]^2*G[-w, w^2]*G[w^2, -w] - 
 (4*G[0, -w]*G[0, w]*G[-w, w^2]*G[w^2, -w])/3 - 
 (10*G[0, -w]*G[0, w^2]*G[-w, w^2]*G[w^2, -w])/3 - 
 (G[0, w]*G[0, w^2]*G[-w, w^2]*G[w^2, -w])/3 - 
 4*G[0, -w]*G[1, -w]*G[-w, w^2]*G[w^2, -w] - 2*G[0, w]*G[1, -w]*G[-w, w^2]*
  G[w^2, -w] + 2*G[0, w^2]*G[1, -w]*G[-w, w^2]*G[w^2, -w] + 
 4*G[1, -w]^2*G[-w, w^2]*G[w^2, -w] + 
 (8*G[0, -w]*G[1, w]*G[-w, w^2]*G[w^2, -w])/3 + 
 4*G[1, -w]*G[1, w]*G[-w, w^2]*G[w^2, -w] + 
 (7*G[0, w]*G[r61, -w]*G[-w, w^2]*G[w^2, -w])/3 + 
 (7*G[0, w^2]*G[r61, -w]*G[-w, w^2]*G[w^2, -w])/3 - 
 (14*G[1, w]*G[r61, -w]*G[-w, w^2]*G[w^2, -w])/3 + 
 (7*G[0, -w]*G[r61, w^2]*G[-w, w^2]*G[w^2, -w])/3 - 
 (7*G[r61, -w]*G[r61, w^2]*G[-w, w^2]*G[w^2, -w])/3 + 
 (7*G[0, w]*G[r62, -w]*G[-w, w^2]*G[w^2, -w])/3 + 
 (7*G[0, w^2]*G[r62, -w]*G[-w, w^2]*G[w^2, -w])/3 - 
 (14*G[1, w]*G[r62, -w]*G[-w, w^2]*G[w^2, -w])/3 - 
 (7*G[r61, w^2]*G[r62, -w]*G[-w, w^2]*G[w^2, -w])/3 + 
 (7*G[0, -w]*G[r62, w^2]*G[-w, w^2]*G[w^2, -w])/3 - 
 (7*G[r61, -w]*G[r62, w^2]*G[-w, w^2]*G[w^2, -w])/3 - 
 (7*G[r62, -w]*G[r62, w^2]*G[-w, w^2]*G[w^2, -w])/3 + 
 (2*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2]*G[w^2, -w])/3 - 
 (4*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2]*G[w^2, -w])/3 + 
 (2*G[0, -w]*G[-w, w^2]^2*G[w^2, -w])/3 - 
 (4*G[1, -w]*G[-w, w^2]^2*G[w^2, -w])/3 + 6*G[0, w^2]*G[w^(-2), w^2]*
  G[-1, 0, w] + 6*G[0, w^2]*G[-w^(-1), w^2]*G[-1, 0, w] - 
 6*G[0, w^2]*G[-w, w^2]*G[-1, 0, w] + 6*G[0, w]*G[w^(-2), w^2]*
  G[-1, 0, w^2] + 6*G[0, w]*G[-w^(-1), w^2]*G[-1, 0, w^2] - 
 6*G[0, w]*G[-w, w^2]*G[-1, 0, w^2] + 6*G[0, -w]*G[w^(-2), w^2]*
  G[-1, -w^(-1), w^2] - 12*G[1, -w]*G[w^(-2), w^2]*G[-1, -w^(-1), w^2] + 
 6*G[0, -w]*G[-w^(-1), w^2]*G[-1, -w^(-1), w^2] - 
 12*G[1, -w]*G[-w^(-1), w^2]*G[-1, -w^(-1), w^2] - 
 6*G[0, -w]*G[-w, w^2]*G[-1, -w^(-1), w^2] + 
 12*G[1, -w]*G[-w, w^2]*G[-1, -w^(-1), w^2] - 
 6*G[0, -w]*G[w^(-2), w^2]*G[-1, -w, w^2] + 12*G[1, -w]*G[w^(-2), w^2]*
  G[-1, -w, w^2] - 6*G[0, -w]*G[-w^(-1), w^2]*G[-1, -w, w^2] + 
 12*G[1, -w]*G[-w^(-1), w^2]*G[-1, -w, w^2] + 
 6*G[0, -w]*G[-w, w^2]*G[-1, -w, w^2] - 12*G[1, -w]*G[-w, w^2]*
  G[-1, -w, w^2] + (13*G[0, -w]*G[0, w^2]*G[0, 0, -w])/3 + 
 (8*G[0, w]*G[0, w^2]*G[0, 0, -w])/3 - (25*G[0, w^2]^2*G[0, 0, -w])/9 - 
 2*G[0, w^2]*G[1, -w]*G[0, 0, -w] - (16*G[0, w^2]*G[1, w]*G[0, 0, -w])/3 + 
 (34*G[0, w^2]*G[1, w^2]*G[0, 0, -w])/3 - 2*G[0, w^2]*G[r51, -w]*
  G[0, 0, -w] + 2*G[0, w^2]*G[r51, w^2]*G[0, 0, -w] - 
 2*G[0, w^2]*G[r52, -w]*G[0, 0, -w] + 2*G[0, w^2]*G[r52, w^2]*G[0, 0, -w] + 
 4*G[0, w^2]*G[r61, -w]*G[0, 0, -w] - (20*G[0, w^2]*G[r61, w^2]*G[0, 0, -w])/
  3 + 4*G[0, w^2]*G[r62, -w]*G[0, 0, -w] - 
 (20*G[0, w^2]*G[r62, w^2]*G[0, 0, -w])/3 - 
 (4*G[0, w^2]*G[w^(-2), -w]*G[0, 0, -w])/3 + 2*G[0, -w]*G[w^(-2), w^2]*
  G[0, 0, -w] + (73*G[0, w^2]*G[w^(-2), w^2]*G[0, 0, -w])/18 - 
 2*G[1, -w]*G[w^(-2), w^2]*G[0, 0, -w] - 6*G[1, w^2]*G[w^(-2), w^2]*
  G[0, 0, -w] + 2*G[r61, w^2]*G[w^(-2), w^2]*G[0, 0, -w] + 
 2*G[r62, w^2]*G[w^(-2), w^2]*G[0, 0, -w] - 4*G[0, w^2]*G[-w^(-1), -w]*
  G[0, 0, -w] - G[w^(-2), w^2]*G[-w^(-1), -w]*G[0, 0, -w] - 
 (19*G[0, -w]*G[-w^(-1), w^2]*G[0, 0, -w])/3 - 
 (8*G[0, w]*G[-w^(-1), w^2]*G[0, 0, -w])/3 + 
 (G[0, w^2]*G[-w^(-1), w^2]*G[0, 0, -w])/2 + 4*G[1, -w]*G[-w^(-1), w^2]*
  G[0, 0, -w] + (16*G[1, w]*G[-w^(-1), w^2]*G[0, 0, -w])/3 - 
 (16*G[1, w^2]*G[-w^(-1), w^2]*G[0, 0, -w])/3 + 
 2*G[r51, -w]*G[-w^(-1), w^2]*G[0, 0, -w] - 2*G[r51, w^2]*G[-w^(-1), w^2]*
  G[0, 0, -w] + 2*G[r52, -w]*G[-w^(-1), w^2]*G[0, 0, -w] - 
 2*G[r52, w^2]*G[-w^(-1), w^2]*G[0, 0, -w] - 4*G[r61, -w]*G[-w^(-1), w^2]*
  G[0, 0, -w] + (14*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 0, -w])/3 - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[0, 0, -w] + 
 (14*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 0, -w])/3 + 
 (4*G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, 0, -w])/3 - 
 (91*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 0, -w])/18 + 
 5*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, 0, -w] - 
 (85*G[-w^(-1), w^2]^2*G[0, 0, -w])/18 - (19*G[0, -w]*G[-w, w^2]*G[0, 0, -w])/
  3 - (8*G[0, w]*G[-w, w^2]*G[0, 0, -w])/3 + 
 (G[0, w^2]*G[-w, w^2]*G[0, 0, -w])/2 + 4*G[1, -w]*G[-w, w^2]*G[0, 0, -w] + 
 (16*G[1, w]*G[-w, w^2]*G[0, 0, -w])/3 - 
 (16*G[1, w^2]*G[-w, w^2]*G[0, 0, -w])/3 + 2*G[r51, -w]*G[-w, w^2]*
  G[0, 0, -w] - 2*G[r51, w^2]*G[-w, w^2]*G[0, 0, -w] + 
 2*G[r52, -w]*G[-w, w^2]*G[0, 0, -w] - 2*G[r52, w^2]*G[-w, w^2]*G[0, 0, -w] - 
 4*G[r61, -w]*G[-w, w^2]*G[0, 0, -w] + 
 (14*G[r61, w^2]*G[-w, w^2]*G[0, 0, -w])/3 - 4*G[r62, -w]*G[-w, w^2]*
  G[0, 0, -w] + (14*G[r62, w^2]*G[-w, w^2]*G[0, 0, -w])/3 + 
 (4*G[w^(-2), -w]*G[-w, w^2]*G[0, 0, -w])/3 + 
 (53*G[w^(-2), w^2]*G[-w, w^2]*G[0, 0, -w])/18 + 
 5*G[-w^(-1), -w]*G[-w, w^2]*G[0, 0, -w] + 
 (95*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 0, -w])/9 - 
 (85*G[-w, w^2]^2*G[0, 0, -w])/18 - (4*G[0, w^2]*G[w^2, -w]*G[0, 0, -w])/3 + 
 (4*G[-w^(-1), w^2]*G[w^2, -w]*G[0, 0, -w])/3 + 
 (4*G[-w, w^2]*G[w^2, -w]*G[0, 0, -w])/3 - 6*Pi^2*G[0, 0, w] - 
 ((8*I)/3)*Pi*G[0, w^2]*G[0, 0, w] - (5*G[0, -w]*G[0, w^2]*G[0, 0, w])/3 - 
 (22*G[0, w^2]^2*G[0, 0, w])/3 + 38*G[0, w^2]*G[1, w^2]*G[0, 0, w] + 
 4*G[0, w^2]*G[r61, -w]*G[0, 0, w] - (32*G[0, w^2]*G[r61, w^2]*G[0, 0, w])/
  3 + 4*G[0, w^2]*G[r62, -w]*G[0, 0, w] - 
 (32*G[0, w^2]*G[r62, w^2]*G[0, 0, w])/3 - 
 (4*G[0, w^2]*G[w^(-2), -w]*G[0, 0, w])/3 - (5*I)*Pi*G[w^(-2), w^2]*
  G[0, 0, w] + 18*G[-1, w^2]*G[w^(-2), w^2]*G[0, 0, w] + 
 (17*G[0, w^2]*G[w^(-2), w^2]*G[0, 0, w])/6 + 
 (4*G[1, w^2]*G[w^(-2), w^2]*G[0, 0, w])/3 + 3*G[r61, w^2]*G[w^(-2), w^2]*
  G[0, 0, w] + 3*G[r62, w^2]*G[w^(-2), w^2]*G[0, 0, w] - 
 (35*G[w^(-2), w^2]^2*G[0, 0, w])/2 - G[0, w^2]*G[-w^(-1), -w]*G[0, 0, w] - 
 (I/3)*Pi*G[-w^(-1), w^2]*G[0, 0, w] + 18*G[-1, w^2]*G[-w^(-1), w^2]*
  G[0, 0, w] + (5*G[0, -w]*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
 (21*G[0, w^2]*G[-w^(-1), w^2]*G[0, 0, w])/2 - 
 (46*G[1, w^2]*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[0, 0, w] + 
 (23*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[0, 0, w] + 
 (23*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 0, w])/3 + 
 (4*G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
 (61*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 0, w])/2 + 
 G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, 0, w] + 7*G[-w^(-1), w^2]^2*G[0, 0, w] + 
 ((23*I)/3)*Pi*G[-w, w^2]*G[0, 0, w] - 18*G[-1, w^2]*G[-w, w^2]*G[0, 0, w] + 
 (5*G[0, -w]*G[-w, w^2]*G[0, 0, w])/3 + (39*G[0, w^2]*G[-w, w^2]*G[0, 0, w])/
  2 - (118*G[1, w^2]*G[-w, w^2]*G[0, 0, w])/3 - 
 4*G[r61, -w]*G[-w, w^2]*G[0, 0, w] + (23*G[r61, w^2]*G[-w, w^2]*G[0, 0, w])/
  3 - 4*G[r62, -w]*G[-w, w^2]*G[0, 0, w] + 
 (23*G[r62, w^2]*G[-w, w^2]*G[0, 0, w])/3 + 
 (4*G[w^(-2), -w]*G[-w, w^2]*G[0, 0, w])/3 + 
 (23*G[w^(-2), w^2]*G[-w, w^2]*G[0, 0, w])/2 + 
 G[-w^(-1), -w]*G[-w, w^2]*G[0, 0, w] + 2*G[-w^(-1), w^2]*G[-w, w^2]*
  G[0, 0, w] - 9*G[-w, w^2]^2*G[0, 0, w] - 
 (10*G[0, w^2]*G[w^2, -w]*G[0, 0, w])/3 + 
 (10*G[-w^(-1), w^2]*G[w^2, -w]*G[0, 0, w])/3 + 
 (10*G[-w, w^2]*G[w^2, -w]*G[0, 0, w])/3 - (2*Pi^2*G[0, 0, w^2])/3 + 
 (23*G[0, -w]^2*G[0, 0, w^2])/9 - (2*I)*Pi*G[0, w]*G[0, 0, w^2] + 
 ((4*I)/3)*Pi*G[0, w^2]*G[0, 0, w^2] + (23*G[0, -w]*G[0, w^2]*G[0, 0, w^2])/
  9 - (32*G[0, w]*G[0, w^2]*G[0, 0, w^2])/3 + (359*G[0, w^2]^2*G[0, 0, w^2])/
  6 - I*Pi*G[1, r7]*G[0, 0, w^2] - (124*G[0, w^2]*G[1, r7]*G[0, 0, w^2])/9 - 
 (50*G[0, -w]*G[1, -w]*G[0, 0, w^2])/9 - 4*G[0, w]*G[1, -w]*G[0, 0, w^2] - 
 (100*G[0, w^2]*G[1, -w]*G[0, 0, w^2])/9 + (8*G[1, -w]^2*G[0, 0, w^2])/9 + 
 (8*I)*Pi*G[1, w]*G[0, 0, w^2] + (64*G[0, w^2]*G[1, w]*G[0, 0, w^2])/3 + 
 8*G[1, -w]*G[1, w]*G[0, 0, w^2] + (2*I)*Pi*G[1, w^2]*G[0, 0, w^2] - 
 (10*G[0, -w]*G[1, w^2]*G[0, 0, w^2])/3 - 6*G[0, w]*G[1, w^2]*G[0, 0, w^2] + 
 (200*G[0, w^2]*G[1, w^2]*G[0, 0, w^2])/3 + 
 (160*G[1, r7]*G[1, w^2]*G[0, 0, w^2])/9 + 
 (20*G[1, -w]*G[1, w^2]*G[0, 0, w^2])/3 + 12*G[1, w]*G[1, w^2]*G[0, 0, w^2] - 
 (356*G[1, w^2]^2*G[0, 0, w^2])/9 - (2*I)*Pi*G[r1, w]*G[0, 0, w^2] - 
 (2*I)*Pi*G[r2, w]*G[0, 0, w^2] + 2*G[0, w]*G[r61, -w]*G[0, 0, w^2] + 
 (11*G[0, w^2]*G[r61, -w]*G[0, 0, w^2])/3 - 
 4*G[1, w]*G[r61, -w]*G[0, 0, w^2] - ((44*I)/3)*Pi*G[r61, w^2]*G[0, 0, w^2] - 
 8*G[0, -w]*G[r61, w^2]*G[0, 0, w^2] + 8*G[0, w]*G[r61, w^2]*G[0, 0, w^2] - 
 (443*G[0, w^2]*G[r61, w^2]*G[0, 0, w^2])/3 + 
 (32*G[1, r7]*G[r61, w^2]*G[0, 0, w^2])/3 + 20*G[1, -w]*G[r61, w^2]*
  G[0, 0, w^2] - 16*G[1, w]*G[r61, w^2]*G[0, 0, w^2] - 
 2*G[r61, -w]*G[r61, w^2]*G[0, 0, w^2] + 46*G[r61, w^2]^2*G[0, 0, w^2] + 
 2*G[0, w]*G[r62, -w]*G[0, 0, w^2] + (11*G[0, w^2]*G[r62, -w]*G[0, 0, w^2])/
  3 - 4*G[1, w]*G[r62, -w]*G[0, 0, w^2] - 2*G[r61, w^2]*G[r62, -w]*
  G[0, 0, w^2] - ((44*I)/3)*Pi*G[r62, w^2]*G[0, 0, w^2] - 
 8*G[0, -w]*G[r62, w^2]*G[0, 0, w^2] + 8*G[0, w]*G[r62, w^2]*G[0, 0, w^2] - 
 (443*G[0, w^2]*G[r62, w^2]*G[0, 0, w^2])/3 + 
 (32*G[1, r7]*G[r62, w^2]*G[0, 0, w^2])/3 + 20*G[1, -w]*G[r62, w^2]*
  G[0, 0, w^2] - 16*G[1, w]*G[r62, w^2]*G[0, 0, w^2] - 
 2*G[r61, -w]*G[r62, w^2]*G[0, 0, w^2] + 92*G[r61, w^2]*G[r62, w^2]*
  G[0, 0, w^2] - 2*G[r62, -w]*G[r62, w^2]*G[0, 0, w^2] + 
 46*G[r62, w^2]^2*G[0, 0, w^2] - (G[0, w^2]*G[w^(-2), -w]*G[0, 0, w^2])/3 + 
 I*Pi*G[w^(-2), w^2]*G[0, 0, w^2] + 14*G[0, -w]*G[w^(-2), w^2]*G[0, 0, w^2] + 
 5*G[0, w]*G[w^(-2), w^2]*G[0, 0, w^2] + 
 (173*G[0, w^2]*G[w^(-2), w^2]*G[0, 0, w^2])/18 - 
 6*G[1, r7]*G[w^(-2), w^2]*G[0, 0, w^2] - 28*G[1, -w]*G[w^(-2), w^2]*
  G[0, 0, w^2] - 10*G[1, w]*G[w^(-2), w^2]*G[0, 0, w^2] + 
 2*G[1, w^2]*G[w^(-2), w^2]*G[0, 0, w^2] + 
 (43*G[r61, w^2]*G[w^(-2), w^2]*G[0, 0, w^2])/6 + 
 (43*G[r62, w^2]*G[w^(-2), w^2]*G[0, 0, w^2])/6 - 
 6*G[w^(-2), w^2]^2*G[0, 0, w^2] - (7*G[0, -w]*G[-w^(-1), -w]*G[0, 0, w^2])/
  3 - (G[0, w^2]*G[-w^(-1), -w]*G[0, 0, w^2])/3 + 
 (14*G[1, -w]*G[-w^(-1), -w]*G[0, 0, w^2])/3 + 
 ((34*I)/3)*Pi*G[-w^(-1), w^2]*G[0, 0, w^2] - 
 (62*G[0, -w]*G[-w^(-1), w^2]*G[0, 0, w^2])/9 + 
 (2*G[0, w]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
 (269*G[0, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2])/18 + 
 (2*G[1, r7]*G[-w^(-1), w^2]*G[0, 0, w^2])/9 + 
 (142*G[1, -w]*G[-w^(-1), w^2]*G[0, 0, w^2])/9 - 
 (4*G[1, w]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
 (262*G[1, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2])/9 - 
 (5*G[r61, -w]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 + 
 (97*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2])/2 - 
 (5*G[r62, -w]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 + 
 (97*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 0, w^2])/2 + 
 (G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
 (7*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 0, w^2])/9 + 
 (G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
 (173*G[-w^(-1), w^2]^2*G[0, 0, w^2])/18 + ((34*I)/3)*Pi*G[-w, w^2]*
  G[0, 0, w^2] - (62*G[0, -w]*G[-w, w^2]*G[0, 0, w^2])/9 + 
 (2*G[0, w]*G[-w, w^2]*G[0, 0, w^2])/3 - 
 (269*G[0, w^2]*G[-w, w^2]*G[0, 0, w^2])/18 + 
 (2*G[1, r7]*G[-w, w^2]*G[0, 0, w^2])/9 + 
 (142*G[1, -w]*G[-w, w^2]*G[0, 0, w^2])/9 - 
 (4*G[1, w]*G[-w, w^2]*G[0, 0, w^2])/3 - 
 (262*G[1, w^2]*G[-w, w^2]*G[0, 0, w^2])/9 - 
 (5*G[r61, -w]*G[-w, w^2]*G[0, 0, w^2])/3 + 
 (97*G[r61, w^2]*G[-w, w^2]*G[0, 0, w^2])/2 - 
 (5*G[r62, -w]*G[-w, w^2]*G[0, 0, w^2])/3 + 
 (97*G[r62, w^2]*G[-w, w^2]*G[0, 0, w^2])/2 + 
 (G[w^(-2), -w]*G[-w, w^2]*G[0, 0, w^2])/3 - 
 (25*G[w^(-2), w^2]*G[-w, w^2]*G[0, 0, w^2])/9 + 
 (G[-w^(-1), -w]*G[-w, w^2]*G[0, 0, w^2])/3 - 
 (137*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 0, w^2])/9 - 
 (173*G[-w, w^2]^2*G[0, 0, w^2])/18 - (G[0, w^2]*G[w^2, -w]*G[0, 0, w^2])/3 + 
 (G[-w^(-1), w^2]*G[w^2, -w]*G[0, 0, w^2])/3 + 
 (G[-w, w^2]*G[w^2, -w]*G[0, 0, w^2])/3 - (5*G[0, 0, -w]*G[0, 0, w^2])/9 + 
 9*G[0, 0, w]*G[0, 0, w^2] - (389*G[0, 0, w^2]^2)/18 + 
 (4*Pi^2*G[0, -I, r1])/3 - (4*Pi^2*G[0, -I, w])/3 + (4*Pi^2*G[0, I, r1])/3 - 
 (4*Pi^2*G[0, I, w])/3 - ((20*I)/3)*Pi*G[0, w^2]*G[0, 1, r7] - 
 (32*G[0, w^2]^2*G[0, 1, r7])/3 - 12*G[0, w^2]*G[1, w^2]*G[0, 1, r7] + 
 (6*I)*Pi*G[r61, w^2]*G[0, 1, r7] + 16*G[0, w^2]*G[r61, w^2]*G[0, 1, r7] + 
 (6*I)*Pi*G[r62, w^2]*G[0, 1, r7] + 16*G[0, w^2]*G[r62, w^2]*G[0, 1, r7] + 
 (23*G[0, w^2]*G[w^(-2), w^2]*G[0, 1, r7])/6 + 
 4*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, r7] - 6*G[r61, w^2]*G[w^(-2), w^2]*
  G[0, 1, r7] - 6*G[r62, w^2]*G[w^(-2), w^2]*G[0, 1, r7] + 
 ((2*I)/3)*Pi*G[-w^(-1), w^2]*G[0, 1, r7] + 
 (15*G[0, w^2]*G[-w^(-1), w^2]*G[0, 1, r7])/2 + 
 8*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, r7] - 10*G[r61, w^2]*G[-w^(-1), w^2]*
  G[0, 1, r7] - 10*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 1, r7] + 
 (G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 1, r7])/6 - 
 (5*G[-w^(-1), w^2]^2*G[0, 1, r7])/6 + ((2*I)/3)*Pi*G[-w, w^2]*G[0, 1, r7] + 
 (15*G[0, w^2]*G[-w, w^2]*G[0, 1, r7])/2 + 8*G[1, w^2]*G[-w, w^2]*
  G[0, 1, r7] - 10*G[r61, w^2]*G[-w, w^2]*G[0, 1, r7] - 
 10*G[r62, w^2]*G[-w, w^2]*G[0, 1, r7] + 
 (G[w^(-2), w^2]*G[-w, w^2]*G[0, 1, r7])/6 - 
 (5*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, r7])/3 - 
 (5*G[-w, w^2]^2*G[0, 1, r7])/6 + (32*G[0, 0, w^2]*G[0, 1, r7])/3 + 
 (8*G[0, -w]*G[0, w^2]*G[0, 1, -w])/3 - (14*G[0, w]*G[0, w^2]*G[0, 1, -w])/
  3 - (16*G[0, w^2]^2*G[0, 1, -w])/9 - (52*G[0, w^2]*G[1, -w]*G[0, 1, -w])/
  3 + (28*G[0, w^2]*G[1, w]*G[0, 1, -w])/3 - 
 (68*G[0, w^2]*G[1, w^2]*G[0, 1, -w])/3 + 4*G[0, w^2]*G[r51, -w]*
  G[0, 1, -w] - 4*G[0, w^2]*G[r51, w^2]*G[0, 1, -w] + 
 4*G[0, w^2]*G[r52, -w]*G[0, 1, -w] - 4*G[0, w^2]*G[r52, w^2]*G[0, 1, -w] + 
 16*G[0, w^2]*G[r61, w^2]*G[0, 1, -w] + 16*G[0, w^2]*G[r62, w^2]*
  G[0, 1, -w] - 2*G[0, w^2]*G[w^(-2), -w]*G[0, 1, -w] - 
 2*G[0, -w]*G[w^(-2), w^2]*G[0, 1, -w] - 
 (49*G[0, w^2]*G[w^(-2), w^2]*G[0, 1, -w])/9 + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, -w] - 4*G[r61, w^2]*G[w^(-2), w^2]*
  G[0, 1, -w] - 4*G[r62, w^2]*G[w^(-2), w^2]*G[0, 1, -w] + 
 4*G[0, w^2]*G[-w^(-1), -w]*G[0, 1, -w] + 2*G[w^(-2), w^2]*G[-w^(-1), -w]*
  G[0, 1, -w] - (2*G[0, -w]*G[-w^(-1), w^2]*G[0, 1, -w])/3 + 
 (14*G[0, w]*G[-w^(-1), w^2]*G[0, 1, -w])/3 + 
 (25*G[0, w^2]*G[-w^(-1), w^2]*G[0, 1, -w])/3 + 
 (52*G[1, -w]*G[-w^(-1), w^2]*G[0, 1, -w])/3 - 
 (28*G[1, w]*G[-w^(-1), w^2]*G[0, 1, -w])/3 + 
 (32*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, -w])/3 - 
 4*G[r51, -w]*G[-w^(-1), w^2]*G[0, 1, -w] + 4*G[r51, w^2]*G[-w^(-1), w^2]*
  G[0, 1, -w] - 4*G[r52, -w]*G[-w^(-1), w^2]*G[0, 1, -w] + 
 4*G[r52, w^2]*G[-w^(-1), w^2]*G[0, 1, -w] - 12*G[r61, w^2]*G[-w^(-1), w^2]*
  G[0, 1, -w] - 12*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 1, -w] + 
 2*G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, 1, -w] + 
 (67*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 1, -w])/9 - 
 6*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, 1, -w] + 
 (67*G[-w^(-1), w^2]^2*G[0, 1, -w])/9 - (2*G[0, -w]*G[-w, w^2]*G[0, 1, -w])/
  3 + (14*G[0, w]*G[-w, w^2]*G[0, 1, -w])/3 + 
 (25*G[0, w^2]*G[-w, w^2]*G[0, 1, -w])/3 + 
 (52*G[1, -w]*G[-w, w^2]*G[0, 1, -w])/3 - (28*G[1, w]*G[-w, w^2]*G[0, 1, -w])/
  3 + (32*G[1, w^2]*G[-w, w^2]*G[0, 1, -w])/3 - 
 4*G[r51, -w]*G[-w, w^2]*G[0, 1, -w] + 4*G[r51, w^2]*G[-w, w^2]*G[0, 1, -w] - 
 4*G[r52, -w]*G[-w, w^2]*G[0, 1, -w] + 4*G[r52, w^2]*G[-w, w^2]*G[0, 1, -w] - 
 12*G[r61, w^2]*G[-w, w^2]*G[0, 1, -w] - 12*G[r62, w^2]*G[-w, w^2]*
  G[0, 1, -w] + 2*G[w^(-2), -w]*G[-w, w^2]*G[0, 1, -w] - 
 (77*G[w^(-2), w^2]*G[-w, w^2]*G[0, 1, -w])/9 - 
 6*G[-w^(-1), -w]*G[-w, w^2]*G[0, 1, -w] - 
 (226*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, -w])/9 + 
 (67*G[-w, w^2]^2*G[0, 1, -w])/9 - 2*G[0, w^2]*G[w^2, -w]*G[0, 1, -w] + 
 2*G[-w^(-1), w^2]*G[w^2, -w]*G[0, 1, -w] + 2*G[-w, w^2]*G[w^2, -w]*
  G[0, 1, -w] + (46*G[0, 0, w^2]*G[0, 1, -w])/9 - (32*Pi^2*G[0, 1, w])/3 + 
 (8*I)*Pi*G[0, w^2]*G[0, 1, w] + (8*G[0, -w]*G[0, w^2]*G[0, 1, w])/3 + 
 (46*G[0, w^2]^2*G[0, 1, w])/3 - 76*G[0, w^2]*G[1, w^2]*G[0, 1, w] - 
 8*G[0, w^2]*G[r61, -w]*G[0, 1, w] + (64*G[0, w^2]*G[r61, w^2]*G[0, 1, w])/
  3 - 8*G[0, w^2]*G[r62, -w]*G[0, 1, w] + 
 (64*G[0, w^2]*G[r62, w^2]*G[0, 1, w])/3 + 
 (16*G[0, w^2]*G[w^(-2), -w]*G[0, 1, w])/3 + (16*I)*Pi*G[w^(-2), w^2]*
  G[0, 1, w] - 12*G[-1, w^2]*G[w^(-2), w^2]*G[0, 1, w] + 
 (5*G[0, w^2]*G[w^(-2), w^2]*G[0, 1, w])/3 + 
 (40*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, w])/3 - 6*G[r61, w^2]*G[w^(-2), w^2]*
  G[0, 1, w] - 6*G[r62, w^2]*G[w^(-2), w^2]*G[0, 1, w] + 
 11*G[w^(-2), w^2]^2*G[0, 1, w] - (8*I)*Pi*G[-w^(-1), w^2]*G[0, 1, w] - 
 12*G[-1, w^2]*G[-w^(-1), w^2]*G[0, 1, w] - 
 (8*G[0, -w]*G[-w^(-1), w^2]*G[0, 1, w])/3 - 
 (35*G[0, w^2]*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 (140*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 8*G[r61, -w]*G[-w^(-1), w^2]*G[0, 1, w] - 
 (46*G[r61, w^2]*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 8*G[r62, -w]*G[-w^(-1), w^2]*G[0, 1, w] - 
 (46*G[r62, w^2]*G[-w^(-1), w^2]*G[0, 1, w])/3 - 
 (16*G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 (17*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 2*G[-w^(-1), w^2]^2*G[0, 1, w] - (24*I)*Pi*G[-w, w^2]*G[0, 1, w] + 
 12*G[-1, w^2]*G[-w, w^2]*G[0, 1, w] - (8*G[0, -w]*G[-w, w^2]*G[0, 1, w])/3 - 
 (79*G[0, w^2]*G[-w, w^2]*G[0, 1, w])/3 + 
 (188*G[1, w^2]*G[-w, w^2]*G[0, 1, w])/3 + 8*G[r61, -w]*G[-w, w^2]*
  G[0, 1, w] - (46*G[r61, w^2]*G[-w, w^2]*G[0, 1, w])/3 + 
 8*G[r62, -w]*G[-w, w^2]*G[0, 1, w] - (46*G[r62, w^2]*G[-w, w^2]*G[0, 1, w])/
  3 - (16*G[w^(-2), -w]*G[-w, w^2]*G[0, 1, w])/3 - 
 (43*G[w^(-2), w^2]*G[-w, w^2]*G[0, 1, w])/3 + 
 (68*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, w])/3 + 
 (38*G[-w, w^2]^2*G[0, 1, w])/3 + (20*G[0, w^2]*G[w^2, -w]*G[0, 1, w])/3 - 
 (20*G[-w^(-1), w^2]*G[w^2, -w]*G[0, 1, w])/3 - 
 (20*G[-w, w^2]*G[w^2, -w]*G[0, 1, w])/3 - 18*G[0, 0, w^2]*G[0, 1, w] - 
 (28*Pi^2*G[0, 1, w^2])/3 + 14*G[0, -w]^2*G[0, 1, w^2] + 
 (2*I)*Pi*G[0, w]*G[0, 1, w^2] - 8*G[0, -w]*G[0, w]*G[0, 1, w^2] + 
 (22*I)*Pi*G[0, w^2]*G[0, 1, w^2] - (106*G[0, -w]*G[0, w^2]*G[0, 1, w^2])/9 - 
 (4*G[0, w]*G[0, w^2]*G[0, 1, w^2])/3 + (458*G[0, w^2]^2*G[0, 1, w^2])/9 - 
 (12*I)*Pi*G[1, r7]*G[0, 1, w^2] + (148*G[0, w^2]*G[1, r7]*G[0, 1, w^2])/9 - 
 100*G[0, -w]*G[1, -w]*G[0, 1, w^2] + 16*G[0, w]*G[1, -w]*G[0, 1, w^2] + 
 (188*G[0, w^2]*G[1, -w]*G[0, 1, w^2])/9 + 144*G[1, -w]^2*G[0, 1, w^2] - 
 (24*I)*Pi*G[1, w]*G[0, 1, w^2] + 16*G[0, -w]*G[1, w]*G[0, 1, w^2] + 
 (8*G[0, w^2]*G[1, w]*G[0, 1, w^2])/3 - 32*G[1, -w]*G[1, w]*G[0, 1, w^2] + 
 (120*I)*Pi*G[1, w^2]*G[0, 1, w^2] - 48*G[0, -w]*G[1, w^2]*G[0, 1, w^2] - 
 168*G[0, w]*G[1, w^2]*G[0, 1, w^2] - (512*G[0, w^2]*G[1, w^2]*G[0, 1, w^2])/
  9 - 64*G[1, r7]*G[1, w^2]*G[0, 1, w^2] + 96*G[1, -w]*G[1, w^2]*
  G[0, 1, w^2] + 336*G[1, w]*G[1, w^2]*G[0, 1, w^2] - 
 112*G[1, w^2]^2*G[0, 1, w^2] + (10*I)*Pi*G[r1, w]*G[0, 1, w^2] + 
 (10*I)*Pi*G[r2, w]*G[0, 1, w^2] - ((128*I)/3)*Pi*G[r61, w^2]*G[0, 1, w^2] + 
 56*G[0, -w]*G[r61, w^2]*G[0, 1, w^2] + 
 (200*G[0, w]*G[r61, w^2]*G[0, 1, w^2])/3 - 20*G[0, w^2]*G[r61, w^2]*
  G[0, 1, w^2] + (32*G[1, r7]*G[r61, w^2]*G[0, 1, w^2])/3 - 
 112*G[1, -w]*G[r61, w^2]*G[0, 1, w^2] - 
 (400*G[1, w]*G[r61, w^2]*G[0, 1, w^2])/3 + 64*G[1, w^2]*G[r61, w^2]*
  G[0, 1, w^2] - ((128*I)/3)*Pi*G[r62, w^2]*G[0, 1, w^2] + 
 56*G[0, -w]*G[r62, w^2]*G[0, 1, w^2] + 
 (200*G[0, w]*G[r62, w^2]*G[0, 1, w^2])/3 - 20*G[0, w^2]*G[r62, w^2]*
  G[0, 1, w^2] + (32*G[1, r7]*G[r62, w^2]*G[0, 1, w^2])/3 - 
 112*G[1, -w]*G[r62, w^2]*G[0, 1, w^2] - 
 (400*G[1, w]*G[r62, w^2]*G[0, 1, w^2])/3 + 64*G[1, w^2]*G[r62, w^2]*
  G[0, 1, w^2] + (2*G[0, w^2]*G[w^(-2), -w]*G[0, 1, w^2])/3 - 
 (42*I)*Pi*G[w^(-2), w^2]*G[0, 1, w^2] + 38*G[0, w]*G[w^(-2), w^2]*
  G[0, 1, w^2] - (101*G[0, w^2]*G[w^(-2), w^2]*G[0, 1, w^2])/9 + 
 22*G[1, r7]*G[w^(-2), w^2]*G[0, 1, w^2] - 76*G[1, w]*G[w^(-2), w^2]*
  G[0, 1, w^2] + 56*G[1, w^2]*G[w^(-2), w^2]*G[0, 1, w^2] - 
 12*G[r61, w^2]*G[w^(-2), w^2]*G[0, 1, w^2] - 12*G[r62, w^2]*G[w^(-2), w^2]*
  G[0, 1, w^2] - 8*G[w^(-2), w^2]^2*G[0, 1, w^2] + 
 22*G[0, -w]*G[-w^(-1), -w]*G[0, 1, w^2] + 
 (2*G[0, w^2]*G[-w^(-1), -w]*G[0, 1, w^2])/3 - 
 44*G[1, -w]*G[-w^(-1), -w]*G[0, 1, w^2] + ((8*I)/3)*Pi*G[-w^(-1), w^2]*
  G[0, 1, w^2] - (182*G[0, -w]*G[-w^(-1), w^2]*G[0, 1, w^2])/9 - 
 (58*G[0, w]*G[-w^(-1), w^2]*G[0, 1, w^2])/3 - 
 (379*G[0, w^2]*G[-w^(-1), w^2]*G[0, 1, w^2])/9 - 
 (154*G[1, r7]*G[-w^(-1), w^2]*G[0, 1, w^2])/9 + 
 (388*G[1, -w]*G[-w^(-1), w^2]*G[0, 1, w^2])/9 + 
 (116*G[1, w]*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + 
 (440*G[1, w^2]*G[-w^(-1), w^2]*G[0, 1, w^2])/9 - 
 (2*G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + 
 (11*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, 1, w^2])/9 - 
 (2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + 
 (83*G[-w^(-1), w^2]^2*G[0, 1, w^2])/9 + ((8*I)/3)*Pi*G[-w, w^2]*
  G[0, 1, w^2] - (182*G[0, -w]*G[-w, w^2]*G[0, 1, w^2])/9 - 
 (58*G[0, w]*G[-w, w^2]*G[0, 1, w^2])/3 - 
 (379*G[0, w^2]*G[-w, w^2]*G[0, 1, w^2])/9 - 
 (154*G[1, r7]*G[-w, w^2]*G[0, 1, w^2])/9 + 
 (388*G[1, -w]*G[-w, w^2]*G[0, 1, w^2])/9 + 
 (116*G[1, w]*G[-w, w^2]*G[0, 1, w^2])/3 + 
 (440*G[1, w^2]*G[-w, w^2]*G[0, 1, w^2])/9 - 
 (2*G[w^(-2), -w]*G[-w, w^2]*G[0, 1, w^2])/3 + 
 (47*G[w^(-2), w^2]*G[-w, w^2]*G[0, 1, w^2])/9 - 
 (2*G[-w^(-1), -w]*G[-w, w^2]*G[0, 1, w^2])/3 + 
 (94*G[-w^(-1), w^2]*G[-w, w^2]*G[0, 1, w^2])/9 + 
 (83*G[-w, w^2]^2*G[0, 1, w^2])/9 + (2*G[0, w^2]*G[w^2, -w]*G[0, 1, w^2])/3 - 
 (2*G[-w^(-1), w^2]*G[w^2, -w]*G[0, 1, w^2])/3 - 
 (2*G[-w, w^2]*G[w^2, -w]*G[0, 1, w^2])/3 - 14*G[0, 0, -w]*G[0, 1, w^2] - 
 38*G[0, 0, w]*G[0, 1, w^2] - (190*G[0, 0, w^2]*G[0, 1, w^2])/9 + 
 12*G[0, 1, r7]*G[0, 1, w^2] + 28*G[0, 1, -w]*G[0, 1, w^2] + 
 76*G[0, 1, w]*G[0, 1, w^2] + 36*G[0, 1, w^2]^2 + 12*Pi^2*G[0, r1, w] - 
 ((4*I)/3)*Pi*G[0, w^2]*G[0, r1, w] - (3*I)*Pi*G[w^(-2), w^2]*G[0, r1, w] + 
 ((13*I)/3)*Pi*G[-w^(-1), w^2]*G[0, r1, w] + ((13*I)/3)*Pi*G[-w, w^2]*
  G[0, r1, w] + 12*Pi^2*G[0, r2, w] - ((4*I)/3)*Pi*G[0, w^2]*G[0, r2, w] - 
 (3*I)*Pi*G[w^(-2), w^2]*G[0, r2, w] + ((13*I)/3)*Pi*G[-w^(-1), w^2]*
  G[0, r2, w] + ((13*I)/3)*Pi*G[-w, w^2]*G[0, r2, w] - 
 (G[0, -w]*G[0, w^2]*G[0, r61, -w])/3 - (G[0, w]*G[0, w^2]*G[0, r61, -w])/3 + 
 6*G[0, w^2]^2*G[0, r61, -w] + (2*G[0, w^2]*G[1, w]*G[0, r61, -w])/3 - 
 4*G[0, w^2]*G[r61, -w]*G[0, r61, -w] - 
 (11*G[0, w^2]*G[r61, w^2]*G[0, r61, -w])/3 - 
 4*G[0, w^2]*G[r62, -w]*G[0, r61, -w] - 
 (11*G[0, w^2]*G[r62, w^2]*G[0, r61, -w])/3 + 
 (7*G[0, w^2]*G[w^(-2), -w]*G[0, r61, -w])/3 - 
 (4*G[0, w^2]*G[w^(-2), w^2]*G[0, r61, -w])/3 + 
 2*G[0, w^2]*G[-w^(-1), -w]*G[0, r61, -w] + 
 (G[0, -w]*G[-w^(-1), w^2]*G[0, r61, -w])/3 + 
 (G[0, w]*G[-w^(-1), w^2]*G[0, r61, -w])/3 - 7*G[0, w^2]*G[-w^(-1), w^2]*
  G[0, r61, -w] - (2*G[1, w]*G[-w^(-1), w^2]*G[0, r61, -w])/3 + 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[0, r61, -w] + 
 (11*G[r61, w^2]*G[-w^(-1), w^2]*G[0, r61, -w])/3 + 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[0, r61, -w] + 
 (11*G[r62, w^2]*G[-w^(-1), w^2]*G[0, r61, -w])/3 - 
 (7*G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, r61, -w])/3 + 
 (4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, r61, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, r61, -w] + 
 G[-w^(-1), w^2]^2*G[0, r61, -w] + (G[0, -w]*G[-w, w^2]*G[0, r61, -w])/3 + 
 (G[0, w]*G[-w, w^2]*G[0, r61, -w])/3 - 7*G[0, w^2]*G[-w, w^2]*
  G[0, r61, -w] - (2*G[1, w]*G[-w, w^2]*G[0, r61, -w])/3 + 
 4*G[r61, -w]*G[-w, w^2]*G[0, r61, -w] + 
 (11*G[r61, w^2]*G[-w, w^2]*G[0, r61, -w])/3 + 
 4*G[r62, -w]*G[-w, w^2]*G[0, r61, -w] + 
 (11*G[r62, w^2]*G[-w, w^2]*G[0, r61, -w])/3 - 
 (7*G[w^(-2), -w]*G[-w, w^2]*G[0, r61, -w])/3 + 
 (4*G[w^(-2), w^2]*G[-w, w^2]*G[0, r61, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[0, r61, -w] + 2*G[-w^(-1), w^2]*G[-w, w^2]*
  G[0, r61, -w] + G[-w, w^2]^2*G[0, r61, -w] + 
 (7*G[0, w^2]*G[w^2, -w]*G[0, r61, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[w^2, -w]*G[0, r61, -w])/3 - 
 (7*G[-w, w^2]*G[w^2, -w]*G[0, r61, -w])/3 - 2*G[0, 0, w^2]*G[0, r61, -w] - 
 (Pi^2*G[0, r61, w^2])/2 + 2*G[0, -w]^2*G[0, r61, w^2] + 
 ((4*I)/3)*Pi*G[0, w]*G[0, r61, w^2] + 4*G[0, -w]*G[0, w]*G[0, r61, w^2] - 
 ((14*I)/3)*Pi*G[0, w^2]*G[0, r61, w^2] + 
 (13*G[0, -w]*G[0, w^2]*G[0, r61, w^2])/3 + 
 (49*G[0, w]*G[0, w^2]*G[0, r61, w^2])/3 - (215*G[0, w^2]^2*G[0, r61, w^2])/
  2 + 10*G[0, w^2]*G[1, r7]*G[0, r61, w^2] - 
 4*G[0, -w]*G[1, -w]*G[0, r61, w^2] + (8*G[0, w^2]*G[1, -w]*G[0, r61, w^2])/
  3 - ((32*I)/3)*Pi*G[1, w]*G[0, r61, w^2] - 
 8*G[0, -w]*G[1, w]*G[0, r61, w^2] - (98*G[0, w^2]*G[1, w]*G[0, r61, w^2])/
  3 + ((16*I)/3)*Pi*G[1, w^2]*G[0, r61, w^2] - 
 (16*G[0, w]*G[1, w^2]*G[0, r61, w^2])/3 - 
 (20*G[0, w^2]*G[1, w^2]*G[0, r61, w^2])/3 - 
 (16*G[1, r7]*G[1, w^2]*G[0, r61, w^2])/3 + 
 (32*G[1, w]*G[1, w^2]*G[0, r61, w^2])/3 + (4*I)*Pi*G[r1, w]*G[0, r61, w^2] + 
 (4*I)*Pi*G[r2, w]*G[0, r61, w^2] - 4*G[0, w]*G[r61, -w]*G[0, r61, w^2] - 
 (17*G[0, w^2]*G[r61, -w]*G[0, r61, w^2])/3 + 
 8*G[1, w]*G[r61, -w]*G[0, r61, w^2] + ((16*I)/3)*Pi*G[r61, w^2]*
  G[0, r61, w^2] - 4*G[0, -w]*G[r61, w^2]*G[0, r61, w^2] - 
 (28*G[0, w]*G[r61, w^2]*G[0, r61, w^2])/3 + 
 (542*G[0, w^2]*G[r61, w^2]*G[0, r61, w^2])/3 - 
 (16*G[1, r7]*G[r61, w^2]*G[0, r61, w^2])/3 + 
 (56*G[1, w]*G[r61, w^2]*G[0, r61, w^2])/3 + 4*G[r61, -w]*G[r61, w^2]*
  G[0, r61, w^2] - (164*G[r61, w^2]^2*G[0, r61, w^2])/3 - 
 4*G[0, w]*G[r62, -w]*G[0, r61, w^2] - 
 (17*G[0, w^2]*G[r62, -w]*G[0, r61, w^2])/3 + 
 8*G[1, w]*G[r62, -w]*G[0, r61, w^2] + 4*G[r61, w^2]*G[r62, -w]*
  G[0, r61, w^2] + ((16*I)/3)*Pi*G[r62, w^2]*G[0, r61, w^2] - 
 4*G[0, -w]*G[r62, w^2]*G[0, r61, w^2] - 
 (28*G[0, w]*G[r62, w^2]*G[0, r61, w^2])/3 + 
 (542*G[0, w^2]*G[r62, w^2]*G[0, r61, w^2])/3 - 
 (16*G[1, r7]*G[r62, w^2]*G[0, r61, w^2])/3 + 
 (56*G[1, w]*G[r62, w^2]*G[0, r61, w^2])/3 + 4*G[r61, -w]*G[r62, w^2]*
  G[0, r61, w^2] - (328*G[r61, w^2]*G[r62, w^2]*G[0, r61, w^2])/3 + 
 4*G[r62, -w]*G[r62, w^2]*G[0, r61, w^2] - (164*G[r62, w^2]^2*G[0, r61, w^2])/
  3 - ((14*I)/3)*Pi*G[w^(-2), w^2]*G[0, r61, w^2] - 
 G[0, -w]*G[w^(-2), w^2]*G[0, r61, w^2] + 
 (2*G[0, w]*G[w^(-2), w^2]*G[0, r61, w^2])/3 - 
 (3*G[0, w^2]*G[w^(-2), w^2]*G[0, r61, w^2])/2 + 
 (17*G[1, r7]*G[w^(-2), w^2]*G[0, r61, w^2])/3 + 
 2*G[1, -w]*G[w^(-2), w^2]*G[0, r61, w^2] - 
 (4*G[1, w]*G[w^(-2), w^2]*G[0, r61, w^2])/3 - 
 2*G[1, w^2]*G[w^(-2), w^2]*G[0, r61, w^2] - 
 (53*G[r61, w^2]*G[w^(-2), w^2]*G[0, r61, w^2])/3 - 
 (53*G[r62, w^2]*G[w^(-2), w^2]*G[0, r61, w^2])/3 + 
 10*G[w^(-2), w^2]^2*G[0, r61, w^2] - 2*G[0, -w]*G[-w^(-1), -w]*
  G[0, r61, w^2] + 4*G[1, -w]*G[-w^(-1), -w]*G[0, r61, w^2] + 
 ((4*I)/3)*Pi*G[-w^(-1), w^2]*G[0, r61, w^2] + 
 (2*G[0, -w]*G[-w^(-1), w^2]*G[0, r61, w^2])/3 - 
 5*G[0, w]*G[-w^(-1), w^2]*G[0, r61, w^2] + 
 (235*G[0, w^2]*G[-w^(-1), w^2]*G[0, r61, w^2])/6 - 
 (23*G[1, r7]*G[-w^(-1), w^2]*G[0, r61, w^2])/3 - 
 (14*G[1, -w]*G[-w^(-1), w^2]*G[0, r61, w^2])/3 + 
 10*G[1, w]*G[-w^(-1), w^2]*G[0, r61, w^2] + 
 (26*G[1, w^2]*G[-w^(-1), w^2]*G[0, r61, w^2])/3 + 
 (5*G[r61, -w]*G[-w^(-1), w^2]*G[0, r61, w^2])/3 - 
 (161*G[r61, w^2]*G[-w^(-1), w^2]*G[0, r61, w^2])/3 + 
 (5*G[r62, -w]*G[-w^(-1), w^2]*G[0, r61, w^2])/3 - 
 (161*G[r62, w^2]*G[-w^(-1), w^2]*G[0, r61, w^2])/3 + 
 (G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, r61, w^2])/6 + 
 5*G[-w^(-1), w^2]^2*G[0, r61, w^2] + ((4*I)/3)*Pi*G[-w, w^2]*
  G[0, r61, w^2] + (2*G[0, -w]*G[-w, w^2]*G[0, r61, w^2])/3 - 
 5*G[0, w]*G[-w, w^2]*G[0, r61, w^2] + 
 (235*G[0, w^2]*G[-w, w^2]*G[0, r61, w^2])/6 - 
 (23*G[1, r7]*G[-w, w^2]*G[0, r61, w^2])/3 - 
 (14*G[1, -w]*G[-w, w^2]*G[0, r61, w^2])/3 + 
 10*G[1, w]*G[-w, w^2]*G[0, r61, w^2] + 
 (26*G[1, w^2]*G[-w, w^2]*G[0, r61, w^2])/3 + 
 (5*G[r61, -w]*G[-w, w^2]*G[0, r61, w^2])/3 - 
 (161*G[r61, w^2]*G[-w, w^2]*G[0, r61, w^2])/3 + 
 (5*G[r62, -w]*G[-w, w^2]*G[0, r61, w^2])/3 - 
 (161*G[r62, w^2]*G[-w, w^2]*G[0, r61, w^2])/3 + 
 (G[w^(-2), w^2]*G[-w, w^2]*G[0, r61, w^2])/6 + 
 10*G[-w^(-1), w^2]*G[-w, w^2]*G[0, r61, w^2] + 
 5*G[-w, w^2]^2*G[0, r61, w^2] - 6*G[0, 0, -w]*G[0, r61, w^2] - 
 (16*G[0, 0, w]*G[0, r61, w^2])/3 + (127*G[0, 0, w^2]*G[0, r61, w^2])/2 - 
 4*G[0, 1, r7]*G[0, r61, w^2] + 4*G[0, 1, -w]*G[0, r61, w^2] + 
 (32*G[0, 1, w]*G[0, r61, w^2])/3 - 4*G[0, 1, w^2]*G[0, r61, w^2] + 
 4*G[0, r61, -w]*G[0, r61, w^2] - (115*G[0, r61, w^2]^2)/3 - 
 (G[0, -w]*G[0, w^2]*G[0, r62, -w])/3 - (G[0, w]*G[0, w^2]*G[0, r62, -w])/3 + 
 6*G[0, w^2]^2*G[0, r62, -w] + (2*G[0, w^2]*G[1, w]*G[0, r62, -w])/3 - 
 4*G[0, w^2]*G[r61, -w]*G[0, r62, -w] - 
 (11*G[0, w^2]*G[r61, w^2]*G[0, r62, -w])/3 - 
 4*G[0, w^2]*G[r62, -w]*G[0, r62, -w] - 
 (11*G[0, w^2]*G[r62, w^2]*G[0, r62, -w])/3 + 
 (7*G[0, w^2]*G[w^(-2), -w]*G[0, r62, -w])/3 - 
 (4*G[0, w^2]*G[w^(-2), w^2]*G[0, r62, -w])/3 + 
 2*G[0, w^2]*G[-w^(-1), -w]*G[0, r62, -w] + 
 (G[0, -w]*G[-w^(-1), w^2]*G[0, r62, -w])/3 + 
 (G[0, w]*G[-w^(-1), w^2]*G[0, r62, -w])/3 - 7*G[0, w^2]*G[-w^(-1), w^2]*
  G[0, r62, -w] - (2*G[1, w]*G[-w^(-1), w^2]*G[0, r62, -w])/3 + 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[0, r62, -w] + 
 (11*G[r61, w^2]*G[-w^(-1), w^2]*G[0, r62, -w])/3 + 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[0, r62, -w] + 
 (11*G[r62, w^2]*G[-w^(-1), w^2]*G[0, r62, -w])/3 - 
 (7*G[w^(-2), -w]*G[-w^(-1), w^2]*G[0, r62, -w])/3 + 
 (4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, r62, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, r62, -w] + 
 G[-w^(-1), w^2]^2*G[0, r62, -w] + (G[0, -w]*G[-w, w^2]*G[0, r62, -w])/3 + 
 (G[0, w]*G[-w, w^2]*G[0, r62, -w])/3 - 7*G[0, w^2]*G[-w, w^2]*
  G[0, r62, -w] - (2*G[1, w]*G[-w, w^2]*G[0, r62, -w])/3 + 
 4*G[r61, -w]*G[-w, w^2]*G[0, r62, -w] + 
 (11*G[r61, w^2]*G[-w, w^2]*G[0, r62, -w])/3 + 
 4*G[r62, -w]*G[-w, w^2]*G[0, r62, -w] + 
 (11*G[r62, w^2]*G[-w, w^2]*G[0, r62, -w])/3 - 
 (7*G[w^(-2), -w]*G[-w, w^2]*G[0, r62, -w])/3 + 
 (4*G[w^(-2), w^2]*G[-w, w^2]*G[0, r62, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[0, r62, -w] + 2*G[-w^(-1), w^2]*G[-w, w^2]*
  G[0, r62, -w] + G[-w, w^2]^2*G[0, r62, -w] + 
 (7*G[0, w^2]*G[w^2, -w]*G[0, r62, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[w^2, -w]*G[0, r62, -w])/3 - 
 (7*G[-w, w^2]*G[w^2, -w]*G[0, r62, -w])/3 - 2*G[0, 0, w^2]*G[0, r62, -w] + 
 4*G[0, r61, w^2]*G[0, r62, -w] - (Pi^2*G[0, r62, w^2])/2 + 
 2*G[0, -w]^2*G[0, r62, w^2] + ((4*I)/3)*Pi*G[0, w]*G[0, r62, w^2] + 
 4*G[0, -w]*G[0, w]*G[0, r62, w^2] - ((14*I)/3)*Pi*G[0, w^2]*G[0, r62, w^2] + 
 (13*G[0, -w]*G[0, w^2]*G[0, r62, w^2])/3 + 
 (49*G[0, w]*G[0, w^2]*G[0, r62, w^2])/3 - (215*G[0, w^2]^2*G[0, r62, w^2])/
  2 + 10*G[0, w^2]*G[1, r7]*G[0, r62, w^2] - 
 4*G[0, -w]*G[1, -w]*G[0, r62, w^2] + (8*G[0, w^2]*G[1, -w]*G[0, r62, w^2])/
  3 - ((32*I)/3)*Pi*G[1, w]*G[0, r62, w^2] - 
 8*G[0, -w]*G[1, w]*G[0, r62, w^2] - (98*G[0, w^2]*G[1, w]*G[0, r62, w^2])/
  3 + ((16*I)/3)*Pi*G[1, w^2]*G[0, r62, w^2] - 
 (16*G[0, w]*G[1, w^2]*G[0, r62, w^2])/3 - 
 (20*G[0, w^2]*G[1, w^2]*G[0, r62, w^2])/3 - 
 (16*G[1, r7]*G[1, w^2]*G[0, r62, w^2])/3 + 
 (32*G[1, w]*G[1, w^2]*G[0, r62, w^2])/3 + (4*I)*Pi*G[r1, w]*G[0, r62, w^2] + 
 (4*I)*Pi*G[r2, w]*G[0, r62, w^2] - 4*G[0, w]*G[r61, -w]*G[0, r62, w^2] - 
 (17*G[0, w^2]*G[r61, -w]*G[0, r62, w^2])/3 + 
 8*G[1, w]*G[r61, -w]*G[0, r62, w^2] + ((16*I)/3)*Pi*G[r61, w^2]*
  G[0, r62, w^2] - 4*G[0, -w]*G[r61, w^2]*G[0, r62, w^2] - 
 (28*G[0, w]*G[r61, w^2]*G[0, r62, w^2])/3 + 
 (542*G[0, w^2]*G[r61, w^2]*G[0, r62, w^2])/3 - 
 (16*G[1, r7]*G[r61, w^2]*G[0, r62, w^2])/3 + 
 (56*G[1, w]*G[r61, w^2]*G[0, r62, w^2])/3 + 4*G[r61, -w]*G[r61, w^2]*
  G[0, r62, w^2] - (164*G[r61, w^2]^2*G[0, r62, w^2])/3 - 
 4*G[0, w]*G[r62, -w]*G[0, r62, w^2] - 
 (17*G[0, w^2]*G[r62, -w]*G[0, r62, w^2])/3 + 
 8*G[1, w]*G[r62, -w]*G[0, r62, w^2] + 4*G[r61, w^2]*G[r62, -w]*
  G[0, r62, w^2] + ((16*I)/3)*Pi*G[r62, w^2]*G[0, r62, w^2] - 
 4*G[0, -w]*G[r62, w^2]*G[0, r62, w^2] - 
 (28*G[0, w]*G[r62, w^2]*G[0, r62, w^2])/3 + 
 (542*G[0, w^2]*G[r62, w^2]*G[0, r62, w^2])/3 - 
 (16*G[1, r7]*G[r62, w^2]*G[0, r62, w^2])/3 + 
 (56*G[1, w]*G[r62, w^2]*G[0, r62, w^2])/3 + 4*G[r61, -w]*G[r62, w^2]*
  G[0, r62, w^2] - (328*G[r61, w^2]*G[r62, w^2]*G[0, r62, w^2])/3 + 
 4*G[r62, -w]*G[r62, w^2]*G[0, r62, w^2] - (164*G[r62, w^2]^2*G[0, r62, w^2])/
  3 - ((14*I)/3)*Pi*G[w^(-2), w^2]*G[0, r62, w^2] - 
 G[0, -w]*G[w^(-2), w^2]*G[0, r62, w^2] + 
 (2*G[0, w]*G[w^(-2), w^2]*G[0, r62, w^2])/3 - 
 (3*G[0, w^2]*G[w^(-2), w^2]*G[0, r62, w^2])/2 + 
 (17*G[1, r7]*G[w^(-2), w^2]*G[0, r62, w^2])/3 + 
 2*G[1, -w]*G[w^(-2), w^2]*G[0, r62, w^2] - 
 (4*G[1, w]*G[w^(-2), w^2]*G[0, r62, w^2])/3 - 
 2*G[1, w^2]*G[w^(-2), w^2]*G[0, r62, w^2] - 
 (53*G[r61, w^2]*G[w^(-2), w^2]*G[0, r62, w^2])/3 - 
 (53*G[r62, w^2]*G[w^(-2), w^2]*G[0, r62, w^2])/3 + 
 10*G[w^(-2), w^2]^2*G[0, r62, w^2] - 2*G[0, -w]*G[-w^(-1), -w]*
  G[0, r62, w^2] + 4*G[1, -w]*G[-w^(-1), -w]*G[0, r62, w^2] + 
 ((4*I)/3)*Pi*G[-w^(-1), w^2]*G[0, r62, w^2] + 
 (2*G[0, -w]*G[-w^(-1), w^2]*G[0, r62, w^2])/3 - 
 5*G[0, w]*G[-w^(-1), w^2]*G[0, r62, w^2] + 
 (235*G[0, w^2]*G[-w^(-1), w^2]*G[0, r62, w^2])/6 - 
 (23*G[1, r7]*G[-w^(-1), w^2]*G[0, r62, w^2])/3 - 
 (14*G[1, -w]*G[-w^(-1), w^2]*G[0, r62, w^2])/3 + 
 10*G[1, w]*G[-w^(-1), w^2]*G[0, r62, w^2] + 
 (26*G[1, w^2]*G[-w^(-1), w^2]*G[0, r62, w^2])/3 + 
 (5*G[r61, -w]*G[-w^(-1), w^2]*G[0, r62, w^2])/3 - 
 (161*G[r61, w^2]*G[-w^(-1), w^2]*G[0, r62, w^2])/3 + 
 (5*G[r62, -w]*G[-w^(-1), w^2]*G[0, r62, w^2])/3 - 
 (161*G[r62, w^2]*G[-w^(-1), w^2]*G[0, r62, w^2])/3 + 
 (G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, r62, w^2])/6 + 
 5*G[-w^(-1), w^2]^2*G[0, r62, w^2] + ((4*I)/3)*Pi*G[-w, w^2]*
  G[0, r62, w^2] + (2*G[0, -w]*G[-w, w^2]*G[0, r62, w^2])/3 - 
 5*G[0, w]*G[-w, w^2]*G[0, r62, w^2] + 
 (235*G[0, w^2]*G[-w, w^2]*G[0, r62, w^2])/6 - 
 (23*G[1, r7]*G[-w, w^2]*G[0, r62, w^2])/3 - 
 (14*G[1, -w]*G[-w, w^2]*G[0, r62, w^2])/3 + 
 10*G[1, w]*G[-w, w^2]*G[0, r62, w^2] + 
 (26*G[1, w^2]*G[-w, w^2]*G[0, r62, w^2])/3 + 
 (5*G[r61, -w]*G[-w, w^2]*G[0, r62, w^2])/3 - 
 (161*G[r61, w^2]*G[-w, w^2]*G[0, r62, w^2])/3 + 
 (5*G[r62, -w]*G[-w, w^2]*G[0, r62, w^2])/3 - 
 (161*G[r62, w^2]*G[-w, w^2]*G[0, r62, w^2])/3 + 
 (G[w^(-2), w^2]*G[-w, w^2]*G[0, r62, w^2])/6 + 
 10*G[-w^(-1), w^2]*G[-w, w^2]*G[0, r62, w^2] + 
 5*G[-w, w^2]^2*G[0, r62, w^2] - 6*G[0, 0, -w]*G[0, r62, w^2] - 
 (16*G[0, 0, w]*G[0, r62, w^2])/3 + (127*G[0, 0, w^2]*G[0, r62, w^2])/2 - 
 4*G[0, 1, r7]*G[0, r62, w^2] + 4*G[0, 1, -w]*G[0, r62, w^2] + 
 (32*G[0, 1, w]*G[0, r62, w^2])/3 - 4*G[0, 1, w^2]*G[0, r62, w^2] + 
 4*G[0, r61, -w]*G[0, r62, w^2] - (230*G[0, r61, w^2]*G[0, r62, w^2])/3 + 
 4*G[0, r62, -w]*G[0, r62, w^2] - (115*G[0, r62, w^2]^2)/3 - 
 (7*G[0, w^2]^2*G[0, w^(-2), -w])/3 + 
 (7*G[0, w^2]*G[r61, w^2]*G[0, w^(-2), -w])/3 + 
 (7*G[0, w^2]*G[r62, w^2]*G[0, w^(-2), -w])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), -w])/3 - 
 (7*G[r61, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), -w])/3 - 
 (7*G[r62, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), -w])/3 + 
 (7*G[0, w^2]*G[-w, w^2]*G[0, w^(-2), -w])/3 - 
 (7*G[r61, w^2]*G[-w, w^2]*G[0, w^(-2), -w])/3 - 
 (7*G[r62, w^2]*G[-w, w^2]*G[0, w^(-2), -w])/3 + 
 (5*Pi^2*G[0, w^(-2), w^2])/3 - (71*G[0, -w]^2*G[0, w^(-2), w^2])/18 + 
 2*G[0, -w]*G[0, w]*G[0, w^(-2), w^2] - ((14*I)/3)*Pi*G[0, w^2]*
  G[0, w^(-2), w^2] + 6*G[0, -w]*G[0, w^2]*G[0, w^(-2), w^2] + 
 (365*G[0, w^2]^2*G[0, w^(-2), w^2])/18 + 
 (4*I)*Pi*G[1, r7]*G[0, w^(-2), w^2] - 
 (97*G[0, w^2]*G[1, r7]*G[0, w^(-2), w^2])/18 + 
 (247*G[0, -w]*G[1, -w]*G[0, w^(-2), w^2])/9 - 
 4*G[0, w]*G[1, -w]*G[0, w^(-2), w^2] - 12*G[0, w^2]*G[1, -w]*
  G[0, w^(-2), w^2] - (352*G[1, -w]^2*G[0, w^(-2), w^2])/9 + 
 (8*I)*Pi*G[1, w]*G[0, w^(-2), w^2] - 4*G[0, -w]*G[1, w]*G[0, w^(-2), w^2] + 
 4*G[0, w^2]*G[1, w]*G[0, w^(-2), w^2] + 8*G[1, -w]*G[1, w]*
  G[0, w^(-2), w^2] - ((112*I)/3)*Pi*G[1, w^2]*G[0, w^(-2), w^2] + 
 (56*G[0, -w]*G[1, w^2]*G[0, w^(-2), w^2])/3 + 
 (160*G[0, w]*G[1, w^2]*G[0, w^(-2), w^2])/3 - 
 (55*G[0, w^2]*G[1, w^2]*G[0, w^(-2), w^2])/9 + 
 (100*G[1, r7]*G[1, w^2]*G[0, w^(-2), w^2])/9 - 
 (112*G[1, -w]*G[1, w^2]*G[0, w^(-2), w^2])/3 - 
 (320*G[1, w]*G[1, w^2]*G[0, w^(-2), w^2])/3 + 
 (472*G[1, w^2]^2*G[0, w^(-2), w^2])/9 - (4*I)*Pi*G[r1, w]*
  G[0, w^(-2), w^2] - (4*I)*Pi*G[r2, w]*G[0, w^(-2), w^2] + 
 ((46*I)/3)*Pi*G[r61, w^2]*G[0, w^(-2), w^2] - 
 12*G[0, -w]*G[r61, w^2]*G[0, w^(-2), w^2] - 
 (50*G[0, w]*G[r61, w^2]*G[0, w^(-2), w^2])/3 - 
 27*G[0, w^2]*G[r61, w^2]*G[0, w^(-2), w^2] - 
 (10*G[1, r7]*G[r61, w^2]*G[0, w^(-2), w^2])/3 + 
 24*G[1, -w]*G[r61, w^2]*G[0, w^(-2), w^2] + 
 (100*G[1, w]*G[r61, w^2]*G[0, w^(-2), w^2])/3 - 
 24*G[1, w^2]*G[r61, w^2]*G[0, w^(-2), w^2] + 
 (26*G[r61, w^2]^2*G[0, w^(-2), w^2])/3 + ((46*I)/3)*Pi*G[r62, w^2]*
  G[0, w^(-2), w^2] - 12*G[0, -w]*G[r62, w^2]*G[0, w^(-2), w^2] - 
 (50*G[0, w]*G[r62, w^2]*G[0, w^(-2), w^2])/3 - 
 27*G[0, w^2]*G[r62, w^2]*G[0, w^(-2), w^2] - 
 (10*G[1, r7]*G[r62, w^2]*G[0, w^(-2), w^2])/3 + 
 24*G[1, -w]*G[r62, w^2]*G[0, w^(-2), w^2] + 
 (100*G[1, w]*G[r62, w^2]*G[0, w^(-2), w^2])/3 - 
 24*G[1, w^2]*G[r62, w^2]*G[0, w^(-2), w^2] + 
 (52*G[r61, w^2]*G[r62, w^2]*G[0, w^(-2), w^2])/3 + 
 (26*G[r62, w^2]^2*G[0, w^(-2), w^2])/3 + (13*I)*Pi*G[w^(-2), w^2]*
  G[0, w^(-2), w^2] - (77*G[0, -w]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/12 - 
 13*G[0, w]*G[w^(-2), w^2]*G[0, w^(-2), w^2] - 
 (121*G[0, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/12 - 
 (79*G[1, r7]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/12 + 
 (77*G[1, -w]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/6 + 
 26*G[1, w]*G[w^(-2), w^2]*G[0, w^(-2), w^2] - 
 (77*G[1, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/6 + 
 (33*G[r61, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/2 + 
 (33*G[r62, w^2]*G[w^(-2), w^2]*G[0, w^(-2), w^2])/2 - 
 (35*G[0, -w]*G[-w^(-1), -w]*G[0, w^(-2), w^2])/6 + 
 (35*G[1, -w]*G[-w^(-1), -w]*G[0, w^(-2), w^2])/3 - 
 (5*I)*Pi*G[-w^(-1), w^2]*G[0, w^(-2), w^2] + 
 (61*G[0, -w]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/12 + 
 5*G[0, w]*G[-w^(-1), w^2]*G[0, w^(-2), w^2] - 
 (5*G[0, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/12 + 
 (39*G[1, r7]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/4 - 
 (61*G[1, -w]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/6 - 
 10*G[1, w]*G[-w^(-1), w^2]*G[0, w^(-2), w^2] - 
 (19*G[1, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/2 + 
 (31*G[r61, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/6 + 
 (31*G[r62, w^2]*G[-w^(-1), w^2]*G[0, w^(-2), w^2])/6 - 
 (5*I)*Pi*G[-w, w^2]*G[0, w^(-2), w^2] + 
 (13*G[0, -w]*G[-w, w^2]*G[0, w^(-2), w^2])/12 + 
 5*G[0, w]*G[-w, w^2]*G[0, w^(-2), w^2] - 
 (5*G[0, w^2]*G[-w, w^2]*G[0, w^(-2), w^2])/12 + 
 (39*G[1, r7]*G[-w, w^2]*G[0, w^(-2), w^2])/4 - 
 (13*G[1, -w]*G[-w, w^2]*G[0, w^(-2), w^2])/6 - 
 10*G[1, w]*G[-w, w^2]*G[0, w^(-2), w^2] - 
 (19*G[1, w^2]*G[-w, w^2]*G[0, w^(-2), w^2])/2 + 
 (31*G[r61, w^2]*G[-w, w^2]*G[0, w^(-2), w^2])/6 + 
 (31*G[r62, w^2]*G[-w, w^2]*G[0, w^(-2), w^2])/6 + 
 (71*G[0, 0, -w]*G[0, w^(-2), w^2])/18 - 2*G[0, 0, w]*G[0, w^(-2), w^2] - 
 (64*G[0, 0, w^2]*G[0, w^(-2), w^2])/9 - (35*G[0, 1, r7]*G[0, w^(-2), w^2])/
  6 - (71*G[0, 1, -w]*G[0, w^(-2), w^2])/9 - 
 12*G[0, 1, w]*G[0, w^(-2), w^2] - (73*G[0, 1, w^2]*G[0, w^(-2), w^2])/9 + 
 (67*G[0, r61, w^2]*G[0, w^(-2), w^2])/6 + 
 (67*G[0, r62, w^2]*G[0, w^(-2), w^2])/6 - 
 (16*G[0, -w]*G[0, w^2]*G[0, -w^(-1), -w])/3 + 
 (32*G[0, w^2]*G[1, -w]*G[0, -w^(-1), -w])/3 - 
 G[0, -w]*G[w^(-2), w^2]*G[0, -w^(-1), -w] + 2*G[1, -w]*G[w^(-2), w^2]*
  G[0, -w^(-1), -w] + (19*G[0, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), -w])/3 - 
 (38*G[1, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), -w])/3 + 
 (19*G[0, -w]*G[-w, w^2]*G[0, -w^(-1), -w])/3 - 
 (38*G[1, -w]*G[-w, w^2]*G[0, -w^(-1), -w])/3 + 
 (23*Pi^2*G[0, -w^(-1), w^2])/6 - (137*G[0, -w]^2*G[0, -w^(-1), w^2])/18 - 
 ((7*I)/3)*Pi*G[0, w]*G[0, -w^(-1), w^2] - 
 2*G[0, -w]*G[0, w]*G[0, -w^(-1), w^2] - (3*I)*Pi*G[0, w^2]*
  G[0, -w^(-1), w^2] - 7*G[0, -w]*G[0, w^2]*G[0, -w^(-1), w^2] - 
 7*G[0, w]*G[0, w^2]*G[0, -w^(-1), w^2] + (35*G[0, w^2]^2*G[0, -w^(-1), w^2])/
  18 + (3*I)*Pi*G[1, r7]*G[0, -w^(-1), w^2] + 
 (17*G[0, w^2]*G[1, r7]*G[0, -w^(-1), w^2])/18 + 
 (289*G[0, -w]*G[1, -w]*G[0, -w^(-1), w^2])/9 + 
 10*G[0, w^2]*G[1, -w]*G[0, -w^(-1), w^2] - 
 (304*G[1, -w]^2*G[0, -w^(-1), w^2])/9 + ((20*I)/3)*Pi*G[1, w]*
  G[0, -w^(-1), w^2] + 4*G[0, -w]*G[1, w]*G[0, -w^(-1), w^2] + 
 6*G[0, w^2]*G[1, w]*G[0, -w^(-1), w^2] - (30*I)*Pi*G[1, w^2]*
  G[0, -w^(-1), w^2] + (26*G[0, -w]*G[1, w^2]*G[0, -w^(-1), w^2])/3 + 
 42*G[0, w]*G[1, w^2]*G[0, -w^(-1), w^2] - 
 (229*G[0, w^2]*G[1, w^2]*G[0, -w^(-1), w^2])/9 + 
 (76*G[1, r7]*G[1, w^2]*G[0, -w^(-1), w^2])/9 - 
 (52*G[1, -w]*G[1, w^2]*G[0, -w^(-1), w^2])/3 - 
 84*G[1, w]*G[1, w^2]*G[0, -w^(-1), w^2] + 
 (388*G[1, w^2]^2*G[0, -w^(-1), w^2])/9 - I*Pi*G[r1, w]*G[0, -w^(-1), w^2] - 
 I*Pi*G[r2, w]*G[0, -w^(-1), w^2] + 2*G[0, w]*G[r61, -w]*G[0, -w^(-1), w^2] + 
 2*G[0, w^2]*G[r61, -w]*G[0, -w^(-1), w^2] - 
 4*G[1, w]*G[r61, -w]*G[0, -w^(-1), w^2] + ((46*I)/3)*Pi*G[r61, w^2]*
  G[0, -w^(-1), w^2] - 4*G[0, -w]*G[r61, w^2]*G[0, -w^(-1), w^2] - 
 (46*G[0, w]*G[r61, w^2]*G[0, -w^(-1), w^2])/3 + 
 4*G[0, w^2]*G[r61, w^2]*G[0, -w^(-1), w^2] - 
 (22*G[1, r7]*G[r61, w^2]*G[0, -w^(-1), w^2])/3 + 
 12*G[1, -w]*G[r61, w^2]*G[0, -w^(-1), w^2] + 
 (92*G[1, w]*G[r61, w^2]*G[0, -w^(-1), w^2])/3 - 
 8*G[1, w^2]*G[r61, w^2]*G[0, -w^(-1), w^2] - 
 2*G[r61, -w]*G[r61, w^2]*G[0, -w^(-1), w^2] + 
 2*G[0, w]*G[r62, -w]*G[0, -w^(-1), w^2] + 2*G[0, w^2]*G[r62, -w]*
  G[0, -w^(-1), w^2] - 4*G[1, w]*G[r62, -w]*G[0, -w^(-1), w^2] - 
 2*G[r61, w^2]*G[r62, -w]*G[0, -w^(-1), w^2] + 
 ((46*I)/3)*Pi*G[r62, w^2]*G[0, -w^(-1), w^2] - 
 4*G[0, -w]*G[r62, w^2]*G[0, -w^(-1), w^2] - 
 (46*G[0, w]*G[r62, w^2]*G[0, -w^(-1), w^2])/3 + 
 4*G[0, w^2]*G[r62, w^2]*G[0, -w^(-1), w^2] - 
 (22*G[1, r7]*G[r62, w^2]*G[0, -w^(-1), w^2])/3 + 
 12*G[1, -w]*G[r62, w^2]*G[0, -w^(-1), w^2] + 
 (92*G[1, w]*G[r62, w^2]*G[0, -w^(-1), w^2])/3 - 
 8*G[1, w^2]*G[r62, w^2]*G[0, -w^(-1), w^2] - 
 2*G[r61, -w]*G[r62, w^2]*G[0, -w^(-1), w^2] - 
 2*G[r62, -w]*G[r62, w^2]*G[0, -w^(-1), w^2] + 
 ((35*I)/3)*Pi*G[w^(-2), w^2]*G[0, -w^(-1), w^2] - 
 (79*G[0, -w]*G[w^(-2), w^2]*G[0, -w^(-1), w^2])/12 - 
 (35*G[0, w]*G[w^(-2), w^2]*G[0, -w^(-1), w^2])/3 + 
 (91*G[0, w^2]*G[w^(-2), w^2]*G[0, -w^(-1), w^2])/12 - 
 (49*G[1, r7]*G[w^(-2), w^2]*G[0, -w^(-1), w^2])/12 + 
 (79*G[1, -w]*G[w^(-2), w^2]*G[0, -w^(-1), w^2])/6 + 
 (70*G[1, w]*G[w^(-2), w^2]*G[0, -w^(-1), w^2])/3 - 
 (91*G[1, w^2]*G[w^(-2), w^2]*G[0, -w^(-1), w^2])/6 - 
 (5*G[0, -w]*G[-w^(-1), -w]*G[0, -w^(-1), w^2])/6 + 
 (5*G[1, -w]*G[-w^(-1), -w]*G[0, -w^(-1), w^2])/3 - 
 (9*I)*Pi*G[-w^(-1), w^2]*G[0, -w^(-1), w^2] + 
 (37*G[0, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2])/4 + 
 9*G[0, w]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2] - 
 (11*G[0, w^2]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2])/4 + 
 (25*G[1, r7]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2])/4 - 
 (37*G[1, -w]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2])/2 - 
 18*G[1, w]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2] + 
 (11*G[1, w^2]*G[-w^(-1), w^2]*G[0, -w^(-1), w^2])/2 - 
 (9*I)*Pi*G[-w, w^2]*G[0, -w^(-1), w^2] + 
 (69*G[0, -w]*G[-w, w^2]*G[0, -w^(-1), w^2])/4 + 
 9*G[0, w]*G[-w, w^2]*G[0, -w^(-1), w^2] - 
 (11*G[0, w^2]*G[-w, w^2]*G[0, -w^(-1), w^2])/4 + 
 (25*G[1, r7]*G[-w, w^2]*G[0, -w^(-1), w^2])/4 - 
 (69*G[1, -w]*G[-w, w^2]*G[0, -w^(-1), w^2])/2 - 
 18*G[1, w]*G[-w, w^2]*G[0, -w^(-1), w^2] + 
 (11*G[1, w^2]*G[-w, w^2]*G[0, -w^(-1), w^2])/2 + 
 (173*G[0, 0, -w]*G[0, -w^(-1), w^2])/18 + (70*G[0, 0, w]*G[0, -w^(-1), w^2])/
  3 - (47*G[0, 0, w^2]*G[0, -w^(-1), w^2])/18 - 
 (41*G[0, 1, r7]*G[0, -w^(-1), w^2])/6 - (137*G[0, 1, -w]*G[0, -w^(-1), w^2])/
  9 - (68*G[0, 1, w]*G[0, -w^(-1), w^2])/3 - 
 (25*G[0, 1, w^2]*G[0, -w^(-1), w^2])/9 - 
 2*G[0, r61, -w]*G[0, -w^(-1), w^2] + 4*G[0, r61, w^2]*G[0, -w^(-1), w^2] - 
 2*G[0, r62, -w]*G[0, -w^(-1), w^2] + 4*G[0, r62, w^2]*G[0, -w^(-1), w^2] + 
 (5*G[0, -w]*G[0, w^2]*G[0, -w, -w])/3 + G[0, w]*G[0, w^2]*G[0, -w, -w] - 
 (G[0, w^2]^2*G[0, -w, -w])/3 - 2*G[0, w^2]*G[1, -w]*G[0, -w, -w] - 
 (8*G[0, w^2]*G[1, w]*G[0, -w, -w])/3 - 14*G[0, w^2]*G[1, w^2]*G[0, -w, -w] - 
 2*G[0, w^2]*G[r51, -w]*G[0, -w, -w] + 2*G[0, w^2]*G[r51, w^2]*G[0, -w, -w] - 
 2*G[0, w^2]*G[r52, -w]*G[0, -w, -w] + 2*G[0, w^2]*G[r52, w^2]*G[0, -w, -w] + 
 6*G[0, w^2]*G[r61, w^2]*G[0, -w, -w] + 6*G[0, w^2]*G[r62, w^2]*
  G[0, -w, -w] + G[0, -w]*G[w^(-2), w^2]*G[0, -w, -w] + 
 (23*G[0, w^2]*G[w^(-2), w^2]*G[0, -w, -w])/6 + 
 6*G[1, w^2]*G[w^(-2), w^2]*G[0, -w, -w] - 6*G[r61, w^2]*G[w^(-2), w^2]*
  G[0, -w, -w] - 6*G[r62, w^2]*G[w^(-2), w^2]*G[0, -w, -w] + 
 (4*G[0, w^2]*G[-w^(-1), -w]*G[0, -w, -w])/3 - 
 G[w^(-2), w^2]*G[-w^(-1), -w]*G[0, -w, -w] - 
 (8*G[0, -w]*G[-w^(-1), w^2]*G[0, -w, -w])/3 - 
 G[0, w]*G[-w^(-1), w^2]*G[0, -w, -w] - 
 (25*G[0, w^2]*G[-w^(-1), w^2]*G[0, -w, -w])/6 + 
 2*G[1, -w]*G[-w^(-1), w^2]*G[0, -w, -w] + 
 (8*G[1, w]*G[-w^(-1), w^2]*G[0, -w, -w])/3 + 8*G[1, w^2]*G[-w^(-1), w^2]*
  G[0, -w, -w] + 2*G[r51, -w]*G[-w^(-1), w^2]*G[0, -w, -w] - 
 2*G[r51, w^2]*G[-w^(-1), w^2]*G[0, -w, -w] + 2*G[r52, -w]*G[-w^(-1), w^2]*
  G[0, -w, -w] - 2*G[r52, w^2]*G[-w^(-1), w^2]*G[0, -w, -w] + 
 (7*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, -w, -w])/6 - 
 (G[-w^(-1), -w]*G[-w^(-1), w^2]*G[0, -w, -w])/3 - 
 (G[-w^(-1), w^2]^2*G[0, -w, -w])/2 - (8*G[0, -w]*G[-w, w^2]*G[0, -w, -w])/
  3 - G[0, w]*G[-w, w^2]*G[0, -w, -w] - 
 (25*G[0, w^2]*G[-w, w^2]*G[0, -w, -w])/6 + 2*G[1, -w]*G[-w, w^2]*
  G[0, -w, -w] + (8*G[1, w]*G[-w, w^2]*G[0, -w, -w])/3 + 
 8*G[1, w^2]*G[-w, w^2]*G[0, -w, -w] + 2*G[r51, -w]*G[-w, w^2]*G[0, -w, -w] - 
 2*G[r51, w^2]*G[-w, w^2]*G[0, -w, -w] + 2*G[r52, -w]*G[-w, w^2]*
  G[0, -w, -w] - 2*G[r52, w^2]*G[-w, w^2]*G[0, -w, -w] + 
 (7*G[w^(-2), w^2]*G[-w, w^2]*G[0, -w, -w])/6 - 
 (G[-w^(-1), -w]*G[-w, w^2]*G[0, -w, -w])/3 + 3*G[-w^(-1), w^2]*G[-w, w^2]*
  G[0, -w, -w] - (G[-w, w^2]^2*G[0, -w, -w])/2 - 
 (7*G[0, 0, w^2]*G[0, -w, -w])/3 + 22*G[0, 1, w^2]*G[0, -w, -w] - 
 2*G[0, r61, w^2]*G[0, -w, -w] - 2*G[0, r62, w^2]*G[0, -w, -w] - 
 (35*G[0, w^(-2), w^2]*G[0, -w, -w])/6 - (5*G[0, -w^(-1), w^2]*G[0, -w, -w])/
  6 + (31*Pi^2*G[0, -w, w^2])/6 - (137*G[0, -w]^2*G[0, -w, w^2])/18 + 
 ((17*I)/3)*Pi*G[0, w]*G[0, -w, w^2] - 2*G[0, -w]*G[0, w]*G[0, -w, w^2] - 
 (3*I)*Pi*G[0, w^2]*G[0, -w, w^2] - 7*G[0, -w]*G[0, w^2]*G[0, -w, w^2] + 
 G[0, w]*G[0, w^2]*G[0, -w, w^2] + (35*G[0, w^2]^2*G[0, -w, w^2])/18 + 
 (3*I)*Pi*G[1, r7]*G[0, -w, w^2] + (17*G[0, w^2]*G[1, r7]*G[0, -w, w^2])/18 + 
 (289*G[0, -w]*G[1, -w]*G[0, -w, w^2])/9 + 10*G[0, w^2]*G[1, -w]*
  G[0, -w, w^2] - (304*G[1, -w]^2*G[0, -w, w^2])/9 + 
 ((20*I)/3)*Pi*G[1, w]*G[0, -w, w^2] + 4*G[0, -w]*G[1, w]*G[0, -w, w^2] + 
 6*G[0, w^2]*G[1, w]*G[0, -w, w^2] - (30*I)*Pi*G[1, w^2]*G[0, -w, w^2] + 
 (26*G[0, -w]*G[1, w^2]*G[0, -w, w^2])/3 + 42*G[0, w]*G[1, w^2]*
  G[0, -w, w^2] - (229*G[0, w^2]*G[1, w^2]*G[0, -w, w^2])/9 + 
 (76*G[1, r7]*G[1, w^2]*G[0, -w, w^2])/9 - 
 (52*G[1, -w]*G[1, w^2]*G[0, -w, w^2])/3 - 84*G[1, w]*G[1, w^2]*
  G[0, -w, w^2] + (388*G[1, w^2]^2*G[0, -w, w^2])/9 - 
 (9*I)*Pi*G[r1, w]*G[0, -w, w^2] - (9*I)*Pi*G[r2, w]*G[0, -w, w^2] + 
 2*G[0, w]*G[r61, -w]*G[0, -w, w^2] + 2*G[0, w^2]*G[r61, -w]*G[0, -w, w^2] - 
 4*G[1, w]*G[r61, -w]*G[0, -w, w^2] + ((46*I)/3)*Pi*G[r61, w^2]*
  G[0, -w, w^2] - 4*G[0, -w]*G[r61, w^2]*G[0, -w, w^2] - 
 (46*G[0, w]*G[r61, w^2]*G[0, -w, w^2])/3 + 4*G[0, w^2]*G[r61, w^2]*
  G[0, -w, w^2] - (22*G[1, r7]*G[r61, w^2]*G[0, -w, w^2])/3 + 
 12*G[1, -w]*G[r61, w^2]*G[0, -w, w^2] + 
 (92*G[1, w]*G[r61, w^2]*G[0, -w, w^2])/3 - 8*G[1, w^2]*G[r61, w^2]*
  G[0, -w, w^2] - 2*G[r61, -w]*G[r61, w^2]*G[0, -w, w^2] + 
 2*G[0, w]*G[r62, -w]*G[0, -w, w^2] + 2*G[0, w^2]*G[r62, -w]*G[0, -w, w^2] - 
 4*G[1, w]*G[r62, -w]*G[0, -w, w^2] - 2*G[r61, w^2]*G[r62, -w]*
  G[0, -w, w^2] + ((46*I)/3)*Pi*G[r62, w^2]*G[0, -w, w^2] - 
 4*G[0, -w]*G[r62, w^2]*G[0, -w, w^2] - 
 (46*G[0, w]*G[r62, w^2]*G[0, -w, w^2])/3 + 4*G[0, w^2]*G[r62, w^2]*
  G[0, -w, w^2] - (22*G[1, r7]*G[r62, w^2]*G[0, -w, w^2])/3 + 
 12*G[1, -w]*G[r62, w^2]*G[0, -w, w^2] + 
 (92*G[1, w]*G[r62, w^2]*G[0, -w, w^2])/3 - 8*G[1, w^2]*G[r62, w^2]*
  G[0, -w, w^2] - 2*G[r61, -w]*G[r62, w^2]*G[0, -w, w^2] - 
 2*G[r62, -w]*G[r62, w^2]*G[0, -w, w^2] + ((35*I)/3)*Pi*G[w^(-2), w^2]*
  G[0, -w, w^2] - (79*G[0, -w]*G[w^(-2), w^2]*G[0, -w, w^2])/12 - 
 (35*G[0, w]*G[w^(-2), w^2]*G[0, -w, w^2])/3 + 
 (91*G[0, w^2]*G[w^(-2), w^2]*G[0, -w, w^2])/12 - 
 (49*G[1, r7]*G[w^(-2), w^2]*G[0, -w, w^2])/12 + 
 (79*G[1, -w]*G[w^(-2), w^2]*G[0, -w, w^2])/6 + 
 (70*G[1, w]*G[w^(-2), w^2]*G[0, -w, w^2])/3 - 
 (91*G[1, w^2]*G[w^(-2), w^2]*G[0, -w, w^2])/6 - 
 (5*G[0, -w]*G[-w^(-1), -w]*G[0, -w, w^2])/6 + 
 (5*G[1, -w]*G[-w^(-1), -w]*G[0, -w, w^2])/3 - 
 (9*I)*Pi*G[-w^(-1), w^2]*G[0, -w, w^2] + 
 (69*G[0, -w]*G[-w^(-1), w^2]*G[0, -w, w^2])/4 + 
 9*G[0, w]*G[-w^(-1), w^2]*G[0, -w, w^2] - 
 (11*G[0, w^2]*G[-w^(-1), w^2]*G[0, -w, w^2])/4 + 
 (25*G[1, r7]*G[-w^(-1), w^2]*G[0, -w, w^2])/4 - 
 (69*G[1, -w]*G[-w^(-1), w^2]*G[0, -w, w^2])/2 - 
 18*G[1, w]*G[-w^(-1), w^2]*G[0, -w, w^2] + 
 (11*G[1, w^2]*G[-w^(-1), w^2]*G[0, -w, w^2])/2 - 
 (9*I)*Pi*G[-w, w^2]*G[0, -w, w^2] + (37*G[0, -w]*G[-w, w^2]*G[0, -w, w^2])/
  4 + 9*G[0, w]*G[-w, w^2]*G[0, -w, w^2] - 
 (11*G[0, w^2]*G[-w, w^2]*G[0, -w, w^2])/4 + 
 (25*G[1, r7]*G[-w, w^2]*G[0, -w, w^2])/4 - 
 (37*G[1, -w]*G[-w, w^2]*G[0, -w, w^2])/2 - 18*G[1, w]*G[-w, w^2]*
  G[0, -w, w^2] + (11*G[1, w^2]*G[-w, w^2]*G[0, -w, w^2])/2 + 
 (173*G[0, 0, -w]*G[0, -w, w^2])/18 - (2*G[0, 0, w]*G[0, -w, w^2])/3 - 
 (47*G[0, 0, w^2]*G[0, -w, w^2])/18 - (41*G[0, 1, r7]*G[0, -w, w^2])/6 - 
 (137*G[0, 1, -w]*G[0, -w, w^2])/9 - (20*G[0, 1, w]*G[0, -w, w^2])/3 - 
 (25*G[0, 1, w^2]*G[0, -w, w^2])/9 - 2*G[0, r61, -w]*G[0, -w, w^2] + 
 4*G[0, r61, w^2]*G[0, -w, w^2] - 2*G[0, r62, -w]*G[0, -w, w^2] + 
 4*G[0, r62, w^2]*G[0, -w, w^2] - (5*G[0, -w, -w]*G[0, -w, w^2])/6 - 
 (7*G[0, w^2]^2*G[0, w^2, -w])/3 + (7*G[0, w^2]*G[r61, w^2]*G[0, w^2, -w])/
  3 + (7*G[0, w^2]*G[r62, w^2]*G[0, w^2, -w])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[0, w^2, -w])/3 - 
 (7*G[r61, w^2]*G[-w^(-1), w^2]*G[0, w^2, -w])/3 - 
 (7*G[r62, w^2]*G[-w^(-1), w^2]*G[0, w^2, -w])/3 + 
 (7*G[0, w^2]*G[-w, w^2]*G[0, w^2, -w])/3 - 
 (7*G[r61, w^2]*G[-w, w^2]*G[0, w^2, -w])/3 - 
 (7*G[r62, w^2]*G[-w, w^2]*G[0, w^2, -w])/3 + Pi^2*G[0, w^2, w^2] - 
 (71*G[0, -w]^2*G[0, w^2, w^2])/18 - (4*I)*Pi*G[0, w]*G[0, w^2, w^2] + 
 2*G[0, -w]*G[0, w]*G[0, w^2, w^2] + ((2*I)/3)*Pi*G[0, w^2]*G[0, w^2, w^2] + 
 (215*G[0, -w]*G[0, w^2]*G[0, w^2, w^2])/18 - 
 (13*G[0, w]*G[0, w^2]*G[0, w^2, w^2])/3 - (22*G[0, w^2]^2*G[0, w^2, w^2])/
  3 + (4*I)*Pi*G[1, r7]*G[0, w^2, w^2] - 
 (17*G[0, w^2]*G[1, r7]*G[0, w^2, w^2])/3 + 
 (247*G[0, -w]*G[1, -w]*G[0, w^2, w^2])/9 - 
 4*G[0, w]*G[1, -w]*G[0, w^2, w^2] - (173*G[0, w^2]*G[1, -w]*G[0, w^2, w^2])/
  9 - (352*G[1, -w]^2*G[0, w^2, w^2])/9 + (8*I)*Pi*G[1, w]*G[0, w^2, w^2] - 
 4*G[0, -w]*G[1, w]*G[0, w^2, w^2] + 8*G[0, w^2]*G[1, w]*G[0, w^2, w^2] + 
 8*G[1, -w]*G[1, w]*G[0, w^2, w^2] - ((112*I)/3)*Pi*G[1, w^2]*
  G[0, w^2, w^2] + (56*G[0, -w]*G[1, w^2]*G[0, w^2, w^2])/3 + 
 (160*G[0, w]*G[1, w^2]*G[0, w^2, w^2])/3 - 
 (182*G[0, w^2]*G[1, w^2]*G[0, w^2, w^2])/9 + 
 (100*G[1, r7]*G[1, w^2]*G[0, w^2, w^2])/9 - 
 (112*G[1, -w]*G[1, w^2]*G[0, w^2, w^2])/3 - 
 (320*G[1, w]*G[1, w^2]*G[0, w^2, w^2])/3 + (472*G[1, w^2]^2*G[0, w^2, w^2])/
  9 - (7*G[0, w^2]*G[r61, -w]*G[0, w^2, w^2])/3 + 
 ((28*I)/3)*Pi*G[r61, w^2]*G[0, w^2, w^2] - 14*G[0, -w]*G[r61, w^2]*
  G[0, w^2, w^2] - (50*G[0, w]*G[r61, w^2]*G[0, w^2, w^2])/3 + 
 (7*G[0, w^2]*G[r61, w^2]*G[0, w^2, w^2])/6 - 
 (4*G[1, r7]*G[r61, w^2]*G[0, w^2, w^2])/3 + 28*G[1, -w]*G[r61, w^2]*
  G[0, w^2, w^2] + (100*G[1, w]*G[r61, w^2]*G[0, w^2, w^2])/3 - 
 16*G[1, w^2]*G[r61, w^2]*G[0, w^2, w^2] + (26*G[r61, w^2]^2*G[0, w^2, w^2])/
  3 - (7*G[0, w^2]*G[r62, -w]*G[0, w^2, w^2])/3 + 
 ((28*I)/3)*Pi*G[r62, w^2]*G[0, w^2, w^2] - 14*G[0, -w]*G[r62, w^2]*
  G[0, w^2, w^2] - (50*G[0, w]*G[r62, w^2]*G[0, w^2, w^2])/3 + 
 (7*G[0, w^2]*G[r62, w^2]*G[0, w^2, w^2])/6 - 
 (4*G[1, r7]*G[r62, w^2]*G[0, w^2, w^2])/3 + 28*G[1, -w]*G[r62, w^2]*
  G[0, w^2, w^2] + (100*G[1, w]*G[r62, w^2]*G[0, w^2, w^2])/3 - 
 16*G[1, w^2]*G[r62, w^2]*G[0, w^2, w^2] + 
 (52*G[r61, w^2]*G[r62, w^2]*G[0, w^2, w^2])/3 + 
 (26*G[r62, w^2]^2*G[0, w^2, w^2])/3 + (10*I)*Pi*G[w^(-2), w^2]*
  G[0, w^2, w^2] - (31*G[0, -w]*G[w^(-2), w^2]*G[0, w^2, w^2])/12 - 
 10*G[0, w]*G[w^(-2), w^2]*G[0, w^2, w^2] + 
 (175*G[0, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2])/12 - 
 (65*G[1, r7]*G[w^(-2), w^2]*G[0, w^2, w^2])/12 + 
 (31*G[1, -w]*G[w^(-2), w^2]*G[0, w^2, w^2])/6 + 
 26*G[1, w]*G[w^(-2), w^2]*G[0, w^2, w^2] - 
 (55*G[1, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2])/6 - 
 (23*G[r61, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2])/2 - 
 (23*G[r62, w^2]*G[w^(-2), w^2]*G[0, w^2, w^2])/2 + 
 4*G[w^(-2), w^2]^2*G[0, w^2, w^2] - 
 (35*G[0, -w]*G[-w^(-1), -w]*G[0, w^2, w^2])/6 + 
 (35*G[1, -w]*G[-w^(-1), -w]*G[0, w^2, w^2])/3 - 
 ((4*I)/3)*Pi*G[-w^(-1), w^2]*G[0, w^2, w^2] - 
 (25*G[0, -w]*G[-w^(-1), w^2]*G[0, w^2, w^2])/36 + 
 (25*G[0, w]*G[-w^(-1), w^2]*G[0, w^2, w^2])/3 + 
 (325*G[0, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2])/36 + 
 (247*G[1, r7]*G[-w^(-1), w^2]*G[0, w^2, w^2])/36 - 
 (59*G[1, -w]*G[-w^(-1), w^2]*G[0, w^2, w^2])/18 - 
 14*G[1, w]*G[-w^(-1), w^2]*G[0, w^2, w^2] - 
 (127*G[1, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2])/18 + 
 (7*G[r61, -w]*G[-w^(-1), w^2]*G[0, w^2, w^2])/3 + 
 G[r61, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2] + 
 (7*G[r62, -w]*G[-w^(-1), w^2]*G[0, w^2, w^2])/3 + 
 G[r62, w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2] - 
 (13*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[0, w^2, w^2])/2 - 
 ((4*I)/3)*Pi*G[-w, w^2]*G[0, w^2, w^2] - 
 (97*G[0, -w]*G[-w, w^2]*G[0, w^2, w^2])/36 + 
 (7*G[0, w]*G[-w, w^2]*G[0, w^2, w^2])/3 + 
 (325*G[0, w^2]*G[-w, w^2]*G[0, w^2, w^2])/36 + 
 (247*G[1, r7]*G[-w, w^2]*G[0, w^2, w^2])/36 + 
 (13*G[1, -w]*G[-w, w^2]*G[0, w^2, w^2])/18 - 
 14*G[1, w]*G[-w, w^2]*G[0, w^2, w^2] - 
 (127*G[1, w^2]*G[-w, w^2]*G[0, w^2, w^2])/18 + 
 (7*G[r61, -w]*G[-w, w^2]*G[0, w^2, w^2])/3 + 
 G[r61, w^2]*G[-w, w^2]*G[0, w^2, w^2] + 
 (7*G[r62, -w]*G[-w, w^2]*G[0, w^2, w^2])/3 + 
 G[r62, w^2]*G[-w, w^2]*G[0, w^2, w^2] - 
 (13*G[w^(-2), w^2]*G[-w, w^2]*G[0, w^2, w^2])/2 + 
 (71*G[0, 0, -w]*G[0, w^2, w^2])/18 + 10*G[0, 0, w]*G[0, w^2, w^2] + 
 (175*G[0, 0, w^2]*G[0, w^2, w^2])/18 - (35*G[0, 1, r7]*G[0, w^2, w^2])/6 - 
 (71*G[0, 1, -w]*G[0, w^2, w^2])/9 - 20*G[0, 1, w]*G[0, w^2, w^2] - 
 (37*G[0, 1, w^2]*G[0, w^2, w^2])/9 - (31*G[0, r61, w^2]*G[0, w^2, w^2])/6 - 
 (31*G[0, r62, w^2]*G[0, w^2, w^2])/6 - (5*G[0, w^(-2), w^2]*G[0, w^2, w^2])/
  2 - (35*G[0, -w, -w]*G[0, w^2, w^2])/6 - (5*G[0, w^2, w^2]^2)/2 - 
 (4*Pi^2*G[-I, 0, r1])/3 + (8*I)*Pi*G[0, w]*G[-I, 0, r1] - 
 (2*I)*Pi*G[0, w^2]*G[-I, 0, r1] - (8*I)*Pi*G[r1, w]*G[-I, 0, r1] - 
 (8*I)*Pi*G[r2, w]*G[-I, 0, r1] + (2*I)*Pi*G[w^(-2), w^2]*G[-I, 0, r1] + 
 (16*Pi^2*G[-I, 0, w])/3 + (2*I)*Pi*G[0, w^2]*G[-I, 0, w] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[-I, 0, w] + 2*Pi^2*G[-I, r1, r1] - 
 (8*I)*Pi*G[0, w]*G[-I, r1, r1] + (2*I)*Pi*G[0, w^2]*G[-I, r1, r1] + 
 (8*I)*Pi*G[r1, w]*G[-I, r1, r1] + (8*I)*Pi*G[r2, w]*G[-I, r1, r1] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[-I, r1, r1] - (14*Pi^2*G[-I, r1, w])/3 - 
 (2*I)*Pi*G[0, w^2]*G[-I, r1, w] + (2*I)*Pi*G[w^(-2), w^2]*G[-I, r1, w] + 
 (2*Pi^2*G[-I, r2, r1])/3 - (8*I)*Pi*G[0, w]*G[-I, r2, r1] + 
 (2*I)*Pi*G[0, w^2]*G[-I, r2, r1] + (8*I)*Pi*G[r1, w]*G[-I, r2, r1] + 
 (8*I)*Pi*G[r2, w]*G[-I, r2, r1] - (2*I)*Pi*G[w^(-2), w^2]*G[-I, r2, r1] - 
 (14*Pi^2*G[-I, r2, w])/3 - (2*I)*Pi*G[0, w^2]*G[-I, r2, w] + 
 (2*I)*Pi*G[w^(-2), w^2]*G[-I, r2, w] - (4*Pi^2*G[I, 0, r1])/3 + 
 (8*I)*Pi*G[0, w]*G[I, 0, r1] - (2*I)*Pi*G[0, w^2]*G[I, 0, r1] - 
 (8*I)*Pi*G[r1, w]*G[I, 0, r1] - (8*I)*Pi*G[r2, w]*G[I, 0, r1] + 
 (2*I)*Pi*G[w^(-2), w^2]*G[I, 0, r1] + (16*Pi^2*G[I, 0, w])/3 + 
 (2*I)*Pi*G[0, w^2]*G[I, 0, w] - (2*I)*Pi*G[w^(-2), w^2]*G[I, 0, w] + 
 2*Pi^2*G[I, r1, r1] - (8*I)*Pi*G[0, w]*G[I, r1, r1] + 
 (2*I)*Pi*G[0, w^2]*G[I, r1, r1] + (8*I)*Pi*G[r1, w]*G[I, r1, r1] + 
 (8*I)*Pi*G[r2, w]*G[I, r1, r1] - (2*I)*Pi*G[w^(-2), w^2]*G[I, r1, r1] - 
 (14*Pi^2*G[I, r1, w])/3 - (2*I)*Pi*G[0, w^2]*G[I, r1, w] + 
 (2*I)*Pi*G[w^(-2), w^2]*G[I, r1, w] + (2*Pi^2*G[I, r2, r1])/3 - 
 (8*I)*Pi*G[0, w]*G[I, r2, r1] + (2*I)*Pi*G[0, w^2]*G[I, r2, r1] + 
 (8*I)*Pi*G[r1, w]*G[I, r2, r1] + (8*I)*Pi*G[r2, w]*G[I, r2, r1] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[I, r2, r1] - (14*Pi^2*G[I, r2, w])/3 - 
 (2*I)*Pi*G[0, w^2]*G[I, r2, w] + (2*I)*Pi*G[w^(-2), w^2]*G[I, r2, w] + 
 (26*G[0, -w]*G[0, w^2]*G[1, 0, -w])/3 - 8*G[0, w]*G[0, w^2]*G[1, 0, -w] - 
 (58*G[0, w^2]^2*G[1, 0, -w])/9 - (80*G[0, w^2]*G[1, -w]*G[1, 0, -w])/3 + 
 16*G[0, w^2]*G[1, w]*G[1, 0, -w] - (152*G[0, w^2]*G[1, w^2]*G[1, 0, -w])/3 + 
 32*G[0, w^2]*G[r61, w^2]*G[1, 0, -w] + 32*G[0, w^2]*G[r62, w^2]*
  G[1, 0, -w] - 2*G[0, w^2]*G[w^(-2), -w]*G[1, 0, -w] + 
 (20*G[0, w^2]*G[w^(-2), w^2]*G[1, 0, -w])/9 + 
 24*G[1, w^2]*G[w^(-2), w^2]*G[1, 0, -w] - 16*G[r61, w^2]*G[w^(-2), w^2]*
  G[1, 0, -w] - 16*G[r62, w^2]*G[w^(-2), w^2]*G[1, 0, -w] + 
 (20*G[0, w^2]*G[-w^(-1), -w]*G[1, 0, -w])/3 - 
 (26*G[0, -w]*G[-w^(-1), w^2]*G[1, 0, -w])/3 + 
 8*G[0, w]*G[-w^(-1), w^2]*G[1, 0, -w] + 4*G[0, w^2]*G[-w^(-1), w^2]*
  G[1, 0, -w] + (80*G[1, -w]*G[-w^(-1), w^2]*G[1, 0, -w])/3 - 
 16*G[1, w]*G[-w^(-1), w^2]*G[1, 0, -w] + 
 (80*G[1, w^2]*G[-w^(-1), w^2]*G[1, 0, -w])/3 - 
 16*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 0, -w] - 16*G[r62, w^2]*G[-w^(-1), w^2]*
  G[1, 0, -w] + 2*G[w^(-2), -w]*G[-w^(-1), w^2]*G[1, 0, -w] + 
 (88*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 0, -w])/9 - 
 (20*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[1, 0, -w])/3 + 
 (58*G[-w^(-1), w^2]^2*G[1, 0, -w])/9 - (26*G[0, -w]*G[-w, w^2]*G[1, 0, -w])/
  3 + 8*G[0, w]*G[-w, w^2]*G[1, 0, -w] + 4*G[0, w^2]*G[-w, w^2]*G[1, 0, -w] + 
 (80*G[1, -w]*G[-w, w^2]*G[1, 0, -w])/3 - 16*G[1, w]*G[-w, w^2]*G[1, 0, -w] + 
 (80*G[1, w^2]*G[-w, w^2]*G[1, 0, -w])/3 - 16*G[r61, w^2]*G[-w, w^2]*
  G[1, 0, -w] - 16*G[r62, w^2]*G[-w, w^2]*G[1, 0, -w] + 
 2*G[w^(-2), -w]*G[-w, w^2]*G[1, 0, -w] - 
 (56*G[w^(-2), w^2]*G[-w, w^2]*G[1, 0, -w])/9 - 
 (20*G[-w^(-1), -w]*G[-w, w^2]*G[1, 0, -w])/3 - 
 (172*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 0, -w])/9 + 
 (58*G[-w, w^2]^2*G[1, 0, -w])/9 - 2*G[0, w^2]*G[w^2, -w]*G[1, 0, -w] + 
 2*G[-w^(-1), w^2]*G[w^2, -w]*G[1, 0, -w] + 2*G[-w, w^2]*G[w^2, -w]*
  G[1, 0, -w] + (4*G[0, 0, w^2]*G[1, 0, -w])/9 + 
 72*G[0, 1, w^2]*G[1, 0, -w] - (176*G[0, w^(-2), w^2]*G[1, 0, -w])/9 - 
 (152*G[0, -w^(-1), w^2]*G[1, 0, -w])/9 - (152*G[0, -w, w^2]*G[1, 0, -w])/9 - 
 (176*G[0, w^2, w^2]*G[1, 0, -w])/9 - (13*Pi^2*G[1, 0, w])/3 + 
 ((28*I)/3)*Pi*G[0, w^2]*G[1, 0, w] + (4*G[0, -w]*G[0, w^2]*G[1, 0, w])/3 + 
 (62*G[0, w^2]^2*G[1, 0, w])/3 - 96*G[0, w^2]*G[1, w^2]*G[1, 0, w] - 
 8*G[0, w^2]*G[r61, -w]*G[1, 0, w] + (40*G[0, w^2]*G[r61, w^2]*G[1, 0, w])/
  3 - 8*G[0, w^2]*G[r62, -w]*G[1, 0, w] + 
 (40*G[0, w^2]*G[r62, w^2]*G[1, 0, w])/3 + 
 (20*G[0, w^2]*G[w^(-2), -w]*G[1, 0, w])/3 + 
 (37*G[0, w^2]*G[w^(-2), w^2]*G[1, 0, w])/3 + 
 (64*G[1, w^2]*G[w^(-2), w^2]*G[1, 0, w])/3 - 6*G[r61, w^2]*G[w^(-2), w^2]*
  G[1, 0, w] - 6*G[r62, w^2]*G[w^(-2), w^2]*G[1, 0, w] - 
 G[w^(-2), w^2]^2*G[1, 0, w] - ((28*I)/3)*Pi*G[-w^(-1), w^2]*G[1, 0, w] - 
 (4*G[0, -w]*G[-w^(-1), w^2]*G[1, 0, w])/3 - 15*G[0, w^2]*G[-w^(-1), w^2]*
  G[1, 0, w] + (224*G[1, w^2]*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
 8*G[r61, -w]*G[-w^(-1), w^2]*G[1, 0, w] - 
 (22*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
 8*G[r62, -w]*G[-w^(-1), w^2]*G[1, 0, w] - 
 (22*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 0, w])/3 - 
 (20*G[w^(-2), -w]*G[-w^(-1), w^2]*G[1, 0, w])/3 - 
 13*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 0, w] - 
 ((28*I)/3)*Pi*G[-w, w^2]*G[1, 0, w] - (4*G[0, -w]*G[-w, w^2]*G[1, 0, w])/3 - 
 19*G[0, w^2]*G[-w, w^2]*G[1, 0, w] + (224*G[1, w^2]*G[-w, w^2]*G[1, 0, w])/
  3 + 8*G[r61, -w]*G[-w, w^2]*G[1, 0, w] - 
 (22*G[r61, w^2]*G[-w, w^2]*G[1, 0, w])/3 + 8*G[r62, -w]*G[-w, w^2]*
  G[1, 0, w] - (22*G[r62, w^2]*G[-w, w^2]*G[1, 0, w])/3 - 
 (20*G[w^(-2), -w]*G[-w, w^2]*G[1, 0, w])/3 - 13*G[w^(-2), w^2]*G[-w, w^2]*
  G[1, 0, w] + (20*G[0, w^2]*G[w^2, -w]*G[1, 0, w])/3 - 
 (20*G[-w^(-1), w^2]*G[w^2, -w]*G[1, 0, w])/3 - 
 (20*G[-w, w^2]*G[w^2, -w]*G[1, 0, w])/3 - 22*G[0, 0, w^2]*G[1, 0, w] + 
 96*G[0, 1, w^2]*G[1, 0, w] + (56*G[0, r61, w^2]*G[1, 0, w])/3 + 
 (56*G[0, r62, w^2]*G[1, 0, w])/3 - 20*G[0, w^(-2), w^2]*G[1, 0, w] - 
 (74*G[0, -w^(-1), w^2]*G[1, 0, w])/3 - (74*G[0, -w, w^2]*G[1, 0, w])/3 - 
 20*G[0, w^2, w^2]*G[1, 0, w] + (20*I)*Pi*G[0, w^2]*G[1, 0, w^2] + 
 (32*G[0, -w]*G[0, w^2]*G[1, 0, w^2])/3 + 4*G[0, w]*G[0, w^2]*G[1, 0, w^2] + 
 (352*G[0, w^2]^2*G[1, 0, w^2])/9 - (4*G[0, w^2]*G[1, r7]*G[1, 0, w^2])/3 - 
 (64*G[0, w^2]*G[1, -w]*G[1, 0, w^2])/3 - 8*G[0, w^2]*G[1, w]*G[1, 0, w^2] - 
 (88*G[0, w^2]*G[1, w^2]*G[1, 0, w^2])/3 - 4*G[0, w^2]*G[r61, w^2]*
  G[1, 0, w^2] - 4*G[0, w^2]*G[r62, w^2]*G[1, 0, w^2] - 
 (8*I)*Pi*G[w^(-2), w^2]*G[1, 0, w^2] - 6*G[0, -w]*G[w^(-2), w^2]*
  G[1, 0, w^2] + 4*G[0, w]*G[w^(-2), w^2]*G[1, 0, w^2] - 
 (146*G[0, w^2]*G[w^(-2), w^2]*G[1, 0, w^2])/9 + 
 12*G[1, -w]*G[w^(-2), w^2]*G[1, 0, w^2] + 24*G[1, w^2]*G[w^(-2), w^2]*
  G[1, 0, w^2] + 4*G[r61, w^2]*G[w^(-2), w^2]*G[1, 0, w^2] + 
 4*G[r62, w^2]*G[w^(-2), w^2]*G[1, 0, w^2] - 
 2*G[w^(-2), w^2]^2*G[1, 0, w^2] - (12*I)*Pi*G[-w^(-1), w^2]*G[1, 0, w^2] - 
 (14*G[0, -w]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - 
 (130*G[0, w^2]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + 
 (28*G[1, -w]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + 
 8*G[1, w]*G[-w^(-1), w^2]*G[1, 0, w^2] + 
 (16*G[1, w^2]*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + 
 (38*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 0, w^2])/9 + 
 (164*G[-w^(-1), w^2]^2*G[1, 0, w^2])/9 - (12*I)*Pi*G[-w, w^2]*G[1, 0, w^2] - 
 (14*G[0, -w]*G[-w, w^2]*G[1, 0, w^2])/3 - 8*G[0, w]*G[-w, w^2]*
  G[1, 0, w^2] - (130*G[0, w^2]*G[-w, w^2]*G[1, 0, w^2])/3 + 
 (4*G[1, r7]*G[-w, w^2]*G[1, 0, w^2])/3 + 
 (28*G[1, -w]*G[-w, w^2]*G[1, 0, w^2])/3 + 8*G[1, w]*G[-w, w^2]*
  G[1, 0, w^2] + (16*G[1, w^2]*G[-w, w^2]*G[1, 0, w^2])/3 + 
 (38*G[w^(-2), w^2]*G[-w, w^2]*G[1, 0, w^2])/9 + 
 (328*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 0, w^2])/9 + 
 (164*G[-w, w^2]^2*G[1, 0, w^2])/9 - (220*G[0, 0, w^2]*G[1, 0, w^2])/9 - 
 8*G[0, 1, w^2]*G[1, 0, w^2] + (68*G[0, w^(-2), w^2]*G[1, 0, w^2])/9 + 
 (188*G[0, -w^(-1), w^2]*G[1, 0, w^2])/9 + (188*G[0, -w, w^2]*G[1, 0, w^2])/
  9 + (68*G[0, w^2, w^2]*G[1, 0, w^2])/9 + ((31*I)/6)*Pi*G[0, w^2]*
  G[1, 1, r7] + (119*G[0, w^2]^2*G[1, 1, r7])/9 + 
 4*G[0, w^2]*G[1, w^2]*G[1, 1, r7] - (6*I)*Pi*G[r61, w^2]*G[1, 1, r7] - 
 (46*G[0, w^2]*G[r61, w^2]*G[1, 1, r7])/3 - 
 (6*I)*Pi*G[r62, w^2]*G[1, 1, r7] - (46*G[0, w^2]*G[r62, w^2]*G[1, 1, r7])/
  3 + (I/2)*Pi*G[w^(-2), w^2]*G[1, 1, r7] - 
 (29*G[0, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/18 - 
 (4*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, r7])/3 + 5*G[r61, w^2]*G[w^(-2), w^2]*
  G[1, 1, r7] + 5*G[r62, w^2]*G[w^(-2), w^2]*G[1, 1, r7] - 
 (G[w^(-2), w^2]^2*G[1, 1, r7])/2 + (I/3)*Pi*G[-w^(-1), w^2]*G[1, 1, r7] - 
 (23*G[0, w^2]*G[-w^(-1), w^2]*G[1, 1, r7])/2 - 
 (8*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, r7])/3 + 
 (31*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 1, r7])/3 + 
 (31*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 1, r7])/3 - 
 (31*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, r7])/18 + 
 (19*G[-w^(-1), w^2]^2*G[1, 1, r7])/9 + (I/3)*Pi*G[-w, w^2]*G[1, 1, r7] - 
 (23*G[0, w^2]*G[-w, w^2]*G[1, 1, r7])/2 - 
 (8*G[1, w^2]*G[-w, w^2]*G[1, 1, r7])/3 + 
 (31*G[r61, w^2]*G[-w, w^2]*G[1, 1, r7])/3 + 
 (31*G[r62, w^2]*G[-w, w^2]*G[1, 1, r7])/3 - 
 (31*G[w^(-2), w^2]*G[-w, w^2]*G[1, 1, r7])/18 + 
 (38*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 1, r7])/9 + 
 (19*G[-w, w^2]^2*G[1, 1, r7])/9 - (119*G[0, 0, w^2]*G[1, 1, r7])/9 - 
 4*G[0, 1, w^2]*G[1, 1, r7] + (16*G[0, r61, w^2]*G[1, 1, r7])/3 + 
 (16*G[0, r62, w^2]*G[1, 1, r7])/3 + (34*G[0, w^(-2), w^2]*G[1, 1, r7])/9 + 
 (55*G[0, -w^(-1), w^2]*G[1, 1, r7])/9 + (55*G[0, -w, w^2]*G[1, 1, r7])/9 + 
 (34*G[0, w^2, w^2]*G[1, 1, r7])/9 - (100*G[0, -w]*G[0, w^2]*G[1, 1, -w])/3 + 
 16*G[0, w]*G[0, w^2]*G[1, 1, -w] + (116*G[0, w^2]^2*G[1, 1, -w])/9 + 
 (256*G[0, w^2]*G[1, -w]*G[1, 1, -w])/3 - 32*G[0, w^2]*G[1, w]*G[1, 1, -w] + 
 (304*G[0, w^2]*G[1, w^2]*G[1, 1, -w])/3 - 64*G[0, w^2]*G[r61, w^2]*
  G[1, 1, -w] - 64*G[0, w^2]*G[r62, w^2]*G[1, 1, -w] + 
 4*G[0, w^2]*G[w^(-2), -w]*G[1, 1, -w] - 
 (40*G[0, w^2]*G[w^(-2), w^2]*G[1, 1, -w])/9 - 
 48*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, -w] + 32*G[r61, w^2]*G[w^(-2), w^2]*
  G[1, 1, -w] + 32*G[r62, w^2]*G[w^(-2), w^2]*G[1, 1, -w] - 
 (40*G[0, w^2]*G[-w^(-1), -w]*G[1, 1, -w])/3 + 
 (100*G[0, -w]*G[-w^(-1), w^2]*G[1, 1, -w])/3 - 
 16*G[0, w]*G[-w^(-1), w^2]*G[1, 1, -w] - 8*G[0, w^2]*G[-w^(-1), w^2]*
  G[1, 1, -w] - (256*G[1, -w]*G[-w^(-1), w^2]*G[1, 1, -w])/3 + 
 32*G[1, w]*G[-w^(-1), w^2]*G[1, 1, -w] - 
 (160*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, -w])/3 + 
 32*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 1, -w] + 32*G[r62, w^2]*G[-w^(-1), w^2]*
  G[1, 1, -w] - 4*G[w^(-2), -w]*G[-w^(-1), w^2]*G[1, 1, -w] - 
 (176*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, -w])/9 + 
 (40*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[1, 1, -w])/3 - 
 (116*G[-w^(-1), w^2]^2*G[1, 1, -w])/9 + 
 (100*G[0, -w]*G[-w, w^2]*G[1, 1, -w])/3 - 16*G[0, w]*G[-w, w^2]*
  G[1, 1, -w] - 8*G[0, w^2]*G[-w, w^2]*G[1, 1, -w] - 
 (256*G[1, -w]*G[-w, w^2]*G[1, 1, -w])/3 + 32*G[1, w]*G[-w, w^2]*
  G[1, 1, -w] - (160*G[1, w^2]*G[-w, w^2]*G[1, 1, -w])/3 + 
 32*G[r61, w^2]*G[-w, w^2]*G[1, 1, -w] + 32*G[r62, w^2]*G[-w, w^2]*
  G[1, 1, -w] - 4*G[w^(-2), -w]*G[-w, w^2]*G[1, 1, -w] + 
 (112*G[w^(-2), w^2]*G[-w, w^2]*G[1, 1, -w])/9 + 
 (40*G[-w^(-1), -w]*G[-w, w^2]*G[1, 1, -w])/3 + 
 (344*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 1, -w])/9 - 
 (116*G[-w, w^2]^2*G[1, 1, -w])/9 + 4*G[0, w^2]*G[w^2, -w]*G[1, 1, -w] - 
 4*G[-w^(-1), w^2]*G[w^2, -w]*G[1, 1, -w] - 4*G[-w, w^2]*G[w^2, -w]*
  G[1, 1, -w] - (8*G[0, 0, w^2]*G[1, 1, -w])/9 - 
 144*G[0, 1, w^2]*G[1, 1, -w] + (352*G[0, w^(-2), w^2]*G[1, 1, -w])/9 + 
 (304*G[0, -w^(-1), w^2]*G[1, 1, -w])/9 + (304*G[0, -w, w^2]*G[1, 1, -w])/9 + 
 (352*G[0, w^2, w^2]*G[1, 1, -w])/9 + 22*Pi^2*G[1, 1, w] - 
 (32*I)*Pi*G[0, w^2]*G[1, 1, w] - (8*G[0, -w]*G[0, w^2]*G[1, 1, w])/3 - 
 (124*G[0, w^2]^2*G[1, 1, w])/3 + 192*G[0, w^2]*G[1, w^2]*G[1, 1, w] + 
 16*G[0, w^2]*G[r61, -w]*G[1, 1, w] - (80*G[0, w^2]*G[r61, w^2]*G[1, 1, w])/
  3 + 16*G[0, w^2]*G[r62, -w]*G[1, 1, w] - 
 (80*G[0, w^2]*G[r62, w^2]*G[1, 1, w])/3 - 
 (40*G[0, w^2]*G[w^(-2), -w]*G[1, 1, w])/3 - 
 (62*G[0, w^2]*G[w^(-2), w^2]*G[1, 1, w])/3 - 
 (128*G[1, w^2]*G[w^(-2), w^2]*G[1, 1, w])/3 + 
 12*G[r61, w^2]*G[w^(-2), w^2]*G[1, 1, w] + 12*G[r62, w^2]*G[w^(-2), w^2]*
  G[1, 1, w] + 2*G[w^(-2), w^2]^2*G[1, 1, w] + 
 (32*I)*Pi*G[-w^(-1), w^2]*G[1, 1, w] + 
 (8*G[0, -w]*G[-w^(-1), w^2]*G[1, 1, w])/3 + 34*G[0, w^2]*G[-w^(-1), w^2]*
  G[1, 1, w] - (448*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
 16*G[r61, -w]*G[-w^(-1), w^2]*G[1, 1, w] + 
 (44*G[r61, w^2]*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
 16*G[r62, -w]*G[-w^(-1), w^2]*G[1, 1, w] + 
 (44*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 1, w])/3 + 
 (40*G[w^(-2), -w]*G[-w^(-1), w^2]*G[1, 1, w])/3 + 
 26*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, w] + 
 (32*I)*Pi*G[-w, w^2]*G[1, 1, w] + (8*G[0, -w]*G[-w, w^2]*G[1, 1, w])/3 + 
 34*G[0, w^2]*G[-w, w^2]*G[1, 1, w] - (448*G[1, w^2]*G[-w, w^2]*G[1, 1, w])/
  3 - 16*G[r61, -w]*G[-w, w^2]*G[1, 1, w] + 
 (44*G[r61, w^2]*G[-w, w^2]*G[1, 1, w])/3 - 16*G[r62, -w]*G[-w, w^2]*
  G[1, 1, w] + (44*G[r62, w^2]*G[-w, w^2]*G[1, 1, w])/3 + 
 (40*G[w^(-2), -w]*G[-w, w^2]*G[1, 1, w])/3 + 26*G[w^(-2), w^2]*G[-w, w^2]*
  G[1, 1, w] - (40*G[0, w^2]*G[w^2, -w]*G[1, 1, w])/3 + 
 (40*G[-w^(-1), w^2]*G[w^2, -w]*G[1, 1, w])/3 + 
 (40*G[-w, w^2]*G[w^2, -w]*G[1, 1, w])/3 + 44*G[0, 0, w^2]*G[1, 1, w] - 
 192*G[0, 1, w^2]*G[1, 1, w] - (112*G[0, r61, w^2]*G[1, 1, w])/3 - 
 (112*G[0, r62, w^2]*G[1, 1, w])/3 + 40*G[0, w^(-2), w^2]*G[1, 1, w] + 
 (148*G[0, -w^(-1), w^2]*G[1, 1, w])/3 + (148*G[0, -w, w^2]*G[1, 1, w])/3 + 
 40*G[0, w^2, w^2]*G[1, 1, w] + (120*I)*Pi*G[0, w^2]*G[1, 1, w^2] - 
 (296*G[0, -w]*G[0, w^2]*G[1, 1, w^2])/3 - 168*G[0, w]*G[0, w^2]*
  G[1, 1, w^2] + (208*G[0, w^2]^2*G[1, 1, w^2])/9 - 
 64*G[0, w^2]*G[1, r7]*G[1, 1, w^2] + (592*G[0, w^2]*G[1, -w]*G[1, 1, w^2])/
  3 + 336*G[0, w^2]*G[1, w]*G[1, 1, w^2] - 128*G[0, w^2]*G[1, w^2]*
  G[1, 1, w^2] + 16*G[0, w^2]*G[r61, w^2]*G[1, 1, w^2] + 
 16*G[0, w^2]*G[r62, w^2]*G[1, 1, w^2] - ((88*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, 1, w^2] + 40*G[0, -w]*G[w^(-2), w^2]*G[1, 1, w^2] + 
 (136*G[0, w]*G[w^(-2), w^2]*G[1, 1, w^2])/3 + 
 (76*G[0, w^2]*G[w^(-2), w^2]*G[1, 1, w^2])/9 + 
 (64*G[1, r7]*G[w^(-2), w^2]*G[1, 1, w^2])/3 - 
 80*G[1, -w]*G[w^(-2), w^2]*G[1, 1, w^2] - 
 (272*G[1, w]*G[w^(-2), w^2]*G[1, 1, w^2])/3 - 
 8*G[r61, w^2]*G[w^(-2), w^2]*G[1, 1, w^2] - 8*G[r62, w^2]*G[w^(-2), w^2]*
  G[1, 1, w^2] + 4*G[w^(-2), w^2]^2*G[1, 1, w^2] - 
 ((272*I)/3)*Pi*G[-w^(-1), w^2]*G[1, 1, w^2] + 
 (176*G[0, -w]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 (368*G[0, w]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
 (20*G[0, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 (128*G[1, r7]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
 (352*G[1, -w]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
 (736*G[1, w]*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 128*G[1, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2] - 8*G[r61, w^2]*G[-w^(-1), w^2]*
  G[1, 1, w^2] - 8*G[r62, w^2]*G[-w^(-1), w^2]*G[1, 1, w^2] - 
 (76*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, 1, w^2])/9 - 
 (184*G[-w^(-1), w^2]^2*G[1, 1, w^2])/9 - ((272*I)/3)*Pi*G[-w, w^2]*
  G[1, 1, w^2] + (176*G[0, -w]*G[-w, w^2]*G[1, 1, w^2])/3 + 
 (368*G[0, w]*G[-w, w^2]*G[1, 1, w^2])/3 - 
 (20*G[0, w^2]*G[-w, w^2]*G[1, 1, w^2])/3 + 
 (128*G[1, r7]*G[-w, w^2]*G[1, 1, w^2])/3 - 
 (352*G[1, -w]*G[-w, w^2]*G[1, 1, w^2])/3 - 
 (736*G[1, w]*G[-w, w^2]*G[1, 1, w^2])/3 + 128*G[1, w^2]*G[-w, w^2]*
  G[1, 1, w^2] - 8*G[r61, w^2]*G[-w, w^2]*G[1, 1, w^2] - 
 8*G[r62, w^2]*G[-w, w^2]*G[1, 1, w^2] - 
 (76*G[w^(-2), w^2]*G[-w, w^2]*G[1, 1, w^2])/9 - 
 (368*G[-w^(-1), w^2]*G[-w, w^2]*G[1, 1, w^2])/9 - 
 (184*G[-w, w^2]^2*G[1, 1, w^2])/9 + (296*G[0, 0, w^2]*G[1, 1, w^2])/9 + 
 16*G[0, 1, w^2]*G[1, 1, w^2] - (136*G[0, w^(-2), w^2]*G[1, 1, w^2])/9 - 
 (232*G[0, -w^(-1), w^2]*G[1, 1, w^2])/9 - (232*G[0, -w, w^2]*G[1, 1, w^2])/
  9 - (136*G[0, w^2, w^2]*G[1, 1, w^2])/9 - (26*Pi^2*G[1, r1, w])/3 + 
 ((20*I)/3)*Pi*G[0, w^2]*G[1, r1, w] - ((20*I)/3)*Pi*G[-w^(-1), w^2]*
  G[1, r1, w] - ((20*I)/3)*Pi*G[-w, w^2]*G[1, r1, w] - 
 (26*Pi^2*G[1, r2, w])/3 + ((20*I)/3)*Pi*G[0, w^2]*G[1, r2, w] - 
 ((20*I)/3)*Pi*G[-w^(-1), w^2]*G[1, r2, w] - ((20*I)/3)*Pi*G[-w, w^2]*
  G[1, r2, w] + ((16*I)/3)*Pi*G[0, w^2]*G[1, r61, w^2] - 
 (16*G[0, w]*G[0, w^2]*G[1, r61, w^2])/3 - 8*G[0, w^2]^2*G[1, r61, w^2] - 
 (16*G[0, w^2]*G[1, r7]*G[1, r61, w^2])/3 + 
 (32*G[0, w^2]*G[1, w]*G[1, r61, w^2])/3 - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[1, r61, w^2] + (16*G[0, w]*G[-w^(-1), w^2]*G[1, r61, w^2])/3 + 
 16*G[0, w^2]*G[-w^(-1), w^2]*G[1, r61, w^2] + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[1, r61, w^2])/3 - 
 (32*G[1, w]*G[-w^(-1), w^2]*G[1, r61, w^2])/3 - 
 8*G[-w^(-1), w^2]^2*G[1, r61, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[1, r61, w^2] + (16*G[0, w]*G[-w, w^2]*G[1, r61, w^2])/3 + 
 16*G[0, w^2]*G[-w, w^2]*G[1, r61, w^2] + 
 (16*G[1, r7]*G[-w, w^2]*G[1, r61, w^2])/3 - 
 (32*G[1, w]*G[-w, w^2]*G[1, r61, w^2])/3 - 16*G[-w^(-1), w^2]*G[-w, w^2]*
  G[1, r61, w^2] - 8*G[-w, w^2]^2*G[1, r61, w^2] + 
 8*G[0, 0, w^2]*G[1, r61, w^2] - 8*G[0, -w^(-1), w^2]*G[1, r61, w^2] - 
 8*G[0, -w, w^2]*G[1, r61, w^2] + ((16*I)/3)*Pi*G[0, w^2]*G[1, r62, w^2] - 
 (16*G[0, w]*G[0, w^2]*G[1, r62, w^2])/3 - 8*G[0, w^2]^2*G[1, r62, w^2] - 
 (16*G[0, w^2]*G[1, r7]*G[1, r62, w^2])/3 + 
 (32*G[0, w^2]*G[1, w]*G[1, r62, w^2])/3 - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[1, r62, w^2] + (16*G[0, w]*G[-w^(-1), w^2]*G[1, r62, w^2])/3 + 
 16*G[0, w^2]*G[-w^(-1), w^2]*G[1, r62, w^2] + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[1, r62, w^2])/3 - 
 (32*G[1, w]*G[-w^(-1), w^2]*G[1, r62, w^2])/3 - 
 8*G[-w^(-1), w^2]^2*G[1, r62, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[1, r62, w^2] + (16*G[0, w]*G[-w, w^2]*G[1, r62, w^2])/3 + 
 16*G[0, w^2]*G[-w, w^2]*G[1, r62, w^2] + 
 (16*G[1, r7]*G[-w, w^2]*G[1, r62, w^2])/3 - 
 (32*G[1, w]*G[-w, w^2]*G[1, r62, w^2])/3 - 16*G[-w^(-1), w^2]*G[-w, w^2]*
  G[1, r62, w^2] - 8*G[-w, w^2]^2*G[1, r62, w^2] + 
 8*G[0, 0, w^2]*G[1, r62, w^2] - 8*G[0, -w^(-1), w^2]*G[1, r62, w^2] - 
 8*G[0, -w, w^2]*G[1, r62, w^2] - (43*I)*Pi*G[0, w^2]*G[1, w^(-2), w^2] + 
 21*G[0, -w]*G[0, w^2]*G[1, w^(-2), w^2] + 43*G[0, w]*G[0, w^2]*
  G[1, w^(-2), w^2] - 17*G[0, w^2]^2*G[1, w^(-2), w^2] + 
 22*G[0, w^2]*G[1, r7]*G[1, w^(-2), w^2] - 42*G[0, w^2]*G[1, -w]*
  G[1, w^(-2), w^2] - 86*G[0, w^2]*G[1, w]*G[1, w^(-2), w^2] + 
 42*G[0, w^2]*G[1, w^2]*G[1, w^(-2), w^2] - 4*G[0, w^2]*G[r61, w^2]*
  G[1, w^(-2), w^2] - 4*G[0, w^2]*G[r62, w^2]*G[1, w^(-2), w^2] + 
 ((35*I)/3)*Pi*G[w^(-2), w^2]*G[1, w^(-2), w^2] - 
 5*G[0, -w]*G[w^(-2), w^2]*G[1, w^(-2), w^2] - 
 (35*G[0, w]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 + 
 5*G[0, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2] - 
 (20*G[1, r7]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 + 
 10*G[1, -w]*G[w^(-2), w^2]*G[1, w^(-2), w^2] + 
 (70*G[1, w]*G[w^(-2), w^2]*G[1, w^(-2), w^2])/3 - 
 10*G[1, w^2]*G[w^(-2), w^2]*G[1, w^(-2), w^2] + 
 ((94*I)/3)*Pi*G[-w^(-1), w^2]*G[1, w^(-2), w^2] - 
 16*G[0, -w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] - 
 (94*G[0, w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 + 
 12*G[0, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] - 
 (46*G[1, r7]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 + 
 32*G[1, -w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 (188*G[1, w]*G[-w^(-1), w^2]*G[1, w^(-2), w^2])/3 - 
 32*G[1, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[1, w^(-2), w^2] + 
 ((94*I)/3)*Pi*G[-w, w^2]*G[1, w^(-2), w^2] - 
 16*G[0, -w]*G[-w, w^2]*G[1, w^(-2), w^2] - 
 (94*G[0, w]*G[-w, w^2]*G[1, w^(-2), w^2])/3 + 
 12*G[0, w^2]*G[-w, w^2]*G[1, w^(-2), w^2] - 
 (46*G[1, r7]*G[-w, w^2]*G[1, w^(-2), w^2])/3 + 
 32*G[1, -w]*G[-w, w^2]*G[1, w^(-2), w^2] + 
 (188*G[1, w]*G[-w, w^2]*G[1, w^(-2), w^2])/3 - 
 32*G[1, w^2]*G[-w, w^2]*G[1, w^(-2), w^2] + 4*G[r61, w^2]*G[-w, w^2]*
  G[1, w^(-2), w^2] + 4*G[r62, w^2]*G[-w, w^2]*G[1, w^(-2), w^2] + 
 8*G[0, -w]*G[0, w^2]*G[1, -w^(-1), -w] - 16*G[0, w^2]*G[1, -w]*
  G[1, -w^(-1), -w] - 8*G[0, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), -w] + 
 16*G[1, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), -w] - 
 8*G[0, -w]*G[-w, w^2]*G[1, -w^(-1), -w] + 16*G[1, -w]*G[-w, w^2]*
  G[1, -w^(-1), -w] - ((127*I)/3)*Pi*G[0, w^2]*G[1, -w^(-1), w^2] + 
 (53*G[0, -w]*G[0, w^2]*G[1, -w^(-1), w^2])/3 + 
 (127*G[0, w]*G[0, w^2]*G[1, -w^(-1), w^2])/3 - 
 (77*G[0, w^2]^2*G[1, -w^(-1), w^2])/3 + 
 (50*G[0, w^2]*G[1, r7]*G[1, -w^(-1), w^2])/3 - 
 (106*G[0, w^2]*G[1, -w]*G[1, -w^(-1), w^2])/3 - 
 (254*G[0, w^2]*G[1, w]*G[1, -w^(-1), w^2])/3 + 
 (154*G[0, w^2]*G[1, w^2]*G[1, -w^(-1), w^2])/3 + 
 (11*I)*Pi*G[w^(-2), w^2]*G[1, -w^(-1), w^2] - 
 5*G[0, -w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] - 
 11*G[0, w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] + 
 7*G[0, w^2]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] - 
 4*G[1, r7]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] + 
 10*G[1, -w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] + 
 22*G[1, w]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] - 
 14*G[1, w^2]*G[w^(-2), w^2]*G[1, -w^(-1), w^2] + 
 ((94*I)/3)*Pi*G[-w^(-1), w^2]*G[1, -w^(-1), w^2] - 
 (14*G[0, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 - 
 (94*G[0, w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 + 
 (56*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 - 
 (38*G[1, r7]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 + 
 (28*G[1, -w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 + 
 (188*G[1, w]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 - 
 (112*G[1, w^2]*G[-w^(-1), w^2]*G[1, -w^(-1), w^2])/3 + 
 ((94*I)/3)*Pi*G[-w, w^2]*G[1, -w^(-1), w^2] - 
 (38*G[0, -w]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 - 
 (94*G[0, w]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 + 
 (56*G[0, w^2]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 - 
 (38*G[1, r7]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 + 
 (76*G[1, -w]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 + 
 (188*G[1, w]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 - 
 (112*G[1, w^2]*G[-w, w^2]*G[1, -w^(-1), w^2])/3 - 
 8*G[0, -w]*G[0, w^2]*G[1, -w, -w] + (4*G[0, w]*G[0, w^2]*G[1, -w, -w])/3 + 
 (14*G[0, w^2]^2*G[1, -w, -w])/3 + (40*G[0, w^2]*G[1, -w]*G[1, -w, -w])/3 - 
 (8*G[0, w^2]*G[1, w]*G[1, -w, -w])/3 + 28*G[0, w^2]*G[1, w^2]*G[1, -w, -w] + 
 4*G[0, w^2]*G[r51, -w]*G[1, -w, -w] - 4*G[0, w^2]*G[r51, w^2]*G[1, -w, -w] + 
 4*G[0, w^2]*G[r52, -w]*G[1, -w, -w] - 4*G[0, w^2]*G[r52, w^2]*G[1, -w, -w] - 
 16*G[0, w^2]*G[r61, w^2]*G[1, -w, -w] - 16*G[0, w^2]*G[r62, w^2]*
  G[1, -w, -w] - 2*G[0, -w]*G[w^(-2), w^2]*G[1, -w, -w] - 
 (23*G[0, w^2]*G[w^(-2), w^2]*G[1, -w, -w])/3 - 
 12*G[1, w^2]*G[w^(-2), w^2]*G[1, -w, -w] + 12*G[r61, w^2]*G[w^(-2), w^2]*
  G[1, -w, -w] + 12*G[r62, w^2]*G[w^(-2), w^2]*G[1, -w, -w] - 
 (8*G[0, w^2]*G[-w^(-1), -w]*G[1, -w, -w])/3 + 
 2*G[w^(-2), w^2]*G[-w^(-1), -w]*G[1, -w, -w] + 
 10*G[0, -w]*G[-w^(-1), w^2]*G[1, -w, -w] - 
 (4*G[0, w]*G[-w^(-1), w^2]*G[1, -w, -w])/3 + 
 (13*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w, -w])/3 - 
 (40*G[1, -w]*G[-w^(-1), w^2]*G[1, -w, -w])/3 + 
 (8*G[1, w]*G[-w^(-1), w^2]*G[1, -w, -w])/3 - 16*G[1, w^2]*G[-w^(-1), w^2]*
  G[1, -w, -w] - 4*G[r51, -w]*G[-w^(-1), w^2]*G[1, -w, -w] + 
 4*G[r51, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] - 4*G[r52, -w]*G[-w^(-1), w^2]*
  G[1, -w, -w] + 4*G[r52, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] + 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[1, -w, -w] + 4*G[r62, w^2]*G[-w^(-1), w^2]*
  G[1, -w, -w] - (7*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[1, -w, -w])/3 + 
 (2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[1, -w, -w])/3 + 
 G[-w^(-1), w^2]^2*G[1, -w, -w] + 10*G[0, -w]*G[-w, w^2]*G[1, -w, -w] - 
 (4*G[0, w]*G[-w, w^2]*G[1, -w, -w])/3 + 
 (13*G[0, w^2]*G[-w, w^2]*G[1, -w, -w])/3 - 
 (40*G[1, -w]*G[-w, w^2]*G[1, -w, -w])/3 + 
 (8*G[1, w]*G[-w, w^2]*G[1, -w, -w])/3 - 16*G[1, w^2]*G[-w, w^2]*
  G[1, -w, -w] - 4*G[r51, -w]*G[-w, w^2]*G[1, -w, -w] + 
 4*G[r51, w^2]*G[-w, w^2]*G[1, -w, -w] - 4*G[r52, -w]*G[-w, w^2]*
  G[1, -w, -w] + 4*G[r52, w^2]*G[-w, w^2]*G[1, -w, -w] + 
 4*G[r61, w^2]*G[-w, w^2]*G[1, -w, -w] + 4*G[r62, w^2]*G[-w, w^2]*
  G[1, -w, -w] - (7*G[w^(-2), w^2]*G[-w, w^2]*G[1, -w, -w])/3 + 
 (2*G[-w^(-1), -w]*G[-w, w^2]*G[1, -w, -w])/3 - 
 6*G[-w^(-1), w^2]*G[-w, w^2]*G[1, -w, -w] + G[-w, w^2]^2*G[1, -w, -w] + 
 (14*G[0, 0, w^2]*G[1, -w, -w])/3 - 44*G[0, 1, w^2]*G[1, -w, -w] + 
 4*G[0, r61, w^2]*G[1, -w, -w] + 4*G[0, r62, w^2]*G[1, -w, -w] + 
 (35*G[0, w^(-2), w^2]*G[1, -w, -w])/3 + (5*G[0, -w^(-1), w^2]*G[1, -w, -w])/
  3 + (5*G[0, -w, w^2]*G[1, -w, -w])/3 + (35*G[0, w^2, w^2]*G[1, -w, -w])/3 - 
 ((127*I)/3)*Pi*G[0, w^2]*G[1, -w, w^2] + 
 (53*G[0, -w]*G[0, w^2]*G[1, -w, w^2])/3 + 
 (127*G[0, w]*G[0, w^2]*G[1, -w, w^2])/3 - (77*G[0, w^2]^2*G[1, -w, w^2])/3 + 
 (50*G[0, w^2]*G[1, r7]*G[1, -w, w^2])/3 - 
 (106*G[0, w^2]*G[1, -w]*G[1, -w, w^2])/3 - 
 (254*G[0, w^2]*G[1, w]*G[1, -w, w^2])/3 + 
 (154*G[0, w^2]*G[1, w^2]*G[1, -w, w^2])/3 + (11*I)*Pi*G[w^(-2), w^2]*
  G[1, -w, w^2] - 13*G[0, -w]*G[w^(-2), w^2]*G[1, -w, w^2] - 
 11*G[0, w]*G[w^(-2), w^2]*G[1, -w, w^2] + 7*G[0, w^2]*G[w^(-2), w^2]*
  G[1, -w, w^2] - 4*G[1, r7]*G[w^(-2), w^2]*G[1, -w, w^2] + 
 26*G[1, -w]*G[w^(-2), w^2]*G[1, -w, w^2] + 22*G[1, w]*G[w^(-2), w^2]*
  G[1, -w, w^2] - 14*G[1, w^2]*G[w^(-2), w^2]*G[1, -w, w^2] + 
 ((94*I)/3)*Pi*G[-w^(-1), w^2]*G[1, -w, w^2] - 
 (38*G[0, -w]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 - 
 (94*G[0, w]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 + 
 (56*G[0, w^2]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 - 
 (38*G[1, r7]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 + 
 (76*G[1, -w]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 + 
 (188*G[1, w]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 - 
 (112*G[1, w^2]*G[-w^(-1), w^2]*G[1, -w, w^2])/3 + 
 ((94*I)/3)*Pi*G[-w, w^2]*G[1, -w, w^2] - 
 (14*G[0, -w]*G[-w, w^2]*G[1, -w, w^2])/3 - 
 (94*G[0, w]*G[-w, w^2]*G[1, -w, w^2])/3 + 
 (56*G[0, w^2]*G[-w, w^2]*G[1, -w, w^2])/3 - 
 (38*G[1, r7]*G[-w, w^2]*G[1, -w, w^2])/3 + 
 (28*G[1, -w]*G[-w, w^2]*G[1, -w, w^2])/3 + 
 (188*G[1, w]*G[-w, w^2]*G[1, -w, w^2])/3 - 
 (112*G[1, w^2]*G[-w, w^2]*G[1, -w, w^2])/3 - 
 ((17*I)/3)*Pi*G[0, w^2]*G[1, w^2, w^2] - 
 (173*G[0, -w]*G[0, w^2]*G[1, w^2, w^2])/9 - 
 (25*G[0, w]*G[0, w^2]*G[1, w^2, w^2])/3 + (83*G[0, w^2]^2*G[1, w^2, w^2])/
  9 + (98*G[0, w^2]*G[1, r7]*G[1, w^2, w^2])/9 + 
 (346*G[0, w^2]*G[1, -w]*G[1, w^2, w^2])/9 + 
 (50*G[0, w^2]*G[1, w]*G[1, w^2, w^2])/3 - 
 (94*G[0, w^2]*G[1, w^2]*G[1, w^2, w^2])/9 - 
 (24*I)*Pi*G[r61, w^2]*G[1, w^2, w^2] + 28*G[0, -w]*G[r61, w^2]*
  G[1, w^2, w^2] + 36*G[0, w]*G[r61, w^2]*G[1, w^2, w^2] - 
 20*G[0, w^2]*G[r61, w^2]*G[1, w^2, w^2] + 8*G[1, r7]*G[r61, w^2]*
  G[1, w^2, w^2] - 56*G[1, -w]*G[r61, w^2]*G[1, w^2, w^2] - 
 72*G[1, w]*G[r61, w^2]*G[1, w^2, w^2] + 32*G[1, w^2]*G[r61, w^2]*
  G[1, w^2, w^2] - (24*I)*Pi*G[r62, w^2]*G[1, w^2, w^2] + 
 28*G[0, -w]*G[r62, w^2]*G[1, w^2, w^2] + 36*G[0, w]*G[r62, w^2]*
  G[1, w^2, w^2] - 20*G[0, w^2]*G[r62, w^2]*G[1, w^2, w^2] + 
 8*G[1, r7]*G[r62, w^2]*G[1, w^2, w^2] - 56*G[1, -w]*G[r62, w^2]*
  G[1, w^2, w^2] - 72*G[1, w]*G[r62, w^2]*G[1, w^2, w^2] + 
 32*G[1, w^2]*G[r62, w^2]*G[1, w^2, w^2] + ((26*I)/3)*Pi*G[w^(-2), w^2]*
  G[1, w^2, w^2] - (20*G[0, w]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 + 
 2*G[0, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2] - 
 (20*G[1, r7]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 + 
 (40*G[1, w]*G[w^(-2), w^2]*G[1, w^2, w^2])/3 - 
 4*G[1, w^2]*G[w^(-2), w^2]*G[1, w^2, w^2] + (21*I)*Pi*G[-w^(-1), w^2]*
  G[1, w^2, w^2] - (79*G[0, -w]*G[-w^(-1), w^2]*G[1, w^2, w^2])/9 - 
 21*G[0, w]*G[-w^(-1), w^2]*G[1, w^2, w^2] + 
 (43*G[0, w^2]*G[-w^(-1), w^2]*G[1, w^2, w^2])/9 - 
 (110*G[1, r7]*G[-w^(-1), w^2]*G[1, w^2, w^2])/9 + 
 (158*G[1, -w]*G[-w^(-1), w^2]*G[1, w^2, w^2])/9 + 
 42*G[1, w]*G[-w^(-1), w^2]*G[1, w^2, w^2] - 
 (158*G[1, w^2]*G[-w^(-1), w^2]*G[1, w^2, w^2])/9 + 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[1, w^2, w^2] + 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[1, w^2, w^2] + 
 (21*I)*Pi*G[-w, w^2]*G[1, w^2, w^2] - 
 (79*G[0, -w]*G[-w, w^2]*G[1, w^2, w^2])/9 - 
 21*G[0, w]*G[-w, w^2]*G[1, w^2, w^2] + 
 (43*G[0, w^2]*G[-w, w^2]*G[1, w^2, w^2])/9 - 
 (110*G[1, r7]*G[-w, w^2]*G[1, w^2, w^2])/9 + 
 (158*G[1, -w]*G[-w, w^2]*G[1, w^2, w^2])/9 + 
 42*G[1, w]*G[-w, w^2]*G[1, w^2, w^2] - 
 (158*G[1, w^2]*G[-w, w^2]*G[1, w^2, w^2])/9 + 
 4*G[r61, w^2]*G[-w, w^2]*G[1, w^2, w^2] + 4*G[r62, w^2]*G[-w, w^2]*
  G[1, w^2, w^2] + (17*Pi^2*G[r1, 0, w])/6 - (4*I)*Pi*G[0, w^2]*G[r1, 0, w] + 
 (2*G[0, -w]*G[0, w^2]*G[r1, 0, w])/3 - (8*G[0, w^2]^2*G[r1, 0, w])/3 + 
 10*G[0, w^2]*G[1, w^2]*G[r1, 0, w] + 4*G[0, w^2]*G[r61, w^2]*G[r1, 0, w] + 
 4*G[0, w^2]*G[r62, w^2]*G[r1, 0, w] - 
 (2*G[0, w^2]*G[w^(-2), -w]*G[r1, 0, w])/3 + (7*I)*Pi*G[w^(-2), w^2]*
  G[r1, 0, w] - 6*G[-1, w^2]*G[w^(-2), w^2]*G[r1, 0, w] - 
 (13*G[0, w^2]*G[w^(-2), w^2]*G[r1, 0, w])/3 - 
 4*G[1, w^2]*G[w^(-2), w^2]*G[r1, 0, w] + 6*G[w^(-2), w^2]^2*G[r1, 0, w] + 
 (5*I)*Pi*G[-w^(-1), w^2]*G[r1, 0, w] - 6*G[-1, w^2]*G[-w^(-1), w^2]*
  G[r1, 0, w] - (2*G[0, -w]*G[-w^(-1), w^2]*G[r1, 0, w])/3 + 
 (8*G[0, w^2]*G[-w^(-1), w^2]*G[r1, 0, w])/3 - 
 14*G[1, w^2]*G[-w^(-1), w^2]*G[r1, 0, w] - 4*G[r61, w^2]*G[-w^(-1), w^2]*
  G[r1, 0, w] - 4*G[r62, w^2]*G[-w^(-1), w^2]*G[r1, 0, w] + 
 (2*G[w^(-2), -w]*G[-w^(-1), w^2]*G[r1, 0, w])/3 + 
 (28*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r1, 0, w])/3 + 
 G[-w^(-1), w^2]^2*G[r1, 0, w] - (3*I)*Pi*G[-w, w^2]*G[r1, 0, w] + 
 6*G[-1, w^2]*G[-w, w^2]*G[r1, 0, w] - (2*G[0, -w]*G[-w, w^2]*G[r1, 0, w])/
  3 - (14*G[0, w^2]*G[-w, w^2]*G[r1, 0, w])/3 - 
 6*G[1, w^2]*G[-w, w^2]*G[r1, 0, w] - 4*G[r61, w^2]*G[-w, w^2]*G[r1, 0, w] - 
 4*G[r62, w^2]*G[-w, w^2]*G[r1, 0, w] + 
 (2*G[w^(-2), -w]*G[-w, w^2]*G[r1, 0, w])/3 - 
 (2*G[w^(-2), w^2]*G[-w, w^2]*G[r1, 0, w])/3 + 
 (34*G[-w^(-1), w^2]*G[-w, w^2]*G[r1, 0, w])/3 + 
 (19*G[-w, w^2]^2*G[r1, 0, w])/3 + 2*G[0, 0, w^2]*G[r1, 0, w] - 
 10*G[0, 1, w^2]*G[r1, 0, w] - 4*G[0, r61, w^2]*G[r1, 0, w] - 
 4*G[0, r62, w^2]*G[r1, 0, w] + 4*G[0, w^(-2), w^2]*G[r1, 0, w] + 
 G[0, -w^(-1), w^2]*G[r1, 0, w] + 9*G[0, -w, w^2]*G[r1, 0, w] + 
 (4*Pi^2*G[r1, -I, w])/3 + (4*Pi^2*G[r1, I, w])/3 - (Pi^2*G[r1, 1, w])/3 + 
 (8*I)*Pi*G[0, w^2]*G[r1, 1, w] - (4*G[0, -w]*G[0, w^2]*G[r1, 1, w])/3 + 
 (16*G[0, w^2]^2*G[r1, 1, w])/3 - 20*G[0, w^2]*G[1, w^2]*G[r1, 1, w] - 
 8*G[0, w^2]*G[r61, w^2]*G[r1, 1, w] - 8*G[0, w^2]*G[r62, w^2]*G[r1, 1, w] + 
 (4*G[0, w^2]*G[w^(-2), -w]*G[r1, 1, w])/3 - (16*I)*Pi*G[w^(-2), w^2]*
  G[r1, 1, w] + 12*G[-1, w^2]*G[w^(-2), w^2]*G[r1, 1, w] + 
 (26*G[0, w^2]*G[w^(-2), w^2]*G[r1, 1, w])/3 + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[r1, 1, w] - 12*G[w^(-2), w^2]^2*G[r1, 1, w] - 
 (8*I)*Pi*G[-w^(-1), w^2]*G[r1, 1, w] + 12*G[-1, w^2]*G[-w^(-1), w^2]*
  G[r1, 1, w] + (4*G[0, -w]*G[-w^(-1), w^2]*G[r1, 1, w])/3 - 
 (16*G[0, w^2]*G[-w^(-1), w^2]*G[r1, 1, w])/3 + 
 28*G[1, w^2]*G[-w^(-1), w^2]*G[r1, 1, w] + 8*G[r61, w^2]*G[-w^(-1), w^2]*
  G[r1, 1, w] + 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r1, 1, w] - 
 (4*G[w^(-2), -w]*G[-w^(-1), w^2]*G[r1, 1, w])/3 - 
 (56*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r1, 1, w])/3 - 
 2*G[-w^(-1), w^2]^2*G[r1, 1, w] + (8*I)*Pi*G[-w, w^2]*G[r1, 1, w] - 
 12*G[-1, w^2]*G[-w, w^2]*G[r1, 1, w] + (4*G[0, -w]*G[-w, w^2]*G[r1, 1, w])/
  3 + (28*G[0, w^2]*G[-w, w^2]*G[r1, 1, w])/3 + 
 12*G[1, w^2]*G[-w, w^2]*G[r1, 1, w] + 8*G[r61, w^2]*G[-w, w^2]*G[r1, 1, w] + 
 8*G[r62, w^2]*G[-w, w^2]*G[r1, 1, w] - 
 (4*G[w^(-2), -w]*G[-w, w^2]*G[r1, 1, w])/3 + 
 (4*G[w^(-2), w^2]*G[-w, w^2]*G[r1, 1, w])/3 - 
 (68*G[-w^(-1), w^2]*G[-w, w^2]*G[r1, 1, w])/3 - 
 (38*G[-w, w^2]^2*G[r1, 1, w])/3 - 4*G[0, 0, w^2]*G[r1, 1, w] + 
 20*G[0, 1, w^2]*G[r1, 1, w] + 8*G[0, r61, w^2]*G[r1, 1, w] + 
 8*G[0, r62, w^2]*G[r1, 1, w] - 8*G[0, w^(-2), w^2]*G[r1, 1, w] - 
 2*G[0, -w^(-1), w^2]*G[r1, 1, w] - 18*G[0, -w, w^2]*G[r1, 1, w] - 
 3*Pi^2*G[r1, r1, w] + I*Pi*G[w^(-2), w^2]*G[r1, r1, w] - 
 I*Pi*G[-w^(-1), w^2]*G[r1, r1, w] - I*Pi*G[-w, w^2]*G[r1, r1, w] - 
 3*Pi^2*G[r1, r2, w] + I*Pi*G[w^(-2), w^2]*G[r1, r2, w] - 
 I*Pi*G[-w^(-1), w^2]*G[r1, r2, w] - I*Pi*G[-w, w^2]*G[r1, r2, w] + 
 (17*Pi^2*G[r2, 0, w])/6 - (4*I)*Pi*G[0, w^2]*G[r2, 0, w] + 
 (2*G[0, -w]*G[0, w^2]*G[r2, 0, w])/3 - (8*G[0, w^2]^2*G[r2, 0, w])/3 + 
 10*G[0, w^2]*G[1, w^2]*G[r2, 0, w] + 4*G[0, w^2]*G[r61, w^2]*G[r2, 0, w] + 
 4*G[0, w^2]*G[r62, w^2]*G[r2, 0, w] - 
 (2*G[0, w^2]*G[w^(-2), -w]*G[r2, 0, w])/3 + (7*I)*Pi*G[w^(-2), w^2]*
  G[r2, 0, w] - 6*G[-1, w^2]*G[w^(-2), w^2]*G[r2, 0, w] - 
 (13*G[0, w^2]*G[w^(-2), w^2]*G[r2, 0, w])/3 - 
 4*G[1, w^2]*G[w^(-2), w^2]*G[r2, 0, w] + 6*G[w^(-2), w^2]^2*G[r2, 0, w] + 
 (5*I)*Pi*G[-w^(-1), w^2]*G[r2, 0, w] - 6*G[-1, w^2]*G[-w^(-1), w^2]*
  G[r2, 0, w] - (2*G[0, -w]*G[-w^(-1), w^2]*G[r2, 0, w])/3 + 
 (8*G[0, w^2]*G[-w^(-1), w^2]*G[r2, 0, w])/3 - 
 14*G[1, w^2]*G[-w^(-1), w^2]*G[r2, 0, w] - 4*G[r61, w^2]*G[-w^(-1), w^2]*
  G[r2, 0, w] - 4*G[r62, w^2]*G[-w^(-1), w^2]*G[r2, 0, w] + 
 (2*G[w^(-2), -w]*G[-w^(-1), w^2]*G[r2, 0, w])/3 + 
 (28*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r2, 0, w])/3 + 
 G[-w^(-1), w^2]^2*G[r2, 0, w] - (3*I)*Pi*G[-w, w^2]*G[r2, 0, w] + 
 6*G[-1, w^2]*G[-w, w^2]*G[r2, 0, w] - (2*G[0, -w]*G[-w, w^2]*G[r2, 0, w])/
  3 - (14*G[0, w^2]*G[-w, w^2]*G[r2, 0, w])/3 - 
 6*G[1, w^2]*G[-w, w^2]*G[r2, 0, w] - 4*G[r61, w^2]*G[-w, w^2]*G[r2, 0, w] - 
 4*G[r62, w^2]*G[-w, w^2]*G[r2, 0, w] + 
 (2*G[w^(-2), -w]*G[-w, w^2]*G[r2, 0, w])/3 - 
 (2*G[w^(-2), w^2]*G[-w, w^2]*G[r2, 0, w])/3 + 
 (34*G[-w^(-1), w^2]*G[-w, w^2]*G[r2, 0, w])/3 + 
 (19*G[-w, w^2]^2*G[r2, 0, w])/3 + 2*G[0, 0, w^2]*G[r2, 0, w] - 
 10*G[0, 1, w^2]*G[r2, 0, w] - 4*G[0, r61, w^2]*G[r2, 0, w] - 
 4*G[0, r62, w^2]*G[r2, 0, w] + 4*G[0, w^(-2), w^2]*G[r2, 0, w] + 
 G[0, -w^(-1), w^2]*G[r2, 0, w] + 9*G[0, -w, w^2]*G[r2, 0, w] - 
 (4*Pi^2*G[r2, -I, r1])/3 + (4*Pi^2*G[r2, -I, w])/3 - 
 (4*Pi^2*G[r2, I, r1])/3 + (4*Pi^2*G[r2, I, w])/3 - (Pi^2*G[r2, 1, w])/3 + 
 (8*I)*Pi*G[0, w^2]*G[r2, 1, w] - (4*G[0, -w]*G[0, w^2]*G[r2, 1, w])/3 + 
 (16*G[0, w^2]^2*G[r2, 1, w])/3 - 20*G[0, w^2]*G[1, w^2]*G[r2, 1, w] - 
 8*G[0, w^2]*G[r61, w^2]*G[r2, 1, w] - 8*G[0, w^2]*G[r62, w^2]*G[r2, 1, w] + 
 (4*G[0, w^2]*G[w^(-2), -w]*G[r2, 1, w])/3 - (16*I)*Pi*G[w^(-2), w^2]*
  G[r2, 1, w] + 12*G[-1, w^2]*G[w^(-2), w^2]*G[r2, 1, w] + 
 (26*G[0, w^2]*G[w^(-2), w^2]*G[r2, 1, w])/3 + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[r2, 1, w] - 12*G[w^(-2), w^2]^2*G[r2, 1, w] - 
 (8*I)*Pi*G[-w^(-1), w^2]*G[r2, 1, w] + 12*G[-1, w^2]*G[-w^(-1), w^2]*
  G[r2, 1, w] + (4*G[0, -w]*G[-w^(-1), w^2]*G[r2, 1, w])/3 - 
 (16*G[0, w^2]*G[-w^(-1), w^2]*G[r2, 1, w])/3 + 
 28*G[1, w^2]*G[-w^(-1), w^2]*G[r2, 1, w] + 8*G[r61, w^2]*G[-w^(-1), w^2]*
  G[r2, 1, w] + 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r2, 1, w] - 
 (4*G[w^(-2), -w]*G[-w^(-1), w^2]*G[r2, 1, w])/3 - 
 (56*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r2, 1, w])/3 - 
 2*G[-w^(-1), w^2]^2*G[r2, 1, w] + (8*I)*Pi*G[-w, w^2]*G[r2, 1, w] - 
 12*G[-1, w^2]*G[-w, w^2]*G[r2, 1, w] + (4*G[0, -w]*G[-w, w^2]*G[r2, 1, w])/
  3 + (28*G[0, w^2]*G[-w, w^2]*G[r2, 1, w])/3 + 
 12*G[1, w^2]*G[-w, w^2]*G[r2, 1, w] + 8*G[r61, w^2]*G[-w, w^2]*G[r2, 1, w] + 
 8*G[r62, w^2]*G[-w, w^2]*G[r2, 1, w] - 
 (4*G[w^(-2), -w]*G[-w, w^2]*G[r2, 1, w])/3 + 
 (4*G[w^(-2), w^2]*G[-w, w^2]*G[r2, 1, w])/3 - 
 (68*G[-w^(-1), w^2]*G[-w, w^2]*G[r2, 1, w])/3 - 
 (38*G[-w, w^2]^2*G[r2, 1, w])/3 - 4*G[0, 0, w^2]*G[r2, 1, w] + 
 20*G[0, 1, w^2]*G[r2, 1, w] + 8*G[0, r61, w^2]*G[r2, 1, w] + 
 8*G[0, r62, w^2]*G[r2, 1, w] - 8*G[0, w^(-2), w^2]*G[r2, 1, w] - 
 2*G[0, -w^(-1), w^2]*G[r2, 1, w] - 18*G[0, -w, w^2]*G[r2, 1, w] - 
 3*Pi^2*G[r2, r1, w] + I*Pi*G[w^(-2), w^2]*G[r2, r1, w] - 
 I*Pi*G[-w^(-1), w^2]*G[r2, r1, w] - I*Pi*G[-w, w^2]*G[r2, r1, w] - 
 3*Pi^2*G[r2, r2, w] + I*Pi*G[w^(-2), w^2]*G[r2, r2, w] - 
 I*Pi*G[-w^(-1), w^2]*G[r2, r2, w] - I*Pi*G[-w, w^2]*G[r2, r2, w] - 
 2*G[0, -w]*G[0, w^2]*G[r51, 0, -w] + 4*G[0, w^2]*G[1, -w]*G[r51, 0, -w] + 
 2*G[0, -w]*G[-w^(-1), w^2]*G[r51, 0, -w] - 4*G[1, -w]*G[-w^(-1), w^2]*
  G[r51, 0, -w] + 2*G[0, -w]*G[-w, w^2]*G[r51, 0, -w] - 
 4*G[1, -w]*G[-w, w^2]*G[r51, 0, -w] + 2*G[0, -w]*G[0, w^2]*G[r51, 0, w^2] - 
 4*G[0, w^2]*G[1, -w]*G[r51, 0, w^2] - 2*G[0, -w]*G[-w^(-1), w^2]*
  G[r51, 0, w^2] + 4*G[1, -w]*G[-w^(-1), w^2]*G[r51, 0, w^2] - 
 2*G[0, -w]*G[-w, w^2]*G[r51, 0, w^2] + 4*G[1, -w]*G[-w, w^2]*
  G[r51, 0, w^2] + 2*G[0, -w]*G[0, w^2]*G[r51, -w^(-1), -w] - 
 4*G[0, w^2]*G[1, -w]*G[r51, -w^(-1), -w] - 2*G[0, -w]*G[-w^(-1), w^2]*
  G[r51, -w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), w^2]*G[r51, -w^(-1), -w] - 
 2*G[0, -w]*G[-w, w^2]*G[r51, -w^(-1), -w] + 
 4*G[1, -w]*G[-w, w^2]*G[r51, -w^(-1), -w] - 
 2*G[0, -w]*G[0, w^2]*G[r51, -w^(-1), w^2] + 
 4*G[0, w^2]*G[1, -w]*G[r51, -w^(-1), w^2] + 2*G[0, -w]*G[-w^(-1), w^2]*
  G[r51, -w^(-1), w^2] - 4*G[1, -w]*G[-w^(-1), w^2]*G[r51, -w^(-1), w^2] + 
 2*G[0, -w]*G[-w, w^2]*G[r51, -w^(-1), w^2] - 
 4*G[1, -w]*G[-w, w^2]*G[r51, -w^(-1), w^2] + 
 2*G[0, -w]*G[0, w^2]*G[r51, -w, -w] - 4*G[0, w^2]*G[1, -w]*G[r51, -w, -w] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[r51, -w, -w] + 4*G[1, -w]*G[-w^(-1), w^2]*
  G[r51, -w, -w] - 2*G[0, -w]*G[-w, w^2]*G[r51, -w, -w] + 
 4*G[1, -w]*G[-w, w^2]*G[r51, -w, -w] - 2*G[0, -w]*G[0, w^2]*
  G[r51, -w, w^2] + 4*G[0, w^2]*G[1, -w]*G[r51, -w, w^2] + 
 2*G[0, -w]*G[-w^(-1), w^2]*G[r51, -w, w^2] - 
 4*G[1, -w]*G[-w^(-1), w^2]*G[r51, -w, w^2] + 
 2*G[0, -w]*G[-w, w^2]*G[r51, -w, w^2] - 4*G[1, -w]*G[-w, w^2]*
  G[r51, -w, w^2] - 2*G[0, -w]*G[0, w^2]*G[r52, 0, -w] + 
 4*G[0, w^2]*G[1, -w]*G[r52, 0, -w] + 2*G[0, -w]*G[-w^(-1), w^2]*
  G[r52, 0, -w] - 4*G[1, -w]*G[-w^(-1), w^2]*G[r52, 0, -w] + 
 2*G[0, -w]*G[-w, w^2]*G[r52, 0, -w] - 4*G[1, -w]*G[-w, w^2]*G[r52, 0, -w] + 
 2*G[0, -w]*G[0, w^2]*G[r52, 0, w^2] - 4*G[0, w^2]*G[1, -w]*G[r52, 0, w^2] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[r52, 0, w^2] + 4*G[1, -w]*G[-w^(-1), w^2]*
  G[r52, 0, w^2] - 2*G[0, -w]*G[-w, w^2]*G[r52, 0, w^2] + 
 4*G[1, -w]*G[-w, w^2]*G[r52, 0, w^2] + 2*G[0, -w]*G[0, w^2]*
  G[r52, -w^(-1), -w] - 4*G[0, w^2]*G[1, -w]*G[r52, -w^(-1), -w] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[r52, -w^(-1), -w] + 
 4*G[1, -w]*G[-w^(-1), w^2]*G[r52, -w^(-1), -w] - 
 2*G[0, -w]*G[-w, w^2]*G[r52, -w^(-1), -w] + 
 4*G[1, -w]*G[-w, w^2]*G[r52, -w^(-1), -w] - 
 2*G[0, -w]*G[0, w^2]*G[r52, -w^(-1), w^2] + 
 4*G[0, w^2]*G[1, -w]*G[r52, -w^(-1), w^2] + 2*G[0, -w]*G[-w^(-1), w^2]*
  G[r52, -w^(-1), w^2] - 4*G[1, -w]*G[-w^(-1), w^2]*G[r52, -w^(-1), w^2] + 
 2*G[0, -w]*G[-w, w^2]*G[r52, -w^(-1), w^2] - 
 4*G[1, -w]*G[-w, w^2]*G[r52, -w^(-1), w^2] + 
 2*G[0, -w]*G[0, w^2]*G[r52, -w, -w] - 4*G[0, w^2]*G[1, -w]*G[r52, -w, -w] - 
 2*G[0, -w]*G[-w^(-1), w^2]*G[r52, -w, -w] + 4*G[1, -w]*G[-w^(-1), w^2]*
  G[r52, -w, -w] - 2*G[0, -w]*G[-w, w^2]*G[r52, -w, -w] + 
 4*G[1, -w]*G[-w, w^2]*G[r52, -w, -w] - 2*G[0, -w]*G[0, w^2]*
  G[r52, -w, w^2] + 4*G[0, w^2]*G[1, -w]*G[r52, -w, w^2] + 
 2*G[0, -w]*G[-w^(-1), w^2]*G[r52, -w, w^2] - 
 4*G[1, -w]*G[-w^(-1), w^2]*G[r52, -w, w^2] + 
 2*G[0, -w]*G[-w, w^2]*G[r52, -w, w^2] - 4*G[1, -w]*G[-w, w^2]*
  G[r52, -w, w^2] - (G[0, -w]*G[0, w^2]*G[r61, 0, -w])/3 + 
 4*G[0, w]*G[0, w^2]*G[r61, 0, -w] + 8*G[0, w^2]^2*G[r61, 0, -w] - 
 8*G[0, w^2]*G[1, w]*G[r61, 0, -w] - 4*G[0, w^2]*G[r61, -w]*G[r61, 0, -w] - 
 (17*G[0, w^2]*G[r61, w^2]*G[r61, 0, -w])/3 - 
 4*G[0, w^2]*G[r62, -w]*G[r61, 0, -w] - 
 (17*G[0, w^2]*G[r62, w^2]*G[r61, 0, -w])/3 + 
 (7*G[0, w^2]*G[w^(-2), -w]*G[r61, 0, -w])/3 - 
 (4*G[0, w^2]*G[w^(-2), w^2]*G[r61, 0, -w])/3 + 
 2*G[0, w^2]*G[-w^(-1), -w]*G[r61, 0, -w] + 
 (G[0, -w]*G[-w^(-1), w^2]*G[r61, 0, -w])/3 - 
 4*G[0, w]*G[-w^(-1), w^2]*G[r61, 0, -w] - 9*G[0, w^2]*G[-w^(-1), w^2]*
  G[r61, 0, -w] + 8*G[1, w]*G[-w^(-1), w^2]*G[r61, 0, -w] + 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r61, 0, -w] + 
 (17*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, 0, -w])/3 + 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r61, 0, -w] + 
 (17*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, 0, -w])/3 - 
 (7*G[w^(-2), -w]*G[-w^(-1), w^2]*G[r61, 0, -w])/3 + 
 (4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, 0, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[r61, 0, -w] + 
 G[-w^(-1), w^2]^2*G[r61, 0, -w] + (G[0, -w]*G[-w, w^2]*G[r61, 0, -w])/3 - 
 4*G[0, w]*G[-w, w^2]*G[r61, 0, -w] - 9*G[0, w^2]*G[-w, w^2]*G[r61, 0, -w] + 
 8*G[1, w]*G[-w, w^2]*G[r61, 0, -w] + 4*G[r61, -w]*G[-w, w^2]*G[r61, 0, -w] + 
 (17*G[r61, w^2]*G[-w, w^2]*G[r61, 0, -w])/3 + 
 4*G[r62, -w]*G[-w, w^2]*G[r61, 0, -w] + 
 (17*G[r62, w^2]*G[-w, w^2]*G[r61, 0, -w])/3 - 
 (7*G[w^(-2), -w]*G[-w, w^2]*G[r61, 0, -w])/3 + 
 (4*G[w^(-2), w^2]*G[-w, w^2]*G[r61, 0, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[r61, 0, -w] + 2*G[-w^(-1), w^2]*G[-w, w^2]*
  G[r61, 0, -w] + G[-w, w^2]^2*G[r61, 0, -w] + 
 (7*G[0, w^2]*G[w^2, -w]*G[r61, 0, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[w^2, -w]*G[r61, 0, -w])/3 - 
 (7*G[-w, w^2]*G[w^2, -w]*G[r61, 0, -w])/3 - 2*G[0, 0, w^2]*G[r61, 0, -w] + 
 4*G[0, r61, w^2]*G[r61, 0, -w] + 4*G[0, r62, w^2]*G[r61, 0, -w] - 
 2*G[0, -w^(-1), w^2]*G[r61, 0, -w] - 2*G[0, -w, w^2]*G[r61, 0, -w] + 
 6*Pi^2*G[r61, 0, w^2] - 10*G[0, -w]^2*G[r61, 0, w^2] - 
 (14*I)*Pi*G[0, w^2]*G[r61, 0, w^2] + (14*G[0, -w]*G[0, w^2]*G[r61, 0, w^2])/
  3 + 6*G[0, w]*G[0, w^2]*G[r61, 0, w^2] - (278*G[0, w^2]^2*G[r61, 0, w^2])/
  3 + (6*I)*Pi*G[1, r7]*G[r61, 0, w^2] + 
 (22*G[0, w^2]*G[1, r7]*G[r61, 0, w^2])/3 + 
 52*G[0, -w]*G[1, -w]*G[r61, 0, w^2] - (4*G[0, w^2]*G[1, -w]*G[r61, 0, w^2])/
  3 - 64*G[1, -w]^2*G[r61, 0, w^2] - 12*G[0, w^2]*G[1, w]*G[r61, 0, w^2] - 
 (48*I)*Pi*G[1, w^2]*G[r61, 0, w^2] + 24*G[0, -w]*G[1, w^2]*G[r61, 0, w^2] + 
 72*G[0, w]*G[1, w^2]*G[r61, 0, w^2] - 
 (56*G[0, w^2]*G[1, w^2]*G[r61, 0, w^2])/3 + 
 16*G[1, r7]*G[1, w^2]*G[r61, 0, w^2] - 48*G[1, -w]*G[1, w^2]*
  G[r61, 0, w^2] - 144*G[1, w]*G[1, w^2]*G[r61, 0, w^2] + 
 64*G[1, w^2]^2*G[r61, 0, w^2] - 4*G[0, w^2]*G[r61, -w]*G[r61, 0, w^2] + 
 (296*G[0, w^2]*G[r61, w^2]*G[r61, 0, w^2])/3 - 
 4*G[0, w^2]*G[r62, -w]*G[r61, 0, w^2] + 
 (296*G[0, w^2]*G[r62, w^2]*G[r61, 0, w^2])/3 + 
 (18*I)*Pi*G[w^(-2), w^2]*G[r61, 0, w^2] - 12*G[0, -w]*G[w^(-2), w^2]*
  G[r61, 0, w^2] - 26*G[0, w]*G[w^(-2), w^2]*G[r61, 0, w^2] + 
 (109*G[0, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 6*G[1, r7]*G[w^(-2), w^2]*G[r61, 0, w^2] + 24*G[1, -w]*G[w^(-2), w^2]*
  G[r61, 0, w^2] + 52*G[1, w]*G[w^(-2), w^2]*G[r61, 0, w^2] - 
 24*G[1, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2] - 46*G[r61, w^2]*G[w^(-2), w^2]*
  G[r61, 0, w^2] - 46*G[r62, w^2]*G[w^(-2), w^2]*G[r61, 0, w^2] + 
 14*G[w^(-2), w^2]^2*G[r61, 0, w^2] - 6*G[0, -w]*G[-w^(-1), -w]*
  G[r61, 0, w^2] + 12*G[1, -w]*G[-w^(-1), -w]*G[r61, 0, w^2] + 
 (20*I)*Pi*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
 (14*G[0, -w]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 - 
 16*G[0, w]*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
 (179*G[0, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 - 
 (28*G[1, r7]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 + 
 (4*G[1, -w]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 + 
 32*G[1, w]*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
 (64*G[1, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 + 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
 (158*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 + 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
 (158*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 - 
 (19*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, 0, w^2])/3 + 
 5*G[-w^(-1), w^2]^2*G[r61, 0, w^2] + (20*I)*Pi*G[-w, w^2]*G[r61, 0, w^2] - 
 (14*G[0, -w]*G[-w, w^2]*G[r61, 0, w^2])/3 - 
 16*G[0, w]*G[-w, w^2]*G[r61, 0, w^2] + 
 (179*G[0, w^2]*G[-w, w^2]*G[r61, 0, w^2])/3 - 
 (28*G[1, r7]*G[-w, w^2]*G[r61, 0, w^2])/3 + 
 (4*G[1, -w]*G[-w, w^2]*G[r61, 0, w^2])/3 + 32*G[1, w]*G[-w, w^2]*
  G[r61, 0, w^2] - (64*G[1, w^2]*G[-w, w^2]*G[r61, 0, w^2])/3 + 
 4*G[r61, -w]*G[-w, w^2]*G[r61, 0, w^2] - 
 (158*G[r61, w^2]*G[-w, w^2]*G[r61, 0, w^2])/3 + 
 4*G[r62, -w]*G[-w, w^2]*G[r61, 0, w^2] - 
 (158*G[r62, w^2]*G[-w, w^2]*G[r61, 0, w^2])/3 - 
 (19*G[w^(-2), w^2]*G[-w, w^2]*G[r61, 0, w^2])/3 + 
 10*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, 0, w^2] + 
 5*G[-w, w^2]^2*G[r61, 0, w^2] + 10*G[0, 0, -w]*G[r61, 0, w^2] + 
 12*G[0, 0, w]*G[r61, 0, w^2] + 50*G[0, 0, w^2]*G[r61, 0, w^2] - 
 12*G[0, 1, r7]*G[r61, 0, w^2] - 20*G[0, 1, -w]*G[r61, 0, w^2] - 
 24*G[0, 1, w]*G[r61, 0, w^2] - 16*G[0, 1, w^2]*G[r61, 0, w^2] - 
 (164*G[0, r61, w^2]*G[r61, 0, w^2])/3 - (164*G[0, r62, w^2]*G[r61, 0, w^2])/
  3 + (26*G[0, w^(-2), w^2]*G[r61, 0, w^2])/3 + 
 4*G[0, -w^(-1), w^2]*G[r61, 0, w^2] - 6*G[0, -w, -w]*G[r61, 0, w^2] + 
 4*G[0, -w, w^2]*G[r61, 0, w^2] + (26*G[0, w^2, w^2]*G[r61, 0, w^2])/3 - 
 32*G[1, 0, -w]*G[r61, 0, w^2] - 24*G[1, 0, w]*G[r61, 0, w^2] + 
 8*G[1, 0, w^2]*G[r61, 0, w^2] + 10*G[1, 1, r7]*G[r61, 0, w^2] + 
 64*G[1, 1, -w]*G[r61, 0, w^2] + 48*G[1, 1, w]*G[r61, 0, w^2] - 
 16*G[1, 1, w^2]*G[r61, 0, w^2] + 12*G[1, -w, -w]*G[r61, 0, w^2] + 
 ((16*I)/3)*Pi*G[0, w^2]*G[r61, 1, w^2] - 
 (16*G[0, w]*G[0, w^2]*G[r61, 1, w^2])/3 - 8*G[0, w^2]^2*G[r61, 1, w^2] - 
 (16*G[0, w^2]*G[1, r7]*G[r61, 1, w^2])/3 + 
 (32*G[0, w^2]*G[1, w]*G[r61, 1, w^2])/3 - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r61, 1, w^2] + (16*G[0, w]*G[-w^(-1), w^2]*G[r61, 1, w^2])/3 + 
 16*G[0, w^2]*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r61, 1, w^2])/3 - 
 (32*G[1, w]*G[-w^(-1), w^2]*G[r61, 1, w^2])/3 - 
 8*G[-w^(-1), w^2]^2*G[r61, 1, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[r61, 1, w^2] + (16*G[0, w]*G[-w, w^2]*G[r61, 1, w^2])/3 + 
 16*G[0, w^2]*G[-w, w^2]*G[r61, 1, w^2] + 
 (16*G[1, r7]*G[-w, w^2]*G[r61, 1, w^2])/3 - 
 (32*G[1, w]*G[-w, w^2]*G[r61, 1, w^2])/3 - 16*G[-w^(-1), w^2]*G[-w, w^2]*
  G[r61, 1, w^2] - 8*G[-w, w^2]^2*G[r61, 1, w^2] + 
 8*G[0, 0, w^2]*G[r61, 1, w^2] - 8*G[0, -w^(-1), w^2]*G[r61, 1, w^2] - 
 8*G[0, -w, w^2]*G[r61, 1, w^2] + (G[0, -w]*G[0, w^2]*G[r61, r61, -w])/3 - 
 4*G[0, w]*G[0, w^2]*G[r61, r61, -w] - (31*G[0, w^2]^2*G[r61, r61, -w])/3 + 
 8*G[0, w^2]*G[1, w]*G[r61, r61, -w] + 4*G[0, w^2]*G[r61, -w]*
  G[r61, r61, -w] + 8*G[0, w^2]*G[r61, w^2]*G[r61, r61, -w] + 
 4*G[0, w^2]*G[r62, -w]*G[r61, r61, -w] + 8*G[0, w^2]*G[r62, w^2]*
  G[r61, r61, -w] - (7*G[0, w^2]*G[w^(-2), -w]*G[r61, r61, -w])/3 + 
 (4*G[0, w^2]*G[w^(-2), w^2]*G[r61, r61, -w])/3 - 
 2*G[0, w^2]*G[-w^(-1), -w]*G[r61, r61, -w] - 
 (G[0, -w]*G[-w^(-1), w^2]*G[r61, r61, -w])/3 + 
 4*G[0, w]*G[-w^(-1), w^2]*G[r61, r61, -w] + 
 (34*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r61, -w])/3 - 
 8*G[1, w]*G[-w^(-1), w^2]*G[r61, r61, -w] - 4*G[r61, -w]*G[-w^(-1), w^2]*
  G[r61, r61, -w] - 8*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, r61, -w] - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r61, r61, -w] - 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, r61, -w] + 
 (7*G[w^(-2), -w]*G[-w^(-1), w^2]*G[r61, r61, -w])/3 - 
 (4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, r61, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[r61, r61, -w] - 
 G[-w^(-1), w^2]^2*G[r61, r61, -w] - (G[0, -w]*G[-w, w^2]*G[r61, r61, -w])/
  3 + 4*G[0, w]*G[-w, w^2]*G[r61, r61, -w] + 
 (34*G[0, w^2]*G[-w, w^2]*G[r61, r61, -w])/3 - 
 8*G[1, w]*G[-w, w^2]*G[r61, r61, -w] - 4*G[r61, -w]*G[-w, w^2]*
  G[r61, r61, -w] - 8*G[r61, w^2]*G[-w, w^2]*G[r61, r61, -w] - 
 4*G[r62, -w]*G[-w, w^2]*G[r61, r61, -w] - 8*G[r62, w^2]*G[-w, w^2]*
  G[r61, r61, -w] + (7*G[w^(-2), -w]*G[-w, w^2]*G[r61, r61, -w])/3 - 
 (4*G[w^(-2), w^2]*G[-w, w^2]*G[r61, r61, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[r61, r61, -w] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, r61, -w] - 
 G[-w, w^2]^2*G[r61, r61, -w] - (7*G[0, w^2]*G[w^2, -w]*G[r61, r61, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[w^2, -w]*G[r61, r61, -w])/3 + 
 (7*G[-w, w^2]*G[w^2, -w]*G[r61, r61, -w])/3 + 
 2*G[0, 0, w^2]*G[r61, r61, -w] - 4*G[0, r61, w^2]*G[r61, r61, -w] - 
 4*G[0, r62, w^2]*G[r61, r61, -w] + 2*G[0, -w^(-1), w^2]*G[r61, r61, -w] + 
 2*G[0, -w, w^2]*G[r61, r61, -w] + ((16*I)/3)*Pi*G[0, w^2]*G[r61, r61, w^2] - 
 4*G[0, -w]*G[0, w^2]*G[r61, r61, w^2] - 
 (28*G[0, w]*G[0, w^2]*G[r61, r61, w^2])/3 + 
 (326*G[0, w^2]^2*G[r61, r61, w^2])/3 - 
 (16*G[0, w^2]*G[1, r7]*G[r61, r61, w^2])/3 + 
 (56*G[0, w^2]*G[1, w]*G[r61, r61, w^2])/3 + 
 4*G[0, w^2]*G[r61, -w]*G[r61, r61, w^2] - 
 (352*G[0, w^2]*G[r61, w^2]*G[r61, r61, w^2])/3 + 
 4*G[0, w^2]*G[r62, -w]*G[r61, r61, w^2] - 
 (352*G[0, w^2]*G[r62, w^2]*G[r61, r61, w^2])/3 + 
 8*G[0, w]*G[w^(-2), w^2]*G[r61, r61, w^2] - 
 (127*G[0, w^2]*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
 16*G[1, w]*G[w^(-2), w^2]*G[r61, r61, w^2] + 64*G[r61, w^2]*G[w^(-2), w^2]*
  G[r61, r61, w^2] + 64*G[r62, w^2]*G[w^(-2), w^2]*G[r61, r61, w^2] - 
 14*G[w^(-2), w^2]^2*G[r61, r61, w^2] - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r61, r61, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 (4*G[0, w]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 - 
 (173*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 - 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 (160*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 (160*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 + 
 (19*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, r61, w^2])/3 - 
 G[-w^(-1), w^2]^2*G[r61, r61, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[r61, r61, w^2] + 4*G[0, -w]*G[-w, w^2]*G[r61, r61, w^2] + 
 (4*G[0, w]*G[-w, w^2]*G[r61, r61, w^2])/3 - 
 (173*G[0, w^2]*G[-w, w^2]*G[r61, r61, w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[r61, r61, w^2])/3 - 
 (8*G[1, w]*G[-w, w^2]*G[r61, r61, w^2])/3 - 4*G[r61, -w]*G[-w, w^2]*
  G[r61, r61, w^2] + (160*G[r61, w^2]*G[-w, w^2]*G[r61, r61, w^2])/3 - 
 4*G[r62, -w]*G[-w, w^2]*G[r61, r61, w^2] + 
 (160*G[r62, w^2]*G[-w, w^2]*G[r61, r61, w^2])/3 + 
 (19*G[w^(-2), w^2]*G[-w, w^2]*G[r61, r61, w^2])/3 - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, r61, w^2] - 
 G[-w, w^2]^2*G[r61, r61, w^2] - 46*G[0, 0, w^2]*G[r61, r61, w^2] + 
 (164*G[0, r61, w^2]*G[r61, r61, w^2])/3 + 
 (164*G[0, r62, w^2]*G[r61, r61, w^2])/3 - 
 (26*G[0, w^(-2), w^2]*G[r61, r61, w^2])/3 - 
 (26*G[0, w^2, w^2]*G[r61, r61, w^2])/3 + 
 (G[0, -w]*G[0, w^2]*G[r61, r62, -w])/3 - 4*G[0, w]*G[0, w^2]*
  G[r61, r62, -w] - (31*G[0, w^2]^2*G[r61, r62, -w])/3 + 
 8*G[0, w^2]*G[1, w]*G[r61, r62, -w] + 4*G[0, w^2]*G[r61, -w]*
  G[r61, r62, -w] + 8*G[0, w^2]*G[r61, w^2]*G[r61, r62, -w] + 
 4*G[0, w^2]*G[r62, -w]*G[r61, r62, -w] + 8*G[0, w^2]*G[r62, w^2]*
  G[r61, r62, -w] - (7*G[0, w^2]*G[w^(-2), -w]*G[r61, r62, -w])/3 + 
 (4*G[0, w^2]*G[w^(-2), w^2]*G[r61, r62, -w])/3 - 
 2*G[0, w^2]*G[-w^(-1), -w]*G[r61, r62, -w] - 
 (G[0, -w]*G[-w^(-1), w^2]*G[r61, r62, -w])/3 + 
 4*G[0, w]*G[-w^(-1), w^2]*G[r61, r62, -w] + 
 (34*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r62, -w])/3 - 
 8*G[1, w]*G[-w^(-1), w^2]*G[r61, r62, -w] - 4*G[r61, -w]*G[-w^(-1), w^2]*
  G[r61, r62, -w] - 8*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, r62, -w] - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r61, r62, -w] - 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, r62, -w] + 
 (7*G[w^(-2), -w]*G[-w^(-1), w^2]*G[r61, r62, -w])/3 - 
 (4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, r62, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[r61, r62, -w] - 
 G[-w^(-1), w^2]^2*G[r61, r62, -w] - (G[0, -w]*G[-w, w^2]*G[r61, r62, -w])/
  3 + 4*G[0, w]*G[-w, w^2]*G[r61, r62, -w] + 
 (34*G[0, w^2]*G[-w, w^2]*G[r61, r62, -w])/3 - 
 8*G[1, w]*G[-w, w^2]*G[r61, r62, -w] - 4*G[r61, -w]*G[-w, w^2]*
  G[r61, r62, -w] - 8*G[r61, w^2]*G[-w, w^2]*G[r61, r62, -w] - 
 4*G[r62, -w]*G[-w, w^2]*G[r61, r62, -w] - 8*G[r62, w^2]*G[-w, w^2]*
  G[r61, r62, -w] + (7*G[w^(-2), -w]*G[-w, w^2]*G[r61, r62, -w])/3 - 
 (4*G[w^(-2), w^2]*G[-w, w^2]*G[r61, r62, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[r61, r62, -w] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, r62, -w] - 
 G[-w, w^2]^2*G[r61, r62, -w] - (7*G[0, w^2]*G[w^2, -w]*G[r61, r62, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[w^2, -w]*G[r61, r62, -w])/3 + 
 (7*G[-w, w^2]*G[w^2, -w]*G[r61, r62, -w])/3 + 
 2*G[0, 0, w^2]*G[r61, r62, -w] - 4*G[0, r61, w^2]*G[r61, r62, -w] - 
 4*G[0, r62, w^2]*G[r61, r62, -w] + 2*G[0, -w^(-1), w^2]*G[r61, r62, -w] + 
 2*G[0, -w, w^2]*G[r61, r62, -w] + ((16*I)/3)*Pi*G[0, w^2]*G[r61, r62, w^2] - 
 4*G[0, -w]*G[0, w^2]*G[r61, r62, w^2] - 
 (28*G[0, w]*G[0, w^2]*G[r61, r62, w^2])/3 + 
 (326*G[0, w^2]^2*G[r61, r62, w^2])/3 - 
 (16*G[0, w^2]*G[1, r7]*G[r61, r62, w^2])/3 + 
 (56*G[0, w^2]*G[1, w]*G[r61, r62, w^2])/3 + 
 4*G[0, w^2]*G[r61, -w]*G[r61, r62, w^2] - 
 (352*G[0, w^2]*G[r61, w^2]*G[r61, r62, w^2])/3 + 
 4*G[0, w^2]*G[r62, -w]*G[r61, r62, w^2] - 
 (352*G[0, w^2]*G[r62, w^2]*G[r61, r62, w^2])/3 + 
 8*G[0, w]*G[w^(-2), w^2]*G[r61, r62, w^2] - 
 (127*G[0, w^2]*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - 
 16*G[1, w]*G[w^(-2), w^2]*G[r61, r62, w^2] + 64*G[r61, w^2]*G[w^(-2), w^2]*
  G[r61, r62, w^2] + 64*G[r62, w^2]*G[w^(-2), w^2]*G[r61, r62, w^2] - 
 14*G[w^(-2), w^2]^2*G[r61, r62, w^2] - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r61, r62, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 (4*G[0, w]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 - 
 (173*G[0, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 - 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 (160*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r61, r62, w^2] + 
 (160*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 + 
 (19*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, r62, w^2])/3 - 
 G[-w^(-1), w^2]^2*G[r61, r62, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[r61, r62, w^2] + 4*G[0, -w]*G[-w, w^2]*G[r61, r62, w^2] + 
 (4*G[0, w]*G[-w, w^2]*G[r61, r62, w^2])/3 - 
 (173*G[0, w^2]*G[-w, w^2]*G[r61, r62, w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[r61, r62, w^2])/3 - 
 (8*G[1, w]*G[-w, w^2]*G[r61, r62, w^2])/3 - 4*G[r61, -w]*G[-w, w^2]*
  G[r61, r62, w^2] + (160*G[r61, w^2]*G[-w, w^2]*G[r61, r62, w^2])/3 - 
 4*G[r62, -w]*G[-w, w^2]*G[r61, r62, w^2] + 
 (160*G[r62, w^2]*G[-w, w^2]*G[r61, r62, w^2])/3 + 
 (19*G[w^(-2), w^2]*G[-w, w^2]*G[r61, r62, w^2])/3 - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r61, r62, w^2] - 
 G[-w, w^2]^2*G[r61, r62, w^2] - 46*G[0, 0, w^2]*G[r61, r62, w^2] + 
 (164*G[0, r61, w^2]*G[r61, r62, w^2])/3 + 
 (164*G[0, r62, w^2]*G[r61, r62, w^2])/3 - 
 (26*G[0, w^(-2), w^2]*G[r61, r62, w^2])/3 - 
 (26*G[0, w^2, w^2]*G[r61, r62, w^2])/3 + (7*G[0, w^2]^2*G[r61, w^(-2), -w])/
  3 - (7*G[0, w^2]*G[r61, w^2]*G[r61, w^(-2), -w])/3 - 
 (7*G[0, w^2]*G[r62, w^2]*G[r61, w^(-2), -w])/3 - 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), -w])/3 + 
 (7*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), -w])/3 + 
 (7*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), -w])/3 - 
 (7*G[0, w^2]*G[-w, w^2]*G[r61, w^(-2), -w])/3 + 
 (7*G[r61, w^2]*G[-w, w^2]*G[r61, w^(-2), -w])/3 + 
 (7*G[r62, w^2]*G[-w, w^2]*G[r61, w^(-2), -w])/3 - 
 (3*Pi^2*G[r61, w^(-2), w^2])/2 + 2*G[0, -w]^2*G[r61, w^(-2), w^2] + 
 ((8*I)/3)*Pi*G[0, w^2]*G[r61, w^(-2), w^2] - 
 G[0, -w]*G[0, w^2]*G[r61, w^(-2), w^2] + 
 (10*G[0, w]*G[0, w^2]*G[r61, w^(-2), w^2])/3 - 
 (41*G[0, w^2]^2*G[r61, w^(-2), w^2])/3 - 
 (3*I)*Pi*G[1, r7]*G[r61, w^(-2), w^2] + 
 (7*G[0, w^2]*G[1, r7]*G[r61, w^(-2), w^2])/3 - 
 20*G[0, -w]*G[1, -w]*G[r61, w^(-2), w^2] + 
 2*G[0, w^2]*G[1, -w]*G[r61, w^(-2), w^2] + 
 32*G[1, -w]^2*G[r61, w^(-2), w^2] - 
 (20*G[0, w^2]*G[1, w]*G[r61, w^(-2), w^2])/3 + 
 (24*I)*Pi*G[1, w^2]*G[r61, w^(-2), w^2] - 12*G[0, -w]*G[1, w^2]*
  G[r61, w^(-2), w^2] - 36*G[0, w]*G[1, w^2]*G[r61, w^(-2), w^2] + 
 6*G[0, w^2]*G[1, w^2]*G[r61, w^(-2), w^2] - 
 8*G[1, r7]*G[1, w^2]*G[r61, w^(-2), w^2] + 24*G[1, -w]*G[1, w^2]*
  G[r61, w^(-2), w^2] + 72*G[1, w]*G[1, w^2]*G[r61, w^(-2), w^2] - 
 32*G[1, w^2]^2*G[r61, w^(-2), w^2] + 
 (56*G[0, w^2]*G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
 (56*G[0, w^2]*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 
 (9*I)*Pi*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 6*G[0, -w]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 9*G[0, w]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 12*G[0, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 3*G[1, r7]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] - 
 12*G[1, -w]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] - 
 18*G[1, w]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] - 
 18*G[r61, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] - 
 18*G[r62, w^2]*G[w^(-2), w^2]*G[r61, w^(-2), w^2] + 
 6*G[0, -w]*G[-w^(-1), -w]*G[r61, w^(-2), w^2] - 
 12*G[1, -w]*G[-w^(-1), -w]*G[r61, w^(-2), w^2] - 
 ((17*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] + 
 G[0, -w]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] + 
 (17*G[0, w]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 - 
 (19*G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 - 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 - 
 2*G[1, -w]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] - 
 (34*G[1, w]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 + 
 14*G[1, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2] - 
 (2*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 - 
 (2*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, w^(-2), w^2])/3 - 
 ((17*I)/3)*Pi*G[-w, w^2]*G[r61, w^(-2), w^2] + 
 G[0, -w]*G[-w, w^2]*G[r61, w^(-2), w^2] + 
 (17*G[0, w]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 - 
 (19*G[0, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 - 
 (4*G[1, r7]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 - 
 2*G[1, -w]*G[-w, w^2]*G[r61, w^(-2), w^2] - 
 (34*G[1, w]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 + 
 14*G[1, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2] - 
 (2*G[r61, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 - 
 (2*G[r62, w^2]*G[-w, w^2]*G[r61, w^(-2), w^2])/3 - 
 2*G[0, 0, -w]*G[r61, w^(-2), w^2] - 3*G[0, 0, w]*G[r61, w^(-2), w^2] - 
 4*G[0, 0, w^2]*G[r61, w^(-2), w^2] + 6*G[0, 1, r7]*G[r61, w^(-2), w^2] + 
 4*G[0, 1, -w]*G[r61, w^(-2), w^2] + 6*G[0, 1, w]*G[r61, w^(-2), w^2] + 
 8*G[0, 1, w^2]*G[r61, w^(-2), w^2] + 6*G[0, -w, -w]*G[r61, w^(-2), w^2] + 
 16*G[1, 0, -w]*G[r61, w^(-2), w^2] + 6*G[1, 0, w]*G[r61, w^(-2), w^2] - 
 4*G[1, 0, w^2]*G[r61, w^(-2), w^2] - 5*G[1, 1, r7]*G[r61, w^(-2), w^2] - 
 32*G[1, 1, -w]*G[r61, w^(-2), w^2] - 12*G[1, 1, w]*G[r61, w^(-2), w^2] + 
 8*G[1, 1, w^2]*G[r61, w^(-2), w^2] - 12*G[1, -w, -w]*G[r61, w^(-2), w^2] - 
 (9*Pi^2*G[r61, -w^(-1), w^2])/2 + 8*G[0, -w]^2*G[r61, -w^(-1), w^2] + 
 ((10*I)/3)*Pi*G[0, w^2]*G[r61, -w^(-1), w^2] + 
 (G[0, -w]*G[0, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (8*G[0, w]*G[0, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (5*G[0, w^2]^2*G[r61, -w^(-1), w^2])/3 - 
 (3*I)*Pi*G[1, r7]*G[r61, -w^(-1), w^2] - 
 (5*G[0, w^2]*G[1, r7]*G[r61, -w^(-1), w^2])/3 - 
 32*G[0, -w]*G[1, -w]*G[r61, -w^(-1), w^2] - 
 (2*G[0, w^2]*G[1, -w]*G[r61, -w^(-1), w^2])/3 + 
 32*G[1, -w]^2*G[r61, -w^(-1), w^2] - 
 (16*G[0, w^2]*G[1, w]*G[r61, -w^(-1), w^2])/3 + 
 (24*I)*Pi*G[1, w^2]*G[r61, -w^(-1), w^2] - 12*G[0, -w]*G[1, w^2]*
  G[r61, -w^(-1), w^2] - 36*G[0, w]*G[1, w^2]*G[r61, -w^(-1), w^2] + 
 (38*G[0, w^2]*G[1, w^2]*G[r61, -w^(-1), w^2])/3 - 
 8*G[1, r7]*G[1, w^2]*G[r61, -w^(-1), w^2] + 
 24*G[1, -w]*G[1, w^2]*G[r61, -w^(-1), w^2] + 
 72*G[1, w]*G[1, w^2]*G[r61, -w^(-1), w^2] - 
 32*G[1, w^2]^2*G[r61, -w^(-1), w^2] - (9*I)*Pi*G[w^(-2), w^2]*
  G[r61, -w^(-1), w^2] + 6*G[0, -w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] + 
 9*G[0, w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] - 
 6*G[0, w^2]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] + 
 3*G[1, r7]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] - 
 12*G[1, -w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] - 
 18*G[1, w]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[r61, -w^(-1), w^2] - 
 ((19*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2] - 
 (G[0, -w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (19*G[0, w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 - 
 (11*G[0, w^2]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (8*G[1, r7]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (2*G[1, -w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 - 
 (38*G[1, w]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 + 
 (22*G[1, w^2]*G[-w^(-1), w^2]*G[r61, -w^(-1), w^2])/3 - 
 ((19*I)/3)*Pi*G[-w, w^2]*G[r61, -w^(-1), w^2] - 
 (G[0, -w]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (19*G[0, w]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 - 
 (11*G[0, w^2]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (8*G[1, r7]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (2*G[1, -w]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 - 
 (38*G[1, w]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 + 
 (22*G[1, w^2]*G[-w, w^2]*G[r61, -w^(-1), w^2])/3 - 
 8*G[0, 0, -w]*G[r61, -w^(-1), w^2] - 9*G[0, 0, w]*G[r61, -w^(-1), w^2] - 
 4*G[0, 0, w^2]*G[r61, -w^(-1), w^2] + 6*G[0, 1, r7]*G[r61, -w^(-1), w^2] + 
 16*G[0, 1, -w]*G[r61, -w^(-1), w^2] + 18*G[0, 1, w]*G[r61, -w^(-1), w^2] + 
 8*G[0, 1, w^2]*G[r61, -w^(-1), w^2] + 16*G[1, 0, -w]*G[r61, -w^(-1), w^2] + 
 18*G[1, 0, w]*G[r61, -w^(-1), w^2] - 4*G[1, 0, w^2]*G[r61, -w^(-1), w^2] - 
 5*G[1, 1, r7]*G[r61, -w^(-1), w^2] - 32*G[1, 1, -w]*G[r61, -w^(-1), w^2] - 
 36*G[1, 1, w]*G[r61, -w^(-1), w^2] + 8*G[1, 1, w^2]*G[r61, -w^(-1), w^2] - 
 2*G[0, w]*G[0, w^2]*G[r61, -w, -w] - 2*G[0, w^2]^2*G[r61, -w, -w] + 
 4*G[0, w^2]*G[1, w]*G[r61, -w, -w] + 2*G[0, w^2]*G[r61, w^2]*
  G[r61, -w, -w] + 2*G[0, w^2]*G[r62, w^2]*G[r61, -w, -w] + 
 2*G[0, w]*G[-w^(-1), w^2]*G[r61, -w, -w] + 2*G[0, w^2]*G[-w^(-1), w^2]*
  G[r61, -w, -w] - 4*G[1, w]*G[-w^(-1), w^2]*G[r61, -w, -w] - 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, -w, -w] - 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, -w, -w] + 
 2*G[0, w]*G[-w, w^2]*G[r61, -w, -w] + 2*G[0, w^2]*G[-w, w^2]*
  G[r61, -w, -w] - 4*G[1, w]*G[-w, w^2]*G[r61, -w, -w] - 
 2*G[r61, w^2]*G[-w, w^2]*G[r61, -w, -w] - 2*G[r62, w^2]*G[-w, w^2]*
  G[r61, -w, -w] - (9*Pi^2*G[r61, -w, w^2])/2 + 
 8*G[0, -w]^2*G[r61, -w, w^2] + ((10*I)/3)*Pi*G[0, w^2]*G[r61, -w, w^2] + 
 (G[0, -w]*G[0, w^2]*G[r61, -w, w^2])/3 + 
 (8*G[0, w]*G[0, w^2]*G[r61, -w, w^2])/3 + (5*G[0, w^2]^2*G[r61, -w, w^2])/
  3 - (3*I)*Pi*G[1, r7]*G[r61, -w, w^2] - 
 (5*G[0, w^2]*G[1, r7]*G[r61, -w, w^2])/3 - 
 32*G[0, -w]*G[1, -w]*G[r61, -w, w^2] - 
 (2*G[0, w^2]*G[1, -w]*G[r61, -w, w^2])/3 + 32*G[1, -w]^2*G[r61, -w, w^2] - 
 (16*G[0, w^2]*G[1, w]*G[r61, -w, w^2])/3 + 
 (24*I)*Pi*G[1, w^2]*G[r61, -w, w^2] - 12*G[0, -w]*G[1, w^2]*
  G[r61, -w, w^2] - 36*G[0, w]*G[1, w^2]*G[r61, -w, w^2] + 
 (38*G[0, w^2]*G[1, w^2]*G[r61, -w, w^2])/3 - 
 8*G[1, r7]*G[1, w^2]*G[r61, -w, w^2] + 24*G[1, -w]*G[1, w^2]*
  G[r61, -w, w^2] + 72*G[1, w]*G[1, w^2]*G[r61, -w, w^2] - 
 32*G[1, w^2]^2*G[r61, -w, w^2] - (9*I)*Pi*G[w^(-2), w^2]*G[r61, -w, w^2] + 
 6*G[0, -w]*G[w^(-2), w^2]*G[r61, -w, w^2] + 9*G[0, w]*G[w^(-2), w^2]*
  G[r61, -w, w^2] - 6*G[0, w^2]*G[w^(-2), w^2]*G[r61, -w, w^2] + 
 3*G[1, r7]*G[w^(-2), w^2]*G[r61, -w, w^2] - 12*G[1, -w]*G[w^(-2), w^2]*
  G[r61, -w, w^2] - 18*G[1, w]*G[w^(-2), w^2]*G[r61, -w, w^2] + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[r61, -w, w^2] - 
 ((19*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, -w, w^2] - 
 (G[0, -w]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 + 
 (19*G[0, w]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 - 
 (11*G[0, w^2]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 + 
 (8*G[1, r7]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 + 
 (2*G[1, -w]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 - 
 (38*G[1, w]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 + 
 (22*G[1, w^2]*G[-w^(-1), w^2]*G[r61, -w, w^2])/3 - 
 ((19*I)/3)*Pi*G[-w, w^2]*G[r61, -w, w^2] - 
 (G[0, -w]*G[-w, w^2]*G[r61, -w, w^2])/3 + 
 (19*G[0, w]*G[-w, w^2]*G[r61, -w, w^2])/3 - 
 (11*G[0, w^2]*G[-w, w^2]*G[r61, -w, w^2])/3 + 
 (8*G[1, r7]*G[-w, w^2]*G[r61, -w, w^2])/3 + 
 (2*G[1, -w]*G[-w, w^2]*G[r61, -w, w^2])/3 - 
 (38*G[1, w]*G[-w, w^2]*G[r61, -w, w^2])/3 + 
 (22*G[1, w^2]*G[-w, w^2]*G[r61, -w, w^2])/3 - 
 8*G[0, 0, -w]*G[r61, -w, w^2] - 9*G[0, 0, w]*G[r61, -w, w^2] - 
 4*G[0, 0, w^2]*G[r61, -w, w^2] + 6*G[0, 1, r7]*G[r61, -w, w^2] + 
 16*G[0, 1, -w]*G[r61, -w, w^2] + 18*G[0, 1, w]*G[r61, -w, w^2] + 
 8*G[0, 1, w^2]*G[r61, -w, w^2] + 16*G[1, 0, -w]*G[r61, -w, w^2] + 
 18*G[1, 0, w]*G[r61, -w, w^2] - 4*G[1, 0, w^2]*G[r61, -w, w^2] - 
 5*G[1, 1, r7]*G[r61, -w, w^2] - 32*G[1, 1, -w]*G[r61, -w, w^2] - 
 36*G[1, 1, w]*G[r61, -w, w^2] + 8*G[1, 1, w^2]*G[r61, -w, w^2] + 
 (7*G[0, w^2]^2*G[r61, w^2, -w])/3 - 
 (7*G[0, w^2]*G[r61, w^2]*G[r61, w^2, -w])/3 - 
 (7*G[0, w^2]*G[r62, w^2]*G[r61, w^2, -w])/3 - 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^2, -w])/3 + 
 (7*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, w^2, -w])/3 + 
 (7*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, w^2, -w])/3 - 
 (7*G[0, w^2]*G[-w, w^2]*G[r61, w^2, -w])/3 + 
 (7*G[r61, w^2]*G[-w, w^2]*G[r61, w^2, -w])/3 + 
 (7*G[r62, w^2]*G[-w, w^2]*G[r61, w^2, -w])/3 - (3*Pi^2*G[r61, w^2, w^2])/2 + 
 2*G[0, -w]^2*G[r61, w^2, w^2] + ((16*I)/3)*Pi*G[0, w^2]*G[r61, w^2, w^2] - 
 (10*G[0, -w]*G[0, w^2]*G[r61, w^2, w^2])/3 + 
 (13*G[0, w]*G[0, w^2]*G[r61, w^2, w^2])/3 + 
 (33*G[0, w^2]^2*G[r61, w^2, w^2])/2 - (3*I)*Pi*G[1, r7]*G[r61, w^2, w^2] - 
 (G[0, w^2]*G[1, r7]*G[r61, w^2, w^2])/3 - 20*G[0, -w]*G[1, -w]*
  G[r61, w^2, w^2] + 2*G[0, w^2]*G[1, -w]*G[r61, w^2, w^2] + 
 32*G[1, -w]^2*G[r61, w^2, w^2] - (26*G[0, w^2]*G[1, w]*G[r61, w^2, w^2])/3 + 
 (24*I)*Pi*G[1, w^2]*G[r61, w^2, w^2] - 12*G[0, -w]*G[1, w^2]*
  G[r61, w^2, w^2] - 36*G[0, w]*G[1, w^2]*G[r61, w^2, w^2] + 
 10*G[0, w^2]*G[1, w^2]*G[r61, w^2, w^2] - 8*G[1, r7]*G[1, w^2]*
  G[r61, w^2, w^2] + 24*G[1, -w]*G[1, w^2]*G[r61, w^2, w^2] + 
 72*G[1, w]*G[1, w^2]*G[r61, w^2, w^2] - 32*G[1, w^2]^2*G[r61, w^2, w^2] + 
 (7*G[0, w^2]*G[r61, -w]*G[r61, w^2, w^2])/3 - 
 11*G[0, w^2]*G[r61, w^2]*G[r61, w^2, w^2] + 
 (7*G[0, w^2]*G[r62, -w]*G[r61, w^2, w^2])/3 - 
 11*G[0, w^2]*G[r62, w^2]*G[r61, w^2, w^2] - (9*I)*Pi*G[w^(-2), w^2]*
  G[r61, w^2, w^2] + 6*G[0, -w]*G[w^(-2), w^2]*G[r61, w^2, w^2] + 
 11*G[0, w]*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
 (37*G[0, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2])/2 + 
 3*G[1, r7]*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
 12*G[1, -w]*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
 22*G[1, w]*G[w^(-2), w^2]*G[r61, w^2, w^2] + 12*G[1, w^2]*G[w^(-2), w^2]*
  G[r61, w^2, w^2] + 14*G[r61, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2] + 
 14*G[r62, w^2]*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
 4*G[w^(-2), w^2]^2*G[r61, w^2, w^2] + 6*G[0, -w]*G[-w^(-1), -w]*
  G[r61, w^2, w^2] - 12*G[1, -w]*G[-w^(-1), -w]*G[r61, w^2, w^2] - 
 ((25*I)/3)*Pi*G[-w^(-1), w^2]*G[r61, w^2, w^2] + 
 (10*G[0, -w]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 + 
 (8*G[0, w]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 - 
 (17*G[0, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/2 + 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 - 
 2*G[1, -w]*G[-w^(-1), w^2]*G[r61, w^2, w^2] - 
 (16*G[1, w]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 + 
 10*G[1, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] - 
 (7*G[r61, -w]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 - 
 3*G[r61, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] - 
 (7*G[r62, -w]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/3 - 
 3*G[r62, w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2] + 
 (13*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r61, w^2, w^2])/2 - 
 ((25*I)/3)*Pi*G[-w, w^2]*G[r61, w^2, w^2] + 
 (10*G[0, -w]*G[-w, w^2]*G[r61, w^2, w^2])/3 + 
 (8*G[0, w]*G[-w, w^2]*G[r61, w^2, w^2])/3 - 
 (17*G[0, w^2]*G[-w, w^2]*G[r61, w^2, w^2])/2 + 
 (4*G[1, r7]*G[-w, w^2]*G[r61, w^2, w^2])/3 - 
 2*G[1, -w]*G[-w, w^2]*G[r61, w^2, w^2] - 
 (16*G[1, w]*G[-w, w^2]*G[r61, w^2, w^2])/3 + 
 10*G[1, w^2]*G[-w, w^2]*G[r61, w^2, w^2] - 
 (7*G[r61, -w]*G[-w, w^2]*G[r61, w^2, w^2])/3 - 
 3*G[r61, w^2]*G[-w, w^2]*G[r61, w^2, w^2] - 
 (7*G[r62, -w]*G[-w, w^2]*G[r61, w^2, w^2])/3 - 
 3*G[r62, w^2]*G[-w, w^2]*G[r61, w^2, w^2] + 
 (13*G[w^(-2), w^2]*G[-w, w^2]*G[r61, w^2, w^2])/2 - 
 2*G[0, 0, -w]*G[r61, w^2, w^2] - 3*G[0, 0, w]*G[r61, w^2, w^2] - 
 (125*G[0, 0, w^2]*G[r61, w^2, w^2])/6 + 6*G[0, 1, r7]*G[r61, w^2, w^2] + 
 4*G[0, 1, -w]*G[r61, w^2, w^2] + 6*G[0, 1, w]*G[r61, w^2, w^2] + 
 4*G[0, 1, w^2]*G[r61, w^2, w^2] + (49*G[0, r61, w^2]*G[r61, w^2, w^2])/3 + 
 (49*G[0, r62, w^2]*G[r61, w^2, w^2])/3 + 
 (5*G[0, w^(-2), w^2]*G[r61, w^2, w^2])/2 + 6*G[0, -w, -w]*G[r61, w^2, w^2] + 
 (5*G[0, w^2, w^2]*G[r61, w^2, w^2])/2 + 16*G[1, 0, -w]*G[r61, w^2, w^2] + 
 6*G[1, 0, w]*G[r61, w^2, w^2] - 4*G[1, 0, w^2]*G[r61, w^2, w^2] - 
 5*G[1, 1, r7]*G[r61, w^2, w^2] - 32*G[1, 1, -w]*G[r61, w^2, w^2] - 
 12*G[1, 1, w]*G[r61, w^2, w^2] + 8*G[1, 1, w^2]*G[r61, w^2, w^2] - 
 12*G[1, -w, -w]*G[r61, w^2, w^2] - (G[0, -w]*G[0, w^2]*G[r62, 0, -w])/3 + 
 4*G[0, w]*G[0, w^2]*G[r62, 0, -w] + 8*G[0, w^2]^2*G[r62, 0, -w] - 
 8*G[0, w^2]*G[1, w]*G[r62, 0, -w] - 4*G[0, w^2]*G[r61, -w]*G[r62, 0, -w] - 
 (17*G[0, w^2]*G[r61, w^2]*G[r62, 0, -w])/3 - 
 4*G[0, w^2]*G[r62, -w]*G[r62, 0, -w] - 
 (17*G[0, w^2]*G[r62, w^2]*G[r62, 0, -w])/3 + 
 (7*G[0, w^2]*G[w^(-2), -w]*G[r62, 0, -w])/3 - 
 (4*G[0, w^2]*G[w^(-2), w^2]*G[r62, 0, -w])/3 + 
 2*G[0, w^2]*G[-w^(-1), -w]*G[r62, 0, -w] + 
 (G[0, -w]*G[-w^(-1), w^2]*G[r62, 0, -w])/3 - 
 4*G[0, w]*G[-w^(-1), w^2]*G[r62, 0, -w] - 9*G[0, w^2]*G[-w^(-1), w^2]*
  G[r62, 0, -w] + 8*G[1, w]*G[-w^(-1), w^2]*G[r62, 0, -w] + 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r62, 0, -w] + 
 (17*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, 0, -w])/3 + 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r62, 0, -w] + 
 (17*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, 0, -w])/3 - 
 (7*G[w^(-2), -w]*G[-w^(-1), w^2]*G[r62, 0, -w])/3 + 
 (4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, 0, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[r62, 0, -w] + 
 G[-w^(-1), w^2]^2*G[r62, 0, -w] + (G[0, -w]*G[-w, w^2]*G[r62, 0, -w])/3 - 
 4*G[0, w]*G[-w, w^2]*G[r62, 0, -w] - 9*G[0, w^2]*G[-w, w^2]*G[r62, 0, -w] + 
 8*G[1, w]*G[-w, w^2]*G[r62, 0, -w] + 4*G[r61, -w]*G[-w, w^2]*G[r62, 0, -w] + 
 (17*G[r61, w^2]*G[-w, w^2]*G[r62, 0, -w])/3 + 
 4*G[r62, -w]*G[-w, w^2]*G[r62, 0, -w] + 
 (17*G[r62, w^2]*G[-w, w^2]*G[r62, 0, -w])/3 - 
 (7*G[w^(-2), -w]*G[-w, w^2]*G[r62, 0, -w])/3 + 
 (4*G[w^(-2), w^2]*G[-w, w^2]*G[r62, 0, -w])/3 - 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[r62, 0, -w] + 2*G[-w^(-1), w^2]*G[-w, w^2]*
  G[r62, 0, -w] + G[-w, w^2]^2*G[r62, 0, -w] + 
 (7*G[0, w^2]*G[w^2, -w]*G[r62, 0, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[w^2, -w]*G[r62, 0, -w])/3 - 
 (7*G[-w, w^2]*G[w^2, -w]*G[r62, 0, -w])/3 - 2*G[0, 0, w^2]*G[r62, 0, -w] + 
 4*G[0, r61, w^2]*G[r62, 0, -w] + 4*G[0, r62, w^2]*G[r62, 0, -w] - 
 2*G[0, -w^(-1), w^2]*G[r62, 0, -w] - 2*G[0, -w, w^2]*G[r62, 0, -w] + 
 6*Pi^2*G[r62, 0, w^2] - 10*G[0, -w]^2*G[r62, 0, w^2] - 
 (14*I)*Pi*G[0, w^2]*G[r62, 0, w^2] + (14*G[0, -w]*G[0, w^2]*G[r62, 0, w^2])/
  3 + 6*G[0, w]*G[0, w^2]*G[r62, 0, w^2] - (278*G[0, w^2]^2*G[r62, 0, w^2])/
  3 + (6*I)*Pi*G[1, r7]*G[r62, 0, w^2] + 
 (22*G[0, w^2]*G[1, r7]*G[r62, 0, w^2])/3 + 
 52*G[0, -w]*G[1, -w]*G[r62, 0, w^2] - (4*G[0, w^2]*G[1, -w]*G[r62, 0, w^2])/
  3 - 64*G[1, -w]^2*G[r62, 0, w^2] - 12*G[0, w^2]*G[1, w]*G[r62, 0, w^2] - 
 (48*I)*Pi*G[1, w^2]*G[r62, 0, w^2] + 24*G[0, -w]*G[1, w^2]*G[r62, 0, w^2] + 
 72*G[0, w]*G[1, w^2]*G[r62, 0, w^2] - 
 (56*G[0, w^2]*G[1, w^2]*G[r62, 0, w^2])/3 + 
 16*G[1, r7]*G[1, w^2]*G[r62, 0, w^2] - 48*G[1, -w]*G[1, w^2]*
  G[r62, 0, w^2] - 144*G[1, w]*G[1, w^2]*G[r62, 0, w^2] + 
 64*G[1, w^2]^2*G[r62, 0, w^2] - 4*G[0, w^2]*G[r61, -w]*G[r62, 0, w^2] + 
 (296*G[0, w^2]*G[r61, w^2]*G[r62, 0, w^2])/3 - 
 4*G[0, w^2]*G[r62, -w]*G[r62, 0, w^2] + 
 (296*G[0, w^2]*G[r62, w^2]*G[r62, 0, w^2])/3 + 
 (18*I)*Pi*G[w^(-2), w^2]*G[r62, 0, w^2] - 12*G[0, -w]*G[w^(-2), w^2]*
  G[r62, 0, w^2] - 26*G[0, w]*G[w^(-2), w^2]*G[r62, 0, w^2] + 
 (109*G[0, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 6*G[1, r7]*G[w^(-2), w^2]*G[r62, 0, w^2] + 24*G[1, -w]*G[w^(-2), w^2]*
  G[r62, 0, w^2] + 52*G[1, w]*G[w^(-2), w^2]*G[r62, 0, w^2] - 
 24*G[1, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2] - 46*G[r61, w^2]*G[w^(-2), w^2]*
  G[r62, 0, w^2] - 46*G[r62, w^2]*G[w^(-2), w^2]*G[r62, 0, w^2] + 
 14*G[w^(-2), w^2]^2*G[r62, 0, w^2] - 6*G[0, -w]*G[-w^(-1), -w]*
  G[r62, 0, w^2] + 12*G[1, -w]*G[-w^(-1), -w]*G[r62, 0, w^2] + 
 (20*I)*Pi*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
 (14*G[0, -w]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 - 
 16*G[0, w]*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
 (179*G[0, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 - 
 (28*G[1, r7]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 + 
 (4*G[1, -w]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 + 
 32*G[1, w]*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
 (64*G[1, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 + 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
 (158*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 + 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
 (158*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 - 
 (19*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, 0, w^2])/3 + 
 5*G[-w^(-1), w^2]^2*G[r62, 0, w^2] + (20*I)*Pi*G[-w, w^2]*G[r62, 0, w^2] - 
 (14*G[0, -w]*G[-w, w^2]*G[r62, 0, w^2])/3 - 
 16*G[0, w]*G[-w, w^2]*G[r62, 0, w^2] + 
 (179*G[0, w^2]*G[-w, w^2]*G[r62, 0, w^2])/3 - 
 (28*G[1, r7]*G[-w, w^2]*G[r62, 0, w^2])/3 + 
 (4*G[1, -w]*G[-w, w^2]*G[r62, 0, w^2])/3 + 32*G[1, w]*G[-w, w^2]*
  G[r62, 0, w^2] - (64*G[1, w^2]*G[-w, w^2]*G[r62, 0, w^2])/3 + 
 4*G[r61, -w]*G[-w, w^2]*G[r62, 0, w^2] - 
 (158*G[r61, w^2]*G[-w, w^2]*G[r62, 0, w^2])/3 + 
 4*G[r62, -w]*G[-w, w^2]*G[r62, 0, w^2] - 
 (158*G[r62, w^2]*G[-w, w^2]*G[r62, 0, w^2])/3 - 
 (19*G[w^(-2), w^2]*G[-w, w^2]*G[r62, 0, w^2])/3 + 
 10*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, 0, w^2] + 
 5*G[-w, w^2]^2*G[r62, 0, w^2] + 10*G[0, 0, -w]*G[r62, 0, w^2] + 
 12*G[0, 0, w]*G[r62, 0, w^2] + 50*G[0, 0, w^2]*G[r62, 0, w^2] - 
 12*G[0, 1, r7]*G[r62, 0, w^2] - 20*G[0, 1, -w]*G[r62, 0, w^2] - 
 24*G[0, 1, w]*G[r62, 0, w^2] - 16*G[0, 1, w^2]*G[r62, 0, w^2] - 
 (164*G[0, r61, w^2]*G[r62, 0, w^2])/3 - (164*G[0, r62, w^2]*G[r62, 0, w^2])/
  3 + (26*G[0, w^(-2), w^2]*G[r62, 0, w^2])/3 + 
 4*G[0, -w^(-1), w^2]*G[r62, 0, w^2] - 6*G[0, -w, -w]*G[r62, 0, w^2] + 
 4*G[0, -w, w^2]*G[r62, 0, w^2] + (26*G[0, w^2, w^2]*G[r62, 0, w^2])/3 - 
 32*G[1, 0, -w]*G[r62, 0, w^2] - 24*G[1, 0, w]*G[r62, 0, w^2] + 
 8*G[1, 0, w^2]*G[r62, 0, w^2] + 10*G[1, 1, r7]*G[r62, 0, w^2] + 
 64*G[1, 1, -w]*G[r62, 0, w^2] + 48*G[1, 1, w]*G[r62, 0, w^2] - 
 16*G[1, 1, w^2]*G[r62, 0, w^2] + 12*G[1, -w, -w]*G[r62, 0, w^2] + 
 ((16*I)/3)*Pi*G[0, w^2]*G[r62, 1, w^2] - 
 (16*G[0, w]*G[0, w^2]*G[r62, 1, w^2])/3 - 8*G[0, w^2]^2*G[r62, 1, w^2] - 
 (16*G[0, w^2]*G[1, r7]*G[r62, 1, w^2])/3 + 
 (32*G[0, w^2]*G[1, w]*G[r62, 1, w^2])/3 - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r62, 1, w^2] + (16*G[0, w]*G[-w^(-1), w^2]*G[r62, 1, w^2])/3 + 
 16*G[0, w^2]*G[-w^(-1), w^2]*G[r62, 1, w^2] + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r62, 1, w^2])/3 - 
 (32*G[1, w]*G[-w^(-1), w^2]*G[r62, 1, w^2])/3 - 
 8*G[-w^(-1), w^2]^2*G[r62, 1, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[r62, 1, w^2] + (16*G[0, w]*G[-w, w^2]*G[r62, 1, w^2])/3 + 
 16*G[0, w^2]*G[-w, w^2]*G[r62, 1, w^2] + 
 (16*G[1, r7]*G[-w, w^2]*G[r62, 1, w^2])/3 - 
 (32*G[1, w]*G[-w, w^2]*G[r62, 1, w^2])/3 - 16*G[-w^(-1), w^2]*G[-w, w^2]*
  G[r62, 1, w^2] - 8*G[-w, w^2]^2*G[r62, 1, w^2] + 
 8*G[0, 0, w^2]*G[r62, 1, w^2] - 8*G[0, -w^(-1), w^2]*G[r62, 1, w^2] - 
 8*G[0, -w, w^2]*G[r62, 1, w^2] + (G[0, -w]*G[0, w^2]*G[r62, r61, -w])/3 - 
 4*G[0, w]*G[0, w^2]*G[r62, r61, -w] - (31*G[0, w^2]^2*G[r62, r61, -w])/3 + 
 8*G[0, w^2]*G[1, w]*G[r62, r61, -w] + 4*G[0, w^2]*G[r61, -w]*
  G[r62, r61, -w] + 8*G[0, w^2]*G[r61, w^2]*G[r62, r61, -w] + 
 4*G[0, w^2]*G[r62, -w]*G[r62, r61, -w] + 8*G[0, w^2]*G[r62, w^2]*
  G[r62, r61, -w] - (7*G[0, w^2]*G[w^(-2), -w]*G[r62, r61, -w])/3 + 
 (4*G[0, w^2]*G[w^(-2), w^2]*G[r62, r61, -w])/3 - 
 2*G[0, w^2]*G[-w^(-1), -w]*G[r62, r61, -w] - 
 (G[0, -w]*G[-w^(-1), w^2]*G[r62, r61, -w])/3 + 
 4*G[0, w]*G[-w^(-1), w^2]*G[r62, r61, -w] + 
 (34*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r61, -w])/3 - 
 8*G[1, w]*G[-w^(-1), w^2]*G[r62, r61, -w] - 4*G[r61, -w]*G[-w^(-1), w^2]*
  G[r62, r61, -w] - 8*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, r61, -w] - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r62, r61, -w] - 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, r61, -w] + 
 (7*G[w^(-2), -w]*G[-w^(-1), w^2]*G[r62, r61, -w])/3 - 
 (4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, r61, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[r62, r61, -w] - 
 G[-w^(-1), w^2]^2*G[r62, r61, -w] - (G[0, -w]*G[-w, w^2]*G[r62, r61, -w])/
  3 + 4*G[0, w]*G[-w, w^2]*G[r62, r61, -w] + 
 (34*G[0, w^2]*G[-w, w^2]*G[r62, r61, -w])/3 - 
 8*G[1, w]*G[-w, w^2]*G[r62, r61, -w] - 4*G[r61, -w]*G[-w, w^2]*
  G[r62, r61, -w] - 8*G[r61, w^2]*G[-w, w^2]*G[r62, r61, -w] - 
 4*G[r62, -w]*G[-w, w^2]*G[r62, r61, -w] - 8*G[r62, w^2]*G[-w, w^2]*
  G[r62, r61, -w] + (7*G[w^(-2), -w]*G[-w, w^2]*G[r62, r61, -w])/3 - 
 (4*G[w^(-2), w^2]*G[-w, w^2]*G[r62, r61, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[r62, r61, -w] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, r61, -w] - 
 G[-w, w^2]^2*G[r62, r61, -w] - (7*G[0, w^2]*G[w^2, -w]*G[r62, r61, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[w^2, -w]*G[r62, r61, -w])/3 + 
 (7*G[-w, w^2]*G[w^2, -w]*G[r62, r61, -w])/3 + 
 2*G[0, 0, w^2]*G[r62, r61, -w] - 4*G[0, r61, w^2]*G[r62, r61, -w] - 
 4*G[0, r62, w^2]*G[r62, r61, -w] + 2*G[0, -w^(-1), w^2]*G[r62, r61, -w] + 
 2*G[0, -w, w^2]*G[r62, r61, -w] + ((16*I)/3)*Pi*G[0, w^2]*G[r62, r61, w^2] - 
 4*G[0, -w]*G[0, w^2]*G[r62, r61, w^2] - 
 (28*G[0, w]*G[0, w^2]*G[r62, r61, w^2])/3 + 
 (326*G[0, w^2]^2*G[r62, r61, w^2])/3 - 
 (16*G[0, w^2]*G[1, r7]*G[r62, r61, w^2])/3 + 
 (56*G[0, w^2]*G[1, w]*G[r62, r61, w^2])/3 + 
 4*G[0, w^2]*G[r61, -w]*G[r62, r61, w^2] - 
 (352*G[0, w^2]*G[r61, w^2]*G[r62, r61, w^2])/3 + 
 4*G[0, w^2]*G[r62, -w]*G[r62, r61, w^2] - 
 (352*G[0, w^2]*G[r62, w^2]*G[r62, r61, w^2])/3 + 
 8*G[0, w]*G[w^(-2), w^2]*G[r62, r61, w^2] - 
 (127*G[0, w^2]*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - 
 16*G[1, w]*G[w^(-2), w^2]*G[r62, r61, w^2] + 64*G[r61, w^2]*G[w^(-2), w^2]*
  G[r62, r61, w^2] + 64*G[r62, w^2]*G[w^(-2), w^2]*G[r62, r61, w^2] - 
 14*G[w^(-2), w^2]^2*G[r62, r61, w^2] - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r62, r61, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 (4*G[0, w]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 - 
 (173*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 - 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 (160*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 (160*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 + 
 (19*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, r61, w^2])/3 - 
 G[-w^(-1), w^2]^2*G[r62, r61, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[r62, r61, w^2] + 4*G[0, -w]*G[-w, w^2]*G[r62, r61, w^2] + 
 (4*G[0, w]*G[-w, w^2]*G[r62, r61, w^2])/3 - 
 (173*G[0, w^2]*G[-w, w^2]*G[r62, r61, w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[r62, r61, w^2])/3 - 
 (8*G[1, w]*G[-w, w^2]*G[r62, r61, w^2])/3 - 4*G[r61, -w]*G[-w, w^2]*
  G[r62, r61, w^2] + (160*G[r61, w^2]*G[-w, w^2]*G[r62, r61, w^2])/3 - 
 4*G[r62, -w]*G[-w, w^2]*G[r62, r61, w^2] + 
 (160*G[r62, w^2]*G[-w, w^2]*G[r62, r61, w^2])/3 + 
 (19*G[w^(-2), w^2]*G[-w, w^2]*G[r62, r61, w^2])/3 - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, r61, w^2] - 
 G[-w, w^2]^2*G[r62, r61, w^2] - 46*G[0, 0, w^2]*G[r62, r61, w^2] + 
 (164*G[0, r61, w^2]*G[r62, r61, w^2])/3 + 
 (164*G[0, r62, w^2]*G[r62, r61, w^2])/3 - 
 (26*G[0, w^(-2), w^2]*G[r62, r61, w^2])/3 - 
 (26*G[0, w^2, w^2]*G[r62, r61, w^2])/3 + 
 (G[0, -w]*G[0, w^2]*G[r62, r62, -w])/3 - 4*G[0, w]*G[0, w^2]*
  G[r62, r62, -w] - (31*G[0, w^2]^2*G[r62, r62, -w])/3 + 
 8*G[0, w^2]*G[1, w]*G[r62, r62, -w] + 4*G[0, w^2]*G[r61, -w]*
  G[r62, r62, -w] + 8*G[0, w^2]*G[r61, w^2]*G[r62, r62, -w] + 
 4*G[0, w^2]*G[r62, -w]*G[r62, r62, -w] + 8*G[0, w^2]*G[r62, w^2]*
  G[r62, r62, -w] - (7*G[0, w^2]*G[w^(-2), -w]*G[r62, r62, -w])/3 + 
 (4*G[0, w^2]*G[w^(-2), w^2]*G[r62, r62, -w])/3 - 
 2*G[0, w^2]*G[-w^(-1), -w]*G[r62, r62, -w] - 
 (G[0, -w]*G[-w^(-1), w^2]*G[r62, r62, -w])/3 + 
 4*G[0, w]*G[-w^(-1), w^2]*G[r62, r62, -w] + 
 (34*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r62, -w])/3 - 
 8*G[1, w]*G[-w^(-1), w^2]*G[r62, r62, -w] - 4*G[r61, -w]*G[-w^(-1), w^2]*
  G[r62, r62, -w] - 8*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, r62, -w] - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r62, r62, -w] - 
 8*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, r62, -w] + 
 (7*G[w^(-2), -w]*G[-w^(-1), w^2]*G[r62, r62, -w])/3 - 
 (4*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, r62, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[r62, r62, -w] - 
 G[-w^(-1), w^2]^2*G[r62, r62, -w] - (G[0, -w]*G[-w, w^2]*G[r62, r62, -w])/
  3 + 4*G[0, w]*G[-w, w^2]*G[r62, r62, -w] + 
 (34*G[0, w^2]*G[-w, w^2]*G[r62, r62, -w])/3 - 
 8*G[1, w]*G[-w, w^2]*G[r62, r62, -w] - 4*G[r61, -w]*G[-w, w^2]*
  G[r62, r62, -w] - 8*G[r61, w^2]*G[-w, w^2]*G[r62, r62, -w] - 
 4*G[r62, -w]*G[-w, w^2]*G[r62, r62, -w] - 8*G[r62, w^2]*G[-w, w^2]*
  G[r62, r62, -w] + (7*G[w^(-2), -w]*G[-w, w^2]*G[r62, r62, -w])/3 - 
 (4*G[w^(-2), w^2]*G[-w, w^2]*G[r62, r62, -w])/3 + 
 2*G[-w^(-1), -w]*G[-w, w^2]*G[r62, r62, -w] - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, r62, -w] - 
 G[-w, w^2]^2*G[r62, r62, -w] - (7*G[0, w^2]*G[w^2, -w]*G[r62, r62, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[w^2, -w]*G[r62, r62, -w])/3 + 
 (7*G[-w, w^2]*G[w^2, -w]*G[r62, r62, -w])/3 + 
 2*G[0, 0, w^2]*G[r62, r62, -w] - 4*G[0, r61, w^2]*G[r62, r62, -w] - 
 4*G[0, r62, w^2]*G[r62, r62, -w] + 2*G[0, -w^(-1), w^2]*G[r62, r62, -w] + 
 2*G[0, -w, w^2]*G[r62, r62, -w] + ((16*I)/3)*Pi*G[0, w^2]*G[r62, r62, w^2] - 
 4*G[0, -w]*G[0, w^2]*G[r62, r62, w^2] - 
 (28*G[0, w]*G[0, w^2]*G[r62, r62, w^2])/3 + 
 (326*G[0, w^2]^2*G[r62, r62, w^2])/3 - 
 (16*G[0, w^2]*G[1, r7]*G[r62, r62, w^2])/3 + 
 (56*G[0, w^2]*G[1, w]*G[r62, r62, w^2])/3 + 
 4*G[0, w^2]*G[r61, -w]*G[r62, r62, w^2] - 
 (352*G[0, w^2]*G[r61, w^2]*G[r62, r62, w^2])/3 + 
 4*G[0, w^2]*G[r62, -w]*G[r62, r62, w^2] - 
 (352*G[0, w^2]*G[r62, w^2]*G[r62, r62, w^2])/3 + 
 8*G[0, w]*G[w^(-2), w^2]*G[r62, r62, w^2] - 
 (127*G[0, w^2]*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 
 16*G[1, w]*G[w^(-2), w^2]*G[r62, r62, w^2] + 64*G[r61, w^2]*G[w^(-2), w^2]*
  G[r62, r62, w^2] + 64*G[r62, w^2]*G[w^(-2), w^2]*G[r62, r62, w^2] - 
 14*G[w^(-2), w^2]^2*G[r62, r62, w^2] - ((16*I)/3)*Pi*G[-w^(-1), w^2]*
  G[r62, r62, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 (4*G[0, w]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 - 
 (173*G[0, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 + 
 (16*G[1, r7]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 - 
 4*G[r61, -w]*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 (160*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 - 
 4*G[r62, -w]*G[-w^(-1), w^2]*G[r62, r62, w^2] + 
 (160*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 + 
 (19*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, r62, w^2])/3 - 
 G[-w^(-1), w^2]^2*G[r62, r62, w^2] - ((16*I)/3)*Pi*G[-w, w^2]*
  G[r62, r62, w^2] + 4*G[0, -w]*G[-w, w^2]*G[r62, r62, w^2] + 
 (4*G[0, w]*G[-w, w^2]*G[r62, r62, w^2])/3 - 
 (173*G[0, w^2]*G[-w, w^2]*G[r62, r62, w^2])/3 + 
 (16*G[1, r7]*G[-w, w^2]*G[r62, r62, w^2])/3 - 
 (8*G[1, w]*G[-w, w^2]*G[r62, r62, w^2])/3 - 4*G[r61, -w]*G[-w, w^2]*
  G[r62, r62, w^2] + (160*G[r61, w^2]*G[-w, w^2]*G[r62, r62, w^2])/3 - 
 4*G[r62, -w]*G[-w, w^2]*G[r62, r62, w^2] + 
 (160*G[r62, w^2]*G[-w, w^2]*G[r62, r62, w^2])/3 + 
 (19*G[w^(-2), w^2]*G[-w, w^2]*G[r62, r62, w^2])/3 - 
 2*G[-w^(-1), w^2]*G[-w, w^2]*G[r62, r62, w^2] - 
 G[-w, w^2]^2*G[r62, r62, w^2] - 46*G[0, 0, w^2]*G[r62, r62, w^2] + 
 (164*G[0, r61, w^2]*G[r62, r62, w^2])/3 + 
 (164*G[0, r62, w^2]*G[r62, r62, w^2])/3 - 
 (26*G[0, w^(-2), w^2]*G[r62, r62, w^2])/3 - 
 (26*G[0, w^2, w^2]*G[r62, r62, w^2])/3 + (7*G[0, w^2]^2*G[r62, w^(-2), -w])/
  3 - (7*G[0, w^2]*G[r61, w^2]*G[r62, w^(-2), -w])/3 - 
 (7*G[0, w^2]*G[r62, w^2]*G[r62, w^(-2), -w])/3 - 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), -w])/3 + 
 (7*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), -w])/3 + 
 (7*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), -w])/3 - 
 (7*G[0, w^2]*G[-w, w^2]*G[r62, w^(-2), -w])/3 + 
 (7*G[r61, w^2]*G[-w, w^2]*G[r62, w^(-2), -w])/3 + 
 (7*G[r62, w^2]*G[-w, w^2]*G[r62, w^(-2), -w])/3 - 
 (3*Pi^2*G[r62, w^(-2), w^2])/2 + 2*G[0, -w]^2*G[r62, w^(-2), w^2] + 
 ((8*I)/3)*Pi*G[0, w^2]*G[r62, w^(-2), w^2] - 
 G[0, -w]*G[0, w^2]*G[r62, w^(-2), w^2] + 
 (10*G[0, w]*G[0, w^2]*G[r62, w^(-2), w^2])/3 - 
 (41*G[0, w^2]^2*G[r62, w^(-2), w^2])/3 - 
 (3*I)*Pi*G[1, r7]*G[r62, w^(-2), w^2] + 
 (7*G[0, w^2]*G[1, r7]*G[r62, w^(-2), w^2])/3 - 
 20*G[0, -w]*G[1, -w]*G[r62, w^(-2), w^2] + 
 2*G[0, w^2]*G[1, -w]*G[r62, w^(-2), w^2] + 
 32*G[1, -w]^2*G[r62, w^(-2), w^2] - 
 (20*G[0, w^2]*G[1, w]*G[r62, w^(-2), w^2])/3 + 
 (24*I)*Pi*G[1, w^2]*G[r62, w^(-2), w^2] - 12*G[0, -w]*G[1, w^2]*
  G[r62, w^(-2), w^2] - 36*G[0, w]*G[1, w^2]*G[r62, w^(-2), w^2] + 
 6*G[0, w^2]*G[1, w^2]*G[r62, w^(-2), w^2] - 
 8*G[1, r7]*G[1, w^2]*G[r62, w^(-2), w^2] + 24*G[1, -w]*G[1, w^2]*
  G[r62, w^(-2), w^2] + 72*G[1, w]*G[1, w^2]*G[r62, w^(-2), w^2] - 
 32*G[1, w^2]^2*G[r62, w^(-2), w^2] + 
 (56*G[0, w^2]*G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
 (56*G[0, w^2]*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 
 (9*I)*Pi*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 6*G[0, -w]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 9*G[0, w]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 12*G[0, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 3*G[1, r7]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] - 
 12*G[1, -w]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] - 
 18*G[1, w]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] - 
 18*G[r61, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] - 
 18*G[r62, w^2]*G[w^(-2), w^2]*G[r62, w^(-2), w^2] + 
 6*G[0, -w]*G[-w^(-1), -w]*G[r62, w^(-2), w^2] - 
 12*G[1, -w]*G[-w^(-1), -w]*G[r62, w^(-2), w^2] - 
 ((17*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] + 
 G[0, -w]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] + 
 (17*G[0, w]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 - 
 (19*G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 - 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 - 
 2*G[1, -w]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] - 
 (34*G[1, w]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 + 
 14*G[1, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2] - 
 (2*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 - 
 (2*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, w^(-2), w^2])/3 - 
 ((17*I)/3)*Pi*G[-w, w^2]*G[r62, w^(-2), w^2] + 
 G[0, -w]*G[-w, w^2]*G[r62, w^(-2), w^2] + 
 (17*G[0, w]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 - 
 (19*G[0, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 - 
 (4*G[1, r7]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 - 
 2*G[1, -w]*G[-w, w^2]*G[r62, w^(-2), w^2] - 
 (34*G[1, w]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 + 
 14*G[1, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2] - 
 (2*G[r61, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 - 
 (2*G[r62, w^2]*G[-w, w^2]*G[r62, w^(-2), w^2])/3 - 
 2*G[0, 0, -w]*G[r62, w^(-2), w^2] - 3*G[0, 0, w]*G[r62, w^(-2), w^2] - 
 4*G[0, 0, w^2]*G[r62, w^(-2), w^2] + 6*G[0, 1, r7]*G[r62, w^(-2), w^2] + 
 4*G[0, 1, -w]*G[r62, w^(-2), w^2] + 6*G[0, 1, w]*G[r62, w^(-2), w^2] + 
 8*G[0, 1, w^2]*G[r62, w^(-2), w^2] + 6*G[0, -w, -w]*G[r62, w^(-2), w^2] + 
 16*G[1, 0, -w]*G[r62, w^(-2), w^2] + 6*G[1, 0, w]*G[r62, w^(-2), w^2] - 
 4*G[1, 0, w^2]*G[r62, w^(-2), w^2] - 5*G[1, 1, r7]*G[r62, w^(-2), w^2] - 
 32*G[1, 1, -w]*G[r62, w^(-2), w^2] - 12*G[1, 1, w]*G[r62, w^(-2), w^2] + 
 8*G[1, 1, w^2]*G[r62, w^(-2), w^2] - 12*G[1, -w, -w]*G[r62, w^(-2), w^2] - 
 (9*Pi^2*G[r62, -w^(-1), w^2])/2 + 8*G[0, -w]^2*G[r62, -w^(-1), w^2] + 
 ((10*I)/3)*Pi*G[0, w^2]*G[r62, -w^(-1), w^2] + 
 (G[0, -w]*G[0, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (8*G[0, w]*G[0, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (5*G[0, w^2]^2*G[r62, -w^(-1), w^2])/3 - 
 (3*I)*Pi*G[1, r7]*G[r62, -w^(-1), w^2] - 
 (5*G[0, w^2]*G[1, r7]*G[r62, -w^(-1), w^2])/3 - 
 32*G[0, -w]*G[1, -w]*G[r62, -w^(-1), w^2] - 
 (2*G[0, w^2]*G[1, -w]*G[r62, -w^(-1), w^2])/3 + 
 32*G[1, -w]^2*G[r62, -w^(-1), w^2] - 
 (16*G[0, w^2]*G[1, w]*G[r62, -w^(-1), w^2])/3 + 
 (24*I)*Pi*G[1, w^2]*G[r62, -w^(-1), w^2] - 12*G[0, -w]*G[1, w^2]*
  G[r62, -w^(-1), w^2] - 36*G[0, w]*G[1, w^2]*G[r62, -w^(-1), w^2] + 
 (38*G[0, w^2]*G[1, w^2]*G[r62, -w^(-1), w^2])/3 - 
 8*G[1, r7]*G[1, w^2]*G[r62, -w^(-1), w^2] + 
 24*G[1, -w]*G[1, w^2]*G[r62, -w^(-1), w^2] + 
 72*G[1, w]*G[1, w^2]*G[r62, -w^(-1), w^2] - 
 32*G[1, w^2]^2*G[r62, -w^(-1), w^2] - (9*I)*Pi*G[w^(-2), w^2]*
  G[r62, -w^(-1), w^2] + 6*G[0, -w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] + 
 9*G[0, w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] - 
 6*G[0, w^2]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] + 
 3*G[1, r7]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] - 
 12*G[1, -w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] - 
 18*G[1, w]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[r62, -w^(-1), w^2] - 
 ((19*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2] - 
 (G[0, -w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (19*G[0, w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 - 
 (11*G[0, w^2]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (8*G[1, r7]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (2*G[1, -w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 - 
 (38*G[1, w]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 + 
 (22*G[1, w^2]*G[-w^(-1), w^2]*G[r62, -w^(-1), w^2])/3 - 
 ((19*I)/3)*Pi*G[-w, w^2]*G[r62, -w^(-1), w^2] - 
 (G[0, -w]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (19*G[0, w]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 - 
 (11*G[0, w^2]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (8*G[1, r7]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (2*G[1, -w]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 - 
 (38*G[1, w]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 + 
 (22*G[1, w^2]*G[-w, w^2]*G[r62, -w^(-1), w^2])/3 - 
 8*G[0, 0, -w]*G[r62, -w^(-1), w^2] - 9*G[0, 0, w]*G[r62, -w^(-1), w^2] - 
 4*G[0, 0, w^2]*G[r62, -w^(-1), w^2] + 6*G[0, 1, r7]*G[r62, -w^(-1), w^2] + 
 16*G[0, 1, -w]*G[r62, -w^(-1), w^2] + 18*G[0, 1, w]*G[r62, -w^(-1), w^2] + 
 8*G[0, 1, w^2]*G[r62, -w^(-1), w^2] + 16*G[1, 0, -w]*G[r62, -w^(-1), w^2] + 
 18*G[1, 0, w]*G[r62, -w^(-1), w^2] - 4*G[1, 0, w^2]*G[r62, -w^(-1), w^2] - 
 5*G[1, 1, r7]*G[r62, -w^(-1), w^2] - 32*G[1, 1, -w]*G[r62, -w^(-1), w^2] - 
 36*G[1, 1, w]*G[r62, -w^(-1), w^2] + 8*G[1, 1, w^2]*G[r62, -w^(-1), w^2] - 
 2*G[0, w]*G[0, w^2]*G[r62, -w, -w] - 2*G[0, w^2]^2*G[r62, -w, -w] + 
 4*G[0, w^2]*G[1, w]*G[r62, -w, -w] + 2*G[0, w^2]*G[r61, w^2]*
  G[r62, -w, -w] + 2*G[0, w^2]*G[r62, w^2]*G[r62, -w, -w] + 
 2*G[0, w]*G[-w^(-1), w^2]*G[r62, -w, -w] + 2*G[0, w^2]*G[-w^(-1), w^2]*
  G[r62, -w, -w] - 4*G[1, w]*G[-w^(-1), w^2]*G[r62, -w, -w] - 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, -w, -w] - 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, -w, -w] + 
 2*G[0, w]*G[-w, w^2]*G[r62, -w, -w] + 2*G[0, w^2]*G[-w, w^2]*
  G[r62, -w, -w] - 4*G[1, w]*G[-w, w^2]*G[r62, -w, -w] - 
 2*G[r61, w^2]*G[-w, w^2]*G[r62, -w, -w] - 2*G[r62, w^2]*G[-w, w^2]*
  G[r62, -w, -w] - (9*Pi^2*G[r62, -w, w^2])/2 + 
 8*G[0, -w]^2*G[r62, -w, w^2] + ((10*I)/3)*Pi*G[0, w^2]*G[r62, -w, w^2] + 
 (G[0, -w]*G[0, w^2]*G[r62, -w, w^2])/3 + 
 (8*G[0, w]*G[0, w^2]*G[r62, -w, w^2])/3 + (5*G[0, w^2]^2*G[r62, -w, w^2])/
  3 - (3*I)*Pi*G[1, r7]*G[r62, -w, w^2] - 
 (5*G[0, w^2]*G[1, r7]*G[r62, -w, w^2])/3 - 
 32*G[0, -w]*G[1, -w]*G[r62, -w, w^2] - 
 (2*G[0, w^2]*G[1, -w]*G[r62, -w, w^2])/3 + 32*G[1, -w]^2*G[r62, -w, w^2] - 
 (16*G[0, w^2]*G[1, w]*G[r62, -w, w^2])/3 + 
 (24*I)*Pi*G[1, w^2]*G[r62, -w, w^2] - 12*G[0, -w]*G[1, w^2]*
  G[r62, -w, w^2] - 36*G[0, w]*G[1, w^2]*G[r62, -w, w^2] + 
 (38*G[0, w^2]*G[1, w^2]*G[r62, -w, w^2])/3 - 
 8*G[1, r7]*G[1, w^2]*G[r62, -w, w^2] + 24*G[1, -w]*G[1, w^2]*
  G[r62, -w, w^2] + 72*G[1, w]*G[1, w^2]*G[r62, -w, w^2] - 
 32*G[1, w^2]^2*G[r62, -w, w^2] - (9*I)*Pi*G[w^(-2), w^2]*G[r62, -w, w^2] + 
 6*G[0, -w]*G[w^(-2), w^2]*G[r62, -w, w^2] + 9*G[0, w]*G[w^(-2), w^2]*
  G[r62, -w, w^2] - 6*G[0, w^2]*G[w^(-2), w^2]*G[r62, -w, w^2] + 
 3*G[1, r7]*G[w^(-2), w^2]*G[r62, -w, w^2] - 12*G[1, -w]*G[w^(-2), w^2]*
  G[r62, -w, w^2] - 18*G[1, w]*G[w^(-2), w^2]*G[r62, -w, w^2] + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[r62, -w, w^2] - 
 ((19*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, -w, w^2] - 
 (G[0, -w]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 + 
 (19*G[0, w]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 - 
 (11*G[0, w^2]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 + 
 (8*G[1, r7]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 + 
 (2*G[1, -w]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 - 
 (38*G[1, w]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 + 
 (22*G[1, w^2]*G[-w^(-1), w^2]*G[r62, -w, w^2])/3 - 
 ((19*I)/3)*Pi*G[-w, w^2]*G[r62, -w, w^2] - 
 (G[0, -w]*G[-w, w^2]*G[r62, -w, w^2])/3 + 
 (19*G[0, w]*G[-w, w^2]*G[r62, -w, w^2])/3 - 
 (11*G[0, w^2]*G[-w, w^2]*G[r62, -w, w^2])/3 + 
 (8*G[1, r7]*G[-w, w^2]*G[r62, -w, w^2])/3 + 
 (2*G[1, -w]*G[-w, w^2]*G[r62, -w, w^2])/3 - 
 (38*G[1, w]*G[-w, w^2]*G[r62, -w, w^2])/3 + 
 (22*G[1, w^2]*G[-w, w^2]*G[r62, -w, w^2])/3 - 
 8*G[0, 0, -w]*G[r62, -w, w^2] - 9*G[0, 0, w]*G[r62, -w, w^2] - 
 4*G[0, 0, w^2]*G[r62, -w, w^2] + 6*G[0, 1, r7]*G[r62, -w, w^2] + 
 16*G[0, 1, -w]*G[r62, -w, w^2] + 18*G[0, 1, w]*G[r62, -w, w^2] + 
 8*G[0, 1, w^2]*G[r62, -w, w^2] + 16*G[1, 0, -w]*G[r62, -w, w^2] + 
 18*G[1, 0, w]*G[r62, -w, w^2] - 4*G[1, 0, w^2]*G[r62, -w, w^2] - 
 5*G[1, 1, r7]*G[r62, -w, w^2] - 32*G[1, 1, -w]*G[r62, -w, w^2] - 
 36*G[1, 1, w]*G[r62, -w, w^2] + 8*G[1, 1, w^2]*G[r62, -w, w^2] + 
 (7*G[0, w^2]^2*G[r62, w^2, -w])/3 - 
 (7*G[0, w^2]*G[r61, w^2]*G[r62, w^2, -w])/3 - 
 (7*G[0, w^2]*G[r62, w^2]*G[r62, w^2, -w])/3 - 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^2, -w])/3 + 
 (7*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, w^2, -w])/3 + 
 (7*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, w^2, -w])/3 - 
 (7*G[0, w^2]*G[-w, w^2]*G[r62, w^2, -w])/3 + 
 (7*G[r61, w^2]*G[-w, w^2]*G[r62, w^2, -w])/3 + 
 (7*G[r62, w^2]*G[-w, w^2]*G[r62, w^2, -w])/3 - (3*Pi^2*G[r62, w^2, w^2])/2 + 
 2*G[0, -w]^2*G[r62, w^2, w^2] + ((16*I)/3)*Pi*G[0, w^2]*G[r62, w^2, w^2] - 
 (10*G[0, -w]*G[0, w^2]*G[r62, w^2, w^2])/3 + 
 (13*G[0, w]*G[0, w^2]*G[r62, w^2, w^2])/3 + 
 (33*G[0, w^2]^2*G[r62, w^2, w^2])/2 - (3*I)*Pi*G[1, r7]*G[r62, w^2, w^2] - 
 (G[0, w^2]*G[1, r7]*G[r62, w^2, w^2])/3 - 20*G[0, -w]*G[1, -w]*
  G[r62, w^2, w^2] + 2*G[0, w^2]*G[1, -w]*G[r62, w^2, w^2] + 
 32*G[1, -w]^2*G[r62, w^2, w^2] - (26*G[0, w^2]*G[1, w]*G[r62, w^2, w^2])/3 + 
 (24*I)*Pi*G[1, w^2]*G[r62, w^2, w^2] - 12*G[0, -w]*G[1, w^2]*
  G[r62, w^2, w^2] - 36*G[0, w]*G[1, w^2]*G[r62, w^2, w^2] + 
 10*G[0, w^2]*G[1, w^2]*G[r62, w^2, w^2] - 8*G[1, r7]*G[1, w^2]*
  G[r62, w^2, w^2] + 24*G[1, -w]*G[1, w^2]*G[r62, w^2, w^2] + 
 72*G[1, w]*G[1, w^2]*G[r62, w^2, w^2] - 32*G[1, w^2]^2*G[r62, w^2, w^2] + 
 (7*G[0, w^2]*G[r61, -w]*G[r62, w^2, w^2])/3 - 
 11*G[0, w^2]*G[r61, w^2]*G[r62, w^2, w^2] + 
 (7*G[0, w^2]*G[r62, -w]*G[r62, w^2, w^2])/3 - 
 11*G[0, w^2]*G[r62, w^2]*G[r62, w^2, w^2] - (9*I)*Pi*G[w^(-2), w^2]*
  G[r62, w^2, w^2] + 6*G[0, -w]*G[w^(-2), w^2]*G[r62, w^2, w^2] + 
 11*G[0, w]*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
 (37*G[0, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2])/2 + 
 3*G[1, r7]*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
 12*G[1, -w]*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
 22*G[1, w]*G[w^(-2), w^2]*G[r62, w^2, w^2] + 12*G[1, w^2]*G[w^(-2), w^2]*
  G[r62, w^2, w^2] + 14*G[r61, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2] + 
 14*G[r62, w^2]*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
 4*G[w^(-2), w^2]^2*G[r62, w^2, w^2] + 6*G[0, -w]*G[-w^(-1), -w]*
  G[r62, w^2, w^2] - 12*G[1, -w]*G[-w^(-1), -w]*G[r62, w^2, w^2] - 
 ((25*I)/3)*Pi*G[-w^(-1), w^2]*G[r62, w^2, w^2] + 
 (10*G[0, -w]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 + 
 (8*G[0, w]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 - 
 (17*G[0, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/2 + 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 - 
 2*G[1, -w]*G[-w^(-1), w^2]*G[r62, w^2, w^2] - 
 (16*G[1, w]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 + 
 10*G[1, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] - 
 (7*G[r61, -w]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 - 
 3*G[r61, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] - 
 (7*G[r62, -w]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/3 - 
 3*G[r62, w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2] + 
 (13*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[r62, w^2, w^2])/2 - 
 ((25*I)/3)*Pi*G[-w, w^2]*G[r62, w^2, w^2] + 
 (10*G[0, -w]*G[-w, w^2]*G[r62, w^2, w^2])/3 + 
 (8*G[0, w]*G[-w, w^2]*G[r62, w^2, w^2])/3 - 
 (17*G[0, w^2]*G[-w, w^2]*G[r62, w^2, w^2])/2 + 
 (4*G[1, r7]*G[-w, w^2]*G[r62, w^2, w^2])/3 - 
 2*G[1, -w]*G[-w, w^2]*G[r62, w^2, w^2] - 
 (16*G[1, w]*G[-w, w^2]*G[r62, w^2, w^2])/3 + 
 10*G[1, w^2]*G[-w, w^2]*G[r62, w^2, w^2] - 
 (7*G[r61, -w]*G[-w, w^2]*G[r62, w^2, w^2])/3 - 
 3*G[r61, w^2]*G[-w, w^2]*G[r62, w^2, w^2] - 
 (7*G[r62, -w]*G[-w, w^2]*G[r62, w^2, w^2])/3 - 
 3*G[r62, w^2]*G[-w, w^2]*G[r62, w^2, w^2] + 
 (13*G[w^(-2), w^2]*G[-w, w^2]*G[r62, w^2, w^2])/2 - 
 2*G[0, 0, -w]*G[r62, w^2, w^2] - 3*G[0, 0, w]*G[r62, w^2, w^2] - 
 (125*G[0, 0, w^2]*G[r62, w^2, w^2])/6 + 6*G[0, 1, r7]*G[r62, w^2, w^2] + 
 4*G[0, 1, -w]*G[r62, w^2, w^2] + 6*G[0, 1, w]*G[r62, w^2, w^2] + 
 4*G[0, 1, w^2]*G[r62, w^2, w^2] + (49*G[0, r61, w^2]*G[r62, w^2, w^2])/3 + 
 (49*G[0, r62, w^2]*G[r62, w^2, w^2])/3 + 
 (5*G[0, w^(-2), w^2]*G[r62, w^2, w^2])/2 + 6*G[0, -w, -w]*G[r62, w^2, w^2] + 
 (5*G[0, w^2, w^2]*G[r62, w^2, w^2])/2 + 16*G[1, 0, -w]*G[r62, w^2, w^2] + 
 6*G[1, 0, w]*G[r62, w^2, w^2] - 4*G[1, 0, w^2]*G[r62, w^2, w^2] - 
 5*G[1, 1, r7]*G[r62, w^2, w^2] - 32*G[1, 1, -w]*G[r62, w^2, w^2] - 
 12*G[1, 1, w]*G[r62, w^2, w^2] + 8*G[1, 1, w^2]*G[r62, w^2, w^2] - 
 12*G[1, -w, -w]*G[r62, w^2, w^2] + Pi^2*G[w^(-2), -1, w^2] + 
 (6*I)*Pi*G[0, w]*G[w^(-2), -1, w^2] + 6*G[0, w]*G[0, w^2]*
  G[w^(-2), -1, w^2] - (6*I)*Pi*G[r1, w]*G[w^(-2), -1, w^2] - 
 (6*I)*Pi*G[r2, w]*G[w^(-2), -1, w^2] + 6*G[0, -w]*G[-w^(-1), w^2]*
  G[w^(-2), -1, w^2] - 12*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), -1, w^2] - 
 6*G[0, -w]*G[-w, w^2]*G[w^(-2), -1, w^2] + 12*G[1, -w]*G[-w, w^2]*
  G[w^(-2), -1, w^2] - 18*G[0, 0, w]*G[w^(-2), -1, w^2] + 
 12*G[0, 1, w]*G[w^(-2), -1, w^2] + 6*G[r1, 0, w]*G[w^(-2), -1, w^2] - 
 12*G[r1, 1, w]*G[w^(-2), -1, w^2] + 6*G[r2, 0, w]*G[w^(-2), -1, w^2] - 
 12*G[r2, 1, w]*G[w^(-2), -1, w^2] + (2*G[0, -w]*G[0, w^2]*G[w^(-2), 0, -w])/
  3 - G[0, w]*G[0, w^2]*G[w^(-2), 0, -w] - (7*G[0, w^2]^2*G[w^(-2), 0, -w])/
  3 - (4*G[0, w^2]*G[1, -w]*G[w^(-2), 0, -w])/3 + 
 (8*G[0, w^2]*G[1, w]*G[w^(-2), 0, -w])/3 + 
 (7*G[0, w^2]*G[r61, w^2]*G[w^(-2), 0, -w])/3 + 
 (7*G[0, w^2]*G[r62, w^2]*G[w^(-2), 0, -w])/3 - 
 (2*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, -w])/3 + 
 G[0, w]*G[-w^(-1), w^2]*G[w^(-2), 0, -w] + 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, -w])/3 + 
 (4*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, -w])/3 - 
 (8*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), 0, -w])/3 - 
 (7*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, -w])/3 - 
 (7*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, -w])/3 - 
 (2*G[0, -w]*G[-w, w^2]*G[w^(-2), 0, -w])/3 + 
 G[0, w]*G[-w, w^2]*G[w^(-2), 0, -w] + 
 (7*G[0, w^2]*G[-w, w^2]*G[w^(-2), 0, -w])/3 + 
 (4*G[1, -w]*G[-w, w^2]*G[w^(-2), 0, -w])/3 - 
 (8*G[1, w]*G[-w, w^2]*G[w^(-2), 0, -w])/3 - 
 (7*G[r61, w^2]*G[-w, w^2]*G[w^(-2), 0, -w])/3 - 
 (7*G[r62, w^2]*G[-w, w^2]*G[w^(-2), 0, -w])/3 + 
 (3*Pi^2*G[w^(-2), 0, w^2])/4 + (26*G[0, -w]^2*G[w^(-2), 0, w^2])/3 - 
 I*Pi*G[0, w]*G[w^(-2), 0, w^2] - (5*I)*Pi*G[0, w^2]*G[w^(-2), 0, w^2] - 
 (101*G[0, -w]*G[0, w^2]*G[w^(-2), 0, w^2])/18 + 
 (28*G[0, w]*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 
 (407*G[0, w^2]^2*G[w^(-2), 0, w^2])/18 - 
 (I/2)*Pi*G[1, r7]*G[w^(-2), 0, w^2] - (G[0, w^2]*G[1, r7]*G[w^(-2), 0, w^2])/
  18 - (110*G[0, -w]*G[1, -w]*G[w^(-2), 0, w^2])/3 - 
 2*G[0, w]*G[1, -w]*G[w^(-2), 0, w^2] + 
 (41*G[0, w^2]*G[1, -w]*G[w^(-2), 0, w^2])/9 + 
 (116*G[1, -w]^2*G[w^(-2), 0, w^2])/3 + (4*I)*Pi*G[1, w]*G[w^(-2), 0, w^2] - 
 (46*G[0, w^2]*G[1, w]*G[w^(-2), 0, w^2])/3 + 
 4*G[1, -w]*G[1, w]*G[w^(-2), 0, w^2] + I*Pi*G[1, w^2]*G[w^(-2), 0, w^2] - 
 (5*G[0, -w]*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
 3*G[0, w]*G[1, w^2]*G[w^(-2), 0, w^2] + 
 (136*G[0, w^2]*G[1, w^2]*G[w^(-2), 0, w^2])/9 + 
 (10*G[1, -w]*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
 6*G[1, w]*G[1, w^2]*G[w^(-2), 0, w^2] - 2*G[1, w^2]^2*G[w^(-2), 0, w^2] - 
 I*Pi*G[r1, w]*G[w^(-2), 0, w^2] - I*Pi*G[r2, w]*G[w^(-2), 0, w^2] + 
 G[0, w]*G[r61, -w]*G[w^(-2), 0, w^2] + 
 (10*G[0, w^2]*G[r61, -w]*G[w^(-2), 0, w^2])/3 - 
 2*G[1, w]*G[r61, -w]*G[w^(-2), 0, w^2] + ((14*I)/3)*Pi*G[r61, w^2]*
  G[w^(-2), 0, w^2] + 3*G[0, -w]*G[r61, w^2]*G[w^(-2), 0, w^2] - 
 (11*G[0, w]*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 (25*G[0, w^2]*G[r61, w^2]*G[w^(-2), 0, w^2])/6 - 
 (2*G[1, r7]*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 4*G[1, -w]*G[r61, w^2]*G[w^(-2), 0, w^2] + 
 (22*G[1, w]*G[r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 8*G[1, w^2]*G[r61, w^2]*G[w^(-2), 0, w^2] - 
 G[r61, -w]*G[r61, w^2]*G[w^(-2), 0, w^2] - 
 19*G[r61, w^2]^2*G[w^(-2), 0, w^2] + G[0, w]*G[r62, -w]*G[w^(-2), 0, w^2] + 
 (10*G[0, w^2]*G[r62, -w]*G[w^(-2), 0, w^2])/3 - 
 2*G[1, w]*G[r62, -w]*G[w^(-2), 0, w^2] - G[r61, w^2]*G[r62, -w]*
  G[w^(-2), 0, w^2] + ((14*I)/3)*Pi*G[r62, w^2]*G[w^(-2), 0, w^2] + 
 3*G[0, -w]*G[r62, w^2]*G[w^(-2), 0, w^2] - 
 (11*G[0, w]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 - 
 (25*G[0, w^2]*G[r62, w^2]*G[w^(-2), 0, w^2])/6 - 
 (2*G[1, r7]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 - 
 4*G[1, -w]*G[r62, w^2]*G[w^(-2), 0, w^2] + 
 (22*G[1, w]*G[r62, w^2]*G[w^(-2), 0, w^2])/3 - 
 8*G[1, w^2]*G[r62, w^2]*G[w^(-2), 0, w^2] - 
 G[r61, -w]*G[r62, w^2]*G[w^(-2), 0, w^2] - 38*G[r61, w^2]*G[r62, w^2]*
  G[w^(-2), 0, w^2] - G[r62, -w]*G[r62, w^2]*G[w^(-2), 0, w^2] - 
 19*G[r62, w^2]^2*G[w^(-2), 0, w^2] + ((10*I)/3)*Pi*G[w^(-2), w^2]*
  G[w^(-2), 0, w^2] + 3*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 
 (10*G[0, w]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
 (79*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/2 - 
 (7*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
 6*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 
 (2*G[1, w]*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
 2*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 
 42*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] + 
 42*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 
 4*G[w^(-2), w^2]^2*G[w^(-2), 0, w^2] + G[0, -w]*G[-w^(-1), -w]*
  G[w^(-2), 0, w^2] - 2*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), 0, w^2] - 
 ((7*I)/2)*Pi*G[-w^(-1), w^2]*G[w^(-2), 0, w^2] + 
 (58*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/9 - 
 (41*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/6 - 
 (82*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/9 + 
 (55*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/18 - 
 (74*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/9 + 
 (13*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/3 - 
 (28*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/9 - 
 (7*G[r61, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/3 + 
 (25*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/6 - 
 (7*G[r62, -w]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/3 + 
 (25*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/6 + 
 (13*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[w^(-2), 0, w^2])/2 - 
 ((7*I)/2)*Pi*G[-w, w^2]*G[w^(-2), 0, w^2] + 
 (4*G[0, -w]*G[-w, w^2]*G[w^(-2), 0, w^2])/9 - 
 (5*G[0, w]*G[-w, w^2]*G[w^(-2), 0, w^2])/6 - 
 (82*G[0, w^2]*G[-w, w^2]*G[w^(-2), 0, w^2])/9 + 
 (55*G[1, r7]*G[-w, w^2]*G[w^(-2), 0, w^2])/18 + 
 (34*G[1, -w]*G[-w, w^2]*G[w^(-2), 0, w^2])/9 + 
 (13*G[1, w]*G[-w, w^2]*G[w^(-2), 0, w^2])/3 - 
 (28*G[1, w^2]*G[-w, w^2]*G[w^(-2), 0, w^2])/9 - 
 (7*G[r61, -w]*G[-w, w^2]*G[w^(-2), 0, w^2])/3 + 
 (25*G[r61, w^2]*G[-w, w^2]*G[w^(-2), 0, w^2])/6 - 
 (7*G[r62, -w]*G[-w, w^2]*G[w^(-2), 0, w^2])/3 + 
 (25*G[r62, w^2]*G[-w, w^2]*G[w^(-2), 0, w^2])/6 + 
 (13*G[w^(-2), w^2]*G[-w, w^2]*G[w^(-2), 0, w^2])/2 - 
 6*G[-1, 0, w]*G[w^(-2), 0, w^2] - (23*G[0, 0, -w]*G[w^(-2), 0, w^2])/3 + 
 (G[0, 0, w]*G[w^(-2), 0, w^2])/2 - (79*G[0, 0, w^2]*G[w^(-2), 0, w^2])/6 + 
 2*G[0, 1, r7]*G[w^(-2), 0, w^2] + (52*G[0, 1, -w]*G[w^(-2), 0, w^2])/3 + 
 5*G[0, 1, w]*G[w^(-2), 0, w^2] - (4*G[0, 1, w^2]*G[w^(-2), 0, w^2])/3 - 
 G[0, r61, -w]*G[w^(-2), 0, w^2] + (34*G[0, r61, w^2]*G[w^(-2), 0, w^2])/3 - 
 G[0, r62, -w]*G[w^(-2), 0, w^2] + (34*G[0, r62, w^2]*G[w^(-2), 0, w^2])/3 + 
 (5*G[0, w^(-2), w^2]*G[w^(-2), 0, w^2])/2 + G[0, -w, -w]*G[w^(-2), 0, w^2] - 
 (23*G[0, w^2, w^2]*G[w^(-2), 0, w^2])/2 + (58*G[1, 0, -w]*G[w^(-2), 0, w^2])/
  3 + G[1, 0, w]*G[w^(-2), 0, w^2] + (2*G[1, 0, w^2]*G[w^(-2), 0, w^2])/3 - 
 (13*G[1, 1, r7]*G[w^(-2), 0, w^2])/6 - (116*G[1, 1, -w]*G[w^(-2), 0, w^2])/
  3 - 6*G[1, 1, w]*G[w^(-2), 0, w^2] - (4*G[1, 1, w^2]*G[w^(-2), 0, w^2])/3 - 
 2*G[1, -w, -w]*G[w^(-2), 0, w^2] + G[r1, 0, w]*G[w^(-2), 0, w^2] - 
 2*G[r1, 1, w]*G[w^(-2), 0, w^2] + G[r2, 0, w]*G[w^(-2), 0, w^2] - 
 2*G[r2, 1, w]*G[w^(-2), 0, w^2] - G[r61, 0, -w]*G[w^(-2), 0, w^2] - 
 19*G[r61, 0, w^2]*G[w^(-2), 0, w^2] + G[r61, r61, -w]*G[w^(-2), 0, w^2] + 
 19*G[r61, r61, w^2]*G[w^(-2), 0, w^2] + G[r61, r62, -w]*G[w^(-2), 0, w^2] + 
 19*G[r61, r62, w^2]*G[w^(-2), 0, w^2] + 14*G[r61, w^2, w^2]*
  G[w^(-2), 0, w^2] - G[r62, 0, -w]*G[w^(-2), 0, w^2] - 
 19*G[r62, 0, w^2]*G[w^(-2), 0, w^2] + G[r62, r61, -w]*G[w^(-2), 0, w^2] + 
 19*G[r62, r61, w^2]*G[w^(-2), 0, w^2] + G[r62, r62, -w]*G[w^(-2), 0, w^2] + 
 19*G[r62, r62, w^2]*G[w^(-2), 0, w^2] + 14*G[r62, w^2, w^2]*
  G[w^(-2), 0, w^2] + 14*G[w^(-2), 0, w^2]^2 - 
 2*G[0, -w]*G[0, w^2]*G[w^(-2), 1, -w] - 2*G[0, w]*G[0, w^2]*
  G[w^(-2), 1, -w] + 4*G[0, w^2]*G[1, -w]*G[w^(-2), 1, -w] + 
 4*G[0, w^2]*G[1, w]*G[w^(-2), 1, -w] + 2*G[0, -w]*G[-w^(-1), w^2]*
  G[w^(-2), 1, -w] + 2*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), 1, -w] - 
 4*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), 1, -w] - 
 4*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), 1, -w] + 
 2*G[0, -w]*G[-w, w^2]*G[w^(-2), 1, -w] + 2*G[0, w]*G[-w, w^2]*
  G[w^(-2), 1, -w] - 4*G[1, -w]*G[-w, w^2]*G[w^(-2), 1, -w] - 
 4*G[1, w]*G[-w, w^2]*G[w^(-2), 1, -w] + (14*Pi^2*G[w^(-2), 1, w^2])/3 - 
 6*G[0, -w]^2*G[w^(-2), 1, w^2] + ((16*I)/3)*Pi*G[0, w]*G[w^(-2), 1, w^2] - 
 ((136*I)/3)*Pi*G[0, w^2]*G[w^(-2), 1, w^2] + 
 (362*G[0, -w]*G[0, w^2]*G[w^(-2), 1, w^2])/9 + 
 (166*G[0, w]*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
 (308*G[0, w^2]^2*G[w^(-2), 1, w^2])/9 + (4*I)*Pi*G[1, r7]*
  G[w^(-2), 1, w^2] + (100*G[0, w^2]*G[1, r7]*G[w^(-2), 1, w^2])/9 + 
 36*G[0, -w]*G[1, -w]*G[w^(-2), 1, w^2] - 
 (724*G[0, w^2]*G[1, -w]*G[w^(-2), 1, w^2])/9 - 
 48*G[1, -w]^2*G[w^(-2), 1, w^2] - ((8*I)/3)*Pi*G[1, w]*G[w^(-2), 1, w^2] - 
 (308*G[0, w^2]*G[1, w]*G[w^(-2), 1, w^2])/3 - 
 ((88*I)/3)*Pi*G[1, w^2]*G[w^(-2), 1, w^2] + 
 16*G[0, -w]*G[1, w^2]*G[w^(-2), 1, w^2] + 
 (136*G[0, w]*G[1, w^2]*G[w^(-2), 1, w^2])/3 + 
 (544*G[0, w^2]*G[1, w^2]*G[w^(-2), 1, w^2])/9 + 
 (64*G[1, r7]*G[1, w^2]*G[w^(-2), 1, w^2])/3 - 
 32*G[1, -w]*G[1, w^2]*G[w^(-2), 1, w^2] - 
 (272*G[1, w]*G[1, w^2]*G[w^(-2), 1, w^2])/3 + 
 16*G[1, w^2]^2*G[w^(-2), 1, w^2] - (4*I)*Pi*G[r1, w]*G[w^(-2), 1, w^2] - 
 (4*I)*Pi*G[r2, w]*G[w^(-2), 1, w^2] + (24*I)*Pi*G[r61, w^2]*
  G[w^(-2), 1, w^2] - 28*G[0, -w]*G[r61, w^2]*G[w^(-2), 1, w^2] - 
 36*G[0, w]*G[r61, w^2]*G[w^(-2), 1, w^2] + 16*G[0, w^2]*G[r61, w^2]*
  G[w^(-2), 1, w^2] - 8*G[1, r7]*G[r61, w^2]*G[w^(-2), 1, w^2] + 
 56*G[1, -w]*G[r61, w^2]*G[w^(-2), 1, w^2] + 
 72*G[1, w]*G[r61, w^2]*G[w^(-2), 1, w^2] - 32*G[1, w^2]*G[r61, w^2]*
  G[w^(-2), 1, w^2] + (24*I)*Pi*G[r62, w^2]*G[w^(-2), 1, w^2] - 
 28*G[0, -w]*G[r62, w^2]*G[w^(-2), 1, w^2] - 
 36*G[0, w]*G[r62, w^2]*G[w^(-2), 1, w^2] + 16*G[0, w^2]*G[r62, w^2]*
  G[w^(-2), 1, w^2] - 8*G[1, r7]*G[r62, w^2]*G[w^(-2), 1, w^2] + 
 56*G[1, -w]*G[r62, w^2]*G[w^(-2), 1, w^2] + 
 72*G[1, w]*G[r62, w^2]*G[w^(-2), 1, w^2] - 32*G[1, w^2]*G[r62, w^2]*
  G[w^(-2), 1, w^2] + ((44*I)/3)*Pi*G[w^(-2), w^2]*G[w^(-2), 1, w^2] - 
 10*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2] - 
 (50*G[0, w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/3 + 
 8*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), 1, w^2] - 
 (20*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/3 + 
 20*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2] + 
 (100*G[1, w]*G[w^(-2), w^2]*G[w^(-2), 1, w^2])/3 - 
 16*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), 1, w^2] - 
 6*G[0, -w]*G[-w^(-1), -w]*G[w^(-2), 1, w^2] + 
 12*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), 1, w^2] + 
 ((64*I)/3)*Pi*G[-w^(-1), w^2]*G[w^(-2), 1, w^2] - 
 (56*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2])/9 - 
 (64*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2])/3 + 
 (128*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2])/9 - 
 (64*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2])/9 + 
 (112*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2])/9 + 
 (128*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2])/3 - 
 (256*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), 1, w^2])/9 + 
 ((64*I)/3)*Pi*G[-w, w^2]*G[w^(-2), 1, w^2] - 
 (128*G[0, -w]*G[-w, w^2]*G[w^(-2), 1, w^2])/9 - 
 (64*G[0, w]*G[-w, w^2]*G[w^(-2), 1, w^2])/3 + 
 (128*G[0, w^2]*G[-w, w^2]*G[w^(-2), 1, w^2])/9 - 
 (64*G[1, r7]*G[-w, w^2]*G[w^(-2), 1, w^2])/9 + 
 (256*G[1, -w]*G[-w, w^2]*G[w^(-2), 1, w^2])/9 + 
 (128*G[1, w]*G[-w, w^2]*G[w^(-2), 1, w^2])/3 - 
 (256*G[1, w^2]*G[-w, w^2]*G[w^(-2), 1, w^2])/9 + 
 6*G[0, 0, -w]*G[w^(-2), 1, w^2] - (4*G[0, 0, w]*G[w^(-2), 1, w^2])/3 + 
 8*G[0, 0, w^2]*G[w^(-2), 1, w^2] - 4*G[0, 1, r7]*G[w^(-2), 1, w^2] - 
 12*G[0, 1, -w]*G[w^(-2), 1, w^2] - (40*G[0, 1, w]*G[w^(-2), 1, w^2])/3 - 
 16*G[0, 1, w^2]*G[w^(-2), 1, w^2] - 6*G[0, -w, -w]*G[w^(-2), 1, w^2] - 
 24*G[1, 0, -w]*G[w^(-2), 1, w^2] - (64*G[1, 0, w]*G[w^(-2), 1, w^2])/3 - 
 8*G[1, 0, w^2]*G[w^(-2), 1, w^2] + (4*G[1, 1, r7]*G[w^(-2), 1, w^2])/3 + 
 48*G[1, 1, -w]*G[w^(-2), 1, w^2] + (128*G[1, 1, w]*G[w^(-2), 1, w^2])/3 + 
 16*G[1, 1, w^2]*G[w^(-2), 1, w^2] + 12*G[1, -w, -w]*G[w^(-2), 1, w^2] + 
 4*G[r1, 0, w]*G[w^(-2), 1, w^2] - 8*G[r1, 1, w]*G[w^(-2), 1, w^2] + 
 4*G[r2, 0, w]*G[w^(-2), 1, w^2] - 8*G[r2, 1, w]*G[w^(-2), 1, w^2] + 
 (7*G[0, w]*G[0, w^2]*G[w^(-2), r61, -w])/3 + 
 (7*G[0, w^2]^2*G[w^(-2), r61, -w])/3 - 
 (14*G[0, w^2]*G[1, w]*G[w^(-2), r61, -w])/3 - 
 (7*G[0, w^2]*G[r61, w^2]*G[w^(-2), r61, -w])/3 - 
 (7*G[0, w^2]*G[r62, w^2]*G[w^(-2), r61, -w])/3 - 
 (7*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), r61, -w])/3 - 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, -w])/3 + 
 (14*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), r61, -w])/3 + 
 (7*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, -w])/3 + 
 (7*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, -w])/3 - 
 (7*G[0, w]*G[-w, w^2]*G[w^(-2), r61, -w])/3 - 
 (7*G[0, w^2]*G[-w, w^2]*G[w^(-2), r61, -w])/3 + 
 (14*G[1, w]*G[-w, w^2]*G[w^(-2), r61, -w])/3 + 
 (7*G[r61, w^2]*G[-w, w^2]*G[w^(-2), r61, -w])/3 + 
 (7*G[r62, w^2]*G[-w, w^2]*G[w^(-2), r61, -w])/3 - 
 2*Pi^2*G[w^(-2), r61, w^2] - ((8*I)/3)*Pi*G[0, w^2]*G[w^(-2), r61, w^2] + 
 (7*G[0, -w]*G[0, w^2]*G[w^(-2), r61, w^2])/3 - 
 9*G[0, w]*G[0, w^2]*G[w^(-2), r61, w^2] - 
 (97*G[0, w^2]^2*G[w^(-2), r61, w^2])/6 + 
 (8*G[0, w^2]*G[1, r7]*G[w^(-2), r61, w^2])/3 + 
 18*G[0, w^2]*G[1, w]*G[w^(-2), r61, w^2] - 4*G[0, w^2]*G[1, w^2]*
  G[w^(-2), r61, w^2] - (7*G[0, w^2]*G[r61, -w]*G[w^(-2), r61, w^2])/3 + 
 8*G[0, w]*G[r61, w^2]*G[w^(-2), r61, w^2] - 
 (49*G[0, w^2]*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
 16*G[1, w]*G[r61, w^2]*G[w^(-2), r61, w^2] + 
 32*G[r61, w^2]^2*G[w^(-2), r61, w^2] - 
 (7*G[0, w^2]*G[r62, -w]*G[w^(-2), r61, w^2])/3 + 
 8*G[0, w]*G[r62, w^2]*G[w^(-2), r61, w^2] - 
 (49*G[0, w^2]*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 16*G[1, w]*G[r62, w^2]*G[w^(-2), r61, w^2] + 
 64*G[r61, w^2]*G[r62, w^2]*G[w^(-2), r61, w^2] + 
 32*G[r62, w^2]^2*G[w^(-2), r61, w^2] - 2*G[0, w]*G[w^(-2), w^2]*
  G[w^(-2), r61, w^2] + (97*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 + 
 4*G[1, w]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 
 50*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 
 50*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 
 4*G[w^(-2), w^2]^2*G[w^(-2), r61, w^2] + ((8*I)/3)*Pi*G[-w^(-1), w^2]*
  G[w^(-2), r61, w^2] - (7*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/3 + 
 3*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] + 
 (13*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/6 - 
 (8*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/3 - 
 6*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] + 
 4*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2] + 
 (7*G[r61, -w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/3 + 
 (7*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/3 + 
 (7*G[r62, -w]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/3 + 
 (7*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/3 - 
 (13*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[w^(-2), r61, w^2])/2 + 
 ((8*I)/3)*Pi*G[-w, w^2]*G[w^(-2), r61, w^2] - 
 (7*G[0, -w]*G[-w, w^2]*G[w^(-2), r61, w^2])/3 + 
 3*G[0, w]*G[-w, w^2]*G[w^(-2), r61, w^2] + 
 (13*G[0, w^2]*G[-w, w^2]*G[w^(-2), r61, w^2])/6 - 
 (8*G[1, r7]*G[-w, w^2]*G[w^(-2), r61, w^2])/3 - 
 6*G[1, w]*G[-w, w^2]*G[w^(-2), r61, w^2] + 4*G[1, w^2]*G[-w, w^2]*
  G[w^(-2), r61, w^2] + (7*G[r61, -w]*G[-w, w^2]*G[w^(-2), r61, w^2])/3 + 
 (7*G[r61, w^2]*G[-w, w^2]*G[w^(-2), r61, w^2])/3 + 
 (7*G[r62, -w]*G[-w, w^2]*G[w^(-2), r61, w^2])/3 + 
 (7*G[r62, w^2]*G[-w, w^2]*G[w^(-2), r61, w^2])/3 - 
 (13*G[w^(-2), w^2]*G[-w, w^2]*G[w^(-2), r61, w^2])/2 + 
 (17*G[0, 0, w^2]*G[w^(-2), r61, w^2])/6 + 
 4*G[0, 1, w^2]*G[w^(-2), r61, w^2] - (7*G[0, r61, w^2]*G[w^(-2), r61, w^2])/
  3 - (7*G[0, r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 (5*G[0, w^(-2), w^2]*G[w^(-2), r61, w^2])/2 + 
 (31*G[0, w^2, w^2]*G[w^(-2), r61, w^2])/2 + 
 32*G[r61, 0, w^2]*G[w^(-2), r61, w^2] - 32*G[r61, r61, w^2]*
  G[w^(-2), r61, w^2] - 32*G[r61, r62, w^2]*G[w^(-2), r61, w^2] - 
 18*G[r61, w^2, w^2]*G[w^(-2), r61, w^2] + 
 32*G[r62, 0, w^2]*G[w^(-2), r61, w^2] - 32*G[r62, r61, w^2]*
  G[w^(-2), r61, w^2] - 32*G[r62, r62, w^2]*G[w^(-2), r61, w^2] - 
 18*G[r62, w^2, w^2]*G[w^(-2), r61, w^2] - 32*G[w^(-2), 0, w^2]*
  G[w^(-2), r61, w^2] + 18*G[w^(-2), r61, w^2]^2 + 
 (7*G[0, w]*G[0, w^2]*G[w^(-2), r62, -w])/3 + 
 (7*G[0, w^2]^2*G[w^(-2), r62, -w])/3 - 
 (14*G[0, w^2]*G[1, w]*G[w^(-2), r62, -w])/3 - 
 (7*G[0, w^2]*G[r61, w^2]*G[w^(-2), r62, -w])/3 - 
 (7*G[0, w^2]*G[r62, w^2]*G[w^(-2), r62, -w])/3 - 
 (7*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), r62, -w])/3 - 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, -w])/3 + 
 (14*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), r62, -w])/3 + 
 (7*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, -w])/3 + 
 (7*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, -w])/3 - 
 (7*G[0, w]*G[-w, w^2]*G[w^(-2), r62, -w])/3 - 
 (7*G[0, w^2]*G[-w, w^2]*G[w^(-2), r62, -w])/3 + 
 (14*G[1, w]*G[-w, w^2]*G[w^(-2), r62, -w])/3 + 
 (7*G[r61, w^2]*G[-w, w^2]*G[w^(-2), r62, -w])/3 + 
 (7*G[r62, w^2]*G[-w, w^2]*G[w^(-2), r62, -w])/3 + 
 G[w^(-2), r61, z3]*(2*Pi^2 + 8*G[0, w]*G[0, w^2] - 14*G[0, w^2]^2 - 
   16*G[0, w^2]*G[1, w] - 8*G[0, w]*G[r61, w^2] + 46*G[0, w^2]*G[r61, w^2] + 
   16*G[1, w]*G[r61, w^2] - 32*G[r61, w^2]^2 - 8*G[0, w]*G[r62, w^2] + 
   46*G[0, w^2]*G[r62, w^2] + 16*G[1, w]*G[r62, w^2] - 
   64*G[r61, w^2]*G[r62, w^2] - 32*G[r62, w^2]^2 - 
   18*G[0, w^2]*G[w^(-2), w^2] + 18*G[r61, w^2]*G[w^(-2), w^2] + 
   18*G[r62, w^2]*G[w^(-2), w^2] + 14*G[0, 0, w^2] - 14*G[0, r61, w^2] - 
   14*G[0, r62, w^2] - 18*G[0, w^2, w^2] - 32*G[r61, 0, w^2] + 
   32*G[r61, r61, w^2] + 32*G[r61, r62, w^2] + 18*G[r61, w^2, w^2] - 
   32*G[r62, 0, w^2] + 32*G[r62, r61, w^2] + 32*G[r62, r62, w^2] + 
   18*G[r62, w^2, w^2] + 18*G[w^(-2), 0, w^2] - 18*G[w^(-2), r61, w^2] - 
   18*G[w^(-2), r62, w^2]) - 2*Pi^2*G[w^(-2), r62, w^2] - 
 ((8*I)/3)*Pi*G[0, w^2]*G[w^(-2), r62, w^2] + 
 (7*G[0, -w]*G[0, w^2]*G[w^(-2), r62, w^2])/3 - 
 9*G[0, w]*G[0, w^2]*G[w^(-2), r62, w^2] - 
 (97*G[0, w^2]^2*G[w^(-2), r62, w^2])/6 + 
 (8*G[0, w^2]*G[1, r7]*G[w^(-2), r62, w^2])/3 + 
 18*G[0, w^2]*G[1, w]*G[w^(-2), r62, w^2] - 4*G[0, w^2]*G[1, w^2]*
  G[w^(-2), r62, w^2] - (7*G[0, w^2]*G[r61, -w]*G[w^(-2), r62, w^2])/3 + 
 8*G[0, w]*G[r61, w^2]*G[w^(-2), r62, w^2] - 
 (49*G[0, w^2]*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
 16*G[1, w]*G[r61, w^2]*G[w^(-2), r62, w^2] + 
 32*G[r61, w^2]^2*G[w^(-2), r62, w^2] - 
 (7*G[0, w^2]*G[r62, -w]*G[w^(-2), r62, w^2])/3 + 
 8*G[0, w]*G[r62, w^2]*G[w^(-2), r62, w^2] - 
 (49*G[0, w^2]*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 16*G[1, w]*G[r62, w^2]*G[w^(-2), r62, w^2] + 
 64*G[r61, w^2]*G[r62, w^2]*G[w^(-2), r62, w^2] + 
 32*G[r62, w^2]^2*G[w^(-2), r62, w^2] - 2*G[0, w]*G[w^(-2), w^2]*
  G[w^(-2), r62, w^2] + (97*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 + 
 4*G[1, w]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
 50*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
 50*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
 4*G[w^(-2), w^2]^2*G[w^(-2), r62, w^2] + ((8*I)/3)*Pi*G[-w^(-1), w^2]*
  G[w^(-2), r62, w^2] - (7*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/3 + 
 3*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] + 
 (13*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/6 - 
 (8*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/3 - 
 6*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] + 
 4*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2] + 
 (7*G[r61, -w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/3 + 
 (7*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/3 + 
 (7*G[r62, -w]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/3 + 
 (7*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/3 - 
 (13*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[w^(-2), r62, w^2])/2 + 
 ((8*I)/3)*Pi*G[-w, w^2]*G[w^(-2), r62, w^2] - 
 (7*G[0, -w]*G[-w, w^2]*G[w^(-2), r62, w^2])/3 + 
 3*G[0, w]*G[-w, w^2]*G[w^(-2), r62, w^2] + 
 (13*G[0, w^2]*G[-w, w^2]*G[w^(-2), r62, w^2])/6 - 
 (8*G[1, r7]*G[-w, w^2]*G[w^(-2), r62, w^2])/3 - 
 6*G[1, w]*G[-w, w^2]*G[w^(-2), r62, w^2] + 4*G[1, w^2]*G[-w, w^2]*
  G[w^(-2), r62, w^2] + (7*G[r61, -w]*G[-w, w^2]*G[w^(-2), r62, w^2])/3 + 
 (7*G[r61, w^2]*G[-w, w^2]*G[w^(-2), r62, w^2])/3 + 
 (7*G[r62, -w]*G[-w, w^2]*G[w^(-2), r62, w^2])/3 + 
 (7*G[r62, w^2]*G[-w, w^2]*G[w^(-2), r62, w^2])/3 - 
 (13*G[w^(-2), w^2]*G[-w, w^2]*G[w^(-2), r62, w^2])/2 + 
 (17*G[0, 0, w^2]*G[w^(-2), r62, w^2])/6 + 
 4*G[0, 1, w^2]*G[w^(-2), r62, w^2] - (7*G[0, r61, w^2]*G[w^(-2), r62, w^2])/
  3 - (7*G[0, r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 (5*G[0, w^(-2), w^2]*G[w^(-2), r62, w^2])/2 + 
 (31*G[0, w^2, w^2]*G[w^(-2), r62, w^2])/2 + 
 32*G[r61, 0, w^2]*G[w^(-2), r62, w^2] - 32*G[r61, r61, w^2]*
  G[w^(-2), r62, w^2] - 32*G[r61, r62, w^2]*G[w^(-2), r62, w^2] - 
 18*G[r61, w^2, w^2]*G[w^(-2), r62, w^2] + 
 32*G[r62, 0, w^2]*G[w^(-2), r62, w^2] - 32*G[r62, r61, w^2]*
  G[w^(-2), r62, w^2] - 32*G[r62, r62, w^2]*G[w^(-2), r62, w^2] - 
 18*G[r62, w^2, w^2]*G[w^(-2), r62, w^2] - 32*G[w^(-2), 0, w^2]*
  G[w^(-2), r62, w^2] + 36*G[w^(-2), r61, w^2]*G[w^(-2), r62, w^2] + 
 18*G[w^(-2), r62, w^2]^2 + (2*Pi^2 + 8*G[0, w]*G[0, w^2] - 14*G[0, w^2]^2 - 
   16*G[0, w^2]*G[1, w] - 8*G[0, w]*G[r61, w^2] + 46*G[0, w^2]*G[r61, w^2] + 
   16*G[1, w]*G[r61, w^2] - 32*G[r61, w^2]^2 - 8*G[0, w]*G[r62, w^2] + 
   46*G[0, w^2]*G[r62, w^2] + 16*G[1, w]*G[r62, w^2] - 
   64*G[r61, w^2]*G[r62, w^2] - 32*G[r62, w^2]^2 - 
   18*G[0, w^2]*G[w^(-2), w^2] + 18*G[r61, w^2]*G[w^(-2), w^2] + 
   18*G[r62, w^2]*G[w^(-2), w^2] + 14*G[0, 0, w^2] - 14*G[0, r61, w^2] - 
   14*G[0, r62, w^2] - 18*G[0, w^2, w^2] - 32*G[r61, 0, w^2] + 
   32*G[r61, r61, w^2] + 32*G[r61, r62, w^2] + 18*G[r61, w^2, w^2] - 
   32*G[r62, 0, w^2] + 32*G[r62, r61, w^2] + 32*G[r62, r62, w^2] + 
   18*G[r62, w^2, w^2] + 18*G[w^(-2), 0, w^2] - 18*G[w^(-2), r61, w^2] - 
   18*G[w^(-2), r62, w^2])*G[w^(-2), r62, z3] - 
 (5*Pi^2*G[w^(-2), w^(-2), w^2])/4 - (6*I)*Pi*G[0, w]*
  G[w^(-2), w^(-2), w^2] + ((47*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^(-2), w^2] - 
 (61*G[0, -w]*G[0, w^2]*G[w^(-2), w^(-2), w^2])/12 - 
 (47*G[0, w]*G[0, w^2]*G[w^(-2), w^(-2), w^2])/3 - 
 (41*G[0, w^2]^2*G[w^(-2), w^(-2), w^2])/12 - 
 (I/2)*Pi*G[1, r7]*G[w^(-2), w^(-2), w^2] - 
 (79*G[0, w^2]*G[1, r7]*G[w^(-2), w^(-2), w^2])/12 + 
 (61*G[0, w^2]*G[1, -w]*G[w^(-2), w^(-2), w^2])/6 + 
 (76*G[0, w^2]*G[1, w]*G[w^(-2), w^(-2), w^2])/3 + 
 (3*I)*Pi*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
 5*G[0, -w]*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
 5*G[0, w]*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
 (91*G[0, w^2]*G[1, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 10*G[1, -w]*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
 10*G[1, w]*G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
 6*G[1, w^2]^2*G[w^(-2), w^(-2), w^2] + (6*I)*Pi*G[r1, w]*
  G[w^(-2), w^(-2), w^2] + (6*I)*Pi*G[r2, w]*G[w^(-2), w^(-2), w^2] - 
 (9*I)*Pi*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 6*G[0, -w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 7*G[0, w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 (41*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 3*G[1, r7]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] - 
 12*G[1, -w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] - 
 14*G[1, w]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 12*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^(-2), w^2] - 
 14*G[r61, w^2]^2*G[w^(-2), w^(-2), w^2] - (9*I)*Pi*G[r62, w^2]*
  G[w^(-2), w^(-2), w^2] + 6*G[0, -w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 7*G[0, w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 (41*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 3*G[1, r7]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
 12*G[1, -w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
 14*G[1, w]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 12*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
 28*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
 14*G[r62, w^2]^2*G[w^(-2), w^(-2), w^2] - (4*I)*Pi*G[w^(-2), w^2]*
  G[w^(-2), w^(-2), w^2] + G[0, -w]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] + 
 4*G[0, w]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] - 
 9*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] + 
 3*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] - 
 2*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] - 
 8*G[1, w]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] + 
 2*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] + 
 8*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] + 
 8*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), w^(-2), w^2] - 
 ((25*I)/6)*Pi*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2] - 
 (29*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/12 + 
 (25*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (35*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/12 + 
 (7*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/12 + 
 (29*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/6 - 
 (25*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (43*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/6 - 
 (13*G[r61, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (13*G[r62, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 ((25*I)/6)*Pi*G[-w, w^2]*G[w^(-2), w^(-2), w^2] + 
 (43*G[0, -w]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/12 + 
 (25*G[0, w]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (35*G[0, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/12 + 
 (7*G[1, r7]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/12 - 
 (43*G[1, -w]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
 (25*G[1, w]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
 (43*G[1, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
 (13*G[r61, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (13*G[r62, w^2]*G[-w, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
 (35*G[0, 0, w]*G[w^(-2), w^(-2), w^2])/2 + 
 6*G[0, 0, w^2]*G[w^(-2), w^(-2), w^2] - 
 11*G[0, 1, w]*G[w^(-2), w^(-2), w^2] + 
 8*G[0, 1, w^2]*G[w^(-2), w^(-2), w^2] - 10*G[0, r61, w^2]*
  G[w^(-2), w^(-2), w^2] - 10*G[0, r62, w^2]*G[w^(-2), w^(-2), w^2] - 
 4*G[0, w^2, w^2]*G[w^(-2), w^(-2), w^2] + 
 G[1, 0, w]*G[w^(-2), w^(-2), w^2] + 2*G[1, 0, w^2]*G[w^(-2), w^(-2), w^2] + 
 (G[1, 1, r7]*G[w^(-2), w^(-2), w^2])/2 - 
 2*G[1, 1, w]*G[w^(-2), w^(-2), w^2] - 
 4*G[1, 1, w^2]*G[w^(-2), w^(-2), w^2] - 
 6*G[r1, 0, w]*G[w^(-2), w^(-2), w^2] + 
 12*G[r1, 1, w]*G[w^(-2), w^(-2), w^2] - 
 6*G[r2, 0, w]*G[w^(-2), w^(-2), w^2] + 
 12*G[r2, 1, w]*G[w^(-2), w^(-2), w^2] - 14*G[r61, 0, w^2]*
  G[w^(-2), w^(-2), w^2] + 14*G[r61, r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 14*G[r61, r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 4*G[r61, w^2, w^2]*G[w^(-2), w^(-2), w^2] - 
 14*G[r62, 0, w^2]*G[w^(-2), w^(-2), w^2] + 
 14*G[r62, r61, w^2]*G[w^(-2), w^(-2), w^2] + 
 14*G[r62, r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 4*G[r62, w^2, w^2]*G[w^(-2), w^(-2), w^2] + 
 4*G[w^(-2), 0, w^2]*G[w^(-2), w^(-2), w^2] - 
 4*G[w^(-2), r61, w^2]*G[w^(-2), w^(-2), w^2] - 
 4*G[w^(-2), r62, w^2]*G[w^(-2), w^(-2), w^2] + 
 (2*G[0, -w]*G[0, w^2]*G[w^(-2), -w^(-1), -w])/3 - 
 (4*G[0, w^2]*G[1, -w]*G[w^(-2), -w^(-1), -w])/3 - 
 (2*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), -w])/3 + 
 (4*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), -w])/3 - 
 (2*G[0, -w]*G[-w, w^2]*G[w^(-2), -w^(-1), -w])/3 + 
 (4*G[1, -w]*G[-w, w^2]*G[w^(-2), -w^(-1), -w])/3 - 
 (Pi^2*G[w^(-2), -w^(-1), w^2])/2 - (29*G[0, -w]^2*G[w^(-2), -w^(-1), w^2])/
  3 - ((2*I)/3)*Pi*G[0, w]*G[w^(-2), -w^(-1), w^2] + 
 ((44*I)/3)*Pi*G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 
 (109*G[0, -w]*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/12 - 
 (44*G[0, w]*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (169*G[0, w^2]^2*G[w^(-2), -w^(-1), w^2])/12 - 
 I*Pi*G[1, r7]*G[w^(-2), -w^(-1), w^2] - 
 (19*G[0, w^2]*G[1, r7]*G[w^(-2), -w^(-1), w^2])/12 + 
 (104*G[0, -w]*G[1, -w]*G[w^(-2), -w^(-1), w^2])/3 + 
 2*G[0, w]*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 
 (121*G[0, w^2]*G[1, -w]*G[w^(-2), -w^(-1), w^2])/6 - 
 (92*G[1, -w]^2*G[w^(-2), -w^(-1), w^2])/3 - 
 ((8*I)/3)*Pi*G[1, w]*G[w^(-2), -w^(-1), w^2] + 
 (70*G[0, w^2]*G[1, w]*G[w^(-2), -w^(-1), w^2])/3 - 
 4*G[1, -w]*G[1, w]*G[w^(-2), -w^(-1), w^2] + 
 ((32*I)/3)*Pi*G[1, w^2]*G[w^(-2), -w^(-1), w^2] - 
 (4*G[0, -w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (44*G[0, w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (157*G[0, w^2]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/6 - 
 (32*G[1, r7]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (8*G[1, -w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (88*G[1, w]*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (2*I)*Pi*G[r1, w]*G[w^(-2), -w^(-1), w^2] + 
 (2*I)*Pi*G[r2, w]*G[w^(-2), -w^(-1), w^2] - 
 G[0, w]*G[r61, -w]*G[w^(-2), -w^(-1), w^2] - 
 G[0, w^2]*G[r61, -w]*G[w^(-2), -w^(-1), w^2] + 
 2*G[1, w]*G[r61, -w]*G[w^(-2), -w^(-1), w^2] - 
 ((23*I)/3)*Pi*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 5*G[0, -w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (20*G[0, w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 8*G[0, w^2]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (5*G[1, r7]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 12*G[1, -w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] - 
 (40*G[1, w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 12*G[1, w^2]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 G[r61, -w]*G[r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 G[r61, w^2]^2*G[w^(-2), -w^(-1), w^2] - G[0, w]*G[r62, -w]*
  G[w^(-2), -w^(-1), w^2] - G[0, w^2]*G[r62, -w]*G[w^(-2), -w^(-1), w^2] + 
 2*G[1, w]*G[r62, -w]*G[w^(-2), -w^(-1), w^2] + 
 G[r61, w^2]*G[r62, -w]*G[w^(-2), -w^(-1), w^2] - 
 ((23*I)/3)*Pi*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 5*G[0, -w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (20*G[0, w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 8*G[0, w^2]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (5*G[1, r7]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 12*G[1, -w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] - 
 (40*G[1, w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 12*G[1, w^2]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 G[r61, -w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 2*G[r61, w^2]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 G[r62, -w]*G[r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 G[r62, w^2]^2*G[w^(-2), -w^(-1), w^2] - ((20*I)/3)*Pi*G[w^(-2), w^2]*
  G[w^(-2), -w^(-1), w^2] - 2*G[0, -w]*G[w^(-2), w^2]*
  G[w^(-2), -w^(-1), w^2] + (20*G[0, w]*G[w^(-2), w^2]*
   G[w^(-2), -w^(-1), w^2])/3 - 4*G[0, w^2]*G[w^(-2), w^2]*
  G[w^(-2), -w^(-1), w^2] + (8*G[1, r7]*G[w^(-2), w^2]*
   G[w^(-2), -w^(-1), w^2])/3 + 4*G[1, -w]*G[w^(-2), w^2]*
  G[w^(-2), -w^(-1), w^2] - (40*G[1, w]*G[w^(-2), w^2]*
   G[w^(-2), -w^(-1), w^2])/3 + 8*G[1, w^2]*G[w^(-2), w^2]*
  G[w^(-2), -w^(-1), w^2] + 2*G[0, -w]*G[-w^(-1), -w]*
  G[w^(-2), -w^(-1), w^2] - 4*G[1, -w]*G[-w^(-1), -w]*
  G[w^(-2), -w^(-1), w^2] - ((17*I)/3)*Pi*G[-w^(-1), w^2]*
  G[w^(-2), -w^(-1), w^2] - (33*G[0, -w]*G[-w^(-1), w^2]*
   G[w^(-2), -w^(-1), w^2])/4 + 
 (17*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (37*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2])/12 + 
 (31*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2])/12 + 
 (33*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 (34*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (37*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), w^2])/6 - 
 ((17*I)/3)*Pi*G[-w, w^2]*G[w^(-2), -w^(-1), w^2] + 
 (39*G[0, -w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/4 + 
 (17*G[0, w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (37*G[0, w^2]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/12 + 
 (31*G[1, r7]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/12 - 
 (39*G[1, -w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
 (34*G[1, w]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 (37*G[1, w^2]*G[-w, w^2]*G[w^(-2), -w^(-1), w^2])/6 + 
 (26*G[0, 0, -w]*G[w^(-2), -w^(-1), w^2])/3 + 
 (23*G[0, 0, w]*G[w^(-2), -w^(-1), w^2])/3 - 
 (2*G[0, 0, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 (58*G[0, 1, -w]*G[w^(-2), -w^(-1), w^2])/3 + 
 (8*G[0, 1, w]*G[w^(-2), -w^(-1), w^2])/3 - 
 (2*G[0, 1, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 G[0, r61, -w]*G[w^(-2), -w^(-1), w^2] + 
 G[0, r61, w^2]*G[w^(-2), -w^(-1), w^2] + 
 G[0, r62, -w]*G[w^(-2), -w^(-1), w^2] + 
 G[0, r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 2*G[0, -w, -w]*G[w^(-2), -w^(-1), w^2] - 
 (46*G[1, 0, -w]*G[w^(-2), -w^(-1), w^2])/3 + 
 (20*G[1, 0, w]*G[w^(-2), -w^(-1), w^2])/3 + 
 (4*G[1, 0, w^2]*G[w^(-2), -w^(-1), w^2])/3 + 
 G[1, 1, r7]*G[w^(-2), -w^(-1), w^2] + 
 (92*G[1, 1, -w]*G[w^(-2), -w^(-1), w^2])/3 - 
 (40*G[1, 1, w]*G[w^(-2), -w^(-1), w^2])/3 - 
 (8*G[1, 1, w^2]*G[w^(-2), -w^(-1), w^2])/3 - 
 4*G[1, -w, -w]*G[w^(-2), -w^(-1), w^2] - 
 2*G[r1, 0, w]*G[w^(-2), -w^(-1), w^2] + 
 4*G[r1, 1, w]*G[w^(-2), -w^(-1), w^2] - 
 2*G[r2, 0, w]*G[w^(-2), -w^(-1), w^2] + 
 4*G[r2, 1, w]*G[w^(-2), -w^(-1), w^2] + 
 G[r61, 0, -w]*G[w^(-2), -w^(-1), w^2] + 
 G[r61, 0, w^2]*G[w^(-2), -w^(-1), w^2] - 
 G[r61, r61, -w]*G[w^(-2), -w^(-1), w^2] - 
 G[r61, r61, w^2]*G[w^(-2), -w^(-1), w^2] - 
 G[r61, r62, -w]*G[w^(-2), -w^(-1), w^2] - 
 G[r61, r62, w^2]*G[w^(-2), -w^(-1), w^2] + 
 G[r62, 0, -w]*G[w^(-2), -w^(-1), w^2] + 
 G[r62, 0, w^2]*G[w^(-2), -w^(-1), w^2] - 
 G[r62, r61, -w]*G[w^(-2), -w^(-1), w^2] - 
 G[r62, r61, w^2]*G[w^(-2), -w^(-1), w^2] - 
 G[r62, r62, -w]*G[w^(-2), -w^(-1), w^2] - 
 G[r62, r62, w^2]*G[w^(-2), -w^(-1), w^2] - (5*Pi^2*G[w^(-2), -w, w^2])/6 + 
 (G[0, -w]^2*G[w^(-2), -w, w^2])/3 - ((2*I)/3)*Pi*G[0, w]*
  G[w^(-2), -w, w^2] + ((44*I)/3)*Pi*G[0, w^2]*G[w^(-2), -w, w^2] - 
 (125*G[0, -w]*G[0, w^2]*G[w^(-2), -w, w^2])/12 - 
 (38*G[0, w]*G[0, w^2]*G[w^(-2), -w, w^2])/3 + 
 (169*G[0, w^2]^2*G[w^(-2), -w, w^2])/12 - I*Pi*G[1, r7]*G[w^(-2), -w, w^2] - 
 (19*G[0, w^2]*G[1, r7]*G[w^(-2), -w, w^2])/12 - 
 (4*G[0, -w]*G[1, -w]*G[w^(-2), -w, w^2])/3 + 
 2*G[0, w]*G[1, -w]*G[w^(-2), -w, w^2] + 
 (137*G[0, w^2]*G[1, -w]*G[w^(-2), -w, w^2])/6 + 
 (4*G[1, -w]^2*G[w^(-2), -w, w^2])/3 - ((8*I)/3)*Pi*G[1, w]*
  G[w^(-2), -w, w^2] + (70*G[0, w^2]*G[1, w]*G[w^(-2), -w, w^2])/3 - 
 4*G[1, -w]*G[1, w]*G[w^(-2), -w, w^2] + ((32*I)/3)*Pi*G[1, w^2]*
  G[w^(-2), -w, w^2] - (4*G[0, -w]*G[1, w^2]*G[w^(-2), -w, w^2])/3 - 
 (44*G[0, w]*G[1, w^2]*G[w^(-2), -w, w^2])/3 - 
 (157*G[0, w^2]*G[1, w^2]*G[w^(-2), -w, w^2])/6 - 
 (32*G[1, r7]*G[1, w^2]*G[w^(-2), -w, w^2])/3 + 
 (8*G[1, -w]*G[1, w^2]*G[w^(-2), -w, w^2])/3 + 
 (88*G[1, w]*G[1, w^2]*G[w^(-2), -w, w^2])/3 + 
 (2*I)*Pi*G[r1, w]*G[w^(-2), -w, w^2] + (2*I)*Pi*G[r2, w]*
  G[w^(-2), -w, w^2] - G[0, w]*G[r61, -w]*G[w^(-2), -w, w^2] - 
 G[0, w^2]*G[r61, -w]*G[w^(-2), -w, w^2] + 2*G[1, w]*G[r61, -w]*
  G[w^(-2), -w, w^2] - ((23*I)/3)*Pi*G[r61, w^2]*G[w^(-2), -w, w^2] + 
 5*G[0, -w]*G[r61, w^2]*G[w^(-2), -w, w^2] + 
 (20*G[0, w]*G[r61, w^2]*G[w^(-2), -w, w^2])/3 - 
 8*G[0, w^2]*G[r61, w^2]*G[w^(-2), -w, w^2] + 
 (5*G[1, r7]*G[r61, w^2]*G[w^(-2), -w, w^2])/3 - 
 12*G[1, -w]*G[r61, w^2]*G[w^(-2), -w, w^2] - 
 (40*G[1, w]*G[r61, w^2]*G[w^(-2), -w, w^2])/3 + 
 12*G[1, w^2]*G[r61, w^2]*G[w^(-2), -w, w^2] + 
 G[r61, -w]*G[r61, w^2]*G[w^(-2), -w, w^2] + 
 G[r61, w^2]^2*G[w^(-2), -w, w^2] - G[0, w]*G[r62, -w]*G[w^(-2), -w, w^2] - 
 G[0, w^2]*G[r62, -w]*G[w^(-2), -w, w^2] + 2*G[1, w]*G[r62, -w]*
  G[w^(-2), -w, w^2] + G[r61, w^2]*G[r62, -w]*G[w^(-2), -w, w^2] - 
 ((23*I)/3)*Pi*G[r62, w^2]*G[w^(-2), -w, w^2] + 
 5*G[0, -w]*G[r62, w^2]*G[w^(-2), -w, w^2] + 
 (20*G[0, w]*G[r62, w^2]*G[w^(-2), -w, w^2])/3 - 
 8*G[0, w^2]*G[r62, w^2]*G[w^(-2), -w, w^2] + 
 (5*G[1, r7]*G[r62, w^2]*G[w^(-2), -w, w^2])/3 - 
 12*G[1, -w]*G[r62, w^2]*G[w^(-2), -w, w^2] - 
 (40*G[1, w]*G[r62, w^2]*G[w^(-2), -w, w^2])/3 + 
 12*G[1, w^2]*G[r62, w^2]*G[w^(-2), -w, w^2] + 
 G[r61, -w]*G[r62, w^2]*G[w^(-2), -w, w^2] + 2*G[r61, w^2]*G[r62, w^2]*
  G[w^(-2), -w, w^2] + G[r62, -w]*G[r62, w^2]*G[w^(-2), -w, w^2] + 
 G[r62, w^2]^2*G[w^(-2), -w, w^2] - ((20*I)/3)*Pi*G[w^(-2), w^2]*
  G[w^(-2), -w, w^2] + 4*G[0, -w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2] + 
 (20*G[0, w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2])/3 - 
 4*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), -w, w^2] + 
 (8*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), -w, w^2])/3 - 
 8*G[1, -w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2] - 
 (40*G[1, w]*G[w^(-2), w^2]*G[w^(-2), -w, w^2])/3 + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), -w, w^2] - 
 ((17*I)/3)*Pi*G[-w^(-1), w^2]*G[w^(-2), -w, w^2] + 
 (13*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/12 + 
 (17*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/3 - 
 (37*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/12 + 
 (31*G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/12 - 
 (13*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/6 - 
 (34*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/3 + 
 (37*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), -w, w^2])/6 - 
 ((17*I)/3)*Pi*G[-w, w^2]*G[w^(-2), -w, w^2] + 
 (37*G[0, -w]*G[-w, w^2]*G[w^(-2), -w, w^2])/12 + 
 (17*G[0, w]*G[-w, w^2]*G[w^(-2), -w, w^2])/3 - 
 (37*G[0, w^2]*G[-w, w^2]*G[w^(-2), -w, w^2])/12 + 
 (31*G[1, r7]*G[-w, w^2]*G[w^(-2), -w, w^2])/12 - 
 (37*G[1, -w]*G[-w, w^2]*G[w^(-2), -w, w^2])/6 - 
 (34*G[1, w]*G[-w, w^2]*G[w^(-2), -w, w^2])/3 + 
 (37*G[1, w^2]*G[-w, w^2]*G[w^(-2), -w, w^2])/6 - 
 (4*G[0, 0, -w]*G[w^(-2), -w, w^2])/3 - (G[0, 0, w]*G[w^(-2), -w, w^2])/3 - 
 (8*G[0, 0, w^2]*G[w^(-2), -w, w^2])/3 + (2*G[0, 1, -w]*G[w^(-2), -w, w^2])/
  3 + (8*G[0, 1, w]*G[w^(-2), -w, w^2])/3 + 
 (10*G[0, 1, w^2]*G[w^(-2), -w, w^2])/3 + G[0, r61, -w]*G[w^(-2), -w, w^2] + 
 G[0, r61, w^2]*G[w^(-2), -w, w^2] + G[0, r62, -w]*G[w^(-2), -w, w^2] + 
 G[0, r62, w^2]*G[w^(-2), -w, w^2] + (2*G[1, 0, -w]*G[w^(-2), -w, w^2])/3 + 
 (20*G[1, 0, w]*G[w^(-2), -w, w^2])/3 + (4*G[1, 0, w^2]*G[w^(-2), -w, w^2])/
  3 + G[1, 1, r7]*G[w^(-2), -w, w^2] - (4*G[1, 1, -w]*G[w^(-2), -w, w^2])/3 - 
 (40*G[1, 1, w]*G[w^(-2), -w, w^2])/3 - (8*G[1, 1, w^2]*G[w^(-2), -w, w^2])/
  3 - 2*G[r1, 0, w]*G[w^(-2), -w, w^2] + 4*G[r1, 1, w]*G[w^(-2), -w, w^2] - 
 2*G[r2, 0, w]*G[w^(-2), -w, w^2] + 4*G[r2, 1, w]*G[w^(-2), -w, w^2] + 
 G[r61, 0, -w]*G[w^(-2), -w, w^2] + G[r61, 0, w^2]*G[w^(-2), -w, w^2] - 
 G[r61, r61, -w]*G[w^(-2), -w, w^2] - G[r61, r61, w^2]*G[w^(-2), -w, w^2] - 
 G[r61, r62, -w]*G[w^(-2), -w, w^2] - G[r61, r62, w^2]*G[w^(-2), -w, w^2] + 
 G[r62, 0, -w]*G[w^(-2), -w, w^2] + G[r62, 0, w^2]*G[w^(-2), -w, w^2] - 
 G[r62, r61, -w]*G[w^(-2), -w, w^2] - G[r62, r61, w^2]*G[w^(-2), -w, w^2] - 
 G[r62, r62, -w]*G[w^(-2), -w, w^2] - G[r62, r62, w^2]*G[w^(-2), -w, w^2] - 
 (11*Pi^2*G[w^(-2), w^2, w^2])/12 - 2*G[0, -w]^2*G[w^(-2), w^2, w^2] - 
 (2*I)*Pi*G[0, w]*G[w^(-2), w^2, w^2] + (3*I)*Pi*G[0, w^2]*
  G[w^(-2), w^2, w^2] - (11*G[0, -w]*G[0, w^2]*G[w^(-2), w^2, w^2])/6 - 
 3*G[0, w]*G[0, w^2]*G[w^(-2), w^2, w^2] - 
 (49*G[0, w^2]^2*G[w^(-2), w^2, w^2])/6 - 
 (I/2)*Pi*G[1, r7]*G[w^(-2), w^2, w^2] - 
 (7*G[0, w^2]*G[1, r7]*G[w^(-2), w^2, w^2])/6 + 
 4*G[0, -w]*G[1, -w]*G[w^(-2), w^2, w^2] + 
 (11*G[0, w^2]*G[1, -w]*G[w^(-2), w^2, w^2])/3 + 
 (3*I)*Pi*G[1, w^2]*G[w^(-2), w^2, w^2] - 5*G[0, -w]*G[1, w^2]*
  G[w^(-2), w^2, w^2] - 5*G[0, w]*G[1, w^2]*G[w^(-2), w^2, w^2] - 
 (2*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2, w^2])/3 + 
 10*G[1, -w]*G[1, w^2]*G[w^(-2), w^2, w^2] + 
 10*G[1, w]*G[1, w^2]*G[w^(-2), w^2, w^2] - 
 6*G[1, w^2]^2*G[w^(-2), w^2, w^2] + (2*I)*Pi*G[r1, w]*G[w^(-2), w^2, w^2] + 
 (2*I)*Pi*G[r2, w]*G[w^(-2), w^2, w^2] - 2*G[0, w]*G[r61, w^2]*
  G[w^(-2), w^2, w^2] + 24*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2, w^2] + 
 4*G[1, w]*G[r61, w^2]*G[w^(-2), w^2, w^2] - 
 14*G[r61, w^2]^2*G[w^(-2), w^2, w^2] - 2*G[0, w]*G[r62, w^2]*
  G[w^(-2), w^2, w^2] + 24*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2, w^2] + 
 4*G[1, w]*G[r62, w^2]*G[w^(-2), w^2, w^2] - 28*G[r61, w^2]*G[r62, w^2]*
  G[w^(-2), w^2, w^2] - 14*G[r62, w^2]^2*G[w^(-2), w^2, w^2] - 
 (2*I)*Pi*G[w^(-2), w^2]*G[w^(-2), w^2, w^2] + 
 (G[0, -w]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/2 + 
 2*G[0, w]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2] - 
 (9*G[0, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/2 + 
 (3*G[1, r7]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2])/2 - 
 G[1, -w]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2] - 
 4*G[1, w]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2] + 
 G[1, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2] + 
 4*G[r61, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2] + 
 4*G[r62, w^2]*G[w^(-2), w^2]*G[w^(-2), w^2, w^2] + 
 2*G[0, -w]*G[-w^(-1), -w]*G[w^(-2), w^2, w^2] - 
 4*G[1, -w]*G[-w^(-1), -w]*G[w^(-2), w^2, w^2] - 
 ((5*I)/2)*Pi*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2] + 
 (5*G[0, -w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/6 + 
 (5*G[0, w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/2 - 
 (17*G[0, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/6 - 
 (G[1, r7]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/3 - 
 (5*G[1, -w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/3 - 
 5*G[1, w]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2] + 
 (17*G[1, w^2]*G[-w^(-1), w^2]*G[w^(-2), w^2, w^2])/3 - 
 ((5*I)/2)*Pi*G[-w, w^2]*G[w^(-2), w^2, w^2] + 
 (41*G[0, -w]*G[-w, w^2]*G[w^(-2), w^2, w^2])/6 + 
 (5*G[0, w]*G[-w, w^2]*G[w^(-2), w^2, w^2])/2 - 
 (17*G[0, w^2]*G[-w, w^2]*G[w^(-2), w^2, w^2])/6 - 
 (G[1, r7]*G[-w, w^2]*G[w^(-2), w^2, w^2])/3 - 
 (41*G[1, -w]*G[-w, w^2]*G[w^(-2), w^2, w^2])/3 - 
 5*G[1, w]*G[-w, w^2]*G[w^(-2), w^2, w^2] + 
 (17*G[1, w^2]*G[-w, w^2]*G[w^(-2), w^2, w^2])/3 + 
 2*G[0, 0, -w]*G[w^(-2), w^2, w^2] + (3*G[0, 0, w]*G[w^(-2), w^2, w^2])/2 + 
 10*G[0, 0, w^2]*G[w^(-2), w^2, w^2] - 4*G[0, 1, -w]*G[w^(-2), w^2, w^2] - 
 3*G[0, 1, w]*G[w^(-2), w^2, w^2] - 10*G[0, r61, w^2]*G[w^(-2), w^2, w^2] - 
 10*G[0, r62, w^2]*G[w^(-2), w^2, w^2] + 2*G[0, -w, -w]*G[w^(-2), w^2, w^2] - 
 4*G[0, w^2, w^2]*G[w^(-2), w^2, w^2] + G[1, 0, w]*G[w^(-2), w^2, w^2] + 
 2*G[1, 0, w^2]*G[w^(-2), w^2, w^2] + (G[1, 1, r7]*G[w^(-2), w^2, w^2])/2 - 
 2*G[1, 1, w]*G[w^(-2), w^2, w^2] - 4*G[1, 1, w^2]*G[w^(-2), w^2, w^2] - 
 4*G[1, -w, -w]*G[w^(-2), w^2, w^2] - 2*G[r1, 0, w]*G[w^(-2), w^2, w^2] + 
 4*G[r1, 1, w]*G[w^(-2), w^2, w^2] - 2*G[r2, 0, w]*G[w^(-2), w^2, w^2] + 
 4*G[r2, 1, w]*G[w^(-2), w^2, w^2] - 14*G[r61, 0, w^2]*G[w^(-2), w^2, w^2] + 
 14*G[r61, r61, w^2]*G[w^(-2), w^2, w^2] + 
 14*G[r61, r62, w^2]*G[w^(-2), w^2, w^2] + 
 4*G[r61, w^2, w^2]*G[w^(-2), w^2, w^2] - 
 14*G[r62, 0, w^2]*G[w^(-2), w^2, w^2] + 14*G[r62, r61, w^2]*
  G[w^(-2), w^2, w^2] + 14*G[r62, r62, w^2]*G[w^(-2), w^2, w^2] + 
 4*G[r62, w^2, w^2]*G[w^(-2), w^2, w^2] + 4*G[w^(-2), 0, w^2]*
  G[w^(-2), w^2, w^2] - 4*G[w^(-2), r61, w^2]*G[w^(-2), w^2, w^2] - 
 4*G[w^(-2), r62, w^2]*G[w^(-2), w^2, w^2] + Pi^2*G[-w^(-1), -1, w^2] + 
 (6*I)*Pi*G[0, w]*G[-w^(-1), -1, w^2] + 6*G[0, w]*G[0, w^2]*
  G[-w^(-1), -1, w^2] - (6*I)*Pi*G[r1, w]*G[-w^(-1), -1, w^2] - 
 (6*I)*Pi*G[r2, w]*G[-w^(-1), -1, w^2] + 6*G[0, -w]*G[-w^(-1), w^2]*
  G[-w^(-1), -1, w^2] - 12*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), -1, w^2] - 
 6*G[0, -w]*G[-w, w^2]*G[-w^(-1), -1, w^2] + 
 12*G[1, -w]*G[-w, w^2]*G[-w^(-1), -1, w^2] - 
 18*G[0, 0, w]*G[-w^(-1), -1, w^2] + 12*G[0, 1, w]*G[-w^(-1), -1, w^2] + 
 6*G[r1, 0, w]*G[-w^(-1), -1, w^2] - 12*G[r1, 1, w]*G[-w^(-1), -1, w^2] + 
 6*G[r2, 0, w]*G[-w^(-1), -1, w^2] - 12*G[r2, 1, w]*G[-w^(-1), -1, w^2] - 
 7*G[0, -w]*G[0, w^2]*G[-w^(-1), 0, -w] - 
 (5*G[0, w]*G[0, w^2]*G[-w^(-1), 0, -w])/3 + (G[0, w^2]^2*G[-w^(-1), 0, -w])/
  3 + (38*G[0, w^2]*G[1, -w]*G[-w^(-1), 0, -w])/3 + 
 (8*G[0, w^2]*G[1, w]*G[-w^(-1), 0, -w])/3 + 
 14*G[0, w^2]*G[1, w^2]*G[-w^(-1), 0, -w] + 2*G[0, w^2]*G[r51, -w]*
  G[-w^(-1), 0, -w] - 2*G[0, w^2]*G[r51, w^2]*G[-w^(-1), 0, -w] + 
 2*G[0, w^2]*G[r52, -w]*G[-w^(-1), 0, -w] - 2*G[0, w^2]*G[r52, w^2]*
  G[-w^(-1), 0, -w] - 6*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 0, -w] - 
 6*G[0, w^2]*G[r62, w^2]*G[-w^(-1), 0, -w] - 2*G[0, -w]*G[w^(-2), w^2]*
  G[-w^(-1), 0, -w] - (23*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w])/6 + 
 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
 6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
 6*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
 6*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - 
 (4*G[0, w^2]*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/3 + 
 G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w^(-1), 0, -w] + 
 9*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 (5*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/3 + 
 (25*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/6 - 
 (44*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/3 - 
 (8*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/3 - 
 8*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 2*G[r51, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 2*G[r51, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 2*G[r52, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
 2*G[r52, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 (7*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/6 + 
 (G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/3 + 
 (G[-w^(-1), w^2]^2*G[-w^(-1), 0, -w])/2 + 9*G[0, -w]*G[-w, w^2]*
  G[-w^(-1), 0, -w] + (5*G[0, w]*G[-w, w^2]*G[-w^(-1), 0, -w])/3 + 
 (25*G[0, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w])/6 - 
 (44*G[1, -w]*G[-w, w^2]*G[-w^(-1), 0, -w])/3 - 
 (8*G[1, w]*G[-w, w^2]*G[-w^(-1), 0, -w])/3 - 
 8*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] - 2*G[r51, -w]*G[-w, w^2]*
  G[-w^(-1), 0, -w] + 2*G[r51, w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] - 
 2*G[r52, -w]*G[-w, w^2]*G[-w^(-1), 0, -w] + 2*G[r52, w^2]*G[-w, w^2]*
  G[-w^(-1), 0, -w] - (7*G[w^(-2), w^2]*G[-w, w^2]*G[-w^(-1), 0, -w])/6 + 
 (G[-w^(-1), -w]*G[-w, w^2]*G[-w^(-1), 0, -w])/3 - 
 3*G[-w^(-1), w^2]*G[-w, w^2]*G[-w^(-1), 0, -w] + 
 (G[-w, w^2]^2*G[-w^(-1), 0, -w])/2 + (7*G[0, 0, w^2]*G[-w^(-1), 0, -w])/3 - 
 22*G[0, 1, w^2]*G[-w^(-1), 0, -w] + 2*G[0, r61, w^2]*G[-w^(-1), 0, -w] + 
 2*G[0, r62, w^2]*G[-w^(-1), 0, -w] + 
 (35*G[0, w^(-2), w^2]*G[-w^(-1), 0, -w])/6 + 
 (5*G[0, -w^(-1), w^2]*G[-w^(-1), 0, -w])/6 + 
 (5*G[0, -w, w^2]*G[-w^(-1), 0, -w])/6 + 
 (35*G[0, w^2, w^2]*G[-w^(-1), 0, -w])/6 + 
 6*G[r61, 0, w^2]*G[-w^(-1), 0, -w] - 6*G[r61, w^(-2), w^2]*
  G[-w^(-1), 0, -w] - 6*G[r61, w^2, w^2]*G[-w^(-1), 0, -w] + 
 6*G[r62, 0, w^2]*G[-w^(-1), 0, -w] - 6*G[r62, w^(-2), w^2]*
  G[-w^(-1), 0, -w] - 6*G[r62, w^2, w^2]*G[-w^(-1), 0, -w] - 
 G[w^(-2), 0, w^2]*G[-w^(-1), 0, -w] + 6*G[w^(-2), 1, w^2]*
  G[-w^(-1), 0, -w] - 2*G[w^(-2), -w^(-1), w^2]*G[-w^(-1), 0, -w] - 
 2*G[w^(-2), w^2, w^2]*G[-w^(-1), 0, -w] - (77*Pi^2*G[-w^(-1), 0, w^2])/12 - 
 (11*G[0, -w]^2*G[-w^(-1), 0, w^2])/9 + (3*I)*Pi*G[0, w]*G[-w^(-1), 0, w^2] + 
 ((23*I)/3)*Pi*G[0, w^2]*G[-w^(-1), 0, w^2] - 
 (161*G[0, -w]*G[0, w^2]*G[-w^(-1), 0, w^2])/18 - 
 (26*G[0, w]*G[0, w^2]*G[-w^(-1), 0, w^2])/3 - 
 (28*G[0, w^2]^2*G[-w^(-1), 0, w^2])/3 - ((9*I)/2)*Pi*G[1, r7]*
  G[-w^(-1), 0, w^2] + (43*G[0, w^2]*G[1, r7]*G[-w^(-1), 0, w^2])/6 - 
 (88*G[0, -w]*G[1, -w]*G[-w^(-1), 0, w^2])/9 + 
 6*G[0, w]*G[1, -w]*G[-w^(-1), 0, w^2] + 
 (203*G[0, w^2]*G[1, -w]*G[-w^(-1), 0, w^2])/9 + 
 (220*G[1, -w]^2*G[-w^(-1), 0, w^2])/9 - (12*I)*Pi*G[1, w]*
  G[-w^(-1), 0, w^2] + 10*G[0, w^2]*G[1, w]*G[-w^(-1), 0, w^2] - 
 12*G[1, -w]*G[1, w]*G[-w^(-1), 0, w^2] + (45*I)*Pi*G[1, w^2]*
  G[-w^(-1), 0, w^2] - 19*G[0, -w]*G[1, w^2]*G[-w^(-1), 0, w^2] - 
 63*G[0, w]*G[1, w^2]*G[-w^(-1), 0, w^2] - 
 (436*G[0, w^2]*G[1, w^2]*G[-w^(-1), 0, w^2])/9 - 
 (304*G[1, r7]*G[1, w^2]*G[-w^(-1), 0, w^2])/9 + 
 38*G[1, -w]*G[1, w^2]*G[-w^(-1), 0, w^2] + 126*G[1, w]*G[1, w^2]*
  G[-w^(-1), 0, w^2] - (202*G[1, w^2]^2*G[-w^(-1), 0, w^2])/9 + 
 (3*I)*Pi*G[r1, w]*G[-w^(-1), 0, w^2] + (3*I)*Pi*G[r2, w]*
  G[-w^(-1), 0, w^2] - 3*G[0, w]*G[r61, -w]*G[-w^(-1), 0, w^2] - 
 3*G[0, w^2]*G[r61, -w]*G[-w^(-1), 0, w^2] + 
 6*G[1, w]*G[r61, -w]*G[-w^(-1), 0, w^2] + (10*I)*Pi*G[r61, w^2]*
  G[-w^(-1), 0, w^2] + 5*G[0, -w]*G[r61, w^2]*G[-w^(-1), 0, w^2] - 
 (13*G[0, w]*G[r61, w^2]*G[-w^(-1), 0, w^2])/3 + 
 (331*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 0, w^2])/6 - 
 10*G[1, r7]*G[r61, w^2]*G[-w^(-1), 0, w^2] - 
 16*G[1, -w]*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
 (26*G[1, w]*G[r61, w^2]*G[-w^(-1), 0, w^2])/3 + 
 8*G[1, w^2]*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
 3*G[r61, -w]*G[r61, w^2]*G[-w^(-1), 0, w^2] - 
 27*G[r61, w^2]^2*G[-w^(-1), 0, w^2] - 3*G[0, w]*G[r62, -w]*
  G[-w^(-1), 0, w^2] - 3*G[0, w^2]*G[r62, -w]*G[-w^(-1), 0, w^2] + 
 6*G[1, w]*G[r62, -w]*G[-w^(-1), 0, w^2] + 3*G[r61, w^2]*G[r62, -w]*
  G[-w^(-1), 0, w^2] + (10*I)*Pi*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
 5*G[0, -w]*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 (13*G[0, w]*G[r62, w^2]*G[-w^(-1), 0, w^2])/3 + 
 (331*G[0, w^2]*G[r62, w^2]*G[-w^(-1), 0, w^2])/6 - 
 10*G[1, r7]*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 16*G[1, -w]*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
 (26*G[1, w]*G[r62, w^2]*G[-w^(-1), 0, w^2])/3 + 
 8*G[1, w^2]*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
 3*G[r61, -w]*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 54*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
 3*G[r62, -w]*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
 27*G[r62, w^2]^2*G[-w^(-1), 0, w^2] + 
 (2*G[0, w^2]*G[w^(-2), -w]*G[-w^(-1), 0, w^2])/3 - 
 ((55*I)/3)*Pi*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
 6*G[-1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 5*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
 (55*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/3 + 
 (10*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/3 + 
 (43*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/3 + 
 10*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 (128*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/3 + 
 16*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
 (31*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/6 - 
 (31*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/6 - 
 6*G[w^(-2), w^2]^2*G[-w^(-1), 0, w^2] + 
 (22*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), 0, w^2])/3 - 
 (44*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), 0, w^2])/3 - 
 ((131*I)/6)*Pi*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 6*G[-1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 (58*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/9 + 
 (133*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/6 - 
 (317*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/18 + 
 (97*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/18 - 
 (104*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/9 - 
 39*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 (494*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/9 - 
 (2*G[w^(-2), -w]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/3 - 
 (55*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/6 - 
 (11*G[-w^(-1), w^2]^2*G[-w^(-1), 0, w^2])/6 - 
 ((131*I)/6)*Pi*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
 6*G[-1, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
 (166*G[0, -w]*G[-w, w^2]*G[-w^(-1), 0, w^2])/9 + 
 (157*G[0, w]*G[-w, w^2]*G[-w^(-1), 0, w^2])/6 - 
 (185*G[0, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2])/18 + 
 (97*G[1, r7]*G[-w, w^2]*G[-w^(-1), 0, w^2])/18 - 
 (320*G[1, -w]*G[-w, w^2]*G[-w^(-1), 0, w^2])/9 - 
 39*G[1, w]*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
 (422*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2])/9 - 
 (2*G[w^(-2), -w]*G[-w, w^2]*G[-w^(-1), 0, w^2])/3 + 
 (5*G[w^(-2), w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2])/6 - 
 13*G[-w^(-1), w^2]*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
 (43*G[-w, w^2]^2*G[-w^(-1), 0, w^2])/6 - 6*G[-1, 0, w]*G[-w^(-1), 0, w^2] - 
 (16*G[0, 0, -w]*G[-w^(-1), 0, w^2])/9 - (27*G[0, 0, w]*G[-w^(-1), 0, w^2])/
  2 + (335*G[0, 0, w^2]*G[-w^(-1), 0, w^2])/18 - 
 (2*G[0, 1, r7]*G[-w^(-1), 0, w^2])/3 - (22*G[0, 1, -w]*G[-w^(-1), 0, w^2])/
  9 + 37*G[0, 1, w]*G[-w^(-1), 0, w^2] + 
 (382*G[0, 1, w^2]*G[-w^(-1), 0, w^2])/9 + 
 3*G[0, r61, -w]*G[-w^(-1), 0, w^2] - (121*G[0, r61, w^2]*G[-w^(-1), 0, w^2])/
  6 + 3*G[0, r62, -w]*G[-w^(-1), 0, w^2] - 
 (121*G[0, r62, w^2]*G[-w^(-1), 0, w^2])/6 - 
 (59*G[0, w^(-2), w^2]*G[-w^(-1), 0, w^2])/6 - 
 (47*G[0, -w^(-1), w^2]*G[-w^(-1), 0, w^2])/6 + 
 (22*G[0, -w, -w]*G[-w^(-1), 0, w^2])/3 - 
 (95*G[0, -w, w^2]*G[-w^(-1), 0, w^2])/6 - 
 (26*G[0, w^2, w^2]*G[-w^(-1), 0, w^2])/3 + 
 (110*G[1, 0, -w]*G[-w^(-1), 0, w^2])/9 + 41*G[1, 0, w]*G[-w^(-1), 0, w^2] + 
 (142*G[1, 0, w^2]*G[-w^(-1), 0, w^2])/9 + 
 (97*G[1, 1, r7]*G[-w^(-1), 0, w^2])/18 - 
 (220*G[1, 1, -w]*G[-w^(-1), 0, w^2])/9 - 86*G[1, 1, w]*G[-w^(-1), 0, w^2] - 
 (140*G[1, 1, w^2]*G[-w^(-1), 0, w^2])/9 - 
 8*G[1, r61, w^2]*G[-w^(-1), 0, w^2] - 8*G[1, r62, w^2]*G[-w^(-1), 0, w^2] - 
 (44*G[1, -w, -w]*G[-w^(-1), 0, w^2])/3 - 3*G[r1, 0, w]*G[-w^(-1), 0, w^2] + 
 6*G[r1, 1, w]*G[-w^(-1), 0, w^2] - 3*G[r2, 0, w]*G[-w^(-1), 0, w^2] + 
 6*G[r2, 1, w]*G[-w^(-1), 0, w^2] + 3*G[r61, 0, -w]*G[-w^(-1), 0, w^2] - 
 35*G[r61, 0, w^2]*G[-w^(-1), 0, w^2] - 8*G[r61, 1, w^2]*G[-w^(-1), 0, w^2] - 
 3*G[r61, r61, -w]*G[-w^(-1), 0, w^2] + 27*G[r61, r61, w^2]*
  G[-w^(-1), 0, w^2] - 3*G[r61, r62, -w]*G[-w^(-1), 0, w^2] + 
 27*G[r61, r62, w^2]*G[-w^(-1), 0, w^2] + 6*G[r61, w^(-2), w^2]*
  G[-w^(-1), 0, w^2] + 6*G[r61, -w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 6*G[r61, -w, w^2]*G[-w^(-1), 0, w^2] + 
 (53*G[r61, w^2, w^2]*G[-w^(-1), 0, w^2])/6 + 
 3*G[r62, 0, -w]*G[-w^(-1), 0, w^2] - 35*G[r62, 0, w^2]*G[-w^(-1), 0, w^2] - 
 8*G[r62, 1, w^2]*G[-w^(-1), 0, w^2] - 3*G[r62, r61, -w]*G[-w^(-1), 0, w^2] + 
 27*G[r62, r61, w^2]*G[-w^(-1), 0, w^2] - 
 3*G[r62, r62, -w]*G[-w^(-1), 0, w^2] + 27*G[r62, r62, w^2]*
  G[-w^(-1), 0, w^2] + 6*G[r62, w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
 6*G[r62, -w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 6*G[r62, -w, w^2]*G[-w^(-1), 0, w^2] + 
 (53*G[r62, w^2, w^2]*G[-w^(-1), 0, w^2])/6 - 
 6*G[w^(-2), -1, w^2]*G[-w^(-1), 0, w^2] + 
 (23*G[w^(-2), 0, w^2]*G[-w^(-1), 0, w^2])/6 - 
 8*G[w^(-2), 1, w^2]*G[-w^(-1), 0, w^2] - 
 (17*G[w^(-2), r61, w^2]*G[-w^(-1), 0, w^2])/6 - 
 (17*G[w^(-2), r62, w^2]*G[-w^(-1), 0, w^2])/6 + 
 6*G[w^(-2), w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
 2*G[w^(-2), -w^(-1), w^2]*G[-w^(-1), 0, w^2] + 
 2*G[w^(-2), -w, w^2]*G[-w^(-1), 0, w^2] + 2*G[w^(-2), w^2, w^2]*
  G[-w^(-1), 0, w^2] - 6*G[-w^(-1), -1, w^2]*G[-w^(-1), 0, w^2] - 
 (22*G[-w^(-1), 0, -w]*G[-w^(-1), 0, w^2])/3 + (7*G[-w^(-1), 0, w^2]^2)/3 + 
 16*G[0, -w]*G[0, w^2]*G[-w^(-1), 1, -w] - 
 (4*G[0, w]*G[0, w^2]*G[-w^(-1), 1, -w])/3 - 
 (14*G[0, w^2]^2*G[-w^(-1), 1, -w])/3 - 
 (88*G[0, w^2]*G[1, -w]*G[-w^(-1), 1, -w])/3 + 
 (8*G[0, w^2]*G[1, w]*G[-w^(-1), 1, -w])/3 - 
 28*G[0, w^2]*G[1, w^2]*G[-w^(-1), 1, -w] - 4*G[0, w^2]*G[r51, -w]*
  G[-w^(-1), 1, -w] + 4*G[0, w^2]*G[r51, w^2]*G[-w^(-1), 1, -w] - 
 4*G[0, w^2]*G[r52, -w]*G[-w^(-1), 1, -w] + 4*G[0, w^2]*G[r52, w^2]*
  G[-w^(-1), 1, -w] + 16*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 1, -w] + 
 16*G[0, w^2]*G[r62, w^2]*G[-w^(-1), 1, -w] + 
 2*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
 (23*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w])/3 + 
 12*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 12*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
 12*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
 (8*G[0, w^2]*G[-w^(-1), -w]*G[-w^(-1), 1, -w])/3 - 
 2*G[w^(-2), w^2]*G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 
 18*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 (4*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w])/3 - 
 (13*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w])/3 + 
 (88*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w])/3 - 
 (8*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w])/3 + 
 16*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 4*G[r51, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 4*G[r51, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 4*G[r52, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 4*G[r52, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 (7*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w])/3 - 
 (2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, -w])/3 - 
 G[-w^(-1), w^2]^2*G[-w^(-1), 1, -w] - 18*G[0, -w]*G[-w, w^2]*
  G[-w^(-1), 1, -w] + (4*G[0, w]*G[-w, w^2]*G[-w^(-1), 1, -w])/3 - 
 (13*G[0, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w])/3 + 
 (88*G[1, -w]*G[-w, w^2]*G[-w^(-1), 1, -w])/3 - 
 (8*G[1, w]*G[-w, w^2]*G[-w^(-1), 1, -w])/3 + 
 16*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] + 4*G[r51, -w]*G[-w, w^2]*
  G[-w^(-1), 1, -w] - 4*G[r51, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] + 
 4*G[r52, -w]*G[-w, w^2]*G[-w^(-1), 1, -w] - 4*G[r52, w^2]*G[-w, w^2]*
  G[-w^(-1), 1, -w] - 4*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] - 
 4*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] + 
 (7*G[w^(-2), w^2]*G[-w, w^2]*G[-w^(-1), 1, -w])/3 - 
 (2*G[-w^(-1), -w]*G[-w, w^2]*G[-w^(-1), 1, -w])/3 + 
 6*G[-w^(-1), w^2]*G[-w, w^2]*G[-w^(-1), 1, -w] - 
 G[-w, w^2]^2*G[-w^(-1), 1, -w] - (14*G[0, 0, w^2]*G[-w^(-1), 1, -w])/3 + 
 44*G[0, 1, w^2]*G[-w^(-1), 1, -w] - 4*G[0, r61, w^2]*G[-w^(-1), 1, -w] - 
 4*G[0, r62, w^2]*G[-w^(-1), 1, -w] - 
 (35*G[0, w^(-2), w^2]*G[-w^(-1), 1, -w])/3 - 
 (5*G[0, -w^(-1), w^2]*G[-w^(-1), 1, -w])/3 - 
 (5*G[0, -w, w^2]*G[-w^(-1), 1, -w])/3 - 
 (35*G[0, w^2, w^2]*G[-w^(-1), 1, -w])/3 - 
 12*G[r61, 0, w^2]*G[-w^(-1), 1, -w] + 12*G[r61, w^(-2), w^2]*
  G[-w^(-1), 1, -w] + 12*G[r61, w^2, w^2]*G[-w^(-1), 1, -w] - 
 12*G[r62, 0, w^2]*G[-w^(-1), 1, -w] + 12*G[r62, w^(-2), w^2]*
  G[-w^(-1), 1, -w] + 12*G[r62, w^2, w^2]*G[-w^(-1), 1, -w] + 
 2*G[w^(-2), 0, w^2]*G[-w^(-1), 1, -w] - 12*G[w^(-2), 1, w^2]*
  G[-w^(-1), 1, -w] + 4*G[w^(-2), -w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 4*G[w^(-2), w^2, w^2]*G[-w^(-1), 1, -w] + 
 (44*G[-w^(-1), 0, w^2]*G[-w^(-1), 1, -w])/3 + 
 G[0, r61, z3]*(Pi^2/2 - 2*G[0, -w]^2 - ((4*I)/3)*Pi*G[0, w] - 
   4*G[0, -w]*G[0, w] + (2*I)*Pi*G[0, w^2] - (8*G[0, -w]*G[0, w^2])/3 - 
   6*G[0, w]*G[0, w^2] + 37*G[0, w^2]^2 - (10*G[0, w^2]*G[1, r7])/3 + 
   4*G[0, -w]*G[1, -w] - (8*G[0, w^2]*G[1, -w])/3 + ((32*I)/3)*Pi*G[1, w] + 
   8*G[0, -w]*G[1, w] + 12*G[0, w^2]*G[1, w] - ((16*I)/3)*Pi*G[1, w^2] + 
   (16*G[0, w]*G[1, w^2])/3 + (8*G[0, w^2]*G[1, w^2])/3 + 
   (16*G[1, r7]*G[1, w^2])/3 - (32*G[1, w]*G[1, w^2])/3 - (4*I)*Pi*G[r1, w] - 
   (4*I)*Pi*G[r2, w] + 4*G[0, w]*G[r61, -w] + 4*G[0, w^2]*G[r61, -w] - 
   8*G[1, w]*G[r61, -w] - ((16*I)/3)*Pi*G[r61, w^2] + 
   4*G[0, -w]*G[r61, w^2] + (28*G[0, w]*G[r61, w^2])/3 - 
   93*G[0, w^2]*G[r61, w^2] + (16*G[1, r7]*G[r61, w^2])/3 - 
   (56*G[1, w]*G[r61, w^2])/3 - 4*G[r61, -w]*G[r61, w^2] + 
   (164*G[r61, w^2]^2)/3 + 4*G[0, w]*G[r62, -w] + 4*G[0, w^2]*G[r62, -w] - 
   8*G[1, w]*G[r62, -w] - 4*G[r61, w^2]*G[r62, -w] - 
   ((16*I)/3)*Pi*G[r62, w^2] + 4*G[0, -w]*G[r62, w^2] + 
   (28*G[0, w]*G[r62, w^2])/3 - 93*G[0, w^2]*G[r62, w^2] + 
   (16*G[1, r7]*G[r62, w^2])/3 - (56*G[1, w]*G[r62, w^2])/3 - 
   4*G[r61, -w]*G[r62, w^2] + (328*G[r61, w^2]*G[r62, w^2])/3 - 
   4*G[r62, -w]*G[r62, w^2] + (164*G[r62, w^2]^2)/3 + 
   ((10*I)/3)*Pi*G[w^(-2), w^2] + G[0, -w]*G[w^(-2), w^2] - 
   (10*G[0, w]*G[w^(-2), w^2])/3 + (46*G[0, w^2]*G[w^(-2), w^2])/3 - 
   (13*G[1, r7]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[w^(-2), w^2] + 
   (20*G[1, w]*G[w^(-2), w^2])/3 + 2*G[1, w^2]*G[w^(-2), w^2] - 
   (49*G[r61, w^2]*G[w^(-2), w^2])/3 - (49*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   2*G[0, -w]*G[-w^(-1), -w] - 4*G[1, -w]*G[-w^(-1), -w] + 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] - (7*G[0, -w]*G[-w^(-1), w^2])/3 - 
   (8*G[0, w]*G[-w^(-1), w^2])/3 + (7*G[0, w^2]*G[-w^(-1), w^2])/3 - 
   (G[1, r7]*G[-w^(-1), w^2])/3 + (14*G[1, -w]*G[-w^(-1), w^2])/3 + 
   (16*G[1, w]*G[-w^(-1), w^2])/3 - (14*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   ((8*I)/3)*Pi*G[-w, w^2] - (7*G[0, -w]*G[-w, w^2])/3 - 
   (8*G[0, w]*G[-w, w^2])/3 + (7*G[0, w^2]*G[-w, w^2])/3 - 
   (G[1, r7]*G[-w, w^2])/3 + (14*G[1, -w]*G[-w, w^2])/3 + 
   (16*G[1, w]*G[-w, w^2])/3 - (14*G[1, w^2]*G[-w, w^2])/3 + 6*G[0, 0, -w] + 
   (16*G[0, 0, w])/3 - (115*G[0, 0, w^2])/3 + 4*G[0, 1, r7] - 4*G[0, 1, -w] - 
   (32*G[0, 1, w])/3 - 4*G[0, r61, -w] + (115*G[0, r61, w^2])/3 - 
   4*G[0, r62, -w] + (115*G[0, r62, w^2])/3 + 2*G[0, -w, -w] + 
   (49*G[0, w^2, w^2])/3 - (56*G[1, 0, w])/3 - (16*G[1, 1, r7])/3 + 
   (112*G[1, 1, w])/3 - 4*G[1, -w, -w] + 4*G[r1, 0, w] - 8*G[r1, 1, w] + 
   4*G[r2, 0, w] - 8*G[r2, 1, w] - 4*G[r61, 0, -w] + (164*G[r61, 0, w^2])/3 + 
   4*G[r61, r61, -w] - (164*G[r61, r61, w^2])/3 + 4*G[r61, r62, -w] - 
   (164*G[r61, r62, w^2])/3 - (49*G[r61, w^2, w^2])/3 - 4*G[r62, 0, -w] + 
   (164*G[r62, 0, w^2])/3 + 4*G[r62, r61, -w] - (164*G[r62, r61, w^2])/3 + 
   4*G[r62, r62, -w] - (164*G[r62, r62, w^2])/3 - (49*G[r62, w^2, w^2])/3 - 
   (49*G[w^(-2), 0, w^2])/3 + (49*G[w^(-2), r61, w^2])/3 + 
   (49*G[w^(-2), r62, w^2])/3 - 2*G[-w^(-1), 0, -w] + 4*G[-w^(-1), 1, -w]) + 
 G[0, r62, z3]*(Pi^2/2 - 2*G[0, -w]^2 - ((4*I)/3)*Pi*G[0, w] - 
   4*G[0, -w]*G[0, w] + (2*I)*Pi*G[0, w^2] - (8*G[0, -w]*G[0, w^2])/3 - 
   6*G[0, w]*G[0, w^2] + 37*G[0, w^2]^2 - (10*G[0, w^2]*G[1, r7])/3 + 
   4*G[0, -w]*G[1, -w] - (8*G[0, w^2]*G[1, -w])/3 + ((32*I)/3)*Pi*G[1, w] + 
   8*G[0, -w]*G[1, w] + 12*G[0, w^2]*G[1, w] - ((16*I)/3)*Pi*G[1, w^2] + 
   (16*G[0, w]*G[1, w^2])/3 + (8*G[0, w^2]*G[1, w^2])/3 + 
   (16*G[1, r7]*G[1, w^2])/3 - (32*G[1, w]*G[1, w^2])/3 - (4*I)*Pi*G[r1, w] - 
   (4*I)*Pi*G[r2, w] + 4*G[0, w]*G[r61, -w] + 4*G[0, w^2]*G[r61, -w] - 
   8*G[1, w]*G[r61, -w] - ((16*I)/3)*Pi*G[r61, w^2] + 
   4*G[0, -w]*G[r61, w^2] + (28*G[0, w]*G[r61, w^2])/3 - 
   93*G[0, w^2]*G[r61, w^2] + (16*G[1, r7]*G[r61, w^2])/3 - 
   (56*G[1, w]*G[r61, w^2])/3 - 4*G[r61, -w]*G[r61, w^2] + 
   (164*G[r61, w^2]^2)/3 + 4*G[0, w]*G[r62, -w] + 4*G[0, w^2]*G[r62, -w] - 
   8*G[1, w]*G[r62, -w] - 4*G[r61, w^2]*G[r62, -w] - 
   ((16*I)/3)*Pi*G[r62, w^2] + 4*G[0, -w]*G[r62, w^2] + 
   (28*G[0, w]*G[r62, w^2])/3 - 93*G[0, w^2]*G[r62, w^2] + 
   (16*G[1, r7]*G[r62, w^2])/3 - (56*G[1, w]*G[r62, w^2])/3 - 
   4*G[r61, -w]*G[r62, w^2] + (328*G[r61, w^2]*G[r62, w^2])/3 - 
   4*G[r62, -w]*G[r62, w^2] + (164*G[r62, w^2]^2)/3 + 
   ((10*I)/3)*Pi*G[w^(-2), w^2] + G[0, -w]*G[w^(-2), w^2] - 
   (10*G[0, w]*G[w^(-2), w^2])/3 + (46*G[0, w^2]*G[w^(-2), w^2])/3 - 
   (13*G[1, r7]*G[w^(-2), w^2])/3 - 2*G[1, -w]*G[w^(-2), w^2] + 
   (20*G[1, w]*G[w^(-2), w^2])/3 + 2*G[1, w^2]*G[w^(-2), w^2] - 
   (49*G[r61, w^2]*G[w^(-2), w^2])/3 - (49*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   2*G[0, -w]*G[-w^(-1), -w] - 4*G[1, -w]*G[-w^(-1), -w] + 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] - (7*G[0, -w]*G[-w^(-1), w^2])/3 - 
   (8*G[0, w]*G[-w^(-1), w^2])/3 + (7*G[0, w^2]*G[-w^(-1), w^2])/3 - 
   (G[1, r7]*G[-w^(-1), w^2])/3 + (14*G[1, -w]*G[-w^(-1), w^2])/3 + 
   (16*G[1, w]*G[-w^(-1), w^2])/3 - (14*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   ((8*I)/3)*Pi*G[-w, w^2] - (7*G[0, -w]*G[-w, w^2])/3 - 
   (8*G[0, w]*G[-w, w^2])/3 + (7*G[0, w^2]*G[-w, w^2])/3 - 
   (G[1, r7]*G[-w, w^2])/3 + (14*G[1, -w]*G[-w, w^2])/3 + 
   (16*G[1, w]*G[-w, w^2])/3 - (14*G[1, w^2]*G[-w, w^2])/3 + 6*G[0, 0, -w] + 
   (16*G[0, 0, w])/3 - (115*G[0, 0, w^2])/3 + 4*G[0, 1, r7] - 4*G[0, 1, -w] - 
   (32*G[0, 1, w])/3 - 4*G[0, r61, -w] + (115*G[0, r61, w^2])/3 - 
   4*G[0, r62, -w] + (115*G[0, r62, w^2])/3 + 2*G[0, -w, -w] + 
   (49*G[0, w^2, w^2])/3 - (56*G[1, 0, w])/3 - (16*G[1, 1, r7])/3 + 
   (112*G[1, 1, w])/3 - 4*G[1, -w, -w] + 4*G[r1, 0, w] - 8*G[r1, 1, w] + 
   4*G[r2, 0, w] - 8*G[r2, 1, w] - 4*G[r61, 0, -w] + (164*G[r61, 0, w^2])/3 + 
   4*G[r61, r61, -w] - (164*G[r61, r61, w^2])/3 + 4*G[r61, r62, -w] - 
   (164*G[r61, r62, w^2])/3 - (49*G[r61, w^2, w^2])/3 - 4*G[r62, 0, -w] + 
   (164*G[r62, 0, w^2])/3 + 4*G[r62, r61, -w] - (164*G[r62, r61, w^2])/3 + 
   4*G[r62, r62, -w] - (164*G[r62, r62, w^2])/3 - (49*G[r62, w^2, w^2])/3 - 
   (49*G[w^(-2), 0, w^2])/3 + (49*G[w^(-2), r61, w^2])/3 + 
   (49*G[w^(-2), r62, w^2])/3 - 2*G[-w^(-1), 0, -w] + 4*G[-w^(-1), 1, -w]) + 
 G[w^(-2), 1, z3]*((-14*Pi^2)/3 + 6*G[0, -w]^2 - ((16*I)/3)*Pi*G[0, w] + 
   (8*I)*Pi*G[0, w^2] - 4*G[0, w]*G[0, w^2] + 8*G[0, w^2]^2 - 
   (4*I)*Pi*G[1, r7] - 36*G[0, -w]*G[1, -w] + 48*G[1, -w]^2 + 
   ((8*I)/3)*Pi*G[1, w] + ((88*I)/3)*Pi*G[1, w^2] - 16*G[0, -w]*G[1, w^2] - 
   (136*G[0, w]*G[1, w^2])/3 - 8*G[0, w^2]*G[1, w^2] - 
   (64*G[1, r7]*G[1, w^2])/3 + 32*G[1, -w]*G[1, w^2] + 
   (272*G[1, w]*G[1, w^2])/3 - 16*G[1, w^2]^2 + (4*I)*Pi*G[r1, w] + 
   (4*I)*Pi*G[r2, w] - ((35*I)/3)*Pi*G[w^(-2), w^2] + 
   5*G[0, -w]*G[w^(-2), w^2] + (35*G[0, w]*G[w^(-2), w^2])/3 - 
   5*G[0, w^2]*G[w^(-2), w^2] + (20*G[1, r7]*G[w^(-2), w^2])/3 - 
   10*G[1, -w]*G[w^(-2), w^2] - (70*G[1, w]*G[w^(-2), w^2])/3 + 
   10*G[1, w^2]*G[w^(-2), w^2] + 6*G[0, -w]*G[-w^(-1), -w] - 
   12*G[1, -w]*G[-w^(-1), -w] - (11*I)*Pi*G[-w^(-1), w^2] - 
   G[0, -w]*G[-w^(-1), w^2] + 11*G[0, w]*G[-w^(-1), w^2] - 
   7*G[0, w^2]*G[-w^(-1), w^2] + 4*G[1, r7]*G[-w^(-1), w^2] + 
   2*G[1, -w]*G[-w^(-1), w^2] - 22*G[1, w]*G[-w^(-1), w^2] + 
   14*G[1, w^2]*G[-w^(-1), w^2] - (11*I)*Pi*G[-w, w^2] + 
   7*G[0, -w]*G[-w, w^2] + 11*G[0, w]*G[-w, w^2] - 7*G[0, w^2]*G[-w, w^2] + 
   4*G[1, r7]*G[-w, w^2] - 14*G[1, -w]*G[-w, w^2] - 22*G[1, w]*G[-w, w^2] + 
   14*G[1, w^2]*G[-w, w^2] - 6*G[0, 0, -w] + (4*G[0, 0, w])/3 - 
   8*G[0, 0, w^2] + 4*G[0, 1, r7] + 12*G[0, 1, -w] + (40*G[0, 1, w])/3 + 
   16*G[0, 1, w^2] + 6*G[0, -w, -w] + 24*G[1, 0, -w] + (64*G[1, 0, w])/3 + 
   8*G[1, 0, w^2] - (4*G[1, 1, r7])/3 - 48*G[1, 1, -w] - (128*G[1, 1, w])/3 - 
   16*G[1, 1, w^2] - 12*G[1, -w, -w] - 4*G[r1, 0, w] + 8*G[r1, 1, w] - 
   4*G[r2, 0, w] + 8*G[r2, 1, w] - 6*G[-w^(-1), 0, -w] + 
   8*G[-w^(-1), 0, w^2] + 12*G[-w^(-1), 1, -w] - 16*G[-w^(-1), 1, w^2]) + 
 6*Pi^2*G[-w^(-1), 1, w^2] - 8*G[0, -w]^2*G[-w^(-1), 1, w^2] + 
 ((2*I)/3)*Pi*G[0, w]*G[-w^(-1), 1, w^2] + 
 8*G[0, -w]*G[0, w]*G[-w^(-1), 1, w^2] - (42*I)*Pi*G[0, w^2]*
  G[-w^(-1), 1, w^2] + (188*G[0, -w]*G[0, w^2]*G[-w^(-1), 1, w^2])/9 + 
 (130*G[0, w]*G[0, w^2]*G[-w^(-1), 1, w^2])/3 - 
 (182*G[0, w^2]^2*G[-w^(-1), 1, w^2])/9 + 
 (8*I)*Pi*G[1, r7]*G[-w^(-1), 1, w^2] + 
 (88*G[0, w^2]*G[1, r7]*G[-w^(-1), 1, w^2])/9 + 
 64*G[0, -w]*G[1, -w]*G[-w^(-1), 1, w^2] - 
 16*G[0, w]*G[1, -w]*G[-w^(-1), 1, w^2] - 
 (352*G[0, w^2]*G[1, -w]*G[-w^(-1), 1, w^2])/9 - 
 96*G[1, -w]^2*G[-w^(-1), 1, w^2] + ((80*I)/3)*Pi*G[1, w]*
  G[-w^(-1), 1, w^2] - 16*G[0, -w]*G[1, w]*G[-w^(-1), 1, w^2] - 
 (236*G[0, w^2]*G[1, w]*G[-w^(-1), 1, w^2])/3 + 
 32*G[1, -w]*G[1, w]*G[-w^(-1), 1, w^2] - ((272*I)/3)*Pi*G[1, w^2]*
  G[-w^(-1), 1, w^2] + 32*G[0, -w]*G[1, w^2]*G[-w^(-1), 1, w^2] + 
 (368*G[0, w]*G[1, w^2]*G[-w^(-1), 1, w^2])/3 + 
 (544*G[0, w^2]*G[1, w^2]*G[-w^(-1), 1, w^2])/9 + 
 (128*G[1, r7]*G[1, w^2]*G[-w^(-1), 1, w^2])/3 - 
 64*G[1, -w]*G[1, w^2]*G[-w^(-1), 1, w^2] - 
 (736*G[1, w]*G[1, w^2]*G[-w^(-1), 1, w^2])/3 + 
 96*G[1, w^2]^2*G[-w^(-1), 1, w^2] - (14*I)*Pi*G[r1, w]*G[-w^(-1), 1, w^2] - 
 (14*I)*Pi*G[r2, w]*G[-w^(-1), 1, w^2] + ((56*I)/3)*Pi*G[r61, w^2]*
  G[-w^(-1), 1, w^2] - 28*G[0, -w]*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
 (92*G[0, w]*G[r61, w^2]*G[-w^(-1), 1, w^2])/3 - 
 4*G[0, w^2]*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
 (8*G[1, r7]*G[r61, w^2]*G[-w^(-1), 1, w^2])/3 + 
 56*G[1, -w]*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
 (184*G[1, w]*G[r61, w^2]*G[-w^(-1), 1, w^2])/3 - 
 32*G[1, w^2]*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
 ((56*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 28*G[0, -w]*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 (92*G[0, w]*G[r62, w^2]*G[-w^(-1), 1, w^2])/3 - 
 4*G[0, w^2]*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 (8*G[1, r7]*G[r62, w^2]*G[-w^(-1), 1, w^2])/3 + 
 56*G[1, -w]*G[r62, w^2]*G[-w^(-1), 1, w^2] + 
 (184*G[1, w]*G[r62, w^2]*G[-w^(-1), 1, w^2])/3 - 
 32*G[1, w^2]*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
 (4*G[0, w^2]*G[w^(-2), -w]*G[-w^(-1), 1, w^2])/3 + 
 (42*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 12*G[-1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 2*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 44*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 (13*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/3 - 
 26*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 4*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 88*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 48*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 16*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 16*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
 12*G[w^(-2), w^2]^2*G[-w^(-1), 1, w^2] - 16*G[0, -w]*G[-w^(-1), -w]*
  G[-w^(-1), 1, w^2] + 32*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), 1, w^2] + 
 ((80*I)/3)*Pi*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 12*G[-1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 (118*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/9 - 
 26*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 (203*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/9 - 
 (22*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/9 - 
 (260*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/9 + 
 52*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 (832*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/9 + 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 
 (4*G[w^(-2), -w]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 + 
 (55*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 + 
 (11*G[-w^(-1), w^2]^2*G[-w^(-1), 1, w^2])/3 + 
 ((80*I)/3)*Pi*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 12*G[-1, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 (98*G[0, -w]*G[-w, w^2]*G[-w^(-1), 1, w^2])/9 - 
 26*G[0, w]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 (71*G[0, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2])/9 - 
 (22*G[1, r7]*G[-w, w^2]*G[-w^(-1), 1, w^2])/9 + 
 (172*G[1, -w]*G[-w, w^2]*G[-w^(-1), 1, w^2])/9 + 
 52*G[1, w]*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 (688*G[1, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2])/9 + 
 4*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 4*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 (4*G[w^(-2), -w]*G[-w, w^2]*G[-w^(-1), 1, w^2])/3 - 
 (5*G[w^(-2), w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2])/3 + 
 26*G[-w^(-1), w^2]*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
 (43*G[-w, w^2]^2*G[-w^(-1), 1, w^2])/3 + 8*G[0, 0, -w]*G[-w^(-1), 1, w^2] + 
 (46*G[0, 0, w]*G[-w^(-1), 1, w^2])/3 - (34*G[0, 0, w^2]*G[-w^(-1), 1, w^2])/
  3 - 8*G[0, 1, r7]*G[-w^(-1), 1, w^2] - 16*G[0, 1, -w]*G[-w^(-1), 1, w^2] - 
 (140*G[0, 1, w]*G[-w^(-1), 1, w^2])/3 - 64*G[0, 1, w^2]*G[-w^(-1), 1, w^2] + 
 4*G[0, r61, w^2]*G[-w^(-1), 1, w^2] + 4*G[0, r62, w^2]*G[-w^(-1), 1, w^2] + 
 (59*G[0, w^(-2), w^2]*G[-w^(-1), 1, w^2])/3 + 
 (47*G[0, -w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 - 
 16*G[0, -w, -w]*G[-w^(-1), 1, w^2] + (95*G[0, -w, w^2]*G[-w^(-1), 1, w^2])/
  3 + (23*G[0, w^2, w^2]*G[-w^(-1), 1, w^2])/3 - 
 48*G[1, 0, -w]*G[-w^(-1), 1, w^2] - (224*G[1, 0, w]*G[-w^(-1), 1, w^2])/3 + 
 16*G[1, 0, w^2]*G[-w^(-1), 1, w^2] + (8*G[1, 1, r7]*G[-w^(-1), 1, w^2])/3 + 
 96*G[1, 1, -w]*G[-w^(-1), 1, w^2] + (448*G[1, 1, w]*G[-w^(-1), 1, w^2])/3 - 
 32*G[1, 1, w^2]*G[-w^(-1), 1, w^2] + 32*G[1, -w, -w]*G[-w^(-1), 1, w^2] + 
 14*G[r1, 0, w]*G[-w^(-1), 1, w^2] - 28*G[r1, 1, w]*G[-w^(-1), 1, w^2] + 
 14*G[r2, 0, w]*G[-w^(-1), 1, w^2] - 28*G[r2, 1, w]*G[-w^(-1), 1, w^2] + 
 24*G[r61, 0, w^2]*G[-w^(-1), 1, w^2] - 12*G[r61, w^(-2), w^2]*
  G[-w^(-1), 1, w^2] - 12*G[r61, -w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 12*G[r61, -w, w^2]*G[-w^(-1), 1, w^2] - 8*G[r61, w^2, w^2]*
  G[-w^(-1), 1, w^2] + 24*G[r62, 0, w^2]*G[-w^(-1), 1, w^2] - 
 12*G[r62, w^(-2), w^2]*G[-w^(-1), 1, w^2] - 12*G[r62, -w^(-1), w^2]*
  G[-w^(-1), 1, w^2] - 12*G[r62, -w, w^2]*G[-w^(-1), 1, w^2] - 
 8*G[r62, w^2, w^2]*G[-w^(-1), 1, w^2] + 12*G[w^(-2), -1, w^2]*
  G[-w^(-1), 1, w^2] + 2*G[w^(-2), 0, w^2]*G[-w^(-1), 1, w^2] + 
 16*G[w^(-2), 1, w^2]*G[-w^(-1), 1, w^2] - 4*G[w^(-2), r61, w^2]*
  G[-w^(-1), 1, w^2] - 4*G[w^(-2), r62, w^2]*G[-w^(-1), 1, w^2] - 
 12*G[w^(-2), w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 4*G[w^(-2), -w^(-1), w^2]*G[-w^(-1), 1, w^2] - 
 4*G[w^(-2), -w, w^2]*G[-w^(-1), 1, w^2] - 4*G[w^(-2), w^2, w^2]*
  G[-w^(-1), 1, w^2] + 12*G[-w^(-1), -1, w^2]*G[-w^(-1), 1, w^2] + 
 16*G[-w^(-1), 0, -w]*G[-w^(-1), 1, w^2] - 
 (80*G[-w^(-1), 0, w^2]*G[-w^(-1), 1, w^2])/3 - 
 32*G[-w^(-1), 1, -w]*G[-w^(-1), 1, w^2] + 44*G[-w^(-1), 1, w^2]^2 + 
 G[w^(-2), -w, z3]*((5*Pi^2)/6 - G[0, -w]^2/3 + ((2*I)/3)*Pi*G[0, w] - 
   ((2*I)/3)*Pi*G[0, w^2] - (G[0, -w]*G[0, w^2])/2 - 
   (4*G[0, w]*G[0, w^2])/3 - (19*G[0, w^2]^2)/6 + I*Pi*G[1, r7] - 
   (3*G[0, w^2]*G[1, r7])/2 + (4*G[0, -w]*G[1, -w])/3 - 2*G[0, w]*G[1, -w] - 
   G[0, w^2]*G[1, -w] - (4*G[1, -w]^2)/3 + ((8*I)/3)*Pi*G[1, w] + 
   (14*G[0, w^2]*G[1, w])/3 + 4*G[1, -w]*G[1, w] - ((32*I)/3)*Pi*G[1, w^2] + 
   (4*G[0, -w]*G[1, w^2])/3 + (44*G[0, w]*G[1, w^2])/3 + 
   (13*G[0, w^2]*G[1, w^2])/3 + (32*G[1, r7]*G[1, w^2])/3 - 
   (8*G[1, -w]*G[1, w^2])/3 - (88*G[1, w]*G[1, w^2])/3 - (2*I)*Pi*G[r1, w] - 
   (2*I)*Pi*G[r2, w] + G[0, w]*G[r61, -w] + G[0, w^2]*G[r61, -w] - 
   2*G[1, w]*G[r61, -w] - ((4*I)/3)*Pi*G[r61, w^2] + G[0, -w]*G[r61, w^2] + 
   (7*G[0, w]*G[r61, w^2])/3 + 2*G[0, w^2]*G[r61, w^2] + 
   (4*G[1, r7]*G[r61, w^2])/3 - (14*G[1, w]*G[r61, w^2])/3 - 
   G[r61, -w]*G[r61, w^2] - G[r61, w^2]^2 + G[0, w]*G[r62, -w] + 
   G[0, w^2]*G[r62, -w] - 2*G[1, w]*G[r62, -w] - G[r61, w^2]*G[r62, -w] - 
   ((4*I)/3)*Pi*G[r62, w^2] + G[0, -w]*G[r62, w^2] + 
   (7*G[0, w]*G[r62, w^2])/3 + 2*G[0, w^2]*G[r62, w^2] + 
   (4*G[1, r7]*G[r62, w^2])/3 - (14*G[1, w]*G[r62, w^2])/3 - 
   G[r61, -w]*G[r62, w^2] - 2*G[r61, w^2]*G[r62, w^2] - 
   G[r62, -w]*G[r62, w^2] - G[r62, w^2]^2 + ((25*I)/6)*Pi*G[w^(-2), w^2] - 
   (7*G[0, -w]*G[w^(-2), w^2])/6 - (25*G[0, w]*G[w^(-2), w^2])/6 + 
   (7*G[0, w^2]*G[w^(-2), w^2])/6 - 3*G[1, r7]*G[w^(-2), w^2] + 
   (7*G[1, -w]*G[w^(-2), w^2])/3 + (25*G[1, w]*G[w^(-2), w^2])/3 - 
   (7*G[1, w^2]*G[w^(-2), w^2])/3 + ((19*I)/6)*Pi*G[-w^(-1), w^2] + 
   G[0, -w]*G[-w^(-1), w^2] - (19*G[0, w]*G[-w^(-1), w^2])/6 + 
   G[0, w^2]*G[-w^(-1), w^2] - (13*G[1, r7]*G[-w^(-1), w^2])/6 - 
   2*G[1, -w]*G[-w^(-1), w^2] + (19*G[1, w]*G[-w^(-1), w^2])/3 - 
   2*G[1, w^2]*G[-w^(-1), w^2] + ((19*I)/6)*Pi*G[-w, w^2] - 
   G[0, -w]*G[-w, w^2] - (19*G[0, w]*G[-w, w^2])/6 + G[0, w^2]*G[-w, w^2] - 
   (13*G[1, r7]*G[-w, w^2])/6 + 2*G[1, -w]*G[-w, w^2] + 
   (19*G[1, w]*G[-w, w^2])/3 - 2*G[1, w^2]*G[-w, w^2] + (4*G[0, 0, -w])/3 + 
   G[0, 0, w]/3 + (8*G[0, 0, w^2])/3 - (2*G[0, 1, -w])/3 - (8*G[0, 1, w])/3 - 
   (10*G[0, 1, w^2])/3 - G[0, r61, -w] - G[0, r61, w^2] - G[0, r62, -w] - 
   G[0, r62, w^2] - (2*G[1, 0, -w])/3 - (20*G[1, 0, w])/3 - 
   (4*G[1, 0, w^2])/3 - G[1, 1, r7] + (4*G[1, 1, -w])/3 + (40*G[1, 1, w])/3 + 
   (8*G[1, 1, w^2])/3 + 2*G[r1, 0, w] - 4*G[r1, 1, w] + 2*G[r2, 0, w] - 
   4*G[r2, 1, w] - G[r61, 0, -w] - G[r61, 0, w^2] + G[r61, r61, -w] + 
   G[r61, r61, w^2] + G[r61, r62, -w] + G[r61, r62, w^2] - G[r62, 0, -w] - 
   G[r62, 0, w^2] + G[r62, r61, -w] + G[r62, r61, w^2] + G[r62, r62, -w] + 
   G[r62, r62, w^2] - 2*G[-w^(-1), 0, w^2] + 4*G[-w^(-1), 1, w^2]) + 
 G[w^(-2), w^(-2), z3]*((5*Pi^2)/4 + (6*I)*Pi*G[0, w] - (3*I)*Pi*G[0, w^2] - 
   (13*G[0, -w]*G[0, w^2])/6 + 3*G[0, w]*G[0, w^2] + (49*G[0, w^2]^2)/6 + 
   (I/2)*Pi*G[1, r7] + (7*G[0, w^2]*G[1, r7])/6 + (13*G[0, w^2]*G[1, -w])/3 - 
   (3*I)*Pi*G[1, w^2] + 5*G[0, -w]*G[1, w^2] + 5*G[0, w]*G[1, w^2] + 
   (2*G[0, w^2]*G[1, w^2])/3 - 10*G[1, -w]*G[1, w^2] - 10*G[1, w]*G[1, w^2] + 
   6*G[1, w^2]^2 - (6*I)*Pi*G[r1, w] - (6*I)*Pi*G[r2, w] + 
   2*G[0, w]*G[r61, w^2] - 24*G[0, w^2]*G[r61, w^2] - 4*G[1, w]*G[r61, w^2] + 
   14*G[r61, w^2]^2 + 2*G[0, w]*G[r62, w^2] - 24*G[0, w^2]*G[r62, w^2] - 
   4*G[1, w]*G[r62, w^2] + 28*G[r61, w^2]*G[r62, w^2] + 14*G[r62, w^2]^2 + 
   (2*I)*Pi*G[w^(-2), w^2] - (G[0, -w]*G[w^(-2), w^2])/2 - 
   2*G[0, w]*G[w^(-2), w^2] + (9*G[0, w^2]*G[w^(-2), w^2])/2 - 
   (3*G[1, r7]*G[w^(-2), w^2])/2 + G[1, -w]*G[w^(-2), w^2] + 
   4*G[1, w]*G[w^(-2), w^2] - G[1, w^2]*G[w^(-2), w^2] - 
   4*G[r61, w^2]*G[w^(-2), w^2] - 4*G[r62, w^2]*G[w^(-2), w^2] + 
   ((5*I)/2)*Pi*G[-w^(-1), w^2] + (19*G[0, -w]*G[-w^(-1), w^2])/6 - 
   (5*G[0, w]*G[-w^(-1), w^2])/2 + (17*G[0, w^2]*G[-w^(-1), w^2])/6 + 
   (G[1, r7]*G[-w^(-1), w^2])/3 - (19*G[1, -w]*G[-w^(-1), w^2])/3 + 
   5*G[1, w]*G[-w^(-1), w^2] - (17*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   ((5*I)/2)*Pi*G[-w, w^2] - (17*G[0, -w]*G[-w, w^2])/6 - 
   (5*G[0, w]*G[-w, w^2])/2 + (17*G[0, w^2]*G[-w, w^2])/6 + 
   (G[1, r7]*G[-w, w^2])/3 + (17*G[1, -w]*G[-w, w^2])/3 + 
   5*G[1, w]*G[-w, w^2] - (17*G[1, w^2]*G[-w, w^2])/3 - (35*G[0, 0, w])/2 - 
   6*G[0, 0, w^2] + 11*G[0, 1, w] - 8*G[0, 1, w^2] + 10*G[0, r61, w^2] + 
   10*G[0, r62, w^2] + 4*G[0, w^2, w^2] - G[1, 0, w] - 2*G[1, 0, w^2] - 
   G[1, 1, r7]/2 + 2*G[1, 1, w] + 4*G[1, 1, w^2] + 6*G[r1, 0, w] - 
   12*G[r1, 1, w] + 6*G[r2, 0, w] - 12*G[r2, 1, w] + 14*G[r61, 0, w^2] - 
   14*G[r61, r61, w^2] - 14*G[r61, r62, w^2] - 4*G[r61, w^2, w^2] + 
   14*G[r62, 0, w^2] - 14*G[r62, r61, w^2] - 14*G[r62, r62, w^2] - 
   4*G[r62, w^2, w^2] - 4*G[w^(-2), 0, w^2] + 4*G[w^(-2), r61, w^2] + 
   4*G[w^(-2), r62, w^2] - 6*G[-w^(-1), 0, w^2] + 12*G[-w^(-1), 1, w^2]) + 
 2*G[0, w]*G[0, w^2]*G[-w^(-1), r61, -w] + 
 2*G[0, w^2]^2*G[-w^(-1), r61, -w] - 4*G[0, w^2]*G[1, w]*
  G[-w^(-1), r61, -w] - 2*G[0, w^2]*G[r61, w^2]*G[-w^(-1), r61, -w] - 
 2*G[0, w^2]*G[r62, w^2]*G[-w^(-1), r61, -w] - 
 2*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), r61, -w] - 
 2*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, -w] + 
 4*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), r61, -w] + 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, -w] + 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, -w] - 
 2*G[0, w]*G[-w, w^2]*G[-w^(-1), r61, -w] - 2*G[0, w^2]*G[-w, w^2]*
  G[-w^(-1), r61, -w] + 4*G[1, w]*G[-w, w^2]*G[-w^(-1), r61, -w] + 
 2*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), r61, -w] + 
 2*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), r61, -w] + 
 (5*Pi^2*G[-w^(-1), r61, w^2])/2 - 2*G[0, -w]^2*G[-w^(-1), r61, w^2] - 
 ((4*I)/3)*Pi*G[0, w]*G[-w^(-1), r61, w^2] - 
 4*G[0, -w]*G[0, w]*G[-w^(-1), r61, w^2] - ((2*I)/3)*Pi*G[0, w^2]*
  G[-w^(-1), r61, w^2] - (8*G[0, -w]*G[0, w^2]*G[-w^(-1), r61, w^2])/3 + 
 (14*G[0, w]*G[0, w^2]*G[-w^(-1), r61, w^2])/3 + 
 19*G[0, w^2]^2*G[-w^(-1), r61, w^2] - 
 (14*G[0, w^2]*G[1, r7]*G[-w^(-1), r61, w^2])/3 + 
 4*G[0, -w]*G[1, -w]*G[-w^(-1), r61, w^2] - 
 (8*G[0, w^2]*G[1, -w]*G[-w^(-1), r61, w^2])/3 + 
 ((32*I)/3)*Pi*G[1, w]*G[-w^(-1), r61, w^2] + 
 8*G[0, -w]*G[1, w]*G[-w^(-1), r61, w^2] - 
 (28*G[0, w^2]*G[1, w]*G[-w^(-1), r61, w^2])/3 - 
 ((16*I)/3)*Pi*G[1, w^2]*G[-w^(-1), r61, w^2] + 
 (16*G[0, w]*G[1, w^2]*G[-w^(-1), r61, w^2])/3 + 
 (32*G[0, w^2]*G[1, w^2]*G[-w^(-1), r61, w^2])/3 + 
 (16*G[1, r7]*G[1, w^2]*G[-w^(-1), r61, w^2])/3 - 
 (32*G[1, w]*G[1, w^2]*G[-w^(-1), r61, w^2])/3 - 
 (4*I)*Pi*G[r1, w]*G[-w^(-1), r61, w^2] - 
 (4*I)*Pi*G[r2, w]*G[-w^(-1), r61, w^2] + 4*G[0, w]*G[r61, -w]*
  G[-w^(-1), r61, w^2] + 4*G[0, w^2]*G[r61, -w]*G[-w^(-1), r61, w^2] - 
 8*G[1, w]*G[r61, -w]*G[-w^(-1), r61, w^2] - ((16*I)/3)*Pi*G[r61, w^2]*
  G[-w^(-1), r61, w^2] + 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), r61, w^2] + 
 (4*G[0, w]*G[r61, w^2]*G[-w^(-1), r61, w^2])/3 - 
 47*G[0, w^2]*G[r61, w^2]*G[-w^(-1), r61, w^2] + 
 (16*G[1, r7]*G[r61, w^2]*G[-w^(-1), r61, w^2])/3 - 
 (8*G[1, w]*G[r61, w^2]*G[-w^(-1), r61, w^2])/3 - 
 4*G[r61, -w]*G[r61, w^2]*G[-w^(-1), r61, w^2] + 
 (68*G[r61, w^2]^2*G[-w^(-1), r61, w^2])/3 + 
 4*G[0, w]*G[r62, -w]*G[-w^(-1), r61, w^2] + 
 4*G[0, w^2]*G[r62, -w]*G[-w^(-1), r61, w^2] - 
 8*G[1, w]*G[r62, -w]*G[-w^(-1), r61, w^2] - 4*G[r61, w^2]*G[r62, -w]*
  G[-w^(-1), r61, w^2] - ((16*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 4*G[0, -w]*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 (4*G[0, w]*G[r62, w^2]*G[-w^(-1), r61, w^2])/3 - 
 47*G[0, w^2]*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 (16*G[1, r7]*G[r62, w^2]*G[-w^(-1), r61, w^2])/3 - 
 (8*G[1, w]*G[r62, w^2]*G[-w^(-1), r61, w^2])/3 - 
 4*G[r61, -w]*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 (136*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), r61, w^2])/3 - 
 4*G[r62, -w]*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
 (68*G[r62, w^2]^2*G[-w^(-1), r61, w^2])/3 + ((14*I)/3)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), r61, w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] - 
 (20*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/3 - 
 (14*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/3 - 
 (17*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/3 - 
 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] + 
 (40*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/3 + 
 2*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2] + 
 (11*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/3 + 
 (11*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), r61, w^2])/3 + 
 2*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), r61, w^2] - 
 4*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), r61, w^2] + 
 (4*I)*Pi*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/3 - 
 2*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2] + 
 (25*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/3 + 
 (7*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/3 + 
 (14*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2] - 
 (38*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2])/3 - 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r61, w^2] + 
 (4*I)*Pi*G[-w, w^2]*G[-w^(-1), r61, w^2] - 
 (7*G[0, -w]*G[-w, w^2]*G[-w^(-1), r61, w^2])/3 - 
 2*G[0, w]*G[-w, w^2]*G[-w^(-1), r61, w^2] + 
 (25*G[0, w^2]*G[-w, w^2]*G[-w^(-1), r61, w^2])/3 + 
 (7*G[1, r7]*G[-w, w^2]*G[-w^(-1), r61, w^2])/3 + 
 (14*G[1, -w]*G[-w, w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[1, w]*G[-w, w^2]*G[-w^(-1), r61, w^2] - 
 (38*G[1, w^2]*G[-w, w^2]*G[-w^(-1), r61, w^2])/3 - 
 2*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), r61, w^2] - 
 2*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), r61, w^2] + 
 6*G[0, 0, -w]*G[-w^(-1), r61, w^2] + (16*G[0, 0, w]*G[-w^(-1), r61, w^2])/
  3 - (73*G[0, 0, w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[0, 1, r7]*G[-w^(-1), r61, w^2] - 4*G[0, 1, -w]*G[-w^(-1), r61, w^2] - 
 (32*G[0, 1, w]*G[-w^(-1), r61, w^2])/3 - 
 4*G[0, r61, -w]*G[-w^(-1), r61, w^2] + 
 (73*G[0, r61, w^2]*G[-w^(-1), r61, w^2])/3 - 
 4*G[0, r62, -w]*G[-w^(-1), r61, w^2] + 
 (73*G[0, r62, w^2]*G[-w^(-1), r61, w^2])/3 + 
 2*G[0, -w, -w]*G[-w^(-1), r61, w^2] - 
 (5*G[0, w^2, w^2]*G[-w^(-1), r61, w^2])/3 - 
 (56*G[1, 0, w]*G[-w^(-1), r61, w^2])/3 - 
 (16*G[1, 1, r7]*G[-w^(-1), r61, w^2])/3 + 
 (112*G[1, 1, w]*G[-w^(-1), r61, w^2])/3 - 
 4*G[1, -w, -w]*G[-w^(-1), r61, w^2] + 4*G[r1, 0, w]*G[-w^(-1), r61, w^2] - 
 8*G[r1, 1, w]*G[-w^(-1), r61, w^2] + 4*G[r2, 0, w]*G[-w^(-1), r61, w^2] - 
 8*G[r2, 1, w]*G[-w^(-1), r61, w^2] - 4*G[r61, 0, -w]*G[-w^(-1), r61, w^2] + 
 (68*G[r61, 0, w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[r61, r61, -w]*G[-w^(-1), r61, w^2] - 
 (68*G[r61, r61, w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[r61, r62, -w]*G[-w^(-1), r61, w^2] - 
 (68*G[r61, r62, w^2]*G[-w^(-1), r61, w^2])/3 + 
 (5*G[r61, w^2, w^2]*G[-w^(-1), r61, w^2])/3 - 
 4*G[r62, 0, -w]*G[-w^(-1), r61, w^2] + 
 (68*G[r62, 0, w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[r62, r61, -w]*G[-w^(-1), r61, w^2] - 
 (68*G[r62, r61, w^2]*G[-w^(-1), r61, w^2])/3 + 
 4*G[r62, r62, -w]*G[-w^(-1), r61, w^2] - 
 (68*G[r62, r62, w^2]*G[-w^(-1), r61, w^2])/3 + 
 (5*G[r62, w^2, w^2]*G[-w^(-1), r61, w^2])/3 + 
 (5*G[w^(-2), 0, w^2]*G[-w^(-1), r61, w^2])/3 - 
 (5*G[w^(-2), r61, w^2]*G[-w^(-1), r61, w^2])/3 - 
 (5*G[w^(-2), r62, w^2]*G[-w^(-1), r61, w^2])/3 - 
 2*G[-w^(-1), 0, -w]*G[-w^(-1), r61, w^2] + 
 4*G[-w^(-1), 1, -w]*G[-w^(-1), r61, w^2] + 
 ((-5*Pi^2)/2 + 2*G[0, -w]^2 + ((4*I)/3)*Pi*G[0, w] + 4*G[0, -w]*G[0, w] - 
   (2*I)*Pi*G[0, w^2] + (8*G[0, -w]*G[0, w^2])/3 - 2*G[0, w]*G[0, w^2] - 
   23*G[0, w^2]^2 + (10*G[0, w^2]*G[1, r7])/3 - 4*G[0, -w]*G[1, -w] + 
   (8*G[0, w^2]*G[1, -w])/3 - ((32*I)/3)*Pi*G[1, w] - 8*G[0, -w]*G[1, w] + 
   4*G[0, w^2]*G[1, w] + ((16*I)/3)*Pi*G[1, w^2] - (16*G[0, w]*G[1, w^2])/3 - 
   (8*G[0, w^2]*G[1, w^2])/3 - (16*G[1, r7]*G[1, w^2])/3 + 
   (32*G[1, w]*G[1, w^2])/3 + (4*I)*Pi*G[r1, w] + (4*I)*Pi*G[r2, w] - 
   4*G[0, w]*G[r61, -w] - 4*G[0, w^2]*G[r61, -w] + 8*G[1, w]*G[r61, -w] + 
   ((16*I)/3)*Pi*G[r61, w^2] - 4*G[0, -w]*G[r61, w^2] - 
   (4*G[0, w]*G[r61, w^2])/3 + 47*G[0, w^2]*G[r61, w^2] - 
   (16*G[1, r7]*G[r61, w^2])/3 + (8*G[1, w]*G[r61, w^2])/3 + 
   4*G[r61, -w]*G[r61, w^2] - (68*G[r61, w^2]^2)/3 - 4*G[0, w]*G[r62, -w] - 
   4*G[0, w^2]*G[r62, -w] + 8*G[1, w]*G[r62, -w] + 4*G[r61, w^2]*G[r62, -w] + 
   ((16*I)/3)*Pi*G[r62, w^2] - 4*G[0, -w]*G[r62, w^2] - 
   (4*G[0, w]*G[r62, w^2])/3 + 47*G[0, w^2]*G[r62, w^2] - 
   (16*G[1, r7]*G[r62, w^2])/3 + (8*G[1, w]*G[r62, w^2])/3 + 
   4*G[r61, -w]*G[r62, w^2] - (136*G[r61, w^2]*G[r62, w^2])/3 + 
   4*G[r62, -w]*G[r62, w^2] - (68*G[r62, w^2]^2)/3 - 
   ((10*I)/3)*Pi*G[w^(-2), w^2] - G[0, -w]*G[w^(-2), w^2] + 
   (10*G[0, w]*G[w^(-2), w^2])/3 + (8*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (13*G[1, r7]*G[w^(-2), w^2])/3 + 2*G[1, -w]*G[w^(-2), w^2] - 
   (20*G[1, w]*G[w^(-2), w^2])/3 - 2*G[1, w^2]*G[w^(-2), w^2] - 
   (5*G[r61, w^2]*G[w^(-2), w^2])/3 - (5*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] - 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] + (7*G[0, -w]*G[-w^(-1), w^2])/3 + 
   (8*G[0, w]*G[-w^(-1), w^2])/3 - (7*G[0, w^2]*G[-w^(-1), w^2])/3 + 
   (G[1, r7]*G[-w^(-1), w^2])/3 - (14*G[1, -w]*G[-w^(-1), w^2])/3 - 
   (16*G[1, w]*G[-w^(-1), w^2])/3 + (14*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   ((8*I)/3)*Pi*G[-w, w^2] + (7*G[0, -w]*G[-w, w^2])/3 + 
   (8*G[0, w]*G[-w, w^2])/3 - (7*G[0, w^2]*G[-w, w^2])/3 + 
   (G[1, r7]*G[-w, w^2])/3 - (14*G[1, -w]*G[-w, w^2])/3 - 
   (16*G[1, w]*G[-w, w^2])/3 + (14*G[1, w^2]*G[-w, w^2])/3 - 6*G[0, 0, -w] - 
   (16*G[0, 0, w])/3 + (73*G[0, 0, w^2])/3 - 4*G[0, 1, r7] + 4*G[0, 1, -w] + 
   (32*G[0, 1, w])/3 + 4*G[0, r61, -w] - (73*G[0, r61, w^2])/3 + 
   4*G[0, r62, -w] - (73*G[0, r62, w^2])/3 - 2*G[0, -w, -w] + 
   (5*G[0, w^2, w^2])/3 + (56*G[1, 0, w])/3 + (16*G[1, 1, r7])/3 - 
   (112*G[1, 1, w])/3 + 4*G[1, -w, -w] - 4*G[r1, 0, w] + 8*G[r1, 1, w] - 
   4*G[r2, 0, w] + 8*G[r2, 1, w] + 4*G[r61, 0, -w] - (68*G[r61, 0, w^2])/3 - 
   4*G[r61, r61, -w] + (68*G[r61, r61, w^2])/3 - 4*G[r61, r62, -w] + 
   (68*G[r61, r62, w^2])/3 - (5*G[r61, w^2, w^2])/3 + 4*G[r62, 0, -w] - 
   (68*G[r62, 0, w^2])/3 - 4*G[r62, r61, -w] + (68*G[r62, r61, w^2])/3 - 
   4*G[r62, r62, -w] + (68*G[r62, r62, w^2])/3 - (5*G[r62, w^2, w^2])/3 - 
   (5*G[w^(-2), 0, w^2])/3 + (5*G[w^(-2), r61, w^2])/3 + 
   (5*G[w^(-2), r62, w^2])/3 + 2*G[-w^(-1), 0, -w] - 4*G[-w^(-1), 1, -w])*
  G[-w^(-1), r61, z3] + 2*G[0, w]*G[0, w^2]*G[-w^(-1), r62, -w] + 
 2*G[0, w^2]^2*G[-w^(-1), r62, -w] - 4*G[0, w^2]*G[1, w]*
  G[-w^(-1), r62, -w] - 2*G[0, w^2]*G[r61, w^2]*G[-w^(-1), r62, -w] - 
 2*G[0, w^2]*G[r62, w^2]*G[-w^(-1), r62, -w] - 
 2*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), r62, -w] - 
 2*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, -w] + 
 4*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), r62, -w] + 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, -w] + 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, -w] - 
 2*G[0, w]*G[-w, w^2]*G[-w^(-1), r62, -w] - 2*G[0, w^2]*G[-w, w^2]*
  G[-w^(-1), r62, -w] + 4*G[1, w]*G[-w, w^2]*G[-w^(-1), r62, -w] + 
 2*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), r62, -w] + 
 2*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), r62, -w] + 
 (5*Pi^2*G[-w^(-1), r62, w^2])/2 - 2*G[0, -w]^2*G[-w^(-1), r62, w^2] - 
 ((4*I)/3)*Pi*G[0, w]*G[-w^(-1), r62, w^2] - 
 4*G[0, -w]*G[0, w]*G[-w^(-1), r62, w^2] - ((2*I)/3)*Pi*G[0, w^2]*
  G[-w^(-1), r62, w^2] - (8*G[0, -w]*G[0, w^2]*G[-w^(-1), r62, w^2])/3 + 
 (14*G[0, w]*G[0, w^2]*G[-w^(-1), r62, w^2])/3 + 
 19*G[0, w^2]^2*G[-w^(-1), r62, w^2] - 
 (14*G[0, w^2]*G[1, r7]*G[-w^(-1), r62, w^2])/3 + 
 4*G[0, -w]*G[1, -w]*G[-w^(-1), r62, w^2] - 
 (8*G[0, w^2]*G[1, -w]*G[-w^(-1), r62, w^2])/3 + 
 ((32*I)/3)*Pi*G[1, w]*G[-w^(-1), r62, w^2] + 
 8*G[0, -w]*G[1, w]*G[-w^(-1), r62, w^2] - 
 (28*G[0, w^2]*G[1, w]*G[-w^(-1), r62, w^2])/3 - 
 ((16*I)/3)*Pi*G[1, w^2]*G[-w^(-1), r62, w^2] + 
 (16*G[0, w]*G[1, w^2]*G[-w^(-1), r62, w^2])/3 + 
 (32*G[0, w^2]*G[1, w^2]*G[-w^(-1), r62, w^2])/3 + 
 (16*G[1, r7]*G[1, w^2]*G[-w^(-1), r62, w^2])/3 - 
 (32*G[1, w]*G[1, w^2]*G[-w^(-1), r62, w^2])/3 - 
 (4*I)*Pi*G[r1, w]*G[-w^(-1), r62, w^2] - 
 (4*I)*Pi*G[r2, w]*G[-w^(-1), r62, w^2] + 4*G[0, w]*G[r61, -w]*
  G[-w^(-1), r62, w^2] + 4*G[0, w^2]*G[r61, -w]*G[-w^(-1), r62, w^2] - 
 8*G[1, w]*G[r61, -w]*G[-w^(-1), r62, w^2] - ((16*I)/3)*Pi*G[r61, w^2]*
  G[-w^(-1), r62, w^2] + 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), r62, w^2] + 
 (4*G[0, w]*G[r61, w^2]*G[-w^(-1), r62, w^2])/3 - 
 47*G[0, w^2]*G[r61, w^2]*G[-w^(-1), r62, w^2] + 
 (16*G[1, r7]*G[r61, w^2]*G[-w^(-1), r62, w^2])/3 - 
 (8*G[1, w]*G[r61, w^2]*G[-w^(-1), r62, w^2])/3 - 
 4*G[r61, -w]*G[r61, w^2]*G[-w^(-1), r62, w^2] + 
 (68*G[r61, w^2]^2*G[-w^(-1), r62, w^2])/3 + 
 4*G[0, w]*G[r62, -w]*G[-w^(-1), r62, w^2] + 
 4*G[0, w^2]*G[r62, -w]*G[-w^(-1), r62, w^2] - 
 8*G[1, w]*G[r62, -w]*G[-w^(-1), r62, w^2] - 4*G[r61, w^2]*G[r62, -w]*
  G[-w^(-1), r62, w^2] - ((16*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 4*G[0, -w]*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 (4*G[0, w]*G[r62, w^2]*G[-w^(-1), r62, w^2])/3 - 
 47*G[0, w^2]*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 (16*G[1, r7]*G[r62, w^2]*G[-w^(-1), r62, w^2])/3 - 
 (8*G[1, w]*G[r62, w^2]*G[-w^(-1), r62, w^2])/3 - 
 4*G[r61, -w]*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 (136*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), r62, w^2])/3 - 
 4*G[r62, -w]*G[r62, w^2]*G[-w^(-1), r62, w^2] + 
 (68*G[r62, w^2]^2*G[-w^(-1), r62, w^2])/3 + ((14*I)/3)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), r62, w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] - 
 (20*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/3 - 
 (14*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/3 - 
 (17*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/3 - 
 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] + 
 (40*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/3 + 
 2*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2] + 
 (11*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/3 + 
 (11*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), r62, w^2])/3 + 
 2*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), r62, w^2] - 
 4*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), r62, w^2] + 
 (4*I)*Pi*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/3 - 
 2*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2] + 
 (25*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/3 + 
 (7*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/3 + 
 (14*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2] - 
 (38*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2])/3 - 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[-w^(-1), r62, w^2] + 
 (4*I)*Pi*G[-w, w^2]*G[-w^(-1), r62, w^2] - 
 (7*G[0, -w]*G[-w, w^2]*G[-w^(-1), r62, w^2])/3 - 
 2*G[0, w]*G[-w, w^2]*G[-w^(-1), r62, w^2] + 
 (25*G[0, w^2]*G[-w, w^2]*G[-w^(-1), r62, w^2])/3 + 
 (7*G[1, r7]*G[-w, w^2]*G[-w^(-1), r62, w^2])/3 + 
 (14*G[1, -w]*G[-w, w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[1, w]*G[-w, w^2]*G[-w^(-1), r62, w^2] - 
 (38*G[1, w^2]*G[-w, w^2]*G[-w^(-1), r62, w^2])/3 - 
 2*G[r61, w^2]*G[-w, w^2]*G[-w^(-1), r62, w^2] - 
 2*G[r62, w^2]*G[-w, w^2]*G[-w^(-1), r62, w^2] + 
 6*G[0, 0, -w]*G[-w^(-1), r62, w^2] + (16*G[0, 0, w]*G[-w^(-1), r62, w^2])/
  3 - (73*G[0, 0, w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[0, 1, r7]*G[-w^(-1), r62, w^2] - 4*G[0, 1, -w]*G[-w^(-1), r62, w^2] - 
 (32*G[0, 1, w]*G[-w^(-1), r62, w^2])/3 - 
 4*G[0, r61, -w]*G[-w^(-1), r62, w^2] + 
 (73*G[0, r61, w^2]*G[-w^(-1), r62, w^2])/3 - 
 4*G[0, r62, -w]*G[-w^(-1), r62, w^2] + 
 (73*G[0, r62, w^2]*G[-w^(-1), r62, w^2])/3 + 
 2*G[0, -w, -w]*G[-w^(-1), r62, w^2] - 
 (5*G[0, w^2, w^2]*G[-w^(-1), r62, w^2])/3 - 
 (56*G[1, 0, w]*G[-w^(-1), r62, w^2])/3 - 
 (16*G[1, 1, r7]*G[-w^(-1), r62, w^2])/3 + 
 (112*G[1, 1, w]*G[-w^(-1), r62, w^2])/3 - 
 4*G[1, -w, -w]*G[-w^(-1), r62, w^2] + 4*G[r1, 0, w]*G[-w^(-1), r62, w^2] - 
 8*G[r1, 1, w]*G[-w^(-1), r62, w^2] + 4*G[r2, 0, w]*G[-w^(-1), r62, w^2] - 
 8*G[r2, 1, w]*G[-w^(-1), r62, w^2] - 4*G[r61, 0, -w]*G[-w^(-1), r62, w^2] + 
 (68*G[r61, 0, w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[r61, r61, -w]*G[-w^(-1), r62, w^2] - 
 (68*G[r61, r61, w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[r61, r62, -w]*G[-w^(-1), r62, w^2] - 
 (68*G[r61, r62, w^2]*G[-w^(-1), r62, w^2])/3 + 
 (5*G[r61, w^2, w^2]*G[-w^(-1), r62, w^2])/3 - 
 4*G[r62, 0, -w]*G[-w^(-1), r62, w^2] + 
 (68*G[r62, 0, w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[r62, r61, -w]*G[-w^(-1), r62, w^2] - 
 (68*G[r62, r61, w^2]*G[-w^(-1), r62, w^2])/3 + 
 4*G[r62, r62, -w]*G[-w^(-1), r62, w^2] - 
 (68*G[r62, r62, w^2]*G[-w^(-1), r62, w^2])/3 + 
 (5*G[r62, w^2, w^2]*G[-w^(-1), r62, w^2])/3 + 
 (5*G[w^(-2), 0, w^2]*G[-w^(-1), r62, w^2])/3 - 
 (5*G[w^(-2), r61, w^2]*G[-w^(-1), r62, w^2])/3 - 
 (5*G[w^(-2), r62, w^2]*G[-w^(-1), r62, w^2])/3 - 
 2*G[-w^(-1), 0, -w]*G[-w^(-1), r62, w^2] + 
 4*G[-w^(-1), 1, -w]*G[-w^(-1), r62, w^2] + 
 ((-5*Pi^2)/2 + 2*G[0, -w]^2 + ((4*I)/3)*Pi*G[0, w] + 4*G[0, -w]*G[0, w] - 
   (2*I)*Pi*G[0, w^2] + (8*G[0, -w]*G[0, w^2])/3 - 2*G[0, w]*G[0, w^2] - 
   23*G[0, w^2]^2 + (10*G[0, w^2]*G[1, r7])/3 - 4*G[0, -w]*G[1, -w] + 
   (8*G[0, w^2]*G[1, -w])/3 - ((32*I)/3)*Pi*G[1, w] - 8*G[0, -w]*G[1, w] + 
   4*G[0, w^2]*G[1, w] + ((16*I)/3)*Pi*G[1, w^2] - (16*G[0, w]*G[1, w^2])/3 - 
   (8*G[0, w^2]*G[1, w^2])/3 - (16*G[1, r7]*G[1, w^2])/3 + 
   (32*G[1, w]*G[1, w^2])/3 + (4*I)*Pi*G[r1, w] + (4*I)*Pi*G[r2, w] - 
   4*G[0, w]*G[r61, -w] - 4*G[0, w^2]*G[r61, -w] + 8*G[1, w]*G[r61, -w] + 
   ((16*I)/3)*Pi*G[r61, w^2] - 4*G[0, -w]*G[r61, w^2] - 
   (4*G[0, w]*G[r61, w^2])/3 + 47*G[0, w^2]*G[r61, w^2] - 
   (16*G[1, r7]*G[r61, w^2])/3 + (8*G[1, w]*G[r61, w^2])/3 + 
   4*G[r61, -w]*G[r61, w^2] - (68*G[r61, w^2]^2)/3 - 4*G[0, w]*G[r62, -w] - 
   4*G[0, w^2]*G[r62, -w] + 8*G[1, w]*G[r62, -w] + 4*G[r61, w^2]*G[r62, -w] + 
   ((16*I)/3)*Pi*G[r62, w^2] - 4*G[0, -w]*G[r62, w^2] - 
   (4*G[0, w]*G[r62, w^2])/3 + 47*G[0, w^2]*G[r62, w^2] - 
   (16*G[1, r7]*G[r62, w^2])/3 + (8*G[1, w]*G[r62, w^2])/3 + 
   4*G[r61, -w]*G[r62, w^2] - (136*G[r61, w^2]*G[r62, w^2])/3 + 
   4*G[r62, -w]*G[r62, w^2] - (68*G[r62, w^2]^2)/3 - 
   ((10*I)/3)*Pi*G[w^(-2), w^2] - G[0, -w]*G[w^(-2), w^2] + 
   (10*G[0, w]*G[w^(-2), w^2])/3 + (8*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (13*G[1, r7]*G[w^(-2), w^2])/3 + 2*G[1, -w]*G[w^(-2), w^2] - 
   (20*G[1, w]*G[w^(-2), w^2])/3 - 2*G[1, w^2]*G[w^(-2), w^2] - 
   (5*G[r61, w^2]*G[w^(-2), w^2])/3 - (5*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] - 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] + (7*G[0, -w]*G[-w^(-1), w^2])/3 + 
   (8*G[0, w]*G[-w^(-1), w^2])/3 - (7*G[0, w^2]*G[-w^(-1), w^2])/3 + 
   (G[1, r7]*G[-w^(-1), w^2])/3 - (14*G[1, -w]*G[-w^(-1), w^2])/3 - 
   (16*G[1, w]*G[-w^(-1), w^2])/3 + (14*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   ((8*I)/3)*Pi*G[-w, w^2] + (7*G[0, -w]*G[-w, w^2])/3 + 
   (8*G[0, w]*G[-w, w^2])/3 - (7*G[0, w^2]*G[-w, w^2])/3 + 
   (G[1, r7]*G[-w, w^2])/3 - (14*G[1, -w]*G[-w, w^2])/3 - 
   (16*G[1, w]*G[-w, w^2])/3 + (14*G[1, w^2]*G[-w, w^2])/3 - 6*G[0, 0, -w] - 
   (16*G[0, 0, w])/3 + (73*G[0, 0, w^2])/3 - 4*G[0, 1, r7] + 4*G[0, 1, -w] + 
   (32*G[0, 1, w])/3 + 4*G[0, r61, -w] - (73*G[0, r61, w^2])/3 + 
   4*G[0, r62, -w] - (73*G[0, r62, w^2])/3 - 2*G[0, -w, -w] + 
   (5*G[0, w^2, w^2])/3 + (56*G[1, 0, w])/3 + (16*G[1, 1, r7])/3 - 
   (112*G[1, 1, w])/3 + 4*G[1, -w, -w] - 4*G[r1, 0, w] + 8*G[r1, 1, w] - 
   4*G[r2, 0, w] + 8*G[r2, 1, w] + 4*G[r61, 0, -w] - (68*G[r61, 0, w^2])/3 - 
   4*G[r61, r61, -w] + (68*G[r61, r61, w^2])/3 - 4*G[r61, r62, -w] + 
   (68*G[r61, r62, w^2])/3 - (5*G[r61, w^2, w^2])/3 + 4*G[r62, 0, -w] - 
   (68*G[r62, 0, w^2])/3 - 4*G[r62, r61, -w] + (68*G[r62, r61, w^2])/3 - 
   4*G[r62, r62, -w] + (68*G[r62, r62, w^2])/3 - (5*G[r62, w^2, w^2])/3 - 
   (5*G[w^(-2), 0, w^2])/3 + (5*G[w^(-2), r61, w^2])/3 + 
   (5*G[w^(-2), r62, w^2])/3 + 2*G[-w^(-1), 0, -w] - 4*G[-w^(-1), 1, -w])*
  G[-w^(-1), r62, z3] - (Pi^2*G[-w^(-1), w^(-2), w^2])/4 + 
 (71*G[0, -w]^2*G[-w^(-1), w^(-2), w^2])/18 - 
 (4*I)*Pi*G[0, w]*G[-w^(-1), w^(-2), w^2] - 
 2*G[0, -w]*G[0, w]*G[-w^(-1), w^(-2), w^2] + 
 ((47*I)/6)*Pi*G[0, w^2]*G[-w^(-1), w^(-2), w^2] - 
 (77*G[0, -w]*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/12 - 
 (91*G[0, w]*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/6 + 
 (191*G[0, w^2]^2*G[-w^(-1), w^(-2), w^2])/36 - 
 (I/2)*Pi*G[1, r7]*G[-w^(-1), w^(-2), w^2] - 
 (49*G[0, w^2]*G[1, r7]*G[-w^(-1), w^(-2), w^2])/36 - 
 (103*G[0, -w]*G[1, -w]*G[-w^(-1), w^(-2), w^2])/9 + 
 4*G[0, w]*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 
 (77*G[0, w^2]*G[1, -w]*G[-w^(-1), w^(-2), w^2])/6 + 
 (64*G[1, -w]^2*G[-w^(-1), w^(-2), w^2])/9 - 
 (8*I)*Pi*G[1, w]*G[-w^(-1), w^(-2), w^2] + 
 4*G[0, -w]*G[1, w]*G[-w^(-1), w^(-2), w^2] + 
 (61*G[0, w^2]*G[1, w]*G[-w^(-1), w^(-2), w^2])/3 - 
 8*G[1, -w]*G[1, w]*G[-w^(-1), w^(-2), w^2] + 
 ((31*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^(-2), w^2] - 
 (5*G[0, -w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (37*G[0, w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (103*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/18 - 
 (28*G[1, r7]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/9 + 
 (10*G[1, -w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (74*G[1, w]*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (130*G[1, w^2]^2*G[-w^(-1), w^(-2), w^2])/9 + 
 (8*I)*Pi*G[r1, w]*G[-w^(-1), w^(-2), w^2] + 
 (8*I)*Pi*G[r2, w]*G[-w^(-1), w^(-2), w^2] - ((19*I)/3)*Pi*G[r61, w^2]*
  G[-w^(-1), w^(-2), w^2] + 6*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (29*G[0, w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (61*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/6 + 
 (G[1, r7]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 12*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2] - 
 (58*G[1, w]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 12*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (16*G[r61, w^2]^2*G[-w^(-1), w^(-2), w^2])/3 - 
 ((19*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 6*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (29*G[0, w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (61*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/6 + 
 (G[1, r7]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 12*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] - 
 (58*G[1, w]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 12*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (32*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (16*G[r62, w^2]^2*G[-w^(-1), w^(-2), w^2])/3 - 
 ((35*I)/6)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2] + 
 (23*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/12 + 
 (35*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/6 + 
 (55*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/12 + 
 (47*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/12 - 
 (23*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (35*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (23*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (13*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (13*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (13*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^(-2), w^2])/6 + 
 (13*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^(-2), w^2])/3 - 
 ((5*I)/6)*Pi*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2] - 
 (17*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (5*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (13*G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (34*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (5*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (13*G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 ((5*I)/6)*Pi*G[-w, w^2]*G[-w^(-1), w^(-2), w^2] + 
 (13*G[0, -w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (5*G[0, w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (13*G[0, w^2]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (4*G[1, r7]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (26*G[1, -w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (5*G[1, w]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/3 + 
 (13*G[1, w^2]*G[-w, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (71*G[0, 0, -w]*G[-w^(-1), w^(-2), w^2])/18 + 
 (43*G[0, 0, w]*G[-w^(-1), w^(-2), w^2])/2 + 
 (10*G[0, 0, w^2]*G[-w^(-1), w^(-2), w^2])/9 - 
 (G[0, 1, r7]*G[-w^(-1), w^(-2), w^2])/6 + 
 (71*G[0, 1, -w]*G[-w^(-1), w^(-2), w^2])/9 - 
 3*G[0, 1, w]*G[-w^(-1), w^(-2), w^2] + 
 (G[0, 1, w^2]*G[-w^(-1), w^(-2), w^2])/9 - 
 (7*G[0, r61, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (7*G[0, r62, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (13*G[0, -w, -w]*G[-w^(-1), w^(-2), w^2])/6 + 
 (13*G[0, w^2, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 (32*G[1, 0, -w]*G[-w^(-1), w^(-2), w^2])/9 + 
 13*G[1, 0, w]*G[-w^(-1), w^(-2), w^2] - 
 (50*G[1, 0, w^2]*G[-w^(-1), w^(-2), w^2])/9 + 
 (13*G[1, 1, r7]*G[-w^(-1), w^(-2), w^2])/18 - 
 (64*G[1, 1, -w]*G[-w^(-1), w^(-2), w^2])/9 - 
 26*G[1, 1, w]*G[-w^(-1), w^(-2), w^2] + 
 (100*G[1, 1, w^2]*G[-w^(-1), w^(-2), w^2])/9 + 
 (13*G[1, -w, -w]*G[-w^(-1), w^(-2), w^2])/3 - 
 8*G[r1, 0, w]*G[-w^(-1), w^(-2), w^2] + 
 16*G[r1, 1, w]*G[-w^(-1), w^(-2), w^2] - 
 8*G[r2, 0, w]*G[-w^(-1), w^(-2), w^2] + 
 16*G[r2, 1, w]*G[-w^(-1), w^(-2), w^2] + 
 (16*G[r61, 0, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (16*G[r61, r61, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (16*G[r61, r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (13*G[r61, w^2, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 (16*G[r62, 0, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (16*G[r62, r61, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (16*G[r62, r62, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (13*G[r62, w^2, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
 (13*G[w^(-2), 0, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 (13*G[w^(-2), r61, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 (13*G[w^(-2), r62, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
 (13*G[-w^(-1), 0, -w]*G[-w^(-1), w^(-2), w^2])/6 + 
 (47*G[-w^(-1), 0, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (13*G[-w^(-1), 1, -w]*G[-w^(-1), w^(-2), w^2])/3 - 
 (47*G[-w^(-1), 1, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
 (4*G[0, -w]*G[0, w^2]*G[-w^(-1), -w^(-1), -w])/3 + 
 (8*G[0, w^2]*G[1, -w]*G[-w^(-1), -w^(-1), -w])/3 + 
 G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), -w] - 
 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), -w] + 
 (G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), -w])/3 - 
 (2*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), -w])/3 + 
 (G[0, -w]*G[-w, w^2]*G[-w^(-1), -w^(-1), -w])/3 - 
 (2*G[1, -w]*G[-w, w^2]*G[-w^(-1), -w^(-1), -w])/3 + 
 (7*Pi^2*G[-w^(-1), -w^(-1), w^2])/6 - 
 (13*G[0, -w]^2*G[-w^(-1), -w^(-1), w^2])/18 + 
 I*Pi*G[0, w]*G[-w^(-1), -w^(-1), w^2] + 2*G[0, -w]*G[0, w]*
  G[-w^(-1), -w^(-1), w^2] + ((37*I)/6)*Pi*G[0, w^2]*
  G[-w^(-1), -w^(-1), w^2] + (59*G[0, -w]*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/
  12 - (37*G[0, w]*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/6 - 
 (175*G[0, w^2]^2*G[-w^(-1), -w^(-1), w^2])/36 + 
 I*Pi*G[1, r7]*G[-w^(-1), -w^(-1), w^2] - 
 (217*G[0, w^2]*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/36 + 
 (11*G[0, -w]*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/9 - 
 2*G[0, w]*G[1, -w]*G[-w^(-1), -w^(-1), w^2] - 
 (47*G[0, w^2]*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/6 + 
 (4*G[1, -w]^2*G[-w^(-1), -w^(-1), w^2])/9 - 
 (4*I)*Pi*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
 4*G[0, -w]*G[1, w]*G[-w^(-1), -w^(-1), w^2] + 
 (55*G[0, w^2]*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
 4*G[1, -w]*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
 ((14*I)/3)*Pi*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (14*G[0, -w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (26*G[0, w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (239*G[0, w^2]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/18 + 
 (92*G[1, r7]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/9 - 
 (28*G[1, -w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (52*G[1, w]*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (100*G[1, w^2]^2*G[-w^(-1), -w^(-1), w^2])/9 + 
 I*Pi*G[r1, w]*G[-w^(-1), -w^(-1), w^2] + 
 I*Pi*G[r2, w]*G[-w^(-1), -w^(-1), w^2] - G[0, w]*G[r61, -w]*
  G[-w^(-1), -w^(-1), w^2] - G[0, w^2]*G[r61, -w]*G[-w^(-1), -w^(-1), w^2] + 
 2*G[1, w]*G[r61, -w]*G[-w^(-1), -w^(-1), w^2] - 
 ((23*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[0, -w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (26*G[0, w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 4*G[0, w^2]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (17*G[1, r7]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (52*G[1, w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 4*G[1, w^2]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[r61, w^2]^2*G[-w^(-1), -w^(-1), w^2] - G[0, w]*G[r62, -w]*
  G[-w^(-1), -w^(-1), w^2] - G[0, w^2]*G[r62, -w]*G[-w^(-1), -w^(-1), w^2] + 
 2*G[1, w]*G[r62, -w]*G[-w^(-1), -w^(-1), w^2] + 
 G[r61, w^2]*G[r62, -w]*G[-w^(-1), -w^(-1), w^2] - 
 ((23*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[0, -w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (26*G[0, w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 4*G[0, w^2]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (17*G[1, r7]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (52*G[1, w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 4*G[1, w^2]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[r62, -w]*G[r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[r62, w^2]^2*G[-w^(-1), -w^(-1), w^2] - ((3*I)/2)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), -w^(-1), w^2] + 
 (G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/12 + 
 (3*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
 (13*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/12 + 
 (5*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/12 - 
 (G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/6 - 
 3*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (13*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), w^2])/6 + 
 (5*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), -w^(-1), w^2])/6 - 
 (5*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), -w^(-1), w^2])/3 + 
 ((16*I)/3)*Pi*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (10*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (16*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/6 - 
 (31*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/6 + 
 (20*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 ((16*I)/3)*Pi*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (28*G[0, -w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (16*G[0, w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (G[0, w^2]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/6 - 
 (31*G[1, r7]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/6 + 
 (56*G[1, -w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (32*G[1, w]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (G[1, w^2]*G[-w, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (5*G[0, 0, -w]*G[-w^(-1), -w^(-1), w^2])/18 - 
 8*G[0, 0, w]*G[-w^(-1), -w^(-1), w^2] + 
 (167*G[0, 0, w^2]*G[-w^(-1), -w^(-1), w^2])/18 + 
 (5*G[0, 1, r7]*G[-w^(-1), -w^(-1), w^2])/6 - 
 (13*G[0, 1, -w]*G[-w^(-1), -w^(-1), w^2])/9 - 
 2*G[0, 1, w]*G[-w^(-1), -w^(-1), w^2] - 
 (77*G[0, 1, w^2]*G[-w^(-1), -w^(-1), w^2])/9 + 
 G[0, r61, -w]*G[-w^(-1), -w^(-1), w^2] - 
 5*G[0, r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[0, r62, -w]*G[-w^(-1), -w^(-1), w^2] - 
 5*G[0, r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 (5*G[0, -w, -w]*G[-w^(-1), -w^(-1), w^2])/6 + 
 (2*G[1, 0, -w]*G[-w^(-1), -w^(-1), w^2])/9 - 
 (164*G[1, 0, w^2]*G[-w^(-1), -w^(-1), w^2])/9 - 
 (19*G[1, 1, r7]*G[-w^(-1), -w^(-1), w^2])/9 - 
 (4*G[1, 1, -w]*G[-w^(-1), -w^(-1), w^2])/9 + 
 (184*G[1, 1, w^2]*G[-w^(-1), -w^(-1), w^2])/9 + 
 8*G[1, r61, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 8*G[1, r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (5*G[1, -w, -w]*G[-w^(-1), -w^(-1), w^2])/3 - 
 G[r1, 0, w]*G[-w^(-1), -w^(-1), w^2] + 
 2*G[r1, 1, w]*G[-w^(-1), -w^(-1), w^2] - 
 G[r2, 0, w]*G[-w^(-1), -w^(-1), w^2] + 
 2*G[r2, 1, w]*G[-w^(-1), -w^(-1), w^2] + 
 G[r61, 0, -w]*G[-w^(-1), -w^(-1), w^2] - 
 5*G[r61, 0, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 8*G[r61, 1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[r61, r61, -w]*G[-w^(-1), -w^(-1), w^2] + 
 G[r61, r61, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[r61, r62, -w]*G[-w^(-1), -w^(-1), w^2] + 
 G[r61, r62, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 G[r62, 0, -w]*G[-w^(-1), -w^(-1), w^2] - 
 5*G[r62, 0, w^2]*G[-w^(-1), -w^(-1), w^2] + 
 8*G[r62, 1, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[r62, r61, -w]*G[-w^(-1), -w^(-1), w^2] + 
 G[r62, r61, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 G[r62, r62, -w]*G[-w^(-1), -w^(-1), w^2] + 
 G[r62, r62, w^2]*G[-w^(-1), -w^(-1), w^2] - 
 (5*G[-w^(-1), 0, -w]*G[-w^(-1), -w^(-1), w^2])/6 + 
 (11*G[-w^(-1), 0, w^2]*G[-w^(-1), -w^(-1), w^2])/6 + 
 (5*G[-w^(-1), 1, -w]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (11*G[-w^(-1), 1, w^2]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (7*Pi^2*G[-w^(-1), -w, w^2])/6 + (167*G[0, -w]^2*G[-w^(-1), -w, w^2])/18 - 
 (11*I)*Pi*G[0, w]*G[-w^(-1), -w, w^2] + 2*G[0, -w]*G[0, w]*
  G[-w^(-1), -w, w^2] + ((37*I)/6)*Pi*G[0, w^2]*G[-w^(-1), -w, w^2] + 
 (57*G[0, -w]*G[0, w^2]*G[-w^(-1), -w, w^2])/4 - 
 (97*G[0, w]*G[0, w^2]*G[-w^(-1), -w, w^2])/6 - 
 (175*G[0, w^2]^2*G[-w^(-1), -w, w^2])/36 + 
 I*Pi*G[1, r7]*G[-w^(-1), -w, w^2] - 
 (217*G[0, w^2]*G[1, r7]*G[-w^(-1), -w, w^2])/36 - 
 (313*G[0, -w]*G[1, -w]*G[-w^(-1), -w, w^2])/9 - 
 2*G[0, w]*G[1, -w]*G[-w^(-1), -w, w^2] - 
 (53*G[0, w^2]*G[1, -w]*G[-w^(-1), -w, w^2])/2 + 
 (292*G[1, -w]^2*G[-w^(-1), -w, w^2])/9 - 
 (4*I)*Pi*G[1, w]*G[-w^(-1), -w, w^2] - 4*G[0, -w]*G[1, w]*
  G[-w^(-1), -w, w^2] + (55*G[0, w^2]*G[1, w]*G[-w^(-1), -w, w^2])/3 + 
 4*G[1, -w]*G[1, w]*G[-w^(-1), -w, w^2] - ((14*I)/3)*Pi*G[1, w^2]*
  G[-w^(-1), -w, w^2] + (14*G[0, -w]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (26*G[0, w]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (239*G[0, w^2]*G[1, w^2]*G[-w^(-1), -w, w^2])/18 + 
 (92*G[1, r7]*G[1, w^2]*G[-w^(-1), -w, w^2])/9 - 
 (28*G[1, -w]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (52*G[1, w]*G[1, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (100*G[1, w^2]^2*G[-w^(-1), -w, w^2])/9 + 
 (13*I)*Pi*G[r1, w]*G[-w^(-1), -w, w^2] + (13*I)*Pi*G[r2, w]*
  G[-w^(-1), -w, w^2] - G[0, w]*G[r61, -w]*G[-w^(-1), -w, w^2] - 
 G[0, w^2]*G[r61, -w]*G[-w^(-1), -w, w^2] + 
 2*G[1, w]*G[r61, -w]*G[-w^(-1), -w, w^2] - ((23*I)/3)*Pi*G[r61, w^2]*
  G[-w^(-1), -w, w^2] - G[0, -w]*G[r61, w^2]*G[-w^(-1), -w, w^2] + 
 (26*G[0, w]*G[r61, w^2]*G[-w^(-1), -w, w^2])/3 + 
 4*G[0, w^2]*G[r61, w^2]*G[-w^(-1), -w, w^2] + 
 (17*G[1, r7]*G[r61, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (52*G[1, w]*G[r61, w^2]*G[-w^(-1), -w, w^2])/3 - 
 4*G[1, w^2]*G[r61, w^2]*G[-w^(-1), -w, w^2] + 
 G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w, w^2] - 
 G[r61, w^2]^2*G[-w^(-1), -w, w^2] - G[0, w]*G[r62, -w]*G[-w^(-1), -w, w^2] - 
 G[0, w^2]*G[r62, -w]*G[-w^(-1), -w, w^2] + 
 2*G[1, w]*G[r62, -w]*G[-w^(-1), -w, w^2] + G[r61, w^2]*G[r62, -w]*
  G[-w^(-1), -w, w^2] - ((23*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), -w, w^2] - 
 G[0, -w]*G[r62, w^2]*G[-w^(-1), -w, w^2] + 
 (26*G[0, w]*G[r62, w^2]*G[-w^(-1), -w, w^2])/3 + 
 4*G[0, w^2]*G[r62, w^2]*G[-w^(-1), -w, w^2] + 
 (17*G[1, r7]*G[r62, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (52*G[1, w]*G[r62, w^2]*G[-w^(-1), -w, w^2])/3 - 
 4*G[1, w^2]*G[r62, w^2]*G[-w^(-1), -w, w^2] + 
 G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w, w^2] - 
 2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), -w, w^2] + 
 G[r62, -w]*G[r62, w^2]*G[-w^(-1), -w, w^2] - 
 G[r62, w^2]^2*G[-w^(-1), -w, w^2] - ((3*I)/2)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), -w, w^2] + (73*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/12 + 
 (3*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/2 - 
 (13*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/12 + 
 (5*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/12 - 
 (73*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/6 - 
 3*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2] + 
 (13*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), -w, w^2])/6 - 
 (7*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), -w, w^2])/6 + 
 (7*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), -w, w^2])/3 + 
 ((16*I)/3)*Pi*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2] - 
 (62*G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/3 - 
 (16*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/3 + 
 (G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/6 - 
 (31*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/6 + 
 (124*G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/3 - 
 (G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), -w, w^2])/3 + 
 ((16*I)/3)*Pi*G[-w, w^2]*G[-w^(-1), -w, w^2] - 
 (44*G[0, -w]*G[-w, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (16*G[0, w]*G[-w, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (G[0, w^2]*G[-w, w^2]*G[-w^(-1), -w, w^2])/6 - 
 (31*G[1, r7]*G[-w, w^2]*G[-w^(-1), -w, w^2])/6 + 
 (88*G[1, -w]*G[-w, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (32*G[1, w]*G[-w, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (G[1, w^2]*G[-w, w^2]*G[-w^(-1), -w, w^2])/3 - 
 (185*G[0, 0, -w]*G[-w^(-1), -w, w^2])/18 + 
 20*G[0, 0, w]*G[-w^(-1), -w, w^2] + (131*G[0, 0, w^2]*G[-w^(-1), -w, w^2])/
  18 + (5*G[0, 1, r7]*G[-w^(-1), -w, w^2])/6 + 
 (167*G[0, 1, -w]*G[-w^(-1), -w, w^2])/9 - 
 26*G[0, 1, w]*G[-w^(-1), -w, w^2] - (41*G[0, 1, w^2]*G[-w^(-1), -w, w^2])/
  9 + G[0, r61, -w]*G[-w^(-1), -w, w^2] - 
 5*G[0, r61, w^2]*G[-w^(-1), -w, w^2] + G[0, r62, -w]*G[-w^(-1), -w, w^2] - 
 5*G[0, r62, w^2]*G[-w^(-1), -w, w^2] - (7*G[0, -w, -w]*G[-w^(-1), -w, w^2])/
  6 + (146*G[1, 0, -w]*G[-w^(-1), -w, w^2])/9 - 
 (164*G[1, 0, w^2]*G[-w^(-1), -w, w^2])/9 - 
 (19*G[1, 1, r7]*G[-w^(-1), -w, w^2])/9 - 
 (292*G[1, 1, -w]*G[-w^(-1), -w, w^2])/9 + 
 (184*G[1, 1, w^2]*G[-w^(-1), -w, w^2])/9 + 
 8*G[1, r61, w^2]*G[-w^(-1), -w, w^2] + 
 8*G[1, r62, w^2]*G[-w^(-1), -w, w^2] + (7*G[1, -w, -w]*G[-w^(-1), -w, w^2])/
  3 - 13*G[r1, 0, w]*G[-w^(-1), -w, w^2] + 
 26*G[r1, 1, w]*G[-w^(-1), -w, w^2] - 13*G[r2, 0, w]*G[-w^(-1), -w, w^2] + 
 26*G[r2, 1, w]*G[-w^(-1), -w, w^2] + G[r61, 0, -w]*G[-w^(-1), -w, w^2] - 
 5*G[r61, 0, w^2]*G[-w^(-1), -w, w^2] + 
 8*G[r61, 1, w^2]*G[-w^(-1), -w, w^2] - G[r61, r61, -w]*G[-w^(-1), -w, w^2] + 
 G[r61, r61, w^2]*G[-w^(-1), -w, w^2] - G[r61, r62, -w]*G[-w^(-1), -w, w^2] + 
 G[r61, r62, w^2]*G[-w^(-1), -w, w^2] + G[r62, 0, -w]*G[-w^(-1), -w, w^2] - 
 5*G[r62, 0, w^2]*G[-w^(-1), -w, w^2] + 
 8*G[r62, 1, w^2]*G[-w^(-1), -w, w^2] - G[r62, r61, -w]*G[-w^(-1), -w, w^2] + 
 G[r62, r61, w^2]*G[-w^(-1), -w, w^2] - G[r62, r62, -w]*G[-w^(-1), -w, w^2] + 
 G[r62, r62, w^2]*G[-w^(-1), -w, w^2] + 
 (7*G[-w^(-1), 0, -w]*G[-w^(-1), -w, w^2])/6 + 
 (83*G[-w^(-1), 0, w^2]*G[-w^(-1), -w, w^2])/6 - 
 (7*G[-w^(-1), 1, -w]*G[-w^(-1), -w, w^2])/3 - 
 (83*G[-w^(-1), 1, w^2]*G[-w^(-1), -w, w^2])/3 + 
 (3*Pi^2*G[-w^(-1), w^2, w^2])/4 + (35*G[0, -w]^2*G[-w^(-1), w^2, w^2])/18 + 
 (4*I)*Pi*G[0, w]*G[-w^(-1), w^2, w^2] - 2*G[0, -w]*G[0, w]*
  G[-w^(-1), w^2, w^2] - ((37*I)/6)*Pi*G[0, w^2]*G[-w^(-1), w^2, w^2] + 
 (G[0, -w]*G[0, w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (17*G[0, w]*G[0, w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (101*G[0, w^2]^2*G[-w^(-1), w^2, w^2])/18 - 
 (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2, w^2] + 
 (31*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2, w^2])/18 - 
 (67*G[0, -w]*G[1, -w]*G[-w^(-1), w^2, w^2])/9 + 
 4*G[0, w]*G[1, -w]*G[-w^(-1), w^2, w^2] - 
 G[0, w^2]*G[1, -w]*G[-w^(-1), w^2, w^2] + 
 (64*G[1, -w]^2*G[-w^(-1), w^2, w^2])/9 - 
 (8*I)*Pi*G[1, w]*G[-w^(-1), w^2, w^2] + 4*G[0, -w]*G[1, w]*
  G[-w^(-1), w^2, w^2] - (23*G[0, w^2]*G[1, w]*G[-w^(-1), w^2, w^2])/3 - 
 8*G[1, -w]*G[1, w]*G[-w^(-1), w^2, w^2] + ((31*I)/3)*Pi*G[1, w^2]*
  G[-w^(-1), w^2, w^2] - (5*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (37*G[0, w]*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (145*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2, w^2])/9 - 
 (28*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2, w^2])/9 + 
 (10*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (74*G[1, w]*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (130*G[1, w^2]^2*G[-w^(-1), w^2, w^2])/9 + ((8*I)/3)*Pi*G[r61, w^2]*
  G[-w^(-1), w^2, w^2] + (2*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (25*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (8*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (4*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (16*G[r61, w^2]^2*G[-w^(-1), w^2, w^2])/3 + ((8*I)/3)*Pi*G[r62, w^2]*
  G[-w^(-1), w^2, w^2] + (2*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (25*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (8*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (4*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (32*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (16*G[r62, w^2]^2*G[-w^(-1), w^2, w^2])/3 - ((10*I)/3)*Pi*G[w^(-2), w^2]*
  G[-w^(-1), w^2, w^2] - (11*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/
  12 + (10*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (89*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/12 + 
 (17*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/4 + 
 (11*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (20*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (11*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (13*G[r61, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/2 - 
 (13*G[r62, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2, w^2])/2 - 
 (G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2, w^2])/6 + 
 (G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2, w^2])/3 + 
 ((5*I)/3)*Pi*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2] + 
 (G[0, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/4 - 
 (5*G[0, w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/12 - 
 (7*G[1, r7]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/4 - 
 (G[1, -w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (10*G[1, w]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (G[1, w^2]*G[-w^(-1), w^2]*G[-w^(-1), w^2, w^2])/6 + 
 ((5*I)/3)*Pi*G[-w, w^2]*G[-w^(-1), w^2, w^2] + 
 (9*G[0, -w]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/4 - 
 (5*G[0, w]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (G[0, w^2]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/12 - 
 (7*G[1, r7]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/4 - 
 (9*G[1, -w]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (10*G[1, w]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/3 + 
 (G[1, w^2]*G[-w, w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (35*G[0, 0, -w]*G[-w^(-1), w^2, w^2])/18 - 
 (13*G[0, 0, w]*G[-w^(-1), w^2, w^2])/2 + 
 (46*G[0, 0, w^2]*G[-w^(-1), w^2, w^2])/9 - 
 (G[0, 1, r7]*G[-w^(-1), w^2, w^2])/6 + (35*G[0, 1, -w]*G[-w^(-1), w^2, w^2])/
  9 + 13*G[0, 1, w]*G[-w^(-1), w^2, w^2] - 
 (71*G[0, 1, w^2]*G[-w^(-1), w^2, w^2])/9 - 
 (7*G[0, r61, w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (7*G[0, r62, w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (G[0, -w, -w]*G[-w^(-1), w^2, w^2])/6 + 
 (13*G[0, w^2, w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (32*G[1, 0, -w]*G[-w^(-1), w^2, w^2])/9 + 
 13*G[1, 0, w]*G[-w^(-1), w^2, w^2] - (50*G[1, 0, w^2]*G[-w^(-1), w^2, w^2])/
  9 + (13*G[1, 1, r7]*G[-w^(-1), w^2, w^2])/18 - 
 (64*G[1, 1, -w]*G[-w^(-1), w^2, w^2])/9 - 
 26*G[1, 1, w]*G[-w^(-1), w^2, w^2] + (100*G[1, 1, w^2]*G[-w^(-1), w^2, w^2])/
  9 + (G[1, -w, -w]*G[-w^(-1), w^2, w^2])/3 + 
 (16*G[r61, 0, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (16*G[r61, r61, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (16*G[r61, r62, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (13*G[r61, w^2, w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (16*G[r62, 0, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (16*G[r62, r61, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (16*G[r62, r62, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (13*G[r62, w^2, w^2]*G[-w^(-1), w^2, w^2])/2 - 
 (13*G[w^(-2), 0, w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (13*G[w^(-2), r61, w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (13*G[w^(-2), r62, w^2]*G[-w^(-1), w^2, w^2])/2 + 
 (G[-w^(-1), 0, -w]*G[-w^(-1), w^2, w^2])/6 - 
 (G[-w^(-1), 0, w^2]*G[-w^(-1), w^2, w^2])/6 - 
 (G[-w^(-1), 1, -w]*G[-w^(-1), w^2, w^2])/3 + 
 (G[-w^(-1), 1, w^2]*G[-w^(-1), w^2, w^2])/3 - Pi^2*G[-w, -1, w^2] - 
 (6*I)*Pi*G[0, w]*G[-w, -1, w^2] - 6*G[0, w]*G[0, w^2]*G[-w, -1, w^2] + 
 (6*I)*Pi*G[r1, w]*G[-w, -1, w^2] + (6*I)*Pi*G[r2, w]*G[-w, -1, w^2] - 
 6*G[0, -w]*G[-w^(-1), w^2]*G[-w, -1, w^2] + 12*G[1, -w]*G[-w^(-1), w^2]*
  G[-w, -1, w^2] + 6*G[0, -w]*G[-w, w^2]*G[-w, -1, w^2] - 
 12*G[1, -w]*G[-w, w^2]*G[-w, -1, w^2] + 18*G[0, 0, w]*G[-w, -1, w^2] - 
 12*G[0, 1, w]*G[-w, -1, w^2] - 6*G[r1, 0, w]*G[-w, -1, w^2] + 
 12*G[r1, 1, w]*G[-w, -1, w^2] - 6*G[r2, 0, w]*G[-w, -1, w^2] + 
 12*G[r2, 1, w]*G[-w, -1, w^2] + 6*G[-w^(-1), 0, w^2]*G[-w, -1, w^2] - 
 12*G[-w^(-1), 1, w^2]*G[-w, -1, w^2] - (73*Pi^2*G[-w, 0, w^2])/12 - 
 (11*G[0, -w]^2*G[-w, 0, w^2])/9 + (3*I)*Pi*G[0, w]*G[-w, 0, w^2] + 
 ((23*I)/3)*Pi*G[0, w^2]*G[-w, 0, w^2] - 
 (161*G[0, -w]*G[0, w^2]*G[-w, 0, w^2])/18 - 
 (4*G[0, w]*G[0, w^2]*G[-w, 0, w^2])/3 - (28*G[0, w^2]^2*G[-w, 0, w^2])/3 - 
 ((9*I)/2)*Pi*G[1, r7]*G[-w, 0, w^2] + (43*G[0, w^2]*G[1, r7]*G[-w, 0, w^2])/
  6 - (88*G[0, -w]*G[1, -w]*G[-w, 0, w^2])/9 + 
 6*G[0, w]*G[1, -w]*G[-w, 0, w^2] + (203*G[0, w^2]*G[1, -w]*G[-w, 0, w^2])/
  9 + (220*G[1, -w]^2*G[-w, 0, w^2])/9 - (12*I)*Pi*G[1, w]*G[-w, 0, w^2] + 
 10*G[0, w^2]*G[1, w]*G[-w, 0, w^2] - 12*G[1, -w]*G[1, w]*G[-w, 0, w^2] + 
 (45*I)*Pi*G[1, w^2]*G[-w, 0, w^2] - 19*G[0, -w]*G[1, w^2]*G[-w, 0, w^2] - 
 63*G[0, w]*G[1, w^2]*G[-w, 0, w^2] - (436*G[0, w^2]*G[1, w^2]*G[-w, 0, w^2])/
  9 - (304*G[1, r7]*G[1, w^2]*G[-w, 0, w^2])/9 + 
 38*G[1, -w]*G[1, w^2]*G[-w, 0, w^2] + 126*G[1, w]*G[1, w^2]*G[-w, 0, w^2] - 
 (202*G[1, w^2]^2*G[-w, 0, w^2])/9 + (3*I)*Pi*G[r1, w]*G[-w, 0, w^2] + 
 (3*I)*Pi*G[r2, w]*G[-w, 0, w^2] - 3*G[0, w]*G[r61, -w]*G[-w, 0, w^2] - 
 3*G[0, w^2]*G[r61, -w]*G[-w, 0, w^2] + 6*G[1, w]*G[r61, -w]*G[-w, 0, w^2] + 
 (10*I)*Pi*G[r61, w^2]*G[-w, 0, w^2] + 5*G[0, -w]*G[r61, w^2]*G[-w, 0, w^2] - 
 (13*G[0, w]*G[r61, w^2]*G[-w, 0, w^2])/3 + 
 (331*G[0, w^2]*G[r61, w^2]*G[-w, 0, w^2])/6 - 
 10*G[1, r7]*G[r61, w^2]*G[-w, 0, w^2] - 16*G[1, -w]*G[r61, w^2]*
  G[-w, 0, w^2] + (26*G[1, w]*G[r61, w^2]*G[-w, 0, w^2])/3 + 
 8*G[1, w^2]*G[r61, w^2]*G[-w, 0, w^2] + 3*G[r61, -w]*G[r61, w^2]*
  G[-w, 0, w^2] - 27*G[r61, w^2]^2*G[-w, 0, w^2] - 
 3*G[0, w]*G[r62, -w]*G[-w, 0, w^2] - 3*G[0, w^2]*G[r62, -w]*G[-w, 0, w^2] + 
 6*G[1, w]*G[r62, -w]*G[-w, 0, w^2] + 3*G[r61, w^2]*G[r62, -w]*
  G[-w, 0, w^2] + (10*I)*Pi*G[r62, w^2]*G[-w, 0, w^2] + 
 5*G[0, -w]*G[r62, w^2]*G[-w, 0, w^2] - 
 (13*G[0, w]*G[r62, w^2]*G[-w, 0, w^2])/3 + 
 (331*G[0, w^2]*G[r62, w^2]*G[-w, 0, w^2])/6 - 
 10*G[1, r7]*G[r62, w^2]*G[-w, 0, w^2] - 16*G[1, -w]*G[r62, w^2]*
  G[-w, 0, w^2] + (26*G[1, w]*G[r62, w^2]*G[-w, 0, w^2])/3 + 
 8*G[1, w^2]*G[r62, w^2]*G[-w, 0, w^2] + 3*G[r61, -w]*G[r62, w^2]*
  G[-w, 0, w^2] - 54*G[r61, w^2]*G[r62, w^2]*G[-w, 0, w^2] + 
 3*G[r62, -w]*G[r62, w^2]*G[-w, 0, w^2] - 27*G[r62, w^2]^2*G[-w, 0, w^2] - 
 ((55*I)/3)*Pi*G[w^(-2), w^2]*G[-w, 0, w^2] - 6*G[-1, w^2]*G[w^(-2), w^2]*
  G[-w, 0, w^2] + 7*G[0, -w]*G[w^(-2), w^2]*G[-w, 0, w^2] + 
 (61*G[0, w]*G[w^(-2), w^2]*G[-w, 0, w^2])/3 + 
 (43*G[1, r7]*G[w^(-2), w^2]*G[-w, 0, w^2])/3 - 
 14*G[1, -w]*G[w^(-2), w^2]*G[-w, 0, w^2] - 
 (128*G[1, w]*G[w^(-2), w^2]*G[-w, 0, w^2])/3 + 
 8*G[1, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2] - 
 (31*G[r61, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2])/6 - 
 (31*G[r62, w^2]*G[w^(-2), w^2]*G[-w, 0, w^2])/6 + 
 (22*G[0, -w]*G[-w^(-1), -w]*G[-w, 0, w^2])/3 + 
 (2*G[0, w^2]*G[-w^(-1), -w]*G[-w, 0, w^2])/3 - 
 (44*G[1, -w]*G[-w^(-1), -w]*G[-w, 0, w^2])/3 - 
 ((131*I)/6)*Pi*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
 6*G[-1, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
 (166*G[0, -w]*G[-w^(-1), w^2]*G[-w, 0, w^2])/9 + 
 (77*G[0, w]*G[-w^(-1), w^2]*G[-w, 0, w^2])/6 - 
 (185*G[0, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2])/18 + 
 (97*G[1, r7]*G[-w^(-1), w^2]*G[-w, 0, w^2])/18 - 
 (320*G[1, -w]*G[-w^(-1), w^2]*G[-w, 0, w^2])/9 - 
 39*G[1, w]*G[-w^(-1), w^2]*G[-w, 0, w^2] + 
 (422*G[1, w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2])/9 + 
 (37*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, 0, w^2])/6 - 
 (2*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w, 0, w^2])/3 - 
 (43*G[-w^(-1), w^2]^2*G[-w, 0, w^2])/6 - ((131*I)/6)*Pi*G[-w, w^2]*
  G[-w, 0, w^2] + 6*G[-1, w^2]*G[-w, w^2]*G[-w, 0, w^2] + 
 (58*G[0, -w]*G[-w, w^2]*G[-w, 0, w^2])/9 + 
 (101*G[0, w]*G[-w, w^2]*G[-w, 0, w^2])/6 - 
 (317*G[0, w^2]*G[-w, w^2]*G[-w, 0, w^2])/18 + 
 (97*G[1, r7]*G[-w, w^2]*G[-w, 0, w^2])/18 - 
 (104*G[1, -w]*G[-w, w^2]*G[-w, 0, w^2])/9 - 
 39*G[1, w]*G[-w, w^2]*G[-w, 0, w^2] + 
 (494*G[1, w^2]*G[-w, w^2]*G[-w, 0, w^2])/9 + 
 (G[w^(-2), w^2]*G[-w, w^2]*G[-w, 0, w^2])/6 - 
 (2*G[-w^(-1), -w]*G[-w, w^2]*G[-w, 0, w^2])/3 - 
 13*G[-w^(-1), w^2]*G[-w, w^2]*G[-w, 0, w^2] - 
 (11*G[-w, w^2]^2*G[-w, 0, w^2])/6 + (2*G[0, w^2]*G[w^2, -w]*G[-w, 0, w^2])/
  3 - (2*G[-w^(-1), w^2]*G[w^2, -w]*G[-w, 0, w^2])/3 - 
 (2*G[-w, w^2]*G[w^2, -w]*G[-w, 0, w^2])/3 + 6*G[-1, 0, w]*G[-w, 0, w^2] - 
 (16*G[0, 0, -w]*G[-w, 0, w^2])/9 - (43*G[0, 0, w]*G[-w, 0, w^2])/2 + 
 (335*G[0, 0, w^2]*G[-w, 0, w^2])/18 - (2*G[0, 1, r7]*G[-w, 0, w^2])/3 - 
 (22*G[0, 1, -w]*G[-w, 0, w^2])/9 + 37*G[0, 1, w]*G[-w, 0, w^2] + 
 (382*G[0, 1, w^2]*G[-w, 0, w^2])/9 + 3*G[0, r61, -w]*G[-w, 0, w^2] - 
 (121*G[0, r61, w^2]*G[-w, 0, w^2])/6 + 3*G[0, r62, -w]*G[-w, 0, w^2] - 
 (121*G[0, r62, w^2]*G[-w, 0, w^2])/6 - (35*G[0, w^(-2), w^2]*G[-w, 0, w^2])/
  6 - (95*G[0, -w^(-1), w^2]*G[-w, 0, w^2])/6 + 
 (22*G[0, -w, -w]*G[-w, 0, w^2])/3 - (47*G[0, -w, w^2]*G[-w, 0, w^2])/6 - 
 (38*G[0, w^2, w^2]*G[-w, 0, w^2])/3 + (110*G[1, 0, -w]*G[-w, 0, w^2])/9 + 
 45*G[1, 0, w]*G[-w, 0, w^2] + (142*G[1, 0, w^2]*G[-w, 0, w^2])/9 + 
 (97*G[1, 1, r7]*G[-w, 0, w^2])/18 - (220*G[1, 1, -w]*G[-w, 0, w^2])/9 - 
 86*G[1, 1, w]*G[-w, 0, w^2] - (140*G[1, 1, w^2]*G[-w, 0, w^2])/9 - 
 8*G[1, r61, w^2]*G[-w, 0, w^2] - 8*G[1, r62, w^2]*G[-w, 0, w^2] - 
 (44*G[1, -w, -w]*G[-w, 0, w^2])/3 - 3*G[r1, 0, w]*G[-w, 0, w^2] + 
 6*G[r1, 1, w]*G[-w, 0, w^2] - 3*G[r2, 0, w]*G[-w, 0, w^2] + 
 6*G[r2, 1, w]*G[-w, 0, w^2] + 3*G[r61, 0, -w]*G[-w, 0, w^2] - 
 35*G[r61, 0, w^2]*G[-w, 0, w^2] - 8*G[r61, 1, w^2]*G[-w, 0, w^2] - 
 3*G[r61, r61, -w]*G[-w, 0, w^2] + 27*G[r61, r61, w^2]*G[-w, 0, w^2] - 
 3*G[r61, r62, -w]*G[-w, 0, w^2] + 27*G[r61, r62, w^2]*G[-w, 0, w^2] + 
 6*G[r61, w^(-2), w^2]*G[-w, 0, w^2] + 6*G[r61, -w^(-1), w^2]*G[-w, 0, w^2] + 
 6*G[r61, -w, w^2]*G[-w, 0, w^2] + (53*G[r61, w^2, w^2]*G[-w, 0, w^2])/6 + 
 3*G[r62, 0, -w]*G[-w, 0, w^2] - 35*G[r62, 0, w^2]*G[-w, 0, w^2] - 
 8*G[r62, 1, w^2]*G[-w, 0, w^2] - 3*G[r62, r61, -w]*G[-w, 0, w^2] + 
 27*G[r62, r61, w^2]*G[-w, 0, w^2] - 3*G[r62, r62, -w]*G[-w, 0, w^2] + 
 27*G[r62, r62, w^2]*G[-w, 0, w^2] + 6*G[r62, w^(-2), w^2]*G[-w, 0, w^2] + 
 6*G[r62, -w^(-1), w^2]*G[-w, 0, w^2] + 6*G[r62, -w, w^2]*G[-w, 0, w^2] + 
 (53*G[r62, w^2, w^2]*G[-w, 0, w^2])/6 + 6*G[w^(-2), -1, w^2]*G[-w, 0, w^2] + 
 (23*G[w^(-2), 0, w^2]*G[-w, 0, w^2])/6 - 
 (17*G[w^(-2), r61, w^2]*G[-w, 0, w^2])/6 - 
 (17*G[w^(-2), r62, w^2]*G[-w, 0, w^2])/6 - 4*G[w^(-2), -w^(-1), w^2]*
  G[-w, 0, w^2] - 4*G[w^(-2), w^2, w^2]*G[-w, 0, w^2] + 
 6*G[-w^(-1), -1, w^2]*G[-w, 0, w^2] - (22*G[-w^(-1), 0, -w]*G[-w, 0, w^2])/
  3 + (14*G[-w^(-1), 0, w^2]*G[-w, 0, w^2])/3 + 
 (44*G[-w^(-1), 1, -w]*G[-w, 0, w^2])/3 - 
 (56*G[-w^(-1), 1, w^2]*G[-w, 0, w^2])/3 - 
 (13*G[-w^(-1), w^(-2), w^2]*G[-w, 0, w^2])/6 + 
 (47*G[-w^(-1), -w^(-1), w^2]*G[-w, 0, w^2])/6 - 
 (G[-w^(-1), -w, w^2]*G[-w, 0, w^2])/6 - 
 (13*G[-w^(-1), w^2, w^2]*G[-w, 0, w^2])/6 - 6*G[-w, -1, w^2]*G[-w, 0, w^2] + 
 (7*G[-w, 0, w^2]^2)/3 + G[0, -w^(-1), z3]*
  ((-23*Pi^2)/6 + (137*G[0, -w]^2)/18 + ((7*I)/3)*Pi*G[0, w] + 
   2*G[0, -w]*G[0, w] + ((10*I)/3)*Pi*G[0, w^2] + 4*G[0, -w]*G[0, w^2] + 
   (20*G[0, w]*G[0, w^2])/3 - (83*G[0, w^2]^2)/18 - (3*I)*Pi*G[1, r7] - 
   (71*G[0, w^2]*G[1, r7])/18 - (289*G[0, -w]*G[1, -w])/9 - 
   4*G[0, w^2]*G[1, -w] + (304*G[1, -w]^2)/9 - ((20*I)/3)*Pi*G[1, w] - 
   4*G[0, -w]*G[1, w] - (16*G[0, w^2]*G[1, w])/3 + (30*I)*Pi*G[1, w^2] - 
   (26*G[0, -w]*G[1, w^2])/3 - 42*G[0, w]*G[1, w^2] + 
   (277*G[0, w^2]*G[1, w^2])/9 - (76*G[1, r7]*G[1, w^2])/9 + 
   (52*G[1, -w]*G[1, w^2])/3 + 84*G[1, w]*G[1, w^2] - (388*G[1, w^2]^2)/9 + 
   I*Pi*G[r1, w] + I*Pi*G[r2, w] - 2*G[0, w]*G[r61, -w] - 
   2*G[0, w^2]*G[r61, -w] + 4*G[1, w]*G[r61, -w] + ((8*I)/3)*Pi*G[r61, w^2] - 
   2*G[0, -w]*G[r61, w^2] - (8*G[0, w]*G[r61, w^2])/3 + 
   8*G[0, w^2]*G[r61, w^2] + (4*G[1, r7]*G[r61, w^2])/3 + 
   (16*G[1, w]*G[r61, w^2])/3 - 16*G[1, w^2]*G[r61, w^2] + 
   2*G[r61, -w]*G[r61, w^2] - 2*G[0, w]*G[r62, -w] - 2*G[0, w^2]*G[r62, -w] + 
   4*G[1, w]*G[r62, -w] + 2*G[r61, w^2]*G[r62, -w] + 
   ((8*I)/3)*Pi*G[r62, w^2] - 2*G[0, -w]*G[r62, w^2] - 
   (8*G[0, w]*G[r62, w^2])/3 + 8*G[0, w^2]*G[r62, w^2] + 
   (4*G[1, r7]*G[r62, w^2])/3 + (16*G[1, w]*G[r62, w^2])/3 - 
   16*G[1, w^2]*G[r62, w^2] + 2*G[r61, -w]*G[r62, w^2] + 
   2*G[r62, -w]*G[r62, w^2] - ((23*I)/2)*Pi*G[w^(-2), w^2] + 
   (29*G[0, -w]*G[w^(-2), w^2])/4 + (23*G[0, w]*G[w^(-2), w^2])/2 - 
   (29*G[0, w^2]*G[w^(-2), w^2])/4 + (17*G[1, r7]*G[w^(-2), w^2])/4 - 
   (29*G[1, -w]*G[w^(-2), w^2])/2 - 23*G[1, w]*G[w^(-2), w^2] + 
   (29*G[1, w^2]*G[w^(-2), w^2])/2 + (5*G[0, -w]*G[-w^(-1), -w])/6 - 
   (5*G[1, -w]*G[-w^(-1), -w])/3 - ((19*I)/2)*Pi*G[-w^(-1), w^2] - 
   (11*G[0, -w]*G[-w^(-1), w^2])/12 + (19*G[0, w]*G[-w^(-1), w^2])/2 - 
   (83*G[0, w^2]*G[-w^(-1), w^2])/12 + (31*G[1, r7]*G[-w^(-1), w^2])/12 + 
   (11*G[1, -w]*G[-w^(-1), w^2])/6 - 19*G[1, w]*G[-w^(-1), w^2] + 
   (83*G[1, w^2]*G[-w^(-1), w^2])/6 - ((19*I)/2)*Pi*G[-w, w^2] - 
   (107*G[0, -w]*G[-w, w^2])/12 + (19*G[0, w]*G[-w, w^2])/2 - 
   (83*G[0, w^2]*G[-w, w^2])/12 + (31*G[1, r7]*G[-w, w^2])/12 + 
   (107*G[1, -w]*G[-w, w^2])/6 - 19*G[1, w]*G[-w, w^2] + 
   (83*G[1, w^2]*G[-w, w^2])/6 - (173*G[0, 0, -w])/18 - (70*G[0, 0, w])/3 + 
   (47*G[0, 0, w^2])/18 + (41*G[0, 1, r7])/6 + (137*G[0, 1, -w])/9 + 
   (68*G[0, 1, w])/3 + (25*G[0, 1, w^2])/9 + 2*G[0, r61, -w] - 
   4*G[0, r61, w^2] + 2*G[0, r62, -w] - 4*G[0, r62, w^2] + 
   (5*G[0, -w, -w])/6 + (152*G[1, 0, -w])/9 + (74*G[1, 0, w])/3 - 
   (188*G[1, 0, w^2])/9 - (55*G[1, 1, r7])/9 - (304*G[1, 1, -w])/9 - 
   (148*G[1, 1, w])/3 + (232*G[1, 1, w^2])/9 + 8*G[1, r61, w^2] + 
   8*G[1, r62, w^2] - (5*G[1, -w, -w])/3 - G[r1, 0, w] + 2*G[r1, 1, w] - 
   G[r2, 0, w] + 2*G[r2, 1, w] + 2*G[r61, 0, -w] - 4*G[r61, 0, w^2] + 
   8*G[r61, 1, w^2] - 2*G[r61, r61, -w] - 2*G[r61, r62, -w] + 
   2*G[r62, 0, -w] - 4*G[r62, 0, w^2] + 8*G[r62, 1, w^2] - 
   2*G[r62, r61, -w] - 2*G[r62, r62, -w] - (5*G[-w^(-1), 0, -w])/6 + 
   (47*G[-w^(-1), 0, w^2])/6 + (5*G[-w^(-1), 1, -w])/3 - 
   (47*G[-w^(-1), 1, w^2])/3 + (95*G[-w, 0, w^2])/6 - (95*G[-w, 1, w^2])/3) + 
 G[-w^(-1), 1, z3]*(-6*Pi^2 + 8*G[0, -w]^2 - ((2*I)/3)*Pi*G[0, w] - 
   8*G[0, -w]*G[0, w] + (12*I)*Pi*G[0, w^2] - (2*G[0, -w]*G[0, w^2])/3 + 
   (20*G[0, w^2]^2)/3 - (8*I)*Pi*G[1, r7] - (4*G[0, w^2]*G[1, r7])/3 - 
   64*G[0, -w]*G[1, -w] + 16*G[0, w]*G[1, -w] + (4*G[0, w^2]*G[1, -w])/3 + 
   96*G[1, -w]^2 - ((80*I)/3)*Pi*G[1, w] + 16*G[0, -w]*G[1, w] - 
   8*G[0, w^2]*G[1, w] - 32*G[1, -w]*G[1, w] + ((272*I)/3)*Pi*G[1, w^2] - 
   32*G[0, -w]*G[1, w^2] - (368*G[0, w]*G[1, w^2])/3 + 
   (80*G[0, w^2]*G[1, w^2])/3 - (128*G[1, r7]*G[1, w^2])/3 + 
   64*G[1, -w]*G[1, w^2] + (736*G[1, w]*G[1, w^2])/3 - 96*G[1, w^2]^2 + 
   (14*I)*Pi*G[r1, w] + (14*I)*Pi*G[r2, w] + ((16*I)/3)*Pi*G[r61, w^2] - 
   (16*G[0, w]*G[r61, w^2])/3 + 4*G[0, w^2]*G[r61, w^2] - 
   (16*G[1, r7]*G[r61, w^2])/3 + (32*G[1, w]*G[r61, w^2])/3 + 
   ((16*I)/3)*Pi*G[r62, w^2] - (16*G[0, w]*G[r62, w^2])/3 + 
   4*G[0, w^2]*G[r62, w^2] - (16*G[1, r7]*G[r62, w^2])/3 + 
   (32*G[1, w]*G[r62, w^2])/3 - ((94*I)/3)*Pi*G[w^(-2), w^2] + 
   16*G[0, -w]*G[w^(-2), w^2] + (94*G[0, w]*G[w^(-2), w^2])/3 - 
   12*G[0, w^2]*G[w^(-2), w^2] + (46*G[1, r7]*G[w^(-2), w^2])/3 - 
   32*G[1, -w]*G[w^(-2), w^2] - (188*G[1, w]*G[w^(-2), w^2])/3 + 
   32*G[1, w^2]*G[w^(-2), w^2] - 4*G[r61, w^2]*G[w^(-2), w^2] - 
   4*G[r62, w^2]*G[w^(-2), w^2] + 16*G[0, -w]*G[-w^(-1), -w] - 
   32*G[1, -w]*G[-w^(-1), -w] - ((94*I)/3)*Pi*G[-w^(-1), w^2] - 
   (10*G[0, -w]*G[-w^(-1), w^2])/3 + (94*G[0, w]*G[-w^(-1), w^2])/3 - 
   (56*G[0, w^2]*G[-w^(-1), w^2])/3 + (38*G[1, r7]*G[-w^(-1), w^2])/3 + 
   (20*G[1, -w]*G[-w^(-1), w^2])/3 - (188*G[1, w]*G[-w^(-1), w^2])/3 + 
   (112*G[1, w^2]*G[-w^(-1), w^2])/3 - ((94*I)/3)*Pi*G[-w, w^2] + 
   (14*G[0, -w]*G[-w, w^2])/3 + (94*G[0, w]*G[-w, w^2])/3 - 
   (56*G[0, w^2]*G[-w, w^2])/3 + (38*G[1, r7]*G[-w, w^2])/3 - 
   (28*G[1, -w]*G[-w, w^2])/3 - (188*G[1, w]*G[-w, w^2])/3 + 
   (112*G[1, w^2]*G[-w, w^2])/3 - 8*G[0, 0, -w] - (46*G[0, 0, w])/3 - 
   6*G[0, 0, w^2] + 8*G[0, 1, r7] + 16*G[0, 1, -w] + (140*G[0, 1, w])/3 + 
   20*G[0, 1, w^2] - 4*G[0, r61, w^2] - 4*G[0, r62, w^2] + 16*G[0, -w, -w] + 
   4*G[0, w^2, w^2] + 48*G[1, 0, -w] + (224*G[1, 0, w])/3 - 16*G[1, 0, w^2] - 
   (8*G[1, 1, r7])/3 - 96*G[1, 1, -w] - (448*G[1, 1, w])/3 + 
   32*G[1, 1, w^2] - 32*G[1, -w, -w] - 14*G[r1, 0, w] + 28*G[r1, 1, w] - 
   14*G[r2, 0, w] + 28*G[r2, 1, w] - 4*G[r61, w^2, w^2] - 
   4*G[r62, w^2, w^2] - 4*G[w^(-2), 0, w^2] + 4*G[w^(-2), r61, w^2] + 
   4*G[w^(-2), r62, w^2] - 16*G[-w^(-1), 0, -w] + 22*G[-w^(-1), 0, w^2] + 
   32*G[-w^(-1), 1, -w] - 44*G[-w^(-1), 1, w^2] + 14*G[-w, 0, w^2] - 
   28*G[-w, 1, w^2]) + G[r61, 0, z3]*(-6*Pi^2 + 10*G[0, -w]^2 + 
   (12*I)*Pi*G[0, w^2] + 8*G[0, w^2]^2 - (6*I)*Pi*G[1, r7] - 
   4*G[0, w^2]*G[1, r7] - 52*G[0, -w]*G[1, -w] + 64*G[1, -w]^2 + 
   (48*I)*Pi*G[1, w^2] - 24*G[0, -w]*G[1, w^2] - 72*G[0, w]*G[1, w^2] + 
   16*G[0, w^2]*G[1, w^2] - 16*G[1, r7]*G[1, w^2] + 48*G[1, -w]*G[1, w^2] + 
   144*G[1, w]*G[1, w^2] - 64*G[1, w^2]^2 - (18*I)*Pi*G[w^(-2), w^2] + 
   12*G[0, -w]*G[w^(-2), w^2] + 18*G[0, w]*G[w^(-2), w^2] - 
   12*G[0, w^2]*G[w^(-2), w^2] + 6*G[1, r7]*G[w^(-2), w^2] - 
   24*G[1, -w]*G[w^(-2), w^2] - 36*G[1, w]*G[w^(-2), w^2] + 
   24*G[1, w^2]*G[w^(-2), w^2] + 6*G[0, -w]*G[-w^(-1), -w] - 
   12*G[1, -w]*G[-w^(-1), -w] - (18*I)*Pi*G[-w^(-1), w^2] + 
   18*G[0, w]*G[-w^(-1), w^2] - 12*G[0, w^2]*G[-w^(-1), w^2] + 
   6*G[1, r7]*G[-w^(-1), w^2] - 36*G[1, w]*G[-w^(-1), w^2] + 
   24*G[1, w^2]*G[-w^(-1), w^2] - (18*I)*Pi*G[-w, w^2] + 
   18*G[0, w]*G[-w, w^2] - 12*G[0, w^2]*G[-w, w^2] + 6*G[1, r7]*G[-w, w^2] - 
   36*G[1, w]*G[-w, w^2] + 24*G[1, w^2]*G[-w, w^2] - 10*G[0, 0, -w] - 
   12*G[0, 0, w] - 8*G[0, 0, w^2] + 12*G[0, 1, r7] + 20*G[0, 1, -w] + 
   24*G[0, 1, w] + 16*G[0, 1, w^2] + 6*G[0, -w, -w] + 32*G[1, 0, -w] + 
   24*G[1, 0, w] - 8*G[1, 0, w^2] - 10*G[1, 1, r7] - 64*G[1, 1, -w] - 
   48*G[1, 1, w] + 16*G[1, 1, w^2] - 12*G[1, -w, -w] - 6*G[-w^(-1), 0, -w] + 
   12*G[-w^(-1), 0, w^2] + 12*G[-w^(-1), 1, -w] - 24*G[-w^(-1), 1, w^2] + 
   12*G[-w, 0, w^2] - 24*G[-w, 1, w^2]) + 
 G[r62, 0, z3]*(-6*Pi^2 + 10*G[0, -w]^2 + (12*I)*Pi*G[0, w^2] + 
   8*G[0, w^2]^2 - (6*I)*Pi*G[1, r7] - 4*G[0, w^2]*G[1, r7] - 
   52*G[0, -w]*G[1, -w] + 64*G[1, -w]^2 + (48*I)*Pi*G[1, w^2] - 
   24*G[0, -w]*G[1, w^2] - 72*G[0, w]*G[1, w^2] + 16*G[0, w^2]*G[1, w^2] - 
   16*G[1, r7]*G[1, w^2] + 48*G[1, -w]*G[1, w^2] + 144*G[1, w]*G[1, w^2] - 
   64*G[1, w^2]^2 - (18*I)*Pi*G[w^(-2), w^2] + 12*G[0, -w]*G[w^(-2), w^2] + 
   18*G[0, w]*G[w^(-2), w^2] - 12*G[0, w^2]*G[w^(-2), w^2] + 
   6*G[1, r7]*G[w^(-2), w^2] - 24*G[1, -w]*G[w^(-2), w^2] - 
   36*G[1, w]*G[w^(-2), w^2] + 24*G[1, w^2]*G[w^(-2), w^2] + 
   6*G[0, -w]*G[-w^(-1), -w] - 12*G[1, -w]*G[-w^(-1), -w] - 
   (18*I)*Pi*G[-w^(-1), w^2] + 18*G[0, w]*G[-w^(-1), w^2] - 
   12*G[0, w^2]*G[-w^(-1), w^2] + 6*G[1, r7]*G[-w^(-1), w^2] - 
   36*G[1, w]*G[-w^(-1), w^2] + 24*G[1, w^2]*G[-w^(-1), w^2] - 
   (18*I)*Pi*G[-w, w^2] + 18*G[0, w]*G[-w, w^2] - 12*G[0, w^2]*G[-w, w^2] + 
   6*G[1, r7]*G[-w, w^2] - 36*G[1, w]*G[-w, w^2] + 24*G[1, w^2]*G[-w, w^2] - 
   10*G[0, 0, -w] - 12*G[0, 0, w] - 8*G[0, 0, w^2] + 12*G[0, 1, r7] + 
   20*G[0, 1, -w] + 24*G[0, 1, w] + 16*G[0, 1, w^2] + 6*G[0, -w, -w] + 
   32*G[1, 0, -w] + 24*G[1, 0, w] - 8*G[1, 0, w^2] - 10*G[1, 1, r7] - 
   64*G[1, 1, -w] - 48*G[1, 1, w] + 16*G[1, 1, w^2] - 12*G[1, -w, -w] - 
   6*G[-w^(-1), 0, -w] + 12*G[-w^(-1), 0, w^2] + 12*G[-w^(-1), 1, -w] - 
   24*G[-w^(-1), 1, w^2] + 12*G[-w, 0, w^2] - 24*G[-w, 1, w^2]) + 
 G[0, w^2, z3]*(-Pi^2 + (71*G[0, -w]^2)/18 + (4*I)*Pi*G[0, w] - 
   2*G[0, -w]*G[0, w] + ((16*I)/3)*Pi*G[0, w^2] - G[0, -w]*G[0, w^2] + 
   (10*G[0, w]*G[0, w^2])/3 - (55*G[0, w^2]^2)/9 - (4*I)*Pi*G[1, r7] - 
   (5*G[0, w^2]*G[1, r7])/18 - (247*G[0, -w]*G[1, -w])/9 + 
   4*G[0, w]*G[1, -w] + 2*G[0, w^2]*G[1, -w] + (352*G[1, -w]^2)/9 - 
   (8*I)*Pi*G[1, w] + 4*G[0, -w]*G[1, w] - (8*G[0, w^2]*G[1, w])/3 - 
   8*G[1, -w]*G[1, w] + ((112*I)/3)*Pi*G[1, w^2] - 
   (56*G[0, -w]*G[1, w^2])/3 - (160*G[0, w]*G[1, w^2])/3 + 
   (145*G[0, w^2]*G[1, w^2])/9 - (100*G[1, r7]*G[1, w^2])/9 + 
   (112*G[1, -w]*G[1, w^2])/3 + (320*G[1, w]*G[1, w^2])/3 - 
   (472*G[1, w^2]^2)/9 + ((8*I)/3)*Pi*G[r61, w^2] - 
   (4*G[0, w]*G[r61, w^2])/3 + (119*G[0, w^2]*G[r61, w^2])/6 - 
   (8*G[1, r7]*G[r61, w^2])/3 + (8*G[1, w]*G[r61, w^2])/3 - 
   (26*G[r61, w^2]^2)/3 + ((8*I)/3)*Pi*G[r62, w^2] - 
   (4*G[0, w]*G[r62, w^2])/3 + (119*G[0, w^2]*G[r62, w^2])/6 - 
   (8*G[1, r7]*G[r62, w^2])/3 + (8*G[1, w]*G[r62, w^2])/3 - 
   (52*G[r61, w^2]*G[r62, w^2])/3 - (26*G[r62, w^2]^2)/3 - 
   ((38*I)/3)*Pi*G[w^(-2), w^2] + (29*G[0, -w]*G[w^(-2), w^2])/4 + 
   (38*G[0, w]*G[w^(-2), w^2])/3 - (19*G[0, w^2]*G[w^(-2), w^2])/4 + 
   (65*G[1, r7]*G[w^(-2), w^2])/12 - (29*G[1, -w]*G[w^(-2), w^2])/2 - 
   (76*G[1, w]*G[w^(-2), w^2])/3 + (29*G[1, w^2]*G[w^(-2), w^2])/2 - 
   (5*G[r61, w^2]*G[w^(-2), w^2])/2 - (5*G[r62, w^2]*G[w^(-2), w^2])/2 + 
   (35*G[0, -w]*G[-w^(-1), -w])/6 - (35*G[1, -w]*G[-w^(-1), -w])/3 - 
   (14*I)*Pi*G[-w^(-1), w^2] + (61*G[0, -w]*G[-w^(-1), w^2])/12 + 
   14*G[0, w]*G[-w^(-1), w^2] - (131*G[0, w^2]*G[-w^(-1), w^2])/12 + 
   (37*G[1, r7]*G[-w^(-1), w^2])/12 - (61*G[1, -w]*G[-w^(-1), w^2])/6 - 
   28*G[1, w]*G[-w^(-1), w^2] + (131*G[1, w^2]*G[-w^(-1), w^2])/6 - 
   (14*I)*Pi*G[-w, w^2] + (13*G[0, -w]*G[-w, w^2])/12 + 
   14*G[0, w]*G[-w, w^2] - (131*G[0, w^2]*G[-w, w^2])/12 + 
   (37*G[1, r7]*G[-w, w^2])/12 - (13*G[1, -w]*G[-w, w^2])/6 - 
   28*G[1, w]*G[-w, w^2] + (131*G[1, w^2]*G[-w, w^2])/6 - 
   (71*G[0, 0, -w])/18 - 10*G[0, 0, w] + (64*G[0, 0, w^2])/9 + 
   (35*G[0, 1, r7])/6 + (71*G[0, 1, -w])/9 + 20*G[0, 1, w] + 
   (73*G[0, 1, w^2])/9 - (67*G[0, r61, w^2])/6 - (67*G[0, r62, w^2])/6 + 
   (35*G[0, -w, -w])/6 + (5*G[0, w^2, w^2])/2 + (176*G[1, 0, -w])/9 + 
   20*G[1, 0, w] - (68*G[1, 0, w^2])/9 - (34*G[1, 1, r7])/9 - 
   (352*G[1, 1, -w])/9 - 40*G[1, 1, w] + (136*G[1, 1, w^2])/9 - 
   (35*G[1, -w, -w])/3 - (26*G[r61, 0, w^2])/3 + (26*G[r61, r61, w^2])/3 + 
   (26*G[r61, r62, w^2])/3 - (5*G[r61, w^2, w^2])/2 - (26*G[r62, 0, w^2])/3 + 
   (26*G[r62, r61, w^2])/3 + (26*G[r62, r62, w^2])/3 - 
   (5*G[r62, w^2, w^2])/2 - (5*G[w^(-2), 0, w^2])/2 + 
   (5*G[w^(-2), r61, w^2])/2 + (5*G[w^(-2), r62, w^2])/2 - 
   (35*G[-w^(-1), 0, -w])/6 + (35*G[-w^(-1), 0, w^2])/6 + 
   (35*G[-w^(-1), 1, -w])/3 - (35*G[-w^(-1), 1, w^2])/3 + 
   (59*G[-w, 0, w^2])/6 - (59*G[-w, 1, w^2])/3) + 
 G[0, -w, z3]*((-31*Pi^2)/6 + (137*G[0, -w]^2)/18 - ((17*I)/3)*Pi*G[0, w] + 
   2*G[0, -w]*G[0, w] + ((10*I)/3)*Pi*G[0, w^2] + 4*G[0, -w]*G[0, w^2] - 
   (4*G[0, w]*G[0, w^2])/3 - (83*G[0, w^2]^2)/18 - (3*I)*Pi*G[1, r7] - 
   (71*G[0, w^2]*G[1, r7])/18 - (289*G[0, -w]*G[1, -w])/9 - 
   4*G[0, w^2]*G[1, -w] + (304*G[1, -w]^2)/9 - ((20*I)/3)*Pi*G[1, w] - 
   4*G[0, -w]*G[1, w] - (16*G[0, w^2]*G[1, w])/3 + (30*I)*Pi*G[1, w^2] - 
   (26*G[0, -w]*G[1, w^2])/3 - 42*G[0, w]*G[1, w^2] + 
   (277*G[0, w^2]*G[1, w^2])/9 - (76*G[1, r7]*G[1, w^2])/9 + 
   (52*G[1, -w]*G[1, w^2])/3 + 84*G[1, w]*G[1, w^2] - (388*G[1, w^2]^2)/9 + 
   (9*I)*Pi*G[r1, w] + (9*I)*Pi*G[r2, w] - 2*G[0, w]*G[r61, -w] - 
   2*G[0, w^2]*G[r61, -w] + 4*G[1, w]*G[r61, -w] + ((8*I)/3)*Pi*G[r61, w^2] - 
   2*G[0, -w]*G[r61, w^2] - (8*G[0, w]*G[r61, w^2])/3 + 
   8*G[0, w^2]*G[r61, w^2] + (4*G[1, r7]*G[r61, w^2])/3 + 
   (16*G[1, w]*G[r61, w^2])/3 - 16*G[1, w^2]*G[r61, w^2] + 
   2*G[r61, -w]*G[r61, w^2] - 2*G[0, w]*G[r62, -w] - 2*G[0, w^2]*G[r62, -w] + 
   4*G[1, w]*G[r62, -w] + 2*G[r61, w^2]*G[r62, -w] + 
   ((8*I)/3)*Pi*G[r62, w^2] - 2*G[0, -w]*G[r62, w^2] - 
   (8*G[0, w]*G[r62, w^2])/3 + 8*G[0, w^2]*G[r62, w^2] + 
   (4*G[1, r7]*G[r62, w^2])/3 + (16*G[1, w]*G[r62, w^2])/3 - 
   16*G[1, w^2]*G[r62, w^2] + 2*G[r61, -w]*G[r62, w^2] + 
   2*G[r62, -w]*G[r62, w^2] - ((23*I)/2)*Pi*G[w^(-2), w^2] + 
   (29*G[0, -w]*G[w^(-2), w^2])/4 + (23*G[0, w]*G[w^(-2), w^2])/2 - 
   (29*G[0, w^2]*G[w^(-2), w^2])/4 + (17*G[1, r7]*G[w^(-2), w^2])/4 - 
   (29*G[1, -w]*G[w^(-2), w^2])/2 - 23*G[1, w]*G[w^(-2), w^2] + 
   (29*G[1, w^2]*G[w^(-2), w^2])/2 + (5*G[0, -w]*G[-w^(-1), -w])/6 - 
   (5*G[1, -w]*G[-w^(-1), -w])/3 - ((19*I)/2)*Pi*G[-w^(-1), w^2] - 
   (107*G[0, -w]*G[-w^(-1), w^2])/12 + (19*G[0, w]*G[-w^(-1), w^2])/2 - 
   (83*G[0, w^2]*G[-w^(-1), w^2])/12 + (31*G[1, r7]*G[-w^(-1), w^2])/12 + 
   (107*G[1, -w]*G[-w^(-1), w^2])/6 - 19*G[1, w]*G[-w^(-1), w^2] + 
   (83*G[1, w^2]*G[-w^(-1), w^2])/6 - ((19*I)/2)*Pi*G[-w, w^2] - 
   (11*G[0, -w]*G[-w, w^2])/12 + (19*G[0, w]*G[-w, w^2])/2 - 
   (83*G[0, w^2]*G[-w, w^2])/12 + (31*G[1, r7]*G[-w, w^2])/12 + 
   (11*G[1, -w]*G[-w, w^2])/6 - 19*G[1, w]*G[-w, w^2] + 
   (83*G[1, w^2]*G[-w, w^2])/6 - (173*G[0, 0, -w])/18 + (2*G[0, 0, w])/3 + 
   (47*G[0, 0, w^2])/18 + (41*G[0, 1, r7])/6 + (137*G[0, 1, -w])/9 + 
   (20*G[0, 1, w])/3 + (25*G[0, 1, w^2])/9 + 2*G[0, r61, -w] - 
   4*G[0, r61, w^2] + 2*G[0, r62, -w] - 4*G[0, r62, w^2] + 
   (5*G[0, -w, -w])/6 + (152*G[1, 0, -w])/9 + (74*G[1, 0, w])/3 - 
   (188*G[1, 0, w^2])/9 - (55*G[1, 1, r7])/9 - (304*G[1, 1, -w])/9 - 
   (148*G[1, 1, w])/3 + (232*G[1, 1, w^2])/9 + 8*G[1, r61, w^2] + 
   8*G[1, r62, w^2] - (5*G[1, -w, -w])/3 - 9*G[r1, 0, w] + 18*G[r1, 1, w] - 
   9*G[r2, 0, w] + 18*G[r2, 1, w] + 2*G[r61, 0, -w] - 4*G[r61, 0, w^2] + 
   8*G[r61, 1, w^2] - 2*G[r61, r61, -w] - 2*G[r61, r62, -w] + 
   2*G[r62, 0, -w] - 4*G[r62, 0, w^2] + 8*G[r62, 1, w^2] - 
   2*G[r62, r61, -w] - 2*G[r62, r62, -w] - (5*G[-w^(-1), 0, -w])/6 + 
   (95*G[-w^(-1), 0, w^2])/6 + (5*G[-w^(-1), 1, -w])/3 - 
   (95*G[-w^(-1), 1, w^2])/3 + (47*G[-w, 0, w^2])/6 - (47*G[-w, 1, w^2])/3) + 
 G[-w, -1, z3]*(Pi^2 + (6*I)*Pi*G[0, w] + 6*G[0, w]*G[0, w^2] - 
   (6*I)*Pi*G[r1, w] - (6*I)*Pi*G[r2, w] + 6*G[0, -w]*G[-w^(-1), w^2] - 
   12*G[1, -w]*G[-w^(-1), w^2] - 6*G[0, -w]*G[-w, w^2] + 
   12*G[1, -w]*G[-w, w^2] - 18*G[0, 0, w] + 12*G[0, 1, w] + 6*G[r1, 0, w] - 
   12*G[r1, 1, w] + 6*G[r2, 0, w] - 12*G[r2, 1, w] - 6*G[-w^(-1), 0, w^2] + 
   12*G[-w^(-1), 1, w^2] + 6*G[-w, 0, w^2] - 12*G[-w, 1, w^2]) + 
 G[0, w^(-2), z3]*((-5*Pi^2)/3 + (71*G[0, -w]^2)/18 - 2*G[0, -w]*G[0, w] + 
   ((16*I)/3)*Pi*G[0, w^2] - G[0, -w]*G[0, w^2] - (2*G[0, w]*G[0, w^2])/3 - 
   (55*G[0, w^2]^2)/9 - (4*I)*Pi*G[1, r7] - (5*G[0, w^2]*G[1, r7])/18 - 
   (247*G[0, -w]*G[1, -w])/9 + 4*G[0, w]*G[1, -w] + 2*G[0, w^2]*G[1, -w] + 
   (352*G[1, -w]^2)/9 - (8*I)*Pi*G[1, w] + 4*G[0, -w]*G[1, w] - 
   (8*G[0, w^2]*G[1, w])/3 - 8*G[1, -w]*G[1, w] + ((112*I)/3)*Pi*G[1, w^2] - 
   (56*G[0, -w]*G[1, w^2])/3 - (160*G[0, w]*G[1, w^2])/3 + 
   (145*G[0, w^2]*G[1, w^2])/9 - (100*G[1, r7]*G[1, w^2])/9 + 
   (112*G[1, -w]*G[1, w^2])/3 + (320*G[1, w]*G[1, w^2])/3 - 
   (472*G[1, w^2]^2)/9 + (4*I)*Pi*G[r1, w] + (4*I)*Pi*G[r2, w] + 
   ((8*I)/3)*Pi*G[r61, w^2] - (4*G[0, w]*G[r61, w^2])/3 + 
   (119*G[0, w^2]*G[r61, w^2])/6 - (8*G[1, r7]*G[r61, w^2])/3 + 
   (8*G[1, w]*G[r61, w^2])/3 - (26*G[r61, w^2]^2)/3 + 
   ((8*I)/3)*Pi*G[r62, w^2] - (4*G[0, w]*G[r62, w^2])/3 + 
   (119*G[0, w^2]*G[r62, w^2])/6 - (8*G[1, r7]*G[r62, w^2])/3 + 
   (8*G[1, w]*G[r62, w^2])/3 - (52*G[r61, w^2]*G[r62, w^2])/3 - 
   (26*G[r62, w^2]^2)/3 - ((38*I)/3)*Pi*G[w^(-2), w^2] + 
   (29*G[0, -w]*G[w^(-2), w^2])/4 + (38*G[0, w]*G[w^(-2), w^2])/3 - 
   (19*G[0, w^2]*G[w^(-2), w^2])/4 + (65*G[1, r7]*G[w^(-2), w^2])/12 - 
   (29*G[1, -w]*G[w^(-2), w^2])/2 - (76*G[1, w]*G[w^(-2), w^2])/3 + 
   (29*G[1, w^2]*G[w^(-2), w^2])/2 - (5*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (5*G[r62, w^2]*G[w^(-2), w^2])/2 + (35*G[0, -w]*G[-w^(-1), -w])/6 - 
   (35*G[1, -w]*G[-w^(-1), -w])/3 - (14*I)*Pi*G[-w^(-1), w^2] + 
   (13*G[0, -w]*G[-w^(-1), w^2])/12 + 14*G[0, w]*G[-w^(-1), w^2] - 
   (131*G[0, w^2]*G[-w^(-1), w^2])/12 + (37*G[1, r7]*G[-w^(-1), w^2])/12 - 
   (13*G[1, -w]*G[-w^(-1), w^2])/6 - 28*G[1, w]*G[-w^(-1), w^2] + 
   (131*G[1, w^2]*G[-w^(-1), w^2])/6 - (14*I)*Pi*G[-w, w^2] + 
   (61*G[0, -w]*G[-w, w^2])/12 + 14*G[0, w]*G[-w, w^2] - 
   (131*G[0, w^2]*G[-w, w^2])/12 + (37*G[1, r7]*G[-w, w^2])/12 - 
   (61*G[1, -w]*G[-w, w^2])/6 - 28*G[1, w]*G[-w, w^2] + 
   (131*G[1, w^2]*G[-w, w^2])/6 - (71*G[0, 0, -w])/18 + 2*G[0, 0, w] + 
   (64*G[0, 0, w^2])/9 + (35*G[0, 1, r7])/6 + (71*G[0, 1, -w])/9 + 
   12*G[0, 1, w] + (73*G[0, 1, w^2])/9 - (67*G[0, r61, w^2])/6 - 
   (67*G[0, r62, w^2])/6 + (35*G[0, -w, -w])/6 + (5*G[0, w^2, w^2])/2 + 
   (176*G[1, 0, -w])/9 + 20*G[1, 0, w] - (68*G[1, 0, w^2])/9 - 
   (34*G[1, 1, r7])/9 - (352*G[1, 1, -w])/9 - 40*G[1, 1, w] + 
   (136*G[1, 1, w^2])/9 - (35*G[1, -w, -w])/3 - 4*G[r1, 0, w] + 
   8*G[r1, 1, w] - 4*G[r2, 0, w] + 8*G[r2, 1, w] - (26*G[r61, 0, w^2])/3 + 
   (26*G[r61, r61, w^2])/3 + (26*G[r61, r62, w^2])/3 - 
   (5*G[r61, w^2, w^2])/2 - (26*G[r62, 0, w^2])/3 + (26*G[r62, r61, w^2])/3 + 
   (26*G[r62, r62, w^2])/3 - (5*G[r62, w^2, w^2])/2 - 
   (5*G[w^(-2), 0, w^2])/2 + (5*G[w^(-2), r61, w^2])/2 + 
   (5*G[w^(-2), r62, w^2])/2 - (35*G[-w^(-1), 0, -w])/6 + 
   (59*G[-w^(-1), 0, w^2])/6 + (35*G[-w^(-1), 1, -w])/3 - 
   (59*G[-w^(-1), 1, w^2])/3 + (35*G[-w, 0, w^2])/6 - (35*G[-w, 1, w^2])/3) + 
 G[w^(-2), -w^(-1), z3]*(Pi^2/2 + (29*G[0, -w]^2)/3 + ((2*I)/3)*Pi*G[0, w] - 
   ((2*I)/3)*Pi*G[0, w^2] + (3*G[0, -w]*G[0, w^2])/2 + 
   (2*G[0, w]*G[0, w^2])/3 - (19*G[0, w^2]^2)/6 + I*Pi*G[1, r7] - 
   (3*G[0, w^2]*G[1, r7])/2 - (104*G[0, -w]*G[1, -w])/3 - 
   2*G[0, w]*G[1, -w] - 5*G[0, w^2]*G[1, -w] + (92*G[1, -w]^2)/3 + 
   ((8*I)/3)*Pi*G[1, w] + (14*G[0, w^2]*G[1, w])/3 + 4*G[1, -w]*G[1, w] - 
   ((32*I)/3)*Pi*G[1, w^2] + (4*G[0, -w]*G[1, w^2])/3 + 
   (44*G[0, w]*G[1, w^2])/3 + (13*G[0, w^2]*G[1, w^2])/3 + 
   (32*G[1, r7]*G[1, w^2])/3 - (8*G[1, -w]*G[1, w^2])/3 - 
   (88*G[1, w]*G[1, w^2])/3 - (2*I)*Pi*G[r1, w] - (2*I)*Pi*G[r2, w] + 
   G[0, w]*G[r61, -w] + G[0, w^2]*G[r61, -w] - 2*G[1, w]*G[r61, -w] - 
   ((4*I)/3)*Pi*G[r61, w^2] + G[0, -w]*G[r61, w^2] + 
   (7*G[0, w]*G[r61, w^2])/3 + 2*G[0, w^2]*G[r61, w^2] + 
   (4*G[1, r7]*G[r61, w^2])/3 - (14*G[1, w]*G[r61, w^2])/3 - 
   G[r61, -w]*G[r61, w^2] - G[r61, w^2]^2 + G[0, w]*G[r62, -w] + 
   G[0, w^2]*G[r62, -w] - 2*G[1, w]*G[r62, -w] - G[r61, w^2]*G[r62, -w] - 
   ((4*I)/3)*Pi*G[r62, w^2] + G[0, -w]*G[r62, w^2] + 
   (7*G[0, w]*G[r62, w^2])/3 + 2*G[0, w^2]*G[r62, w^2] + 
   (4*G[1, r7]*G[r62, w^2])/3 - (14*G[1, w]*G[r62, w^2])/3 - 
   G[r61, -w]*G[r62, w^2] - 2*G[r61, w^2]*G[r62, w^2] - 
   G[r62, -w]*G[r62, w^2] - G[r62, w^2]^2 + ((25*I)/6)*Pi*G[w^(-2), w^2] - 
   (7*G[0, -w]*G[w^(-2), w^2])/6 - (25*G[0, w]*G[w^(-2), w^2])/6 + 
   (7*G[0, w^2]*G[w^(-2), w^2])/6 - 3*G[1, r7]*G[w^(-2), w^2] + 
   (7*G[1, -w]*G[w^(-2), w^2])/3 + (25*G[1, w]*G[w^(-2), w^2])/3 - 
   (7*G[1, w^2]*G[w^(-2), w^2])/3 - 2*G[0, -w]*G[-w^(-1), -w] + 
   4*G[1, -w]*G[-w^(-1), -w] + ((19*I)/6)*Pi*G[-w^(-1), w^2] + 
   G[0, -w]*G[-w^(-1), w^2] - (19*G[0, w]*G[-w^(-1), w^2])/6 + 
   G[0, w^2]*G[-w^(-1), w^2] - (13*G[1, r7]*G[-w^(-1), w^2])/6 - 
   2*G[1, -w]*G[-w^(-1), w^2] + (19*G[1, w]*G[-w^(-1), w^2])/3 - 
   2*G[1, w^2]*G[-w^(-1), w^2] + ((19*I)/6)*Pi*G[-w, w^2] - 
   5*G[0, -w]*G[-w, w^2] - (19*G[0, w]*G[-w, w^2])/6 + G[0, w^2]*G[-w, w^2] - 
   (13*G[1, r7]*G[-w, w^2])/6 + 10*G[1, -w]*G[-w, w^2] + 
   (19*G[1, w]*G[-w, w^2])/3 - 2*G[1, w^2]*G[-w, w^2] - (26*G[0, 0, -w])/3 - 
   (23*G[0, 0, w])/3 + (2*G[0, 0, w^2])/3 + (58*G[0, 1, -w])/3 - 
   (8*G[0, 1, w])/3 + (2*G[0, 1, w^2])/3 - G[0, r61, -w] - G[0, r61, w^2] - 
   G[0, r62, -w] - G[0, r62, w^2] - 2*G[0, -w, -w] + (46*G[1, 0, -w])/3 - 
   (20*G[1, 0, w])/3 - (4*G[1, 0, w^2])/3 - G[1, 1, r7] - 
   (92*G[1, 1, -w])/3 + (40*G[1, 1, w])/3 + (8*G[1, 1, w^2])/3 + 
   4*G[1, -w, -w] + 2*G[r1, 0, w] - 4*G[r1, 1, w] + 2*G[r2, 0, w] - 
   4*G[r2, 1, w] - G[r61, 0, -w] - G[r61, 0, w^2] + G[r61, r61, -w] + 
   G[r61, r61, w^2] + G[r61, r62, -w] + G[r61, r62, w^2] - G[r62, 0, -w] - 
   G[r62, 0, w^2] + G[r62, r61, -w] + G[r62, r61, w^2] + G[r62, r62, -w] + 
   G[r62, r62, w^2] + 2*G[-w^(-1), 0, -w] - 2*G[-w^(-1), 0, w^2] - 
   4*G[-w^(-1), 1, -w] + 4*G[-w^(-1), 1, w^2] + 4*G[-w, 0, w^2] - 
   8*G[-w, 1, w^2]) + G[w^(-2), w^2, z3]*((11*Pi^2)/12 + 2*G[0, -w]^2 + 
   (2*I)*Pi*G[0, w] - (3*I)*Pi*G[0, w^2] + (11*G[0, -w]*G[0, w^2])/6 + 
   3*G[0, w]*G[0, w^2] + (49*G[0, w^2]^2)/6 + (I/2)*Pi*G[1, r7] + 
   (7*G[0, w^2]*G[1, r7])/6 - 4*G[0, -w]*G[1, -w] - 
   (11*G[0, w^2]*G[1, -w])/3 - (3*I)*Pi*G[1, w^2] + 5*G[0, -w]*G[1, w^2] + 
   5*G[0, w]*G[1, w^2] + (2*G[0, w^2]*G[1, w^2])/3 - 10*G[1, -w]*G[1, w^2] - 
   10*G[1, w]*G[1, w^2] + 6*G[1, w^2]^2 - (2*I)*Pi*G[r1, w] - 
   (2*I)*Pi*G[r2, w] + 2*G[0, w]*G[r61, w^2] - 24*G[0, w^2]*G[r61, w^2] - 
   4*G[1, w]*G[r61, w^2] + 14*G[r61, w^2]^2 + 2*G[0, w]*G[r62, w^2] - 
   24*G[0, w^2]*G[r62, w^2] - 4*G[1, w]*G[r62, w^2] + 
   28*G[r61, w^2]*G[r62, w^2] + 14*G[r62, w^2]^2 + (2*I)*Pi*G[w^(-2), w^2] - 
   (G[0, -w]*G[w^(-2), w^2])/2 - 2*G[0, w]*G[w^(-2), w^2] + 
   (9*G[0, w^2]*G[w^(-2), w^2])/2 - (3*G[1, r7]*G[w^(-2), w^2])/2 + 
   G[1, -w]*G[w^(-2), w^2] + 4*G[1, w]*G[w^(-2), w^2] - 
   G[1, w^2]*G[w^(-2), w^2] - 4*G[r61, w^2]*G[w^(-2), w^2] - 
   4*G[r62, w^2]*G[w^(-2), w^2] - 2*G[0, -w]*G[-w^(-1), -w] + 
   4*G[1, -w]*G[-w^(-1), -w] + ((5*I)/2)*Pi*G[-w^(-1), w^2] - 
   (5*G[0, -w]*G[-w^(-1), w^2])/6 - (5*G[0, w]*G[-w^(-1), w^2])/2 + 
   (17*G[0, w^2]*G[-w^(-1), w^2])/6 + (G[1, r7]*G[-w^(-1), w^2])/3 + 
   (5*G[1, -w]*G[-w^(-1), w^2])/3 + 5*G[1, w]*G[-w^(-1), w^2] - 
   (17*G[1, w^2]*G[-w^(-1), w^2])/3 + ((5*I)/2)*Pi*G[-w, w^2] - 
   (41*G[0, -w]*G[-w, w^2])/6 - (5*G[0, w]*G[-w, w^2])/2 + 
   (17*G[0, w^2]*G[-w, w^2])/6 + (G[1, r7]*G[-w, w^2])/3 + 
   (41*G[1, -w]*G[-w, w^2])/3 + 5*G[1, w]*G[-w, w^2] - 
   (17*G[1, w^2]*G[-w, w^2])/3 - 2*G[0, 0, -w] - (3*G[0, 0, w])/2 - 
   10*G[0, 0, w^2] + 4*G[0, 1, -w] + 3*G[0, 1, w] + 10*G[0, r61, w^2] + 
   10*G[0, r62, w^2] - 2*G[0, -w, -w] + 4*G[0, w^2, w^2] - G[1, 0, w] - 
   2*G[1, 0, w^2] - G[1, 1, r7]/2 + 2*G[1, 1, w] + 4*G[1, 1, w^2] + 
   4*G[1, -w, -w] + 2*G[r1, 0, w] - 4*G[r1, 1, w] + 2*G[r2, 0, w] - 
   4*G[r2, 1, w] + 14*G[r61, 0, w^2] - 14*G[r61, r61, w^2] - 
   14*G[r61, r62, w^2] - 4*G[r61, w^2, w^2] + 14*G[r62, 0, w^2] - 
   14*G[r62, r61, w^2] - 14*G[r62, r62, w^2] - 4*G[r62, w^2, w^2] - 
   4*G[w^(-2), 0, w^2] + 4*G[w^(-2), r61, w^2] + 4*G[w^(-2), r62, w^2] + 
   2*G[-w^(-1), 0, -w] - 2*G[-w^(-1), 0, w^2] - 4*G[-w^(-1), 1, -w] + 
   4*G[-w^(-1), 1, w^2] + 4*G[-w, 0, w^2] - 8*G[-w, 1, w^2]) + 
 G[-w^(-1), w^2, z3]*((-3*Pi^2)/4 - (35*G[0, -w]^2)/18 - (4*I)*Pi*G[0, w] + 
   2*G[0, -w]*G[0, w] + ((11*I)/3)*Pi*G[0, w^2] + (19*G[0, -w]*G[0, w^2])/6 - 
   (G[0, w]*G[0, w^2])/3 + (35*G[0, w^2]^2)/18 + (I/2)*Pi*G[1, r7] - 
   (26*G[0, w^2]*G[1, r7])/9 + (67*G[0, -w]*G[1, -w])/9 - 
   4*G[0, w]*G[1, -w] - (19*G[0, w^2]*G[1, -w])/3 - (64*G[1, -w]^2)/9 + 
   (8*I)*Pi*G[1, w] - 4*G[0, -w]*G[1, w] + (8*G[0, w^2]*G[1, w])/3 + 
   8*G[1, -w]*G[1, w] - ((31*I)/3)*Pi*G[1, w^2] + (5*G[0, -w]*G[1, w^2])/3 + 
   (37*G[0, w]*G[1, w^2])/3 - (79*G[0, w^2]*G[1, w^2])/9 + 
   (28*G[1, r7]*G[1, w^2])/9 - (10*G[1, -w]*G[1, w^2])/3 - 
   (74*G[1, w]*G[1, w^2])/3 + (130*G[1, w^2]^2)/9 - 
   ((8*I)/3)*Pi*G[r61, w^2] - (2*G[0, w]*G[r61, w^2])/3 + 
   (25*G[0, w^2]*G[r61, w^2])/6 + (8*G[1, r7]*G[r61, w^2])/3 + 
   (4*G[1, w]*G[r61, w^2])/3 - (16*G[r61, w^2]^2)/3 - 
   ((8*I)/3)*Pi*G[r62, w^2] - (2*G[0, w]*G[r62, w^2])/3 + 
   (25*G[0, w^2]*G[r62, w^2])/6 + (8*G[1, r7]*G[r62, w^2])/3 + 
   (4*G[1, w]*G[r62, w^2])/3 - (32*G[r61, w^2]*G[r62, w^2])/3 - 
   (16*G[r62, w^2]^2)/3 + ((5*I)/3)*Pi*G[w^(-2), w^2] - 
   (3*G[0, -w]*G[w^(-2), w^2])/4 - (5*G[0, w]*G[w^(-2), w^2])/3 - 
   (23*G[0, w^2]*G[w^(-2), w^2])/4 - (11*G[1, r7]*G[w^(-2), w^2])/12 + 
   (3*G[1, -w]*G[w^(-2), w^2])/2 + (10*G[1, w]*G[w^(-2), w^2])/3 - 
   (3*G[1, w^2]*G[w^(-2), w^2])/2 + (13*G[r61, w^2]*G[w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^2])/2 + (G[0, -w]*G[-w^(-1), -w])/6 - 
   (G[1, -w]*G[-w^(-1), -w])/3 + ((5*I)/2)*Pi*G[-w^(-1), w^2] - 
   (9*G[0, -w]*G[-w^(-1), w^2])/4 - (5*G[0, w]*G[-w^(-1), w^2])/2 + 
   (25*G[0, w^2]*G[-w^(-1), w^2])/12 - (5*G[1, r7]*G[-w^(-1), w^2])/12 + 
   (9*G[1, -w]*G[-w^(-1), w^2])/2 + 5*G[1, w]*G[-w^(-1), w^2] - 
   (25*G[1, w^2]*G[-w^(-1), w^2])/6 + ((5*I)/2)*Pi*G[-w, w^2] - 
   (17*G[0, -w]*G[-w, w^2])/4 - (5*G[0, w]*G[-w, w^2])/2 + 
   (25*G[0, w^2]*G[-w, w^2])/12 - (5*G[1, r7]*G[-w, w^2])/12 + 
   (17*G[1, -w]*G[-w, w^2])/2 + 5*G[1, w]*G[-w, w^2] - 
   (25*G[1, w^2]*G[-w, w^2])/6 + (35*G[0, 0, -w])/18 + (13*G[0, 0, w])/2 - 
   (46*G[0, 0, w^2])/9 + G[0, 1, r7]/6 - (35*G[0, 1, -w])/9 - 13*G[0, 1, w] + 
   (71*G[0, 1, w^2])/9 + (7*G[0, r61, w^2])/6 + (7*G[0, r62, w^2])/6 + 
   G[0, -w, -w]/6 - (13*G[0, w^2, w^2])/2 - (32*G[1, 0, -w])/9 - 
   13*G[1, 0, w] + (50*G[1, 0, w^2])/9 - (13*G[1, 1, r7])/18 + 
   (64*G[1, 1, -w])/9 + 26*G[1, 1, w] - (100*G[1, 1, w^2])/9 - 
   G[1, -w, -w]/3 - (16*G[r61, 0, w^2])/3 + (16*G[r61, r61, w^2])/3 + 
   (16*G[r61, r62, w^2])/3 + (13*G[r61, w^2, w^2])/2 - 
   (16*G[r62, 0, w^2])/3 + (16*G[r62, r61, w^2])/3 + 
   (16*G[r62, r62, w^2])/3 + (13*G[r62, w^2, w^2])/2 + 
   (13*G[w^(-2), 0, w^2])/2 - (13*G[w^(-2), r61, w^2])/2 - 
   (13*G[w^(-2), r62, w^2])/2 - G[-w^(-1), 0, -w]/6 + G[-w^(-1), 0, w^2]/6 + 
   G[-w^(-1), 1, -w]/3 - G[-w^(-1), 1, w^2]/3 + (13*G[-w, 0, w^2])/6 - 
   (13*G[-w, 1, w^2])/3) + G[-w^(-1), w^(-2), z3]*
  (Pi^2/4 - (71*G[0, -w]^2)/18 + (4*I)*Pi*G[0, w] + 2*G[0, -w]*G[0, w] + 
   ((11*I)/3)*Pi*G[0, w^2] - (5*G[0, -w]*G[0, w^2])/6 + 
   (11*G[0, w]*G[0, w^2])/3 + (35*G[0, w^2]^2)/18 + (I/2)*Pi*G[1, r7] - 
   (26*G[0, w^2]*G[1, r7])/9 + (103*G[0, -w]*G[1, -w])/9 - 
   4*G[0, w]*G[1, -w] + (5*G[0, w^2]*G[1, -w])/3 - (64*G[1, -w]^2)/9 + 
   (8*I)*Pi*G[1, w] - 4*G[0, -w]*G[1, w] + (8*G[0, w^2]*G[1, w])/3 + 
   8*G[1, -w]*G[1, w] - ((31*I)/3)*Pi*G[1, w^2] + (5*G[0, -w]*G[1, w^2])/3 + 
   (37*G[0, w]*G[1, w^2])/3 - (79*G[0, w^2]*G[1, w^2])/9 + 
   (28*G[1, r7]*G[1, w^2])/9 - (10*G[1, -w]*G[1, w^2])/3 - 
   (74*G[1, w]*G[1, w^2])/3 + (130*G[1, w^2]^2)/9 - (8*I)*Pi*G[r1, w] - 
   (8*I)*Pi*G[r2, w] - ((8*I)/3)*Pi*G[r61, w^2] - (2*G[0, w]*G[r61, w^2])/3 + 
   (25*G[0, w^2]*G[r61, w^2])/6 + (8*G[1, r7]*G[r61, w^2])/3 + 
   (4*G[1, w]*G[r61, w^2])/3 - (16*G[r61, w^2]^2)/3 - 
   ((8*I)/3)*Pi*G[r62, w^2] - (2*G[0, w]*G[r62, w^2])/3 + 
   (25*G[0, w^2]*G[r62, w^2])/6 + (8*G[1, r7]*G[r62, w^2])/3 + 
   (4*G[1, w]*G[r62, w^2])/3 - (32*G[r61, w^2]*G[r62, w^2])/3 - 
   (16*G[r62, w^2]^2)/3 + ((5*I)/3)*Pi*G[w^(-2), w^2] - 
   (3*G[0, -w]*G[w^(-2), w^2])/4 - (5*G[0, w]*G[w^(-2), w^2])/3 - 
   (23*G[0, w^2]*G[w^(-2), w^2])/4 - (11*G[1, r7]*G[w^(-2), w^2])/12 + 
   (3*G[1, -w]*G[w^(-2), w^2])/2 + (10*G[1, w]*G[w^(-2), w^2])/3 - 
   (3*G[1, w^2]*G[w^(-2), w^2])/2 + (13*G[r61, w^2]*G[w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^2])/2 + (13*G[0, -w]*G[-w^(-1), -w])/6 - 
   (13*G[1, -w]*G[-w^(-1), -w])/3 + ((5*I)/2)*Pi*G[-w^(-1), w^2] + 
   (23*G[0, -w]*G[-w^(-1), w^2])/4 - (5*G[0, w]*G[-w^(-1), w^2])/2 + 
   (25*G[0, w^2]*G[-w^(-1), w^2])/12 - (5*G[1, r7]*G[-w^(-1), w^2])/12 - 
   (23*G[1, -w]*G[-w^(-1), w^2])/2 + 5*G[1, w]*G[-w^(-1), w^2] - 
   (25*G[1, w^2]*G[-w^(-1), w^2])/6 + ((5*I)/2)*Pi*G[-w, w^2] - 
   (17*G[0, -w]*G[-w, w^2])/4 - (5*G[0, w]*G[-w, w^2])/2 + 
   (25*G[0, w^2]*G[-w, w^2])/12 - (5*G[1, r7]*G[-w, w^2])/12 + 
   (17*G[1, -w]*G[-w, w^2])/2 + 5*G[1, w]*G[-w, w^2] - 
   (25*G[1, w^2]*G[-w, w^2])/6 + (71*G[0, 0, -w])/18 - (43*G[0, 0, w])/2 - 
   (10*G[0, 0, w^2])/9 + G[0, 1, r7]/6 - (71*G[0, 1, -w])/9 + 3*G[0, 1, w] - 
   G[0, 1, w^2]/9 + (7*G[0, r61, w^2])/6 + (7*G[0, r62, w^2])/6 + 
   (13*G[0, -w, -w])/6 - (13*G[0, w^2, w^2])/2 - (32*G[1, 0, -w])/9 - 
   13*G[1, 0, w] + (50*G[1, 0, w^2])/9 - (13*G[1, 1, r7])/18 + 
   (64*G[1, 1, -w])/9 + 26*G[1, 1, w] - (100*G[1, 1, w^2])/9 - 
   (13*G[1, -w, -w])/3 + 8*G[r1, 0, w] - 16*G[r1, 1, w] + 8*G[r2, 0, w] - 
   16*G[r2, 1, w] - (16*G[r61, 0, w^2])/3 + (16*G[r61, r61, w^2])/3 + 
   (16*G[r61, r62, w^2])/3 + (13*G[r61, w^2, w^2])/2 - 
   (16*G[r62, 0, w^2])/3 + (16*G[r62, r61, w^2])/3 + 
   (16*G[r62, r62, w^2])/3 + (13*G[r62, w^2, w^2])/2 + 
   (13*G[w^(-2), 0, w^2])/2 - (13*G[w^(-2), r61, w^2])/2 - 
   (13*G[w^(-2), r62, w^2])/2 - (13*G[-w^(-1), 0, -w])/6 - 
   (47*G[-w^(-1), 0, w^2])/6 + (13*G[-w^(-1), 1, -w])/3 + 
   (47*G[-w^(-1), 1, w^2])/3 + (13*G[-w, 0, w^2])/6 - (13*G[-w, 1, w^2])/3) + 
 G[-w^(-1), -w, z3]*((7*Pi^2)/6 - (167*G[0, -w]^2)/18 + (11*I)*Pi*G[0, w] - 
   2*G[0, -w]*G[0, w] + ((10*I)/3)*Pi*G[0, w^2] - (11*G[0, -w]*G[0, w^2])/2 + 
   (20*G[0, w]*G[0, w^2])/3 + (106*G[0, w^2]^2)/9 - I*Pi*G[1, r7] + 
   (31*G[0, w^2]*G[1, r7])/9 + (313*G[0, -w]*G[1, -w])/9 + 
   2*G[0, w]*G[1, -w] + 9*G[0, w^2]*G[1, -w] - (292*G[1, -w]^2)/9 + 
   (4*I)*Pi*G[1, w] + 4*G[0, -w]*G[1, w] + (2*G[0, w^2]*G[1, w])/3 - 
   4*G[1, -w]*G[1, w] + ((14*I)/3)*Pi*G[1, w^2] - (14*G[0, -w]*G[1, w^2])/3 - 
   (26*G[0, w]*G[1, w^2])/3 - (244*G[0, w^2]*G[1, w^2])/9 - 
   (92*G[1, r7]*G[1, w^2])/9 + (28*G[1, -w]*G[1, w^2])/3 + 
   (52*G[1, w]*G[1, w^2])/3 + (100*G[1, w^2]^2)/9 - (13*I)*Pi*G[r1, w] - 
   (13*I)*Pi*G[r2, w] + G[0, w]*G[r61, -w] + G[0, w^2]*G[r61, -w] - 
   2*G[1, w]*G[r61, -w] - ((4*I)/3)*Pi*G[r61, w^2] + G[0, -w]*G[r61, w^2] + 
   (G[0, w]*G[r61, w^2])/3 - 10*G[0, w^2]*G[r61, w^2] - 
   (8*G[1, r7]*G[r61, w^2])/3 - (2*G[1, w]*G[r61, w^2])/3 + 
   16*G[1, w^2]*G[r61, w^2] - G[r61, -w]*G[r61, w^2] + G[r61, w^2]^2 + 
   G[0, w]*G[r62, -w] + G[0, w^2]*G[r62, -w] - 2*G[1, w]*G[r62, -w] - 
   G[r61, w^2]*G[r62, -w] - ((4*I)/3)*Pi*G[r62, w^2] + G[0, -w]*G[r62, w^2] + 
   (G[0, w]*G[r62, w^2])/3 - 10*G[0, w^2]*G[r62, w^2] - 
   (8*G[1, r7]*G[r62, w^2])/3 - (2*G[1, w]*G[r62, w^2])/3 + 
   16*G[1, w^2]*G[r62, w^2] - G[r61, -w]*G[r62, w^2] + 
   2*G[r61, w^2]*G[r62, w^2] - G[r62, -w]*G[r62, w^2] + G[r62, w^2]^2 - 
   ((5*I)/3)*Pi*G[w^(-2), w^2] - (G[0, -w]*G[w^(-2), w^2])/12 + 
   (5*G[0, w]*G[w^(-2), w^2])/3 + (G[0, w^2]*G[w^(-2), w^2])/12 + 
   (7*G[1, r7]*G[w^(-2), w^2])/4 + (G[1, -w]*G[w^(-2), w^2])/6 - 
   (10*G[1, w]*G[w^(-2), w^2])/3 - (G[1, w^2]*G[w^(-2), w^2])/6 + 
   (7*G[0, -w]*G[-w^(-1), -w])/6 - (7*G[1, -w]*G[-w^(-1), -w])/3 - 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] + (167*G[0, -w]*G[-w^(-1), w^2])/12 + 
   (8*G[0, w]*G[-w^(-1), w^2])/3 - (G[0, w^2]*G[-w^(-1), w^2])/12 + 
   (31*G[1, r7]*G[-w^(-1), w^2])/12 - (167*G[1, -w]*G[-w^(-1), w^2])/6 - 
   (16*G[1, w]*G[-w^(-1), w^2])/3 + (G[1, w^2]*G[-w^(-1), w^2])/6 - 
   ((8*I)/3)*Pi*G[-w, w^2] - (G[0, -w]*G[-w, w^2])/12 + 
   (8*G[0, w]*G[-w, w^2])/3 - (G[0, w^2]*G[-w, w^2])/12 + 
   (31*G[1, r7]*G[-w, w^2])/12 + (G[1, -w]*G[-w, w^2])/6 - 
   (16*G[1, w]*G[-w, w^2])/3 + (G[1, w^2]*G[-w, w^2])/6 + 
   (185*G[0, 0, -w])/18 - 20*G[0, 0, w] - (131*G[0, 0, w^2])/18 - 
   (5*G[0, 1, r7])/6 - (167*G[0, 1, -w])/9 + 26*G[0, 1, w] + 
   (41*G[0, 1, w^2])/9 - G[0, r61, -w] + 5*G[0, r61, w^2] - G[0, r62, -w] + 
   5*G[0, r62, w^2] + (7*G[0, -w, -w])/6 - (146*G[1, 0, -w])/9 + 
   (164*G[1, 0, w^2])/9 + (19*G[1, 1, r7])/9 + (292*G[1, 1, -w])/9 - 
   (184*G[1, 1, w^2])/9 - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] - 
   (7*G[1, -w, -w])/3 + 13*G[r1, 0, w] - 26*G[r1, 1, w] + 13*G[r2, 0, w] - 
   26*G[r2, 1, w] - G[r61, 0, -w] + 5*G[r61, 0, w^2] - 8*G[r61, 1, w^2] + 
   G[r61, r61, -w] - G[r61, r61, w^2] + G[r61, r62, -w] - G[r61, r62, w^2] - 
   G[r62, 0, -w] + 5*G[r62, 0, w^2] - 8*G[r62, 1, w^2] + G[r62, r61, -w] - 
   G[r62, r61, w^2] + G[r62, r62, -w] - G[r62, r62, w^2] - 
   (7*G[-w^(-1), 0, -w])/6 - (83*G[-w^(-1), 0, w^2])/6 + 
   (7*G[-w^(-1), 1, -w])/3 + (83*G[-w^(-1), 1, w^2])/3 + G[-w, 0, w^2]/6 - 
   G[-w, 1, w^2]/3) + (14*Pi^2*G[-w, 1, w^2])/3 - 
 8*G[0, -w]^2*G[-w, 1, w^2] - ((22*I)/3)*Pi*G[0, w]*G[-w, 1, w^2] + 
 8*G[0, -w]*G[0, w]*G[-w, 1, w^2] - (42*I)*Pi*G[0, w^2]*G[-w, 1, w^2] + 
 (188*G[0, -w]*G[0, w^2]*G[-w, 1, w^2])/9 + 
 (106*G[0, w]*G[0, w^2]*G[-w, 1, w^2])/3 - (182*G[0, w^2]^2*G[-w, 1, w^2])/
  9 + (8*I)*Pi*G[1, r7]*G[-w, 1, w^2] + (88*G[0, w^2]*G[1, r7]*G[-w, 1, w^2])/
  9 + 64*G[0, -w]*G[1, -w]*G[-w, 1, w^2] - 
 16*G[0, w]*G[1, -w]*G[-w, 1, w^2] - (352*G[0, w^2]*G[1, -w]*G[-w, 1, w^2])/
  9 - 96*G[1, -w]^2*G[-w, 1, w^2] + ((80*I)/3)*Pi*G[1, w]*G[-w, 1, w^2] - 
 16*G[0, -w]*G[1, w]*G[-w, 1, w^2] - (236*G[0, w^2]*G[1, w]*G[-w, 1, w^2])/
  3 + 32*G[1, -w]*G[1, w]*G[-w, 1, w^2] - ((272*I)/3)*Pi*G[1, w^2]*
  G[-w, 1, w^2] + 32*G[0, -w]*G[1, w^2]*G[-w, 1, w^2] + 
 (368*G[0, w]*G[1, w^2]*G[-w, 1, w^2])/3 + 
 (544*G[0, w^2]*G[1, w^2]*G[-w, 1, w^2])/9 + 
 (128*G[1, r7]*G[1, w^2]*G[-w, 1, w^2])/3 - 64*G[1, -w]*G[1, w^2]*
  G[-w, 1, w^2] - (736*G[1, w]*G[1, w^2]*G[-w, 1, w^2])/3 + 
 96*G[1, w^2]^2*G[-w, 1, w^2] - (6*I)*Pi*G[r1, w]*G[-w, 1, w^2] - 
 (6*I)*Pi*G[r2, w]*G[-w, 1, w^2] + ((56*I)/3)*Pi*G[r61, w^2]*G[-w, 1, w^2] - 
 28*G[0, -w]*G[r61, w^2]*G[-w, 1, w^2] - 
 (92*G[0, w]*G[r61, w^2]*G[-w, 1, w^2])/3 - 4*G[0, w^2]*G[r61, w^2]*
  G[-w, 1, w^2] - (8*G[1, r7]*G[r61, w^2]*G[-w, 1, w^2])/3 + 
 56*G[1, -w]*G[r61, w^2]*G[-w, 1, w^2] + 
 (184*G[1, w]*G[r61, w^2]*G[-w, 1, w^2])/3 - 32*G[1, w^2]*G[r61, w^2]*
  G[-w, 1, w^2] + ((56*I)/3)*Pi*G[r62, w^2]*G[-w, 1, w^2] - 
 28*G[0, -w]*G[r62, w^2]*G[-w, 1, w^2] - 
 (92*G[0, w]*G[r62, w^2]*G[-w, 1, w^2])/3 - 4*G[0, w^2]*G[r62, w^2]*
  G[-w, 1, w^2] - (8*G[1, r7]*G[r62, w^2]*G[-w, 1, w^2])/3 + 
 56*G[1, -w]*G[r62, w^2]*G[-w, 1, w^2] + 
 (184*G[1, w]*G[r62, w^2]*G[-w, 1, w^2])/3 - 32*G[1, w^2]*G[r62, w^2]*
  G[-w, 1, w^2] + (42*I)*Pi*G[w^(-2), w^2]*G[-w, 1, w^2] + 
 12*G[-1, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2] - 
 18*G[0, -w]*G[w^(-2), w^2]*G[-w, 1, w^2] - 44*G[0, w]*G[w^(-2), w^2]*
  G[-w, 1, w^2] + (7*G[0, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2])/3 - 
 26*G[1, r7]*G[w^(-2), w^2]*G[-w, 1, w^2] + 36*G[1, -w]*G[w^(-2), w^2]*
  G[-w, 1, w^2] + 88*G[1, w]*G[w^(-2), w^2]*G[-w, 1, w^2] - 
 32*G[1, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2] + 16*G[r61, w^2]*G[w^(-2), w^2]*
  G[-w, 1, w^2] + 16*G[r62, w^2]*G[w^(-2), w^2]*G[-w, 1, w^2] - 
 16*G[0, -w]*G[-w^(-1), -w]*G[-w, 1, w^2] - 
 (4*G[0, w^2]*G[-w^(-1), -w]*G[-w, 1, w^2])/3 + 
 32*G[1, -w]*G[-w^(-1), -w]*G[-w, 1, w^2] + ((80*I)/3)*Pi*G[-w^(-1), w^2]*
  G[-w, 1, w^2] + 12*G[-1, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 (98*G[0, -w]*G[-w^(-1), w^2]*G[-w, 1, w^2])/9 - 
 26*G[0, w]*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
 (71*G[0, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2])/9 - 
 (22*G[1, r7]*G[-w^(-1), w^2]*G[-w, 1, w^2])/9 + 
 (172*G[1, -w]*G[-w^(-1), w^2]*G[-w, 1, w^2])/9 + 
 52*G[1, w]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 (688*G[1, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2])/9 + 
 4*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
 4*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
 (37*G[w^(-2), w^2]*G[-w^(-1), w^2]*G[-w, 1, w^2])/3 + 
 (4*G[-w^(-1), -w]*G[-w^(-1), w^2]*G[-w, 1, w^2])/3 + 
 (43*G[-w^(-1), w^2]^2*G[-w, 1, w^2])/3 + ((80*I)/3)*Pi*G[-w, w^2]*
  G[-w, 1, w^2] - 12*G[-1, w^2]*G[-w, w^2]*G[-w, 1, w^2] + 
 (118*G[0, -w]*G[-w, w^2]*G[-w, 1, w^2])/9 - 
 26*G[0, w]*G[-w, w^2]*G[-w, 1, w^2] + 
 (203*G[0, w^2]*G[-w, w^2]*G[-w, 1, w^2])/9 - 
 (22*G[1, r7]*G[-w, w^2]*G[-w, 1, w^2])/9 - 
 (260*G[1, -w]*G[-w, w^2]*G[-w, 1, w^2])/9 + 
 52*G[1, w]*G[-w, w^2]*G[-w, 1, w^2] - 
 (832*G[1, w^2]*G[-w, w^2]*G[-w, 1, w^2])/9 + 
 4*G[r61, w^2]*G[-w, w^2]*G[-w, 1, w^2] + 4*G[r62, w^2]*G[-w, w^2]*
  G[-w, 1, w^2] - (G[w^(-2), w^2]*G[-w, w^2]*G[-w, 1, w^2])/3 + 
 (4*G[-w^(-1), -w]*G[-w, w^2]*G[-w, 1, w^2])/3 + 
 26*G[-w^(-1), w^2]*G[-w, w^2]*G[-w, 1, w^2] + 
 (11*G[-w, w^2]^2*G[-w, 1, w^2])/3 - (4*G[0, w^2]*G[w^2, -w]*G[-w, 1, w^2])/
  3 + (4*G[-w^(-1), w^2]*G[w^2, -w]*G[-w, 1, w^2])/3 + 
 (4*G[-w, w^2]*G[w^2, -w]*G[-w, 1, w^2])/3 + 8*G[0, 0, -w]*G[-w, 1, w^2] + 
 (118*G[0, 0, w]*G[-w, 1, w^2])/3 - (34*G[0, 0, w^2]*G[-w, 1, w^2])/3 - 
 8*G[0, 1, r7]*G[-w, 1, w^2] - 16*G[0, 1, -w]*G[-w, 1, w^2] - 
 (188*G[0, 1, w]*G[-w, 1, w^2])/3 - 64*G[0, 1, w^2]*G[-w, 1, w^2] + 
 4*G[0, r61, w^2]*G[-w, 1, w^2] + 4*G[0, r62, w^2]*G[-w, 1, w^2] + 
 (35*G[0, w^(-2), w^2]*G[-w, 1, w^2])/3 + 
 (95*G[0, -w^(-1), w^2]*G[-w, 1, w^2])/3 - 16*G[0, -w, -w]*G[-w, 1, w^2] + 
 (47*G[0, -w, w^2]*G[-w, 1, w^2])/3 + (47*G[0, w^2, w^2]*G[-w, 1, w^2])/3 - 
 48*G[1, 0, -w]*G[-w, 1, w^2] - (224*G[1, 0, w]*G[-w, 1, w^2])/3 + 
 16*G[1, 0, w^2]*G[-w, 1, w^2] + (8*G[1, 1, r7]*G[-w, 1, w^2])/3 + 
 96*G[1, 1, -w]*G[-w, 1, w^2] + (448*G[1, 1, w]*G[-w, 1, w^2])/3 - 
 32*G[1, 1, w^2]*G[-w, 1, w^2] + 32*G[1, -w, -w]*G[-w, 1, w^2] + 
 6*G[r1, 0, w]*G[-w, 1, w^2] - 12*G[r1, 1, w]*G[-w, 1, w^2] + 
 6*G[r2, 0, w]*G[-w, 1, w^2] - 12*G[r2, 1, w]*G[-w, 1, w^2] + 
 24*G[r61, 0, w^2]*G[-w, 1, w^2] - 12*G[r61, w^(-2), w^2]*G[-w, 1, w^2] - 
 12*G[r61, -w^(-1), w^2]*G[-w, 1, w^2] - 12*G[r61, -w, w^2]*G[-w, 1, w^2] - 
 8*G[r61, w^2, w^2]*G[-w, 1, w^2] + 24*G[r62, 0, w^2]*G[-w, 1, w^2] - 
 12*G[r62, w^(-2), w^2]*G[-w, 1, w^2] - 12*G[r62, -w^(-1), w^2]*
  G[-w, 1, w^2] - 12*G[r62, -w, w^2]*G[-w, 1, w^2] - 
 8*G[r62, w^2, w^2]*G[-w, 1, w^2] - 12*G[w^(-2), -1, w^2]*G[-w, 1, w^2] + 
 2*G[w^(-2), 0, w^2]*G[-w, 1, w^2] - 4*G[w^(-2), r61, w^2]*G[-w, 1, w^2] - 
 4*G[w^(-2), r62, w^2]*G[-w, 1, w^2] + 8*G[w^(-2), -w^(-1), w^2]*
  G[-w, 1, w^2] + 8*G[w^(-2), w^2, w^2]*G[-w, 1, w^2] - 
 12*G[-w^(-1), -1, w^2]*G[-w, 1, w^2] + 16*G[-w^(-1), 0, -w]*G[-w, 1, w^2] - 
 (56*G[-w^(-1), 0, w^2]*G[-w, 1, w^2])/3 - 32*G[-w^(-1), 1, -w]*
  G[-w, 1, w^2] + 56*G[-w^(-1), 1, w^2]*G[-w, 1, w^2] + 
 (13*G[-w^(-1), w^(-2), w^2]*G[-w, 1, w^2])/3 - 
 (47*G[-w^(-1), -w^(-1), w^2]*G[-w, 1, w^2])/3 + 
 (G[-w^(-1), -w, w^2]*G[-w, 1, w^2])/3 + 
 (13*G[-w^(-1), w^2, w^2]*G[-w, 1, w^2])/3 + 
 12*G[-w, -1, w^2]*G[-w, 1, w^2] - (80*G[-w, 0, w^2]*G[-w, 1, w^2])/3 + 
 44*G[-w, 1, w^2]^2 + G[w^(-2), 0, z3]*((-3*Pi^2)/4 - (26*G[0, -w]^2)/3 + 
   I*Pi*G[0, w] - (I/3)*Pi*G[0, w^2] - (G[0, -w]*G[0, w^2])/3 - 
   (17*G[0, w]*G[0, w^2])/3 + 5*G[0, w^2]^2 + (I/2)*Pi*G[1, r7] + 
   (G[0, w^2]*G[1, r7])/3 + (110*G[0, -w]*G[1, -w])/3 + 2*G[0, w]*G[1, -w] + 
   (8*G[0, w^2]*G[1, -w])/3 - (116*G[1, -w]^2)/3 - (4*I)*Pi*G[1, w] + 
   (34*G[0, w^2]*G[1, w])/3 - 4*G[1, -w]*G[1, w] - I*Pi*G[1, w^2] + 
   (5*G[0, -w]*G[1, w^2])/3 + 3*G[0, w]*G[1, w^2] - G[0, w^2]*G[1, w^2] - 
   (10*G[1, -w]*G[1, w^2])/3 - 6*G[1, w]*G[1, w^2] + 2*G[1, w^2]^2 + 
   I*Pi*G[r1, w] + I*Pi*G[r2, w] - G[0, w]*G[r61, -w] - 
   G[0, w^2]*G[r61, -w] + 2*G[1, w]*G[r61, -w] + ((4*I)/3)*Pi*G[r61, w^2] - 
   G[0, -w]*G[r61, w^2] + (11*G[0, w]*G[r61, w^2])/3 - 
   24*G[0, w^2]*G[r61, w^2] - (4*G[1, r7]*G[r61, w^2])/3 - 
   (22*G[1, w]*G[r61, w^2])/3 + G[r61, -w]*G[r61, w^2] + 19*G[r61, w^2]^2 - 
   G[0, w]*G[r62, -w] - G[0, w^2]*G[r62, -w] + 2*G[1, w]*G[r62, -w] + 
   G[r61, w^2]*G[r62, -w] + ((4*I)/3)*Pi*G[r62, w^2] - G[0, -w]*G[r62, w^2] + 
   (11*G[0, w]*G[r62, w^2])/3 - 24*G[0, w^2]*G[r62, w^2] - 
   (4*G[1, r7]*G[r62, w^2])/3 - (22*G[1, w]*G[r62, w^2])/3 + 
   G[r61, -w]*G[r62, w^2] + 38*G[r61, w^2]*G[r62, w^2] + 
   G[r62, -w]*G[r62, w^2] + 19*G[r62, w^2]^2 - (I/3)*Pi*G[w^(-2), w^2] - 
   (5*G[0, -w]*G[w^(-2), w^2])/6 + (G[0, w]*G[w^(-2), w^2])/3 + 
   (89*G[0, w^2]*G[w^(-2), w^2])/6 + (7*G[1, r7]*G[w^(-2), w^2])/6 + 
   (5*G[1, -w]*G[w^(-2), w^2])/3 - (2*G[1, w]*G[w^(-2), w^2])/3 - 
   (5*G[1, w^2]*G[w^(-2), w^2])/3 - 14*G[r61, w^2]*G[w^(-2), w^2] - 
   14*G[r62, w^2]*G[w^(-2), w^2] - G[0, -w]*G[-w^(-1), -w] + 
   2*G[1, -w]*G[-w^(-1), -w] - (I/6)*Pi*G[-w^(-1), w^2] + 
   (4*G[0, -w]*G[-w^(-1), w^2])/3 + (G[0, w]*G[-w^(-1), w^2])/6 - 
   (G[0, w^2]*G[-w^(-1), w^2])/3 - (G[1, r7]*G[-w^(-1), w^2])/6 - 
   (8*G[1, -w]*G[-w^(-1), w^2])/3 - (G[1, w]*G[-w^(-1), w^2])/3 + 
   (2*G[1, w^2]*G[-w^(-1), w^2])/3 - (I/6)*Pi*G[-w, w^2] + 
   (4*G[0, -w]*G[-w, w^2])/3 + (G[0, w]*G[-w, w^2])/6 - 
   (G[0, w^2]*G[-w, w^2])/3 - (G[1, r7]*G[-w, w^2])/6 - 
   (8*G[1, -w]*G[-w, w^2])/3 - (G[1, w]*G[-w, w^2])/3 + 
   (2*G[1, w^2]*G[-w, w^2])/3 + 6*G[-1, 0, w] + (23*G[0, 0, -w])/3 - 
   G[0, 0, w]/2 - (11*G[0, 0, w^2])/3 - 2*G[0, 1, r7] - (52*G[0, 1, -w])/3 - 
   5*G[0, 1, w] - (8*G[0, 1, w^2])/3 + G[0, r61, -w] + 5*G[0, r61, w^2] + 
   G[0, r62, -w] + 5*G[0, r62, w^2] - G[0, -w, -w] + 14*G[0, w^2, w^2] - 
   (58*G[1, 0, -w])/3 - G[1, 0, w] - (2*G[1, 0, w^2])/3 + 
   (13*G[1, 1, r7])/6 + (116*G[1, 1, -w])/3 + 6*G[1, 1, w] + 
   (4*G[1, 1, w^2])/3 + 2*G[1, -w, -w] - G[r1, 0, w] + 2*G[r1, 1, w] - 
   G[r2, 0, w] + 2*G[r2, 1, w] + G[r61, 0, -w] + 19*G[r61, 0, w^2] - 
   G[r61, r61, -w] - 19*G[r61, r61, w^2] - G[r61, r62, -w] - 
   19*G[r61, r62, w^2] - 14*G[r61, w^2, w^2] + G[r62, 0, -w] + 
   19*G[r62, 0, w^2] - G[r62, r61, -w] - 19*G[r62, r61, w^2] - 
   G[r62, r62, -w] - 19*G[r62, r62, w^2] - 14*G[r62, w^2, w^2] - 
   14*G[w^(-2), 0, w^2] + 14*G[w^(-2), r61, w^2] + 14*G[w^(-2), r62, w^2] + 
   G[-w^(-1), 0, -w] - G[-w^(-1), 0, w^2] - 2*G[-w^(-1), 1, -w] + 
   2*G[-w^(-1), 1, w^2] - G[-w, 0, w^2] + 2*G[-w, 1, w^2]) + 
 G[-w, 0, z3]*((73*Pi^2)/12 + (11*G[0, -w]^2)/9 - (3*I)*Pi*G[0, w] - 
   (11*I)*Pi*G[0, w^2] + G[0, -w]*G[0, w^2] + (5*G[0, w]*G[0, w^2])/3 + 
   (107*G[0, w^2]^2)/18 + ((9*I)/2)*Pi*G[1, r7] - (29*G[0, w^2]*G[1, r7])/9 + 
   (88*G[0, -w]*G[1, -w])/9 - 6*G[0, w]*G[1, -w] - 8*G[0, w^2]*G[1, -w] - 
   (220*G[1, -w]^2)/9 + (12*I)*Pi*G[1, w] - (10*G[0, w^2]*G[1, w])/3 + 
   12*G[1, -w]*G[1, w] - (45*I)*Pi*G[1, w^2] + 19*G[0, -w]*G[1, w^2] + 
   63*G[0, w]*G[1, w^2] + (227*G[0, w^2]*G[1, w^2])/9 + 
   (304*G[1, r7]*G[1, w^2])/9 - 38*G[1, -w]*G[1, w^2] - 
   126*G[1, w]*G[1, w^2] + (202*G[1, w^2]^2)/9 - (3*I)*Pi*G[r1, w] - 
   (3*I)*Pi*G[r2, w] + 3*G[0, w]*G[r61, -w] + 3*G[0, w^2]*G[r61, -w] - 
   6*G[1, w]*G[r61, -w] - (4*I)*Pi*G[r61, w^2] + 3*G[0, -w]*G[r61, w^2] + 
   (13*G[0, w]*G[r61, w^2])/3 - (259*G[0, w^2]*G[r61, w^2])/6 + 
   8*G[1, r7]*G[r61, w^2] - (26*G[1, w]*G[r61, w^2])/3 - 
   16*G[1, w^2]*G[r61, w^2] - 3*G[r61, -w]*G[r61, w^2] + 27*G[r61, w^2]^2 + 
   3*G[0, w]*G[r62, -w] + 3*G[0, w^2]*G[r62, -w] - 6*G[1, w]*G[r62, -w] - 
   3*G[r61, w^2]*G[r62, -w] - (4*I)*Pi*G[r62, w^2] + 3*G[0, -w]*G[r62, w^2] + 
   (13*G[0, w]*G[r62, w^2])/3 - (259*G[0, w^2]*G[r62, w^2])/6 + 
   8*G[1, r7]*G[r62, w^2] - (26*G[1, w]*G[r62, w^2])/3 - 
   16*G[1, w^2]*G[r62, w^2] - 3*G[r61, -w]*G[r62, w^2] + 
   54*G[r61, w^2]*G[r62, w^2] - 3*G[r62, -w]*G[r62, w^2] + 27*G[r62, w^2]^2 + 
   (19*I)*Pi*G[w^(-2), w^2] - (37*G[0, -w]*G[w^(-2), w^2])/6 - 
   19*G[0, w]*G[w^(-2), w^2] + 9*G[0, w^2]*G[w^(-2), w^2] - 
   (77*G[1, r7]*G[w^(-2), w^2])/6 + (37*G[1, -w]*G[w^(-2), w^2])/3 + 
   38*G[1, w]*G[w^(-2), w^2] - (37*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (17*G[r61, w^2]*G[w^(-2), w^2])/6 - (17*G[r62, w^2]*G[w^(-2), w^2])/6 - 
   (22*G[0, -w]*G[-w^(-1), -w])/3 + (44*G[1, -w]*G[-w^(-1), -w])/3 + 
   ((37*I)/2)*Pi*G[-w^(-1), w^2] - (22*G[0, -w]*G[-w^(-1), w^2])/3 - 
   (37*G[0, w]*G[-w^(-1), w^2])/2 + (29*G[0, w^2]*G[-w^(-1), w^2])/3 - 
   (53*G[1, r7]*G[-w^(-1), w^2])/6 + (44*G[1, -w]*G[-w^(-1), w^2])/3 + 
   37*G[1, w]*G[-w^(-1), w^2] - (58*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   ((37*I)/2)*Pi*G[-w, w^2] - (22*G[0, -w]*G[-w, w^2])/3 - 
   (37*G[0, w]*G[-w, w^2])/2 + (29*G[0, w^2]*G[-w, w^2])/3 - 
   (53*G[1, r7]*G[-w, w^2])/6 + (44*G[1, -w]*G[-w, w^2])/3 + 
   37*G[1, w]*G[-w, w^2] - (58*G[1, w^2]*G[-w, w^2])/3 - 6*G[-1, 0, w] + 
   (16*G[0, 0, -w])/9 + (43*G[0, 0, w])/2 - (179*G[0, 0, w^2])/18 + 
   (2*G[0, 1, r7])/3 + (22*G[0, 1, -w])/9 - 37*G[0, 1, w] - 
   (184*G[0, 1, w^2])/9 - 3*G[0, r61, -w] + (121*G[0, r61, w^2])/6 - 
   3*G[0, r62, -w] + (121*G[0, r62, w^2])/6 - (22*G[0, -w, -w])/3 + 
   (17*G[0, w^2, w^2])/6 - (110*G[1, 0, -w])/9 - 45*G[1, 0, w] - 
   (142*G[1, 0, w^2])/9 - (97*G[1, 1, r7])/18 + (220*G[1, 1, -w])/9 + 
   86*G[1, 1, w] + (140*G[1, 1, w^2])/9 + 8*G[1, r61, w^2] + 
   8*G[1, r62, w^2] + (44*G[1, -w, -w])/3 + 3*G[r1, 0, w] - 6*G[r1, 1, w] + 
   3*G[r2, 0, w] - 6*G[r2, 1, w] - 3*G[r61, 0, -w] + 23*G[r61, 0, w^2] + 
   8*G[r61, 1, w^2] + 3*G[r61, r61, -w] - 27*G[r61, r61, w^2] + 
   3*G[r61, r62, -w] - 27*G[r61, r62, w^2] - (17*G[r61, w^2, w^2])/6 - 
   3*G[r62, 0, -w] + 23*G[r62, 0, w^2] + 8*G[r62, 1, w^2] + 
   3*G[r62, r61, -w] - 27*G[r62, r61, w^2] + 3*G[r62, r62, -w] - 
   27*G[r62, r62, w^2] - (17*G[r62, w^2, w^2])/6 - (17*G[w^(-2), 0, w^2])/6 + 
   (17*G[w^(-2), r61, w^2])/6 + (17*G[w^(-2), r62, w^2])/6 + 
   (22*G[-w^(-1), 0, -w])/3 - (7*G[-w^(-1), 0, w^2])/3 - 
   (44*G[-w^(-1), 1, -w])/3 + (14*G[-w^(-1), 1, w^2])/3 - 
   (7*G[-w, 0, w^2])/3 + (14*G[-w, 1, w^2])/3) + 
 G[-w^(-1), 0, z3]*((77*Pi^2)/12 + (11*G[0, -w]^2)/9 - (3*I)*Pi*G[0, w] - 
   (11*I)*Pi*G[0, w^2] + G[0, -w]*G[0, w^2] + (5*G[0, w]*G[0, w^2])/3 + 
   (107*G[0, w^2]^2)/18 + ((9*I)/2)*Pi*G[1, r7] - (29*G[0, w^2]*G[1, r7])/9 + 
   (88*G[0, -w]*G[1, -w])/9 - 6*G[0, w]*G[1, -w] - 8*G[0, w^2]*G[1, -w] - 
   (220*G[1, -w]^2)/9 + (12*I)*Pi*G[1, w] - (10*G[0, w^2]*G[1, w])/3 + 
   12*G[1, -w]*G[1, w] - (45*I)*Pi*G[1, w^2] + 19*G[0, -w]*G[1, w^2] + 
   63*G[0, w]*G[1, w^2] + (227*G[0, w^2]*G[1, w^2])/9 + 
   (304*G[1, r7]*G[1, w^2])/9 - 38*G[1, -w]*G[1, w^2] - 
   126*G[1, w]*G[1, w^2] + (202*G[1, w^2]^2)/9 - (3*I)*Pi*G[r1, w] - 
   (3*I)*Pi*G[r2, w] + 3*G[0, w]*G[r61, -w] + 3*G[0, w^2]*G[r61, -w] - 
   6*G[1, w]*G[r61, -w] - (4*I)*Pi*G[r61, w^2] + 3*G[0, -w]*G[r61, w^2] + 
   (13*G[0, w]*G[r61, w^2])/3 - (259*G[0, w^2]*G[r61, w^2])/6 + 
   8*G[1, r7]*G[r61, w^2] - (26*G[1, w]*G[r61, w^2])/3 - 
   16*G[1, w^2]*G[r61, w^2] - 3*G[r61, -w]*G[r61, w^2] + 27*G[r61, w^2]^2 + 
   3*G[0, w]*G[r62, -w] + 3*G[0, w^2]*G[r62, -w] - 6*G[1, w]*G[r62, -w] - 
   3*G[r61, w^2]*G[r62, -w] - (4*I)*Pi*G[r62, w^2] + 3*G[0, -w]*G[r62, w^2] + 
   (13*G[0, w]*G[r62, w^2])/3 - (259*G[0, w^2]*G[r62, w^2])/6 + 
   8*G[1, r7]*G[r62, w^2] - (26*G[1, w]*G[r62, w^2])/3 - 
   16*G[1, w^2]*G[r62, w^2] - 3*G[r61, -w]*G[r62, w^2] + 
   54*G[r61, w^2]*G[r62, w^2] - 3*G[r62, -w]*G[r62, w^2] + 27*G[r62, w^2]^2 + 
   (19*I)*Pi*G[w^(-2), w^2] - (37*G[0, -w]*G[w^(-2), w^2])/6 - 
   19*G[0, w]*G[w^(-2), w^2] + 9*G[0, w^2]*G[w^(-2), w^2] - 
   (77*G[1, r7]*G[w^(-2), w^2])/6 + (37*G[1, -w]*G[w^(-2), w^2])/3 + 
   38*G[1, w]*G[w^(-2), w^2] - (37*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (17*G[r61, w^2]*G[w^(-2), w^2])/6 - (17*G[r62, w^2]*G[w^(-2), w^2])/6 - 
   (22*G[0, -w]*G[-w^(-1), -w])/3 + (44*G[1, -w]*G[-w^(-1), -w])/3 + 
   ((37*I)/2)*Pi*G[-w^(-1), w^2] - (22*G[0, -w]*G[-w^(-1), w^2])/3 - 
   (37*G[0, w]*G[-w^(-1), w^2])/2 + (29*G[0, w^2]*G[-w^(-1), w^2])/3 - 
   (53*G[1, r7]*G[-w^(-1), w^2])/6 + (44*G[1, -w]*G[-w^(-1), w^2])/3 + 
   37*G[1, w]*G[-w^(-1), w^2] - (58*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   ((37*I)/2)*Pi*G[-w, w^2] - (22*G[0, -w]*G[-w, w^2])/3 - 
   (37*G[0, w]*G[-w, w^2])/2 + (29*G[0, w^2]*G[-w, w^2])/3 - 
   (53*G[1, r7]*G[-w, w^2])/6 + (44*G[1, -w]*G[-w, w^2])/3 + 
   37*G[1, w]*G[-w, w^2] - (58*G[1, w^2]*G[-w, w^2])/3 + 6*G[-1, 0, w] + 
   (16*G[0, 0, -w])/9 + (27*G[0, 0, w])/2 - (179*G[0, 0, w^2])/18 + 
   (2*G[0, 1, r7])/3 + (22*G[0, 1, -w])/9 - 37*G[0, 1, w] - 
   (184*G[0, 1, w^2])/9 - 3*G[0, r61, -w] + (121*G[0, r61, w^2])/6 - 
   3*G[0, r62, -w] + (121*G[0, r62, w^2])/6 - (22*G[0, -w, -w])/3 + 
   (17*G[0, w^2, w^2])/6 - (110*G[1, 0, -w])/9 - 41*G[1, 0, w] - 
   (142*G[1, 0, w^2])/9 - (97*G[1, 1, r7])/18 + (220*G[1, 1, -w])/9 + 
   86*G[1, 1, w] + (140*G[1, 1, w^2])/9 + 8*G[1, r61, w^2] + 
   8*G[1, r62, w^2] + (44*G[1, -w, -w])/3 + 3*G[r1, 0, w] - 6*G[r1, 1, w] + 
   3*G[r2, 0, w] - 6*G[r2, 1, w] - 3*G[r61, 0, -w] + 23*G[r61, 0, w^2] + 
   8*G[r61, 1, w^2] + 3*G[r61, r61, -w] - 27*G[r61, r61, w^2] + 
   3*G[r61, r62, -w] - 27*G[r61, r62, w^2] - (17*G[r61, w^2, w^2])/6 - 
   3*G[r62, 0, -w] + 23*G[r62, 0, w^2] + 8*G[r62, 1, w^2] + 
   3*G[r62, r61, -w] - 27*G[r62, r61, w^2] + 3*G[r62, r62, -w] - 
   27*G[r62, r62, w^2] - (17*G[r62, w^2, w^2])/6 - (17*G[w^(-2), 0, w^2])/6 + 
   (17*G[w^(-2), r61, w^2])/6 + (17*G[w^(-2), r62, w^2])/6 + 
   (22*G[-w^(-1), 0, -w])/3 - (7*G[-w^(-1), 0, w^2])/3 - 
   (44*G[-w^(-1), 1, -w])/3 + (14*G[-w^(-1), 1, w^2])/3 - 
   (7*G[-w, 0, w^2])/3 + (14*G[-w, 1, w^2])/3) + 
 G[w^(-2), -1, z3]*(-Pi^2 - (6*I)*Pi*G[0, w] - 6*G[0, w]*G[0, w^2] + 
   (6*I)*Pi*G[r1, w] + (6*I)*Pi*G[r2, w] - 6*G[0, -w]*G[-w^(-1), w^2] + 
   12*G[1, -w]*G[-w^(-1), w^2] + 6*G[0, -w]*G[-w, w^2] - 
   12*G[1, -w]*G[-w, w^2] + 18*G[0, 0, w] - 12*G[0, 1, w] - 6*G[r1, 0, w] + 
   12*G[r1, 1, w] - 6*G[r2, 0, w] + 12*G[r2, 1, w] + 6*G[-w^(-1), 0, w^2] - 
   12*G[-w^(-1), 1, w^2] - 6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + 
 G[-w^(-1), -1, z3]*(-Pi^2 - (6*I)*Pi*G[0, w] - 6*G[0, w]*G[0, w^2] + 
   (6*I)*Pi*G[r1, w] + (6*I)*Pi*G[r2, w] - 6*G[0, -w]*G[-w^(-1), w^2] + 
   12*G[1, -w]*G[-w^(-1), w^2] + 6*G[0, -w]*G[-w, w^2] - 
   12*G[1, -w]*G[-w, w^2] + 18*G[0, 0, w] - 12*G[0, 1, w] - 6*G[r1, 0, w] + 
   12*G[r1, 1, w] - 6*G[r2, 0, w] + 12*G[r2, 1, w] + 6*G[-w^(-1), 0, w^2] - 
   12*G[-w^(-1), 1, w^2] - 6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + 
 G[r61, -w^(-1), z3]*((9*Pi^2)/2 - 8*G[0, -w]^2 - (6*I)*Pi*G[0, w^2] - 
   4*G[0, w^2]^2 + (3*I)*Pi*G[1, r7] + 2*G[0, w^2]*G[1, r7] + 
   32*G[0, -w]*G[1, -w] - 32*G[1, -w]^2 - (24*I)*Pi*G[1, w^2] + 
   12*G[0, -w]*G[1, w^2] + 36*G[0, w]*G[1, w^2] - 8*G[0, w^2]*G[1, w^2] + 
   8*G[1, r7]*G[1, w^2] - 24*G[1, -w]*G[1, w^2] - 72*G[1, w]*G[1, w^2] + 
   32*G[1, w^2]^2 + (9*I)*Pi*G[w^(-2), w^2] - 6*G[0, -w]*G[w^(-2), w^2] - 
   9*G[0, w]*G[w^(-2), w^2] + 6*G[0, w^2]*G[w^(-2), w^2] - 
   3*G[1, r7]*G[w^(-2), w^2] + 12*G[1, -w]*G[w^(-2), w^2] + 
   18*G[1, w]*G[w^(-2), w^2] - 12*G[1, w^2]*G[w^(-2), w^2] + 
   (9*I)*Pi*G[-w^(-1), w^2] - 9*G[0, w]*G[-w^(-1), w^2] + 
   6*G[0, w^2]*G[-w^(-1), w^2] - 3*G[1, r7]*G[-w^(-1), w^2] + 
   18*G[1, w]*G[-w^(-1), w^2] - 12*G[1, w^2]*G[-w^(-1), w^2] + 
   (9*I)*Pi*G[-w, w^2] - 9*G[0, w]*G[-w, w^2] + 6*G[0, w^2]*G[-w, w^2] - 
   3*G[1, r7]*G[-w, w^2] + 18*G[1, w]*G[-w, w^2] - 12*G[1, w^2]*G[-w, w^2] + 
   8*G[0, 0, -w] + 9*G[0, 0, w] + 4*G[0, 0, w^2] - 6*G[0, 1, r7] - 
   16*G[0, 1, -w] - 18*G[0, 1, w] - 8*G[0, 1, w^2] - 16*G[1, 0, -w] - 
   18*G[1, 0, w] + 4*G[1, 0, w^2] + 5*G[1, 1, r7] + 32*G[1, 1, -w] + 
   36*G[1, 1, w] - 8*G[1, 1, w^2] - 6*G[-w^(-1), 0, w^2] + 
   12*G[-w^(-1), 1, w^2] - 6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + 
 G[r61, -w, z3]*((9*Pi^2)/2 - 8*G[0, -w]^2 - (6*I)*Pi*G[0, w^2] - 
   4*G[0, w^2]^2 + (3*I)*Pi*G[1, r7] + 2*G[0, w^2]*G[1, r7] + 
   32*G[0, -w]*G[1, -w] - 32*G[1, -w]^2 - (24*I)*Pi*G[1, w^2] + 
   12*G[0, -w]*G[1, w^2] + 36*G[0, w]*G[1, w^2] - 8*G[0, w^2]*G[1, w^2] + 
   8*G[1, r7]*G[1, w^2] - 24*G[1, -w]*G[1, w^2] - 72*G[1, w]*G[1, w^2] + 
   32*G[1, w^2]^2 + (9*I)*Pi*G[w^(-2), w^2] - 6*G[0, -w]*G[w^(-2), w^2] - 
   9*G[0, w]*G[w^(-2), w^2] + 6*G[0, w^2]*G[w^(-2), w^2] - 
   3*G[1, r7]*G[w^(-2), w^2] + 12*G[1, -w]*G[w^(-2), w^2] + 
   18*G[1, w]*G[w^(-2), w^2] - 12*G[1, w^2]*G[w^(-2), w^2] + 
   (9*I)*Pi*G[-w^(-1), w^2] - 9*G[0, w]*G[-w^(-1), w^2] + 
   6*G[0, w^2]*G[-w^(-1), w^2] - 3*G[1, r7]*G[-w^(-1), w^2] + 
   18*G[1, w]*G[-w^(-1), w^2] - 12*G[1, w^2]*G[-w^(-1), w^2] + 
   (9*I)*Pi*G[-w, w^2] - 9*G[0, w]*G[-w, w^2] + 6*G[0, w^2]*G[-w, w^2] - 
   3*G[1, r7]*G[-w, w^2] + 18*G[1, w]*G[-w, w^2] - 12*G[1, w^2]*G[-w, w^2] + 
   8*G[0, 0, -w] + 9*G[0, 0, w] + 4*G[0, 0, w^2] - 6*G[0, 1, r7] - 
   16*G[0, 1, -w] - 18*G[0, 1, w] - 8*G[0, 1, w^2] - 16*G[1, 0, -w] - 
   18*G[1, 0, w] + 4*G[1, 0, w^2] + 5*G[1, 1, r7] + 32*G[1, 1, -w] + 
   36*G[1, 1, w] - 8*G[1, 1, w^2] - 6*G[-w^(-1), 0, w^2] + 
   12*G[-w^(-1), 1, w^2] - 6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + 
 G[r62, -w^(-1), z3]*((9*Pi^2)/2 - 8*G[0, -w]^2 - (6*I)*Pi*G[0, w^2] - 
   4*G[0, w^2]^2 + (3*I)*Pi*G[1, r7] + 2*G[0, w^2]*G[1, r7] + 
   32*G[0, -w]*G[1, -w] - 32*G[1, -w]^2 - (24*I)*Pi*G[1, w^2] + 
   12*G[0, -w]*G[1, w^2] + 36*G[0, w]*G[1, w^2] - 8*G[0, w^2]*G[1, w^2] + 
   8*G[1, r7]*G[1, w^2] - 24*G[1, -w]*G[1, w^2] - 72*G[1, w]*G[1, w^2] + 
   32*G[1, w^2]^2 + (9*I)*Pi*G[w^(-2), w^2] - 6*G[0, -w]*G[w^(-2), w^2] - 
   9*G[0, w]*G[w^(-2), w^2] + 6*G[0, w^2]*G[w^(-2), w^2] - 
   3*G[1, r7]*G[w^(-2), w^2] + 12*G[1, -w]*G[w^(-2), w^2] + 
   18*G[1, w]*G[w^(-2), w^2] - 12*G[1, w^2]*G[w^(-2), w^2] + 
   (9*I)*Pi*G[-w^(-1), w^2] - 9*G[0, w]*G[-w^(-1), w^2] + 
   6*G[0, w^2]*G[-w^(-1), w^2] - 3*G[1, r7]*G[-w^(-1), w^2] + 
   18*G[1, w]*G[-w^(-1), w^2] - 12*G[1, w^2]*G[-w^(-1), w^2] + 
   (9*I)*Pi*G[-w, w^2] - 9*G[0, w]*G[-w, w^2] + 6*G[0, w^2]*G[-w, w^2] - 
   3*G[1, r7]*G[-w, w^2] + 18*G[1, w]*G[-w, w^2] - 12*G[1, w^2]*G[-w, w^2] + 
   8*G[0, 0, -w] + 9*G[0, 0, w] + 4*G[0, 0, w^2] - 6*G[0, 1, r7] - 
   16*G[0, 1, -w] - 18*G[0, 1, w] - 8*G[0, 1, w^2] - 16*G[1, 0, -w] - 
   18*G[1, 0, w] + 4*G[1, 0, w^2] + 5*G[1, 1, r7] + 32*G[1, 1, -w] + 
   36*G[1, 1, w] - 8*G[1, 1, w^2] - 6*G[-w^(-1), 0, w^2] + 
   12*G[-w^(-1), 1, w^2] - 6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + 
 G[r62, -w, z3]*((9*Pi^2)/2 - 8*G[0, -w]^2 - (6*I)*Pi*G[0, w^2] - 
   4*G[0, w^2]^2 + (3*I)*Pi*G[1, r7] + 2*G[0, w^2]*G[1, r7] + 
   32*G[0, -w]*G[1, -w] - 32*G[1, -w]^2 - (24*I)*Pi*G[1, w^2] + 
   12*G[0, -w]*G[1, w^2] + 36*G[0, w]*G[1, w^2] - 8*G[0, w^2]*G[1, w^2] + 
   8*G[1, r7]*G[1, w^2] - 24*G[1, -w]*G[1, w^2] - 72*G[1, w]*G[1, w^2] + 
   32*G[1, w^2]^2 + (9*I)*Pi*G[w^(-2), w^2] - 6*G[0, -w]*G[w^(-2), w^2] - 
   9*G[0, w]*G[w^(-2), w^2] + 6*G[0, w^2]*G[w^(-2), w^2] - 
   3*G[1, r7]*G[w^(-2), w^2] + 12*G[1, -w]*G[w^(-2), w^2] + 
   18*G[1, w]*G[w^(-2), w^2] - 12*G[1, w^2]*G[w^(-2), w^2] + 
   (9*I)*Pi*G[-w^(-1), w^2] - 9*G[0, w]*G[-w^(-1), w^2] + 
   6*G[0, w^2]*G[-w^(-1), w^2] - 3*G[1, r7]*G[-w^(-1), w^2] + 
   18*G[1, w]*G[-w^(-1), w^2] - 12*G[1, w^2]*G[-w^(-1), w^2] + 
   (9*I)*Pi*G[-w, w^2] - 9*G[0, w]*G[-w, w^2] + 6*G[0, w^2]*G[-w, w^2] - 
   3*G[1, r7]*G[-w, w^2] + 18*G[1, w]*G[-w, w^2] - 12*G[1, w^2]*G[-w, w^2] + 
   8*G[0, 0, -w] + 9*G[0, 0, w] + 4*G[0, 0, w^2] - 6*G[0, 1, r7] - 
   16*G[0, 1, -w] - 18*G[0, 1, w] - 8*G[0, 1, w^2] - 16*G[1, 0, -w] - 
   18*G[1, 0, w] + 4*G[1, 0, w^2] + 5*G[1, 1, r7] + 32*G[1, 1, -w] + 
   36*G[1, 1, w] - 8*G[1, 1, w^2] - 6*G[-w^(-1), 0, w^2] + 
   12*G[-w^(-1), 1, w^2] - 6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + 
 G[r61, w^(-2), z3]*((3*Pi^2)/2 - 2*G[0, -w]^2 - (6*I)*Pi*G[0, w^2] - 
   4*G[0, w^2]^2 + (3*I)*Pi*G[1, r7] + 2*G[0, w^2]*G[1, r7] + 
   20*G[0, -w]*G[1, -w] - 32*G[1, -w]^2 - (24*I)*Pi*G[1, w^2] + 
   12*G[0, -w]*G[1, w^2] + 36*G[0, w]*G[1, w^2] - 8*G[0, w^2]*G[1, w^2] + 
   8*G[1, r7]*G[1, w^2] - 24*G[1, -w]*G[1, w^2] - 72*G[1, w]*G[1, w^2] + 
   32*G[1, w^2]^2 + (9*I)*Pi*G[w^(-2), w^2] - 6*G[0, -w]*G[w^(-2), w^2] - 
   9*G[0, w]*G[w^(-2), w^2] + 6*G[0, w^2]*G[w^(-2), w^2] - 
   3*G[1, r7]*G[w^(-2), w^2] + 12*G[1, -w]*G[w^(-2), w^2] + 
   18*G[1, w]*G[w^(-2), w^2] - 12*G[1, w^2]*G[w^(-2), w^2] - 
   6*G[0, -w]*G[-w^(-1), -w] + 12*G[1, -w]*G[-w^(-1), -w] + 
   (9*I)*Pi*G[-w^(-1), w^2] - 9*G[0, w]*G[-w^(-1), w^2] + 
   6*G[0, w^2]*G[-w^(-1), w^2] - 3*G[1, r7]*G[-w^(-1), w^2] + 
   18*G[1, w]*G[-w^(-1), w^2] - 12*G[1, w^2]*G[-w^(-1), w^2] + 
   (9*I)*Pi*G[-w, w^2] - 9*G[0, w]*G[-w, w^2] + 6*G[0, w^2]*G[-w, w^2] - 
   3*G[1, r7]*G[-w, w^2] + 18*G[1, w]*G[-w, w^2] - 12*G[1, w^2]*G[-w, w^2] + 
   2*G[0, 0, -w] + 3*G[0, 0, w] + 4*G[0, 0, w^2] - 6*G[0, 1, r7] - 
   4*G[0, 1, -w] - 6*G[0, 1, w] - 8*G[0, 1, w^2] - 6*G[0, -w, -w] - 
   16*G[1, 0, -w] - 6*G[1, 0, w] + 4*G[1, 0, w^2] + 5*G[1, 1, r7] + 
   32*G[1, 1, -w] + 12*G[1, 1, w] - 8*G[1, 1, w^2] + 12*G[1, -w, -w] + 
   6*G[-w^(-1), 0, -w] - 6*G[-w^(-1), 0, w^2] - 12*G[-w^(-1), 1, -w] + 
   12*G[-w^(-1), 1, w^2] - 6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + 
 G[r61, w^2, z3]*((3*Pi^2)/2 - 2*G[0, -w]^2 - (6*I)*Pi*G[0, w^2] - 
   4*G[0, w^2]^2 + (3*I)*Pi*G[1, r7] + 2*G[0, w^2]*G[1, r7] + 
   20*G[0, -w]*G[1, -w] - 32*G[1, -w]^2 - (24*I)*Pi*G[1, w^2] + 
   12*G[0, -w]*G[1, w^2] + 36*G[0, w]*G[1, w^2] - 8*G[0, w^2]*G[1, w^2] + 
   8*G[1, r7]*G[1, w^2] - 24*G[1, -w]*G[1, w^2] - 72*G[1, w]*G[1, w^2] + 
   32*G[1, w^2]^2 + (9*I)*Pi*G[w^(-2), w^2] - 6*G[0, -w]*G[w^(-2), w^2] - 
   9*G[0, w]*G[w^(-2), w^2] + 6*G[0, w^2]*G[w^(-2), w^2] - 
   3*G[1, r7]*G[w^(-2), w^2] + 12*G[1, -w]*G[w^(-2), w^2] + 
   18*G[1, w]*G[w^(-2), w^2] - 12*G[1, w^2]*G[w^(-2), w^2] - 
   6*G[0, -w]*G[-w^(-1), -w] + 12*G[1, -w]*G[-w^(-1), -w] + 
   (9*I)*Pi*G[-w^(-1), w^2] - 9*G[0, w]*G[-w^(-1), w^2] + 
   6*G[0, w^2]*G[-w^(-1), w^2] - 3*G[1, r7]*G[-w^(-1), w^2] + 
   18*G[1, w]*G[-w^(-1), w^2] - 12*G[1, w^2]*G[-w^(-1), w^2] + 
   (9*I)*Pi*G[-w, w^2] - 9*G[0, w]*G[-w, w^2] + 6*G[0, w^2]*G[-w, w^2] - 
   3*G[1, r7]*G[-w, w^2] + 18*G[1, w]*G[-w, w^2] - 12*G[1, w^2]*G[-w, w^2] + 
   2*G[0, 0, -w] + 3*G[0, 0, w] + 4*G[0, 0, w^2] - 6*G[0, 1, r7] - 
   4*G[0, 1, -w] - 6*G[0, 1, w] - 8*G[0, 1, w^2] - 6*G[0, -w, -w] - 
   16*G[1, 0, -w] - 6*G[1, 0, w] + 4*G[1, 0, w^2] + 5*G[1, 1, r7] + 
   32*G[1, 1, -w] + 12*G[1, 1, w] - 8*G[1, 1, w^2] + 12*G[1, -w, -w] + 
   6*G[-w^(-1), 0, -w] - 6*G[-w^(-1), 0, w^2] - 12*G[-w^(-1), 1, -w] + 
   12*G[-w^(-1), 1, w^2] - 6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + 
 G[r62, w^(-2), z3]*((3*Pi^2)/2 - 2*G[0, -w]^2 - (6*I)*Pi*G[0, w^2] - 
   4*G[0, w^2]^2 + (3*I)*Pi*G[1, r7] + 2*G[0, w^2]*G[1, r7] + 
   20*G[0, -w]*G[1, -w] - 32*G[1, -w]^2 - (24*I)*Pi*G[1, w^2] + 
   12*G[0, -w]*G[1, w^2] + 36*G[0, w]*G[1, w^2] - 8*G[0, w^2]*G[1, w^2] + 
   8*G[1, r7]*G[1, w^2] - 24*G[1, -w]*G[1, w^2] - 72*G[1, w]*G[1, w^2] + 
   32*G[1, w^2]^2 + (9*I)*Pi*G[w^(-2), w^2] - 6*G[0, -w]*G[w^(-2), w^2] - 
   9*G[0, w]*G[w^(-2), w^2] + 6*G[0, w^2]*G[w^(-2), w^2] - 
   3*G[1, r7]*G[w^(-2), w^2] + 12*G[1, -w]*G[w^(-2), w^2] + 
   18*G[1, w]*G[w^(-2), w^2] - 12*G[1, w^2]*G[w^(-2), w^2] - 
   6*G[0, -w]*G[-w^(-1), -w] + 12*G[1, -w]*G[-w^(-1), -w] + 
   (9*I)*Pi*G[-w^(-1), w^2] - 9*G[0, w]*G[-w^(-1), w^2] + 
   6*G[0, w^2]*G[-w^(-1), w^2] - 3*G[1, r7]*G[-w^(-1), w^2] + 
   18*G[1, w]*G[-w^(-1), w^2] - 12*G[1, w^2]*G[-w^(-1), w^2] + 
   (9*I)*Pi*G[-w, w^2] - 9*G[0, w]*G[-w, w^2] + 6*G[0, w^2]*G[-w, w^2] - 
   3*G[1, r7]*G[-w, w^2] + 18*G[1, w]*G[-w, w^2] - 12*G[1, w^2]*G[-w, w^2] + 
   2*G[0, 0, -w] + 3*G[0, 0, w] + 4*G[0, 0, w^2] - 6*G[0, 1, r7] - 
   4*G[0, 1, -w] - 6*G[0, 1, w] - 8*G[0, 1, w^2] - 6*G[0, -w, -w] - 
   16*G[1, 0, -w] - 6*G[1, 0, w] + 4*G[1, 0, w^2] + 5*G[1, 1, r7] + 
   32*G[1, 1, -w] + 12*G[1, 1, w] - 8*G[1, 1, w^2] + 12*G[1, -w, -w] + 
   6*G[-w^(-1), 0, -w] - 6*G[-w^(-1), 0, w^2] - 12*G[-w^(-1), 1, -w] + 
   12*G[-w^(-1), 1, w^2] - 6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + 
 G[r62, w^2, z3]*((3*Pi^2)/2 - 2*G[0, -w]^2 - (6*I)*Pi*G[0, w^2] - 
   4*G[0, w^2]^2 + (3*I)*Pi*G[1, r7] + 2*G[0, w^2]*G[1, r7] + 
   20*G[0, -w]*G[1, -w] - 32*G[1, -w]^2 - (24*I)*Pi*G[1, w^2] + 
   12*G[0, -w]*G[1, w^2] + 36*G[0, w]*G[1, w^2] - 8*G[0, w^2]*G[1, w^2] + 
   8*G[1, r7]*G[1, w^2] - 24*G[1, -w]*G[1, w^2] - 72*G[1, w]*G[1, w^2] + 
   32*G[1, w^2]^2 + (9*I)*Pi*G[w^(-2), w^2] - 6*G[0, -w]*G[w^(-2), w^2] - 
   9*G[0, w]*G[w^(-2), w^2] + 6*G[0, w^2]*G[w^(-2), w^2] - 
   3*G[1, r7]*G[w^(-2), w^2] + 12*G[1, -w]*G[w^(-2), w^2] + 
   18*G[1, w]*G[w^(-2), w^2] - 12*G[1, w^2]*G[w^(-2), w^2] - 
   6*G[0, -w]*G[-w^(-1), -w] + 12*G[1, -w]*G[-w^(-1), -w] + 
   (9*I)*Pi*G[-w^(-1), w^2] - 9*G[0, w]*G[-w^(-1), w^2] + 
   6*G[0, w^2]*G[-w^(-1), w^2] - 3*G[1, r7]*G[-w^(-1), w^2] + 
   18*G[1, w]*G[-w^(-1), w^2] - 12*G[1, w^2]*G[-w^(-1), w^2] + 
   (9*I)*Pi*G[-w, w^2] - 9*G[0, w]*G[-w, w^2] + 6*G[0, w^2]*G[-w, w^2] - 
   3*G[1, r7]*G[-w, w^2] + 18*G[1, w]*G[-w, w^2] - 12*G[1, w^2]*G[-w, w^2] + 
   2*G[0, 0, -w] + 3*G[0, 0, w] + 4*G[0, 0, w^2] - 6*G[0, 1, r7] - 
   4*G[0, 1, -w] - 6*G[0, 1, w] - 8*G[0, 1, w^2] - 6*G[0, -w, -w] - 
   16*G[1, 0, -w] - 6*G[1, 0, w] + 4*G[1, 0, w^2] + 5*G[1, 1, r7] + 
   32*G[1, 1, -w] + 12*G[1, 1, w] - 8*G[1, 1, w^2] + 12*G[1, -w, -w] + 
   6*G[-w^(-1), 0, -w] - 6*G[-w^(-1), 0, w^2] - 12*G[-w^(-1), 1, -w] + 
   12*G[-w^(-1), 1, w^2] - 6*G[-w, 0, w^2] + 12*G[-w, 1, w^2]) + 
 G[-w^(-1), -w^(-1), z3]*((-7*Pi^2)/6 + (13*G[0, -w]^2)/18 - I*Pi*G[0, w] - 
   2*G[0, -w]*G[0, w] + ((10*I)/3)*Pi*G[0, w^2] - (7*G[0, -w]*G[0, w^2])/2 - 
   (10*G[0, w]*G[0, w^2])/3 + (106*G[0, w^2]^2)/9 - I*Pi*G[1, r7] + 
   (31*G[0, w^2]*G[1, r7])/9 - (11*G[0, -w]*G[1, -w])/9 + 
   2*G[0, w]*G[1, -w] + 5*G[0, w^2]*G[1, -w] - (4*G[1, -w]^2)/9 + 
   (4*I)*Pi*G[1, w] + 4*G[0, -w]*G[1, w] + (2*G[0, w^2]*G[1, w])/3 - 
   4*G[1, -w]*G[1, w] + ((14*I)/3)*Pi*G[1, w^2] - (14*G[0, -w]*G[1, w^2])/3 - 
   (26*G[0, w]*G[1, w^2])/3 - (244*G[0, w^2]*G[1, w^2])/9 - 
   (92*G[1, r7]*G[1, w^2])/9 + (28*G[1, -w]*G[1, w^2])/3 + 
   (52*G[1, w]*G[1, w^2])/3 + (100*G[1, w^2]^2)/9 - I*Pi*G[r1, w] - 
   I*Pi*G[r2, w] + G[0, w]*G[r61, -w] + G[0, w^2]*G[r61, -w] - 
   2*G[1, w]*G[r61, -w] - ((4*I)/3)*Pi*G[r61, w^2] + G[0, -w]*G[r61, w^2] + 
   (G[0, w]*G[r61, w^2])/3 - 10*G[0, w^2]*G[r61, w^2] - 
   (8*G[1, r7]*G[r61, w^2])/3 - (2*G[1, w]*G[r61, w^2])/3 + 
   16*G[1, w^2]*G[r61, w^2] - G[r61, -w]*G[r61, w^2] + G[r61, w^2]^2 + 
   G[0, w]*G[r62, -w] + G[0, w^2]*G[r62, -w] - 2*G[1, w]*G[r62, -w] - 
   G[r61, w^2]*G[r62, -w] - ((4*I)/3)*Pi*G[r62, w^2] + G[0, -w]*G[r62, w^2] + 
   (G[0, w]*G[r62, w^2])/3 - 10*G[0, w^2]*G[r62, w^2] - 
   (8*G[1, r7]*G[r62, w^2])/3 - (2*G[1, w]*G[r62, w^2])/3 + 
   16*G[1, w^2]*G[r62, w^2] - G[r61, -w]*G[r62, w^2] + 
   2*G[r61, w^2]*G[r62, w^2] - G[r62, -w]*G[r62, w^2] + G[r62, w^2]^2 - 
   ((5*I)/3)*Pi*G[w^(-2), w^2] - (G[0, -w]*G[w^(-2), w^2])/12 + 
   (5*G[0, w]*G[w^(-2), w^2])/3 + (G[0, w^2]*G[w^(-2), w^2])/12 + 
   (7*G[1, r7]*G[w^(-2), w^2])/4 + (G[1, -w]*G[w^(-2), w^2])/6 - 
   (10*G[1, w]*G[w^(-2), w^2])/3 - (G[1, w^2]*G[w^(-2), w^2])/6 - 
   (5*G[0, -w]*G[-w^(-1), -w])/6 + (5*G[1, -w]*G[-w^(-1), -w])/3 - 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] + (23*G[0, -w]*G[-w^(-1), w^2])/12 + 
   (8*G[0, w]*G[-w^(-1), w^2])/3 - (G[0, w^2]*G[-w^(-1), w^2])/12 + 
   (31*G[1, r7]*G[-w^(-1), w^2])/12 - (23*G[1, -w]*G[-w^(-1), w^2])/6 - 
   (16*G[1, w]*G[-w^(-1), w^2])/3 + (G[1, w^2]*G[-w^(-1), w^2])/6 - 
   ((8*I)/3)*Pi*G[-w, w^2] + (95*G[0, -w]*G[-w, w^2])/12 + 
   (8*G[0, w]*G[-w, w^2])/3 - (G[0, w^2]*G[-w, w^2])/12 + 
   (31*G[1, r7]*G[-w, w^2])/12 - (95*G[1, -w]*G[-w, w^2])/6 - 
   (16*G[1, w]*G[-w, w^2])/3 + (G[1, w^2]*G[-w, w^2])/6 + 
   (5*G[0, 0, -w])/18 + 8*G[0, 0, w] - (167*G[0, 0, w^2])/18 - 
   (5*G[0, 1, r7])/6 + (13*G[0, 1, -w])/9 + 2*G[0, 1, w] + 
   (77*G[0, 1, w^2])/9 - G[0, r61, -w] + 5*G[0, r61, w^2] - G[0, r62, -w] + 
   5*G[0, r62, w^2] - (5*G[0, -w, -w])/6 - (2*G[1, 0, -w])/9 + 
   (164*G[1, 0, w^2])/9 + (19*G[1, 1, r7])/9 + (4*G[1, 1, -w])/9 - 
   (184*G[1, 1, w^2])/9 - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 
   (5*G[1, -w, -w])/3 + G[r1, 0, w] - 2*G[r1, 1, w] + G[r2, 0, w] - 
   2*G[r2, 1, w] - G[r61, 0, -w] + 5*G[r61, 0, w^2] - 8*G[r61, 1, w^2] + 
   G[r61, r61, -w] - G[r61, r61, w^2] + G[r61, r62, -w] - G[r61, r62, w^2] - 
   G[r62, 0, -w] + 5*G[r62, 0, w^2] - 8*G[r62, 1, w^2] + G[r62, r61, -w] - 
   G[r62, r61, w^2] + G[r62, r62, -w] - G[r62, r62, w^2] + 
   (5*G[-w^(-1), 0, -w])/6 - (11*G[-w^(-1), 0, w^2])/6 - 
   (5*G[-w^(-1), 1, -w])/3 + (11*G[-w^(-1), 1, w^2])/3 - 
   (47*G[-w, 0, w^2])/6 + (47*G[-w, 1, w^2])/3) + 
 G[0, 0, z3]*((2*Pi^2)/3 - (23*G[0, -w]^2)/9 + (2*I)*Pi*G[0, w] - 
   ((2*I)/3)*Pi*G[0, w^2] - (2*G[0, -w]*G[0, w^2])/3 + 4*G[0, w]*G[0, w^2] - 
   (341*G[0, w^2]^2)/18 + I*Pi*G[1, r7] + (62*G[0, w^2]*G[1, r7])/9 + 
   (50*G[0, -w]*G[1, -w])/9 + 4*G[0, w]*G[1, -w] + 
   (16*G[0, w^2]*G[1, -w])/3 - (8*G[1, -w]^2)/9 - (8*I)*Pi*G[1, w] - 
   8*G[0, w^2]*G[1, w] - 8*G[1, -w]*G[1, w] - (2*I)*Pi*G[1, w^2] + 
   (10*G[0, -w]*G[1, w^2])/3 + 6*G[0, w]*G[1, w^2] - 
   (362*G[0, w^2]*G[1, w^2])/9 - (160*G[1, r7]*G[1, w^2])/9 - 
   (20*G[1, -w]*G[1, w^2])/3 - 12*G[1, w]*G[1, w^2] + (356*G[1, w^2]^2)/9 + 
   (2*I)*Pi*G[r1, w] + (2*I)*Pi*G[r2, w] - 2*G[0, w]*G[r61, -w] - 
   2*G[0, w^2]*G[r61, -w] + 4*G[1, w]*G[r61, -w] + ((8*I)/3)*Pi*G[r61, w^2] - 
   2*G[0, -w]*G[r61, w^2] - 8*G[0, w]*G[r61, w^2] + 
   (403*G[0, w^2]*G[r61, w^2])/6 - (20*G[1, r7]*G[r61, w^2])/3 + 
   16*G[1, w]*G[r61, w^2] + 16*G[1, w^2]*G[r61, w^2] + 
   2*G[r61, -w]*G[r61, w^2] - 46*G[r61, w^2]^2 - 2*G[0, w]*G[r62, -w] - 
   2*G[0, w^2]*G[r62, -w] + 4*G[1, w]*G[r62, -w] + 2*G[r61, w^2]*G[r62, -w] + 
   ((8*I)/3)*Pi*G[r62, w^2] - 2*G[0, -w]*G[r62, w^2] - 
   8*G[0, w]*G[r62, w^2] + (403*G[0, w^2]*G[r62, w^2])/6 - 
   (20*G[1, r7]*G[r62, w^2])/3 + 16*G[1, w]*G[r62, w^2] + 
   16*G[1, w^2]*G[r62, w^2] + 2*G[r61, -w]*G[r62, w^2] - 
   92*G[r61, w^2]*G[r62, w^2] + 2*G[r62, -w]*G[r62, w^2] - 46*G[r62, w^2]^2 - 
   ((2*I)/3)*Pi*G[w^(-2), w^2] - 5*G[0, -w]*G[w^(-2), w^2] + 
   (2*G[0, w]*G[w^(-2), w^2])/3 - (71*G[0, w^2]*G[w^(-2), w^2])/6 + 
   (17*G[1, r7]*G[w^(-2), w^2])/3 + 10*G[1, -w]*G[w^(-2), w^2] - 
   (4*G[1, w]*G[w^(-2), w^2])/3 - 10*G[1, w^2]*G[w^(-2), w^2] + 
   (101*G[r61, w^2]*G[w^(-2), w^2])/6 + (101*G[r62, w^2]*G[w^(-2), w^2])/6 + 
   (7*G[0, -w]*G[-w^(-1), -w])/3 - (14*G[1, -w]*G[-w^(-1), -w])/3 - 
   (I/3)*Pi*G[-w^(-1), w^2] + 6*G[0, -w]*G[-w^(-1), w^2] + 
   (G[0, w]*G[-w^(-1), w^2])/3 + (8*G[0, w^2]*G[-w^(-1), w^2])/3 + 
   3*G[1, r7]*G[-w^(-1), w^2] - 12*G[1, -w]*G[-w^(-1), w^2] - 
   (2*G[1, w]*G[-w^(-1), w^2])/3 - (16*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   (I/3)*Pi*G[-w, w^2] + 6*G[0, -w]*G[-w, w^2] + (G[0, w]*G[-w, w^2])/3 + 
   (8*G[0, w^2]*G[-w, w^2])/3 + 3*G[1, r7]*G[-w, w^2] - 
   12*G[1, -w]*G[-w, w^2] - (2*G[1, w]*G[-w, w^2])/3 - 
   (16*G[1, w^2]*G[-w, w^2])/3 + (5*G[0, 0, -w])/9 - 9*G[0, 0, w] + 
   (389*G[0, 0, w^2])/18 - (32*G[0, 1, r7])/3 - (46*G[0, 1, -w])/9 + 
   18*G[0, 1, w] + (64*G[0, 1, w^2])/9 + 2*G[0, r61, -w] - 
   (151*G[0, r61, w^2])/6 + 2*G[0, r62, -w] - (151*G[0, r62, w^2])/6 + 
   (7*G[0, -w, -w])/3 - (101*G[0, w^2, w^2])/6 - (4*G[1, 0, -w])/9 + 
   22*G[1, 0, w] + (220*G[1, 0, w^2])/9 + (119*G[1, 1, r7])/9 + 
   (8*G[1, 1, -w])/9 - 44*G[1, 1, w] - (296*G[1, 1, w^2])/9 - 
   8*G[1, r61, w^2] - 8*G[1, r62, w^2] - (14*G[1, -w, -w])/3 - 
   2*G[r1, 0, w] + 4*G[r1, 1, w] - 2*G[r2, 0, w] + 4*G[r2, 1, w] + 
   2*G[r61, 0, -w] - 42*G[r61, 0, w^2] - 8*G[r61, 1, w^2] - 
   2*G[r61, r61, -w] + 46*G[r61, r61, w^2] - 2*G[r61, r62, -w] + 
   46*G[r61, r62, w^2] + (101*G[r61, w^2, w^2])/6 + 2*G[r62, 0, -w] - 
   42*G[r62, 0, w^2] - 8*G[r62, 1, w^2] - 2*G[r62, r61, -w] + 
   46*G[r62, r61, w^2] - 2*G[r62, r62, -w] + 46*G[r62, r62, w^2] + 
   (101*G[r62, w^2, w^2])/6 + (101*G[w^(-2), 0, w^2])/6 - 
   (101*G[w^(-2), r61, w^2])/6 - (101*G[w^(-2), r62, w^2])/6 - 
   (7*G[-w^(-1), 0, -w])/3 - (26*G[-w^(-1), 0, w^2])/3 + 
   (14*G[-w^(-1), 1, -w])/3 + (52*G[-w^(-1), 1, w^2])/3 - 
   (26*G[-w, 0, w^2])/3 + (52*G[-w, 1, w^2])/3) + 
 G[0, 1, z3]*((28*Pi^2)/3 - 14*G[0, -w]^2 - (2*I)*Pi*G[0, w] + 
   8*G[0, -w]*G[0, w] - (20*I)*Pi*G[0, w^2] + (2*G[0, -w]*G[0, w^2])/3 - 
   4*G[0, w]*G[0, w^2] - (44*G[0, w^2]^2)/3 + (12*I)*Pi*G[1, r7] + 
   (4*G[0, w^2]*G[1, r7])/3 + 100*G[0, -w]*G[1, -w] - 16*G[0, w]*G[1, -w] - 
   (4*G[0, w^2]*G[1, -w])/3 - 144*G[1, -w]^2 + (24*I)*Pi*G[1, w] - 
   16*G[0, -w]*G[1, w] + 8*G[0, w^2]*G[1, w] + 32*G[1, -w]*G[1, w] - 
   (120*I)*Pi*G[1, w^2] + 48*G[0, -w]*G[1, w^2] + 168*G[0, w]*G[1, w^2] - 
   (56*G[0, w^2]*G[1, w^2])/3 + 64*G[1, r7]*G[1, w^2] - 
   96*G[1, -w]*G[1, w^2] - 336*G[1, w]*G[1, w^2] + 112*G[1, w^2]^2 - 
   (10*I)*Pi*G[r1, w] - (10*I)*Pi*G[r2, w] - ((16*I)/3)*Pi*G[r61, w^2] + 
   (16*G[0, w]*G[r61, w^2])/3 - 4*G[0, w^2]*G[r61, w^2] + 
   (16*G[1, r7]*G[r61, w^2])/3 - (32*G[1, w]*G[r61, w^2])/3 - 
   ((16*I)/3)*Pi*G[r62, w^2] + (16*G[0, w]*G[r62, w^2])/3 - 
   4*G[0, w^2]*G[r62, w^2] + (16*G[1, r7]*G[r62, w^2])/3 - 
   (32*G[1, w]*G[r62, w^2])/3 + (43*I)*Pi*G[w^(-2), w^2] - 
   21*G[0, -w]*G[w^(-2), w^2] - 43*G[0, w]*G[w^(-2), w^2] + 
   17*G[0, w^2]*G[w^(-2), w^2] - 22*G[1, r7]*G[w^(-2), w^2] + 
   42*G[1, -w]*G[w^(-2), w^2] + 86*G[1, w]*G[w^(-2), w^2] - 
   42*G[1, w^2]*G[w^(-2), w^2] + 4*G[r61, w^2]*G[w^(-2), w^2] + 
   4*G[r62, w^2]*G[w^(-2), w^2] - 22*G[0, -w]*G[-w^(-1), -w] + 
   44*G[1, -w]*G[-w^(-1), -w] + ((127*I)/3)*Pi*G[-w^(-1), w^2] - 
   (11*G[0, -w]*G[-w^(-1), w^2])/3 - (127*G[0, w]*G[-w^(-1), w^2])/3 + 
   (77*G[0, w^2]*G[-w^(-1), w^2])/3 - (50*G[1, r7]*G[-w^(-1), w^2])/3 + 
   (22*G[1, -w]*G[-w^(-1), w^2])/3 + (254*G[1, w]*G[-w^(-1), w^2])/3 - 
   (154*G[1, w^2]*G[-w^(-1), w^2])/3 + ((127*I)/3)*Pi*G[-w, w^2] - 
   (11*G[0, -w]*G[-w, w^2])/3 - (127*G[0, w]*G[-w, w^2])/3 + 
   (77*G[0, w^2]*G[-w, w^2])/3 - (50*G[1, r7]*G[-w, w^2])/3 + 
   (22*G[1, -w]*G[-w, w^2])/3 + (254*G[1, w]*G[-w, w^2])/3 - 
   (154*G[1, w^2]*G[-w, w^2])/3 + 14*G[0, 0, -w] + 38*G[0, 0, w] + 
   14*G[0, 0, w^2] - 12*G[0, 1, r7] - 28*G[0, 1, -w] - 76*G[0, 1, w] - 
   36*G[0, 1, w^2] + 4*G[0, r61, w^2] + 4*G[0, r62, w^2] - 22*G[0, -w, -w] - 
   4*G[0, w^2, w^2] - 72*G[1, 0, -w] - 96*G[1, 0, w] + 8*G[1, 0, w^2] + 
   4*G[1, 1, r7] + 144*G[1, 1, -w] + 192*G[1, 1, w] - 16*G[1, 1, w^2] + 
   44*G[1, -w, -w] + 10*G[r1, 0, w] - 20*G[r1, 1, w] + 10*G[r2, 0, w] - 
   20*G[r2, 1, w] + 4*G[r61, w^2, w^2] + 4*G[r62, w^2, w^2] + 
   4*G[w^(-2), 0, w^2] - 4*G[w^(-2), r61, w^2] - 4*G[w^(-2), r62, w^2] + 
   22*G[-w^(-1), 0, -w] - 22*G[-w^(-1), 0, w^2] - 44*G[-w^(-1), 1, -w] + 
   44*G[-w^(-1), 1, w^2] - 22*G[-w, 0, w^2] + 44*G[-w, 1, w^2]) + 
 ((-14*Pi^2)/3 + 8*G[0, -w]^2 + ((22*I)/3)*Pi*G[0, w] - 8*G[0, -w]*G[0, w] + 
   (12*I)*Pi*G[0, w^2] - (2*G[0, -w]*G[0, w^2])/3 + 8*G[0, w]*G[0, w^2] + 
   (20*G[0, w^2]^2)/3 - (8*I)*Pi*G[1, r7] - (4*G[0, w^2]*G[1, r7])/3 - 
   64*G[0, -w]*G[1, -w] + 16*G[0, w]*G[1, -w] + (4*G[0, w^2]*G[1, -w])/3 + 
   96*G[1, -w]^2 - ((80*I)/3)*Pi*G[1, w] + 16*G[0, -w]*G[1, w] - 
   8*G[0, w^2]*G[1, w] - 32*G[1, -w]*G[1, w] + ((272*I)/3)*Pi*G[1, w^2] - 
   32*G[0, -w]*G[1, w^2] - (368*G[0, w]*G[1, w^2])/3 + 
   (80*G[0, w^2]*G[1, w^2])/3 - (128*G[1, r7]*G[1, w^2])/3 + 
   64*G[1, -w]*G[1, w^2] + (736*G[1, w]*G[1, w^2])/3 - 96*G[1, w^2]^2 + 
   (6*I)*Pi*G[r1, w] + (6*I)*Pi*G[r2, w] + ((16*I)/3)*Pi*G[r61, w^2] - 
   (16*G[0, w]*G[r61, w^2])/3 + 4*G[0, w^2]*G[r61, w^2] - 
   (16*G[1, r7]*G[r61, w^2])/3 + (32*G[1, w]*G[r61, w^2])/3 + 
   ((16*I)/3)*Pi*G[r62, w^2] - (16*G[0, w]*G[r62, w^2])/3 + 
   4*G[0, w^2]*G[r62, w^2] - (16*G[1, r7]*G[r62, w^2])/3 + 
   (32*G[1, w]*G[r62, w^2])/3 - ((94*I)/3)*Pi*G[w^(-2), w^2] + 
   16*G[0, -w]*G[w^(-2), w^2] + (94*G[0, w]*G[w^(-2), w^2])/3 - 
   12*G[0, w^2]*G[w^(-2), w^2] + (46*G[1, r7]*G[w^(-2), w^2])/3 - 
   32*G[1, -w]*G[w^(-2), w^2] - (188*G[1, w]*G[w^(-2), w^2])/3 + 
   32*G[1, w^2]*G[w^(-2), w^2] - 4*G[r61, w^2]*G[w^(-2), w^2] - 
   4*G[r62, w^2]*G[w^(-2), w^2] + 16*G[0, -w]*G[-w^(-1), -w] - 
   32*G[1, -w]*G[-w^(-1), -w] - ((94*I)/3)*Pi*G[-w^(-1), w^2] + 
   (14*G[0, -w]*G[-w^(-1), w^2])/3 + (94*G[0, w]*G[-w^(-1), w^2])/3 - 
   (56*G[0, w^2]*G[-w^(-1), w^2])/3 + (38*G[1, r7]*G[-w^(-1), w^2])/3 - 
   (28*G[1, -w]*G[-w^(-1), w^2])/3 - (188*G[1, w]*G[-w^(-1), w^2])/3 + 
   (112*G[1, w^2]*G[-w^(-1), w^2])/3 - ((94*I)/3)*Pi*G[-w, w^2] - 
   (10*G[0, -w]*G[-w, w^2])/3 + (94*G[0, w]*G[-w, w^2])/3 - 
   (56*G[0, w^2]*G[-w, w^2])/3 + (38*G[1, r7]*G[-w, w^2])/3 + 
   (20*G[1, -w]*G[-w, w^2])/3 - (188*G[1, w]*G[-w, w^2])/3 + 
   (112*G[1, w^2]*G[-w, w^2])/3 - 8*G[0, 0, -w] - (118*G[0, 0, w])/3 - 
   6*G[0, 0, w^2] + 8*G[0, 1, r7] + 16*G[0, 1, -w] + (188*G[0, 1, w])/3 + 
   20*G[0, 1, w^2] - 4*G[0, r61, w^2] - 4*G[0, r62, w^2] + 16*G[0, -w, -w] + 
   4*G[0, w^2, w^2] + 48*G[1, 0, -w] + (224*G[1, 0, w])/3 - 16*G[1, 0, w^2] - 
   (8*G[1, 1, r7])/3 - 96*G[1, 1, -w] - (448*G[1, 1, w])/3 + 
   32*G[1, 1, w^2] - 32*G[1, -w, -w] - 6*G[r1, 0, w] + 12*G[r1, 1, w] - 
   6*G[r2, 0, w] + 12*G[r2, 1, w] - 4*G[r61, w^2, w^2] - 4*G[r62, w^2, w^2] - 
   4*G[w^(-2), 0, w^2] + 4*G[w^(-2), r61, w^2] + 4*G[w^(-2), r62, w^2] - 
   16*G[-w^(-1), 0, -w] + 14*G[-w^(-1), 0, w^2] + 32*G[-w^(-1), 1, -w] - 
   28*G[-w^(-1), 1, w^2] + 22*G[-w, 0, w^2] - 44*G[-w, 1, w^2])*
  G[-w, 1, z3] + (5*Pi^2*G[-w, r61, w^2])/2 - 2*G[0, -w]^2*G[-w, r61, w^2] - 
 ((4*I)/3)*Pi*G[0, w]*G[-w, r61, w^2] - 4*G[0, -w]*G[0, w]*G[-w, r61, w^2] - 
 ((2*I)/3)*Pi*G[0, w^2]*G[-w, r61, w^2] - 
 (8*G[0, -w]*G[0, w^2]*G[-w, r61, w^2])/3 + 
 (14*G[0, w]*G[0, w^2]*G[-w, r61, w^2])/3 + 19*G[0, w^2]^2*G[-w, r61, w^2] - 
 (14*G[0, w^2]*G[1, r7]*G[-w, r61, w^2])/3 + 
 4*G[0, -w]*G[1, -w]*G[-w, r61, w^2] - (8*G[0, w^2]*G[1, -w]*G[-w, r61, w^2])/
  3 + ((32*I)/3)*Pi*G[1, w]*G[-w, r61, w^2] + 
 8*G[0, -w]*G[1, w]*G[-w, r61, w^2] - (28*G[0, w^2]*G[1, w]*G[-w, r61, w^2])/
  3 - ((16*I)/3)*Pi*G[1, w^2]*G[-w, r61, w^2] + 
 (16*G[0, w]*G[1, w^2]*G[-w, r61, w^2])/3 + 
 (32*G[0, w^2]*G[1, w^2]*G[-w, r61, w^2])/3 + 
 (16*G[1, r7]*G[1, w^2]*G[-w, r61, w^2])/3 - 
 (32*G[1, w]*G[1, w^2]*G[-w, r61, w^2])/3 - 
 (4*I)*Pi*G[r1, w]*G[-w, r61, w^2] - (4*I)*Pi*G[r2, w]*G[-w, r61, w^2] + 
 4*G[0, w]*G[r61, -w]*G[-w, r61, w^2] + 4*G[0, w^2]*G[r61, -w]*
  G[-w, r61, w^2] - 8*G[1, w]*G[r61, -w]*G[-w, r61, w^2] - 
 ((16*I)/3)*Pi*G[r61, w^2]*G[-w, r61, w^2] + 
 4*G[0, -w]*G[r61, w^2]*G[-w, r61, w^2] + 
 (4*G[0, w]*G[r61, w^2]*G[-w, r61, w^2])/3 - 47*G[0, w^2]*G[r61, w^2]*
  G[-w, r61, w^2] + (16*G[1, r7]*G[r61, w^2]*G[-w, r61, w^2])/3 - 
 (8*G[1, w]*G[r61, w^2]*G[-w, r61, w^2])/3 - 4*G[r61, -w]*G[r61, w^2]*
  G[-w, r61, w^2] + (68*G[r61, w^2]^2*G[-w, r61, w^2])/3 + 
 4*G[0, w]*G[r62, -w]*G[-w, r61, w^2] + 4*G[0, w^2]*G[r62, -w]*
  G[-w, r61, w^2] - 8*G[1, w]*G[r62, -w]*G[-w, r61, w^2] - 
 4*G[r61, w^2]*G[r62, -w]*G[-w, r61, w^2] - ((16*I)/3)*Pi*G[r62, w^2]*
  G[-w, r61, w^2] + 4*G[0, -w]*G[r62, w^2]*G[-w, r61, w^2] + 
 (4*G[0, w]*G[r62, w^2]*G[-w, r61, w^2])/3 - 47*G[0, w^2]*G[r62, w^2]*
  G[-w, r61, w^2] + (16*G[1, r7]*G[r62, w^2]*G[-w, r61, w^2])/3 - 
 (8*G[1, w]*G[r62, w^2]*G[-w, r61, w^2])/3 - 4*G[r61, -w]*G[r62, w^2]*
  G[-w, r61, w^2] + (136*G[r61, w^2]*G[r62, w^2]*G[-w, r61, w^2])/3 - 
 4*G[r62, -w]*G[r62, w^2]*G[-w, r61, w^2] + 
 (68*G[r62, w^2]^2*G[-w, r61, w^2])/3 + ((14*I)/3)*Pi*G[w^(-2), w^2]*
  G[-w, r61, w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w, r61, w^2] - 
 (20*G[0, w]*G[w^(-2), w^2]*G[-w, r61, w^2])/3 - 
 (14*G[0, w^2]*G[w^(-2), w^2]*G[-w, r61, w^2])/3 - 
 (17*G[1, r7]*G[w^(-2), w^2]*G[-w, r61, w^2])/3 - 
 2*G[1, -w]*G[w^(-2), w^2]*G[-w, r61, w^2] + 
 (40*G[1, w]*G[w^(-2), w^2]*G[-w, r61, w^2])/3 + 
 2*G[1, w^2]*G[w^(-2), w^2]*G[-w, r61, w^2] + 
 (11*G[r61, w^2]*G[w^(-2), w^2]*G[-w, r61, w^2])/3 + 
 (11*G[r62, w^2]*G[w^(-2), w^2]*G[-w, r61, w^2])/3 + 
 2*G[0, -w]*G[-w^(-1), -w]*G[-w, r61, w^2] - 4*G[1, -w]*G[-w^(-1), -w]*
  G[-w, r61, w^2] + (4*I)*Pi*G[-w^(-1), w^2]*G[-w, r61, w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2]*G[-w, r61, w^2])/3 - 
 2*G[0, w]*G[-w^(-1), w^2]*G[-w, r61, w^2] + 
 (25*G[0, w^2]*G[-w^(-1), w^2]*G[-w, r61, w^2])/3 + 
 (7*G[1, r7]*G[-w^(-1), w^2]*G[-w, r61, w^2])/3 + 
 (14*G[1, -w]*G[-w^(-1), w^2]*G[-w, r61, w^2])/3 + 
 4*G[1, w]*G[-w^(-1), w^2]*G[-w, r61, w^2] - 
 (38*G[1, w^2]*G[-w^(-1), w^2]*G[-w, r61, w^2])/3 - 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, r61, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, r61, w^2] + 
 (4*I)*Pi*G[-w, w^2]*G[-w, r61, w^2] - 
 (7*G[0, -w]*G[-w, w^2]*G[-w, r61, w^2])/3 - 
 2*G[0, w]*G[-w, w^2]*G[-w, r61, w^2] + 
 (25*G[0, w^2]*G[-w, w^2]*G[-w, r61, w^2])/3 + 
 (7*G[1, r7]*G[-w, w^2]*G[-w, r61, w^2])/3 + 
 (14*G[1, -w]*G[-w, w^2]*G[-w, r61, w^2])/3 + 
 4*G[1, w]*G[-w, w^2]*G[-w, r61, w^2] - 
 (38*G[1, w^2]*G[-w, w^2]*G[-w, r61, w^2])/3 - 
 2*G[r61, w^2]*G[-w, w^2]*G[-w, r61, w^2] - 2*G[r62, w^2]*G[-w, w^2]*
  G[-w, r61, w^2] + 6*G[0, 0, -w]*G[-w, r61, w^2] + 
 (16*G[0, 0, w]*G[-w, r61, w^2])/3 - (73*G[0, 0, w^2]*G[-w, r61, w^2])/3 + 
 4*G[0, 1, r7]*G[-w, r61, w^2] - 4*G[0, 1, -w]*G[-w, r61, w^2] - 
 (32*G[0, 1, w]*G[-w, r61, w^2])/3 - 4*G[0, r61, -w]*G[-w, r61, w^2] + 
 (73*G[0, r61, w^2]*G[-w, r61, w^2])/3 - 4*G[0, r62, -w]*G[-w, r61, w^2] + 
 (73*G[0, r62, w^2]*G[-w, r61, w^2])/3 + 2*G[0, -w, -w]*G[-w, r61, w^2] - 
 (5*G[0, w^2, w^2]*G[-w, r61, w^2])/3 - (56*G[1, 0, w]*G[-w, r61, w^2])/3 - 
 (16*G[1, 1, r7]*G[-w, r61, w^2])/3 + (112*G[1, 1, w]*G[-w, r61, w^2])/3 - 
 4*G[1, -w, -w]*G[-w, r61, w^2] + 4*G[r1, 0, w]*G[-w, r61, w^2] - 
 8*G[r1, 1, w]*G[-w, r61, w^2] + 4*G[r2, 0, w]*G[-w, r61, w^2] - 
 8*G[r2, 1, w]*G[-w, r61, w^2] - 4*G[r61, 0, -w]*G[-w, r61, w^2] + 
 (68*G[r61, 0, w^2]*G[-w, r61, w^2])/3 + 4*G[r61, r61, -w]*G[-w, r61, w^2] - 
 (68*G[r61, r61, w^2]*G[-w, r61, w^2])/3 + 
 4*G[r61, r62, -w]*G[-w, r61, w^2] - (68*G[r61, r62, w^2]*G[-w, r61, w^2])/
  3 + (5*G[r61, w^2, w^2]*G[-w, r61, w^2])/3 - 
 4*G[r62, 0, -w]*G[-w, r61, w^2] + (68*G[r62, 0, w^2]*G[-w, r61, w^2])/3 + 
 4*G[r62, r61, -w]*G[-w, r61, w^2] - (68*G[r62, r61, w^2]*G[-w, r61, w^2])/
  3 + 4*G[r62, r62, -w]*G[-w, r61, w^2] - 
 (68*G[r62, r62, w^2]*G[-w, r61, w^2])/3 + 
 (5*G[r62, w^2, w^2]*G[-w, r61, w^2])/3 + 
 (5*G[w^(-2), 0, w^2]*G[-w, r61, w^2])/3 - 
 (5*G[w^(-2), r61, w^2]*G[-w, r61, w^2])/3 - 
 (5*G[w^(-2), r62, w^2]*G[-w, r61, w^2])/3 - 
 2*G[-w^(-1), 0, -w]*G[-w, r61, w^2] + 4*G[-w^(-1), 1, -w]*G[-w, r61, w^2] + 
 ((-5*Pi^2)/2 + 2*G[0, -w]^2 + ((4*I)/3)*Pi*G[0, w] + 4*G[0, -w]*G[0, w] - 
   (2*I)*Pi*G[0, w^2] + (8*G[0, -w]*G[0, w^2])/3 - 2*G[0, w]*G[0, w^2] - 
   23*G[0, w^2]^2 + (10*G[0, w^2]*G[1, r7])/3 - 4*G[0, -w]*G[1, -w] + 
   (8*G[0, w^2]*G[1, -w])/3 - ((32*I)/3)*Pi*G[1, w] - 8*G[0, -w]*G[1, w] + 
   4*G[0, w^2]*G[1, w] + ((16*I)/3)*Pi*G[1, w^2] - (16*G[0, w]*G[1, w^2])/3 - 
   (8*G[0, w^2]*G[1, w^2])/3 - (16*G[1, r7]*G[1, w^2])/3 + 
   (32*G[1, w]*G[1, w^2])/3 + (4*I)*Pi*G[r1, w] + (4*I)*Pi*G[r2, w] - 
   4*G[0, w]*G[r61, -w] - 4*G[0, w^2]*G[r61, -w] + 8*G[1, w]*G[r61, -w] + 
   ((16*I)/3)*Pi*G[r61, w^2] - 4*G[0, -w]*G[r61, w^2] - 
   (4*G[0, w]*G[r61, w^2])/3 + 47*G[0, w^2]*G[r61, w^2] - 
   (16*G[1, r7]*G[r61, w^2])/3 + (8*G[1, w]*G[r61, w^2])/3 + 
   4*G[r61, -w]*G[r61, w^2] - (68*G[r61, w^2]^2)/3 - 4*G[0, w]*G[r62, -w] - 
   4*G[0, w^2]*G[r62, -w] + 8*G[1, w]*G[r62, -w] + 4*G[r61, w^2]*G[r62, -w] + 
   ((16*I)/3)*Pi*G[r62, w^2] - 4*G[0, -w]*G[r62, w^2] - 
   (4*G[0, w]*G[r62, w^2])/3 + 47*G[0, w^2]*G[r62, w^2] - 
   (16*G[1, r7]*G[r62, w^2])/3 + (8*G[1, w]*G[r62, w^2])/3 + 
   4*G[r61, -w]*G[r62, w^2] - (136*G[r61, w^2]*G[r62, w^2])/3 + 
   4*G[r62, -w]*G[r62, w^2] - (68*G[r62, w^2]^2)/3 - 
   ((10*I)/3)*Pi*G[w^(-2), w^2] - G[0, -w]*G[w^(-2), w^2] + 
   (10*G[0, w]*G[w^(-2), w^2])/3 + (8*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (13*G[1, r7]*G[w^(-2), w^2])/3 + 2*G[1, -w]*G[w^(-2), w^2] - 
   (20*G[1, w]*G[w^(-2), w^2])/3 - 2*G[1, w^2]*G[w^(-2), w^2] - 
   (5*G[r61, w^2]*G[w^(-2), w^2])/3 - (5*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] - 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] + (7*G[0, -w]*G[-w^(-1), w^2])/3 + 
   (8*G[0, w]*G[-w^(-1), w^2])/3 - (7*G[0, w^2]*G[-w^(-1), w^2])/3 + 
   (G[1, r7]*G[-w^(-1), w^2])/3 - (14*G[1, -w]*G[-w^(-1), w^2])/3 - 
   (16*G[1, w]*G[-w^(-1), w^2])/3 + (14*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   ((8*I)/3)*Pi*G[-w, w^2] + (7*G[0, -w]*G[-w, w^2])/3 + 
   (8*G[0, w]*G[-w, w^2])/3 - (7*G[0, w^2]*G[-w, w^2])/3 + 
   (G[1, r7]*G[-w, w^2])/3 - (14*G[1, -w]*G[-w, w^2])/3 - 
   (16*G[1, w]*G[-w, w^2])/3 + (14*G[1, w^2]*G[-w, w^2])/3 - 6*G[0, 0, -w] - 
   (16*G[0, 0, w])/3 + (73*G[0, 0, w^2])/3 - 4*G[0, 1, r7] + 4*G[0, 1, -w] + 
   (32*G[0, 1, w])/3 + 4*G[0, r61, -w] - (73*G[0, r61, w^2])/3 + 
   4*G[0, r62, -w] - (73*G[0, r62, w^2])/3 - 2*G[0, -w, -w] + 
   (5*G[0, w^2, w^2])/3 + (56*G[1, 0, w])/3 + (16*G[1, 1, r7])/3 - 
   (112*G[1, 1, w])/3 + 4*G[1, -w, -w] - 4*G[r1, 0, w] + 8*G[r1, 1, w] - 
   4*G[r2, 0, w] + 8*G[r2, 1, w] + 4*G[r61, 0, -w] - (68*G[r61, 0, w^2])/3 - 
   4*G[r61, r61, -w] + (68*G[r61, r61, w^2])/3 - 4*G[r61, r62, -w] + 
   (68*G[r61, r62, w^2])/3 - (5*G[r61, w^2, w^2])/3 + 4*G[r62, 0, -w] - 
   (68*G[r62, 0, w^2])/3 - 4*G[r62, r61, -w] + (68*G[r62, r61, w^2])/3 - 
   4*G[r62, r62, -w] + (68*G[r62, r62, w^2])/3 - (5*G[r62, w^2, w^2])/3 - 
   (5*G[w^(-2), 0, w^2])/3 + (5*G[w^(-2), r61, w^2])/3 + 
   (5*G[w^(-2), r62, w^2])/3 + 2*G[-w^(-1), 0, -w] - 4*G[-w^(-1), 1, -w])*
  G[-w, r61, z3] + (5*Pi^2*G[-w, r62, w^2])/2 - 
 2*G[0, -w]^2*G[-w, r62, w^2] - ((4*I)/3)*Pi*G[0, w]*G[-w, r62, w^2] - 
 4*G[0, -w]*G[0, w]*G[-w, r62, w^2] - ((2*I)/3)*Pi*G[0, w^2]*
  G[-w, r62, w^2] - (8*G[0, -w]*G[0, w^2]*G[-w, r62, w^2])/3 + 
 (14*G[0, w]*G[0, w^2]*G[-w, r62, w^2])/3 + 19*G[0, w^2]^2*G[-w, r62, w^2] - 
 (14*G[0, w^2]*G[1, r7]*G[-w, r62, w^2])/3 + 
 4*G[0, -w]*G[1, -w]*G[-w, r62, w^2] - (8*G[0, w^2]*G[1, -w]*G[-w, r62, w^2])/
  3 + ((32*I)/3)*Pi*G[1, w]*G[-w, r62, w^2] + 
 8*G[0, -w]*G[1, w]*G[-w, r62, w^2] - (28*G[0, w^2]*G[1, w]*G[-w, r62, w^2])/
  3 - ((16*I)/3)*Pi*G[1, w^2]*G[-w, r62, w^2] + 
 (16*G[0, w]*G[1, w^2]*G[-w, r62, w^2])/3 + 
 (32*G[0, w^2]*G[1, w^2]*G[-w, r62, w^2])/3 + 
 (16*G[1, r7]*G[1, w^2]*G[-w, r62, w^2])/3 - 
 (32*G[1, w]*G[1, w^2]*G[-w, r62, w^2])/3 - 
 (4*I)*Pi*G[r1, w]*G[-w, r62, w^2] - (4*I)*Pi*G[r2, w]*G[-w, r62, w^2] + 
 4*G[0, w]*G[r61, -w]*G[-w, r62, w^2] + 4*G[0, w^2]*G[r61, -w]*
  G[-w, r62, w^2] - 8*G[1, w]*G[r61, -w]*G[-w, r62, w^2] - 
 ((16*I)/3)*Pi*G[r61, w^2]*G[-w, r62, w^2] + 
 4*G[0, -w]*G[r61, w^2]*G[-w, r62, w^2] + 
 (4*G[0, w]*G[r61, w^2]*G[-w, r62, w^2])/3 - 47*G[0, w^2]*G[r61, w^2]*
  G[-w, r62, w^2] + (16*G[1, r7]*G[r61, w^2]*G[-w, r62, w^2])/3 - 
 (8*G[1, w]*G[r61, w^2]*G[-w, r62, w^2])/3 - 4*G[r61, -w]*G[r61, w^2]*
  G[-w, r62, w^2] + (68*G[r61, w^2]^2*G[-w, r62, w^2])/3 + 
 4*G[0, w]*G[r62, -w]*G[-w, r62, w^2] + 4*G[0, w^2]*G[r62, -w]*
  G[-w, r62, w^2] - 8*G[1, w]*G[r62, -w]*G[-w, r62, w^2] - 
 4*G[r61, w^2]*G[r62, -w]*G[-w, r62, w^2] - ((16*I)/3)*Pi*G[r62, w^2]*
  G[-w, r62, w^2] + 4*G[0, -w]*G[r62, w^2]*G[-w, r62, w^2] + 
 (4*G[0, w]*G[r62, w^2]*G[-w, r62, w^2])/3 - 47*G[0, w^2]*G[r62, w^2]*
  G[-w, r62, w^2] + (16*G[1, r7]*G[r62, w^2]*G[-w, r62, w^2])/3 - 
 (8*G[1, w]*G[r62, w^2]*G[-w, r62, w^2])/3 - 4*G[r61, -w]*G[r62, w^2]*
  G[-w, r62, w^2] + (136*G[r61, w^2]*G[r62, w^2]*G[-w, r62, w^2])/3 - 
 4*G[r62, -w]*G[r62, w^2]*G[-w, r62, w^2] + 
 (68*G[r62, w^2]^2*G[-w, r62, w^2])/3 + ((14*I)/3)*Pi*G[w^(-2), w^2]*
  G[-w, r62, w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w, r62, w^2] - 
 (20*G[0, w]*G[w^(-2), w^2]*G[-w, r62, w^2])/3 - 
 (14*G[0, w^2]*G[w^(-2), w^2]*G[-w, r62, w^2])/3 - 
 (17*G[1, r7]*G[w^(-2), w^2]*G[-w, r62, w^2])/3 - 
 2*G[1, -w]*G[w^(-2), w^2]*G[-w, r62, w^2] + 
 (40*G[1, w]*G[w^(-2), w^2]*G[-w, r62, w^2])/3 + 
 2*G[1, w^2]*G[w^(-2), w^2]*G[-w, r62, w^2] + 
 (11*G[r61, w^2]*G[w^(-2), w^2]*G[-w, r62, w^2])/3 + 
 (11*G[r62, w^2]*G[w^(-2), w^2]*G[-w, r62, w^2])/3 + 
 2*G[0, -w]*G[-w^(-1), -w]*G[-w, r62, w^2] - 4*G[1, -w]*G[-w^(-1), -w]*
  G[-w, r62, w^2] + (4*I)*Pi*G[-w^(-1), w^2]*G[-w, r62, w^2] - 
 (7*G[0, -w]*G[-w^(-1), w^2]*G[-w, r62, w^2])/3 - 
 2*G[0, w]*G[-w^(-1), w^2]*G[-w, r62, w^2] + 
 (25*G[0, w^2]*G[-w^(-1), w^2]*G[-w, r62, w^2])/3 + 
 (7*G[1, r7]*G[-w^(-1), w^2]*G[-w, r62, w^2])/3 + 
 (14*G[1, -w]*G[-w^(-1), w^2]*G[-w, r62, w^2])/3 + 
 4*G[1, w]*G[-w^(-1), w^2]*G[-w, r62, w^2] - 
 (38*G[1, w^2]*G[-w^(-1), w^2]*G[-w, r62, w^2])/3 - 
 2*G[r61, w^2]*G[-w^(-1), w^2]*G[-w, r62, w^2] - 
 2*G[r62, w^2]*G[-w^(-1), w^2]*G[-w, r62, w^2] + 
 (4*I)*Pi*G[-w, w^2]*G[-w, r62, w^2] - 
 (7*G[0, -w]*G[-w, w^2]*G[-w, r62, w^2])/3 - 
 2*G[0, w]*G[-w, w^2]*G[-w, r62, w^2] + 
 (25*G[0, w^2]*G[-w, w^2]*G[-w, r62, w^2])/3 + 
 (7*G[1, r7]*G[-w, w^2]*G[-w, r62, w^2])/3 + 
 (14*G[1, -w]*G[-w, w^2]*G[-w, r62, w^2])/3 + 
 4*G[1, w]*G[-w, w^2]*G[-w, r62, w^2] - 
 (38*G[1, w^2]*G[-w, w^2]*G[-w, r62, w^2])/3 - 
 2*G[r61, w^2]*G[-w, w^2]*G[-w, r62, w^2] - 2*G[r62, w^2]*G[-w, w^2]*
  G[-w, r62, w^2] + 6*G[0, 0, -w]*G[-w, r62, w^2] + 
 (16*G[0, 0, w]*G[-w, r62, w^2])/3 - (73*G[0, 0, w^2]*G[-w, r62, w^2])/3 + 
 4*G[0, 1, r7]*G[-w, r62, w^2] - 4*G[0, 1, -w]*G[-w, r62, w^2] - 
 (32*G[0, 1, w]*G[-w, r62, w^2])/3 - 4*G[0, r61, -w]*G[-w, r62, w^2] + 
 (73*G[0, r61, w^2]*G[-w, r62, w^2])/3 - 4*G[0, r62, -w]*G[-w, r62, w^2] + 
 (73*G[0, r62, w^2]*G[-w, r62, w^2])/3 + 2*G[0, -w, -w]*G[-w, r62, w^2] - 
 (5*G[0, w^2, w^2]*G[-w, r62, w^2])/3 - (56*G[1, 0, w]*G[-w, r62, w^2])/3 - 
 (16*G[1, 1, r7]*G[-w, r62, w^2])/3 + (112*G[1, 1, w]*G[-w, r62, w^2])/3 - 
 4*G[1, -w, -w]*G[-w, r62, w^2] + 4*G[r1, 0, w]*G[-w, r62, w^2] - 
 8*G[r1, 1, w]*G[-w, r62, w^2] + 4*G[r2, 0, w]*G[-w, r62, w^2] - 
 8*G[r2, 1, w]*G[-w, r62, w^2] - 4*G[r61, 0, -w]*G[-w, r62, w^2] + 
 (68*G[r61, 0, w^2]*G[-w, r62, w^2])/3 + 4*G[r61, r61, -w]*G[-w, r62, w^2] - 
 (68*G[r61, r61, w^2]*G[-w, r62, w^2])/3 + 
 4*G[r61, r62, -w]*G[-w, r62, w^2] - (68*G[r61, r62, w^2]*G[-w, r62, w^2])/
  3 + (5*G[r61, w^2, w^2]*G[-w, r62, w^2])/3 - 
 4*G[r62, 0, -w]*G[-w, r62, w^2] + (68*G[r62, 0, w^2]*G[-w, r62, w^2])/3 + 
 4*G[r62, r61, -w]*G[-w, r62, w^2] - (68*G[r62, r61, w^2]*G[-w, r62, w^2])/
  3 + 4*G[r62, r62, -w]*G[-w, r62, w^2] - 
 (68*G[r62, r62, w^2]*G[-w, r62, w^2])/3 + 
 (5*G[r62, w^2, w^2]*G[-w, r62, w^2])/3 + 
 (5*G[w^(-2), 0, w^2]*G[-w, r62, w^2])/3 - 
 (5*G[w^(-2), r61, w^2]*G[-w, r62, w^2])/3 - 
 (5*G[w^(-2), r62, w^2]*G[-w, r62, w^2])/3 - 
 2*G[-w^(-1), 0, -w]*G[-w, r62, w^2] + 4*G[-w^(-1), 1, -w]*G[-w, r62, w^2] + 
 ((-5*Pi^2)/2 + 2*G[0, -w]^2 + ((4*I)/3)*Pi*G[0, w] + 4*G[0, -w]*G[0, w] - 
   (2*I)*Pi*G[0, w^2] + (8*G[0, -w]*G[0, w^2])/3 - 2*G[0, w]*G[0, w^2] - 
   23*G[0, w^2]^2 + (10*G[0, w^2]*G[1, r7])/3 - 4*G[0, -w]*G[1, -w] + 
   (8*G[0, w^2]*G[1, -w])/3 - ((32*I)/3)*Pi*G[1, w] - 8*G[0, -w]*G[1, w] + 
   4*G[0, w^2]*G[1, w] + ((16*I)/3)*Pi*G[1, w^2] - (16*G[0, w]*G[1, w^2])/3 - 
   (8*G[0, w^2]*G[1, w^2])/3 - (16*G[1, r7]*G[1, w^2])/3 + 
   (32*G[1, w]*G[1, w^2])/3 + (4*I)*Pi*G[r1, w] + (4*I)*Pi*G[r2, w] - 
   4*G[0, w]*G[r61, -w] - 4*G[0, w^2]*G[r61, -w] + 8*G[1, w]*G[r61, -w] + 
   ((16*I)/3)*Pi*G[r61, w^2] - 4*G[0, -w]*G[r61, w^2] - 
   (4*G[0, w]*G[r61, w^2])/3 + 47*G[0, w^2]*G[r61, w^2] - 
   (16*G[1, r7]*G[r61, w^2])/3 + (8*G[1, w]*G[r61, w^2])/3 + 
   4*G[r61, -w]*G[r61, w^2] - (68*G[r61, w^2]^2)/3 - 4*G[0, w]*G[r62, -w] - 
   4*G[0, w^2]*G[r62, -w] + 8*G[1, w]*G[r62, -w] + 4*G[r61, w^2]*G[r62, -w] + 
   ((16*I)/3)*Pi*G[r62, w^2] - 4*G[0, -w]*G[r62, w^2] - 
   (4*G[0, w]*G[r62, w^2])/3 + 47*G[0, w^2]*G[r62, w^2] - 
   (16*G[1, r7]*G[r62, w^2])/3 + (8*G[1, w]*G[r62, w^2])/3 + 
   4*G[r61, -w]*G[r62, w^2] - (136*G[r61, w^2]*G[r62, w^2])/3 + 
   4*G[r62, -w]*G[r62, w^2] - (68*G[r62, w^2]^2)/3 - 
   ((10*I)/3)*Pi*G[w^(-2), w^2] - G[0, -w]*G[w^(-2), w^2] + 
   (10*G[0, w]*G[w^(-2), w^2])/3 + (8*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (13*G[1, r7]*G[w^(-2), w^2])/3 + 2*G[1, -w]*G[w^(-2), w^2] - 
   (20*G[1, w]*G[w^(-2), w^2])/3 - 2*G[1, w^2]*G[w^(-2), w^2] - 
   (5*G[r61, w^2]*G[w^(-2), w^2])/3 - (5*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   2*G[0, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[-w^(-1), -w] - 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] + (7*G[0, -w]*G[-w^(-1), w^2])/3 + 
   (8*G[0, w]*G[-w^(-1), w^2])/3 - (7*G[0, w^2]*G[-w^(-1), w^2])/3 + 
   (G[1, r7]*G[-w^(-1), w^2])/3 - (14*G[1, -w]*G[-w^(-1), w^2])/3 - 
   (16*G[1, w]*G[-w^(-1), w^2])/3 + (14*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   ((8*I)/3)*Pi*G[-w, w^2] + (7*G[0, -w]*G[-w, w^2])/3 + 
   (8*G[0, w]*G[-w, w^2])/3 - (7*G[0, w^2]*G[-w, w^2])/3 + 
   (G[1, r7]*G[-w, w^2])/3 - (14*G[1, -w]*G[-w, w^2])/3 - 
   (16*G[1, w]*G[-w, w^2])/3 + (14*G[1, w^2]*G[-w, w^2])/3 - 6*G[0, 0, -w] - 
   (16*G[0, 0, w])/3 + (73*G[0, 0, w^2])/3 - 4*G[0, 1, r7] + 4*G[0, 1, -w] + 
   (32*G[0, 1, w])/3 + 4*G[0, r61, -w] - (73*G[0, r61, w^2])/3 + 
   4*G[0, r62, -w] - (73*G[0, r62, w^2])/3 - 2*G[0, -w, -w] + 
   (5*G[0, w^2, w^2])/3 + (56*G[1, 0, w])/3 + (16*G[1, 1, r7])/3 - 
   (112*G[1, 1, w])/3 + 4*G[1, -w, -w] - 4*G[r1, 0, w] + 8*G[r1, 1, w] - 
   4*G[r2, 0, w] + 8*G[r2, 1, w] + 4*G[r61, 0, -w] - (68*G[r61, 0, w^2])/3 - 
   4*G[r61, r61, -w] + (68*G[r61, r61, w^2])/3 - 4*G[r61, r62, -w] + 
   (68*G[r61, r62, w^2])/3 - (5*G[r61, w^2, w^2])/3 + 4*G[r62, 0, -w] - 
   (68*G[r62, 0, w^2])/3 - 4*G[r62, r61, -w] + (68*G[r62, r61, w^2])/3 - 
   4*G[r62, r62, -w] + (68*G[r62, r62, w^2])/3 - (5*G[r62, w^2, w^2])/3 - 
   (5*G[w^(-2), 0, w^2])/3 + (5*G[w^(-2), r61, w^2])/3 + 
   (5*G[w^(-2), r62, w^2])/3 + 2*G[-w^(-1), 0, -w] - 4*G[-w^(-1), 1, -w])*
  G[-w, r62, z3] + (13*Pi^2*G[-w, w^(-2), w^2])/12 + 
 (35*G[0, -w]^2*G[-w, w^(-2), w^2])/18 + 
 (6*I)*Pi*G[0, w]*G[-w, w^(-2), w^2] - 2*G[0, -w]*G[0, w]*
  G[-w, w^(-2), w^2] + ((47*I)/6)*Pi*G[0, w^2]*G[-w, w^(-2), w^2] - 
 (125*G[0, -w]*G[0, w^2]*G[-w, w^(-2), w^2])/12 - 
 (55*G[0, w]*G[0, w^2]*G[-w, w^(-2), w^2])/6 + 
 (191*G[0, w^2]^2*G[-w, w^(-2), w^2])/36 - 
 (I/2)*Pi*G[1, r7]*G[-w, w^(-2), w^2] - 
 (49*G[0, w^2]*G[1, r7]*G[-w, w^(-2), w^2])/36 - 
 (67*G[0, -w]*G[1, -w]*G[-w, w^(-2), w^2])/9 + 
 4*G[0, w]*G[1, -w]*G[-w, w^(-2), w^2] + 
 (125*G[0, w^2]*G[1, -w]*G[-w, w^(-2), w^2])/6 + 
 (64*G[1, -w]^2*G[-w, w^(-2), w^2])/9 - (8*I)*Pi*G[1, w]*G[-w, w^(-2), w^2] + 
 4*G[0, -w]*G[1, w]*G[-w, w^(-2), w^2] + 
 (61*G[0, w^2]*G[1, w]*G[-w, w^(-2), w^2])/3 - 
 8*G[1, -w]*G[1, w]*G[-w, w^(-2), w^2] + ((31*I)/3)*Pi*G[1, w^2]*
  G[-w, w^(-2), w^2] - (5*G[0, -w]*G[1, w^2]*G[-w, w^(-2), w^2])/3 - 
 (37*G[0, w]*G[1, w^2]*G[-w, w^(-2), w^2])/3 - 
 (103*G[0, w^2]*G[1, w^2]*G[-w, w^(-2), w^2])/18 - 
 (28*G[1, r7]*G[1, w^2]*G[-w, w^(-2), w^2])/9 + 
 (10*G[1, -w]*G[1, w^2]*G[-w, w^(-2), w^2])/3 + 
 (74*G[1, w]*G[1, w^2]*G[-w, w^(-2), w^2])/3 - 
 (130*G[1, w^2]^2*G[-w, w^(-2), w^2])/9 - 
 (2*I)*Pi*G[r1, w]*G[-w, w^(-2), w^2] - (2*I)*Pi*G[r2, w]*
  G[-w, w^(-2), w^2] - ((19*I)/3)*Pi*G[r61, w^2]*G[-w, w^(-2), w^2] + 
 6*G[0, -w]*G[r61, w^2]*G[-w, w^(-2), w^2] + 
 (29*G[0, w]*G[r61, w^2]*G[-w, w^(-2), w^2])/3 - 
 (61*G[0, w^2]*G[r61, w^2]*G[-w, w^(-2), w^2])/6 + 
 (G[1, r7]*G[r61, w^2]*G[-w, w^(-2), w^2])/3 - 
 12*G[1, -w]*G[r61, w^2]*G[-w, w^(-2), w^2] - 
 (58*G[1, w]*G[r61, w^2]*G[-w, w^(-2), w^2])/3 + 
 12*G[1, w^2]*G[r61, w^2]*G[-w, w^(-2), w^2] + 
 (16*G[r61, w^2]^2*G[-w, w^(-2), w^2])/3 - ((19*I)/3)*Pi*G[r62, w^2]*
  G[-w, w^(-2), w^2] + 6*G[0, -w]*G[r62, w^2]*G[-w, w^(-2), w^2] + 
 (29*G[0, w]*G[r62, w^2]*G[-w, w^(-2), w^2])/3 - 
 (61*G[0, w^2]*G[r62, w^2]*G[-w, w^(-2), w^2])/6 + 
 (G[1, r7]*G[r62, w^2]*G[-w, w^(-2), w^2])/3 - 
 12*G[1, -w]*G[r62, w^2]*G[-w, w^(-2), w^2] - 
 (58*G[1, w]*G[r62, w^2]*G[-w, w^(-2), w^2])/3 + 
 12*G[1, w^2]*G[r62, w^2]*G[-w, w^(-2), w^2] + 
 (32*G[r61, w^2]*G[r62, w^2]*G[-w, w^(-2), w^2])/3 + 
 (16*G[r62, w^2]^2*G[-w, w^(-2), w^2])/3 - ((35*I)/6)*Pi*G[w^(-2), w^2]*
  G[-w, w^(-2), w^2] + (23*G[0, -w]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/12 + 
 (35*G[0, w]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/6 + 
 (55*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/12 + 
 (47*G[1, r7]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/12 - 
 (23*G[1, -w]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/6 - 
 (35*G[1, w]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/3 + 
 (23*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/6 - 
 (13*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/2 - 
 (13*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^(-2), w^2])/2 - 
 (G[0, -w]*G[-w^(-1), -w]*G[-w, w^(-2), w^2])/6 + 
 (G[1, -w]*G[-w^(-1), -w]*G[-w, w^(-2), w^2])/3 - 
 ((5*I)/6)*Pi*G[-w^(-1), w^2]*G[-w, w^(-2), w^2] + 
 (13*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/3 + 
 (5*G[0, w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/6 - 
 (13*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/6 - 
 (4*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/3 - 
 (26*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/3 - 
 (5*G[1, w]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/3 + 
 (13*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^(-2), w^2])/3 - 
 ((5*I)/6)*Pi*G[-w, w^2]*G[-w, w^(-2), w^2] + 
 (7*G[0, -w]*G[-w, w^2]*G[-w, w^(-2), w^2])/3 + 
 (5*G[0, w]*G[-w, w^2]*G[-w, w^(-2), w^2])/6 - 
 (13*G[0, w^2]*G[-w, w^2]*G[-w, w^(-2), w^2])/6 - 
 (4*G[1, r7]*G[-w, w^2]*G[-w, w^(-2), w^2])/3 - 
 (14*G[1, -w]*G[-w, w^2]*G[-w, w^(-2), w^2])/3 - 
 (5*G[1, w]*G[-w, w^2]*G[-w, w^(-2), w^2])/3 + 
 (13*G[1, w^2]*G[-w, w^2]*G[-w, w^(-2), w^2])/3 - 
 (35*G[0, 0, -w]*G[-w, w^(-2), w^2])/18 - (25*G[0, 0, w]*G[-w, w^(-2), w^2])/
  2 + (46*G[0, 0, w^2]*G[-w, w^(-2), w^2])/9 - 
 (G[0, 1, r7]*G[-w, w^(-2), w^2])/6 + (35*G[0, 1, -w]*G[-w, w^(-2), w^2])/9 + 
 17*G[0, 1, w]*G[-w, w^(-2), w^2] - (71*G[0, 1, w^2]*G[-w, w^(-2), w^2])/9 - 
 (7*G[0, r61, w^2]*G[-w, w^(-2), w^2])/6 - 
 (7*G[0, r62, w^2]*G[-w, w^(-2), w^2])/6 - (G[0, -w, -w]*G[-w, w^(-2), w^2])/
  6 + (13*G[0, w^2, w^2]*G[-w, w^(-2), w^2])/2 + 
 (32*G[1, 0, -w]*G[-w, w^(-2), w^2])/9 + 13*G[1, 0, w]*G[-w, w^(-2), w^2] - 
 (50*G[1, 0, w^2]*G[-w, w^(-2), w^2])/9 + (13*G[1, 1, r7]*G[-w, w^(-2), w^2])/
  18 - (64*G[1, 1, -w]*G[-w, w^(-2), w^2])/9 - 
 26*G[1, 1, w]*G[-w, w^(-2), w^2] + (100*G[1, 1, w^2]*G[-w, w^(-2), w^2])/9 + 
 (G[1, -w, -w]*G[-w, w^(-2), w^2])/3 + 2*G[r1, 0, w]*G[-w, w^(-2), w^2] - 
 4*G[r1, 1, w]*G[-w, w^(-2), w^2] + 2*G[r2, 0, w]*G[-w, w^(-2), w^2] - 
 4*G[r2, 1, w]*G[-w, w^(-2), w^2] + (16*G[r61, 0, w^2]*G[-w, w^(-2), w^2])/
  3 - (16*G[r61, r61, w^2]*G[-w, w^(-2), w^2])/3 - 
 (16*G[r61, r62, w^2]*G[-w, w^(-2), w^2])/3 - 
 (13*G[r61, w^2, w^2]*G[-w, w^(-2), w^2])/2 + 
 (16*G[r62, 0, w^2]*G[-w, w^(-2), w^2])/3 - 
 (16*G[r62, r61, w^2]*G[-w, w^(-2), w^2])/3 - 
 (16*G[r62, r62, w^2]*G[-w, w^(-2), w^2])/3 - 
 (13*G[r62, w^2, w^2]*G[-w, w^(-2), w^2])/2 - 
 (13*G[w^(-2), 0, w^2]*G[-w, w^(-2), w^2])/2 + 
 (13*G[w^(-2), r61, w^2]*G[-w, w^(-2), w^2])/2 + 
 (13*G[w^(-2), r62, w^2]*G[-w, w^(-2), w^2])/2 + 
 (G[-w^(-1), 0, -w]*G[-w, w^(-2), w^2])/6 - 
 (13*G[-w^(-1), 0, w^2]*G[-w, w^(-2), w^2])/6 - 
 (G[-w^(-1), 1, -w]*G[-w, w^(-2), w^2])/3 + 
 (13*G[-w^(-1), 1, w^2]*G[-w, w^(-2), w^2])/3 - 
 (G[-w, 0, w^2]*G[-w, w^(-2), w^2])/6 + (G[-w, 1, w^2]*G[-w, w^(-2), w^2])/
  3 + ((-13*Pi^2)/12 - (35*G[0, -w]^2)/18 - (6*I)*Pi*G[0, w] + 
   2*G[0, -w]*G[0, w] + ((11*I)/3)*Pi*G[0, w^2] + (19*G[0, -w]*G[0, w^2])/6 - 
   (7*G[0, w]*G[0, w^2])/3 + (35*G[0, w^2]^2)/18 + (I/2)*Pi*G[1, r7] - 
   (26*G[0, w^2]*G[1, r7])/9 + (67*G[0, -w]*G[1, -w])/9 - 
   4*G[0, w]*G[1, -w] - (19*G[0, w^2]*G[1, -w])/3 - (64*G[1, -w]^2)/9 + 
   (8*I)*Pi*G[1, w] - 4*G[0, -w]*G[1, w] + (8*G[0, w^2]*G[1, w])/3 + 
   8*G[1, -w]*G[1, w] - ((31*I)/3)*Pi*G[1, w^2] + (5*G[0, -w]*G[1, w^2])/3 + 
   (37*G[0, w]*G[1, w^2])/3 - (79*G[0, w^2]*G[1, w^2])/9 + 
   (28*G[1, r7]*G[1, w^2])/9 - (10*G[1, -w]*G[1, w^2])/3 - 
   (74*G[1, w]*G[1, w^2])/3 + (130*G[1, w^2]^2)/9 + (2*I)*Pi*G[r1, w] + 
   (2*I)*Pi*G[r2, w] - ((8*I)/3)*Pi*G[r61, w^2] - (2*G[0, w]*G[r61, w^2])/3 + 
   (25*G[0, w^2]*G[r61, w^2])/6 + (8*G[1, r7]*G[r61, w^2])/3 + 
   (4*G[1, w]*G[r61, w^2])/3 - (16*G[r61, w^2]^2)/3 - 
   ((8*I)/3)*Pi*G[r62, w^2] - (2*G[0, w]*G[r62, w^2])/3 + 
   (25*G[0, w^2]*G[r62, w^2])/6 + (8*G[1, r7]*G[r62, w^2])/3 + 
   (4*G[1, w]*G[r62, w^2])/3 - (32*G[r61, w^2]*G[r62, w^2])/3 - 
   (16*G[r62, w^2]^2)/3 + ((5*I)/3)*Pi*G[w^(-2), w^2] - 
   (3*G[0, -w]*G[w^(-2), w^2])/4 - (5*G[0, w]*G[w^(-2), w^2])/3 - 
   (23*G[0, w^2]*G[w^(-2), w^2])/4 - (11*G[1, r7]*G[w^(-2), w^2])/12 + 
   (3*G[1, -w]*G[w^(-2), w^2])/2 + (10*G[1, w]*G[w^(-2), w^2])/3 - 
   (3*G[1, w^2]*G[w^(-2), w^2])/2 + (13*G[r61, w^2]*G[w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^2])/2 + (G[0, -w]*G[-w^(-1), -w])/6 - 
   (G[1, -w]*G[-w^(-1), -w])/3 + ((5*I)/2)*Pi*G[-w^(-1), w^2] - 
   (17*G[0, -w]*G[-w^(-1), w^2])/4 - (5*G[0, w]*G[-w^(-1), w^2])/2 + 
   (25*G[0, w^2]*G[-w^(-1), w^2])/12 - (5*G[1, r7]*G[-w^(-1), w^2])/12 + 
   (17*G[1, -w]*G[-w^(-1), w^2])/2 + 5*G[1, w]*G[-w^(-1), w^2] - 
   (25*G[1, w^2]*G[-w^(-1), w^2])/6 + ((5*I)/2)*Pi*G[-w, w^2] - 
   (9*G[0, -w]*G[-w, w^2])/4 - (5*G[0, w]*G[-w, w^2])/2 + 
   (25*G[0, w^2]*G[-w, w^2])/12 - (5*G[1, r7]*G[-w, w^2])/12 + 
   (9*G[1, -w]*G[-w, w^2])/2 + 5*G[1, w]*G[-w, w^2] - 
   (25*G[1, w^2]*G[-w, w^2])/6 + (35*G[0, 0, -w])/18 + (25*G[0, 0, w])/2 - 
   (46*G[0, 0, w^2])/9 + G[0, 1, r7]/6 - (35*G[0, 1, -w])/9 - 17*G[0, 1, w] + 
   (71*G[0, 1, w^2])/9 + (7*G[0, r61, w^2])/6 + (7*G[0, r62, w^2])/6 + 
   G[0, -w, -w]/6 - (13*G[0, w^2, w^2])/2 - (32*G[1, 0, -w])/9 - 
   13*G[1, 0, w] + (50*G[1, 0, w^2])/9 - (13*G[1, 1, r7])/18 + 
   (64*G[1, 1, -w])/9 + 26*G[1, 1, w] - (100*G[1, 1, w^2])/9 - 
   G[1, -w, -w]/3 - 2*G[r1, 0, w] + 4*G[r1, 1, w] - 2*G[r2, 0, w] + 
   4*G[r2, 1, w] - (16*G[r61, 0, w^2])/3 + (16*G[r61, r61, w^2])/3 + 
   (16*G[r61, r62, w^2])/3 + (13*G[r61, w^2, w^2])/2 - 
   (16*G[r62, 0, w^2])/3 + (16*G[r62, r61, w^2])/3 + 
   (16*G[r62, r62, w^2])/3 + (13*G[r62, w^2, w^2])/2 + 
   (13*G[w^(-2), 0, w^2])/2 - (13*G[w^(-2), r61, w^2])/2 - 
   (13*G[w^(-2), r62, w^2])/2 - G[-w^(-1), 0, -w]/6 + 
   (13*G[-w^(-1), 0, w^2])/6 + G[-w^(-1), 1, -w]/3 - 
   (13*G[-w^(-1), 1, w^2])/3 + G[-w, 0, w^2]/6 - G[-w, 1, w^2]/3)*
  G[-w, w^(-2), z3] + (7*Pi^2*G[-w, -w^(-1), w^2])/6 + 
 (167*G[0, -w]^2*G[-w, -w^(-1), w^2])/18 + 
 (3*I)*Pi*G[0, w]*G[-w, -w^(-1), w^2] + 2*G[0, -w]*G[0, w]*
  G[-w, -w^(-1), w^2] + ((37*I)/6)*Pi*G[0, w^2]*G[-w, -w^(-1), w^2] + 
 (57*G[0, -w]*G[0, w^2]*G[-w, -w^(-1), w^2])/4 - 
 (13*G[0, w]*G[0, w^2]*G[-w, -w^(-1), w^2])/6 - 
 (175*G[0, w^2]^2*G[-w, -w^(-1), w^2])/36 + 
 I*Pi*G[1, r7]*G[-w, -w^(-1), w^2] - 
 (217*G[0, w^2]*G[1, r7]*G[-w, -w^(-1), w^2])/36 - 
 (313*G[0, -w]*G[1, -w]*G[-w, -w^(-1), w^2])/9 - 
 2*G[0, w]*G[1, -w]*G[-w, -w^(-1), w^2] - 
 (53*G[0, w^2]*G[1, -w]*G[-w, -w^(-1), w^2])/2 + 
 (292*G[1, -w]^2*G[-w, -w^(-1), w^2])/9 - 
 (4*I)*Pi*G[1, w]*G[-w, -w^(-1), w^2] - 4*G[0, -w]*G[1, w]*
  G[-w, -w^(-1), w^2] + (55*G[0, w^2]*G[1, w]*G[-w, -w^(-1), w^2])/3 + 
 4*G[1, -w]*G[1, w]*G[-w, -w^(-1), w^2] - ((14*I)/3)*Pi*G[1, w^2]*
  G[-w, -w^(-1), w^2] + (14*G[0, -w]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (26*G[0, w]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (239*G[0, w^2]*G[1, w^2]*G[-w, -w^(-1), w^2])/18 + 
 (92*G[1, r7]*G[1, w^2]*G[-w, -w^(-1), w^2])/9 - 
 (28*G[1, -w]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (52*G[1, w]*G[1, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (100*G[1, w^2]^2*G[-w, -w^(-1), w^2])/9 - 
 I*Pi*G[r1, w]*G[-w, -w^(-1), w^2] - I*Pi*G[r2, w]*G[-w, -w^(-1), w^2] - 
 G[0, w]*G[r61, -w]*G[-w, -w^(-1), w^2] - G[0, w^2]*G[r61, -w]*
  G[-w, -w^(-1), w^2] + 2*G[1, w]*G[r61, -w]*G[-w, -w^(-1), w^2] - 
 ((23*I)/3)*Pi*G[r61, w^2]*G[-w, -w^(-1), w^2] - 
 G[0, -w]*G[r61, w^2]*G[-w, -w^(-1), w^2] + 
 (26*G[0, w]*G[r61, w^2]*G[-w, -w^(-1), w^2])/3 + 
 4*G[0, w^2]*G[r61, w^2]*G[-w, -w^(-1), w^2] + 
 (17*G[1, r7]*G[r61, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (52*G[1, w]*G[r61, w^2]*G[-w, -w^(-1), w^2])/3 - 
 4*G[1, w^2]*G[r61, w^2]*G[-w, -w^(-1), w^2] + 
 G[r61, -w]*G[r61, w^2]*G[-w, -w^(-1), w^2] - 
 G[r61, w^2]^2*G[-w, -w^(-1), w^2] - G[0, w]*G[r62, -w]*G[-w, -w^(-1), w^2] - 
 G[0, w^2]*G[r62, -w]*G[-w, -w^(-1), w^2] + 
 2*G[1, w]*G[r62, -w]*G[-w, -w^(-1), w^2] + G[r61, w^2]*G[r62, -w]*
  G[-w, -w^(-1), w^2] - ((23*I)/3)*Pi*G[r62, w^2]*G[-w, -w^(-1), w^2] - 
 G[0, -w]*G[r62, w^2]*G[-w, -w^(-1), w^2] + 
 (26*G[0, w]*G[r62, w^2]*G[-w, -w^(-1), w^2])/3 + 
 4*G[0, w^2]*G[r62, w^2]*G[-w, -w^(-1), w^2] + 
 (17*G[1, r7]*G[r62, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (52*G[1, w]*G[r62, w^2]*G[-w, -w^(-1), w^2])/3 - 
 4*G[1, w^2]*G[r62, w^2]*G[-w, -w^(-1), w^2] + 
 G[r61, -w]*G[r62, w^2]*G[-w, -w^(-1), w^2] - 
 2*G[r61, w^2]*G[r62, w^2]*G[-w, -w^(-1), w^2] + 
 G[r62, -w]*G[r62, w^2]*G[-w, -w^(-1), w^2] - 
 G[r62, w^2]^2*G[-w, -w^(-1), w^2] - ((3*I)/2)*Pi*G[w^(-2), w^2]*
  G[-w, -w^(-1), w^2] - (23*G[0, -w]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/12 + 
 (3*G[0, w]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/2 - 
 (13*G[0, w^2]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/12 + 
 (5*G[1, r7]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/12 + 
 (23*G[1, -w]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/6 - 
 3*G[1, w]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2] + 
 (13*G[1, w^2]*G[w^(-2), w^2]*G[-w, -w^(-1), w^2])/6 - 
 (7*G[0, -w]*G[-w^(-1), -w]*G[-w, -w^(-1), w^2])/6 + 
 (7*G[1, -w]*G[-w^(-1), -w]*G[-w, -w^(-1), w^2])/3 + 
 ((16*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2] - 
 (44*G[0, -w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/3 - 
 (16*G[0, w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/3 + 
 (G[0, w^2]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/6 - 
 (31*G[1, r7]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/6 + 
 (88*G[1, -w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/3 - 
 (G[1, w^2]*G[-w^(-1), w^2]*G[-w, -w^(-1), w^2])/3 + 
 ((16*I)/3)*Pi*G[-w, w^2]*G[-w, -w^(-1), w^2] - 
 (62*G[0, -w]*G[-w, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (16*G[0, w]*G[-w, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (G[0, w^2]*G[-w, w^2]*G[-w, -w^(-1), w^2])/6 - 
 (31*G[1, r7]*G[-w, w^2]*G[-w, -w^(-1), w^2])/6 + 
 (124*G[1, -w]*G[-w, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (32*G[1, w]*G[-w, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (G[1, w^2]*G[-w, w^2]*G[-w, -w^(-1), w^2])/3 - 
 (185*G[0, 0, -w]*G[-w, -w^(-1), w^2])/18 - 
 22*G[0, 0, w]*G[-w, -w^(-1), w^2] + (131*G[0, 0, w^2]*G[-w, -w^(-1), w^2])/
  18 + (5*G[0, 1, r7]*G[-w, -w^(-1), w^2])/6 + 
 (167*G[0, 1, -w]*G[-w, -w^(-1), w^2])/9 + 2*G[0, 1, w]*G[-w, -w^(-1), w^2] - 
 (41*G[0, 1, w^2]*G[-w, -w^(-1), w^2])/9 + 
 G[0, r61, -w]*G[-w, -w^(-1), w^2] - 5*G[0, r61, w^2]*G[-w, -w^(-1), w^2] + 
 G[0, r62, -w]*G[-w, -w^(-1), w^2] - 5*G[0, r62, w^2]*G[-w, -w^(-1), w^2] - 
 (7*G[0, -w, -w]*G[-w, -w^(-1), w^2])/6 + 
 (146*G[1, 0, -w]*G[-w, -w^(-1), w^2])/9 - 
 (164*G[1, 0, w^2]*G[-w, -w^(-1), w^2])/9 - 
 (19*G[1, 1, r7]*G[-w, -w^(-1), w^2])/9 - 
 (292*G[1, 1, -w]*G[-w, -w^(-1), w^2])/9 + 
 (184*G[1, 1, w^2]*G[-w, -w^(-1), w^2])/9 + 
 8*G[1, r61, w^2]*G[-w, -w^(-1), w^2] + 
 8*G[1, r62, w^2]*G[-w, -w^(-1), w^2] + (7*G[1, -w, -w]*G[-w, -w^(-1), w^2])/
  3 + G[r1, 0, w]*G[-w, -w^(-1), w^2] - 2*G[r1, 1, w]*G[-w, -w^(-1), w^2] + 
 G[r2, 0, w]*G[-w, -w^(-1), w^2] - 2*G[r2, 1, w]*G[-w, -w^(-1), w^2] + 
 G[r61, 0, -w]*G[-w, -w^(-1), w^2] - 5*G[r61, 0, w^2]*G[-w, -w^(-1), w^2] + 
 8*G[r61, 1, w^2]*G[-w, -w^(-1), w^2] - G[r61, r61, -w]*G[-w, -w^(-1), w^2] + 
 G[r61, r61, w^2]*G[-w, -w^(-1), w^2] - G[r61, r62, -w]*G[-w, -w^(-1), w^2] + 
 G[r61, r62, w^2]*G[-w, -w^(-1), w^2] + G[r62, 0, -w]*G[-w, -w^(-1), w^2] - 
 5*G[r62, 0, w^2]*G[-w, -w^(-1), w^2] + 
 8*G[r62, 1, w^2]*G[-w, -w^(-1), w^2] - G[r62, r61, -w]*G[-w, -w^(-1), w^2] + 
 G[r62, r61, w^2]*G[-w, -w^(-1), w^2] - G[r62, r62, -w]*G[-w, -w^(-1), w^2] + 
 G[r62, r62, w^2]*G[-w, -w^(-1), w^2] + 
 (7*G[-w^(-1), 0, -w]*G[-w, -w^(-1), w^2])/6 - 
 (G[-w^(-1), 0, w^2]*G[-w, -w^(-1), w^2])/6 - 
 (7*G[-w^(-1), 1, -w]*G[-w, -w^(-1), w^2])/3 + 
 (G[-w^(-1), 1, w^2]*G[-w, -w^(-1), w^2])/3 + 
 (83*G[-w, 0, w^2]*G[-w, -w^(-1), w^2])/6 - 
 (83*G[-w, 1, w^2]*G[-w, -w^(-1), w^2])/3 + 
 ((-7*Pi^2)/6 - (167*G[0, -w]^2)/18 - (3*I)*Pi*G[0, w] - 2*G[0, -w]*G[0, w] + 
   ((10*I)/3)*Pi*G[0, w^2] - (11*G[0, -w]*G[0, w^2])/2 - 
   (22*G[0, w]*G[0, w^2])/3 + (106*G[0, w^2]^2)/9 - I*Pi*G[1, r7] + 
   (31*G[0, w^2]*G[1, r7])/9 + (313*G[0, -w]*G[1, -w])/9 + 
   2*G[0, w]*G[1, -w] + 9*G[0, w^2]*G[1, -w] - (292*G[1, -w]^2)/9 + 
   (4*I)*Pi*G[1, w] + 4*G[0, -w]*G[1, w] + (2*G[0, w^2]*G[1, w])/3 - 
   4*G[1, -w]*G[1, w] + ((14*I)/3)*Pi*G[1, w^2] - (14*G[0, -w]*G[1, w^2])/3 - 
   (26*G[0, w]*G[1, w^2])/3 - (244*G[0, w^2]*G[1, w^2])/9 - 
   (92*G[1, r7]*G[1, w^2])/9 + (28*G[1, -w]*G[1, w^2])/3 + 
   (52*G[1, w]*G[1, w^2])/3 + (100*G[1, w^2]^2)/9 + I*Pi*G[r1, w] + 
   I*Pi*G[r2, w] + G[0, w]*G[r61, -w] + G[0, w^2]*G[r61, -w] - 
   2*G[1, w]*G[r61, -w] - ((4*I)/3)*Pi*G[r61, w^2] + G[0, -w]*G[r61, w^2] + 
   (G[0, w]*G[r61, w^2])/3 - 10*G[0, w^2]*G[r61, w^2] - 
   (8*G[1, r7]*G[r61, w^2])/3 - (2*G[1, w]*G[r61, w^2])/3 + 
   16*G[1, w^2]*G[r61, w^2] - G[r61, -w]*G[r61, w^2] + G[r61, w^2]^2 + 
   G[0, w]*G[r62, -w] + G[0, w^2]*G[r62, -w] - 2*G[1, w]*G[r62, -w] - 
   G[r61, w^2]*G[r62, -w] - ((4*I)/3)*Pi*G[r62, w^2] + G[0, -w]*G[r62, w^2] + 
   (G[0, w]*G[r62, w^2])/3 - 10*G[0, w^2]*G[r62, w^2] - 
   (8*G[1, r7]*G[r62, w^2])/3 - (2*G[1, w]*G[r62, w^2])/3 + 
   16*G[1, w^2]*G[r62, w^2] - G[r61, -w]*G[r62, w^2] + 
   2*G[r61, w^2]*G[r62, w^2] - G[r62, -w]*G[r62, w^2] + G[r62, w^2]^2 - 
   ((5*I)/3)*Pi*G[w^(-2), w^2] - (G[0, -w]*G[w^(-2), w^2])/12 + 
   (5*G[0, w]*G[w^(-2), w^2])/3 + (G[0, w^2]*G[w^(-2), w^2])/12 + 
   (7*G[1, r7]*G[w^(-2), w^2])/4 + (G[1, -w]*G[w^(-2), w^2])/6 - 
   (10*G[1, w]*G[w^(-2), w^2])/3 - (G[1, w^2]*G[w^(-2), w^2])/6 + 
   (7*G[0, -w]*G[-w^(-1), -w])/6 - (7*G[1, -w]*G[-w^(-1), -w])/3 - 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] - (G[0, -w]*G[-w^(-1), w^2])/12 + 
   (8*G[0, w]*G[-w^(-1), w^2])/3 - (G[0, w^2]*G[-w^(-1), w^2])/12 + 
   (31*G[1, r7]*G[-w^(-1), w^2])/12 + (G[1, -w]*G[-w^(-1), w^2])/6 - 
   (16*G[1, w]*G[-w^(-1), w^2])/3 + (G[1, w^2]*G[-w^(-1), w^2])/6 - 
   ((8*I)/3)*Pi*G[-w, w^2] + (167*G[0, -w]*G[-w, w^2])/12 + 
   (8*G[0, w]*G[-w, w^2])/3 - (G[0, w^2]*G[-w, w^2])/12 + 
   (31*G[1, r7]*G[-w, w^2])/12 - (167*G[1, -w]*G[-w, w^2])/6 - 
   (16*G[1, w]*G[-w, w^2])/3 + (G[1, w^2]*G[-w, w^2])/6 + 
   (185*G[0, 0, -w])/18 + 22*G[0, 0, w] - (131*G[0, 0, w^2])/18 - 
   (5*G[0, 1, r7])/6 - (167*G[0, 1, -w])/9 - 2*G[0, 1, w] + 
   (41*G[0, 1, w^2])/9 - G[0, r61, -w] + 5*G[0, r61, w^2] - G[0, r62, -w] + 
   5*G[0, r62, w^2] + (7*G[0, -w, -w])/6 - (146*G[1, 0, -w])/9 + 
   (164*G[1, 0, w^2])/9 + (19*G[1, 1, r7])/9 + (292*G[1, 1, -w])/9 - 
   (184*G[1, 1, w^2])/9 - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] - 
   (7*G[1, -w, -w])/3 - G[r1, 0, w] + 2*G[r1, 1, w] - G[r2, 0, w] + 
   2*G[r2, 1, w] - G[r61, 0, -w] + 5*G[r61, 0, w^2] - 8*G[r61, 1, w^2] + 
   G[r61, r61, -w] - G[r61, r61, w^2] + G[r61, r62, -w] - G[r61, r62, w^2] - 
   G[r62, 0, -w] + 5*G[r62, 0, w^2] - 8*G[r62, 1, w^2] + G[r62, r61, -w] - 
   G[r62, r61, w^2] + G[r62, r62, -w] - G[r62, r62, w^2] - 
   (7*G[-w^(-1), 0, -w])/6 + G[-w^(-1), 0, w^2]/6 + (7*G[-w^(-1), 1, -w])/3 - 
   G[-w^(-1), 1, w^2]/3 - (83*G[-w, 0, w^2])/6 + (83*G[-w, 1, w^2])/3)*
  G[-w, -w^(-1), z3] + (Pi^2*G[-w, -w, w^2])/6 - 
 (13*G[0, -w]^2*G[-w, -w, w^2])/18 - (5*I)*Pi*G[0, w]*G[-w, -w, w^2] + 
 2*G[0, -w]*G[0, w]*G[-w, -w, w^2] + ((37*I)/6)*Pi*G[0, w^2]*G[-w, -w, w^2] + 
 (59*G[0, -w]*G[0, w^2]*G[-w, -w, w^2])/12 - 
 (73*G[0, w]*G[0, w^2]*G[-w, -w, w^2])/6 - (175*G[0, w^2]^2*G[-w, -w, w^2])/
  36 + I*Pi*G[1, r7]*G[-w, -w, w^2] - (217*G[0, w^2]*G[1, r7]*G[-w, -w, w^2])/
  36 + (11*G[0, -w]*G[1, -w]*G[-w, -w, w^2])/9 - 
 2*G[0, w]*G[1, -w]*G[-w, -w, w^2] - (47*G[0, w^2]*G[1, -w]*G[-w, -w, w^2])/
  6 + (4*G[1, -w]^2*G[-w, -w, w^2])/9 - (4*I)*Pi*G[1, w]*G[-w, -w, w^2] - 
 4*G[0, -w]*G[1, w]*G[-w, -w, w^2] + (55*G[0, w^2]*G[1, w]*G[-w, -w, w^2])/
  3 + 4*G[1, -w]*G[1, w]*G[-w, -w, w^2] - ((14*I)/3)*Pi*G[1, w^2]*
  G[-w, -w, w^2] + (14*G[0, -w]*G[1, w^2]*G[-w, -w, w^2])/3 + 
 (26*G[0, w]*G[1, w^2]*G[-w, -w, w^2])/3 + 
 (239*G[0, w^2]*G[1, w^2]*G[-w, -w, w^2])/18 + 
 (92*G[1, r7]*G[1, w^2]*G[-w, -w, w^2])/9 - 
 (28*G[1, -w]*G[1, w^2]*G[-w, -w, w^2])/3 - 
 (52*G[1, w]*G[1, w^2]*G[-w, -w, w^2])/3 - (100*G[1, w^2]^2*G[-w, -w, w^2])/
  9 + (7*I)*Pi*G[r1, w]*G[-w, -w, w^2] + (7*I)*Pi*G[r2, w]*G[-w, -w, w^2] - 
 G[0, w]*G[r61, -w]*G[-w, -w, w^2] - G[0, w^2]*G[r61, -w]*G[-w, -w, w^2] + 
 2*G[1, w]*G[r61, -w]*G[-w, -w, w^2] - ((23*I)/3)*Pi*G[r61, w^2]*
  G[-w, -w, w^2] - G[0, -w]*G[r61, w^2]*G[-w, -w, w^2] + 
 (26*G[0, w]*G[r61, w^2]*G[-w, -w, w^2])/3 + 4*G[0, w^2]*G[r61, w^2]*
  G[-w, -w, w^2] + (17*G[1, r7]*G[r61, w^2]*G[-w, -w, w^2])/3 - 
 (52*G[1, w]*G[r61, w^2]*G[-w, -w, w^2])/3 - 4*G[1, w^2]*G[r61, w^2]*
  G[-w, -w, w^2] + G[r61, -w]*G[r61, w^2]*G[-w, -w, w^2] - 
 G[r61, w^2]^2*G[-w, -w, w^2] - G[0, w]*G[r62, -w]*G[-w, -w, w^2] - 
 G[0, w^2]*G[r62, -w]*G[-w, -w, w^2] + 2*G[1, w]*G[r62, -w]*G[-w, -w, w^2] + 
 G[r61, w^2]*G[r62, -w]*G[-w, -w, w^2] - ((23*I)/3)*Pi*G[r62, w^2]*
  G[-w, -w, w^2] - G[0, -w]*G[r62, w^2]*G[-w, -w, w^2] + 
 (26*G[0, w]*G[r62, w^2]*G[-w, -w, w^2])/3 + 4*G[0, w^2]*G[r62, w^2]*
  G[-w, -w, w^2] + (17*G[1, r7]*G[r62, w^2]*G[-w, -w, w^2])/3 - 
 (52*G[1, w]*G[r62, w^2]*G[-w, -w, w^2])/3 - 4*G[1, w^2]*G[r62, w^2]*
  G[-w, -w, w^2] + G[r61, -w]*G[r62, w^2]*G[-w, -w, w^2] - 
 2*G[r61, w^2]*G[r62, w^2]*G[-w, -w, w^2] + G[r62, -w]*G[r62, w^2]*
  G[-w, -w, w^2] - G[r62, w^2]^2*G[-w, -w, w^2] - 
 ((3*I)/2)*Pi*G[w^(-2), w^2]*G[-w, -w, w^2] + 
 (G[0, -w]*G[w^(-2), w^2]*G[-w, -w, w^2])/12 + 
 (3*G[0, w]*G[w^(-2), w^2]*G[-w, -w, w^2])/2 - 
 (13*G[0, w^2]*G[w^(-2), w^2]*G[-w, -w, w^2])/12 + 
 (5*G[1, r7]*G[w^(-2), w^2]*G[-w, -w, w^2])/12 - 
 (G[1, -w]*G[w^(-2), w^2]*G[-w, -w, w^2])/6 - 
 3*G[1, w]*G[w^(-2), w^2]*G[-w, -w, w^2] + 
 (13*G[1, w^2]*G[w^(-2), w^2]*G[-w, -w, w^2])/6 + 
 (5*G[0, -w]*G[-w^(-1), -w]*G[-w, -w, w^2])/6 - 
 (5*G[1, -w]*G[-w^(-1), -w]*G[-w, -w, w^2])/3 + 
 ((16*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, -w, w^2] - 
 (28*G[0, -w]*G[-w^(-1), w^2]*G[-w, -w, w^2])/3 - 
 (16*G[0, w]*G[-w^(-1), w^2]*G[-w, -w, w^2])/3 + 
 (G[0, w^2]*G[-w^(-1), w^2]*G[-w, -w, w^2])/6 - 
 (31*G[1, r7]*G[-w^(-1), w^2]*G[-w, -w, w^2])/6 + 
 (56*G[1, -w]*G[-w^(-1), w^2]*G[-w, -w, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), w^2]*G[-w, -w, w^2])/3 - 
 (G[1, w^2]*G[-w^(-1), w^2]*G[-w, -w, w^2])/3 + 
 ((16*I)/3)*Pi*G[-w, w^2]*G[-w, -w, w^2] - 
 (10*G[0, -w]*G[-w, w^2]*G[-w, -w, w^2])/3 - 
 (16*G[0, w]*G[-w, w^2]*G[-w, -w, w^2])/3 + 
 (G[0, w^2]*G[-w, w^2]*G[-w, -w, w^2])/6 - 
 (31*G[1, r7]*G[-w, w^2]*G[-w, -w, w^2])/6 + 
 (20*G[1, -w]*G[-w, w^2]*G[-w, -w, w^2])/3 + 
 (32*G[1, w]*G[-w, w^2]*G[-w, -w, w^2])/3 - 
 (G[1, w^2]*G[-w, w^2]*G[-w, -w, w^2])/3 - (5*G[0, 0, -w]*G[-w, -w, w^2])/
  18 + 10*G[0, 0, w]*G[-w, -w, w^2] + (167*G[0, 0, w^2]*G[-w, -w, w^2])/18 + 
 (5*G[0, 1, r7]*G[-w, -w, w^2])/6 - (13*G[0, 1, -w]*G[-w, -w, w^2])/9 - 
 14*G[0, 1, w]*G[-w, -w, w^2] - (77*G[0, 1, w^2]*G[-w, -w, w^2])/9 + 
 G[0, r61, -w]*G[-w, -w, w^2] - 5*G[0, r61, w^2]*G[-w, -w, w^2] + 
 G[0, r62, -w]*G[-w, -w, w^2] - 5*G[0, r62, w^2]*G[-w, -w, w^2] + 
 (5*G[0, -w, -w]*G[-w, -w, w^2])/6 + (2*G[1, 0, -w]*G[-w, -w, w^2])/9 - 
 (164*G[1, 0, w^2]*G[-w, -w, w^2])/9 - (19*G[1, 1, r7]*G[-w, -w, w^2])/9 - 
 (4*G[1, 1, -w]*G[-w, -w, w^2])/9 + (184*G[1, 1, w^2]*G[-w, -w, w^2])/9 + 
 8*G[1, r61, w^2]*G[-w, -w, w^2] + 8*G[1, r62, w^2]*G[-w, -w, w^2] - 
 (5*G[1, -w, -w]*G[-w, -w, w^2])/3 - 7*G[r1, 0, w]*G[-w, -w, w^2] + 
 14*G[r1, 1, w]*G[-w, -w, w^2] - 7*G[r2, 0, w]*G[-w, -w, w^2] + 
 14*G[r2, 1, w]*G[-w, -w, w^2] + G[r61, 0, -w]*G[-w, -w, w^2] - 
 5*G[r61, 0, w^2]*G[-w, -w, w^2] + 8*G[r61, 1, w^2]*G[-w, -w, w^2] - 
 G[r61, r61, -w]*G[-w, -w, w^2] + G[r61, r61, w^2]*G[-w, -w, w^2] - 
 G[r61, r62, -w]*G[-w, -w, w^2] + G[r61, r62, w^2]*G[-w, -w, w^2] + 
 G[r62, 0, -w]*G[-w, -w, w^2] - 5*G[r62, 0, w^2]*G[-w, -w, w^2] + 
 8*G[r62, 1, w^2]*G[-w, -w, w^2] - G[r62, r61, -w]*G[-w, -w, w^2] + 
 G[r62, r61, w^2]*G[-w, -w, w^2] - G[r62, r62, -w]*G[-w, -w, w^2] + 
 G[r62, r62, w^2]*G[-w, -w, w^2] - (5*G[-w^(-1), 0, -w]*G[-w, -w, w^2])/6 + 
 (47*G[-w^(-1), 0, w^2]*G[-w, -w, w^2])/6 + 
 (5*G[-w^(-1), 1, -w]*G[-w, -w, w^2])/3 - 
 (47*G[-w^(-1), 1, w^2]*G[-w, -w, w^2])/3 + (11*G[-w, 0, w^2]*G[-w, -w, w^2])/
  6 - (11*G[-w, 1, w^2]*G[-w, -w, w^2])/3 + 
 (-1/6*Pi^2 + (13*G[0, -w]^2)/18 + (5*I)*Pi*G[0, w] - 2*G[0, -w]*G[0, w] + 
   ((10*I)/3)*Pi*G[0, w^2] - (7*G[0, -w]*G[0, w^2])/2 + 
   (8*G[0, w]*G[0, w^2])/3 + (106*G[0, w^2]^2)/9 - I*Pi*G[1, r7] + 
   (31*G[0, w^2]*G[1, r7])/9 - (11*G[0, -w]*G[1, -w])/9 + 
   2*G[0, w]*G[1, -w] + 5*G[0, w^2]*G[1, -w] - (4*G[1, -w]^2)/9 + 
   (4*I)*Pi*G[1, w] + 4*G[0, -w]*G[1, w] + (2*G[0, w^2]*G[1, w])/3 - 
   4*G[1, -w]*G[1, w] + ((14*I)/3)*Pi*G[1, w^2] - (14*G[0, -w]*G[1, w^2])/3 - 
   (26*G[0, w]*G[1, w^2])/3 - (244*G[0, w^2]*G[1, w^2])/9 - 
   (92*G[1, r7]*G[1, w^2])/9 + (28*G[1, -w]*G[1, w^2])/3 + 
   (52*G[1, w]*G[1, w^2])/3 + (100*G[1, w^2]^2)/9 - (7*I)*Pi*G[r1, w] - 
   (7*I)*Pi*G[r2, w] + G[0, w]*G[r61, -w] + G[0, w^2]*G[r61, -w] - 
   2*G[1, w]*G[r61, -w] - ((4*I)/3)*Pi*G[r61, w^2] + G[0, -w]*G[r61, w^2] + 
   (G[0, w]*G[r61, w^2])/3 - 10*G[0, w^2]*G[r61, w^2] - 
   (8*G[1, r7]*G[r61, w^2])/3 - (2*G[1, w]*G[r61, w^2])/3 + 
   16*G[1, w^2]*G[r61, w^2] - G[r61, -w]*G[r61, w^2] + G[r61, w^2]^2 + 
   G[0, w]*G[r62, -w] + G[0, w^2]*G[r62, -w] - 2*G[1, w]*G[r62, -w] - 
   G[r61, w^2]*G[r62, -w] - ((4*I)/3)*Pi*G[r62, w^2] + G[0, -w]*G[r62, w^2] + 
   (G[0, w]*G[r62, w^2])/3 - 10*G[0, w^2]*G[r62, w^2] - 
   (8*G[1, r7]*G[r62, w^2])/3 - (2*G[1, w]*G[r62, w^2])/3 + 
   16*G[1, w^2]*G[r62, w^2] - G[r61, -w]*G[r62, w^2] + 
   2*G[r61, w^2]*G[r62, w^2] - G[r62, -w]*G[r62, w^2] + G[r62, w^2]^2 - 
   ((5*I)/3)*Pi*G[w^(-2), w^2] - (G[0, -w]*G[w^(-2), w^2])/12 + 
   (5*G[0, w]*G[w^(-2), w^2])/3 + (G[0, w^2]*G[w^(-2), w^2])/12 + 
   (7*G[1, r7]*G[w^(-2), w^2])/4 + (G[1, -w]*G[w^(-2), w^2])/6 - 
   (10*G[1, w]*G[w^(-2), w^2])/3 - (G[1, w^2]*G[w^(-2), w^2])/6 - 
   (5*G[0, -w]*G[-w^(-1), -w])/6 + (5*G[1, -w]*G[-w^(-1), -w])/3 - 
   ((8*I)/3)*Pi*G[-w^(-1), w^2] + (95*G[0, -w]*G[-w^(-1), w^2])/12 + 
   (8*G[0, w]*G[-w^(-1), w^2])/3 - (G[0, w^2]*G[-w^(-1), w^2])/12 + 
   (31*G[1, r7]*G[-w^(-1), w^2])/12 - (95*G[1, -w]*G[-w^(-1), w^2])/6 - 
   (16*G[1, w]*G[-w^(-1), w^2])/3 + (G[1, w^2]*G[-w^(-1), w^2])/6 - 
   ((8*I)/3)*Pi*G[-w, w^2] + (23*G[0, -w]*G[-w, w^2])/12 + 
   (8*G[0, w]*G[-w, w^2])/3 - (G[0, w^2]*G[-w, w^2])/12 + 
   (31*G[1, r7]*G[-w, w^2])/12 - (23*G[1, -w]*G[-w, w^2])/6 - 
   (16*G[1, w]*G[-w, w^2])/3 + (G[1, w^2]*G[-w, w^2])/6 + 
   (5*G[0, 0, -w])/18 - 10*G[0, 0, w] - (167*G[0, 0, w^2])/18 - 
   (5*G[0, 1, r7])/6 + (13*G[0, 1, -w])/9 + 14*G[0, 1, w] + 
   (77*G[0, 1, w^2])/9 - G[0, r61, -w] + 5*G[0, r61, w^2] - G[0, r62, -w] + 
   5*G[0, r62, w^2] - (5*G[0, -w, -w])/6 - (2*G[1, 0, -w])/9 + 
   (164*G[1, 0, w^2])/9 + (19*G[1, 1, r7])/9 + (4*G[1, 1, -w])/9 - 
   (184*G[1, 1, w^2])/9 - 8*G[1, r61, w^2] - 8*G[1, r62, w^2] + 
   (5*G[1, -w, -w])/3 + 7*G[r1, 0, w] - 14*G[r1, 1, w] + 7*G[r2, 0, w] - 
   14*G[r2, 1, w] - G[r61, 0, -w] + 5*G[r61, 0, w^2] - 8*G[r61, 1, w^2] + 
   G[r61, r61, -w] - G[r61, r61, w^2] + G[r61, r62, -w] - G[r61, r62, w^2] - 
   G[r62, 0, -w] + 5*G[r62, 0, w^2] - 8*G[r62, 1, w^2] + G[r62, r61, -w] - 
   G[r62, r61, w^2] + G[r62, r62, -w] - G[r62, r62, w^2] + 
   (5*G[-w^(-1), 0, -w])/6 - (47*G[-w^(-1), 0, w^2])/6 - 
   (5*G[-w^(-1), 1, -w])/3 + (47*G[-w^(-1), 1, w^2])/3 - 
   (11*G[-w, 0, w^2])/6 + (11*G[-w, 1, w^2])/3)*G[-w, -w, z3] + 
 (17*Pi^2*G[-w, w^2, w^2])/12 + (71*G[0, -w]^2*G[-w, w^2, w^2])/18 + 
 (6*I)*Pi*G[0, w]*G[-w, w^2, w^2] - 2*G[0, -w]*G[0, w]*G[-w, w^2, w^2] - 
 ((37*I)/6)*Pi*G[0, w^2]*G[-w, w^2, w^2] + 
 (7*G[0, -w]*G[0, w^2]*G[-w, w^2, w^2])/6 + 
 (53*G[0, w]*G[0, w^2]*G[-w, w^2, w^2])/6 - (101*G[0, w^2]^2*G[-w, w^2, w^2])/
  18 - (I/2)*Pi*G[1, r7]*G[-w, w^2, w^2] + 
 (31*G[0, w^2]*G[1, r7]*G[-w, w^2, w^2])/18 - 
 (103*G[0, -w]*G[1, -w]*G[-w, w^2, w^2])/9 + 
 4*G[0, w]*G[1, -w]*G[-w, w^2, w^2] - (7*G[0, w^2]*G[1, -w]*G[-w, w^2, w^2])/
  3 + (64*G[1, -w]^2*G[-w, w^2, w^2])/9 - (8*I)*Pi*G[1, w]*G[-w, w^2, w^2] + 
 4*G[0, -w]*G[1, w]*G[-w, w^2, w^2] - (23*G[0, w^2]*G[1, w]*G[-w, w^2, w^2])/
  3 - 8*G[1, -w]*G[1, w]*G[-w, w^2, w^2] + ((31*I)/3)*Pi*G[1, w^2]*
  G[-w, w^2, w^2] - (5*G[0, -w]*G[1, w^2]*G[-w, w^2, w^2])/3 - 
 (37*G[0, w]*G[1, w^2]*G[-w, w^2, w^2])/3 + 
 (145*G[0, w^2]*G[1, w^2]*G[-w, w^2, w^2])/9 - 
 (28*G[1, r7]*G[1, w^2]*G[-w, w^2, w^2])/9 + 
 (10*G[1, -w]*G[1, w^2]*G[-w, w^2, w^2])/3 + 
 (74*G[1, w]*G[1, w^2]*G[-w, w^2, w^2])/3 - (130*G[1, w^2]^2*G[-w, w^2, w^2])/
  9 - (2*I)*Pi*G[r1, w]*G[-w, w^2, w^2] - (2*I)*Pi*G[r2, w]*G[-w, w^2, w^2] + 
 ((8*I)/3)*Pi*G[r61, w^2]*G[-w, w^2, w^2] + 
 (2*G[0, w]*G[r61, w^2]*G[-w, w^2, w^2])/3 - 
 (25*G[0, w^2]*G[r61, w^2]*G[-w, w^2, w^2])/6 - 
 (8*G[1, r7]*G[r61, w^2]*G[-w, w^2, w^2])/3 - 
 (4*G[1, w]*G[r61, w^2]*G[-w, w^2, w^2])/3 + 
 (16*G[r61, w^2]^2*G[-w, w^2, w^2])/3 + ((8*I)/3)*Pi*G[r62, w^2]*
  G[-w, w^2, w^2] + (2*G[0, w]*G[r62, w^2]*G[-w, w^2, w^2])/3 - 
 (25*G[0, w^2]*G[r62, w^2]*G[-w, w^2, w^2])/6 - 
 (8*G[1, r7]*G[r62, w^2]*G[-w, w^2, w^2])/3 - 
 (4*G[1, w]*G[r62, w^2]*G[-w, w^2, w^2])/3 + 
 (32*G[r61, w^2]*G[r62, w^2]*G[-w, w^2, w^2])/3 + 
 (16*G[r62, w^2]^2*G[-w, w^2, w^2])/3 - ((10*I)/3)*Pi*G[w^(-2), w^2]*
  G[-w, w^2, w^2] - (83*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2, w^2])/12 + 
 (10*G[0, w]*G[w^(-2), w^2]*G[-w, w^2, w^2])/3 + 
 (89*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2])/12 + 
 (17*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2, w^2])/4 + 
 (83*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2, w^2])/6 - 
 (20*G[1, w]*G[w^(-2), w^2]*G[-w, w^2, w^2])/3 - 
 (11*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2])/6 - 
 (13*G[r61, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2])/2 - 
 (13*G[r62, w^2]*G[w^(-2), w^2]*G[-w, w^2, w^2])/2 - 
 (13*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2, w^2])/6 + 
 (13*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2, w^2])/3 + 
 ((5*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, w^2, w^2] - 
 (5*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/12 - 
 (5*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/3 - 
 (G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/12 - 
 (7*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/4 + 
 (5*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/6 + 
 (10*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/3 + 
 (G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2, w^2])/6 + 
 ((5*I)/3)*Pi*G[-w, w^2]*G[-w, w^2, w^2] + 
 (19*G[0, -w]*G[-w, w^2]*G[-w, w^2, w^2])/12 - 
 (5*G[0, w]*G[-w, w^2]*G[-w, w^2, w^2])/3 - 
 (G[0, w^2]*G[-w, w^2]*G[-w, w^2, w^2])/12 - 
 (7*G[1, r7]*G[-w, w^2]*G[-w, w^2, w^2])/4 - 
 (19*G[1, -w]*G[-w, w^2]*G[-w, w^2, w^2])/6 + 
 (10*G[1, w]*G[-w, w^2]*G[-w, w^2, w^2])/3 + 
 (G[1, w^2]*G[-w, w^2]*G[-w, w^2, w^2])/6 - (71*G[0, 0, -w]*G[-w, w^2, w^2])/
  18 - (17*G[0, 0, w]*G[-w, w^2, w^2])/2 + (10*G[0, 0, w^2]*G[-w, w^2, w^2])/
  9 - (G[0, 1, r7]*G[-w, w^2, w^2])/6 + (71*G[0, 1, -w]*G[-w, w^2, w^2])/9 + 
 17*G[0, 1, w]*G[-w, w^2, w^2] + (G[0, 1, w^2]*G[-w, w^2, w^2])/9 - 
 (7*G[0, r61, w^2]*G[-w, w^2, w^2])/6 - (7*G[0, r62, w^2]*G[-w, w^2, w^2])/
  6 - (13*G[0, -w, -w]*G[-w, w^2, w^2])/6 + 
 (13*G[0, w^2, w^2]*G[-w, w^2, w^2])/2 + (32*G[1, 0, -w]*G[-w, w^2, w^2])/9 + 
 13*G[1, 0, w]*G[-w, w^2, w^2] - (50*G[1, 0, w^2]*G[-w, w^2, w^2])/9 + 
 (13*G[1, 1, r7]*G[-w, w^2, w^2])/18 - (64*G[1, 1, -w]*G[-w, w^2, w^2])/9 - 
 26*G[1, 1, w]*G[-w, w^2, w^2] + (100*G[1, 1, w^2]*G[-w, w^2, w^2])/9 + 
 (13*G[1, -w, -w]*G[-w, w^2, w^2])/3 + 2*G[r1, 0, w]*G[-w, w^2, w^2] - 
 4*G[r1, 1, w]*G[-w, w^2, w^2] + 2*G[r2, 0, w]*G[-w, w^2, w^2] - 
 4*G[r2, 1, w]*G[-w, w^2, w^2] + (16*G[r61, 0, w^2]*G[-w, w^2, w^2])/3 - 
 (16*G[r61, r61, w^2]*G[-w, w^2, w^2])/3 - 
 (16*G[r61, r62, w^2]*G[-w, w^2, w^2])/3 - 
 (13*G[r61, w^2, w^2]*G[-w, w^2, w^2])/2 + 
 (16*G[r62, 0, w^2]*G[-w, w^2, w^2])/3 - 
 (16*G[r62, r61, w^2]*G[-w, w^2, w^2])/3 - 
 (16*G[r62, r62, w^2]*G[-w, w^2, w^2])/3 - 
 (13*G[r62, w^2, w^2]*G[-w, w^2, w^2])/2 - 
 (13*G[w^(-2), 0, w^2]*G[-w, w^2, w^2])/2 + 
 (13*G[w^(-2), r61, w^2]*G[-w, w^2, w^2])/2 + 
 (13*G[w^(-2), r62, w^2]*G[-w, w^2, w^2])/2 + 
 (13*G[-w^(-1), 0, -w]*G[-w, w^2, w^2])/6 - 
 (13*G[-w^(-1), 0, w^2]*G[-w, w^2, w^2])/6 - 
 (13*G[-w^(-1), 1, -w]*G[-w, w^2, w^2])/3 + 
 (13*G[-w^(-1), 1, w^2]*G[-w, w^2, w^2])/3 + 
 (47*G[-w, 0, w^2]*G[-w, w^2, w^2])/6 - (47*G[-w, 1, w^2]*G[-w, w^2, w^2])/
  3 + ((-17*Pi^2)/12 - (71*G[0, -w]^2)/18 - (6*I)*Pi*G[0, w] + 
   2*G[0, -w]*G[0, w] + ((11*I)/3)*Pi*G[0, w^2] - (5*G[0, -w]*G[0, w^2])/6 - 
   (19*G[0, w]*G[0, w^2])/3 + (35*G[0, w^2]^2)/18 + (I/2)*Pi*G[1, r7] - 
   (26*G[0, w^2]*G[1, r7])/9 + (103*G[0, -w]*G[1, -w])/9 - 
   4*G[0, w]*G[1, -w] + (5*G[0, w^2]*G[1, -w])/3 - (64*G[1, -w]^2)/9 + 
   (8*I)*Pi*G[1, w] - 4*G[0, -w]*G[1, w] + (8*G[0, w^2]*G[1, w])/3 + 
   8*G[1, -w]*G[1, w] - ((31*I)/3)*Pi*G[1, w^2] + (5*G[0, -w]*G[1, w^2])/3 + 
   (37*G[0, w]*G[1, w^2])/3 - (79*G[0, w^2]*G[1, w^2])/9 + 
   (28*G[1, r7]*G[1, w^2])/9 - (10*G[1, -w]*G[1, w^2])/3 - 
   (74*G[1, w]*G[1, w^2])/3 + (130*G[1, w^2]^2)/9 + (2*I)*Pi*G[r1, w] + 
   (2*I)*Pi*G[r2, w] - ((8*I)/3)*Pi*G[r61, w^2] - (2*G[0, w]*G[r61, w^2])/3 + 
   (25*G[0, w^2]*G[r61, w^2])/6 + (8*G[1, r7]*G[r61, w^2])/3 + 
   (4*G[1, w]*G[r61, w^2])/3 - (16*G[r61, w^2]^2)/3 - 
   ((8*I)/3)*Pi*G[r62, w^2] - (2*G[0, w]*G[r62, w^2])/3 + 
   (25*G[0, w^2]*G[r62, w^2])/6 + (8*G[1, r7]*G[r62, w^2])/3 + 
   (4*G[1, w]*G[r62, w^2])/3 - (32*G[r61, w^2]*G[r62, w^2])/3 - 
   (16*G[r62, w^2]^2)/3 + ((5*I)/3)*Pi*G[w^(-2), w^2] - 
   (3*G[0, -w]*G[w^(-2), w^2])/4 - (5*G[0, w]*G[w^(-2), w^2])/3 - 
   (23*G[0, w^2]*G[w^(-2), w^2])/4 - (11*G[1, r7]*G[w^(-2), w^2])/12 + 
   (3*G[1, -w]*G[w^(-2), w^2])/2 + (10*G[1, w]*G[w^(-2), w^2])/3 - 
   (3*G[1, w^2]*G[w^(-2), w^2])/2 + (13*G[r61, w^2]*G[w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^2])/2 + (13*G[0, -w]*G[-w^(-1), -w])/6 - 
   (13*G[1, -w]*G[-w^(-1), -w])/3 + ((5*I)/2)*Pi*G[-w^(-1), w^2] - 
   (17*G[0, -w]*G[-w^(-1), w^2])/4 - (5*G[0, w]*G[-w^(-1), w^2])/2 + 
   (25*G[0, w^2]*G[-w^(-1), w^2])/12 - (5*G[1, r7]*G[-w^(-1), w^2])/12 + 
   (17*G[1, -w]*G[-w^(-1), w^2])/2 + 5*G[1, w]*G[-w^(-1), w^2] - 
   (25*G[1, w^2]*G[-w^(-1), w^2])/6 + ((5*I)/2)*Pi*G[-w, w^2] + 
   (23*G[0, -w]*G[-w, w^2])/4 - (5*G[0, w]*G[-w, w^2])/2 + 
   (25*G[0, w^2]*G[-w, w^2])/12 - (5*G[1, r7]*G[-w, w^2])/12 - 
   (23*G[1, -w]*G[-w, w^2])/2 + 5*G[1, w]*G[-w, w^2] - 
   (25*G[1, w^2]*G[-w, w^2])/6 + (71*G[0, 0, -w])/18 + (17*G[0, 0, w])/2 - 
   (10*G[0, 0, w^2])/9 + G[0, 1, r7]/6 - (71*G[0, 1, -w])/9 - 17*G[0, 1, w] - 
   G[0, 1, w^2]/9 + (7*G[0, r61, w^2])/6 + (7*G[0, r62, w^2])/6 + 
   (13*G[0, -w, -w])/6 - (13*G[0, w^2, w^2])/2 - (32*G[1, 0, -w])/9 - 
   13*G[1, 0, w] + (50*G[1, 0, w^2])/9 - (13*G[1, 1, r7])/18 + 
   (64*G[1, 1, -w])/9 + 26*G[1, 1, w] - (100*G[1, 1, w^2])/9 - 
   (13*G[1, -w, -w])/3 - 2*G[r1, 0, w] + 4*G[r1, 1, w] - 2*G[r2, 0, w] + 
   4*G[r2, 1, w] - (16*G[r61, 0, w^2])/3 + (16*G[r61, r61, w^2])/3 + 
   (16*G[r61, r62, w^2])/3 + (13*G[r61, w^2, w^2])/2 - 
   (16*G[r62, 0, w^2])/3 + (16*G[r62, r61, w^2])/3 + 
   (16*G[r62, r62, w^2])/3 + (13*G[r62, w^2, w^2])/2 + 
   (13*G[w^(-2), 0, w^2])/2 - (13*G[w^(-2), r61, w^2])/2 - 
   (13*G[w^(-2), r62, w^2])/2 - (13*G[-w^(-1), 0, -w])/6 + 
   (13*G[-w^(-1), 0, w^2])/6 + (13*G[-w^(-1), 1, -w])/3 - 
   (13*G[-w^(-1), 1, w^2])/3 - (47*G[-w, 0, w^2])/6 + (47*G[-w, 1, w^2])/3)*
  G[-w, w^2, z3] + (2*G[0, -w]*G[0, w^2]*G[w^2, 0, -w])/3 - 
 (5*G[0, w]*G[0, w^2]*G[w^2, 0, -w])/3 - (7*G[0, w^2]^2*G[w^2, 0, -w])/3 - 
 (4*G[0, w^2]*G[1, -w]*G[w^2, 0, -w])/3 + (8*G[0, w^2]*G[1, w]*G[w^2, 0, -w])/
  3 + (7*G[0, w^2]*G[r61, w^2]*G[w^2, 0, -w])/3 + 
 (7*G[0, w^2]*G[r62, w^2]*G[w^2, 0, -w])/3 - 
 (2*G[0, -w]*G[-w^(-1), w^2]*G[w^2, 0, -w])/3 + 
 (5*G[0, w]*G[-w^(-1), w^2]*G[w^2, 0, -w])/3 + 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[w^2, 0, -w])/3 + 
 (4*G[1, -w]*G[-w^(-1), w^2]*G[w^2, 0, -w])/3 - 
 (8*G[1, w]*G[-w^(-1), w^2]*G[w^2, 0, -w])/3 - 
 (7*G[r61, w^2]*G[-w^(-1), w^2]*G[w^2, 0, -w])/3 - 
 (7*G[r62, w^2]*G[-w^(-1), w^2]*G[w^2, 0, -w])/3 - 
 (2*G[0, -w]*G[-w, w^2]*G[w^2, 0, -w])/3 + 
 (5*G[0, w]*G[-w, w^2]*G[w^2, 0, -w])/3 + 
 (7*G[0, w^2]*G[-w, w^2]*G[w^2, 0, -w])/3 + 
 (4*G[1, -w]*G[-w, w^2]*G[w^2, 0, -w])/3 - 
 (8*G[1, w]*G[-w, w^2]*G[w^2, 0, -w])/3 - 
 (7*G[r61, w^2]*G[-w, w^2]*G[w^2, 0, -w])/3 - 
 (7*G[r62, w^2]*G[-w, w^2]*G[w^2, 0, -w])/3 - 
 2*G[0, -w]*G[0, w^2]*G[w^2, 1, -w] - 2*G[0, w]*G[0, w^2]*G[w^2, 1, -w] + 
 4*G[0, w^2]*G[1, -w]*G[w^2, 1, -w] + 4*G[0, w^2]*G[1, w]*G[w^2, 1, -w] + 
 2*G[0, -w]*G[-w^(-1), w^2]*G[w^2, 1, -w] + 2*G[0, w]*G[-w^(-1), w^2]*
  G[w^2, 1, -w] - 4*G[1, -w]*G[-w^(-1), w^2]*G[w^2, 1, -w] - 
 4*G[1, w]*G[-w^(-1), w^2]*G[w^2, 1, -w] + 2*G[0, -w]*G[-w, w^2]*
  G[w^2, 1, -w] + 2*G[0, w]*G[-w, w^2]*G[w^2, 1, -w] - 
 4*G[1, -w]*G[-w, w^2]*G[w^2, 1, -w] - 4*G[1, w]*G[-w, w^2]*G[w^2, 1, -w] + 
 (7*G[0, w]*G[0, w^2]*G[w^2, r61, -w])/3 + (7*G[0, w^2]^2*G[w^2, r61, -w])/
  3 - (14*G[0, w^2]*G[1, w]*G[w^2, r61, -w])/3 - 
 (7*G[0, w^2]*G[r61, w^2]*G[w^2, r61, -w])/3 - 
 (7*G[0, w^2]*G[r62, w^2]*G[w^2, r61, -w])/3 - 
 (7*G[0, w]*G[-w^(-1), w^2]*G[w^2, r61, -w])/3 - 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[w^2, r61, -w])/3 + 
 (14*G[1, w]*G[-w^(-1), w^2]*G[w^2, r61, -w])/3 + 
 (7*G[r61, w^2]*G[-w^(-1), w^2]*G[w^2, r61, -w])/3 + 
 (7*G[r62, w^2]*G[-w^(-1), w^2]*G[w^2, r61, -w])/3 - 
 (7*G[0, w]*G[-w, w^2]*G[w^2, r61, -w])/3 - 
 (7*G[0, w^2]*G[-w, w^2]*G[w^2, r61, -w])/3 + 
 (14*G[1, w]*G[-w, w^2]*G[w^2, r61, -w])/3 + 
 (7*G[r61, w^2]*G[-w, w^2]*G[w^2, r61, -w])/3 + 
 (7*G[r62, w^2]*G[-w, w^2]*G[w^2, r61, -w])/3 + 
 (7*G[0, w]*G[0, w^2]*G[w^2, r62, -w])/3 + (7*G[0, w^2]^2*G[w^2, r62, -w])/
  3 - (14*G[0, w^2]*G[1, w]*G[w^2, r62, -w])/3 - 
 (7*G[0, w^2]*G[r61, w^2]*G[w^2, r62, -w])/3 - 
 (7*G[0, w^2]*G[r62, w^2]*G[w^2, r62, -w])/3 - 
 (7*G[0, w]*G[-w^(-1), w^2]*G[w^2, r62, -w])/3 - 
 (7*G[0, w^2]*G[-w^(-1), w^2]*G[w^2, r62, -w])/3 + 
 (14*G[1, w]*G[-w^(-1), w^2]*G[w^2, r62, -w])/3 + 
 (7*G[r61, w^2]*G[-w^(-1), w^2]*G[w^2, r62, -w])/3 + 
 (7*G[r62, w^2]*G[-w^(-1), w^2]*G[w^2, r62, -w])/3 - 
 (7*G[0, w]*G[-w, w^2]*G[w^2, r62, -w])/3 - 
 (7*G[0, w^2]*G[-w, w^2]*G[w^2, r62, -w])/3 + 
 (14*G[1, w]*G[-w, w^2]*G[w^2, r62, -w])/3 + 
 (7*G[r61, w^2]*G[-w, w^2]*G[w^2, r62, -w])/3 + 
 (7*G[r62, w^2]*G[-w, w^2]*G[w^2, r62, -w])/3 + 
 (2*G[0, -w]*G[0, w^2]*G[w^2, -w, -w])/3 - 
 (4*G[0, w^2]*G[1, -w]*G[w^2, -w, -w])/3 - 
 (2*G[0, -w]*G[-w^(-1), w^2]*G[w^2, -w, -w])/3 + 
 (4*G[1, -w]*G[-w^(-1), w^2]*G[w^2, -w, -w])/3 - 
 (2*G[0, -w]*G[-w, w^2]*G[w^2, -w, -w])/3 + 
 (4*G[1, -w]*G[-w, w^2]*G[w^2, -w, -w])/3 + (2*G[0, w^2]*G[-1, 0, 1, r7])/3 - 
 2*G[w^(-2), w^2]*G[-1, 0, 1, r7] + (4*G[-w^(-1), w^2]*G[-1, 0, 1, r7])/3 + 
 (4*G[-w, w^2]*G[-1, 0, 1, r7])/3 - 6*G[w^(-2), w^2]*G[-1, -w^(-1), 0, w^2] - 
 6*G[-w^(-1), w^2]*G[-1, -w^(-1), 0, w^2] + 
 6*G[-w, w^2]*G[-1, -w^(-1), 0, w^2] + 12*G[w^(-2), w^2]*
  G[-1, -w^(-1), 1, w^2] + 12*G[-w^(-1), w^2]*G[-1, -w^(-1), 1, w^2] - 
 12*G[-w, w^2]*G[-1, -w^(-1), 1, w^2] + 6*G[w^(-2), w^2]*G[-1, -w, 0, w^2] + 
 6*G[-w^(-1), w^2]*G[-1, -w, 0, w^2] - 6*G[-w, w^2]*G[-1, -w, 0, w^2] - 
 12*G[w^(-2), w^2]*G[-1, -w, 1, w^2] - 12*G[-w^(-1), w^2]*G[-1, -w, 1, w^2] + 
 12*G[-w, w^2]*G[-1, -w, 1, w^2] - 8*G[0, w^2]*G[0, -1, 0, w] - 
 12*G[w^(-2), w^2]*G[0, -1, 0, w] - 4*G[-w^(-1), w^2]*G[0, -1, 0, w] + 
 20*G[-w, w^2]*G[0, -1, 0, w] - G[0, w^2]*G[0, 0, 0, -w] - 
 G[w^(-2), w^2]*G[0, 0, 0, -w] + 2*G[-w^(-1), w^2]*G[0, 0, 0, -w] + 
 2*G[-w, w^2]*G[0, 0, 0, -w] - I*Pi*G[0, 0, 0, w] + 
 (127*G[0, w^2]*G[0, 0, 0, w])/6 + (13*G[w^(-2), w^2]*G[0, 0, 0, w])/2 - 
 (47*G[-w^(-1), w^2]*G[0, 0, 0, w])/3 - (83*G[-w, w^2]*G[0, 0, 0, w])/3 - 
 ((2*I)/3)*Pi*G[0, 0, 0, w^2] - (47*G[0, -w]*G[0, 0, 0, w^2])/9 + 
 4*G[0, w]*G[0, 0, 0, w^2] - (343*G[0, w^2]*G[0, 0, 0, w^2])/9 + 
 (62*G[1, r7]*G[0, 0, 0, w^2])/9 + (94*G[1, -w]*G[0, 0, 0, w^2])/9 - 
 8*G[1, w]*G[0, 0, 0, w^2] - (112*G[1, w^2]*G[0, 0, 0, w^2])/9 + 
 (247*G[r61, w^2]*G[0, 0, 0, w^2])/6 + (247*G[r62, w^2]*G[0, 0, 0, w^2])/6 - 
 3*G[w^(-2), w^2]*G[0, 0, 0, w^2] + (37*G[-w^(-1), w^2]*G[0, 0, 0, w^2])/6 + 
 (37*G[-w, w^2]*G[0, 0, 0, w^2])/6 + 
 (((2*I)/3)*Pi + (47*G[0, -w])/9 - 4*G[0, w] + (305*G[0, w^2])/18 - 
   (62*G[1, r7])/9 - (94*G[1, -w])/9 + 8*G[1, w] + (112*G[1, w^2])/9 - 
   (139*G[r61, w^2])/6 - (139*G[r62, w^2])/6)*G[0, 0, 0, z3] - 
 (25*G[0, w^2]*G[0, 0, 1, r7])/3 + 6*G[r61, w^2]*G[0, 0, 1, r7] + 
 6*G[r62, w^2]*G[0, 0, 1, r7] + (7*G[-w^(-1), w^2]*G[0, 0, 1, r7])/3 + 
 (7*G[-w, w^2]*G[0, 0, 1, r7])/3 + (14*G[0, w^2]*G[0, 0, 1, -w])/3 + 
 2*G[w^(-2), w^2]*G[0, 0, 1, -w] - (20*G[-w^(-1), w^2]*G[0, 0, 1, -w])/3 - 
 (20*G[-w, w^2]*G[0, 0, 1, -w])/3 + (24*I)*Pi*G[0, 0, 1, w] - 
 (85*G[0, w^2]*G[0, 0, 1, w])/3 - 9*G[w^(-2), w^2]*G[0, 0, 1, w] + 
 (64*G[-w^(-1), w^2]*G[0, 0, 1, w])/3 + (112*G[-w, w^2]*G[0, 0, 1, w])/3 - 
 (2*I)*Pi*G[0, 0, 1, w^2] + (34*G[0, -w]*G[0, 0, 1, w^2])/9 + 
 10*G[0, w]*G[0, 0, 1, w^2] - (310*G[0, w^2]*G[0, 0, 1, w^2])/9 - 
 (160*G[1, r7]*G[0, 0, 1, w^2])/9 - (68*G[1, -w]*G[0, 0, 1, w^2])/9 - 
 20*G[1, w]*G[0, 0, 1, w^2] + (356*G[1, w^2]*G[0, 0, 1, w^2])/9 - 
 28*G[r61, w^2]*G[0, 0, 1, w^2] - 28*G[r62, w^2]*G[0, 0, 1, w^2] + 
 18*G[w^(-2), w^2]*G[0, 0, 1, w^2] + (74*G[-w^(-1), w^2]*G[0, 0, 1, w^2])/3 + 
 (74*G[-w, w^2]*G[0, 0, 1, w^2])/3 + 
 ((2*I)*Pi - (34*G[0, -w])/9 - 10*G[0, w] + (250*G[0, w^2])/9 + 
   (160*G[1, r7])/9 + (68*G[1, -w])/9 + 20*G[1, w] - (356*G[1, w^2])/9 - 
   8*G[r61, w^2] - 8*G[r62, w^2])*G[0, 0, 1, z3] - (11*I)*Pi*G[0, 0, r1, w] - 
 (11*I)*Pi*G[0, 0, r2, w] - (4*G[0, w^2]*G[0, 0, r61, -w])/3 + 
 (4*G[-w^(-1), w^2]*G[0, 0, r61, -w])/3 + (4*G[-w, w^2]*G[0, 0, r61, -w])/3 + 
 ((8*I)/3)*Pi*G[0, 0, r61, w^2] - 10*G[0, w]*G[0, 0, r61, w^2] + 
 (129*G[0, w^2]*G[0, 0, r61, w^2])/2 - (20*G[1, r7]*G[0, 0, r61, w^2])/3 + 
 20*G[1, w]*G[0, 0, r61, w^2] + 8*G[1, w^2]*G[0, 0, r61, w^2] - 
 44*G[r61, w^2]*G[0, 0, r61, w^2] - 44*G[r62, w^2]*G[0, 0, r61, w^2] - 
 6*G[w^(-2), w^2]*G[0, 0, r61, w^2] - (37*G[-w^(-1), w^2]*G[0, 0, r61, w^2])/
  2 - (37*G[-w, w^2]*G[0, 0, r61, w^2])/2 + 
 (((-8*I)/3)*Pi + 10*G[0, w] - 40*G[0, w^2] + (20*G[1, r7])/3 - 20*G[1, w] - 
   8*G[1, w^2] + 44*G[r61, w^2] + 44*G[r62, w^2])*G[0, 0, r61, z3] - 
 (4*G[0, w^2]*G[0, 0, r62, -w])/3 + (4*G[-w^(-1), w^2]*G[0, 0, r62, -w])/3 + 
 (4*G[-w, w^2]*G[0, 0, r62, -w])/3 + ((8*I)/3)*Pi*G[0, 0, r62, w^2] - 
 10*G[0, w]*G[0, 0, r62, w^2] + (129*G[0, w^2]*G[0, 0, r62, w^2])/2 - 
 (20*G[1, r7]*G[0, 0, r62, w^2])/3 + 20*G[1, w]*G[0, 0, r62, w^2] + 
 8*G[1, w^2]*G[0, 0, r62, w^2] - 44*G[r61, w^2]*G[0, 0, r62, w^2] - 
 44*G[r62, w^2]*G[0, 0, r62, w^2] - 6*G[w^(-2), w^2]*G[0, 0, r62, w^2] - 
 (37*G[-w^(-1), w^2]*G[0, 0, r62, w^2])/2 - (37*G[-w, w^2]*G[0, 0, r62, w^2])/
  2 + (((-8*I)/3)*Pi + 10*G[0, w] - 40*G[0, w^2] + (20*G[1, r7])/3 - 
   20*G[1, w] - 8*G[1, w^2] + 44*G[r61, w^2] + 44*G[r62, w^2])*
  G[0, 0, r62, z3] - ((2*I)/3)*Pi*G[0, 0, w^(-2), w^2] - 
 5*G[0, -w]*G[0, 0, w^(-2), w^2] + (2*G[0, w]*G[0, 0, w^(-2), w^2])/3 - 
 (71*G[0, w^2]*G[0, 0, w^(-2), w^2])/6 + (17*G[1, r7]*G[0, 0, w^(-2), w^2])/
  3 + 10*G[1, -w]*G[0, 0, w^(-2), w^2] - (4*G[1, w]*G[0, 0, w^(-2), w^2])/3 - 
 10*G[1, w^2]*G[0, 0, w^(-2), w^2] + (101*G[r61, w^2]*G[0, 0, w^(-2), w^2])/
  6 + (101*G[r62, w^2]*G[0, 0, w^(-2), w^2])/6 + 
 (((2*I)/3)*Pi + 5*G[0, -w] - (2*G[0, w])/3 + (71*G[0, w^2])/6 - 
   (17*G[1, r7])/3 - 10*G[1, -w] + (4*G[1, w])/3 + 10*G[1, w^2] - 
   (101*G[r61, w^2])/6 - (101*G[r62, w^2])/6)*G[0, 0, w^(-2), z3] - 
 (I/3)*Pi*G[0, 0, -w^(-1), w^2] + (25*G[0, -w]*G[0, 0, -w^(-1), w^2])/3 + 
 (G[0, w]*G[0, 0, -w^(-1), w^2])/3 + (8*G[0, w^2]*G[0, 0, -w^(-1), w^2])/3 + 
 3*G[1, r7]*G[0, 0, -w^(-1), w^2] - (50*G[1, -w]*G[0, 0, -w^(-1), w^2])/3 - 
 (2*G[1, w]*G[0, 0, -w^(-1), w^2])/3 - (16*G[1, w^2]*G[0, 0, -w^(-1), w^2])/
  3 + ((I/3)*Pi - (25*G[0, -w])/3 - G[0, w]/3 - (8*G[0, w^2])/3 - 
   3*G[1, r7] + (50*G[1, -w])/3 + (2*G[1, w])/3 + (16*G[1, w^2])/3)*
  G[0, 0, -w^(-1), z3] - (13*G[0, w^2]*G[0, 0, -w, -w])/3 - 
 G[w^(-2), w^2]*G[0, 0, -w, -w] + (16*G[-w^(-1), w^2]*G[0, 0, -w, -w])/3 + 
 (16*G[-w, w^2]*G[0, 0, -w, -w])/3 - (I/3)*Pi*G[0, 0, -w, w^2] + 
 (25*G[0, -w]*G[0, 0, -w, w^2])/3 + (G[0, w]*G[0, 0, -w, w^2])/3 + 
 (8*G[0, w^2]*G[0, 0, -w, w^2])/3 + 3*G[1, r7]*G[0, 0, -w, w^2] - 
 (50*G[1, -w]*G[0, 0, -w, w^2])/3 - (2*G[1, w]*G[0, 0, -w, w^2])/3 - 
 (16*G[1, w^2]*G[0, 0, -w, w^2])/3 + 
 ((I/3)*Pi - (25*G[0, -w])/3 - G[0, w]/3 - (8*G[0, w^2])/3 - 3*G[1, r7] + 
   (50*G[1, -w])/3 + (2*G[1, w])/3 + (16*G[1, w^2])/3)*G[0, 0, -w, z3] - 
 ((2*I)/3)*Pi*G[0, 0, w^2, w^2] - 5*G[0, -w]*G[0, 0, w^2, w^2] + 
 (2*G[0, w]*G[0, 0, w^2, w^2])/3 - 7*G[0, w^2]*G[0, 0, w^2, w^2] + 
 (17*G[1, r7]*G[0, 0, w^2, w^2])/3 + 10*G[1, -w]*G[0, 0, w^2, w^2] - 
 (4*G[1, w]*G[0, 0, w^2, w^2])/3 - 10*G[1, w^2]*G[0, 0, w^2, w^2] + 
 (137*G[r61, w^2]*G[0, 0, w^2, w^2])/6 + (137*G[r62, w^2]*G[0, 0, w^2, w^2])/
  6 - 12*G[w^(-2), w^2]*G[0, 0, w^2, w^2] - 
 (29*G[-w^(-1), w^2]*G[0, 0, w^2, w^2])/6 + (7*G[-w, w^2]*G[0, 0, w^2, w^2])/
  6 + (((2*I)/3)*Pi + 5*G[0, -w] - (2*G[0, w])/3 + (71*G[0, w^2])/6 - 
   (17*G[1, r7])/3 - 10*G[1, -w] + (4*G[1, w])/3 + 10*G[1, w^2] - 
   (101*G[r61, w^2])/6 - (101*G[r62, w^2])/6)*G[0, 0, w^2, z3] + 
 (8*I)*Pi*G[0, -I, 0, r1] - (8*I)*Pi*G[0, -I, 0, w] - 
 (8*I)*Pi*G[0, -I, r1, r1] + (8*I)*Pi*G[0, -I, r1, w] - 
 (8*I)*Pi*G[0, -I, r2, r1] + (8*I)*Pi*G[0, -I, r2, w] + 
 (8*I)*Pi*G[0, I, 0, r1] - (8*I)*Pi*G[0, I, 0, w] - 
 (8*I)*Pi*G[0, I, r1, r1] + (8*I)*Pi*G[0, I, r1, w] - 
 (8*I)*Pi*G[0, I, r2, r1] + (8*I)*Pi*G[0, I, r2, w] - 
 6*G[0, w^2]*G[0, 1, 0, -w] + 6*G[-w^(-1), w^2]*G[0, 1, 0, -w] + 
 6*G[-w, w^2]*G[0, 1, 0, -w] - (16*I)*Pi*G[0, 1, 0, w] - 
 (101*G[0, w^2]*G[0, 1, 0, w])/3 - 19*G[w^(-2), w^2]*G[0, 1, 0, w] + 
 (86*G[-w^(-1), w^2]*G[0, 1, 0, w])/3 + (158*G[-w, w^2]*G[0, 1, 0, w])/3 - 
 (20*I)*Pi*G[0, 1, 0, w^2] - (40*G[0, -w]*G[0, 1, 0, w^2])/3 + 
 4*G[0, w]*G[0, 1, 0, w^2] - (98*G[0, w^2]*G[0, 1, 0, w^2])/3 + 
 (4*G[1, r7]*G[0, 1, 0, w^2])/3 + (80*G[1, -w]*G[0, 1, 0, w^2])/3 - 
 8*G[1, w]*G[0, 1, 0, w^2] + (112*G[1, w^2]*G[0, 1, 0, w^2])/3 - 
 28*G[r61, w^2]*G[0, 1, 0, w^2] - 28*G[r62, w^2]*G[0, 1, 0, w^2] + 
 20*G[w^(-2), w^2]*G[0, 1, 0, w^2] + 22*G[-w^(-1), w^2]*G[0, 1, 0, w^2] + 
 22*G[-w, w^2]*G[0, 1, 0, w^2] + ((20*I)*Pi + (40*G[0, -w])/3 - 4*G[0, w] + 
   (44*G[0, w^2])/3 - (4*G[1, r7])/3 - (80*G[1, -w])/3 + 8*G[1, w] - 
   (112*G[1, w^2])/3 + 4*G[r61, w^2] + 4*G[r62, w^2])*G[0, 1, 0, z3] + 
 (32*G[0, w^2]*G[0, 1, 1, r7])/3 - 6*G[r61, w^2]*G[0, 1, 1, r7] - 
 6*G[r62, w^2]*G[0, 1, 1, r7] - (14*G[-w^(-1), w^2]*G[0, 1, 1, r7])/3 - 
 (14*G[-w, w^2]*G[0, 1, 1, r7])/3 + 12*G[0, w^2]*G[0, 1, 1, -w] - 
 12*G[-w^(-1), w^2]*G[0, 1, 1, -w] - 12*G[-w, w^2]*G[0, 1, 1, -w] + 
 62*G[0, w^2]*G[0, 1, 1, w] + 30*G[w^(-2), w^2]*G[0, 1, 1, w] - 
 60*G[-w^(-1), w^2]*G[0, 1, 1, w] - 92*G[-w, w^2]*G[0, 1, 1, w] - 
 (120*I)*Pi*G[0, 1, 1, w^2] + 120*G[0, -w]*G[0, 1, 1, w^2] + 
 152*G[0, w]*G[0, 1, 1, w^2] - 36*G[0, w^2]*G[0, 1, 1, w^2] + 
 64*G[1, r7]*G[0, 1, 1, w^2] - 240*G[1, -w]*G[0, 1, 1, w^2] - 
 304*G[1, w]*G[0, 1, 1, w^2] + 112*G[1, w^2]*G[0, 1, 1, w^2] + 
 48*G[r61, w^2]*G[0, 1, 1, w^2] + 48*G[r62, w^2]*G[0, 1, 1, w^2] - 
 40*G[w^(-2), w^2]*G[0, 1, 1, w^2] - 28*G[-w^(-1), w^2]*G[0, 1, 1, w^2] - 
 28*G[-w, w^2]*G[0, 1, 1, w^2] + ((120*I)*Pi - 120*G[0, -w] - 152*G[0, w] + 
   56*G[0, w^2] - 64*G[1, r7] + 240*G[1, -w] + 304*G[1, w] - 112*G[1, w^2])*
  G[0, 1, 1, z3] + (16*I)*Pi*G[0, 1, r1, w] + (16*I)*Pi*G[0, 1, r2, w] - 
 ((16*I)/3)*Pi*G[0, 1, r61, w^2] + (16*G[0, w]*G[0, 1, r61, w^2])/3 + 
 8*G[0, w^2]*G[0, 1, r61, w^2] + (16*G[1, r7]*G[0, 1, r61, w^2])/3 - 
 (32*G[1, w]*G[0, 1, r61, w^2])/3 - 8*G[-w^(-1), w^2]*G[0, 1, r61, w^2] - 
 8*G[-w, w^2]*G[0, 1, r61, w^2] + 
 (((16*I)/3)*Pi - (16*G[0, w])/3 - (16*G[1, r7])/3 + (32*G[1, w])/3)*
  G[0, 1, r61, z3] - ((16*I)/3)*Pi*G[0, 1, r62, w^2] + 
 (16*G[0, w]*G[0, 1, r62, w^2])/3 + 8*G[0, w^2]*G[0, 1, r62, w^2] + 
 (16*G[1, r7]*G[0, 1, r62, w^2])/3 - (32*G[1, w]*G[0, 1, r62, w^2])/3 - 
 8*G[-w^(-1), w^2]*G[0, 1, r62, w^2] - 8*G[-w, w^2]*G[0, 1, r62, w^2] + 
 (((16*I)/3)*Pi - (16*G[0, w])/3 - (16*G[1, r7])/3 + (32*G[1, w])/3)*
  G[0, 1, r62, z3] + (43*I)*Pi*G[0, 1, w^(-2), w^2] - 
 21*G[0, -w]*G[0, 1, w^(-2), w^2] - 43*G[0, w]*G[0, 1, w^(-2), w^2] + 
 17*G[0, w^2]*G[0, 1, w^(-2), w^2] - 22*G[1, r7]*G[0, 1, w^(-2), w^2] + 
 42*G[1, -w]*G[0, 1, w^(-2), w^2] + 86*G[1, w]*G[0, 1, w^(-2), w^2] - 
 42*G[1, w^2]*G[0, 1, w^(-2), w^2] + 4*G[r61, w^2]*G[0, 1, w^(-2), w^2] + 
 4*G[r62, w^2]*G[0, 1, w^(-2), w^2] + 
 ((-43*I)*Pi + 21*G[0, -w] + 43*G[0, w] - 17*G[0, w^2] + 22*G[1, r7] - 
   42*G[1, -w] - 86*G[1, w] + 42*G[1, w^2] - 4*G[r61, w^2] - 4*G[r62, w^2])*
  G[0, 1, w^(-2), z3] + ((127*I)/3)*Pi*G[0, 1, -w^(-1), w^2] - 
 (77*G[0, -w]*G[0, 1, -w^(-1), w^2])/3 - (127*G[0, w]*G[0, 1, -w^(-1), w^2])/
  3 + (77*G[0, w^2]*G[0, 1, -w^(-1), w^2])/3 - 
 (50*G[1, r7]*G[0, 1, -w^(-1), w^2])/3 + (154*G[1, -w]*G[0, 1, -w^(-1), w^2])/
  3 + (254*G[1, w]*G[0, 1, -w^(-1), w^2])/3 - 
 (154*G[1, w^2]*G[0, 1, -w^(-1), w^2])/3 + 
 (((-127*I)/3)*Pi + (77*G[0, -w])/3 + (127*G[0, w])/3 - (77*G[0, w^2])/3 + 
   (50*G[1, r7])/3 - (154*G[1, -w])/3 - (254*G[1, w])/3 + (154*G[1, w^2])/3)*
  G[0, 1, -w^(-1), z3] + (14*G[0, w^2]*G[0, 1, -w, -w])/3 + 
 2*G[w^(-2), w^2]*G[0, 1, -w, -w] - (20*G[-w^(-1), w^2]*G[0, 1, -w, -w])/3 - 
 (20*G[-w, w^2]*G[0, 1, -w, -w])/3 + ((127*I)/3)*Pi*G[0, 1, -w, w^2] - 
 (77*G[0, -w]*G[0, 1, -w, w^2])/3 - (127*G[0, w]*G[0, 1, -w, w^2])/3 + 
 (77*G[0, w^2]*G[0, 1, -w, w^2])/3 - (50*G[1, r7]*G[0, 1, -w, w^2])/3 + 
 (154*G[1, -w]*G[0, 1, -w, w^2])/3 + (254*G[1, w]*G[0, 1, -w, w^2])/3 - 
 (154*G[1, w^2]*G[0, 1, -w, w^2])/3 + 
 (((-127*I)/3)*Pi + (77*G[0, -w])/3 + (127*G[0, w])/3 - (77*G[0, w^2])/3 + 
   (50*G[1, r7])/3 - (154*G[1, -w])/3 - (254*G[1, w])/3 + (154*G[1, w^2])/3)*
  G[0, 1, -w, z3] + (43*I)*Pi*G[0, 1, w^2, w^2] - 
 21*G[0, -w]*G[0, 1, w^2, w^2] - 43*G[0, w]*G[0, 1, w^2, w^2] + 
 (103*G[0, w^2]*G[0, 1, w^2, w^2])/3 - 22*G[1, r7]*G[0, 1, w^2, w^2] + 
 42*G[1, -w]*G[0, 1, w^2, w^2] + 86*G[1, w]*G[0, 1, w^2, w^2] - 
 42*G[1, w^2]*G[0, 1, w^2, w^2] - 8*G[r61, w^2]*G[0, 1, w^2, w^2] - 
 8*G[r62, w^2]*G[0, 1, w^2, w^2] + 4*G[w^(-2), w^2]*G[0, 1, w^2, w^2] + 
 (8*G[-w^(-1), w^2]*G[0, 1, w^2, w^2])/3 - (28*G[-w, w^2]*G[0, 1, w^2, w^2])/
  3 + ((-43*I)*Pi + 21*G[0, -w] + 43*G[0, w] - 17*G[0, w^2] + 22*G[1, r7] - 
   42*G[1, -w] - 86*G[1, w] + 42*G[1, w^2] - 4*G[r61, w^2] - 4*G[r62, w^2])*
  G[0, 1, w^2, z3] + (17*I)*Pi*G[0, r1, 0, w] + 
 (4*G[0, w^2]*G[0, r1, 0, w])/3 + 3*G[w^(-2), w^2]*G[0, r1, 0, w] - 
 (13*G[-w^(-1), w^2]*G[0, r1, 0, w])/3 - (13*G[-w, w^2]*G[0, r1, 0, w])/3 - 
 (24*I)*Pi*G[0, r1, 1, w] - (8*G[0, w^2]*G[0, r1, 1, w])/3 - 
 6*G[w^(-2), w^2]*G[0, r1, 1, w] + (26*G[-w^(-1), w^2]*G[0, r1, 1, w])/3 + 
 (26*G[-w, w^2]*G[0, r1, 1, w])/3 - (5*I)*Pi*G[0, r1, r1, w] - 
 (5*I)*Pi*G[0, r1, r2, w] + (17*I)*Pi*G[0, r2, 0, w] + 
 (4*G[0, w^2]*G[0, r2, 0, w])/3 + 3*G[w^(-2), w^2]*G[0, r2, 0, w] - 
 (13*G[-w^(-1), w^2]*G[0, r2, 0, w])/3 - (13*G[-w, w^2]*G[0, r2, 0, w])/3 - 
 (24*I)*Pi*G[0, r2, 1, w] - (8*G[0, w^2]*G[0, r2, 1, w])/3 - 
 6*G[w^(-2), w^2]*G[0, r2, 1, w] + (26*G[-w^(-1), w^2]*G[0, r2, 1, w])/3 + 
 (26*G[-w, w^2]*G[0, r2, 1, w])/3 - (5*I)*Pi*G[0, r2, r1, w] - 
 (5*I)*Pi*G[0, r2, r2, w] - (11*G[0, w^2]*G[0, r61, 0, -w])/3 + 
 (11*G[-w^(-1), w^2]*G[0, r61, 0, -w])/3 + (11*G[-w, w^2]*G[0, r61, 0, -w])/
  3 + (2*I)*Pi*G[0, r61, 0, w^2] - (2*G[0, -w]*G[0, r61, 0, w^2])/3 - 
 10*G[0, w]*G[0, r61, 0, w^2] + (230*G[0, w^2]*G[0, r61, 0, w^2])/3 - 
 (10*G[1, r7]*G[0, r61, 0, w^2])/3 + (4*G[1, -w]*G[0, r61, 0, w^2])/3 + 
 20*G[1, w]*G[0, r61, 0, w^2] + (8*G[1, w^2]*G[0, r61, 0, w^2])/3 - 
 (103*G[r61, w^2]*G[0, r61, 0, w^2])/3 - (103*G[r62, w^2]*G[0, r61, 0, w^2])/
  3 - 20*G[w^(-2), w^2]*G[0, r61, 0, w^2] - 
 (71*G[-w^(-1), w^2]*G[0, r61, 0, w^2])/3 - (71*G[-w, w^2]*G[0, r61, 0, w^2])/
  3 + ((-2*I)*Pi + (2*G[0, -w])/3 + 10*G[0, w] - 33*G[0, w^2] + 
   (10*G[1, r7])/3 - (4*G[1, -w])/3 - 20*G[1, w] - (8*G[1, w^2])/3 + 
   (103*G[r61, w^2])/3 + (103*G[r62, w^2])/3)*G[0, r61, 0, z3] - 
 ((16*I)/3)*Pi*G[0, r61, 1, w^2] + (16*G[0, w]*G[0, r61, 1, w^2])/3 + 
 8*G[0, w^2]*G[0, r61, 1, w^2] + (16*G[1, r7]*G[0, r61, 1, w^2])/3 - 
 (32*G[1, w]*G[0, r61, 1, w^2])/3 - 8*G[-w^(-1), w^2]*G[0, r61, 1, w^2] - 
 8*G[-w, w^2]*G[0, r61, 1, w^2] + 
 (((16*I)/3)*Pi - (16*G[0, w])/3 - (16*G[1, r7])/3 + (32*G[1, w])/3)*
  G[0, r61, 1, z3] + (11*G[0, w^2]*G[0, r61, r61, -w])/3 - 
 (11*G[-w^(-1), w^2]*G[0, r61, r61, -w])/3 - 
 (11*G[-w, w^2]*G[0, r61, r61, -w])/3 - ((16*I)/3)*Pi*G[0, r61, r61, w^2] + 
 (40*G[0, w]*G[0, r61, r61, w^2])/3 - (295*G[0, w^2]*G[0, r61, r61, w^2])/3 + 
 (16*G[1, r7]*G[0, r61, r61, w^2])/3 - (80*G[1, w]*G[0, r61, r61, w^2])/3 + 
 (152*G[r61, w^2]*G[0, r61, r61, w^2])/3 + 
 (152*G[r62, w^2]*G[0, r61, r61, w^2])/3 + 
 20*G[w^(-2), w^2]*G[0, r61, r61, w^2] + 
 (83*G[-w^(-1), w^2]*G[0, r61, r61, w^2])/3 + 
 (83*G[-w, w^2]*G[0, r61, r61, w^2])/3 + 
 (((16*I)/3)*Pi - (40*G[0, w])/3 + (152*G[0, w^2])/3 - (16*G[1, r7])/3 + 
   (80*G[1, w])/3 - (152*G[r61, w^2])/3 - (152*G[r62, w^2])/3)*
  G[0, r61, r61, z3] + (11*G[0, w^2]*G[0, r61, r62, -w])/3 - 
 (11*G[-w^(-1), w^2]*G[0, r61, r62, -w])/3 - 
 (11*G[-w, w^2]*G[0, r61, r62, -w])/3 - ((16*I)/3)*Pi*G[0, r61, r62, w^2] + 
 (40*G[0, w]*G[0, r61, r62, w^2])/3 - (295*G[0, w^2]*G[0, r61, r62, w^2])/3 + 
 (16*G[1, r7]*G[0, r61, r62, w^2])/3 - (80*G[1, w]*G[0, r61, r62, w^2])/3 + 
 (152*G[r61, w^2]*G[0, r61, r62, w^2])/3 + 
 (152*G[r62, w^2]*G[0, r61, r62, w^2])/3 + 
 20*G[w^(-2), w^2]*G[0, r61, r62, w^2] + 
 (83*G[-w^(-1), w^2]*G[0, r61, r62, w^2])/3 + 
 (83*G[-w, w^2]*G[0, r61, r62, w^2])/3 + 
 (((16*I)/3)*Pi - (40*G[0, w])/3 + (152*G[0, w^2])/3 - (16*G[1, r7])/3 + 
   (80*G[1, w])/3 - (152*G[r61, w^2])/3 - (152*G[r62, w^2])/3)*
  G[0, r61, r62, z3] + ((10*I)/3)*Pi*G[0, r61, w^(-2), w^2] + 
 G[0, -w]*G[0, r61, w^(-2), w^2] - (10*G[0, w]*G[0, r61, w^(-2), w^2])/3 + 
 (46*G[0, w^2]*G[0, r61, w^(-2), w^2])/3 - 
 (13*G[1, r7]*G[0, r61, w^(-2), w^2])/3 - 2*G[1, -w]*G[0, r61, w^(-2), w^2] + 
 (20*G[1, w]*G[0, r61, w^(-2), w^2])/3 + 2*G[1, w^2]*G[0, r61, w^(-2), w^2] - 
 (49*G[r61, w^2]*G[0, r61, w^(-2), w^2])/3 - 
 (49*G[r62, w^2]*G[0, r61, w^(-2), w^2])/3 + 
 (((-10*I)/3)*Pi - G[0, -w] + (10*G[0, w])/3 - (46*G[0, w^2])/3 + 
   (13*G[1, r7])/3 + 2*G[1, -w] - (20*G[1, w])/3 - 2*G[1, w^2] + 
   (49*G[r61, w^2])/3 + (49*G[r62, w^2])/3)*G[0, r61, w^(-2), z3] + 
 ((8*I)/3)*Pi*G[0, r61, -w^(-1), w^2] - (G[0, -w]*G[0, r61, -w^(-1), w^2])/
  3 - (8*G[0, w]*G[0, r61, -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[0, r61, -w^(-1), w^2])/3 - (G[1, r7]*G[0, r61, -w^(-1), w^2])/
  3 + (2*G[1, -w]*G[0, r61, -w^(-1), w^2])/3 + 
 (16*G[1, w]*G[0, r61, -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[0, r61, -w^(-1), w^2])/3 + 
 (((-8*I)/3)*Pi + G[0, -w]/3 + (8*G[0, w])/3 - (7*G[0, w^2])/3 + G[1, r7]/3 - 
   (2*G[1, -w])/3 - (16*G[1, w])/3 + (14*G[1, w^2])/3)*
  G[0, r61, -w^(-1), z3] + 2*G[0, w^2]*G[0, r61, -w, -w] - 
 2*G[-w^(-1), w^2]*G[0, r61, -w, -w] - 2*G[-w, w^2]*G[0, r61, -w, -w] + 
 ((8*I)/3)*Pi*G[0, r61, -w, w^2] - (G[0, -w]*G[0, r61, -w, w^2])/3 - 
 (8*G[0, w]*G[0, r61, -w, w^2])/3 + (7*G[0, w^2]*G[0, r61, -w, w^2])/3 - 
 (G[1, r7]*G[0, r61, -w, w^2])/3 + (2*G[1, -w]*G[0, r61, -w, w^2])/3 + 
 (16*G[1, w]*G[0, r61, -w, w^2])/3 - (14*G[1, w^2]*G[0, r61, -w, w^2])/3 + 
 (((-8*I)/3)*Pi + G[0, -w]/3 + (8*G[0, w])/3 - (7*G[0, w^2])/3 + G[1, r7]/3 - 
   (2*G[1, -w])/3 - (16*G[1, w])/3 + (14*G[1, w^2])/3)*G[0, r61, -w, z3] + 
 ((10*I)/3)*Pi*G[0, r61, w^2, w^2] + G[0, -w]*G[0, r61, w^2, w^2] - 
 (10*G[0, w]*G[0, r61, w^2, w^2])/3 + (11*G[0, w^2]*G[0, r61, w^2, w^2])/6 - 
 (13*G[1, r7]*G[0, r61, w^2, w^2])/3 - 2*G[1, -w]*G[0, r61, w^2, w^2] + 
 (20*G[1, w]*G[0, r61, w^2, w^2])/3 + 2*G[1, w^2]*G[0, r61, w^2, w^2] - 
 (49*G[r61, w^2]*G[0, r61, w^2, w^2])/3 - 
 (49*G[r62, w^2]*G[0, r61, w^2, w^2])/3 + 
 10*G[w^(-2), w^2]*G[0, r61, w^2, w^2] + 
 (7*G[-w^(-1), w^2]*G[0, r61, w^2, w^2])/2 + 
 (7*G[-w, w^2]*G[0, r61, w^2, w^2])/2 + 
 (((-10*I)/3)*Pi - G[0, -w] + (10*G[0, w])/3 - (46*G[0, w^2])/3 + 
   (13*G[1, r7])/3 + 2*G[1, -w] - (20*G[1, w])/3 - 2*G[1, w^2] + 
   (49*G[r61, w^2])/3 + (49*G[r62, w^2])/3)*G[0, r61, w^2, z3] - 
 (11*G[0, w^2]*G[0, r62, 0, -w])/3 + (11*G[-w^(-1), w^2]*G[0, r62, 0, -w])/
  3 + (11*G[-w, w^2]*G[0, r62, 0, -w])/3 + (2*I)*Pi*G[0, r62, 0, w^2] - 
 (2*G[0, -w]*G[0, r62, 0, w^2])/3 - 10*G[0, w]*G[0, r62, 0, w^2] + 
 (230*G[0, w^2]*G[0, r62, 0, w^2])/3 - (10*G[1, r7]*G[0, r62, 0, w^2])/3 + 
 (4*G[1, -w]*G[0, r62, 0, w^2])/3 + 20*G[1, w]*G[0, r62, 0, w^2] + 
 (8*G[1, w^2]*G[0, r62, 0, w^2])/3 - (103*G[r61, w^2]*G[0, r62, 0, w^2])/3 - 
 (103*G[r62, w^2]*G[0, r62, 0, w^2])/3 - 20*G[w^(-2), w^2]*
  G[0, r62, 0, w^2] - (71*G[-w^(-1), w^2]*G[0, r62, 0, w^2])/3 - 
 (71*G[-w, w^2]*G[0, r62, 0, w^2])/3 + 
 ((-2*I)*Pi + (2*G[0, -w])/3 + 10*G[0, w] - 33*G[0, w^2] + (10*G[1, r7])/3 - 
   (4*G[1, -w])/3 - 20*G[1, w] - (8*G[1, w^2])/3 + (103*G[r61, w^2])/3 + 
   (103*G[r62, w^2])/3)*G[0, r62, 0, z3] - ((16*I)/3)*Pi*G[0, r62, 1, w^2] + 
 (16*G[0, w]*G[0, r62, 1, w^2])/3 + 8*G[0, w^2]*G[0, r62, 1, w^2] + 
 (16*G[1, r7]*G[0, r62, 1, w^2])/3 - (32*G[1, w]*G[0, r62, 1, w^2])/3 - 
 8*G[-w^(-1), w^2]*G[0, r62, 1, w^2] - 8*G[-w, w^2]*G[0, r62, 1, w^2] + 
 (((16*I)/3)*Pi - (16*G[0, w])/3 - (16*G[1, r7])/3 + (32*G[1, w])/3)*
  G[0, r62, 1, z3] + (11*G[0, w^2]*G[0, r62, r61, -w])/3 - 
 (11*G[-w^(-1), w^2]*G[0, r62, r61, -w])/3 - 
 (11*G[-w, w^2]*G[0, r62, r61, -w])/3 - ((16*I)/3)*Pi*G[0, r62, r61, w^2] + 
 (40*G[0, w]*G[0, r62, r61, w^2])/3 - (295*G[0, w^2]*G[0, r62, r61, w^2])/3 + 
 (16*G[1, r7]*G[0, r62, r61, w^2])/3 - (80*G[1, w]*G[0, r62, r61, w^2])/3 + 
 (152*G[r61, w^2]*G[0, r62, r61, w^2])/3 + 
 (152*G[r62, w^2]*G[0, r62, r61, w^2])/3 + 
 20*G[w^(-2), w^2]*G[0, r62, r61, w^2] + 
 (83*G[-w^(-1), w^2]*G[0, r62, r61, w^2])/3 + 
 (83*G[-w, w^2]*G[0, r62, r61, w^2])/3 + 
 (((16*I)/3)*Pi - (40*G[0, w])/3 + (152*G[0, w^2])/3 - (16*G[1, r7])/3 + 
   (80*G[1, w])/3 - (152*G[r61, w^2])/3 - (152*G[r62, w^2])/3)*
  G[0, r62, r61, z3] + (11*G[0, w^2]*G[0, r62, r62, -w])/3 - 
 (11*G[-w^(-1), w^2]*G[0, r62, r62, -w])/3 - 
 (11*G[-w, w^2]*G[0, r62, r62, -w])/3 - ((16*I)/3)*Pi*G[0, r62, r62, w^2] + 
 (40*G[0, w]*G[0, r62, r62, w^2])/3 - (295*G[0, w^2]*G[0, r62, r62, w^2])/3 + 
 (16*G[1, r7]*G[0, r62, r62, w^2])/3 - (80*G[1, w]*G[0, r62, r62, w^2])/3 + 
 (152*G[r61, w^2]*G[0, r62, r62, w^2])/3 + 
 (152*G[r62, w^2]*G[0, r62, r62, w^2])/3 + 
 20*G[w^(-2), w^2]*G[0, r62, r62, w^2] + 
 (83*G[-w^(-1), w^2]*G[0, r62, r62, w^2])/3 + 
 (83*G[-w, w^2]*G[0, r62, r62, w^2])/3 + 
 (((16*I)/3)*Pi - (40*G[0, w])/3 + (152*G[0, w^2])/3 - (16*G[1, r7])/3 + 
   (80*G[1, w])/3 - (152*G[r61, w^2])/3 - (152*G[r62, w^2])/3)*
  G[0, r62, r62, z3] + ((10*I)/3)*Pi*G[0, r62, w^(-2), w^2] + 
 G[0, -w]*G[0, r62, w^(-2), w^2] - (10*G[0, w]*G[0, r62, w^(-2), w^2])/3 + 
 (46*G[0, w^2]*G[0, r62, w^(-2), w^2])/3 - 
 (13*G[1, r7]*G[0, r62, w^(-2), w^2])/3 - 2*G[1, -w]*G[0, r62, w^(-2), w^2] + 
 (20*G[1, w]*G[0, r62, w^(-2), w^2])/3 + 2*G[1, w^2]*G[0, r62, w^(-2), w^2] - 
 (49*G[r61, w^2]*G[0, r62, w^(-2), w^2])/3 - 
 (49*G[r62, w^2]*G[0, r62, w^(-2), w^2])/3 + 
 (((-10*I)/3)*Pi - G[0, -w] + (10*G[0, w])/3 - (46*G[0, w^2])/3 + 
   (13*G[1, r7])/3 + 2*G[1, -w] - (20*G[1, w])/3 - 2*G[1, w^2] + 
   (49*G[r61, w^2])/3 + (49*G[r62, w^2])/3)*G[0, r62, w^(-2), z3] + 
 ((8*I)/3)*Pi*G[0, r62, -w^(-1), w^2] - (G[0, -w]*G[0, r62, -w^(-1), w^2])/
  3 - (8*G[0, w]*G[0, r62, -w^(-1), w^2])/3 + 
 (7*G[0, w^2]*G[0, r62, -w^(-1), w^2])/3 - (G[1, r7]*G[0, r62, -w^(-1), w^2])/
  3 + (2*G[1, -w]*G[0, r62, -w^(-1), w^2])/3 + 
 (16*G[1, w]*G[0, r62, -w^(-1), w^2])/3 - 
 (14*G[1, w^2]*G[0, r62, -w^(-1), w^2])/3 + 
 (((-8*I)/3)*Pi + G[0, -w]/3 + (8*G[0, w])/3 - (7*G[0, w^2])/3 + G[1, r7]/3 - 
   (2*G[1, -w])/3 - (16*G[1, w])/3 + (14*G[1, w^2])/3)*
  G[0, r62, -w^(-1), z3] + 2*G[0, w^2]*G[0, r62, -w, -w] - 
 2*G[-w^(-1), w^2]*G[0, r62, -w, -w] - 2*G[-w, w^2]*G[0, r62, -w, -w] + 
 ((8*I)/3)*Pi*G[0, r62, -w, w^2] - (G[0, -w]*G[0, r62, -w, w^2])/3 - 
 (8*G[0, w]*G[0, r62, -w, w^2])/3 + (7*G[0, w^2]*G[0, r62, -w, w^2])/3 - 
 (G[1, r7]*G[0, r62, -w, w^2])/3 + (2*G[1, -w]*G[0, r62, -w, w^2])/3 + 
 (16*G[1, w]*G[0, r62, -w, w^2])/3 - (14*G[1, w^2]*G[0, r62, -w, w^2])/3 + 
 (((-8*I)/3)*Pi + G[0, -w]/3 + (8*G[0, w])/3 - (7*G[0, w^2])/3 + G[1, r7]/3 - 
   (2*G[1, -w])/3 - (16*G[1, w])/3 + (14*G[1, w^2])/3)*G[0, r62, -w, z3] + 
 ((10*I)/3)*Pi*G[0, r62, w^2, w^2] + G[0, -w]*G[0, r62, w^2, w^2] - 
 (10*G[0, w]*G[0, r62, w^2, w^2])/3 + (11*G[0, w^2]*G[0, r62, w^2, w^2])/6 - 
 (13*G[1, r7]*G[0, r62, w^2, w^2])/3 - 2*G[1, -w]*G[0, r62, w^2, w^2] + 
 (20*G[1, w]*G[0, r62, w^2, w^2])/3 + 2*G[1, w^2]*G[0, r62, w^2, w^2] - 
 (49*G[r61, w^2]*G[0, r62, w^2, w^2])/3 - 
 (49*G[r62, w^2]*G[0, r62, w^2, w^2])/3 + 
 10*G[w^(-2), w^2]*G[0, r62, w^2, w^2] + 
 (7*G[-w^(-1), w^2]*G[0, r62, w^2, w^2])/2 + 
 (7*G[-w, w^2]*G[0, r62, w^2, w^2])/2 + 
 (((-10*I)/3)*Pi - G[0, -w] + (10*G[0, w])/3 - (46*G[0, w^2])/3 + 
   (13*G[1, r7])/3 + 2*G[1, -w] - (20*G[1, w])/3 - 2*G[1, w^2] + 
   (49*G[r61, w^2])/3 + (49*G[r62, w^2])/3)*G[0, r62, w^2, z3] + 
 (7*G[0, w^2]*G[0, w^(-2), 0, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[0, w^(-2), 0, -w])/3 - 
 (7*G[-w, w^2]*G[0, w^(-2), 0, -w])/3 + ((16*I)/3)*Pi*G[0, w^(-2), 0, w^2] + 
 (53*G[0, -w]*G[0, w^(-2), 0, w^2])/18 - (8*G[0, w]*G[0, w^(-2), 0, w^2])/3 - 
 (455*G[0, w^2]*G[0, w^(-2), 0, w^2])/18 - (5*G[1, r7]*G[0, w^(-2), 0, w^2])/
  18 - (53*G[1, -w]*G[0, w^(-2), 0, w^2])/9 + 
 (4*G[1, w]*G[0, w^(-2), 0, w^2])/3 - (91*G[1, w^2]*G[0, w^(-2), 0, w^2])/9 + 
 (67*G[r61, w^2]*G[0, w^(-2), 0, w^2])/6 + 
 (67*G[r62, w^2]*G[0, w^(-2), 0, w^2])/6 + 
 14*G[w^(-2), w^2]*G[0, w^(-2), 0, w^2] + 
 (31*G[-w^(-1), w^2]*G[0, w^(-2), 0, w^2])/6 + 
 (31*G[-w, w^2]*G[0, w^(-2), 0, w^2])/6 + 
 (((-16*I)/3)*Pi - (53*G[0, -w])/18 + (8*G[0, w])/3 + (55*G[0, w^2])/9 + 
   (5*G[1, r7])/18 + (53*G[1, -w])/9 - (4*G[1, w])/3 + (91*G[1, w^2])/9 - 
   (67*G[r61, w^2])/6 - (67*G[r62, w^2])/6)*G[0, w^(-2), 0, z3] + 
 ((112*I)/3)*Pi*G[0, w^(-2), 1, w^2] - (344*G[0, -w]*G[0, w^(-2), 1, w^2])/
  9 - (148*G[0, w]*G[0, w^(-2), 1, w^2])/3 + 
 (236*G[0, w^2]*G[0, w^(-2), 1, w^2])/9 - (100*G[1, r7]*G[0, w^(-2), 1, w^2])/
  9 + (688*G[1, -w]*G[0, w^(-2), 1, w^2])/9 + 
 (296*G[1, w]*G[0, w^(-2), 1, w^2])/3 - (472*G[1, w^2]*G[0, w^(-2), 1, w^2])/
  9 + (((-112*I)/3)*Pi + (344*G[0, -w])/9 + (148*G[0, w])/3 - 
   (236*G[0, w^2])/9 + (100*G[1, r7])/9 - (688*G[1, -w])/9 - 
   (296*G[1, w])/3 + (472*G[1, w^2])/9)*G[0, w^(-2), 1, z3] - 
 (7*G[0, w^2]*G[0, w^(-2), r61, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[0, w^(-2), r61, -w])/3 + 
 (7*G[-w, w^2]*G[0, w^(-2), r61, -w])/3 + 
 ((8*I)/3)*Pi*G[0, w^(-2), r61, w^2] - (4*G[0, w]*G[0, w^(-2), r61, w^2])/3 + 
 (167*G[0, w^2]*G[0, w^(-2), r61, w^2])/6 - 
 (8*G[1, r7]*G[0, w^(-2), r61, w^2])/3 + (8*G[1, w]*G[0, w^(-2), r61, w^2])/
  3 - (26*G[r61, w^2]*G[0, w^(-2), r61, w^2])/3 - 
 (26*G[r62, w^2]*G[0, w^(-2), r61, w^2])/3 - 
 14*G[w^(-2), w^2]*G[0, w^(-2), r61, w^2] - 
 (31*G[-w^(-1), w^2]*G[0, w^(-2), r61, w^2])/6 - 
 (31*G[-w, w^2]*G[0, w^(-2), r61, w^2])/6 + 
 (((-8*I)/3)*Pi + (4*G[0, w])/3 - (26*G[0, w^2])/3 + (8*G[1, r7])/3 - 
   (8*G[1, w])/3 + (26*G[r61, w^2])/3 + (26*G[r62, w^2])/3)*
  G[0, w^(-2), r61, z3] - (7*G[0, w^2]*G[0, w^(-2), r62, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[0, w^(-2), r62, -w])/3 + 
 (7*G[-w, w^2]*G[0, w^(-2), r62, -w])/3 + 
 ((8*I)/3)*Pi*G[0, w^(-2), r62, w^2] - (4*G[0, w]*G[0, w^(-2), r62, w^2])/3 + 
 (167*G[0, w^2]*G[0, w^(-2), r62, w^2])/6 - 
 (8*G[1, r7]*G[0, w^(-2), r62, w^2])/3 + (8*G[1, w]*G[0, w^(-2), r62, w^2])/
  3 - (26*G[r61, w^2]*G[0, w^(-2), r62, w^2])/3 - 
 (26*G[r62, w^2]*G[0, w^(-2), r62, w^2])/3 - 
 14*G[w^(-2), w^2]*G[0, w^(-2), r62, w^2] - 
 (31*G[-w^(-1), w^2]*G[0, w^(-2), r62, w^2])/6 - 
 (31*G[-w, w^2]*G[0, w^(-2), r62, w^2])/6 + 
 (((-8*I)/3)*Pi + (4*G[0, w])/3 - (26*G[0, w^2])/3 + (8*G[1, r7])/3 - 
   (8*G[1, w])/3 + (26*G[r61, w^2])/3 + (26*G[r62, w^2])/3)*
  G[0, w^(-2), r62, z3] - ((38*I)/3)*Pi*G[0, w^(-2), w^(-2), w^2] + 
 (29*G[0, -w]*G[0, w^(-2), w^(-2), w^2])/4 + 
 (38*G[0, w]*G[0, w^(-2), w^(-2), w^2])/3 - 
 (19*G[0, w^2]*G[0, w^(-2), w^(-2), w^2])/4 + 
 (65*G[1, r7]*G[0, w^(-2), w^(-2), w^2])/12 - 
 (29*G[1, -w]*G[0, w^(-2), w^(-2), w^2])/2 - 
 (76*G[1, w]*G[0, w^(-2), w^(-2), w^2])/3 + 
 (29*G[1, w^2]*G[0, w^(-2), w^(-2), w^2])/2 - 
 (5*G[r61, w^2]*G[0, w^(-2), w^(-2), w^2])/2 - 
 (5*G[r62, w^2]*G[0, w^(-2), w^(-2), w^2])/2 + 
 (((38*I)/3)*Pi - (29*G[0, -w])/4 - (38*G[0, w])/3 + (19*G[0, w^2])/4 - 
   (65*G[1, r7])/12 + (29*G[1, -w])/2 + (76*G[1, w])/3 - (29*G[1, w^2])/2 + 
   (5*G[r61, w^2])/2 + (5*G[r62, w^2])/2)*G[0, w^(-2), w^(-2), z3] - 
 (14*I)*Pi*G[0, w^(-2), -w^(-1), w^2] + 
 (83*G[0, -w]*G[0, w^(-2), -w^(-1), w^2])/12 + 
 14*G[0, w]*G[0, w^(-2), -w^(-1), w^2] - 
 (131*G[0, w^2]*G[0, w^(-2), -w^(-1), w^2])/12 + 
 (37*G[1, r7]*G[0, w^(-2), -w^(-1), w^2])/12 - 
 (83*G[1, -w]*G[0, w^(-2), -w^(-1), w^2])/6 - 
 28*G[1, w]*G[0, w^(-2), -w^(-1), w^2] + 
 (131*G[1, w^2]*G[0, w^(-2), -w^(-1), w^2])/6 + 
 ((14*I)*Pi - (83*G[0, -w])/12 - 14*G[0, w] + (131*G[0, w^2])/12 - 
   (37*G[1, r7])/12 + (83*G[1, -w])/6 + 28*G[1, w] - (131*G[1, w^2])/6)*
  G[0, w^(-2), -w^(-1), z3] - (14*I)*Pi*G[0, w^(-2), -w, w^2] + 
 (131*G[0, -w]*G[0, w^(-2), -w, w^2])/12 + 14*G[0, w]*G[0, w^(-2), -w, w^2] - 
 (131*G[0, w^2]*G[0, w^(-2), -w, w^2])/12 + 
 (37*G[1, r7]*G[0, w^(-2), -w, w^2])/12 - 
 (131*G[1, -w]*G[0, w^(-2), -w, w^2])/6 - 28*G[1, w]*G[0, w^(-2), -w, w^2] + 
 (131*G[1, w^2]*G[0, w^(-2), -w, w^2])/6 + 
 ((14*I)*Pi - (131*G[0, -w])/12 - 14*G[0, w] + (131*G[0, w^2])/12 - 
   (37*G[1, r7])/12 + (131*G[1, -w])/6 + 28*G[1, w] - (131*G[1, w^2])/6)*
  G[0, w^(-2), -w, z3] - ((38*I)/3)*Pi*G[0, w^(-2), w^2, w^2] + 
 (29*G[0, -w]*G[0, w^(-2), w^2, w^2])/4 + (38*G[0, w]*G[0, w^(-2), w^2, w^2])/
  3 - (19*G[0, w^2]*G[0, w^(-2), w^2, w^2])/4 + 
 (65*G[1, r7]*G[0, w^(-2), w^2, w^2])/12 - 
 (29*G[1, -w]*G[0, w^(-2), w^2, w^2])/2 - (76*G[1, w]*G[0, w^(-2), w^2, w^2])/
  3 + (29*G[1, w^2]*G[0, w^(-2), w^2, w^2])/2 - 
 (5*G[r61, w^2]*G[0, w^(-2), w^2, w^2])/2 - 
 (5*G[r62, w^2]*G[0, w^(-2), w^2, w^2])/2 + 
 (((38*I)/3)*Pi - (29*G[0, -w])/4 - (38*G[0, w])/3 + (19*G[0, w^2])/4 - 
   (65*G[1, r7])/12 + (29*G[1, -w])/2 + (76*G[1, w])/3 - (29*G[1, w^2])/2 + 
   (5*G[r61, w^2])/2 + (5*G[r62, w^2])/2)*G[0, w^(-2), w^2, z3] + 
 (16*G[0, w^2]*G[0, -w^(-1), 0, -w])/3 + 
 G[w^(-2), w^2]*G[0, -w^(-1), 0, -w] - 
 (19*G[-w^(-1), w^2]*G[0, -w^(-1), 0, -w])/3 - 
 (19*G[-w, w^2]*G[0, -w^(-1), 0, -w])/3 + 
 ((10*I)/3)*Pi*G[0, -w^(-1), 0, w^2] + (173*G[0, -w]*G[0, -w^(-1), 0, w^2])/
  18 + (26*G[0, w]*G[0, -w^(-1), 0, w^2])/3 + 
 (55*G[0, w^2]*G[0, -w^(-1), 0, w^2])/18 - 
 (71*G[1, r7]*G[0, -w^(-1), 0, w^2])/18 - 
 (173*G[1, -w]*G[0, -w^(-1), 0, w^2])/9 - (28*G[1, w]*G[0, -w^(-1), 0, w^2])/
  3 + (11*G[1, w^2]*G[0, -w^(-1), 0, w^2])/9 - 
 4*G[r61, w^2]*G[0, -w^(-1), 0, w^2] - 4*G[r62, w^2]*G[0, -w^(-1), 0, w^2] - 
 G[w^(-2), w^2]*G[0, -w^(-1), 0, w^2] + 
 (4*G[-w^(-1), w^2]*G[0, -w^(-1), 0, w^2])/3 + 
 (4*G[-w, w^2]*G[0, -w^(-1), 0, w^2])/3 + 
 (((-10*I)/3)*Pi - (173*G[0, -w])/18 - (26*G[0, w])/3 + (47*G[0, w^2])/18 + 
   (71*G[1, r7])/18 + (173*G[1, -w])/9 + (28*G[1, w])/3 - (11*G[1, w^2])/9 - 
   2*G[r61, w^2] - 2*G[r62, w^2])*G[0, -w^(-1), 0, z3] - 
 (32*G[0, w^2]*G[0, -w^(-1), 1, -w])/3 - 
 2*G[w^(-2), w^2]*G[0, -w^(-1), 1, -w] + 
 (38*G[-w^(-1), w^2]*G[0, -w^(-1), 1, -w])/3 + 
 (38*G[-w, w^2]*G[0, -w^(-1), 1, -w])/3 + (30*I)*Pi*G[0, -w^(-1), 1, w^2] - 
 (230*G[0, -w]*G[0, -w^(-1), 1, w^2])/9 - 42*G[0, w]*G[0, -w^(-1), 1, w^2] + 
 (164*G[0, w^2]*G[0, -w^(-1), 1, w^2])/9 - 
 (76*G[1, r7]*G[0, -w^(-1), 1, w^2])/9 + (460*G[1, -w]*G[0, -w^(-1), 1, w^2])/
  9 + 84*G[1, w]*G[0, -w^(-1), 1, w^2] - 
 (388*G[1, w^2]*G[0, -w^(-1), 1, w^2])/9 + 
 4*G[r61, w^2]*G[0, -w^(-1), 1, w^2] + 4*G[r62, w^2]*G[0, -w^(-1), 1, w^2] + 
 2*G[w^(-2), w^2]*G[0, -w^(-1), 1, w^2] - 
 (8*G[-w^(-1), w^2]*G[0, -w^(-1), 1, w^2])/3 - 
 (8*G[-w, w^2]*G[0, -w^(-1), 1, w^2])/3 + 
 ((-30*I)*Pi + (230*G[0, -w])/9 + 42*G[0, w] - (266*G[0, w^2])/9 + 
   (76*G[1, r7])/9 - (460*G[1, -w])/9 - 84*G[1, w] + (388*G[1, w^2])/9 + 
   8*G[r61, w^2] + 8*G[r62, w^2])*G[0, -w^(-1), 1, z3] + 
 ((8*I)/3)*Pi*G[0, -w^(-1), r61, w^2] - (14*G[0, w]*G[0, -w^(-1), r61, w^2])/
  3 + 2*G[0, w^2]*G[0, -w^(-1), r61, w^2] + 
 (4*G[1, r7]*G[0, -w^(-1), r61, w^2])/3 + 
 (28*G[1, w]*G[0, -w^(-1), r61, w^2])/3 - 
 8*G[1, w^2]*G[0, -w^(-1), r61, w^2] + 
 2*G[r61, w^2]*G[0, -w^(-1), r61, w^2] + 
 2*G[r62, w^2]*G[0, -w^(-1), r61, w^2] + 
 (((-8*I)/3)*Pi + (14*G[0, w])/3 - 2*G[0, w^2] - (4*G[1, r7])/3 - 
   (28*G[1, w])/3 + 8*G[1, w^2] - 2*G[r61, w^2] - 2*G[r62, w^2])*
  G[0, -w^(-1), r61, z3] + ((8*I)/3)*Pi*G[0, -w^(-1), r62, w^2] - 
 (14*G[0, w]*G[0, -w^(-1), r62, w^2])/3 + 
 2*G[0, w^2]*G[0, -w^(-1), r62, w^2] + (4*G[1, r7]*G[0, -w^(-1), r62, w^2])/
  3 + (28*G[1, w]*G[0, -w^(-1), r62, w^2])/3 - 
 8*G[1, w^2]*G[0, -w^(-1), r62, w^2] + 
 2*G[r61, w^2]*G[0, -w^(-1), r62, w^2] + 
 2*G[r62, w^2]*G[0, -w^(-1), r62, w^2] + 
 (((-8*I)/3)*Pi + (14*G[0, w])/3 - 2*G[0, w^2] - (4*G[1, r7])/3 - 
   (28*G[1, w])/3 + 8*G[1, w^2] - 2*G[r61, w^2] - 2*G[r62, w^2])*
  G[0, -w^(-1), r62, z3] - ((23*I)/2)*Pi*G[0, -w^(-1), w^(-2), w^2] + 
 (29*G[0, -w]*G[0, -w^(-1), w^(-2), w^2])/4 + 
 (23*G[0, w]*G[0, -w^(-1), w^(-2), w^2])/2 - 
 (29*G[0, w^2]*G[0, -w^(-1), w^(-2), w^2])/4 + 
 (17*G[1, r7]*G[0, -w^(-1), w^(-2), w^2])/4 - 
 (29*G[1, -w]*G[0, -w^(-1), w^(-2), w^2])/2 - 
 23*G[1, w]*G[0, -w^(-1), w^(-2), w^2] + 
 (29*G[1, w^2]*G[0, -w^(-1), w^(-2), w^2])/2 + 
 (((23*I)/2)*Pi - (29*G[0, -w])/4 - (23*G[0, w])/2 + (29*G[0, w^2])/4 - 
   (17*G[1, r7])/4 + (29*G[1, -w])/2 + 23*G[1, w] - (29*G[1, w^2])/2)*
  G[0, -w^(-1), w^(-2), z3] - ((19*I)/2)*Pi*G[0, -w^(-1), -w^(-1), w^2] - 
 (G[0, -w]*G[0, -w^(-1), -w^(-1), w^2])/12 + 
 (19*G[0, w]*G[0, -w^(-1), -w^(-1), w^2])/2 - 
 (83*G[0, w^2]*G[0, -w^(-1), -w^(-1), w^2])/12 + 
 (31*G[1, r7]*G[0, -w^(-1), -w^(-1), w^2])/12 + 
 (G[1, -w]*G[0, -w^(-1), -w^(-1), w^2])/6 - 
 19*G[1, w]*G[0, -w^(-1), -w^(-1), w^2] + 
 (83*G[1, w^2]*G[0, -w^(-1), -w^(-1), w^2])/6 + 
 (((19*I)/2)*Pi + G[0, -w]/12 - (19*G[0, w])/2 + (83*G[0, w^2])/12 - 
   (31*G[1, r7])/12 - G[1, -w]/6 + 19*G[1, w] - (83*G[1, w^2])/6)*
  G[0, -w^(-1), -w^(-1), z3] - ((19*I)/2)*Pi*G[0, -w^(-1), -w, w^2] - 
 (97*G[0, -w]*G[0, -w^(-1), -w, w^2])/12 + 
 (19*G[0, w]*G[0, -w^(-1), -w, w^2])/2 - 
 (83*G[0, w^2]*G[0, -w^(-1), -w, w^2])/12 + 
 (31*G[1, r7]*G[0, -w^(-1), -w, w^2])/12 + 
 (97*G[1, -w]*G[0, -w^(-1), -w, w^2])/6 - 19*G[1, w]*G[0, -w^(-1), -w, w^2] + 
 (83*G[1, w^2]*G[0, -w^(-1), -w, w^2])/6 + 
 (((19*I)/2)*Pi + (97*G[0, -w])/12 - (19*G[0, w])/2 + (83*G[0, w^2])/12 - 
   (31*G[1, r7])/12 - (97*G[1, -w])/6 + 19*G[1, w] - (83*G[1, w^2])/6)*
  G[0, -w^(-1), -w, z3] - ((23*I)/2)*Pi*G[0, -w^(-1), w^2, w^2] + 
 (29*G[0, -w]*G[0, -w^(-1), w^2, w^2])/4 + 
 (23*G[0, w]*G[0, -w^(-1), w^2, w^2])/2 - 
 (29*G[0, w^2]*G[0, -w^(-1), w^2, w^2])/4 + 
 (17*G[1, r7]*G[0, -w^(-1), w^2, w^2])/4 - 
 (29*G[1, -w]*G[0, -w^(-1), w^2, w^2])/2 - 
 23*G[1, w]*G[0, -w^(-1), w^2, w^2] + (29*G[1, w^2]*G[0, -w^(-1), w^2, w^2])/
  2 + (((23*I)/2)*Pi - (29*G[0, -w])/4 - (23*G[0, w])/2 + (29*G[0, w^2])/4 - 
   (17*G[1, r7])/4 + (29*G[1, -w])/2 + 23*G[1, w] - (29*G[1, w^2])/2)*
  G[0, -w^(-1), w^2, z3] + G[0, w^2]*G[0, -w, 0, -w] - 
 G[-w^(-1), w^2]*G[0, -w, 0, -w] - G[-w, w^2]*G[0, -w, 0, -w] + 
 ((10*I)/3)*Pi*G[0, -w, 0, w^2] + (173*G[0, -w]*G[0, -w, 0, w^2])/18 + 
 (2*G[0, w]*G[0, -w, 0, w^2])/3 + (55*G[0, w^2]*G[0, -w, 0, w^2])/18 - 
 (71*G[1, r7]*G[0, -w, 0, w^2])/18 - (173*G[1, -w]*G[0, -w, 0, w^2])/9 - 
 (28*G[1, w]*G[0, -w, 0, w^2])/3 + (11*G[1, w^2]*G[0, -w, 0, w^2])/9 - 
 4*G[r61, w^2]*G[0, -w, 0, w^2] - 4*G[r62, w^2]*G[0, -w, 0, w^2] - 
 G[w^(-2), w^2]*G[0, -w, 0, w^2] + (4*G[-w^(-1), w^2]*G[0, -w, 0, w^2])/3 + 
 (4*G[-w, w^2]*G[0, -w, 0, w^2])/3 + 
 (((-10*I)/3)*Pi - (173*G[0, -w])/18 - (2*G[0, w])/3 + (47*G[0, w^2])/18 + 
   (71*G[1, r7])/18 + (173*G[1, -w])/9 + (28*G[1, w])/3 - (11*G[1, w^2])/9 - 
   2*G[r61, w^2] - 2*G[r62, w^2])*G[0, -w, 0, z3] - 
 6*G[0, w^2]*G[0, -w, 1, -w] + 6*G[-w^(-1), w^2]*G[0, -w, 1, -w] + 
 6*G[-w, w^2]*G[0, -w, 1, -w] + (30*I)*Pi*G[0, -w, 1, w^2] - 
 (230*G[0, -w]*G[0, -w, 1, w^2])/9 - 42*G[0, w]*G[0, -w, 1, w^2] + 
 (164*G[0, w^2]*G[0, -w, 1, w^2])/9 - (76*G[1, r7]*G[0, -w, 1, w^2])/9 + 
 (460*G[1, -w]*G[0, -w, 1, w^2])/9 + 84*G[1, w]*G[0, -w, 1, w^2] - 
 (388*G[1, w^2]*G[0, -w, 1, w^2])/9 + 4*G[r61, w^2]*G[0, -w, 1, w^2] + 
 4*G[r62, w^2]*G[0, -w, 1, w^2] + 2*G[w^(-2), w^2]*G[0, -w, 1, w^2] - 
 (8*G[-w^(-1), w^2]*G[0, -w, 1, w^2])/3 - (8*G[-w, w^2]*G[0, -w, 1, w^2])/3 + 
 ((-30*I)*Pi + (230*G[0, -w])/9 + 42*G[0, w] - (266*G[0, w^2])/9 + 
   (76*G[1, r7])/9 - (460*G[1, -w])/9 - 84*G[1, w] + (388*G[1, w^2])/9 + 
   8*G[r61, w^2] + 8*G[r62, w^2])*G[0, -w, 1, z3] + 
 2*G[0, w^2]*G[0, -w, r61, -w] - 2*G[-w^(-1), w^2]*G[0, -w, r61, -w] - 
 2*G[-w, w^2]*G[0, -w, r61, -w] + ((8*I)/3)*Pi*G[0, -w, r61, w^2] - 
 (14*G[0, w]*G[0, -w, r61, w^2])/3 + 2*G[0, w^2]*G[0, -w, r61, w^2] + 
 (4*G[1, r7]*G[0, -w, r61, w^2])/3 + (28*G[1, w]*G[0, -w, r61, w^2])/3 - 
 8*G[1, w^2]*G[0, -w, r61, w^2] + 2*G[r61, w^2]*G[0, -w, r61, w^2] + 
 2*G[r62, w^2]*G[0, -w, r61, w^2] + 
 (((-8*I)/3)*Pi + (14*G[0, w])/3 - 2*G[0, w^2] - (4*G[1, r7])/3 - 
   (28*G[1, w])/3 + 8*G[1, w^2] - 2*G[r61, w^2] - 2*G[r62, w^2])*
  G[0, -w, r61, z3] + 2*G[0, w^2]*G[0, -w, r62, -w] - 
 2*G[-w^(-1), w^2]*G[0, -w, r62, -w] - 2*G[-w, w^2]*G[0, -w, r62, -w] + 
 ((8*I)/3)*Pi*G[0, -w, r62, w^2] - (14*G[0, w]*G[0, -w, r62, w^2])/3 + 
 2*G[0, w^2]*G[0, -w, r62, w^2] + (4*G[1, r7]*G[0, -w, r62, w^2])/3 + 
 (28*G[1, w]*G[0, -w, r62, w^2])/3 - 8*G[1, w^2]*G[0, -w, r62, w^2] + 
 2*G[r61, w^2]*G[0, -w, r62, w^2] + 2*G[r62, w^2]*G[0, -w, r62, w^2] + 
 (((-8*I)/3)*Pi + (14*G[0, w])/3 - 2*G[0, w^2] - (4*G[1, r7])/3 - 
   (28*G[1, w])/3 + 8*G[1, w^2] - 2*G[r61, w^2] - 2*G[r62, w^2])*
  G[0, -w, r62, z3] - ((23*I)/2)*Pi*G[0, -w, w^(-2), w^2] + 
 (29*G[0, -w]*G[0, -w, w^(-2), w^2])/4 + (23*G[0, w]*G[0, -w, w^(-2), w^2])/
  2 - (29*G[0, w^2]*G[0, -w, w^(-2), w^2])/4 + 
 (17*G[1, r7]*G[0, -w, w^(-2), w^2])/4 - (29*G[1, -w]*G[0, -w, w^(-2), w^2])/
  2 - 23*G[1, w]*G[0, -w, w^(-2), w^2] + (29*G[1, w^2]*G[0, -w, w^(-2), w^2])/
  2 + (((23*I)/2)*Pi - (29*G[0, -w])/4 - (23*G[0, w])/2 + (29*G[0, w^2])/4 - 
   (17*G[1, r7])/4 + (29*G[1, -w])/2 + 23*G[1, w] - (29*G[1, w^2])/2)*
  G[0, -w, w^(-2), z3] - ((19*I)/2)*Pi*G[0, -w, -w^(-1), w^2] - 
 (97*G[0, -w]*G[0, -w, -w^(-1), w^2])/12 + 
 (19*G[0, w]*G[0, -w, -w^(-1), w^2])/2 - 
 (83*G[0, w^2]*G[0, -w, -w^(-1), w^2])/12 + 
 (31*G[1, r7]*G[0, -w, -w^(-1), w^2])/12 + 
 (97*G[1, -w]*G[0, -w, -w^(-1), w^2])/6 - 19*G[1, w]*G[0, -w, -w^(-1), w^2] + 
 (83*G[1, w^2]*G[0, -w, -w^(-1), w^2])/6 + 
 (((19*I)/2)*Pi + (97*G[0, -w])/12 - (19*G[0, w])/2 + (83*G[0, w^2])/12 - 
   (31*G[1, r7])/12 - (97*G[1, -w])/6 + 19*G[1, w] - (83*G[1, w^2])/6)*
  G[0, -w, -w^(-1), z3] + (4*G[0, w^2]*G[0, -w, -w, -w])/3 - 
 G[w^(-2), w^2]*G[0, -w, -w, -w] - (G[-w^(-1), w^2]*G[0, -w, -w, -w])/3 - 
 (G[-w, w^2]*G[0, -w, -w, -w])/3 - ((19*I)/2)*Pi*G[0, -w, -w, w^2] - 
 (G[0, -w]*G[0, -w, -w, w^2])/12 + (19*G[0, w]*G[0, -w, -w, w^2])/2 - 
 (83*G[0, w^2]*G[0, -w, -w, w^2])/12 + (31*G[1, r7]*G[0, -w, -w, w^2])/12 + 
 (G[1, -w]*G[0, -w, -w, w^2])/6 - 19*G[1, w]*G[0, -w, -w, w^2] + 
 (83*G[1, w^2]*G[0, -w, -w, w^2])/6 + 
 (((19*I)/2)*Pi + G[0, -w]/12 - (19*G[0, w])/2 + (83*G[0, w^2])/12 - 
   (31*G[1, r7])/12 - G[1, -w]/6 + 19*G[1, w] - (83*G[1, w^2])/6)*
  G[0, -w, -w, z3] - ((23*I)/2)*Pi*G[0, -w, w^2, w^2] + 
 (29*G[0, -w]*G[0, -w, w^2, w^2])/4 + (23*G[0, w]*G[0, -w, w^2, w^2])/2 - 
 (29*G[0, w^2]*G[0, -w, w^2, w^2])/4 + (17*G[1, r7]*G[0, -w, w^2, w^2])/4 - 
 (29*G[1, -w]*G[0, -w, w^2, w^2])/2 - 23*G[1, w]*G[0, -w, w^2, w^2] + 
 (29*G[1, w^2]*G[0, -w, w^2, w^2])/2 + 
 (((23*I)/2)*Pi - (29*G[0, -w])/4 - (23*G[0, w])/2 + (29*G[0, w^2])/4 - 
   (17*G[1, r7])/4 + (29*G[1, -w])/2 + 23*G[1, w] - (29*G[1, w^2])/2)*
  G[0, -w, w^2, z3] + (7*G[0, w^2]*G[0, w^2, 0, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[0, w^2, 0, -w])/3 - (7*G[-w, w^2]*G[0, w^2, 0, -w])/3 + 
 ((16*I)/3)*Pi*G[0, w^2, 0, w^2] + (53*G[0, -w]*G[0, w^2, 0, w^2])/18 + 
 (4*G[0, w]*G[0, w^2, 0, w^2])/3 - (184*G[0, w^2]*G[0, w^2, 0, w^2])/9 - 
 (5*G[1, r7]*G[0, w^2, 0, w^2])/18 - (53*G[1, -w]*G[0, w^2, 0, w^2])/9 + 
 (4*G[1, w]*G[0, w^2, 0, w^2])/3 - (91*G[1, w^2]*G[0, w^2, 0, w^2])/9 + 
 (103*G[r61, w^2]*G[0, w^2, 0, w^2])/6 + (103*G[r62, w^2]*G[0, w^2, 0, w^2])/
  6 + 2*G[w^(-2), w^2]*G[0, w^2, 0, w^2] + 
 (G[-w^(-1), w^2]*G[0, w^2, 0, w^2])/3 + (19*G[-w, w^2]*G[0, w^2, 0, w^2])/
  3 + (((-16*I)/3)*Pi - (53*G[0, -w])/18 - (4*G[0, w])/3 + (55*G[0, w^2])/9 + 
   (5*G[1, r7])/18 + (53*G[1, -w])/9 - (4*G[1, w])/3 + (91*G[1, w^2])/9 - 
   (67*G[r61, w^2])/6 - (67*G[r62, w^2])/6)*G[0, w^2, 0, z3] + 
 ((112*I)/3)*Pi*G[0, w^2, 1, w^2] - (344*G[0, -w]*G[0, w^2, 1, w^2])/9 - 
 (148*G[0, w]*G[0, w^2, 1, w^2])/3 + (392*G[0, w^2]*G[0, w^2, 1, w^2])/9 - 
 (100*G[1, r7]*G[0, w^2, 1, w^2])/9 + (688*G[1, -w]*G[0, w^2, 1, w^2])/9 + 
 (296*G[1, w]*G[0, w^2, 1, w^2])/3 - (472*G[1, w^2]*G[0, w^2, 1, w^2])/9 - 
 12*G[r61, w^2]*G[0, w^2, 1, w^2] - 12*G[r62, w^2]*G[0, w^2, 1, w^2] + 
 4*G[w^(-2), w^2]*G[0, w^2, 1, w^2] + (8*G[-w^(-1), w^2]*G[0, w^2, 1, w^2])/
  3 - (28*G[-w, w^2]*G[0, w^2, 1, w^2])/3 + 
 (((-112*I)/3)*Pi + (344*G[0, -w])/9 + (148*G[0, w])/3 - (236*G[0, w^2])/9 + 
   (100*G[1, r7])/9 - (688*G[1, -w])/9 - (296*G[1, w])/3 + (472*G[1, w^2])/9)*
  G[0, w^2, 1, z3] - (7*G[0, w^2]*G[0, w^2, r61, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[0, w^2, r61, -w])/3 + (7*G[-w, w^2]*G[0, w^2, r61, -w])/
  3 + ((8*I)/3)*Pi*G[0, w^2, r61, w^2] - (4*G[0, w]*G[0, w^2, r61, w^2])/3 + 
 (43*G[0, w^2]*G[0, w^2, r61, w^2])/3 - (8*G[1, r7]*G[0, w^2, r61, w^2])/3 + 
 (8*G[1, w]*G[0, w^2, r61, w^2])/3 - (26*G[r61, w^2]*G[0, w^2, r61, w^2])/3 - 
 (26*G[r62, w^2]*G[0, w^2, r61, w^2])/3 - 
 4*G[w^(-2), w^2]*G[0, w^2, r61, w^2] - 
 (5*G[-w^(-1), w^2]*G[0, w^2, r61, w^2])/3 - 
 (5*G[-w, w^2]*G[0, w^2, r61, w^2])/3 + 
 (((-8*I)/3)*Pi + (4*G[0, w])/3 - (26*G[0, w^2])/3 + (8*G[1, r7])/3 - 
   (8*G[1, w])/3 + (26*G[r61, w^2])/3 + (26*G[r62, w^2])/3)*
  G[0, w^2, r61, z3] - (7*G[0, w^2]*G[0, w^2, r62, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[0, w^2, r62, -w])/3 + (7*G[-w, w^2]*G[0, w^2, r62, -w])/
  3 + ((8*I)/3)*Pi*G[0, w^2, r62, w^2] - (4*G[0, w]*G[0, w^2, r62, w^2])/3 + 
 (43*G[0, w^2]*G[0, w^2, r62, w^2])/3 - (8*G[1, r7]*G[0, w^2, r62, w^2])/3 + 
 (8*G[1, w]*G[0, w^2, r62, w^2])/3 - (26*G[r61, w^2]*G[0, w^2, r62, w^2])/3 - 
 (26*G[r62, w^2]*G[0, w^2, r62, w^2])/3 - 
 4*G[w^(-2), w^2]*G[0, w^2, r62, w^2] - 
 (5*G[-w^(-1), w^2]*G[0, w^2, r62, w^2])/3 - 
 (5*G[-w, w^2]*G[0, w^2, r62, w^2])/3 + 
 (((-8*I)/3)*Pi + (4*G[0, w])/3 - (26*G[0, w^2])/3 + (8*G[1, r7])/3 - 
   (8*G[1, w])/3 + (26*G[r61, w^2])/3 + (26*G[r62, w^2])/3)*
  G[0, w^2, r62, z3] - ((38*I)/3)*Pi*G[0, w^2, w^(-2), w^2] + 
 (29*G[0, -w]*G[0, w^2, w^(-2), w^2])/4 + (38*G[0, w]*G[0, w^2, w^(-2), w^2])/
  3 - (19*G[0, w^2]*G[0, w^2, w^(-2), w^2])/4 + 
 (65*G[1, r7]*G[0, w^2, w^(-2), w^2])/12 - 
 (29*G[1, -w]*G[0, w^2, w^(-2), w^2])/2 - (76*G[1, w]*G[0, w^2, w^(-2), w^2])/
  3 + (29*G[1, w^2]*G[0, w^2, w^(-2), w^2])/2 - 
 (5*G[r61, w^2]*G[0, w^2, w^(-2), w^2])/2 - 
 (5*G[r62, w^2]*G[0, w^2, w^(-2), w^2])/2 + 
 (((38*I)/3)*Pi - (29*G[0, -w])/4 - (38*G[0, w])/3 + (19*G[0, w^2])/4 - 
   (65*G[1, r7])/12 + (29*G[1, -w])/2 + (76*G[1, w])/3 - (29*G[1, w^2])/2 + 
   (5*G[r61, w^2])/2 + (5*G[r62, w^2])/2)*G[0, w^2, w^(-2), z3] - 
 (14*I)*Pi*G[0, w^2, -w^(-1), w^2] + (131*G[0, -w]*G[0, w^2, -w^(-1), w^2])/
  12 + 14*G[0, w]*G[0, w^2, -w^(-1), w^2] - 
 (131*G[0, w^2]*G[0, w^2, -w^(-1), w^2])/12 + 
 (37*G[1, r7]*G[0, w^2, -w^(-1), w^2])/12 - 
 (131*G[1, -w]*G[0, w^2, -w^(-1), w^2])/6 - 
 28*G[1, w]*G[0, w^2, -w^(-1), w^2] + (131*G[1, w^2]*G[0, w^2, -w^(-1), w^2])/
  6 + ((14*I)*Pi - (131*G[0, -w])/12 - 14*G[0, w] + (131*G[0, w^2])/12 - 
   (37*G[1, r7])/12 + (131*G[1, -w])/6 + 28*G[1, w] - (131*G[1, w^2])/6)*
  G[0, w^2, -w^(-1), z3] - (14*I)*Pi*G[0, w^2, -w, w^2] + 
 (83*G[0, -w]*G[0, w^2, -w, w^2])/12 + 14*G[0, w]*G[0, w^2, -w, w^2] - 
 (131*G[0, w^2]*G[0, w^2, -w, w^2])/12 + (37*G[1, r7]*G[0, w^2, -w, w^2])/
  12 - (83*G[1, -w]*G[0, w^2, -w, w^2])/6 - 28*G[1, w]*G[0, w^2, -w, w^2] + 
 (131*G[1, w^2]*G[0, w^2, -w, w^2])/6 + 
 ((14*I)*Pi - (83*G[0, -w])/12 - 14*G[0, w] + (131*G[0, w^2])/12 - 
   (37*G[1, r7])/12 + (83*G[1, -w])/6 + 28*G[1, w] - (131*G[1, w^2])/6)*
  G[0, w^2, -w, z3] - ((38*I)/3)*Pi*G[0, w^2, w^2, w^2] + 
 (29*G[0, -w]*G[0, w^2, w^2, w^2])/4 + (38*G[0, w]*G[0, w^2, w^2, w^2])/3 - 
 (9*G[0, w^2]*G[0, w^2, w^2, w^2])/4 + (65*G[1, r7]*G[0, w^2, w^2, w^2])/12 - 
 (29*G[1, -w]*G[0, w^2, w^2, w^2])/2 - (76*G[1, w]*G[0, w^2, w^2, w^2])/3 + 
 (29*G[1, w^2]*G[0, w^2, w^2, w^2])/2 - (5*G[r61, w^2]*G[0, w^2, w^2, w^2])/
  2 - (5*G[r62, w^2]*G[0, w^2, w^2, w^2])/2 + 
 4*G[w^(-2), w^2]*G[0, w^2, w^2, w^2] - 
 (13*G[-w^(-1), w^2]*G[0, w^2, w^2, w^2])/2 - 
 (13*G[-w, w^2]*G[0, w^2, w^2, w^2])/2 + 
 (((38*I)/3)*Pi - (29*G[0, -w])/4 - (38*G[0, w])/3 + (19*G[0, w^2])/4 - 
   (65*G[1, r7])/12 + (29*G[1, -w])/2 + (76*G[1, w])/3 - (29*G[1, w^2])/2 + 
   (5*G[r61, w^2])/2 + (5*G[r62, w^2])/2)*G[0, w^2, w^2, z3] + 
 (4*I)*Pi*G[-I, 0, 0, r1] - 24*G[0, w]*G[-I, 0, 0, r1] + 
 (26*G[0, w^2]*G[-I, 0, 0, r1])/3 + 24*G[r1, w]*G[-I, 0, 0, r1] + 
 24*G[r2, w]*G[-I, 0, 0, r1] - 2*G[w^(-2), w^2]*G[-I, 0, 0, r1] - 
 (20*G[-w^(-1), w^2]*G[-I, 0, 0, r1])/3 - (20*G[-w, w^2]*G[-I, 0, 0, r1])/3 + 
 (8*I)*Pi*G[-I, 0, 0, w] - (26*G[0, w^2]*G[-I, 0, 0, w])/3 + 
 2*G[w^(-2), w^2]*G[-I, 0, 0, w] + (20*G[-w^(-1), w^2]*G[-I, 0, 0, w])/3 + 
 (20*G[-w, w^2]*G[-I, 0, 0, w])/3 + (8*I)*Pi*G[-I, 0, 1, r1] + 
 16*G[0, w]*G[-I, 0, 1, r1] - 4*G[0, w^2]*G[-I, 0, 1, r1] - 
 16*G[r1, w]*G[-I, 0, 1, r1] - 16*G[r2, w]*G[-I, 0, 1, r1] + 
 4*G[w^(-2), w^2]*G[-I, 0, 1, r1] - (16*I)*Pi*G[-I, 0, 1, w] + 
 4*G[0, w^2]*G[-I, 0, 1, w] - 4*G[w^(-2), w^2]*G[-I, 0, 1, w] + 
 (8*I)*Pi*G[-I, 0, r1, r1] + (12*I)*Pi*G[-I, r1, 0, r1] + 
 8*G[0, w]*G[-I, r1, 0, r1] - 2*G[0, w^2]*G[-I, r1, 0, r1] - 
 8*G[r1, w]*G[-I, r1, 0, r1] - 8*G[r2, w]*G[-I, r1, 0, r1] + 
 2*G[w^(-2), w^2]*G[-I, r1, 0, r1] - (8*I)*Pi*G[-I, r1, 0, w] + 
 2*G[0, w^2]*G[-I, r1, 0, w] - 2*G[w^(-2), w^2]*G[-I, r1, 0, w] - 
 (8*I)*Pi*G[-I, r1, 1, r1] - 16*G[0, w]*G[-I, r1, 1, r1] + 
 4*G[0, w^2]*G[-I, r1, 1, r1] + 16*G[r1, w]*G[-I, r1, 1, r1] + 
 16*G[r2, w]*G[-I, r1, 1, r1] - 4*G[w^(-2), w^2]*G[-I, r1, 1, r1] + 
 (16*I)*Pi*G[-I, r1, 1, w] - 4*G[0, w^2]*G[-I, r1, 1, w] + 
 4*G[w^(-2), w^2]*G[-I, r1, 1, w] - (16*I)*Pi*G[-I, r1, r1, r1] - 
 (8*I)*Pi*G[-I, r1, r2, r1] + (4*I)*Pi*G[-I, r2, 0, r1] + 
 8*G[0, w]*G[-I, r2, 0, r1] - 2*G[0, w^2]*G[-I, r2, 0, r1] - 
 8*G[r1, w]*G[-I, r2, 0, r1] - 8*G[r2, w]*G[-I, r2, 0, r1] + 
 2*G[w^(-2), w^2]*G[-I, r2, 0, r1] - (8*I)*Pi*G[-I, r2, 0, w] + 
 2*G[0, w^2]*G[-I, r2, 0, w] - 2*G[w^(-2), w^2]*G[-I, r2, 0, w] - 
 (8*I)*Pi*G[-I, r2, 1, r1] - 16*G[0, w]*G[-I, r2, 1, r1] + 
 4*G[0, w^2]*G[-I, r2, 1, r1] + 16*G[r1, w]*G[-I, r2, 1, r1] + 
 16*G[r2, w]*G[-I, r2, 1, r1] - 4*G[w^(-2), w^2]*G[-I, r2, 1, r1] + 
 (16*I)*Pi*G[-I, r2, 1, w] - 4*G[0, w^2]*G[-I, r2, 1, w] + 
 4*G[w^(-2), w^2]*G[-I, r2, 1, w] - (8*I)*Pi*G[-I, r2, r1, r1] + 
 (4*I)*Pi*G[I, 0, 0, r1] - 24*G[0, w]*G[I, 0, 0, r1] + 
 (26*G[0, w^2]*G[I, 0, 0, r1])/3 + 24*G[r1, w]*G[I, 0, 0, r1] + 
 24*G[r2, w]*G[I, 0, 0, r1] - 2*G[w^(-2), w^2]*G[I, 0, 0, r1] - 
 (20*G[-w^(-1), w^2]*G[I, 0, 0, r1])/3 - (20*G[-w, w^2]*G[I, 0, 0, r1])/3 + 
 (8*I)*Pi*G[I, 0, 0, w] - (26*G[0, w^2]*G[I, 0, 0, w])/3 + 
 2*G[w^(-2), w^2]*G[I, 0, 0, w] + (20*G[-w^(-1), w^2]*G[I, 0, 0, w])/3 + 
 (20*G[-w, w^2]*G[I, 0, 0, w])/3 + (8*I)*Pi*G[I, 0, 1, r1] + 
 16*G[0, w]*G[I, 0, 1, r1] - 4*G[0, w^2]*G[I, 0, 1, r1] - 
 16*G[r1, w]*G[I, 0, 1, r1] - 16*G[r2, w]*G[I, 0, 1, r1] + 
 4*G[w^(-2), w^2]*G[I, 0, 1, r1] - (16*I)*Pi*G[I, 0, 1, w] + 
 4*G[0, w^2]*G[I, 0, 1, w] - 4*G[w^(-2), w^2]*G[I, 0, 1, w] + 
 (8*I)*Pi*G[I, 0, r1, r1] + (12*I)*Pi*G[I, r1, 0, r1] + 
 8*G[0, w]*G[I, r1, 0, r1] - 2*G[0, w^2]*G[I, r1, 0, r1] - 
 8*G[r1, w]*G[I, r1, 0, r1] - 8*G[r2, w]*G[I, r1, 0, r1] + 
 2*G[w^(-2), w^2]*G[I, r1, 0, r1] - (8*I)*Pi*G[I, r1, 0, w] + 
 2*G[0, w^2]*G[I, r1, 0, w] - 2*G[w^(-2), w^2]*G[I, r1, 0, w] - 
 (8*I)*Pi*G[I, r1, 1, r1] - 16*G[0, w]*G[I, r1, 1, r1] + 
 4*G[0, w^2]*G[I, r1, 1, r1] + 16*G[r1, w]*G[I, r1, 1, r1] + 
 16*G[r2, w]*G[I, r1, 1, r1] - 4*G[w^(-2), w^2]*G[I, r1, 1, r1] + 
 (16*I)*Pi*G[I, r1, 1, w] - 4*G[0, w^2]*G[I, r1, 1, w] + 
 4*G[w^(-2), w^2]*G[I, r1, 1, w] - (16*I)*Pi*G[I, r1, r1, r1] - 
 (8*I)*Pi*G[I, r1, r2, r1] + (4*I)*Pi*G[I, r2, 0, r1] + 
 8*G[0, w]*G[I, r2, 0, r1] - 2*G[0, w^2]*G[I, r2, 0, r1] - 
 8*G[r1, w]*G[I, r2, 0, r1] - 8*G[r2, w]*G[I, r2, 0, r1] + 
 2*G[w^(-2), w^2]*G[I, r2, 0, r1] - (8*I)*Pi*G[I, r2, 0, w] + 
 2*G[0, w^2]*G[I, r2, 0, w] - 2*G[w^(-2), w^2]*G[I, r2, 0, w] - 
 (8*I)*Pi*G[I, r2, 1, r1] - 16*G[0, w]*G[I, r2, 1, r1] + 
 4*G[0, w^2]*G[I, r2, 1, r1] + 16*G[r1, w]*G[I, r2, 1, r1] + 
 16*G[r2, w]*G[I, r2, 1, r1] - 4*G[w^(-2), w^2]*G[I, r2, 1, r1] + 
 (16*I)*Pi*G[I, r2, 1, w] - 4*G[0, w^2]*G[I, r2, 1, w] + 
 4*G[w^(-2), w^2]*G[I, r2, 1, w] - (8*I)*Pi*G[I, r2, r1, r1] - 
 (8*G[0, w^2]*G[1, 0, 0, -w])/3 + (8*G[-w^(-1), w^2]*G[1, 0, 0, -w])/3 + 
 (8*G[-w, w^2]*G[1, 0, 0, -w])/3 + (4*I)*Pi*G[1, 0, 0, w] - 
 75*G[0, w^2]*G[1, 0, 0, w] + G[w^(-2), w^2]*G[1, 0, 0, w] + 
 74*G[-w^(-1), w^2]*G[1, 0, 0, w] + 74*G[-w, w^2]*G[1, 0, 0, w] - 
 (76*G[0, w^2]*G[1, 0, 0, w^2])/3 + 14*G[w^(-2), w^2]*G[1, 0, 0, w^2] + 
 (34*G[-w^(-1), w^2]*G[1, 0, 0, w^2])/3 + (34*G[-w, w^2]*G[1, 0, 0, w^2])/3 + 
 (23*G[0, w^2]*G[1, 0, 1, r7])/3 - 6*G[r61, w^2]*G[1, 0, 1, r7] - 
 6*G[r62, w^2]*G[1, 0, 1, r7] - (5*G[-w^(-1), w^2]*G[1, 0, 1, r7])/3 - 
 (5*G[-w, w^2]*G[1, 0, 1, r7])/3 + (16*G[0, w^2]*G[1, 0, 1, -w])/3 - 
 (16*G[-w^(-1), w^2]*G[1, 0, 1, -w])/3 - (16*G[-w, w^2]*G[1, 0, 1, -w])/3 + 
 78*G[0, w^2]*G[1, 0, 1, w] - 2*G[w^(-2), w^2]*G[1, 0, 1, w] - 
 76*G[-w^(-1), w^2]*G[1, 0, 1, w] - 76*G[-w, w^2]*G[1, 0, 1, w] + 
 (176*G[0, w^2]*G[1, 0, 1, w^2])/3 - 28*G[w^(-2), w^2]*G[1, 0, 1, w^2] - 
 (92*G[-w^(-1), w^2]*G[1, 0, 1, w^2])/3 - (92*G[-w, w^2]*G[1, 0, 1, w^2])/3 - 
 (4*I)*Pi*G[1, 0, r1, w] - (4*I)*Pi*G[1, 0, r2, w] - 
 4*G[0, w^2]*G[1, 0, r61, w^2] + 4*G[-w^(-1), w^2]*G[1, 0, r61, w^2] + 
 4*G[-w, w^2]*G[1, 0, r61, w^2] - 4*G[0, w^2]*G[1, 0, r62, w^2] + 
 4*G[-w^(-1), w^2]*G[1, 0, r62, w^2] + 4*G[-w, w^2]*G[1, 0, r62, w^2] + 
 (20*G[0, w^2]*G[1, 0, -w, -w])/3 - (20*G[-w^(-1), w^2]*G[1, 0, -w, -w])/3 - 
 (20*G[-w, w^2]*G[1, 0, -w, -w])/3 + 14*G[0, w^2]*G[1, 0, w^2, w^2] - 
 12*G[r61, w^2]*G[1, 0, w^2, w^2] - 12*G[r62, w^2]*G[1, 0, w^2, w^2] - 
 2*G[w^(-2), w^2]*G[1, 0, w^2, w^2] + (64*G[0, w^2]*G[1, 1, 0, -w])/3 - 
 (64*G[-w^(-1), w^2]*G[1, 1, 0, -w])/3 - (64*G[-w, w^2]*G[1, 1, 0, -w])/3 + 
 (16*I)*Pi*G[1, 1, 0, w] + (274*G[0, w^2]*G[1, 1, 0, w])/3 - 
 2*G[w^(-2), w^2]*G[1, 1, 0, w] - (268*G[-w^(-1), w^2]*G[1, 1, 0, w])/3 - 
 (268*G[-w, w^2]*G[1, 1, 0, w])/3 + (128*G[0, w^2]*G[1, 1, 0, w^2])/3 - 
 32*G[w^(-2), w^2]*G[1, 1, 0, w^2] - (32*G[-w^(-1), w^2]*G[1, 1, 0, w^2])/3 - 
 (32*G[-w, w^2]*G[1, 1, 0, w^2])/3 - (21*G[0, w^2]*G[1, 1, 1, r7])/2 + 
 6*G[r61, w^2]*G[1, 1, 1, r7] + 6*G[r62, w^2]*G[1, 1, 1, r7] - 
 (G[w^(-2), w^2]*G[1, 1, 1, r7])/2 + 5*G[-w^(-1), w^2]*G[1, 1, 1, r7] + 
 5*G[-w, w^2]*G[1, 1, 1, r7] - (128*G[0, w^2]*G[1, 1, 1, -w])/3 + 
 (128*G[-w^(-1), w^2]*G[1, 1, 1, -w])/3 + (128*G[-w, w^2]*G[1, 1, 1, -w])/3 - 
 (548*G[0, w^2]*G[1, 1, 1, w])/3 + 4*G[w^(-2), w^2]*G[1, 1, 1, w] + 
 (536*G[-w^(-1), w^2]*G[1, 1, 1, w])/3 + (536*G[-w, w^2]*G[1, 1, 1, w])/3 - 
 (256*G[0, w^2]*G[1, 1, 1, w^2])/3 + 64*G[w^(-2), w^2]*G[1, 1, 1, w^2] + 
 (64*G[-w^(-1), w^2]*G[1, 1, 1, w^2])/3 + (64*G[-w, w^2]*G[1, 1, 1, w^2])/3 - 
 (16*I)*Pi*G[1, 1, r1, w] - (16*I)*Pi*G[1, 1, r2, w] - 
 (40*G[0, w^2]*G[1, 1, -w, -w])/3 + (40*G[-w^(-1), w^2]*G[1, 1, -w, -w])/3 + 
 (40*G[-w, w^2]*G[1, 1, -w, -w])/3 - 28*G[0, w^2]*G[1, 1, w^2, w^2] + 
 24*G[r61, w^2]*G[1, 1, w^2, w^2] + 24*G[r62, w^2]*G[1, 1, w^2, w^2] + 
 4*G[w^(-2), w^2]*G[1, 1, w^2, w^2] - (12*I)*Pi*G[1, r1, 0, w] - 
 (20*G[0, w^2]*G[1, r1, 0, w])/3 + (20*G[-w^(-1), w^2]*G[1, r1, 0, w])/3 + 
 (20*G[-w, w^2]*G[1, r1, 0, w])/3 + (40*G[0, w^2]*G[1, r1, 1, w])/3 - 
 (40*G[-w^(-1), w^2]*G[1, r1, 1, w])/3 - (40*G[-w, w^2]*G[1, r1, 1, w])/3 + 
 (12*I)*Pi*G[1, r1, r1, w] + (12*I)*Pi*G[1, r1, r2, w] - 
 (12*I)*Pi*G[1, r2, 0, w] - (20*G[0, w^2]*G[1, r2, 0, w])/3 + 
 (20*G[-w^(-1), w^2]*G[1, r2, 0, w])/3 + (20*G[-w, w^2]*G[1, r2, 0, w])/3 + 
 (40*G[0, w^2]*G[1, r2, 1, w])/3 - (40*G[-w^(-1), w^2]*G[1, r2, 1, w])/3 - 
 (40*G[-w, w^2]*G[1, r2, 1, w])/3 + (12*I)*Pi*G[1, r2, r1, w] + 
 (12*I)*Pi*G[1, r2, r2, w] - 4*G[0, w^2]*G[1, w^(-2), 0, w^2] + 
 4*G[-w^(-1), w^2]*G[1, w^(-2), 0, w^2] + 4*G[-w, w^2]*G[1, w^(-2), 0, w^2] + 
 4*G[0, w^2]*G[1, w^(-2), r61, w^2] - 4*G[-w^(-1), w^2]*
  G[1, w^(-2), r61, w^2] - 4*G[-w, w^2]*G[1, w^(-2), r61, w^2] + 
 4*G[0, w^2]*G[1, w^(-2), r62, w^2] - 4*G[-w^(-1), w^2]*
  G[1, w^(-2), r62, w^2] - 4*G[-w, w^2]*G[1, w^(-2), r62, w^2] - 
 8*G[0, w^2]*G[1, -w^(-1), 0, -w] + 8*G[-w^(-1), w^2]*G[1, -w^(-1), 0, -w] + 
 8*G[-w, w^2]*G[1, -w^(-1), 0, -w] + 8*G[0, w^2]*G[1, -w^(-1), 0, w^2] - 
 2*G[w^(-2), w^2]*G[1, -w^(-1), 0, w^2] - 14*G[-w^(-1), w^2]*
  G[1, -w^(-1), 0, w^2] - 6*G[-w, w^2]*G[1, -w^(-1), 0, w^2] + 
 16*G[0, w^2]*G[1, -w^(-1), 1, -w] - 16*G[-w^(-1), w^2]*
  G[1, -w^(-1), 1, -w] - 16*G[-w, w^2]*G[1, -w^(-1), 1, -w] - 
 16*G[0, w^2]*G[1, -w^(-1), 1, w^2] + 4*G[w^(-2), w^2]*
  G[1, -w^(-1), 1, w^2] + 28*G[-w^(-1), w^2]*G[1, -w^(-1), 1, w^2] + 
 12*G[-w, w^2]*G[1, -w^(-1), 1, w^2] - (4*G[0, w^2]*G[1, -w, 0, -w])/3 + 
 (4*G[-w^(-1), w^2]*G[1, -w, 0, -w])/3 + (4*G[-w, w^2]*G[1, -w, 0, -w])/3 + 
 8*G[0, w^2]*G[1, -w, 0, w^2] + 6*G[w^(-2), w^2]*G[1, -w, 0, w^2] - 
 6*G[-w^(-1), w^2]*G[1, -w, 0, w^2] - 14*G[-w, w^2]*G[1, -w, 0, w^2] + 
 (8*G[0, w^2]*G[1, -w, 1, -w])/3 - (8*G[-w^(-1), w^2]*G[1, -w, 1, -w])/3 - 
 (8*G[-w, w^2]*G[1, -w, 1, -w])/3 - 16*G[0, w^2]*G[1, -w, 1, w^2] - 
 12*G[w^(-2), w^2]*G[1, -w, 1, w^2] + 12*G[-w^(-1), w^2]*G[1, -w, 1, w^2] + 
 28*G[-w, w^2]*G[1, -w, 1, w^2] - (8*G[0, w^2]*G[1, -w, -w, -w])/3 + 
 2*G[w^(-2), w^2]*G[1, -w, -w, -w] + (2*G[-w^(-1), w^2]*G[1, -w, -w, -w])/3 + 
 (2*G[-w, w^2]*G[1, -w, -w, -w])/3 + 10*G[0, w^2]*G[1, w^2, 0, w^2] - 
 12*G[r61, w^2]*G[1, w^2, 0, w^2] - 12*G[r62, w^2]*G[1, w^2, 0, w^2] - 
 2*G[w^(-2), w^2]*G[1, w^2, 0, w^2] + 4*G[-w^(-1), w^2]*G[1, w^2, 0, w^2] + 
 4*G[-w, w^2]*G[1, w^2, 0, w^2] - 28*G[0, w^2]*G[1, w^2, 1, w^2] + 
 24*G[r61, w^2]*G[1, w^2, 1, w^2] + 24*G[r62, w^2]*G[1, w^2, 1, w^2] + 
 4*G[w^(-2), w^2]*G[1, w^2, 1, w^2] + 4*G[0, w^2]*G[1, w^2, r61, w^2] - 
 4*G[-w^(-1), w^2]*G[1, w^2, r61, w^2] - 4*G[-w, w^2]*G[1, w^2, r61, w^2] + 
 4*G[0, w^2]*G[1, w^2, r62, w^2] - 4*G[-w^(-1), w^2]*G[1, w^2, r62, w^2] - 
 4*G[-w, w^2]*G[1, w^2, r62, w^2] - (9*I)*Pi*G[r1, 0, 0, w] + 
 (91*G[0, w^2]*G[r1, 0, 0, w])/3 - G[w^(-2), w^2]*G[r1, 0, 0, w] - 
 (76*G[-w^(-1), w^2]*G[r1, 0, 0, w])/3 - (88*G[-w, w^2]*G[r1, 0, 0, w])/3 - 
 (8*I)*Pi*G[r1, 0, 1, w] - (44*G[0, w^2]*G[r1, 0, 1, w])/3 + 
 14*G[w^(-2), w^2]*G[r1, 0, 1, w] + (50*G[-w^(-1), w^2]*G[r1, 0, 1, w])/3 + 
 (2*G[-w, w^2]*G[r1, 0, 1, w])/3 + (13*I)*Pi*G[r1, 0, r1, w] + 
 (13*I)*Pi*G[r1, 0, r2, w] + (8*I)*Pi*G[r1, -I, 0, w] - 
 (8*I)*Pi*G[r1, -I, r1, w] - (8*I)*Pi*G[r1, -I, r2, w] + 
 (8*I)*Pi*G[r1, I, 0, w] - (8*I)*Pi*G[r1, I, r1, w] - 
 (8*I)*Pi*G[r1, I, r2, w] + (8*I)*Pi*G[r1, 1, 0, w] - 
 (44*G[0, w^2]*G[r1, 1, 0, w])/3 + 16*G[w^(-2), w^2]*G[r1, 1, 0, w] + 
 (44*G[-w^(-1), w^2]*G[r1, 1, 0, w])/3 - (4*G[-w, w^2]*G[r1, 1, 0, w])/3 + 
 (88*G[0, w^2]*G[r1, 1, 1, w])/3 - 32*G[w^(-2), w^2]*G[r1, 1, 1, w] - 
 (88*G[-w^(-1), w^2]*G[r1, 1, 1, w])/3 + (8*G[-w, w^2]*G[r1, 1, 1, w])/3 - 
 (8*I)*Pi*G[r1, 1, r1, w] - (8*I)*Pi*G[r1, 1, r2, w] - 
 (3*I)*Pi*G[r1, r1, 0, w] - G[w^(-2), w^2]*G[r1, r1, 0, w] + 
 G[-w^(-1), w^2]*G[r1, r1, 0, w] + G[-w, w^2]*G[r1, r1, 0, w] + 
 (8*I)*Pi*G[r1, r1, 1, w] + 2*G[w^(-2), w^2]*G[r1, r1, 1, w] - 
 2*G[-w^(-1), w^2]*G[r1, r1, 1, w] - 2*G[-w, w^2]*G[r1, r1, 1, w] - 
 I*Pi*G[r1, r1, r1, w] - I*Pi*G[r1, r1, r2, w] - (3*I)*Pi*G[r1, r2, 0, w] - 
 G[w^(-2), w^2]*G[r1, r2, 0, w] + G[-w^(-1), w^2]*G[r1, r2, 0, w] + 
 G[-w, w^2]*G[r1, r2, 0, w] + (8*I)*Pi*G[r1, r2, 1, w] + 
 2*G[w^(-2), w^2]*G[r1, r2, 1, w] - 2*G[-w^(-1), w^2]*G[r1, r2, 1, w] - 
 2*G[-w, w^2]*G[r1, r2, 1, w] - I*Pi*G[r1, r2, r1, w] - 
 I*Pi*G[r1, r2, r2, w] - (9*I)*Pi*G[r2, 0, 0, w] + 
 (91*G[0, w^2]*G[r2, 0, 0, w])/3 - G[w^(-2), w^2]*G[r2, 0, 0, w] - 
 (76*G[-w^(-1), w^2]*G[r2, 0, 0, w])/3 - (88*G[-w, w^2]*G[r2, 0, 0, w])/3 - 
 (8*I)*Pi*G[r2, 0, 1, w] - (44*G[0, w^2]*G[r2, 0, 1, w])/3 + 
 14*G[w^(-2), w^2]*G[r2, 0, 1, w] + (50*G[-w^(-1), w^2]*G[r2, 0, 1, w])/3 + 
 (2*G[-w, w^2]*G[r2, 0, 1, w])/3 + (13*I)*Pi*G[r2, 0, r1, w] + 
 (13*I)*Pi*G[r2, 0, r2, w] - (8*I)*Pi*G[r2, -I, 0, r1] + 
 (8*I)*Pi*G[r2, -I, 0, w] + (8*I)*Pi*G[r2, -I, r1, r1] - 
 (8*I)*Pi*G[r2, -I, r1, w] + (8*I)*Pi*G[r2, -I, r2, r1] - 
 (8*I)*Pi*G[r2, -I, r2, w] - (8*I)*Pi*G[r2, I, 0, r1] + 
 (8*I)*Pi*G[r2, I, 0, w] + (8*I)*Pi*G[r2, I, r1, r1] - 
 (8*I)*Pi*G[r2, I, r1, w] + (8*I)*Pi*G[r2, I, r2, r1] - 
 (8*I)*Pi*G[r2, I, r2, w] + (8*I)*Pi*G[r2, 1, 0, w] - 
 (44*G[0, w^2]*G[r2, 1, 0, w])/3 + 16*G[w^(-2), w^2]*G[r2, 1, 0, w] + 
 (44*G[-w^(-1), w^2]*G[r2, 1, 0, w])/3 - (4*G[-w, w^2]*G[r2, 1, 0, w])/3 + 
 (88*G[0, w^2]*G[r2, 1, 1, w])/3 - 32*G[w^(-2), w^2]*G[r2, 1, 1, w] - 
 (88*G[-w^(-1), w^2]*G[r2, 1, 1, w])/3 + (8*G[-w, w^2]*G[r2, 1, 1, w])/3 - 
 (8*I)*Pi*G[r2, 1, r1, w] - (8*I)*Pi*G[r2, 1, r2, w] - 
 (3*I)*Pi*G[r2, r1, 0, w] - G[w^(-2), w^2]*G[r2, r1, 0, w] + 
 G[-w^(-1), w^2]*G[r2, r1, 0, w] + G[-w, w^2]*G[r2, r1, 0, w] + 
 (8*I)*Pi*G[r2, r1, 1, w] + 2*G[w^(-2), w^2]*G[r2, r1, 1, w] - 
 2*G[-w^(-1), w^2]*G[r2, r1, 1, w] - 2*G[-w, w^2]*G[r2, r1, 1, w] - 
 I*Pi*G[r2, r1, r1, w] - I*Pi*G[r2, r1, r2, w] - (3*I)*Pi*G[r2, r2, 0, w] - 
 G[w^(-2), w^2]*G[r2, r2, 0, w] + G[-w^(-1), w^2]*G[r2, r2, 0, w] + 
 G[-w, w^2]*G[r2, r2, 0, w] + (8*I)*Pi*G[r2, r2, 1, w] + 
 2*G[w^(-2), w^2]*G[r2, r2, 1, w] - 2*G[-w^(-1), w^2]*G[r2, r2, 1, w] - 
 2*G[-w, w^2]*G[r2, r2, 1, w] - I*Pi*G[r2, r2, r1, w] - 
 I*Pi*G[r2, r2, r2, w] + 2*G[0, w^2]*G[r51, 0, 0, -w] - 
 2*G[-w^(-1), w^2]*G[r51, 0, 0, -w] - 2*G[-w, w^2]*G[r51, 0, 0, -w] - 
 2*G[0, w^2]*G[r51, 0, 0, w^2] + 2*G[-w^(-1), w^2]*G[r51, 0, 0, w^2] + 
 2*G[-w, w^2]*G[r51, 0, 0, w^2] - 4*G[0, w^2]*G[r51, 0, 1, -w] + 
 4*G[-w^(-1), w^2]*G[r51, 0, 1, -w] + 4*G[-w, w^2]*G[r51, 0, 1, -w] + 
 4*G[0, w^2]*G[r51, 0, 1, w^2] - 4*G[-w^(-1), w^2]*G[r51, 0, 1, w^2] - 
 4*G[-w, w^2]*G[r51, 0, 1, w^2] - 2*G[0, w^2]*G[r51, -w^(-1), 0, -w] + 
 2*G[-w^(-1), w^2]*G[r51, -w^(-1), 0, -w] + 
 2*G[-w, w^2]*G[r51, -w^(-1), 0, -w] + 2*G[0, w^2]*G[r51, -w^(-1), 0, w^2] - 
 2*G[-w^(-1), w^2]*G[r51, -w^(-1), 0, w^2] - 
 2*G[-w, w^2]*G[r51, -w^(-1), 0, w^2] + 4*G[0, w^2]*G[r51, -w^(-1), 1, -w] - 
 4*G[-w^(-1), w^2]*G[r51, -w^(-1), 1, -w] - 
 4*G[-w, w^2]*G[r51, -w^(-1), 1, -w] - 4*G[0, w^2]*G[r51, -w^(-1), 1, w^2] + 
 4*G[-w^(-1), w^2]*G[r51, -w^(-1), 1, w^2] + 
 4*G[-w, w^2]*G[r51, -w^(-1), 1, w^2] - 2*G[0, w^2]*G[r51, -w, 0, -w] + 
 2*G[-w^(-1), w^2]*G[r51, -w, 0, -w] + 2*G[-w, w^2]*G[r51, -w, 0, -w] + 
 2*G[0, w^2]*G[r51, -w, 0, w^2] - 2*G[-w^(-1), w^2]*G[r51, -w, 0, w^2] - 
 2*G[-w, w^2]*G[r51, -w, 0, w^2] + 4*G[0, w^2]*G[r51, -w, 1, -w] - 
 4*G[-w^(-1), w^2]*G[r51, -w, 1, -w] - 4*G[-w, w^2]*G[r51, -w, 1, -w] - 
 4*G[0, w^2]*G[r51, -w, 1, w^2] + 4*G[-w^(-1), w^2]*G[r51, -w, 1, w^2] + 
 4*G[-w, w^2]*G[r51, -w, 1, w^2] + 2*G[0, w^2]*G[r52, 0, 0, -w] - 
 2*G[-w^(-1), w^2]*G[r52, 0, 0, -w] - 2*G[-w, w^2]*G[r52, 0, 0, -w] - 
 2*G[0, w^2]*G[r52, 0, 0, w^2] + 2*G[-w^(-1), w^2]*G[r52, 0, 0, w^2] + 
 2*G[-w, w^2]*G[r52, 0, 0, w^2] - 4*G[0, w^2]*G[r52, 0, 1, -w] + 
 4*G[-w^(-1), w^2]*G[r52, 0, 1, -w] + 4*G[-w, w^2]*G[r52, 0, 1, -w] + 
 4*G[0, w^2]*G[r52, 0, 1, w^2] - 4*G[-w^(-1), w^2]*G[r52, 0, 1, w^2] - 
 4*G[-w, w^2]*G[r52, 0, 1, w^2] - 2*G[0, w^2]*G[r52, -w^(-1), 0, -w] + 
 2*G[-w^(-1), w^2]*G[r52, -w^(-1), 0, -w] + 
 2*G[-w, w^2]*G[r52, -w^(-1), 0, -w] + 2*G[0, w^2]*G[r52, -w^(-1), 0, w^2] - 
 2*G[-w^(-1), w^2]*G[r52, -w^(-1), 0, w^2] - 
 2*G[-w, w^2]*G[r52, -w^(-1), 0, w^2] + 4*G[0, w^2]*G[r52, -w^(-1), 1, -w] - 
 4*G[-w^(-1), w^2]*G[r52, -w^(-1), 1, -w] - 
 4*G[-w, w^2]*G[r52, -w^(-1), 1, -w] - 4*G[0, w^2]*G[r52, -w^(-1), 1, w^2] + 
 4*G[-w^(-1), w^2]*G[r52, -w^(-1), 1, w^2] + 
 4*G[-w, w^2]*G[r52, -w^(-1), 1, w^2] - 2*G[0, w^2]*G[r52, -w, 0, -w] + 
 2*G[-w^(-1), w^2]*G[r52, -w, 0, -w] + 2*G[-w, w^2]*G[r52, -w, 0, -w] + 
 2*G[0, w^2]*G[r52, -w, 0, w^2] - 2*G[-w^(-1), w^2]*G[r52, -w, 0, w^2] - 
 2*G[-w, w^2]*G[r52, -w, 0, w^2] + 4*G[0, w^2]*G[r52, -w, 1, -w] - 
 4*G[-w^(-1), w^2]*G[r52, -w, 1, -w] - 4*G[-w, w^2]*G[r52, -w, 1, -w] - 
 4*G[0, w^2]*G[r52, -w, 1, w^2] + 4*G[-w^(-1), w^2]*G[r52, -w, 1, w^2] + 
 4*G[-w, w^2]*G[r52, -w, 1, w^2] - (17*G[0, w^2]*G[r61, 0, 0, -w])/3 + 
 (17*G[-w^(-1), w^2]*G[r61, 0, 0, -w])/3 + (17*G[-w, w^2]*G[r61, 0, 0, -w])/
  3 + (12*I)*Pi*G[r61, 0, 0, w^2] + 10*G[0, -w]*G[r61, 0, 0, w^2] + 
 46*G[0, w^2]*G[r61, 0, 0, w^2] - 4*G[1, r7]*G[r61, 0, 0, w^2] - 
 20*G[1, -w]*G[r61, 0, 0, w^2] - 16*G[1, w^2]*G[r61, 0, 0, w^2] - 
 14*G[w^(-2), w^2]*G[r61, 0, 0, w^2] - 24*G[-w^(-1), w^2]*G[r61, 0, 0, w^2] - 
 24*G[-w, w^2]*G[r61, 0, 0, w^2] + 
 ((-12*I)*Pi - 10*G[0, -w] - 8*G[0, w^2] + 4*G[1, r7] + 20*G[1, -w] + 
   16*G[1, w^2])*G[r61, 0, 0, z3] + (48*I)*Pi*G[r61, 0, 1, w^2] - 
 56*G[0, -w]*G[r61, 0, 1, w^2] - 72*G[0, w]*G[r61, 0, 1, w^2] + 
 36*G[0, w^2]*G[r61, 0, 1, w^2] - 16*G[1, r7]*G[r61, 0, 1, w^2] + 
 112*G[1, -w]*G[r61, 0, 1, w^2] + 144*G[1, w]*G[r61, 0, 1, w^2] - 
 64*G[1, w^2]*G[r61, 0, 1, w^2] - 4*G[-w^(-1), w^2]*G[r61, 0, 1, w^2] - 
 4*G[-w, w^2]*G[r61, 0, 1, w^2] + ((-48*I)*Pi + 56*G[0, -w] + 72*G[0, w] - 
   32*G[0, w^2] + 16*G[1, r7] - 112*G[1, -w] - 144*G[1, w] + 64*G[1, w^2])*
  G[r61, 0, 1, z3] + (17*G[0, w^2]*G[r61, 0, r61, -w])/3 - 
 (17*G[-w^(-1), w^2]*G[r61, 0, r61, -w])/3 - 
 (17*G[-w, w^2]*G[r61, 0, r61, -w])/3 - 40*G[0, w^2]*G[r61, 0, r61, w^2] + 
 14*G[w^(-2), w^2]*G[r61, 0, r61, w^2] + 26*G[-w^(-1), w^2]*
  G[r61, 0, r61, w^2] + 26*G[-w, w^2]*G[r61, 0, r61, w^2] + 
 (17*G[0, w^2]*G[r61, 0, r62, -w])/3 - 
 (17*G[-w^(-1), w^2]*G[r61, 0, r62, -w])/3 - 
 (17*G[-w, w^2]*G[r61, 0, r62, -w])/3 - 40*G[0, w^2]*G[r61, 0, r62, w^2] + 
 14*G[w^(-2), w^2]*G[r61, 0, r62, w^2] + 26*G[-w^(-1), w^2]*
  G[r61, 0, r62, w^2] + 26*G[-w, w^2]*G[r61, 0, r62, w^2] - 
 (18*I)*Pi*G[r61, 0, w^(-2), w^2] + 12*G[0, -w]*G[r61, 0, w^(-2), w^2] + 
 18*G[0, w]*G[r61, 0, w^(-2), w^2] - 12*G[0, w^2]*G[r61, 0, w^(-2), w^2] + 
 6*G[1, r7]*G[r61, 0, w^(-2), w^2] - 24*G[1, -w]*G[r61, 0, w^(-2), w^2] - 
 36*G[1, w]*G[r61, 0, w^(-2), w^2] + 24*G[1, w^2]*G[r61, 0, w^(-2), w^2] + 
 ((18*I)*Pi - 12*G[0, -w] - 18*G[0, w] + 12*G[0, w^2] - 6*G[1, r7] + 
   24*G[1, -w] + 36*G[1, w] - 24*G[1, w^2])*G[r61, 0, w^(-2), z3] - 
 (18*I)*Pi*G[r61, 0, -w^(-1), w^2] + 6*G[0, -w]*G[r61, 0, -w^(-1), w^2] + 
 18*G[0, w]*G[r61, 0, -w^(-1), w^2] - 12*G[0, w^2]*G[r61, 0, -w^(-1), w^2] + 
 6*G[1, r7]*G[r61, 0, -w^(-1), w^2] - 12*G[1, -w]*G[r61, 0, -w^(-1), w^2] - 
 36*G[1, w]*G[r61, 0, -w^(-1), w^2] + 24*G[1, w^2]*G[r61, 0, -w^(-1), w^2] + 
 ((18*I)*Pi - 6*G[0, -w] - 18*G[0, w] + 12*G[0, w^2] - 6*G[1, r7] + 
   12*G[1, -w] + 36*G[1, w] - 24*G[1, w^2])*G[r61, 0, -w^(-1), z3] + 
 2*G[0, w^2]*G[r61, 0, -w, -w] - 2*G[-w^(-1), w^2]*G[r61, 0, -w, -w] - 
 2*G[-w, w^2]*G[r61, 0, -w, -w] - (18*I)*Pi*G[r61, 0, -w, w^2] + 
 6*G[0, -w]*G[r61, 0, -w, w^2] + 18*G[0, w]*G[r61, 0, -w, w^2] - 
 12*G[0, w^2]*G[r61, 0, -w, w^2] + 6*G[1, r7]*G[r61, 0, -w, w^2] - 
 12*G[1, -w]*G[r61, 0, -w, w^2] - 36*G[1, w]*G[r61, 0, -w, w^2] + 
 24*G[1, w^2]*G[r61, 0, -w, w^2] + 
 ((18*I)*Pi - 6*G[0, -w] - 18*G[0, w] + 12*G[0, w^2] - 6*G[1, r7] + 
   12*G[1, -w] + 36*G[1, w] - 24*G[1, w^2])*G[r61, 0, -w, z3] - 
 (18*I)*Pi*G[r61, 0, w^2, w^2] + 12*G[0, -w]*G[r61, 0, w^2, w^2] + 
 18*G[0, w]*G[r61, 0, w^2, w^2] - 23*G[0, w^2]*G[r61, 0, w^2, w^2] + 
 6*G[1, r7]*G[r61, 0, w^2, w^2] - 24*G[1, -w]*G[r61, 0, w^2, w^2] - 
 36*G[1, w]*G[r61, 0, w^2, w^2] + 24*G[1, w^2]*G[r61, 0, w^2, w^2] + 
 14*G[w^(-2), w^2]*G[r61, 0, w^2, w^2] - 3*G[-w^(-1), w^2]*
  G[r61, 0, w^2, w^2] - 3*G[-w, w^2]*G[r61, 0, w^2, w^2] + 
 ((18*I)*Pi - 12*G[0, -w] - 18*G[0, w] + 12*G[0, w^2] - 6*G[1, r7] + 
   24*G[1, -w] + 36*G[1, w] - 24*G[1, w^2])*G[r61, 0, w^2, z3] + 
 8*G[0, w^2]*G[r61, r61, 0, -w] - 8*G[-w^(-1), w^2]*G[r61, r61, 0, -w] - 
 8*G[-w, w^2]*G[r61, r61, 0, -w] - (176*G[0, w^2]*G[r61, r61, 0, w^2])/3 + 
 32*G[w^(-2), w^2]*G[r61, r61, 0, w^2] + 
 (80*G[-w^(-1), w^2]*G[r61, r61, 0, w^2])/3 + 
 (80*G[-w, w^2]*G[r61, r61, 0, w^2])/3 - 8*G[0, w^2]*G[r61, r61, r61, -w] + 
 8*G[-w^(-1), w^2]*G[r61, r61, r61, -w] + 8*G[-w, w^2]*G[r61, r61, r61, -w] + 
 (176*G[0, w^2]*G[r61, r61, r61, w^2])/3 - 
 32*G[w^(-2), w^2]*G[r61, r61, r61, w^2] - 
 (80*G[-w^(-1), w^2]*G[r61, r61, r61, w^2])/3 - 
 (80*G[-w, w^2]*G[r61, r61, r61, w^2])/3 - 8*G[0, w^2]*G[r61, r61, r62, -w] + 
 8*G[-w^(-1), w^2]*G[r61, r61, r62, -w] + 8*G[-w, w^2]*G[r61, r61, r62, -w] + 
 (176*G[0, w^2]*G[r61, r61, r62, w^2])/3 - 
 32*G[w^(-2), w^2]*G[r61, r61, r62, w^2] - 
 (80*G[-w^(-1), w^2]*G[r61, r61, r62, w^2])/3 - 
 (80*G[-w, w^2]*G[r61, r61, r62, w^2])/3 - 2*G[0, w^2]*G[r61, r61, -w, -w] + 
 2*G[-w^(-1), w^2]*G[r61, r61, -w, -w] + 2*G[-w, w^2]*G[r61, r61, -w, -w] + 
 11*G[0, w^2]*G[r61, r61, w^2, w^2] - 14*G[w^(-2), w^2]*
  G[r61, r61, w^2, w^2] + 3*G[-w^(-1), w^2]*G[r61, r61, w^2, w^2] + 
 3*G[-w, w^2]*G[r61, r61, w^2, w^2] + 8*G[0, w^2]*G[r61, r62, 0, -w] - 
 8*G[-w^(-1), w^2]*G[r61, r62, 0, -w] - 8*G[-w, w^2]*G[r61, r62, 0, -w] - 
 (176*G[0, w^2]*G[r61, r62, 0, w^2])/3 + 32*G[w^(-2), w^2]*
  G[r61, r62, 0, w^2] + (80*G[-w^(-1), w^2]*G[r61, r62, 0, w^2])/3 + 
 (80*G[-w, w^2]*G[r61, r62, 0, w^2])/3 - 8*G[0, w^2]*G[r61, r62, r61, -w] + 
 8*G[-w^(-1), w^2]*G[r61, r62, r61, -w] + 8*G[-w, w^2]*G[r61, r62, r61, -w] + 
 (176*G[0, w^2]*G[r61, r62, r61, w^2])/3 - 
 32*G[w^(-2), w^2]*G[r61, r62, r61, w^2] - 
 (80*G[-w^(-1), w^2]*G[r61, r62, r61, w^2])/3 - 
 (80*G[-w, w^2]*G[r61, r62, r61, w^2])/3 - 8*G[0, w^2]*G[r61, r62, r62, -w] + 
 8*G[-w^(-1), w^2]*G[r61, r62, r62, -w] + 8*G[-w, w^2]*G[r61, r62, r62, -w] + 
 (176*G[0, w^2]*G[r61, r62, r62, w^2])/3 - 
 32*G[w^(-2), w^2]*G[r61, r62, r62, w^2] - 
 (80*G[-w^(-1), w^2]*G[r61, r62, r62, w^2])/3 - 
 (80*G[-w, w^2]*G[r61, r62, r62, w^2])/3 - 2*G[0, w^2]*G[r61, r62, -w, -w] + 
 2*G[-w^(-1), w^2]*G[r61, r62, -w, -w] + 2*G[-w, w^2]*G[r61, r62, -w, -w] + 
 11*G[0, w^2]*G[r61, r62, w^2, w^2] - 14*G[w^(-2), w^2]*
  G[r61, r62, w^2, w^2] + 3*G[-w^(-1), w^2]*G[r61, r62, w^2, w^2] + 
 3*G[-w, w^2]*G[r61, r62, w^2, w^2] - (7*G[0, w^2]*G[r61, w^(-2), 0, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[r61, w^(-2), 0, -w])/3 + 
 (7*G[-w, w^2]*G[r61, w^(-2), 0, -w])/3 - (6*I)*Pi*G[r61, w^(-2), 0, w^2] - 
 2*G[0, -w]*G[r61, w^(-2), 0, w^2] + (44*G[0, w^2]*G[r61, w^(-2), 0, w^2])/
  3 + 2*G[1, r7]*G[r61, w^(-2), 0, w^2] + 4*G[1, -w]*G[r61, w^(-2), 0, w^2] + 
 8*G[1, w^2]*G[r61, w^(-2), 0, w^2] - 18*G[w^(-2), w^2]*
  G[r61, w^(-2), 0, w^2] - (2*G[-w^(-1), w^2]*G[r61, w^(-2), 0, w^2])/3 - 
 (2*G[-w, w^2]*G[r61, w^(-2), 0, w^2])/3 + 
 ((6*I)*Pi + 2*G[0, -w] + 4*G[0, w^2] - 2*G[1, r7] - 4*G[1, -w] - 
   8*G[1, w^2])*G[r61, w^(-2), 0, z3] - (24*I)*Pi*G[r61, w^(-2), 1, w^2] + 
 28*G[0, -w]*G[r61, w^(-2), 1, w^2] + 36*G[0, w]*G[r61, w^(-2), 1, w^2] - 
 16*G[0, w^2]*G[r61, w^(-2), 1, w^2] + 8*G[1, r7]*G[r61, w^(-2), 1, w^2] - 
 56*G[1, -w]*G[r61, w^(-2), 1, w^2] - 72*G[1, w]*G[r61, w^(-2), 1, w^2] + 
 32*G[1, w^2]*G[r61, w^(-2), 1, w^2] + 
 ((24*I)*Pi - 28*G[0, -w] - 36*G[0, w] + 16*G[0, w^2] - 8*G[1, r7] + 
   56*G[1, -w] + 72*G[1, w] - 32*G[1, w^2])*G[r61, w^(-2), 1, z3] + 
 (7*G[0, w^2]*G[r61, w^(-2), r61, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[r61, w^(-2), r61, -w])/3 - 
 (7*G[-w, w^2]*G[r61, w^(-2), r61, -w])/3 - 
 (56*G[0, w^2]*G[r61, w^(-2), r61, w^2])/3 + 
 18*G[w^(-2), w^2]*G[r61, w^(-2), r61, w^2] + 
 (2*G[-w^(-1), w^2]*G[r61, w^(-2), r61, w^2])/3 + 
 (2*G[-w, w^2]*G[r61, w^(-2), r61, w^2])/3 + 
 (7*G[0, w^2]*G[r61, w^(-2), r62, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[r61, w^(-2), r62, -w])/3 - 
 (7*G[-w, w^2]*G[r61, w^(-2), r62, -w])/3 - 
 (56*G[0, w^2]*G[r61, w^(-2), r62, w^2])/3 + 
 18*G[w^(-2), w^2]*G[r61, w^(-2), r62, w^2] + 
 (2*G[-w^(-1), w^2]*G[r61, w^(-2), r62, w^2])/3 + 
 (2*G[-w, w^2]*G[r61, w^(-2), r62, w^2])/3 + 
 (9*I)*Pi*G[r61, w^(-2), w^(-2), w^2] - 
 6*G[0, -w]*G[r61, w^(-2), w^(-2), w^2] - 
 9*G[0, w]*G[r61, w^(-2), w^(-2), w^2] + 
 6*G[0, w^2]*G[r61, w^(-2), w^(-2), w^2] - 
 3*G[1, r7]*G[r61, w^(-2), w^(-2), w^2] + 
 12*G[1, -w]*G[r61, w^(-2), w^(-2), w^2] + 
 18*G[1, w]*G[r61, w^(-2), w^(-2), w^2] - 
 12*G[1, w^2]*G[r61, w^(-2), w^(-2), w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r61, w^(-2), w^(-2), z3] + 
 (9*I)*Pi*G[r61, w^(-2), -w^(-1), w^2] - 
 6*G[0, -w]*G[r61, w^(-2), -w^(-1), w^2] - 
 9*G[0, w]*G[r61, w^(-2), -w^(-1), w^2] + 
 6*G[0, w^2]*G[r61, w^(-2), -w^(-1), w^2] - 
 3*G[1, r7]*G[r61, w^(-2), -w^(-1), w^2] + 
 12*G[1, -w]*G[r61, w^(-2), -w^(-1), w^2] + 
 18*G[1, w]*G[r61, w^(-2), -w^(-1), w^2] - 
 12*G[1, w^2]*G[r61, w^(-2), -w^(-1), w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r61, w^(-2), -w^(-1), z3] + 
 (9*I)*Pi*G[r61, w^(-2), -w, w^2] - 6*G[0, -w]*G[r61, w^(-2), -w, w^2] - 
 9*G[0, w]*G[r61, w^(-2), -w, w^2] + 6*G[0, w^2]*G[r61, w^(-2), -w, w^2] - 
 3*G[1, r7]*G[r61, w^(-2), -w, w^2] + 12*G[1, -w]*G[r61, w^(-2), -w, w^2] + 
 18*G[1, w]*G[r61, w^(-2), -w, w^2] - 12*G[1, w^2]*G[r61, w^(-2), -w, w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r61, w^(-2), -w, z3] + 
 (9*I)*Pi*G[r61, w^(-2), w^2, w^2] - 6*G[0, -w]*G[r61, w^(-2), w^2, w^2] - 
 9*G[0, w]*G[r61, w^(-2), w^2, w^2] + 6*G[0, w^2]*G[r61, w^(-2), w^2, w^2] - 
 3*G[1, r7]*G[r61, w^(-2), w^2, w^2] + 12*G[1, -w]*G[r61, w^(-2), w^2, w^2] + 
 18*G[1, w]*G[r61, w^(-2), w^2, w^2] - 
 12*G[1, w^2]*G[r61, w^(-2), w^2, w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r61, w^(-2), w^2, z3] - 
 (6*I)*Pi*G[r61, -w^(-1), 0, w^2] - 8*G[0, -w]*G[r61, -w^(-1), 0, w^2] - 
 2*G[0, w^2]*G[r61, -w^(-1), 0, w^2] + 2*G[1, r7]*G[r61, -w^(-1), 0, w^2] + 
 16*G[1, -w]*G[r61, -w^(-1), 0, w^2] + 8*G[1, w^2]*G[r61, -w^(-1), 0, w^2] - 
 2*G[-w^(-1), w^2]*G[r61, -w^(-1), 0, w^2] - 
 2*G[-w, w^2]*G[r61, -w^(-1), 0, w^2] + 
 ((6*I)*Pi + 8*G[0, -w] + 4*G[0, w^2] - 2*G[1, r7] - 16*G[1, -w] - 
   8*G[1, w^2])*G[r61, -w^(-1), 0, z3] - (24*I)*Pi*G[r61, -w^(-1), 1, w^2] + 
 28*G[0, -w]*G[r61, -w^(-1), 1, w^2] + 36*G[0, w]*G[r61, -w^(-1), 1, w^2] - 
 20*G[0, w^2]*G[r61, -w^(-1), 1, w^2] + 8*G[1, r7]*G[r61, -w^(-1), 1, w^2] - 
 56*G[1, -w]*G[r61, -w^(-1), 1, w^2] - 72*G[1, w]*G[r61, -w^(-1), 1, w^2] + 
 32*G[1, w^2]*G[r61, -w^(-1), 1, w^2] + 4*G[-w^(-1), w^2]*
  G[r61, -w^(-1), 1, w^2] + 4*G[-w, w^2]*G[r61, -w^(-1), 1, w^2] + 
 ((24*I)*Pi - 28*G[0, -w] - 36*G[0, w] + 16*G[0, w^2] - 8*G[1, r7] + 
   56*G[1, -w] + 72*G[1, w] - 32*G[1, w^2])*G[r61, -w^(-1), 1, z3] + 
 (9*I)*Pi*G[r61, -w^(-1), w^(-2), w^2] - 
 6*G[0, -w]*G[r61, -w^(-1), w^(-2), w^2] - 
 9*G[0, w]*G[r61, -w^(-1), w^(-2), w^2] + 
 6*G[0, w^2]*G[r61, -w^(-1), w^(-2), w^2] - 
 3*G[1, r7]*G[r61, -w^(-1), w^(-2), w^2] + 
 12*G[1, -w]*G[r61, -w^(-1), w^(-2), w^2] + 
 18*G[1, w]*G[r61, -w^(-1), w^(-2), w^2] - 
 12*G[1, w^2]*G[r61, -w^(-1), w^(-2), w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r61, -w^(-1), w^(-2), z3] + 
 (9*I)*Pi*G[r61, -w^(-1), -w^(-1), w^2] - 
 9*G[0, w]*G[r61, -w^(-1), -w^(-1), w^2] + 
 6*G[0, w^2]*G[r61, -w^(-1), -w^(-1), w^2] - 
 3*G[1, r7]*G[r61, -w^(-1), -w^(-1), w^2] + 
 18*G[1, w]*G[r61, -w^(-1), -w^(-1), w^2] - 
 12*G[1, w^2]*G[r61, -w^(-1), -w^(-1), w^2] + 
 ((-9*I)*Pi + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 18*G[1, w] + 
   12*G[1, w^2])*G[r61, -w^(-1), -w^(-1), z3] + 
 (9*I)*Pi*G[r61, -w^(-1), -w, w^2] - 9*G[0, w]*G[r61, -w^(-1), -w, w^2] + 
 6*G[0, w^2]*G[r61, -w^(-1), -w, w^2] - 3*G[1, r7]*G[r61, -w^(-1), -w, w^2] + 
 18*G[1, w]*G[r61, -w^(-1), -w, w^2] - 
 12*G[1, w^2]*G[r61, -w^(-1), -w, w^2] + 
 ((-9*I)*Pi + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 18*G[1, w] + 
   12*G[1, w^2])*G[r61, -w^(-1), -w, z3] + 
 (9*I)*Pi*G[r61, -w^(-1), w^2, w^2] - 6*G[0, -w]*G[r61, -w^(-1), w^2, w^2] - 
 9*G[0, w]*G[r61, -w^(-1), w^2, w^2] + 
 6*G[0, w^2]*G[r61, -w^(-1), w^2, w^2] - 
 3*G[1, r7]*G[r61, -w^(-1), w^2, w^2] + 
 12*G[1, -w]*G[r61, -w^(-1), w^2, w^2] + 
 18*G[1, w]*G[r61, -w^(-1), w^2, w^2] - 
 12*G[1, w^2]*G[r61, -w^(-1), w^2, w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r61, -w^(-1), w^2, z3] + 
 2*G[0, w^2]*G[r61, -w, 0, -w] - 2*G[-w^(-1), w^2]*G[r61, -w, 0, -w] - 
 2*G[-w, w^2]*G[r61, -w, 0, -w] - (6*I)*Pi*G[r61, -w, 0, w^2] - 
 8*G[0, -w]*G[r61, -w, 0, w^2] - 2*G[0, w^2]*G[r61, -w, 0, w^2] + 
 2*G[1, r7]*G[r61, -w, 0, w^2] + 16*G[1, -w]*G[r61, -w, 0, w^2] + 
 8*G[1, w^2]*G[r61, -w, 0, w^2] - 2*G[-w^(-1), w^2]*G[r61, -w, 0, w^2] - 
 2*G[-w, w^2]*G[r61, -w, 0, w^2] + 
 ((6*I)*Pi + 8*G[0, -w] + 4*G[0, w^2] - 2*G[1, r7] - 16*G[1, -w] - 
   8*G[1, w^2])*G[r61, -w, 0, z3] - (24*I)*Pi*G[r61, -w, 1, w^2] + 
 28*G[0, -w]*G[r61, -w, 1, w^2] + 36*G[0, w]*G[r61, -w, 1, w^2] - 
 20*G[0, w^2]*G[r61, -w, 1, w^2] + 8*G[1, r7]*G[r61, -w, 1, w^2] - 
 56*G[1, -w]*G[r61, -w, 1, w^2] - 72*G[1, w]*G[r61, -w, 1, w^2] + 
 32*G[1, w^2]*G[r61, -w, 1, w^2] + 4*G[-w^(-1), w^2]*G[r61, -w, 1, w^2] + 
 4*G[-w, w^2]*G[r61, -w, 1, w^2] + 
 ((24*I)*Pi - 28*G[0, -w] - 36*G[0, w] + 16*G[0, w^2] - 8*G[1, r7] + 
   56*G[1, -w] + 72*G[1, w] - 32*G[1, w^2])*G[r61, -w, 1, z3] - 
 2*G[0, w^2]*G[r61, -w, r61, -w] + 2*G[-w^(-1), w^2]*G[r61, -w, r61, -w] + 
 2*G[-w, w^2]*G[r61, -w, r61, -w] - 2*G[0, w^2]*G[r61, -w, r62, -w] + 
 2*G[-w^(-1), w^2]*G[r61, -w, r62, -w] + 2*G[-w, w^2]*G[r61, -w, r62, -w] + 
 (9*I)*Pi*G[r61, -w, w^(-2), w^2] - 6*G[0, -w]*G[r61, -w, w^(-2), w^2] - 
 9*G[0, w]*G[r61, -w, w^(-2), w^2] + 6*G[0, w^2]*G[r61, -w, w^(-2), w^2] - 
 3*G[1, r7]*G[r61, -w, w^(-2), w^2] + 12*G[1, -w]*G[r61, -w, w^(-2), w^2] + 
 18*G[1, w]*G[r61, -w, w^(-2), w^2] - 12*G[1, w^2]*G[r61, -w, w^(-2), w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r61, -w, w^(-2), z3] + 
 (9*I)*Pi*G[r61, -w, -w^(-1), w^2] - 9*G[0, w]*G[r61, -w, -w^(-1), w^2] + 
 6*G[0, w^2]*G[r61, -w, -w^(-1), w^2] - 3*G[1, r7]*G[r61, -w, -w^(-1), w^2] + 
 18*G[1, w]*G[r61, -w, -w^(-1), w^2] - 
 12*G[1, w^2]*G[r61, -w, -w^(-1), w^2] + 
 ((-9*I)*Pi + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 18*G[1, w] + 
   12*G[1, w^2])*G[r61, -w, -w^(-1), z3] + (9*I)*Pi*G[r61, -w, -w, w^2] - 
 9*G[0, w]*G[r61, -w, -w, w^2] + 6*G[0, w^2]*G[r61, -w, -w, w^2] - 
 3*G[1, r7]*G[r61, -w, -w, w^2] + 18*G[1, w]*G[r61, -w, -w, w^2] - 
 12*G[1, w^2]*G[r61, -w, -w, w^2] + 
 ((-9*I)*Pi + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 18*G[1, w] + 
   12*G[1, w^2])*G[r61, -w, -w, z3] + (9*I)*Pi*G[r61, -w, w^2, w^2] - 
 6*G[0, -w]*G[r61, -w, w^2, w^2] - 9*G[0, w]*G[r61, -w, w^2, w^2] + 
 6*G[0, w^2]*G[r61, -w, w^2, w^2] - 3*G[1, r7]*G[r61, -w, w^2, w^2] + 
 12*G[1, -w]*G[r61, -w, w^2, w^2] + 18*G[1, w]*G[r61, -w, w^2, w^2] - 
 12*G[1, w^2]*G[r61, -w, w^2, w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r61, -w, w^2, z3] - 
 (7*G[0, w^2]*G[r61, w^2, 0, -w])/3 + (7*G[-w^(-1), w^2]*G[r61, w^2, 0, -w])/
  3 + (7*G[-w, w^2]*G[r61, w^2, 0, -w])/3 - (6*I)*Pi*G[r61, w^2, 0, w^2] - 
 2*G[0, -w]*G[r61, w^2, 0, w^2] + (11*G[0, w^2]*G[r61, w^2, 0, w^2])/3 + 
 2*G[1, r7]*G[r61, w^2, 0, w^2] + 4*G[1, -w]*G[r61, w^2, 0, w^2] + 
 8*G[1, w^2]*G[r61, w^2, 0, w^2] - 4*G[w^(-2), w^2]*G[r61, w^2, 0, w^2] - 
 (11*G[-w^(-1), w^2]*G[r61, w^2, 0, w^2])/3 - 
 (11*G[-w, w^2]*G[r61, w^2, 0, w^2])/3 + 
 ((6*I)*Pi + 2*G[0, -w] + 4*G[0, w^2] - 2*G[1, r7] - 4*G[1, -w] - 
   8*G[1, w^2])*G[r61, w^2, 0, z3] - (24*I)*Pi*G[r61, w^2, 1, w^2] + 
 28*G[0, -w]*G[r61, w^2, 1, w^2] + 36*G[0, w]*G[r61, w^2, 1, w^2] - 
 16*G[0, w^2]*G[r61, w^2, 1, w^2] + 8*G[1, r7]*G[r61, w^2, 1, w^2] - 
 56*G[1, -w]*G[r61, w^2, 1, w^2] - 72*G[1, w]*G[r61, w^2, 1, w^2] + 
 32*G[1, w^2]*G[r61, w^2, 1, w^2] + 
 ((24*I)*Pi - 28*G[0, -w] - 36*G[0, w] + 16*G[0, w^2] - 8*G[1, r7] + 
   56*G[1, -w] + 72*G[1, w] - 32*G[1, w^2])*G[r61, w^2, 1, z3] + 
 (7*G[0, w^2]*G[r61, w^2, r61, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[r61, w^2, r61, -w])/3 - 
 (7*G[-w, w^2]*G[r61, w^2, r61, -w])/3 - (23*G[0, w^2]*G[r61, w^2, r61, w^2])/
  3 + 4*G[w^(-2), w^2]*G[r61, w^2, r61, w^2] + 
 (11*G[-w^(-1), w^2]*G[r61, w^2, r61, w^2])/3 + 
 (11*G[-w, w^2]*G[r61, w^2, r61, w^2])/3 + (7*G[0, w^2]*G[r61, w^2, r62, -w])/
  3 - (7*G[-w^(-1), w^2]*G[r61, w^2, r62, -w])/3 - 
 (7*G[-w, w^2]*G[r61, w^2, r62, -w])/3 - (23*G[0, w^2]*G[r61, w^2, r62, w^2])/
  3 + 4*G[w^(-2), w^2]*G[r61, w^2, r62, w^2] + 
 (11*G[-w^(-1), w^2]*G[r61, w^2, r62, w^2])/3 + 
 (11*G[-w, w^2]*G[r61, w^2, r62, w^2])/3 + 
 (9*I)*Pi*G[r61, w^2, w^(-2), w^2] - 6*G[0, -w]*G[r61, w^2, w^(-2), w^2] - 
 9*G[0, w]*G[r61, w^2, w^(-2), w^2] + 6*G[0, w^2]*G[r61, w^2, w^(-2), w^2] - 
 3*G[1, r7]*G[r61, w^2, w^(-2), w^2] + 12*G[1, -w]*G[r61, w^2, w^(-2), w^2] + 
 18*G[1, w]*G[r61, w^2, w^(-2), w^2] - 
 12*G[1, w^2]*G[r61, w^2, w^(-2), w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r61, w^2, w^(-2), z3] + 
 (9*I)*Pi*G[r61, w^2, -w^(-1), w^2] - 6*G[0, -w]*G[r61, w^2, -w^(-1), w^2] - 
 9*G[0, w]*G[r61, w^2, -w^(-1), w^2] + 
 6*G[0, w^2]*G[r61, w^2, -w^(-1), w^2] - 
 3*G[1, r7]*G[r61, w^2, -w^(-1), w^2] + 
 12*G[1, -w]*G[r61, w^2, -w^(-1), w^2] + 
 18*G[1, w]*G[r61, w^2, -w^(-1), w^2] - 
 12*G[1, w^2]*G[r61, w^2, -w^(-1), w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r61, w^2, -w^(-1), z3] + 
 (9*I)*Pi*G[r61, w^2, -w, w^2] - 6*G[0, -w]*G[r61, w^2, -w, w^2] - 
 9*G[0, w]*G[r61, w^2, -w, w^2] + 6*G[0, w^2]*G[r61, w^2, -w, w^2] - 
 3*G[1, r7]*G[r61, w^2, -w, w^2] + 12*G[1, -w]*G[r61, w^2, -w, w^2] + 
 18*G[1, w]*G[r61, w^2, -w, w^2] - 12*G[1, w^2]*G[r61, w^2, -w, w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r61, w^2, -w, z3] + 
 (9*I)*Pi*G[r61, w^2, w^2, w^2] - 6*G[0, -w]*G[r61, w^2, w^2, w^2] - 
 9*G[0, w]*G[r61, w^2, w^2, w^2] + (7*G[0, w^2]*G[r61, w^2, w^2, w^2])/2 - 
 3*G[1, r7]*G[r61, w^2, w^2, w^2] + 12*G[1, -w]*G[r61, w^2, w^2, w^2] + 
 18*G[1, w]*G[r61, w^2, w^2, w^2] - 12*G[1, w^2]*G[r61, w^2, w^2, w^2] - 
 4*G[w^(-2), w^2]*G[r61, w^2, w^2, w^2] + 
 (13*G[-w^(-1), w^2]*G[r61, w^2, w^2, w^2])/2 + 
 (13*G[-w, w^2]*G[r61, w^2, w^2, w^2])/2 + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r61, w^2, w^2, z3] - 
 (17*G[0, w^2]*G[r62, 0, 0, -w])/3 + (17*G[-w^(-1), w^2]*G[r62, 0, 0, -w])/
  3 + (17*G[-w, w^2]*G[r62, 0, 0, -w])/3 + (12*I)*Pi*G[r62, 0, 0, w^2] + 
 10*G[0, -w]*G[r62, 0, 0, w^2] + 46*G[0, w^2]*G[r62, 0, 0, w^2] - 
 4*G[1, r7]*G[r62, 0, 0, w^2] - 20*G[1, -w]*G[r62, 0, 0, w^2] - 
 16*G[1, w^2]*G[r62, 0, 0, w^2] - 14*G[w^(-2), w^2]*G[r62, 0, 0, w^2] - 
 24*G[-w^(-1), w^2]*G[r62, 0, 0, w^2] - 24*G[-w, w^2]*G[r62, 0, 0, w^2] + 
 ((-12*I)*Pi - 10*G[0, -w] - 8*G[0, w^2] + 4*G[1, r7] + 20*G[1, -w] + 
   16*G[1, w^2])*G[r62, 0, 0, z3] + (48*I)*Pi*G[r62, 0, 1, w^2] - 
 56*G[0, -w]*G[r62, 0, 1, w^2] - 72*G[0, w]*G[r62, 0, 1, w^2] + 
 36*G[0, w^2]*G[r62, 0, 1, w^2] - 16*G[1, r7]*G[r62, 0, 1, w^2] + 
 112*G[1, -w]*G[r62, 0, 1, w^2] + 144*G[1, w]*G[r62, 0, 1, w^2] - 
 64*G[1, w^2]*G[r62, 0, 1, w^2] - 4*G[-w^(-1), w^2]*G[r62, 0, 1, w^2] - 
 4*G[-w, w^2]*G[r62, 0, 1, w^2] + ((-48*I)*Pi + 56*G[0, -w] + 72*G[0, w] - 
   32*G[0, w^2] + 16*G[1, r7] - 112*G[1, -w] - 144*G[1, w] + 64*G[1, w^2])*
  G[r62, 0, 1, z3] + (17*G[0, w^2]*G[r62, 0, r61, -w])/3 - 
 (17*G[-w^(-1), w^2]*G[r62, 0, r61, -w])/3 - 
 (17*G[-w, w^2]*G[r62, 0, r61, -w])/3 - 40*G[0, w^2]*G[r62, 0, r61, w^2] + 
 14*G[w^(-2), w^2]*G[r62, 0, r61, w^2] + 26*G[-w^(-1), w^2]*
  G[r62, 0, r61, w^2] + 26*G[-w, w^2]*G[r62, 0, r61, w^2] + 
 (17*G[0, w^2]*G[r62, 0, r62, -w])/3 - 
 (17*G[-w^(-1), w^2]*G[r62, 0, r62, -w])/3 - 
 (17*G[-w, w^2]*G[r62, 0, r62, -w])/3 - 40*G[0, w^2]*G[r62, 0, r62, w^2] + 
 14*G[w^(-2), w^2]*G[r62, 0, r62, w^2] + 26*G[-w^(-1), w^2]*
  G[r62, 0, r62, w^2] + 26*G[-w, w^2]*G[r62, 0, r62, w^2] - 
 (18*I)*Pi*G[r62, 0, w^(-2), w^2] + 12*G[0, -w]*G[r62, 0, w^(-2), w^2] + 
 18*G[0, w]*G[r62, 0, w^(-2), w^2] - 12*G[0, w^2]*G[r62, 0, w^(-2), w^2] + 
 6*G[1, r7]*G[r62, 0, w^(-2), w^2] - 24*G[1, -w]*G[r62, 0, w^(-2), w^2] - 
 36*G[1, w]*G[r62, 0, w^(-2), w^2] + 24*G[1, w^2]*G[r62, 0, w^(-2), w^2] + 
 ((18*I)*Pi - 12*G[0, -w] - 18*G[0, w] + 12*G[0, w^2] - 6*G[1, r7] + 
   24*G[1, -w] + 36*G[1, w] - 24*G[1, w^2])*G[r62, 0, w^(-2), z3] - 
 (18*I)*Pi*G[r62, 0, -w^(-1), w^2] + 6*G[0, -w]*G[r62, 0, -w^(-1), w^2] + 
 18*G[0, w]*G[r62, 0, -w^(-1), w^2] - 12*G[0, w^2]*G[r62, 0, -w^(-1), w^2] + 
 6*G[1, r7]*G[r62, 0, -w^(-1), w^2] - 12*G[1, -w]*G[r62, 0, -w^(-1), w^2] - 
 36*G[1, w]*G[r62, 0, -w^(-1), w^2] + 24*G[1, w^2]*G[r62, 0, -w^(-1), w^2] + 
 ((18*I)*Pi - 6*G[0, -w] - 18*G[0, w] + 12*G[0, w^2] - 6*G[1, r7] + 
   12*G[1, -w] + 36*G[1, w] - 24*G[1, w^2])*G[r62, 0, -w^(-1), z3] + 
 2*G[0, w^2]*G[r62, 0, -w, -w] - 2*G[-w^(-1), w^2]*G[r62, 0, -w, -w] - 
 2*G[-w, w^2]*G[r62, 0, -w, -w] - (18*I)*Pi*G[r62, 0, -w, w^2] + 
 6*G[0, -w]*G[r62, 0, -w, w^2] + 18*G[0, w]*G[r62, 0, -w, w^2] - 
 12*G[0, w^2]*G[r62, 0, -w, w^2] + 6*G[1, r7]*G[r62, 0, -w, w^2] - 
 12*G[1, -w]*G[r62, 0, -w, w^2] - 36*G[1, w]*G[r62, 0, -w, w^2] + 
 24*G[1, w^2]*G[r62, 0, -w, w^2] + 
 ((18*I)*Pi - 6*G[0, -w] - 18*G[0, w] + 12*G[0, w^2] - 6*G[1, r7] + 
   12*G[1, -w] + 36*G[1, w] - 24*G[1, w^2])*G[r62, 0, -w, z3] - 
 (18*I)*Pi*G[r62, 0, w^2, w^2] + 12*G[0, -w]*G[r62, 0, w^2, w^2] + 
 18*G[0, w]*G[r62, 0, w^2, w^2] - 23*G[0, w^2]*G[r62, 0, w^2, w^2] + 
 6*G[1, r7]*G[r62, 0, w^2, w^2] - 24*G[1, -w]*G[r62, 0, w^2, w^2] - 
 36*G[1, w]*G[r62, 0, w^2, w^2] + 24*G[1, w^2]*G[r62, 0, w^2, w^2] + 
 14*G[w^(-2), w^2]*G[r62, 0, w^2, w^2] - 3*G[-w^(-1), w^2]*
  G[r62, 0, w^2, w^2] - 3*G[-w, w^2]*G[r62, 0, w^2, w^2] + 
 ((18*I)*Pi - 12*G[0, -w] - 18*G[0, w] + 12*G[0, w^2] - 6*G[1, r7] + 
   24*G[1, -w] + 36*G[1, w] - 24*G[1, w^2])*G[r62, 0, w^2, z3] + 
 8*G[0, w^2]*G[r62, r61, 0, -w] - 8*G[-w^(-1), w^2]*G[r62, r61, 0, -w] - 
 8*G[-w, w^2]*G[r62, r61, 0, -w] - (176*G[0, w^2]*G[r62, r61, 0, w^2])/3 + 
 32*G[w^(-2), w^2]*G[r62, r61, 0, w^2] + 
 (80*G[-w^(-1), w^2]*G[r62, r61, 0, w^2])/3 + 
 (80*G[-w, w^2]*G[r62, r61, 0, w^2])/3 - 8*G[0, w^2]*G[r62, r61, r61, -w] + 
 8*G[-w^(-1), w^2]*G[r62, r61, r61, -w] + 8*G[-w, w^2]*G[r62, r61, r61, -w] + 
 (176*G[0, w^2]*G[r62, r61, r61, w^2])/3 - 
 32*G[w^(-2), w^2]*G[r62, r61, r61, w^2] - 
 (80*G[-w^(-1), w^2]*G[r62, r61, r61, w^2])/3 - 
 (80*G[-w, w^2]*G[r62, r61, r61, w^2])/3 - 8*G[0, w^2]*G[r62, r61, r62, -w] + 
 8*G[-w^(-1), w^2]*G[r62, r61, r62, -w] + 8*G[-w, w^2]*G[r62, r61, r62, -w] + 
 (176*G[0, w^2]*G[r62, r61, r62, w^2])/3 - 
 32*G[w^(-2), w^2]*G[r62, r61, r62, w^2] - 
 (80*G[-w^(-1), w^2]*G[r62, r61, r62, w^2])/3 - 
 (80*G[-w, w^2]*G[r62, r61, r62, w^2])/3 - 2*G[0, w^2]*G[r62, r61, -w, -w] + 
 2*G[-w^(-1), w^2]*G[r62, r61, -w, -w] + 2*G[-w, w^2]*G[r62, r61, -w, -w] + 
 11*G[0, w^2]*G[r62, r61, w^2, w^2] - 14*G[w^(-2), w^2]*
  G[r62, r61, w^2, w^2] + 3*G[-w^(-1), w^2]*G[r62, r61, w^2, w^2] + 
 3*G[-w, w^2]*G[r62, r61, w^2, w^2] + 8*G[0, w^2]*G[r62, r62, 0, -w] - 
 8*G[-w^(-1), w^2]*G[r62, r62, 0, -w] - 8*G[-w, w^2]*G[r62, r62, 0, -w] - 
 (176*G[0, w^2]*G[r62, r62, 0, w^2])/3 + 32*G[w^(-2), w^2]*
  G[r62, r62, 0, w^2] + (80*G[-w^(-1), w^2]*G[r62, r62, 0, w^2])/3 + 
 (80*G[-w, w^2]*G[r62, r62, 0, w^2])/3 - 8*G[0, w^2]*G[r62, r62, r61, -w] + 
 8*G[-w^(-1), w^2]*G[r62, r62, r61, -w] + 8*G[-w, w^2]*G[r62, r62, r61, -w] + 
 (176*G[0, w^2]*G[r62, r62, r61, w^2])/3 - 
 32*G[w^(-2), w^2]*G[r62, r62, r61, w^2] - 
 (80*G[-w^(-1), w^2]*G[r62, r62, r61, w^2])/3 - 
 (80*G[-w, w^2]*G[r62, r62, r61, w^2])/3 - 8*G[0, w^2]*G[r62, r62, r62, -w] + 
 8*G[-w^(-1), w^2]*G[r62, r62, r62, -w] + 8*G[-w, w^2]*G[r62, r62, r62, -w] + 
 (176*G[0, w^2]*G[r62, r62, r62, w^2])/3 - 
 32*G[w^(-2), w^2]*G[r62, r62, r62, w^2] - 
 (80*G[-w^(-1), w^2]*G[r62, r62, r62, w^2])/3 - 
 (80*G[-w, w^2]*G[r62, r62, r62, w^2])/3 - 2*G[0, w^2]*G[r62, r62, -w, -w] + 
 2*G[-w^(-1), w^2]*G[r62, r62, -w, -w] + 2*G[-w, w^2]*G[r62, r62, -w, -w] + 
 11*G[0, w^2]*G[r62, r62, w^2, w^2] - 14*G[w^(-2), w^2]*
  G[r62, r62, w^2, w^2] + 3*G[-w^(-1), w^2]*G[r62, r62, w^2, w^2] + 
 3*G[-w, w^2]*G[r62, r62, w^2, w^2] - (7*G[0, w^2]*G[r62, w^(-2), 0, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[r62, w^(-2), 0, -w])/3 + 
 (7*G[-w, w^2]*G[r62, w^(-2), 0, -w])/3 - (6*I)*Pi*G[r62, w^(-2), 0, w^2] - 
 2*G[0, -w]*G[r62, w^(-2), 0, w^2] + (44*G[0, w^2]*G[r62, w^(-2), 0, w^2])/
  3 + 2*G[1, r7]*G[r62, w^(-2), 0, w^2] + 4*G[1, -w]*G[r62, w^(-2), 0, w^2] + 
 8*G[1, w^2]*G[r62, w^(-2), 0, w^2] - 18*G[w^(-2), w^2]*
  G[r62, w^(-2), 0, w^2] - (2*G[-w^(-1), w^2]*G[r62, w^(-2), 0, w^2])/3 - 
 (2*G[-w, w^2]*G[r62, w^(-2), 0, w^2])/3 + 
 ((6*I)*Pi + 2*G[0, -w] + 4*G[0, w^2] - 2*G[1, r7] - 4*G[1, -w] - 
   8*G[1, w^2])*G[r62, w^(-2), 0, z3] - (24*I)*Pi*G[r62, w^(-2), 1, w^2] + 
 28*G[0, -w]*G[r62, w^(-2), 1, w^2] + 36*G[0, w]*G[r62, w^(-2), 1, w^2] - 
 16*G[0, w^2]*G[r62, w^(-2), 1, w^2] + 8*G[1, r7]*G[r62, w^(-2), 1, w^2] - 
 56*G[1, -w]*G[r62, w^(-2), 1, w^2] - 72*G[1, w]*G[r62, w^(-2), 1, w^2] + 
 32*G[1, w^2]*G[r62, w^(-2), 1, w^2] + 
 ((24*I)*Pi - 28*G[0, -w] - 36*G[0, w] + 16*G[0, w^2] - 8*G[1, r7] + 
   56*G[1, -w] + 72*G[1, w] - 32*G[1, w^2])*G[r62, w^(-2), 1, z3] + 
 (7*G[0, w^2]*G[r62, w^(-2), r61, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[r62, w^(-2), r61, -w])/3 - 
 (7*G[-w, w^2]*G[r62, w^(-2), r61, -w])/3 - 
 (56*G[0, w^2]*G[r62, w^(-2), r61, w^2])/3 + 
 18*G[w^(-2), w^2]*G[r62, w^(-2), r61, w^2] + 
 (2*G[-w^(-1), w^2]*G[r62, w^(-2), r61, w^2])/3 + 
 (2*G[-w, w^2]*G[r62, w^(-2), r61, w^2])/3 + 
 (7*G[0, w^2]*G[r62, w^(-2), r62, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[r62, w^(-2), r62, -w])/3 - 
 (7*G[-w, w^2]*G[r62, w^(-2), r62, -w])/3 - 
 (56*G[0, w^2]*G[r62, w^(-2), r62, w^2])/3 + 
 18*G[w^(-2), w^2]*G[r62, w^(-2), r62, w^2] + 
 (2*G[-w^(-1), w^2]*G[r62, w^(-2), r62, w^2])/3 + 
 (2*G[-w, w^2]*G[r62, w^(-2), r62, w^2])/3 + 
 (9*I)*Pi*G[r62, w^(-2), w^(-2), w^2] - 
 6*G[0, -w]*G[r62, w^(-2), w^(-2), w^2] - 
 9*G[0, w]*G[r62, w^(-2), w^(-2), w^2] + 
 6*G[0, w^2]*G[r62, w^(-2), w^(-2), w^2] - 
 3*G[1, r7]*G[r62, w^(-2), w^(-2), w^2] + 
 12*G[1, -w]*G[r62, w^(-2), w^(-2), w^2] + 
 18*G[1, w]*G[r62, w^(-2), w^(-2), w^2] - 
 12*G[1, w^2]*G[r62, w^(-2), w^(-2), w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r62, w^(-2), w^(-2), z3] + 
 (9*I)*Pi*G[r62, w^(-2), -w^(-1), w^2] - 
 6*G[0, -w]*G[r62, w^(-2), -w^(-1), w^2] - 
 9*G[0, w]*G[r62, w^(-2), -w^(-1), w^2] + 
 6*G[0, w^2]*G[r62, w^(-2), -w^(-1), w^2] - 
 3*G[1, r7]*G[r62, w^(-2), -w^(-1), w^2] + 
 12*G[1, -w]*G[r62, w^(-2), -w^(-1), w^2] + 
 18*G[1, w]*G[r62, w^(-2), -w^(-1), w^2] - 
 12*G[1, w^2]*G[r62, w^(-2), -w^(-1), w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r62, w^(-2), -w^(-1), z3] + 
 (9*I)*Pi*G[r62, w^(-2), -w, w^2] - 6*G[0, -w]*G[r62, w^(-2), -w, w^2] - 
 9*G[0, w]*G[r62, w^(-2), -w, w^2] + 6*G[0, w^2]*G[r62, w^(-2), -w, w^2] - 
 3*G[1, r7]*G[r62, w^(-2), -w, w^2] + 12*G[1, -w]*G[r62, w^(-2), -w, w^2] + 
 18*G[1, w]*G[r62, w^(-2), -w, w^2] - 12*G[1, w^2]*G[r62, w^(-2), -w, w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r62, w^(-2), -w, z3] + 
 (9*I)*Pi*G[r62, w^(-2), w^2, w^2] - 6*G[0, -w]*G[r62, w^(-2), w^2, w^2] - 
 9*G[0, w]*G[r62, w^(-2), w^2, w^2] + 6*G[0, w^2]*G[r62, w^(-2), w^2, w^2] - 
 3*G[1, r7]*G[r62, w^(-2), w^2, w^2] + 12*G[1, -w]*G[r62, w^(-2), w^2, w^2] + 
 18*G[1, w]*G[r62, w^(-2), w^2, w^2] - 
 12*G[1, w^2]*G[r62, w^(-2), w^2, w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r62, w^(-2), w^2, z3] - 
 (6*I)*Pi*G[r62, -w^(-1), 0, w^2] - 8*G[0, -w]*G[r62, -w^(-1), 0, w^2] - 
 2*G[0, w^2]*G[r62, -w^(-1), 0, w^2] + 2*G[1, r7]*G[r62, -w^(-1), 0, w^2] + 
 16*G[1, -w]*G[r62, -w^(-1), 0, w^2] + 8*G[1, w^2]*G[r62, -w^(-1), 0, w^2] - 
 2*G[-w^(-1), w^2]*G[r62, -w^(-1), 0, w^2] - 
 2*G[-w, w^2]*G[r62, -w^(-1), 0, w^2] + 
 ((6*I)*Pi + 8*G[0, -w] + 4*G[0, w^2] - 2*G[1, r7] - 16*G[1, -w] - 
   8*G[1, w^2])*G[r62, -w^(-1), 0, z3] - (24*I)*Pi*G[r62, -w^(-1), 1, w^2] + 
 28*G[0, -w]*G[r62, -w^(-1), 1, w^2] + 36*G[0, w]*G[r62, -w^(-1), 1, w^2] - 
 20*G[0, w^2]*G[r62, -w^(-1), 1, w^2] + 8*G[1, r7]*G[r62, -w^(-1), 1, w^2] - 
 56*G[1, -w]*G[r62, -w^(-1), 1, w^2] - 72*G[1, w]*G[r62, -w^(-1), 1, w^2] + 
 32*G[1, w^2]*G[r62, -w^(-1), 1, w^2] + 4*G[-w^(-1), w^2]*
  G[r62, -w^(-1), 1, w^2] + 4*G[-w, w^2]*G[r62, -w^(-1), 1, w^2] + 
 ((24*I)*Pi - 28*G[0, -w] - 36*G[0, w] + 16*G[0, w^2] - 8*G[1, r7] + 
   56*G[1, -w] + 72*G[1, w] - 32*G[1, w^2])*G[r62, -w^(-1), 1, z3] + 
 (9*I)*Pi*G[r62, -w^(-1), w^(-2), w^2] - 
 6*G[0, -w]*G[r62, -w^(-1), w^(-2), w^2] - 
 9*G[0, w]*G[r62, -w^(-1), w^(-2), w^2] + 
 6*G[0, w^2]*G[r62, -w^(-1), w^(-2), w^2] - 
 3*G[1, r7]*G[r62, -w^(-1), w^(-2), w^2] + 
 12*G[1, -w]*G[r62, -w^(-1), w^(-2), w^2] + 
 18*G[1, w]*G[r62, -w^(-1), w^(-2), w^2] - 
 12*G[1, w^2]*G[r62, -w^(-1), w^(-2), w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r62, -w^(-1), w^(-2), z3] + 
 (9*I)*Pi*G[r62, -w^(-1), -w^(-1), w^2] - 
 9*G[0, w]*G[r62, -w^(-1), -w^(-1), w^2] + 
 6*G[0, w^2]*G[r62, -w^(-1), -w^(-1), w^2] - 
 3*G[1, r7]*G[r62, -w^(-1), -w^(-1), w^2] + 
 18*G[1, w]*G[r62, -w^(-1), -w^(-1), w^2] - 
 12*G[1, w^2]*G[r62, -w^(-1), -w^(-1), w^2] + 
 ((-9*I)*Pi + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 18*G[1, w] + 
   12*G[1, w^2])*G[r62, -w^(-1), -w^(-1), z3] + 
 (9*I)*Pi*G[r62, -w^(-1), -w, w^2] - 9*G[0, w]*G[r62, -w^(-1), -w, w^2] + 
 6*G[0, w^2]*G[r62, -w^(-1), -w, w^2] - 3*G[1, r7]*G[r62, -w^(-1), -w, w^2] + 
 18*G[1, w]*G[r62, -w^(-1), -w, w^2] - 
 12*G[1, w^2]*G[r62, -w^(-1), -w, w^2] + 
 ((-9*I)*Pi + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 18*G[1, w] + 
   12*G[1, w^2])*G[r62, -w^(-1), -w, z3] + 
 (9*I)*Pi*G[r62, -w^(-1), w^2, w^2] - 6*G[0, -w]*G[r62, -w^(-1), w^2, w^2] - 
 9*G[0, w]*G[r62, -w^(-1), w^2, w^2] + 
 6*G[0, w^2]*G[r62, -w^(-1), w^2, w^2] - 
 3*G[1, r7]*G[r62, -w^(-1), w^2, w^2] + 
 12*G[1, -w]*G[r62, -w^(-1), w^2, w^2] + 
 18*G[1, w]*G[r62, -w^(-1), w^2, w^2] - 
 12*G[1, w^2]*G[r62, -w^(-1), w^2, w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r62, -w^(-1), w^2, z3] + 
 2*G[0, w^2]*G[r62, -w, 0, -w] - 2*G[-w^(-1), w^2]*G[r62, -w, 0, -w] - 
 2*G[-w, w^2]*G[r62, -w, 0, -w] - (6*I)*Pi*G[r62, -w, 0, w^2] - 
 8*G[0, -w]*G[r62, -w, 0, w^2] - 2*G[0, w^2]*G[r62, -w, 0, w^2] + 
 2*G[1, r7]*G[r62, -w, 0, w^2] + 16*G[1, -w]*G[r62, -w, 0, w^2] + 
 8*G[1, w^2]*G[r62, -w, 0, w^2] - 2*G[-w^(-1), w^2]*G[r62, -w, 0, w^2] - 
 2*G[-w, w^2]*G[r62, -w, 0, w^2] + 
 ((6*I)*Pi + 8*G[0, -w] + 4*G[0, w^2] - 2*G[1, r7] - 16*G[1, -w] - 
   8*G[1, w^2])*G[r62, -w, 0, z3] - (24*I)*Pi*G[r62, -w, 1, w^2] + 
 28*G[0, -w]*G[r62, -w, 1, w^2] + 36*G[0, w]*G[r62, -w, 1, w^2] - 
 20*G[0, w^2]*G[r62, -w, 1, w^2] + 8*G[1, r7]*G[r62, -w, 1, w^2] - 
 56*G[1, -w]*G[r62, -w, 1, w^2] - 72*G[1, w]*G[r62, -w, 1, w^2] + 
 32*G[1, w^2]*G[r62, -w, 1, w^2] + 4*G[-w^(-1), w^2]*G[r62, -w, 1, w^2] + 
 4*G[-w, w^2]*G[r62, -w, 1, w^2] + 
 ((24*I)*Pi - 28*G[0, -w] - 36*G[0, w] + 16*G[0, w^2] - 8*G[1, r7] + 
   56*G[1, -w] + 72*G[1, w] - 32*G[1, w^2])*G[r62, -w, 1, z3] - 
 2*G[0, w^2]*G[r62, -w, r61, -w] + 2*G[-w^(-1), w^2]*G[r62, -w, r61, -w] + 
 2*G[-w, w^2]*G[r62, -w, r61, -w] - 2*G[0, w^2]*G[r62, -w, r62, -w] + 
 2*G[-w^(-1), w^2]*G[r62, -w, r62, -w] + 2*G[-w, w^2]*G[r62, -w, r62, -w] + 
 (9*I)*Pi*G[r62, -w, w^(-2), w^2] - 6*G[0, -w]*G[r62, -w, w^(-2), w^2] - 
 9*G[0, w]*G[r62, -w, w^(-2), w^2] + 6*G[0, w^2]*G[r62, -w, w^(-2), w^2] - 
 3*G[1, r7]*G[r62, -w, w^(-2), w^2] + 12*G[1, -w]*G[r62, -w, w^(-2), w^2] + 
 18*G[1, w]*G[r62, -w, w^(-2), w^2] - 12*G[1, w^2]*G[r62, -w, w^(-2), w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r62, -w, w^(-2), z3] + 
 (9*I)*Pi*G[r62, -w, -w^(-1), w^2] - 9*G[0, w]*G[r62, -w, -w^(-1), w^2] + 
 6*G[0, w^2]*G[r62, -w, -w^(-1), w^2] - 3*G[1, r7]*G[r62, -w, -w^(-1), w^2] + 
 18*G[1, w]*G[r62, -w, -w^(-1), w^2] - 
 12*G[1, w^2]*G[r62, -w, -w^(-1), w^2] + 
 ((-9*I)*Pi + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 18*G[1, w] + 
   12*G[1, w^2])*G[r62, -w, -w^(-1), z3] + (9*I)*Pi*G[r62, -w, -w, w^2] - 
 9*G[0, w]*G[r62, -w, -w, w^2] + 6*G[0, w^2]*G[r62, -w, -w, w^2] - 
 3*G[1, r7]*G[r62, -w, -w, w^2] + 18*G[1, w]*G[r62, -w, -w, w^2] - 
 12*G[1, w^2]*G[r62, -w, -w, w^2] + 
 ((-9*I)*Pi + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 18*G[1, w] + 
   12*G[1, w^2])*G[r62, -w, -w, z3] + (9*I)*Pi*G[r62, -w, w^2, w^2] - 
 6*G[0, -w]*G[r62, -w, w^2, w^2] - 9*G[0, w]*G[r62, -w, w^2, w^2] + 
 6*G[0, w^2]*G[r62, -w, w^2, w^2] - 3*G[1, r7]*G[r62, -w, w^2, w^2] + 
 12*G[1, -w]*G[r62, -w, w^2, w^2] + 18*G[1, w]*G[r62, -w, w^2, w^2] - 
 12*G[1, w^2]*G[r62, -w, w^2, w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r62, -w, w^2, z3] - 
 (7*G[0, w^2]*G[r62, w^2, 0, -w])/3 + (7*G[-w^(-1), w^2]*G[r62, w^2, 0, -w])/
  3 + (7*G[-w, w^2]*G[r62, w^2, 0, -w])/3 - (6*I)*Pi*G[r62, w^2, 0, w^2] - 
 2*G[0, -w]*G[r62, w^2, 0, w^2] + (11*G[0, w^2]*G[r62, w^2, 0, w^2])/3 + 
 2*G[1, r7]*G[r62, w^2, 0, w^2] + 4*G[1, -w]*G[r62, w^2, 0, w^2] + 
 8*G[1, w^2]*G[r62, w^2, 0, w^2] - 4*G[w^(-2), w^2]*G[r62, w^2, 0, w^2] - 
 (11*G[-w^(-1), w^2]*G[r62, w^2, 0, w^2])/3 - 
 (11*G[-w, w^2]*G[r62, w^2, 0, w^2])/3 + 
 ((6*I)*Pi + 2*G[0, -w] + 4*G[0, w^2] - 2*G[1, r7] - 4*G[1, -w] - 
   8*G[1, w^2])*G[r62, w^2, 0, z3] - (24*I)*Pi*G[r62, w^2, 1, w^2] + 
 28*G[0, -w]*G[r62, w^2, 1, w^2] + 36*G[0, w]*G[r62, w^2, 1, w^2] - 
 16*G[0, w^2]*G[r62, w^2, 1, w^2] + 8*G[1, r7]*G[r62, w^2, 1, w^2] - 
 56*G[1, -w]*G[r62, w^2, 1, w^2] - 72*G[1, w]*G[r62, w^2, 1, w^2] + 
 32*G[1, w^2]*G[r62, w^2, 1, w^2] + 
 ((24*I)*Pi - 28*G[0, -w] - 36*G[0, w] + 16*G[0, w^2] - 8*G[1, r7] + 
   56*G[1, -w] + 72*G[1, w] - 32*G[1, w^2])*G[r62, w^2, 1, z3] + 
 (7*G[0, w^2]*G[r62, w^2, r61, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[r62, w^2, r61, -w])/3 - 
 (7*G[-w, w^2]*G[r62, w^2, r61, -w])/3 - (23*G[0, w^2]*G[r62, w^2, r61, w^2])/
  3 + 4*G[w^(-2), w^2]*G[r62, w^2, r61, w^2] + 
 (11*G[-w^(-1), w^2]*G[r62, w^2, r61, w^2])/3 + 
 (11*G[-w, w^2]*G[r62, w^2, r61, w^2])/3 + (7*G[0, w^2]*G[r62, w^2, r62, -w])/
  3 - (7*G[-w^(-1), w^2]*G[r62, w^2, r62, -w])/3 - 
 (7*G[-w, w^2]*G[r62, w^2, r62, -w])/3 - (23*G[0, w^2]*G[r62, w^2, r62, w^2])/
  3 + 4*G[w^(-2), w^2]*G[r62, w^2, r62, w^2] + 
 (11*G[-w^(-1), w^2]*G[r62, w^2, r62, w^2])/3 + 
 (11*G[-w, w^2]*G[r62, w^2, r62, w^2])/3 + 
 (9*I)*Pi*G[r62, w^2, w^(-2), w^2] - 6*G[0, -w]*G[r62, w^2, w^(-2), w^2] - 
 9*G[0, w]*G[r62, w^2, w^(-2), w^2] + 6*G[0, w^2]*G[r62, w^2, w^(-2), w^2] - 
 3*G[1, r7]*G[r62, w^2, w^(-2), w^2] + 12*G[1, -w]*G[r62, w^2, w^(-2), w^2] + 
 18*G[1, w]*G[r62, w^2, w^(-2), w^2] - 
 12*G[1, w^2]*G[r62, w^2, w^(-2), w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r62, w^2, w^(-2), z3] + 
 (9*I)*Pi*G[r62, w^2, -w^(-1), w^2] - 6*G[0, -w]*G[r62, w^2, -w^(-1), w^2] - 
 9*G[0, w]*G[r62, w^2, -w^(-1), w^2] + 
 6*G[0, w^2]*G[r62, w^2, -w^(-1), w^2] - 
 3*G[1, r7]*G[r62, w^2, -w^(-1), w^2] + 
 12*G[1, -w]*G[r62, w^2, -w^(-1), w^2] + 
 18*G[1, w]*G[r62, w^2, -w^(-1), w^2] - 
 12*G[1, w^2]*G[r62, w^2, -w^(-1), w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r62, w^2, -w^(-1), z3] + 
 (9*I)*Pi*G[r62, w^2, -w, w^2] - 6*G[0, -w]*G[r62, w^2, -w, w^2] - 
 9*G[0, w]*G[r62, w^2, -w, w^2] + 6*G[0, w^2]*G[r62, w^2, -w, w^2] - 
 3*G[1, r7]*G[r62, w^2, -w, w^2] + 12*G[1, -w]*G[r62, w^2, -w, w^2] + 
 18*G[1, w]*G[r62, w^2, -w, w^2] - 12*G[1, w^2]*G[r62, w^2, -w, w^2] + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r62, w^2, -w, z3] + 
 (9*I)*Pi*G[r62, w^2, w^2, w^2] - 6*G[0, -w]*G[r62, w^2, w^2, w^2] - 
 9*G[0, w]*G[r62, w^2, w^2, w^2] + (7*G[0, w^2]*G[r62, w^2, w^2, w^2])/2 - 
 3*G[1, r7]*G[r62, w^2, w^2, w^2] + 12*G[1, -w]*G[r62, w^2, w^2, w^2] + 
 18*G[1, w]*G[r62, w^2, w^2, w^2] - 12*G[1, w^2]*G[r62, w^2, w^2, w^2] - 
 4*G[w^(-2), w^2]*G[r62, w^2, w^2, w^2] + 
 (13*G[-w^(-1), w^2]*G[r62, w^2, w^2, w^2])/2 + 
 (13*G[-w, w^2]*G[r62, w^2, w^2, w^2])/2 + 
 ((-9*I)*Pi + 6*G[0, -w] + 9*G[0, w] - 6*G[0, w^2] + 3*G[1, r7] - 
   12*G[1, -w] - 18*G[1, w] + 12*G[1, w^2])*G[r62, w^2, w^2, z3] - 
 6*G[0, w]*G[w^(-2), -1, 0, w^2] + 6*G[0, w]*G[w^(-2), -1, 0, z3] - 
 6*G[0, -w]*G[w^(-2), -1, -w^(-1), w^2] + 
 12*G[1, -w]*G[w^(-2), -1, -w^(-1), w^2] + (6*G[0, -w] - 12*G[1, -w])*
  G[w^(-2), -1, -w^(-1), z3] + 6*G[0, -w]*G[w^(-2), -1, -w, w^2] - 
 12*G[1, -w]*G[w^(-2), -1, -w, w^2] + (-6*G[0, -w] + 12*G[1, -w])*
  G[w^(-2), -1, -w, z3] + (5*G[0, w^2]*G[w^(-2), 0, 0, -w])/3 - 
 (5*G[-w^(-1), w^2]*G[w^(-2), 0, 0, -w])/3 - 
 (5*G[-w, w^2]*G[w^(-2), 0, 0, -w])/3 - (I/3)*Pi*G[w^(-2), 0, 0, w^2] - 
 10*G[0, -w]*G[w^(-2), 0, 0, w^2] - (17*G[0, w]*G[w^(-2), 0, 0, w^2])/3 + 
 (7*G[0, w^2]*G[w^(-2), 0, 0, w^2])/6 + (G[1, r7]*G[w^(-2), 0, 0, w^2])/3 + 
 20*G[1, -w]*G[w^(-2), 0, 0, w^2] + (34*G[1, w]*G[w^(-2), 0, 0, w^2])/3 - 
 12*G[r61, w^2]*G[w^(-2), 0, 0, w^2] - 12*G[r62, w^2]*G[w^(-2), 0, 0, w^2] + 
 6*G[w^(-2), w^2]*G[w^(-2), 0, 0, w^2] - 
 (7*G[-w^(-1), w^2]*G[w^(-2), 0, 0, w^2])/6 + 
 (29*G[-w, w^2]*G[w^(-2), 0, 0, w^2])/6 + 
 ((I/3)*Pi + 10*G[0, -w] + (17*G[0, w])/3 - 6*G[0, w^2] - G[1, r7]/3 - 
   20*G[1, -w] - (34*G[1, w])/3 + 6*G[r61, w^2] + 6*G[r62, w^2])*
  G[w^(-2), 0, 0, z3] + (4*G[0, w^2]*G[w^(-2), 0, 1, -w])/3 - 
 (4*G[-w^(-1), w^2]*G[w^(-2), 0, 1, -w])/3 - 
 (4*G[-w, w^2]*G[w^(-2), 0, 1, -w])/3 - I*Pi*G[w^(-2), 0, 1, w^2] + 
 21*G[0, -w]*G[w^(-2), 0, 1, w^2] + 5*G[0, w]*G[w^(-2), 0, 1, w^2] - 
 (55*G[0, w^2]*G[w^(-2), 0, 1, w^2])/3 - 42*G[1, -w]*G[w^(-2), 0, 1, w^2] - 
 10*G[1, w]*G[w^(-2), 0, 1, w^2] + 2*G[1, w^2]*G[w^(-2), 0, 1, w^2] + 
 12*G[r61, w^2]*G[w^(-2), 0, 1, w^2] + 12*G[r62, w^2]*G[w^(-2), 0, 1, w^2] + 
 8*G[w^(-2), w^2]*G[w^(-2), 0, 1, w^2] + 
 (28*G[-w^(-1), w^2]*G[w^(-2), 0, 1, w^2])/3 - 
 (8*G[-w, w^2]*G[w^(-2), 0, 1, w^2])/3 + 
 (I*Pi - 21*G[0, -w] - 5*G[0, w] + G[0, w^2] + 42*G[1, -w] + 10*G[1, w] - 
   2*G[1, w^2])*G[w^(-2), 0, 1, z3] - (7*G[0, w^2]*G[w^(-2), 0, r61, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[w^(-2), 0, r61, -w])/3 + 
 (7*G[-w, w^2]*G[w^(-2), 0, r61, -w])/3 + 
 ((4*I)/3)*Pi*G[w^(-2), 0, r61, w^2] + (8*G[0, w]*G[w^(-2), 0, r61, w^2])/3 - 
 (13*G[0, w^2]*G[w^(-2), 0, r61, w^2])/2 - 
 (4*G[1, r7]*G[w^(-2), 0, r61, w^2])/3 - (16*G[1, w]*G[w^(-2), 0, r61, w^2])/
  3 + 20*G[r61, w^2]*G[w^(-2), 0, r61, w^2] + 
 20*G[r62, w^2]*G[w^(-2), 0, r61, w^2] - 10*G[w^(-2), w^2]*
  G[w^(-2), 0, r61, w^2] - (7*G[-w^(-1), w^2]*G[w^(-2), 0, r61, w^2])/2 - 
 (7*G[-w, w^2]*G[w^(-2), 0, r61, w^2])/2 + 
 (((-4*I)/3)*Pi - (8*G[0, w])/3 + 20*G[0, w^2] + (4*G[1, r7])/3 + 
   (16*G[1, w])/3 - 20*G[r61, w^2] - 20*G[r62, w^2])*G[w^(-2), 0, r61, z3] - 
 (7*G[0, w^2]*G[w^(-2), 0, r62, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[w^(-2), 0, r62, -w])/3 + 
 (7*G[-w, w^2]*G[w^(-2), 0, r62, -w])/3 + 
 ((4*I)/3)*Pi*G[w^(-2), 0, r62, w^2] + (8*G[0, w]*G[w^(-2), 0, r62, w^2])/3 - 
 (13*G[0, w^2]*G[w^(-2), 0, r62, w^2])/2 - 
 (4*G[1, r7]*G[w^(-2), 0, r62, w^2])/3 - (16*G[1, w]*G[w^(-2), 0, r62, w^2])/
  3 + 20*G[r61, w^2]*G[w^(-2), 0, r62, w^2] + 
 20*G[r62, w^2]*G[w^(-2), 0, r62, w^2] - 10*G[w^(-2), w^2]*
  G[w^(-2), 0, r62, w^2] - (7*G[-w^(-1), w^2]*G[w^(-2), 0, r62, w^2])/2 - 
 (7*G[-w, w^2]*G[w^(-2), 0, r62, w^2])/2 + 
 (((-4*I)/3)*Pi - (8*G[0, w])/3 + 20*G[0, w^2] + (4*G[1, r7])/3 + 
   (16*G[1, w])/3 - 20*G[r61, w^2] - 20*G[r62, w^2])*G[w^(-2), 0, r62, z3] - 
 (I/3)*Pi*G[w^(-2), 0, w^(-2), w^2] - (5*G[0, -w]*G[w^(-2), 0, w^(-2), w^2])/
  6 + (G[0, w]*G[w^(-2), 0, w^(-2), w^2])/3 + 
 (89*G[0, w^2]*G[w^(-2), 0, w^(-2), w^2])/6 + 
 (7*G[1, r7]*G[w^(-2), 0, w^(-2), w^2])/6 + 
 (5*G[1, -w]*G[w^(-2), 0, w^(-2), w^2])/3 - 
 (2*G[1, w]*G[w^(-2), 0, w^(-2), w^2])/3 - 
 (5*G[1, w^2]*G[w^(-2), 0, w^(-2), w^2])/3 - 
 14*G[r61, w^2]*G[w^(-2), 0, w^(-2), w^2] - 
 14*G[r62, w^2]*G[w^(-2), 0, w^(-2), w^2] + 
 ((I/3)*Pi + (5*G[0, -w])/6 - G[0, w]/3 - (89*G[0, w^2])/6 - (7*G[1, r7])/6 - 
   (5*G[1, -w])/3 + (2*G[1, w])/3 + (5*G[1, w^2])/3 + 14*G[r61, w^2] + 
   14*G[r62, w^2])*G[w^(-2), 0, w^(-2), z3] - 
 (I/6)*Pi*G[w^(-2), 0, -w^(-1), w^2] + (G[0, -w]*G[w^(-2), 0, -w^(-1), w^2])/
  3 + (G[0, w]*G[w^(-2), 0, -w^(-1), w^2])/6 - 
 (G[0, w^2]*G[w^(-2), 0, -w^(-1), w^2])/3 - 
 (G[1, r7]*G[w^(-2), 0, -w^(-1), w^2])/6 - 
 (2*G[1, -w]*G[w^(-2), 0, -w^(-1), w^2])/3 - 
 (G[1, w]*G[w^(-2), 0, -w^(-1), w^2])/3 + 
 (2*G[1, w^2]*G[w^(-2), 0, -w^(-1), w^2])/3 + 
 ((I/6)*Pi - G[0, -w]/3 - G[0, w]/6 + G[0, w^2]/3 + G[1, r7]/6 + 
   (2*G[1, -w])/3 + G[1, w]/3 - (2*G[1, w^2])/3)*G[w^(-2), 0, -w^(-1), z3] - 
 (I/6)*Pi*G[w^(-2), 0, -w, w^2] + (G[0, -w]*G[w^(-2), 0, -w, w^2])/3 + 
 (G[0, w]*G[w^(-2), 0, -w, w^2])/6 - (G[0, w^2]*G[w^(-2), 0, -w, w^2])/3 - 
 (G[1, r7]*G[w^(-2), 0, -w, w^2])/6 - (2*G[1, -w]*G[w^(-2), 0, -w, w^2])/3 - 
 (G[1, w]*G[w^(-2), 0, -w, w^2])/3 + (2*G[1, w^2]*G[w^(-2), 0, -w, w^2])/3 + 
 ((I/6)*Pi - G[0, -w]/3 - G[0, w]/6 + G[0, w^2]/3 + G[1, r7]/6 + 
   (2*G[1, -w])/3 + G[1, w]/3 - (2*G[1, w^2])/3)*G[w^(-2), 0, -w, z3] - 
 (I/3)*Pi*G[w^(-2), 0, w^2, w^2] - (5*G[0, -w]*G[w^(-2), 0, w^2, w^2])/6 + 
 (G[0, w]*G[w^(-2), 0, w^2, w^2])/3 + (37*G[0, w^2]*G[w^(-2), 0, w^2, w^2])/
  3 + (7*G[1, r7]*G[w^(-2), 0, w^2, w^2])/6 + 
 (5*G[1, -w]*G[w^(-2), 0, w^2, w^2])/3 - (2*G[1, w]*G[w^(-2), 0, w^2, w^2])/
  3 - (5*G[1, w^2]*G[w^(-2), 0, w^2, w^2])/3 - 
 14*G[r61, w^2]*G[w^(-2), 0, w^2, w^2] - 
 14*G[r62, w^2]*G[w^(-2), 0, w^2, w^2] - 
 4*G[w^(-2), w^2]*G[w^(-2), 0, w^2, w^2] + 
 (13*G[-w^(-1), w^2]*G[w^(-2), 0, w^2, w^2])/2 + 
 (13*G[-w, w^2]*G[w^(-2), 0, w^2, w^2])/2 + 
 ((I/3)*Pi + (5*G[0, -w])/6 - G[0, w]/3 - (89*G[0, w^2])/6 - (7*G[1, r7])/6 - 
   (5*G[1, -w])/3 + (2*G[1, w])/3 + (5*G[1, w^2])/3 + 14*G[r61, w^2] + 
   14*G[r62, w^2])*G[w^(-2), 0, w^2, z3] + 2*G[0, w^2]*G[w^(-2), 1, 0, -w] - 
 2*G[-w^(-1), w^2]*G[w^(-2), 1, 0, -w] - 2*G[-w, w^2]*G[w^(-2), 1, 0, -w] + 
 (8*I)*Pi*G[w^(-2), 1, 0, w^2] + 6*G[0, -w]*G[w^(-2), 1, 0, w^2] - 
 4*G[0, w]*G[w^(-2), 1, 0, w^2] - 6*G[0, w^2]*G[w^(-2), 1, 0, w^2] - 
 12*G[1, -w]*G[w^(-2), 1, 0, w^2] - 16*G[1, w^2]*G[w^(-2), 1, 0, w^2] + 
 12*G[r61, w^2]*G[w^(-2), 1, 0, w^2] + 12*G[r62, w^2]*G[w^(-2), 1, 0, w^2] + 
 2*G[w^(-2), w^2]*G[w^(-2), 1, 0, w^2] + 
 ((-8*I)*Pi - 6*G[0, -w] + 4*G[0, w] - 8*G[0, w^2] + 12*G[1, -w] + 
   16*G[1, w^2])*G[w^(-2), 1, 0, z3] - 4*G[0, w^2]*G[w^(-2), 1, 1, -w] + 
 4*G[-w^(-1), w^2]*G[w^(-2), 1, 1, -w] + 4*G[-w, w^2]*G[w^(-2), 1, 1, -w] + 
 ((88*I)/3)*Pi*G[w^(-2), 1, 1, w^2] - 40*G[0, -w]*G[w^(-2), 1, 1, w^2] - 
 (136*G[0, w]*G[w^(-2), 1, 1, w^2])/3 + 36*G[0, w^2]*G[w^(-2), 1, 1, w^2] - 
 (64*G[1, r7]*G[w^(-2), 1, 1, w^2])/3 + 80*G[1, -w]*G[w^(-2), 1, 1, w^2] + 
 (272*G[1, w]*G[w^(-2), 1, 1, w^2])/3 - 16*G[1, w^2]*G[w^(-2), 1, 1, w^2] - 
 24*G[r61, w^2]*G[w^(-2), 1, 1, w^2] - 24*G[r62, w^2]*G[w^(-2), 1, 1, w^2] - 
 4*G[w^(-2), w^2]*G[w^(-2), 1, 1, w^2] + 
 (((-88*I)/3)*Pi + 40*G[0, -w] + (136*G[0, w])/3 - 8*G[0, w^2] + 
   (64*G[1, r7])/3 - 80*G[1, -w] - (272*G[1, w])/3 + 16*G[1, w^2])*
  G[w^(-2), 1, 1, z3] - ((35*I)/3)*Pi*G[w^(-2), 1, w^(-2), w^2] + 
 5*G[0, -w]*G[w^(-2), 1, w^(-2), w^2] + 
 (35*G[0, w]*G[w^(-2), 1, w^(-2), w^2])/3 - 
 5*G[0, w^2]*G[w^(-2), 1, w^(-2), w^2] + 
 (20*G[1, r7]*G[w^(-2), 1, w^(-2), w^2])/3 - 
 10*G[1, -w]*G[w^(-2), 1, w^(-2), w^2] - 
 (70*G[1, w]*G[w^(-2), 1, w^(-2), w^2])/3 + 
 10*G[1, w^2]*G[w^(-2), 1, w^(-2), w^2] + 
 (((35*I)/3)*Pi - 5*G[0, -w] - (35*G[0, w])/3 + 5*G[0, w^2] - 
   (20*G[1, r7])/3 + 10*G[1, -w] + (70*G[1, w])/3 - 10*G[1, w^2])*
  G[w^(-2), 1, w^(-2), z3] - (11*I)*Pi*G[w^(-2), 1, -w^(-1), w^2] + 
 5*G[0, -w]*G[w^(-2), 1, -w^(-1), w^2] + 
 11*G[0, w]*G[w^(-2), 1, -w^(-1), w^2] - 
 7*G[0, w^2]*G[w^(-2), 1, -w^(-1), w^2] + 
 4*G[1, r7]*G[w^(-2), 1, -w^(-1), w^2] - 
 10*G[1, -w]*G[w^(-2), 1, -w^(-1), w^2] - 
 22*G[1, w]*G[w^(-2), 1, -w^(-1), w^2] + 
 14*G[1, w^2]*G[w^(-2), 1, -w^(-1), w^2] + 
 ((11*I)*Pi - 5*G[0, -w] - 11*G[0, w] + 7*G[0, w^2] - 4*G[1, r7] + 
   10*G[1, -w] + 22*G[1, w] - 14*G[1, w^2])*G[w^(-2), 1, -w^(-1), z3] - 
 (11*I)*Pi*G[w^(-2), 1, -w, w^2] + 13*G[0, -w]*G[w^(-2), 1, -w, w^2] + 
 11*G[0, w]*G[w^(-2), 1, -w, w^2] - 7*G[0, w^2]*G[w^(-2), 1, -w, w^2] + 
 4*G[1, r7]*G[w^(-2), 1, -w, w^2] - 26*G[1, -w]*G[w^(-2), 1, -w, w^2] - 
 22*G[1, w]*G[w^(-2), 1, -w, w^2] + 14*G[1, w^2]*G[w^(-2), 1, -w, w^2] + 
 ((11*I)*Pi - 13*G[0, -w] - 11*G[0, w] + 7*G[0, w^2] - 4*G[1, r7] + 
   26*G[1, -w] + 22*G[1, w] - 14*G[1, w^2])*G[w^(-2), 1, -w, z3] - 
 ((35*I)/3)*Pi*G[w^(-2), 1, w^2, w^2] + 5*G[0, -w]*G[w^(-2), 1, w^2, w^2] + 
 (35*G[0, w]*G[w^(-2), 1, w^2, w^2])/3 - 5*G[0, w^2]*G[w^(-2), 1, w^2, w^2] + 
 (20*G[1, r7]*G[w^(-2), 1, w^2, w^2])/3 - 
 10*G[1, -w]*G[w^(-2), 1, w^2, w^2] - (70*G[1, w]*G[w^(-2), 1, w^2, w^2])/3 + 
 10*G[1, w^2]*G[w^(-2), 1, w^2, w^2] + 
 (((35*I)/3)*Pi - 5*G[0, -w] - (35*G[0, w])/3 + 5*G[0, w^2] - 
   (20*G[1, r7])/3 + 10*G[1, -w] + (70*G[1, w])/3 - 10*G[1, w^2])*
  G[w^(-2), 1, w^2, z3] - (7*G[0, w^2]*G[w^(-2), r61, 0, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[w^(-2), r61, 0, -w])/3 + 
 (7*G[-w, w^2]*G[w^(-2), r61, 0, -w])/3 + 8*G[0, w]*G[w^(-2), r61, 0, w^2] - 
 3*G[0, w^2]*G[w^(-2), r61, 0, w^2] - 16*G[1, w]*G[w^(-2), r61, 0, w^2] + 
 14*G[r61, w^2]*G[w^(-2), r61, 0, w^2] + 
 14*G[r62, w^2]*G[w^(-2), r61, 0, w^2] - 14*G[w^(-2), w^2]*
  G[w^(-2), r61, 0, w^2] + 3*G[-w^(-1), w^2]*G[w^(-2), r61, 0, w^2] + 
 3*G[-w, w^2]*G[w^(-2), r61, 0, w^2] + 
 (-8*G[0, w] + 14*G[0, w^2] + 16*G[1, w] - 14*G[r61, w^2] - 14*G[r62, w^2])*
  G[w^(-2), r61, 0, z3] + (7*G[0, w^2]*G[w^(-2), r61, r61, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[w^(-2), r61, r61, -w])/3 - 
 (7*G[-w, w^2]*G[w^(-2), r61, r61, -w])/3 - 
 8*G[0, w]*G[w^(-2), r61, r61, w^2] + 21*G[0, w^2]*G[w^(-2), r61, r61, w^2] + 
 16*G[1, w]*G[w^(-2), r61, r61, w^2] - 
 32*G[r61, w^2]*G[w^(-2), r61, r61, w^2] - 
 32*G[r62, w^2]*G[w^(-2), r61, r61, w^2] + 
 14*G[w^(-2), w^2]*G[w^(-2), r61, r61, w^2] - 
 3*G[-w^(-1), w^2]*G[w^(-2), r61, r61, w^2] - 
 3*G[-w, w^2]*G[w^(-2), r61, r61, w^2] + 
 (8*G[0, w] - 32*G[0, w^2] - 16*G[1, w] + 32*G[r61, w^2] + 32*G[r62, w^2])*
  G[w^(-2), r61, r61, z3] + (7*G[0, w^2]*G[w^(-2), r61, r62, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[w^(-2), r61, r62, -w])/3 - 
 (7*G[-w, w^2]*G[w^(-2), r61, r62, -w])/3 - 
 8*G[0, w]*G[w^(-2), r61, r62, w^2] + 21*G[0, w^2]*G[w^(-2), r61, r62, w^2] + 
 16*G[1, w]*G[w^(-2), r61, r62, w^2] - 
 32*G[r61, w^2]*G[w^(-2), r61, r62, w^2] - 
 32*G[r62, w^2]*G[w^(-2), r61, r62, w^2] + 
 14*G[w^(-2), w^2]*G[w^(-2), r61, r62, w^2] - 
 3*G[-w^(-1), w^2]*G[w^(-2), r61, r62, w^2] - 
 3*G[-w, w^2]*G[w^(-2), r61, r62, w^2] + 
 (8*G[0, w] - 32*G[0, w^2] - 16*G[1, w] + 32*G[r61, w^2] + 32*G[r62, w^2])*
  G[w^(-2), r61, r62, z3] - 18*G[0, w^2]*G[w^(-2), r61, w^(-2), w^2] + 
 18*G[r61, w^2]*G[w^(-2), r61, w^(-2), w^2] + 
 18*G[r62, w^2]*G[w^(-2), r61, w^(-2), w^2] + 
 (18*G[0, w^2] - 18*G[r61, w^2] - 18*G[r62, w^2])*
  G[w^(-2), r61, w^(-2), z3] - (31*G[0, w^2]*G[w^(-2), r61, w^2, w^2])/2 + 
 18*G[r61, w^2]*G[w^(-2), r61, w^2, w^2] + 
 18*G[r62, w^2]*G[w^(-2), r61, w^2, w^2] + 
 4*G[w^(-2), w^2]*G[w^(-2), r61, w^2, w^2] - 
 (13*G[-w^(-1), w^2]*G[w^(-2), r61, w^2, w^2])/2 - 
 (13*G[-w, w^2]*G[w^(-2), r61, w^2, w^2])/2 + 
 (18*G[0, w^2] - 18*G[r61, w^2] - 18*G[r62, w^2])*G[w^(-2), r61, w^2, z3] - 
 (7*G[0, w^2]*G[w^(-2), r62, 0, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[w^(-2), r62, 0, -w])/3 + 
 (7*G[-w, w^2]*G[w^(-2), r62, 0, -w])/3 + 8*G[0, w]*G[w^(-2), r62, 0, w^2] - 
 3*G[0, w^2]*G[w^(-2), r62, 0, w^2] - 16*G[1, w]*G[w^(-2), r62, 0, w^2] + 
 14*G[r61, w^2]*G[w^(-2), r62, 0, w^2] + 
 14*G[r62, w^2]*G[w^(-2), r62, 0, w^2] - 14*G[w^(-2), w^2]*
  G[w^(-2), r62, 0, w^2] + 3*G[-w^(-1), w^2]*G[w^(-2), r62, 0, w^2] + 
 3*G[-w, w^2]*G[w^(-2), r62, 0, w^2] + 
 (-8*G[0, w] + 14*G[0, w^2] + 16*G[1, w] - 14*G[r61, w^2] - 14*G[r62, w^2])*
  G[w^(-2), r62, 0, z3] + (7*G[0, w^2]*G[w^(-2), r62, r61, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[w^(-2), r62, r61, -w])/3 - 
 (7*G[-w, w^2]*G[w^(-2), r62, r61, -w])/3 - 
 8*G[0, w]*G[w^(-2), r62, r61, w^2] + 21*G[0, w^2]*G[w^(-2), r62, r61, w^2] + 
 16*G[1, w]*G[w^(-2), r62, r61, w^2] - 
 32*G[r61, w^2]*G[w^(-2), r62, r61, w^2] - 
 32*G[r62, w^2]*G[w^(-2), r62, r61, w^2] + 
 14*G[w^(-2), w^2]*G[w^(-2), r62, r61, w^2] - 
 3*G[-w^(-1), w^2]*G[w^(-2), r62, r61, w^2] - 
 3*G[-w, w^2]*G[w^(-2), r62, r61, w^2] + 
 (8*G[0, w] - 32*G[0, w^2] - 16*G[1, w] + 32*G[r61, w^2] + 32*G[r62, w^2])*
  G[w^(-2), r62, r61, z3] + (7*G[0, w^2]*G[w^(-2), r62, r62, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[w^(-2), r62, r62, -w])/3 - 
 (7*G[-w, w^2]*G[w^(-2), r62, r62, -w])/3 - 
 8*G[0, w]*G[w^(-2), r62, r62, w^2] + 21*G[0, w^2]*G[w^(-2), r62, r62, w^2] + 
 16*G[1, w]*G[w^(-2), r62, r62, w^2] - 
 32*G[r61, w^2]*G[w^(-2), r62, r62, w^2] - 
 32*G[r62, w^2]*G[w^(-2), r62, r62, w^2] + 
 14*G[w^(-2), w^2]*G[w^(-2), r62, r62, w^2] - 
 3*G[-w^(-1), w^2]*G[w^(-2), r62, r62, w^2] - 
 3*G[-w, w^2]*G[w^(-2), r62, r62, w^2] + 
 (8*G[0, w] - 32*G[0, w^2] - 16*G[1, w] + 32*G[r61, w^2] + 32*G[r62, w^2])*
  G[w^(-2), r62, r62, z3] - 18*G[0, w^2]*G[w^(-2), r62, w^(-2), w^2] + 
 18*G[r61, w^2]*G[w^(-2), r62, w^(-2), w^2] + 
 18*G[r62, w^2]*G[w^(-2), r62, w^(-2), w^2] + 
 (18*G[0, w^2] - 18*G[r61, w^2] - 18*G[r62, w^2])*
  G[w^(-2), r62, w^(-2), z3] - (31*G[0, w^2]*G[w^(-2), r62, w^2, w^2])/2 + 
 18*G[r61, w^2]*G[w^(-2), r62, w^2, w^2] + 
 18*G[r62, w^2]*G[w^(-2), r62, w^2, w^2] + 
 4*G[w^(-2), w^2]*G[w^(-2), r62, w^2, w^2] - 
 (13*G[-w^(-1), w^2]*G[w^(-2), r62, w^2, w^2])/2 - 
 (13*G[-w, w^2]*G[w^(-2), r62, w^2, w^2])/2 + 
 (18*G[0, w^2] - 18*G[r61, w^2] - 18*G[r62, w^2])*G[w^(-2), r62, w^2, z3] - 
 (3*I)*Pi*G[w^(-2), w^(-2), 0, w^2] - (13*G[0, -w]*G[w^(-2), w^(-2), 0, w^2])/
  6 + 3*G[0, w]*G[w^(-2), w^(-2), 0, w^2] + 
 (32*G[0, w^2]*G[w^(-2), w^(-2), 0, w^2])/3 + 
 (7*G[1, r7]*G[w^(-2), w^(-2), 0, w^2])/6 + 
 (13*G[1, -w]*G[w^(-2), w^(-2), 0, w^2])/3 + 
 (11*G[1, w^2]*G[w^(-2), w^(-2), 0, w^2])/3 - 
 10*G[r61, w^2]*G[w^(-2), w^(-2), 0, w^2] - 
 10*G[r62, w^2]*G[w^(-2), w^(-2), 0, w^2] + 
 4*G[w^(-2), w^2]*G[w^(-2), w^(-2), 0, w^2] - 
 (13*G[-w^(-1), w^2]*G[w^(-2), w^(-2), 0, w^2])/2 - 
 (13*G[-w, w^2]*G[w^(-2), w^(-2), 0, w^2])/2 + 
 ((3*I)*Pi + (13*G[0, -w])/6 - 3*G[0, w] - (49*G[0, w^2])/6 - 
   (7*G[1, r7])/6 - (13*G[1, -w])/3 - (11*G[1, w^2])/3 + 10*G[r61, w^2] + 
   10*G[r62, w^2])*G[w^(-2), w^(-2), 0, z3] - 
 (3*I)*Pi*G[w^(-2), w^(-2), 1, w^2] + 5*G[0, -w]*G[w^(-2), w^(-2), 1, w^2] + 
 5*G[0, w]*G[w^(-2), w^(-2), 1, w^2] - 
 3*G[0, w^2]*G[w^(-2), w^(-2), 1, w^2] - 
 10*G[1, -w]*G[w^(-2), w^(-2), 1, w^2] - 
 10*G[1, w]*G[w^(-2), w^(-2), 1, w^2] + 
 6*G[1, w^2]*G[w^(-2), w^(-2), 1, w^2] + 
 ((3*I)*Pi - 5*G[0, -w] - 5*G[0, w] + 3*G[0, w^2] + 10*G[1, -w] + 
   10*G[1, w] - 6*G[1, w^2])*G[w^(-2), w^(-2), 1, z3] + 
 2*G[0, w]*G[w^(-2), w^(-2), r61, w^2] - 
 (33*G[0, w^2]*G[w^(-2), w^(-2), r61, w^2])/2 - 
 4*G[1, w]*G[w^(-2), w^(-2), r61, w^2] + 
 14*G[r61, w^2]*G[w^(-2), w^(-2), r61, w^2] + 
 14*G[r62, w^2]*G[w^(-2), w^(-2), r61, w^2] - 
 4*G[w^(-2), w^2]*G[w^(-2), w^(-2), r61, w^2] + 
 (13*G[-w^(-1), w^2]*G[w^(-2), w^(-2), r61, w^2])/2 + 
 (13*G[-w, w^2]*G[w^(-2), w^(-2), r61, w^2])/2 + 
 (-2*G[0, w] + 14*G[0, w^2] + 4*G[1, w] - 14*G[r61, w^2] - 14*G[r62, w^2])*
  G[w^(-2), w^(-2), r61, z3] + 2*G[0, w]*G[w^(-2), w^(-2), r62, w^2] - 
 (33*G[0, w^2]*G[w^(-2), w^(-2), r62, w^2])/2 - 
 4*G[1, w]*G[w^(-2), w^(-2), r62, w^2] + 
 14*G[r61, w^2]*G[w^(-2), w^(-2), r62, w^2] + 
 14*G[r62, w^2]*G[w^(-2), w^(-2), r62, w^2] - 
 4*G[w^(-2), w^2]*G[w^(-2), w^(-2), r62, w^2] + 
 (13*G[-w^(-1), w^2]*G[w^(-2), w^(-2), r62, w^2])/2 + 
 (13*G[-w, w^2]*G[w^(-2), w^(-2), r62, w^2])/2 + 
 (-2*G[0, w] + 14*G[0, w^2] + 4*G[1, w] - 14*G[r61, w^2] - 14*G[r62, w^2])*
  G[w^(-2), w^(-2), r62, z3] + (2*I)*Pi*G[w^(-2), w^(-2), w^(-2), w^2] - 
 (G[0, -w]*G[w^(-2), w^(-2), w^(-2), w^2])/2 - 
 2*G[0, w]*G[w^(-2), w^(-2), w^(-2), w^2] + 
 (9*G[0, w^2]*G[w^(-2), w^(-2), w^(-2), w^2])/2 - 
 (3*G[1, r7]*G[w^(-2), w^(-2), w^(-2), w^2])/2 + 
 G[1, -w]*G[w^(-2), w^(-2), w^(-2), w^2] + 
 4*G[1, w]*G[w^(-2), w^(-2), w^(-2), w^2] - 
 G[1, w^2]*G[w^(-2), w^(-2), w^(-2), w^2] - 
 4*G[r61, w^2]*G[w^(-2), w^(-2), w^(-2), w^2] - 
 4*G[r62, w^2]*G[w^(-2), w^(-2), w^(-2), w^2] + 
 ((-2*I)*Pi + G[0, -w]/2 + 2*G[0, w] - (9*G[0, w^2])/2 + (3*G[1, r7])/2 - 
   G[1, -w] - 4*G[1, w] + G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*
  G[w^(-2), w^(-2), w^(-2), z3] + ((5*I)/2)*Pi*G[w^(-2), w^(-2), -w^(-1), 
   w^2] + (19*G[0, -w]*G[w^(-2), w^(-2), -w^(-1), w^2])/6 - 
 (5*G[0, w]*G[w^(-2), w^(-2), -w^(-1), w^2])/2 + 
 (17*G[0, w^2]*G[w^(-2), w^(-2), -w^(-1), w^2])/6 + 
 (G[1, r7]*G[w^(-2), w^(-2), -w^(-1), w^2])/3 - 
 (19*G[1, -w]*G[w^(-2), w^(-2), -w^(-1), w^2])/3 + 
 5*G[1, w]*G[w^(-2), w^(-2), -w^(-1), w^2] - 
 (17*G[1, w^2]*G[w^(-2), w^(-2), -w^(-1), w^2])/3 + 
 (((-5*I)/2)*Pi - (19*G[0, -w])/6 + (5*G[0, w])/2 - (17*G[0, w^2])/6 - 
   G[1, r7]/3 + (19*G[1, -w])/3 - 5*G[1, w] + (17*G[1, w^2])/3)*
  G[w^(-2), w^(-2), -w^(-1), z3] + ((5*I)/2)*Pi*G[w^(-2), w^(-2), -w, w^2] - 
 (17*G[0, -w]*G[w^(-2), w^(-2), -w, w^2])/6 - 
 (5*G[0, w]*G[w^(-2), w^(-2), -w, w^2])/2 + 
 (17*G[0, w^2]*G[w^(-2), w^(-2), -w, w^2])/6 + 
 (G[1, r7]*G[w^(-2), w^(-2), -w, w^2])/3 + 
 (17*G[1, -w]*G[w^(-2), w^(-2), -w, w^2])/3 + 
 5*G[1, w]*G[w^(-2), w^(-2), -w, w^2] - 
 (17*G[1, w^2]*G[w^(-2), w^(-2), -w, w^2])/3 + 
 (((-5*I)/2)*Pi + (17*G[0, -w])/6 + (5*G[0, w])/2 - (17*G[0, w^2])/6 - 
   G[1, r7]/3 - (17*G[1, -w])/3 - 5*G[1, w] + (17*G[1, w^2])/3)*
  G[w^(-2), w^(-2), -w, z3] + (2*I)*Pi*G[w^(-2), w^(-2), w^2, w^2] - 
 (G[0, -w]*G[w^(-2), w^(-2), w^2, w^2])/2 - 
 2*G[0, w]*G[w^(-2), w^(-2), w^2, w^2] + 
 (9*G[0, w^2]*G[w^(-2), w^(-2), w^2, w^2])/2 - 
 (3*G[1, r7]*G[w^(-2), w^(-2), w^2, w^2])/2 + 
 G[1, -w]*G[w^(-2), w^(-2), w^2, w^2] + 
 4*G[1, w]*G[w^(-2), w^(-2), w^2, w^2] - 
 G[1, w^2]*G[w^(-2), w^(-2), w^2, w^2] - 
 4*G[r61, w^2]*G[w^(-2), w^(-2), w^2, w^2] - 
 4*G[r62, w^2]*G[w^(-2), w^(-2), w^2, w^2] + 
 ((-2*I)*Pi + G[0, -w]/2 + 2*G[0, w] - (9*G[0, w^2])/2 + (3*G[1, r7])/2 - 
   G[1, -w] - 4*G[1, w] + G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*
  G[w^(-2), w^(-2), w^2, z3] - (2*G[0, w^2]*G[w^(-2), -w^(-1), 0, -w])/3 + 
 (2*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), 0, -w])/3 + 
 (2*G[-w, w^2]*G[w^(-2), -w^(-1), 0, -w])/3 - 
 ((2*I)/3)*Pi*G[w^(-2), -w^(-1), 0, w^2] + 
 (73*G[0, -w]*G[w^(-2), -w^(-1), 0, w^2])/6 + 
 (2*G[0, w]*G[w^(-2), -w^(-1), 0, w^2])/3 - 
 (15*G[0, w^2]*G[w^(-2), -w^(-1), 0, w^2])/2 - 
 (3*G[1, r7]*G[w^(-2), -w^(-1), 0, w^2])/2 - 
 (73*G[1, -w]*G[w^(-2), -w^(-1), 0, w^2])/3 + 
 (14*G[1, w]*G[w^(-2), -w^(-1), 0, w^2])/3 + 
 (13*G[1, w^2]*G[w^(-2), -w^(-1), 0, w^2])/3 + 
 2*G[r61, w^2]*G[w^(-2), -w^(-1), 0, w^2] + 
 2*G[r62, w^2]*G[w^(-2), -w^(-1), 0, w^2] + 
 6*G[w^(-2), w^2]*G[w^(-2), -w^(-1), 0, w^2] + 
 (28*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), 0, w^2])/3 - 
 (8*G[-w, w^2]*G[w^(-2), -w^(-1), 0, w^2])/3 + 
 (((2*I)/3)*Pi - (73*G[0, -w])/6 - (2*G[0, w])/3 + (25*G[0, w^2])/6 + 
   (3*G[1, r7])/2 + (73*G[1, -w])/3 - (14*G[1, w])/3 - (13*G[1, w^2])/3 - 
   2*G[r61, w^2] - 2*G[r62, w^2])*G[w^(-2), -w^(-1), 0, z3] + 
 (4*G[0, w^2]*G[w^(-2), -w^(-1), 1, -w])/3 - 
 (4*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), 1, -w])/3 - 
 (4*G[-w, w^2]*G[w^(-2), -w^(-1), 1, -w])/3 - 
 ((32*I)/3)*Pi*G[w^(-2), -w^(-1), 1, w^2] - 
 14*G[0, -w]*G[w^(-2), -w^(-1), 1, w^2] + 
 (38*G[0, w]*G[w^(-2), -w^(-1), 1, w^2])/3 + 
 (20*G[0, w^2]*G[w^(-2), -w^(-1), 1, w^2])/3 + 
 (32*G[1, r7]*G[w^(-2), -w^(-1), 1, w^2])/3 + 
 28*G[1, -w]*G[w^(-2), -w^(-1), 1, w^2] - 
 (76*G[1, w]*G[w^(-2), -w^(-1), 1, w^2])/3 - 
 12*G[w^(-2), w^2]*G[w^(-2), -w^(-1), 1, w^2] - 
 (56*G[-w^(-1), w^2]*G[w^(-2), -w^(-1), 1, w^2])/3 + 
 (16*G[-w, w^2]*G[w^(-2), -w^(-1), 1, w^2])/3 + 
 (((32*I)/3)*Pi + 14*G[0, -w] - (38*G[0, w])/3 - (32*G[1, r7])/3 - 
   28*G[1, -w] + (76*G[1, w])/3)*G[w^(-2), -w^(-1), 1, z3] - 
 ((4*I)/3)*Pi*G[w^(-2), -w^(-1), r61, w^2] + 
 (10*G[0, w]*G[w^(-2), -w^(-1), r61, w^2])/3 + 
 2*G[0, w^2]*G[w^(-2), -w^(-1), r61, w^2] + 
 (4*G[1, r7]*G[w^(-2), -w^(-1), r61, w^2])/3 - 
 (20*G[1, w]*G[w^(-2), -w^(-1), r61, w^2])/3 - 
 2*G[r61, w^2]*G[w^(-2), -w^(-1), r61, w^2] - 
 2*G[r62, w^2]*G[w^(-2), -w^(-1), r61, w^2] + 
 (((4*I)/3)*Pi - (10*G[0, w])/3 - 2*G[0, w^2] - (4*G[1, r7])/3 + 
   (20*G[1, w])/3 + 2*G[r61, w^2] + 2*G[r62, w^2])*
  G[w^(-2), -w^(-1), r61, z3] - ((4*I)/3)*Pi*G[w^(-2), -w^(-1), r62, w^2] + 
 (10*G[0, w]*G[w^(-2), -w^(-1), r62, w^2])/3 + 
 2*G[0, w^2]*G[w^(-2), -w^(-1), r62, w^2] + 
 (4*G[1, r7]*G[w^(-2), -w^(-1), r62, w^2])/3 - 
 (20*G[1, w]*G[w^(-2), -w^(-1), r62, w^2])/3 - 
 2*G[r61, w^2]*G[w^(-2), -w^(-1), r62, w^2] - 
 2*G[r62, w^2]*G[w^(-2), -w^(-1), r62, w^2] + 
 (((4*I)/3)*Pi - (10*G[0, w])/3 - 2*G[0, w^2] - (4*G[1, r7])/3 + 
   (20*G[1, w])/3 + 2*G[r61, w^2] + 2*G[r62, w^2])*
  G[w^(-2), -w^(-1), r62, z3] + ((25*I)/6)*Pi*G[w^(-2), -w^(-1), w^(-2), 
   w^2] - (7*G[0, -w]*G[w^(-2), -w^(-1), w^(-2), w^2])/6 - 
 (25*G[0, w]*G[w^(-2), -w^(-1), w^(-2), w^2])/6 + 
 (7*G[0, w^2]*G[w^(-2), -w^(-1), w^(-2), w^2])/6 - 
 3*G[1, r7]*G[w^(-2), -w^(-1), w^(-2), w^2] + 
 (7*G[1, -w]*G[w^(-2), -w^(-1), w^(-2), w^2])/3 + 
 (25*G[1, w]*G[w^(-2), -w^(-1), w^(-2), w^2])/3 - 
 (7*G[1, w^2]*G[w^(-2), -w^(-1), w^(-2), w^2])/3 + 
 (((-25*I)/6)*Pi + (7*G[0, -w])/6 + (25*G[0, w])/6 - (7*G[0, w^2])/6 + 
   3*G[1, r7] - (7*G[1, -w])/3 - (25*G[1, w])/3 + (7*G[1, w^2])/3)*
  G[w^(-2), -w^(-1), w^(-2), z3] + ((19*I)/6)*Pi*
  G[w^(-2), -w^(-1), -w^(-1), w^2] - 
 G[0, -w]*G[w^(-2), -w^(-1), -w^(-1), w^2] - 
 (19*G[0, w]*G[w^(-2), -w^(-1), -w^(-1), w^2])/6 + 
 G[0, w^2]*G[w^(-2), -w^(-1), -w^(-1), w^2] - 
 (13*G[1, r7]*G[w^(-2), -w^(-1), -w^(-1), w^2])/6 + 
 2*G[1, -w]*G[w^(-2), -w^(-1), -w^(-1), w^2] + 
 (19*G[1, w]*G[w^(-2), -w^(-1), -w^(-1), w^2])/3 - 
 2*G[1, w^2]*G[w^(-2), -w^(-1), -w^(-1), w^2] + 
 (((-19*I)/6)*Pi + G[0, -w] + (19*G[0, w])/6 - G[0, w^2] + (13*G[1, r7])/6 - 
   2*G[1, -w] - (19*G[1, w])/3 + 2*G[1, w^2])*G[w^(-2), -w^(-1), -w^(-1), 
   z3] + ((19*I)/6)*Pi*G[w^(-2), -w^(-1), -w, w^2] - 
 7*G[0, -w]*G[w^(-2), -w^(-1), -w, w^2] - 
 (19*G[0, w]*G[w^(-2), -w^(-1), -w, w^2])/6 + 
 G[0, w^2]*G[w^(-2), -w^(-1), -w, w^2] - 
 (13*G[1, r7]*G[w^(-2), -w^(-1), -w, w^2])/6 + 
 14*G[1, -w]*G[w^(-2), -w^(-1), -w, w^2] + 
 (19*G[1, w]*G[w^(-2), -w^(-1), -w, w^2])/3 - 
 2*G[1, w^2]*G[w^(-2), -w^(-1), -w, w^2] + 
 (((-19*I)/6)*Pi + 7*G[0, -w] + (19*G[0, w])/6 - G[0, w^2] + 
   (13*G[1, r7])/6 - 14*G[1, -w] - (19*G[1, w])/3 + 2*G[1, w^2])*
  G[w^(-2), -w^(-1), -w, z3] + ((25*I)/6)*Pi*G[w^(-2), -w^(-1), w^2, w^2] - 
 (7*G[0, -w]*G[w^(-2), -w^(-1), w^2, w^2])/6 - 
 (25*G[0, w]*G[w^(-2), -w^(-1), w^2, w^2])/6 + 
 (7*G[0, w^2]*G[w^(-2), -w^(-1), w^2, w^2])/6 - 
 3*G[1, r7]*G[w^(-2), -w^(-1), w^2, w^2] + 
 (7*G[1, -w]*G[w^(-2), -w^(-1), w^2, w^2])/3 + 
 (25*G[1, w]*G[w^(-2), -w^(-1), w^2, w^2])/3 - 
 (7*G[1, w^2]*G[w^(-2), -w^(-1), w^2, w^2])/3 + 
 (((-25*I)/6)*Pi + (7*G[0, -w])/6 + (25*G[0, w])/6 - (7*G[0, w^2])/6 + 
   3*G[1, r7] - (7*G[1, -w])/3 - (25*G[1, w])/3 + (7*G[1, w^2])/3)*
  G[w^(-2), -w^(-1), w^2, z3] - ((2*I)/3)*Pi*G[w^(-2), -w, 0, w^2] + 
 (G[0, -w]*G[w^(-2), -w, 0, w^2])/6 - (4*G[0, w]*G[w^(-2), -w, 0, w^2])/3 - 
 (25*G[0, w^2]*G[w^(-2), -w, 0, w^2])/6 - (3*G[1, r7]*G[w^(-2), -w, 0, w^2])/
  2 - (G[1, -w]*G[w^(-2), -w, 0, w^2])/3 + (14*G[1, w]*G[w^(-2), -w, 0, w^2])/
  3 + (13*G[1, w^2]*G[w^(-2), -w, 0, w^2])/3 + 
 2*G[r61, w^2]*G[w^(-2), -w, 0, w^2] + 2*G[r62, w^2]*G[w^(-2), -w, 0, w^2] + 
 (((2*I)/3)*Pi - G[0, -w]/6 + (4*G[0, w])/3 + (25*G[0, w^2])/6 + 
   (3*G[1, r7])/2 + G[1, -w]/3 - (14*G[1, w])/3 - (13*G[1, w^2])/3 - 
   2*G[r61, w^2] - 2*G[r62, w^2])*G[w^(-2), -w, 0, z3] - 
 ((32*I)/3)*Pi*G[w^(-2), -w, 1, w^2] + 2*G[0, -w]*G[w^(-2), -w, 1, w^2] + 
 (38*G[0, w]*G[w^(-2), -w, 1, w^2])/3 + (32*G[1, r7]*G[w^(-2), -w, 1, w^2])/
  3 - 4*G[1, -w]*G[w^(-2), -w, 1, w^2] - (76*G[1, w]*G[w^(-2), -w, 1, w^2])/
  3 + (((32*I)/3)*Pi - 2*G[0, -w] - (38*G[0, w])/3 - (32*G[1, r7])/3 + 
   4*G[1, -w] + (76*G[1, w])/3)*G[w^(-2), -w, 1, z3] - 
 ((4*I)/3)*Pi*G[w^(-2), -w, r61, w^2] + (10*G[0, w]*G[w^(-2), -w, r61, w^2])/
  3 + 2*G[0, w^2]*G[w^(-2), -w, r61, w^2] + 
 (4*G[1, r7]*G[w^(-2), -w, r61, w^2])/3 - 
 (20*G[1, w]*G[w^(-2), -w, r61, w^2])/3 - 
 2*G[r61, w^2]*G[w^(-2), -w, r61, w^2] - 
 2*G[r62, w^2]*G[w^(-2), -w, r61, w^2] + 
 (((4*I)/3)*Pi - (10*G[0, w])/3 - 2*G[0, w^2] - (4*G[1, r7])/3 + 
   (20*G[1, w])/3 + 2*G[r61, w^2] + 2*G[r62, w^2])*G[w^(-2), -w, r61, z3] - 
 ((4*I)/3)*Pi*G[w^(-2), -w, r62, w^2] + (10*G[0, w]*G[w^(-2), -w, r62, w^2])/
  3 + 2*G[0, w^2]*G[w^(-2), -w, r62, w^2] + 
 (4*G[1, r7]*G[w^(-2), -w, r62, w^2])/3 - 
 (20*G[1, w]*G[w^(-2), -w, r62, w^2])/3 - 
 2*G[r61, w^2]*G[w^(-2), -w, r62, w^2] - 
 2*G[r62, w^2]*G[w^(-2), -w, r62, w^2] + 
 (((4*I)/3)*Pi - (10*G[0, w])/3 - 2*G[0, w^2] - (4*G[1, r7])/3 + 
   (20*G[1, w])/3 + 2*G[r61, w^2] + 2*G[r62, w^2])*G[w^(-2), -w, r62, z3] + 
 ((25*I)/6)*Pi*G[w^(-2), -w, w^(-2), w^2] - 
 (7*G[0, -w]*G[w^(-2), -w, w^(-2), w^2])/6 - 
 (25*G[0, w]*G[w^(-2), -w, w^(-2), w^2])/6 + 
 (7*G[0, w^2]*G[w^(-2), -w, w^(-2), w^2])/6 - 
 3*G[1, r7]*G[w^(-2), -w, w^(-2), w^2] + 
 (7*G[1, -w]*G[w^(-2), -w, w^(-2), w^2])/3 + 
 (25*G[1, w]*G[w^(-2), -w, w^(-2), w^2])/3 - 
 (7*G[1, w^2]*G[w^(-2), -w, w^(-2), w^2])/3 + 
 (((-25*I)/6)*Pi + (7*G[0, -w])/6 + (25*G[0, w])/6 - (7*G[0, w^2])/6 + 
   3*G[1, r7] - (7*G[1, -w])/3 - (25*G[1, w])/3 + (7*G[1, w^2])/3)*
  G[w^(-2), -w, w^(-2), z3] + ((19*I)/6)*Pi*G[w^(-2), -w, -w^(-1), w^2] + 
 G[0, -w]*G[w^(-2), -w, -w^(-1), w^2] - 
 (19*G[0, w]*G[w^(-2), -w, -w^(-1), w^2])/6 + 
 G[0, w^2]*G[w^(-2), -w, -w^(-1), w^2] - 
 (13*G[1, r7]*G[w^(-2), -w, -w^(-1), w^2])/6 - 
 2*G[1, -w]*G[w^(-2), -w, -w^(-1), w^2] + 
 (19*G[1, w]*G[w^(-2), -w, -w^(-1), w^2])/3 - 
 2*G[1, w^2]*G[w^(-2), -w, -w^(-1), w^2] + 
 (((-19*I)/6)*Pi - G[0, -w] + (19*G[0, w])/6 - G[0, w^2] + (13*G[1, r7])/6 + 
   2*G[1, -w] - (19*G[1, w])/3 + 2*G[1, w^2])*G[w^(-2), -w, -w^(-1), z3] + 
 ((19*I)/6)*Pi*G[w^(-2), -w, -w, w^2] - G[0, -w]*G[w^(-2), -w, -w, w^2] - 
 (19*G[0, w]*G[w^(-2), -w, -w, w^2])/6 + G[0, w^2]*G[w^(-2), -w, -w, w^2] - 
 (13*G[1, r7]*G[w^(-2), -w, -w, w^2])/6 + 2*G[1, -w]*G[w^(-2), -w, -w, w^2] + 
 (19*G[1, w]*G[w^(-2), -w, -w, w^2])/3 - 2*G[1, w^2]*G[w^(-2), -w, -w, w^2] + 
 (((-19*I)/6)*Pi + G[0, -w] + (19*G[0, w])/6 - G[0, w^2] + (13*G[1, r7])/6 - 
   2*G[1, -w] - (19*G[1, w])/3 + 2*G[1, w^2])*G[w^(-2), -w, -w, z3] + 
 ((25*I)/6)*Pi*G[w^(-2), -w, w^2, w^2] - (7*G[0, -w]*G[w^(-2), -w, w^2, w^2])/
  6 - (25*G[0, w]*G[w^(-2), -w, w^2, w^2])/6 + 
 (7*G[0, w^2]*G[w^(-2), -w, w^2, w^2])/6 - 
 3*G[1, r7]*G[w^(-2), -w, w^2, w^2] + (7*G[1, -w]*G[w^(-2), -w, w^2, w^2])/
  3 + (25*G[1, w]*G[w^(-2), -w, w^2, w^2])/3 - 
 (7*G[1, w^2]*G[w^(-2), -w, w^2, w^2])/3 + 
 (((-25*I)/6)*Pi + (7*G[0, -w])/6 + (25*G[0, w])/6 - (7*G[0, w^2])/6 + 
   3*G[1, r7] - (7*G[1, -w])/3 - (25*G[1, w])/3 + (7*G[1, w^2])/3)*
  G[w^(-2), -w, w^2, z3] - (3*I)*Pi*G[w^(-2), w^2, 0, w^2] + 
 (23*G[0, -w]*G[w^(-2), w^2, 0, w^2])/6 + 3*G[0, w]*G[w^(-2), w^2, 0, w^2] + 
 (49*G[0, w^2]*G[w^(-2), w^2, 0, w^2])/6 + 
 (7*G[1, r7]*G[w^(-2), w^2, 0, w^2])/6 - (23*G[1, -w]*G[w^(-2), w^2, 0, w^2])/
  3 + (11*G[1, w^2]*G[w^(-2), w^2, 0, w^2])/3 - 
 10*G[r61, w^2]*G[w^(-2), w^2, 0, w^2] - 
 10*G[r62, w^2]*G[w^(-2), w^2, 0, w^2] + 
 ((3*I)*Pi - (23*G[0, -w])/6 - 3*G[0, w] - (49*G[0, w^2])/6 - 
   (7*G[1, r7])/6 + (23*G[1, -w])/3 - (11*G[1, w^2])/3 + 10*G[r61, w^2] + 
   10*G[r62, w^2])*G[w^(-2), w^2, 0, z3] - (3*I)*Pi*G[w^(-2), w^2, 1, w^2] + 
 5*G[0, -w]*G[w^(-2), w^2, 1, w^2] + 5*G[0, w]*G[w^(-2), w^2, 1, w^2] - 
 3*G[0, w^2]*G[w^(-2), w^2, 1, w^2] - 10*G[1, -w]*G[w^(-2), w^2, 1, w^2] - 
 10*G[1, w]*G[w^(-2), w^2, 1, w^2] + 6*G[1, w^2]*G[w^(-2), w^2, 1, w^2] + 
 ((3*I)*Pi - 5*G[0, -w] - 5*G[0, w] + 3*G[0, w^2] + 10*G[1, -w] + 
   10*G[1, w] - 6*G[1, w^2])*G[w^(-2), w^2, 1, z3] + 
 2*G[0, w]*G[w^(-2), w^2, r61, w^2] - 14*G[0, w^2]*G[w^(-2), w^2, r61, w^2] - 
 4*G[1, w]*G[w^(-2), w^2, r61, w^2] + 
 14*G[r61, w^2]*G[w^(-2), w^2, r61, w^2] + 
 14*G[r62, w^2]*G[w^(-2), w^2, r61, w^2] + 
 (-2*G[0, w] + 14*G[0, w^2] + 4*G[1, w] - 14*G[r61, w^2] - 14*G[r62, w^2])*
  G[w^(-2), w^2, r61, z3] + 2*G[0, w]*G[w^(-2), w^2, r62, w^2] - 
 14*G[0, w^2]*G[w^(-2), w^2, r62, w^2] - 4*G[1, w]*G[w^(-2), w^2, r62, w^2] + 
 14*G[r61, w^2]*G[w^(-2), w^2, r62, w^2] + 
 14*G[r62, w^2]*G[w^(-2), w^2, r62, w^2] + 
 (-2*G[0, w] + 14*G[0, w^2] + 4*G[1, w] - 14*G[r61, w^2] - 14*G[r62, w^2])*
  G[w^(-2), w^2, r62, z3] + (2*I)*Pi*G[w^(-2), w^2, w^(-2), w^2] - 
 (G[0, -w]*G[w^(-2), w^2, w^(-2), w^2])/2 - 
 2*G[0, w]*G[w^(-2), w^2, w^(-2), w^2] + 
 (9*G[0, w^2]*G[w^(-2), w^2, w^(-2), w^2])/2 - 
 (3*G[1, r7]*G[w^(-2), w^2, w^(-2), w^2])/2 + 
 G[1, -w]*G[w^(-2), w^2, w^(-2), w^2] + 
 4*G[1, w]*G[w^(-2), w^2, w^(-2), w^2] - 
 G[1, w^2]*G[w^(-2), w^2, w^(-2), w^2] - 
 4*G[r61, w^2]*G[w^(-2), w^2, w^(-2), w^2] - 
 4*G[r62, w^2]*G[w^(-2), w^2, w^(-2), w^2] + 
 ((-2*I)*Pi + G[0, -w]/2 + 2*G[0, w] - (9*G[0, w^2])/2 + (3*G[1, r7])/2 - 
   G[1, -w] - 4*G[1, w] + G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*
  G[w^(-2), w^2, w^(-2), z3] + ((5*I)/2)*Pi*G[w^(-2), w^2, -w^(-1), w^2] - 
 (17*G[0, -w]*G[w^(-2), w^2, -w^(-1), w^2])/6 - 
 (5*G[0, w]*G[w^(-2), w^2, -w^(-1), w^2])/2 + 
 (17*G[0, w^2]*G[w^(-2), w^2, -w^(-1), w^2])/6 + 
 (G[1, r7]*G[w^(-2), w^2, -w^(-1), w^2])/3 + 
 (17*G[1, -w]*G[w^(-2), w^2, -w^(-1), w^2])/3 + 
 5*G[1, w]*G[w^(-2), w^2, -w^(-1), w^2] - 
 (17*G[1, w^2]*G[w^(-2), w^2, -w^(-1), w^2])/3 + 
 (((-5*I)/2)*Pi + (17*G[0, -w])/6 + (5*G[0, w])/2 - (17*G[0, w^2])/6 - 
   G[1, r7]/3 - (17*G[1, -w])/3 - 5*G[1, w] + (17*G[1, w^2])/3)*
  G[w^(-2), w^2, -w^(-1), z3] + ((5*I)/2)*Pi*G[w^(-2), w^2, -w, w^2] - 
 (53*G[0, -w]*G[w^(-2), w^2, -w, w^2])/6 - 
 (5*G[0, w]*G[w^(-2), w^2, -w, w^2])/2 + 
 (17*G[0, w^2]*G[w^(-2), w^2, -w, w^2])/6 + 
 (G[1, r7]*G[w^(-2), w^2, -w, w^2])/3 + (53*G[1, -w]*G[w^(-2), w^2, -w, w^2])/
  3 + 5*G[1, w]*G[w^(-2), w^2, -w, w^2] - 
 (17*G[1, w^2]*G[w^(-2), w^2, -w, w^2])/3 + 
 (((-5*I)/2)*Pi + (53*G[0, -w])/6 + (5*G[0, w])/2 - (17*G[0, w^2])/6 - 
   G[1, r7]/3 - (53*G[1, -w])/3 - 5*G[1, w] + (17*G[1, w^2])/3)*
  G[w^(-2), w^2, -w, z3] + (2*I)*Pi*G[w^(-2), w^2, w^2, w^2] - 
 (G[0, -w]*G[w^(-2), w^2, w^2, w^2])/2 - 2*G[0, w]*G[w^(-2), w^2, w^2, w^2] + 
 (9*G[0, w^2]*G[w^(-2), w^2, w^2, w^2])/2 - 
 (3*G[1, r7]*G[w^(-2), w^2, w^2, w^2])/2 + 
 G[1, -w]*G[w^(-2), w^2, w^2, w^2] + 4*G[1, w]*G[w^(-2), w^2, w^2, w^2] - 
 G[1, w^2]*G[w^(-2), w^2, w^2, w^2] - 
 4*G[r61, w^2]*G[w^(-2), w^2, w^2, w^2] - 
 4*G[r62, w^2]*G[w^(-2), w^2, w^2, w^2] + 
 ((-2*I)*Pi + G[0, -w]/2 + 2*G[0, w] - (9*G[0, w^2])/2 + (3*G[1, r7])/2 - 
   G[1, -w] - 4*G[1, w] + G[1, w^2] + 4*G[r61, w^2] + 4*G[r62, w^2])*
  G[w^(-2), w^2, w^2, z3] - 6*G[0, w]*G[-w^(-1), -1, 0, w^2] + 
 6*G[0, w]*G[-w^(-1), -1, 0, z3] - 6*G[0, -w]*G[-w^(-1), -1, -w^(-1), w^2] + 
 12*G[1, -w]*G[-w^(-1), -1, -w^(-1), w^2] + (6*G[0, -w] - 12*G[1, -w])*
  G[-w^(-1), -1, -w^(-1), z3] + 6*G[0, -w]*G[-w^(-1), -1, -w, w^2] - 
 12*G[1, -w]*G[-w^(-1), -1, -w, w^2] + (-6*G[0, -w] + 12*G[1, -w])*
  G[-w^(-1), -1, -w, z3] + (13*G[0, w^2]*G[-w^(-1), 0, 0, -w])/3 + 
 G[w^(-2), w^2]*G[-w^(-1), 0, 0, -w] - 
 (16*G[-w^(-1), w^2]*G[-w^(-1), 0, 0, -w])/3 - 
 (16*G[-w, w^2]*G[-w^(-1), 0, 0, -w])/3 - (11*I)*Pi*G[-w^(-1), 0, 0, w^2] + 
 (47*G[0, -w]*G[-w^(-1), 0, 0, w^2])/9 + (5*G[0, w]*G[-w^(-1), 0, 0, w^2])/
  3 + (101*G[0, w^2]*G[-w^(-1), 0, 0, w^2])/18 - 
 (29*G[1, r7]*G[-w^(-1), 0, 0, w^2])/9 - (94*G[1, -w]*G[-w^(-1), 0, 0, w^2])/
  9 - (10*G[1, w]*G[-w^(-1), 0, 0, w^2])/3 + 
 (256*G[1, w^2]*G[-w^(-1), 0, 0, w^2])/9 - 
 (175*G[r61, w^2]*G[-w^(-1), 0, 0, w^2])/6 - 
 (175*G[r62, w^2]*G[-w^(-1), 0, 0, w^2])/6 + 
 7*G[w^(-2), w^2]*G[-w^(-1), 0, 0, w^2] + 
 (43*G[-w^(-1), w^2]*G[-w^(-1), 0, 0, w^2])/3 + 
 (7*G[-w, w^2]*G[-w^(-1), 0, 0, w^2])/3 + 
 ((11*I)*Pi - (47*G[0, -w])/9 - (5*G[0, w])/3 - (53*G[0, w^2])/18 + 
   (29*G[1, r7])/9 + (94*G[1, -w])/9 + (10*G[1, w])/3 - (256*G[1, w^2])/9 + 
   (103*G[r61, w^2])/6 + (103*G[r62, w^2])/6)*G[-w^(-1), 0, 0, z3] - 
 (14*G[0, w^2]*G[-w^(-1), 0, 1, -w])/3 - 
 2*G[w^(-2), w^2]*G[-w^(-1), 0, 1, -w] + 
 (20*G[-w^(-1), w^2]*G[-w^(-1), 0, 1, -w])/3 + 
 (20*G[-w, w^2]*G[-w^(-1), 0, 1, -w])/3 - (45*I)*Pi*G[-w^(-1), 0, 1, w^2] + 
 (281*G[0, -w]*G[-w^(-1), 0, 1, w^2])/9 + 57*G[0, w]*G[-w^(-1), 0, 1, w^2] - 
 (149*G[0, w^2]*G[-w^(-1), 0, 1, w^2])/9 + 
 (304*G[1, r7]*G[-w^(-1), 0, 1, w^2])/9 - 
 (562*G[1, -w]*G[-w^(-1), 0, 1, w^2])/9 - 114*G[1, w]*G[-w^(-1), 0, 1, w^2] + 
 (202*G[1, w^2]*G[-w^(-1), 0, 1, w^2])/9 + 
 16*G[r61, w^2]*G[-w^(-1), 0, 1, w^2] + 
 16*G[r62, w^2]*G[-w^(-1), 0, 1, w^2] - 18*G[w^(-2), w^2]*
  G[-w^(-1), 0, 1, w^2] - (50*G[-w^(-1), w^2]*G[-w^(-1), 0, 1, w^2])/3 + 
 (22*G[-w, w^2]*G[-w^(-1), 0, 1, w^2])/3 + 
 ((45*I)*Pi - (281*G[0, -w])/9 - 57*G[0, w] + (29*G[0, w^2])/9 - 
   (304*G[1, r7])/9 + (562*G[1, -w])/9 + 114*G[1, w] - (202*G[1, w^2])/9 + 
   8*G[r61, w^2] + 8*G[r62, w^2])*G[-w^(-1), 0, 1, z3] - 
 2*G[0, w^2]*G[-w^(-1), 0, r61, -w] + 2*G[-w^(-1), w^2]*
  G[-w^(-1), 0, r61, -w] + 2*G[-w, w^2]*G[-w^(-1), 0, r61, -w] - 
 (4*I)*Pi*G[-w^(-1), 0, r61, w^2] + (22*G[0, w]*G[-w^(-1), 0, r61, w^2])/3 - 
 16*G[0, w^2]*G[-w^(-1), 0, r61, w^2] + 8*G[1, r7]*G[-w^(-1), 0, r61, w^2] - 
 (44*G[1, w]*G[-w^(-1), 0, r61, w^2])/3 - 
 8*G[1, w^2]*G[-w^(-1), 0, r61, w^2] + 
 24*G[r61, w^2]*G[-w^(-1), 0, r61, w^2] + 
 24*G[r62, w^2]*G[-w^(-1), 0, r61, w^2] + 
 2*G[w^(-2), w^2]*G[-w^(-1), 0, r61, w^2] - 
 6*G[-w^(-1), w^2]*G[-w^(-1), 0, r61, w^2] - 
 6*G[-w, w^2]*G[-w^(-1), 0, r61, w^2] + 
 ((4*I)*Pi - (22*G[0, w])/3 + 20*G[0, w^2] - 8*G[1, r7] + (44*G[1, w])/3 + 
   8*G[1, w^2] - 24*G[r61, w^2] - 24*G[r62, w^2])*G[-w^(-1), 0, r61, z3] - 
 2*G[0, w^2]*G[-w^(-1), 0, r62, -w] + 2*G[-w^(-1), w^2]*
  G[-w^(-1), 0, r62, -w] + 2*G[-w, w^2]*G[-w^(-1), 0, r62, -w] - 
 (4*I)*Pi*G[-w^(-1), 0, r62, w^2] + (22*G[0, w]*G[-w^(-1), 0, r62, w^2])/3 - 
 16*G[0, w^2]*G[-w^(-1), 0, r62, w^2] + 8*G[1, r7]*G[-w^(-1), 0, r62, w^2] - 
 (44*G[1, w]*G[-w^(-1), 0, r62, w^2])/3 - 
 8*G[1, w^2]*G[-w^(-1), 0, r62, w^2] + 
 24*G[r61, w^2]*G[-w^(-1), 0, r62, w^2] + 
 24*G[r62, w^2]*G[-w^(-1), 0, r62, w^2] + 
 2*G[w^(-2), w^2]*G[-w^(-1), 0, r62, w^2] - 
 6*G[-w^(-1), w^2]*G[-w^(-1), 0, r62, w^2] - 
 6*G[-w, w^2]*G[-w^(-1), 0, r62, w^2] + 
 ((4*I)*Pi - (22*G[0, w])/3 + 20*G[0, w^2] - 8*G[1, r7] + (44*G[1, w])/3 + 
   8*G[1, w^2] - 24*G[r61, w^2] - 24*G[r62, w^2])*G[-w^(-1), 0, r62, z3] + 
 (19*I)*Pi*G[-w^(-1), 0, w^(-2), w^2] - 
 (37*G[0, -w]*G[-w^(-1), 0, w^(-2), w^2])/6 - 
 19*G[0, w]*G[-w^(-1), 0, w^(-2), w^2] + 
 9*G[0, w^2]*G[-w^(-1), 0, w^(-2), w^2] - 
 (77*G[1, r7]*G[-w^(-1), 0, w^(-2), w^2])/6 + 
 (37*G[1, -w]*G[-w^(-1), 0, w^(-2), w^2])/3 + 
 38*G[1, w]*G[-w^(-1), 0, w^(-2), w^2] - 
 (37*G[1, w^2]*G[-w^(-1), 0, w^(-2), w^2])/3 - 
 (17*G[r61, w^2]*G[-w^(-1), 0, w^(-2), w^2])/6 - 
 (17*G[r62, w^2]*G[-w^(-1), 0, w^(-2), w^2])/6 + 
 ((-19*I)*Pi + (37*G[0, -w])/6 + 19*G[0, w] - 9*G[0, w^2] + (77*G[1, r7])/6 - 
   (37*G[1, -w])/3 - 38*G[1, w] + (37*G[1, w^2])/3 + (17*G[r61, w^2])/6 + 
   (17*G[r62, w^2])/6)*G[-w^(-1), 0, w^(-2), z3] + 
 ((37*I)/2)*Pi*G[-w^(-1), 0, -w^(-1), w^2] - 
 (44*G[0, -w]*G[-w^(-1), 0, -w^(-1), w^2])/3 - 
 (37*G[0, w]*G[-w^(-1), 0, -w^(-1), w^2])/2 + 
 (29*G[0, w^2]*G[-w^(-1), 0, -w^(-1), w^2])/3 - 
 (53*G[1, r7]*G[-w^(-1), 0, -w^(-1), w^2])/6 + 
 (88*G[1, -w]*G[-w^(-1), 0, -w^(-1), w^2])/3 + 
 37*G[1, w]*G[-w^(-1), 0, -w^(-1), w^2] - 
 (58*G[1, w^2]*G[-w^(-1), 0, -w^(-1), w^2])/3 + 
 (((-37*I)/2)*Pi + (44*G[0, -w])/3 + (37*G[0, w])/2 - (29*G[0, w^2])/3 + 
   (53*G[1, r7])/6 - (88*G[1, -w])/3 - 37*G[1, w] + (58*G[1, w^2])/3)*
  G[-w^(-1), 0, -w^(-1), z3] - (2*G[0, w^2]*G[-w^(-1), 0, -w, -w])/3 + 
 G[w^(-2), w^2]*G[-w^(-1), 0, -w, -w] - 
 (G[-w^(-1), w^2]*G[-w^(-1), 0, -w, -w])/3 - 
 (G[-w, w^2]*G[-w^(-1), 0, -w, -w])/3 + 
 ((37*I)/2)*Pi*G[-w^(-1), 0, -w, w^2] - (44*G[0, -w]*G[-w^(-1), 0, -w, w^2])/
  3 - (37*G[0, w]*G[-w^(-1), 0, -w, w^2])/2 + 
 (29*G[0, w^2]*G[-w^(-1), 0, -w, w^2])/3 - 
 (53*G[1, r7]*G[-w^(-1), 0, -w, w^2])/6 + 
 (88*G[1, -w]*G[-w^(-1), 0, -w, w^2])/3 + 37*G[1, w]*G[-w^(-1), 0, -w, w^2] - 
 (58*G[1, w^2]*G[-w^(-1), 0, -w, w^2])/3 + 
 (((-37*I)/2)*Pi + (44*G[0, -w])/3 + (37*G[0, w])/2 - (29*G[0, w^2])/3 + 
   (53*G[1, r7])/6 - (88*G[1, -w])/3 - 37*G[1, w] + (58*G[1, w^2])/3)*
  G[-w^(-1), 0, -w, z3] + (19*I)*Pi*G[-w^(-1), 0, w^2, w^2] - 
 (37*G[0, -w]*G[-w^(-1), 0, w^2, w^2])/6 - 
 19*G[0, w]*G[-w^(-1), 0, w^2, w^2] + 9*G[0, w^2]*G[-w^(-1), 0, w^2, w^2] - 
 (77*G[1, r7]*G[-w^(-1), 0, w^2, w^2])/6 + 
 (37*G[1, -w]*G[-w^(-1), 0, w^2, w^2])/3 + 
 38*G[1, w]*G[-w^(-1), 0, w^2, w^2] - (37*G[1, w^2]*G[-w^(-1), 0, w^2, w^2])/
  3 - (17*G[r61, w^2]*G[-w^(-1), 0, w^2, w^2])/6 - 
 (17*G[r62, w^2]*G[-w^(-1), 0, w^2, w^2])/6 + 
 ((-19*I)*Pi + (37*G[0, -w])/6 + 19*G[0, w] - 9*G[0, w^2] + (77*G[1, r7])/6 - 
   (37*G[1, -w])/3 - 38*G[1, w] + (37*G[1, w^2])/3 + (17*G[r61, w^2])/6 + 
   (17*G[r62, w^2])/6)*G[-w^(-1), 0, w^2, z3] - 
 (20*G[0, w^2]*G[-w^(-1), 1, 0, -w])/3 + 
 (20*G[-w^(-1), w^2]*G[-w^(-1), 1, 0, -w])/3 + 
 (20*G[-w, w^2]*G[-w^(-1), 1, 0, -w])/3 + (12*I)*Pi*G[-w^(-1), 1, 0, w^2] + 
 (22*G[0, -w]*G[-w^(-1), 1, 0, w^2])/3 - 8*G[0, w]*G[-w^(-1), 1, 0, w^2] + 
 (52*G[0, w^2]*G[-w^(-1), 1, 0, w^2])/3 - (4*G[1, r7]*G[-w^(-1), 1, 0, w^2])/
  3 - (44*G[1, -w]*G[-w^(-1), 1, 0, w^2])/3 + 
 8*G[1, w]*G[-w^(-1), 1, 0, w^2] - (64*G[1, w^2]*G[-w^(-1), 1, 0, w^2])/3 + 
 16*G[r61, w^2]*G[-w^(-1), 1, 0, w^2] + 
 16*G[r62, w^2]*G[-w^(-1), 1, 0, w^2] - 14*G[w^(-2), w^2]*
  G[-w^(-1), 1, 0, w^2] - (74*G[-w^(-1), w^2]*G[-w^(-1), 1, 0, w^2])/3 - 
 (26*G[-w, w^2]*G[-w^(-1), 1, 0, w^2])/3 + 
 ((-12*I)*Pi - (22*G[0, -w])/3 + 8*G[0, w] - (20*G[0, w^2])/3 + 
   (4*G[1, r7])/3 + (44*G[1, -w])/3 - 8*G[1, w] + (64*G[1, w^2])/3 - 
   4*G[r61, w^2] - 4*G[r62, w^2])*G[-w^(-1), 1, 0, z3] + 
 (40*G[0, w^2]*G[-w^(-1), 1, 1, -w])/3 - 
 (40*G[-w^(-1), w^2]*G[-w^(-1), 1, 1, -w])/3 - 
 (40*G[-w, w^2]*G[-w^(-1), 1, 1, -w])/3 + 
 ((272*I)/3)*Pi*G[-w^(-1), 1, 1, w^2] - 80*G[0, -w]*G[-w^(-1), 1, 1, w^2] - 
 (320*G[0, w]*G[-w^(-1), 1, 1, w^2])/3 + 
 (128*G[0, w^2]*G[-w^(-1), 1, 1, w^2])/3 - 
 (128*G[1, r7]*G[-w^(-1), 1, 1, w^2])/3 + 
 160*G[1, -w]*G[-w^(-1), 1, 1, w^2] + (640*G[1, w]*G[-w^(-1), 1, 1, w^2])/3 - 
 96*G[1, w^2]*G[-w^(-1), 1, 1, w^2] - 24*G[r61, w^2]*G[-w^(-1), 1, 1, w^2] - 
 24*G[r62, w^2]*G[-w^(-1), 1, 1, w^2] + 28*G[w^(-2), w^2]*
  G[-w^(-1), 1, 1, w^2] + (100*G[-w^(-1), w^2]*G[-w^(-1), 1, 1, w^2])/3 + 
 (4*G[-w, w^2]*G[-w^(-1), 1, 1, w^2])/3 + 
 (((-272*I)/3)*Pi + 80*G[0, -w] + (320*G[0, w])/3 - 48*G[0, w^2] + 
   (128*G[1, r7])/3 - 160*G[1, -w] - (640*G[1, w])/3 + 96*G[1, w^2])*
  G[-w^(-1), 1, 1, z3] + ((16*I)/3)*Pi*G[-w^(-1), 1, r61, w^2] - 
 (16*G[0, w]*G[-w^(-1), 1, r61, w^2])/3 - 
 8*G[0, w^2]*G[-w^(-1), 1, r61, w^2] - (16*G[1, r7]*G[-w^(-1), 1, r61, w^2])/
  3 + (32*G[1, w]*G[-w^(-1), 1, r61, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[-w^(-1), 1, r61, w^2] + 
 8*G[-w, w^2]*G[-w^(-1), 1, r61, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w^(-1), 1, r61, z3] + ((16*I)/3)*Pi*G[-w^(-1), 1, r62, w^2] - 
 (16*G[0, w]*G[-w^(-1), 1, r62, w^2])/3 - 
 8*G[0, w^2]*G[-w^(-1), 1, r62, w^2] - (16*G[1, r7]*G[-w^(-1), 1, r62, w^2])/
  3 + (32*G[1, w]*G[-w^(-1), 1, r62, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[-w^(-1), 1, r62, w^2] + 
 8*G[-w, w^2]*G[-w^(-1), 1, r62, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w^(-1), 1, r62, z3] - ((94*I)/3)*Pi*G[-w^(-1), 1, w^(-2), w^2] + 
 16*G[0, -w]*G[-w^(-1), 1, w^(-2), w^2] + 
 (94*G[0, w]*G[-w^(-1), 1, w^(-2), w^2])/3 - 
 12*G[0, w^2]*G[-w^(-1), 1, w^(-2), w^2] + 
 (46*G[1, r7]*G[-w^(-1), 1, w^(-2), w^2])/3 - 
 32*G[1, -w]*G[-w^(-1), 1, w^(-2), w^2] - 
 (188*G[1, w]*G[-w^(-1), 1, w^(-2), w^2])/3 + 
 32*G[1, w^2]*G[-w^(-1), 1, w^(-2), w^2] - 
 4*G[r61, w^2]*G[-w^(-1), 1, w^(-2), w^2] - 
 4*G[r62, w^2]*G[-w^(-1), 1, w^(-2), w^2] + 
 (((94*I)/3)*Pi - 16*G[0, -w] - (94*G[0, w])/3 + 12*G[0, w^2] - 
   (46*G[1, r7])/3 + 32*G[1, -w] + (188*G[1, w])/3 - 32*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w^(-1), 1, w^(-2), z3] - 
 ((94*I)/3)*Pi*G[-w^(-1), 1, -w^(-1), w^2] + 
 (38*G[0, -w]*G[-w^(-1), 1, -w^(-1), w^2])/3 + 
 (94*G[0, w]*G[-w^(-1), 1, -w^(-1), w^2])/3 - 
 (56*G[0, w^2]*G[-w^(-1), 1, -w^(-1), w^2])/3 + 
 (38*G[1, r7]*G[-w^(-1), 1, -w^(-1), w^2])/3 - 
 (76*G[1, -w]*G[-w^(-1), 1, -w^(-1), w^2])/3 - 
 (188*G[1, w]*G[-w^(-1), 1, -w^(-1), w^2])/3 + 
 (112*G[1, w^2]*G[-w^(-1), 1, -w^(-1), w^2])/3 + 
 (((94*I)/3)*Pi - (38*G[0, -w])/3 - (94*G[0, w])/3 + (56*G[0, w^2])/3 - 
   (38*G[1, r7])/3 + (76*G[1, -w])/3 + (188*G[1, w])/3 - (112*G[1, w^2])/3)*
  G[-w^(-1), 1, -w^(-1), z3] + (4*G[0, w^2]*G[-w^(-1), 1, -w, -w])/3 - 
 2*G[w^(-2), w^2]*G[-w^(-1), 1, -w, -w] + 
 (2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w, -w])/3 + 
 (2*G[-w, w^2]*G[-w^(-1), 1, -w, -w])/3 - 
 ((94*I)/3)*Pi*G[-w^(-1), 1, -w, w^2] + (62*G[0, -w]*G[-w^(-1), 1, -w, w^2])/
  3 + (94*G[0, w]*G[-w^(-1), 1, -w, w^2])/3 - 
 (56*G[0, w^2]*G[-w^(-1), 1, -w, w^2])/3 + 
 (38*G[1, r7]*G[-w^(-1), 1, -w, w^2])/3 - 
 (124*G[1, -w]*G[-w^(-1), 1, -w, w^2])/3 - 
 (188*G[1, w]*G[-w^(-1), 1, -w, w^2])/3 + 
 (112*G[1, w^2]*G[-w^(-1), 1, -w, w^2])/3 + 
 (((94*I)/3)*Pi - (62*G[0, -w])/3 - (94*G[0, w])/3 + (56*G[0, w^2])/3 - 
   (38*G[1, r7])/3 + (124*G[1, -w])/3 + (188*G[1, w])/3 - (112*G[1, w^2])/3)*
  G[-w^(-1), 1, -w, z3] - ((94*I)/3)*Pi*G[-w^(-1), 1, w^2, w^2] + 
 16*G[0, -w]*G[-w^(-1), 1, w^2, w^2] + (94*G[0, w]*G[-w^(-1), 1, w^2, w^2])/
  3 - 12*G[0, w^2]*G[-w^(-1), 1, w^2, w^2] + 
 (46*G[1, r7]*G[-w^(-1), 1, w^2, w^2])/3 - 
 32*G[1, -w]*G[-w^(-1), 1, w^2, w^2] - (188*G[1, w]*G[-w^(-1), 1, w^2, w^2])/
  3 + 32*G[1, w^2]*G[-w^(-1), 1, w^2, w^2] - 
 4*G[r61, w^2]*G[-w^(-1), 1, w^2, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), 1, w^2, w^2] + 
 (((94*I)/3)*Pi - 16*G[0, -w] - (94*G[0, w])/3 + 12*G[0, w^2] - 
   (46*G[1, r7])/3 + 32*G[1, -w] + (188*G[1, w])/3 - 32*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w^(-1), 1, w^2, z3] - 
 2*G[0, w^2]*G[-w^(-1), r61, 0, -w] + 2*G[-w^(-1), w^2]*
  G[-w^(-1), r61, 0, -w] + 2*G[-w, w^2]*G[-w^(-1), r61, 0, -w] - 
 (2*I)*Pi*G[-w^(-1), r61, 0, w^2] + (2*G[0, -w]*G[-w^(-1), r61, 0, w^2])/3 + 
 2*G[0, w]*G[-w^(-1), r61, 0, w^2] - 15*G[0, w^2]*G[-w^(-1), r61, 0, w^2] + 
 (10*G[1, r7]*G[-w^(-1), r61, 0, w^2])/3 - 
 (4*G[1, -w]*G[-w^(-1), r61, 0, w^2])/3 - 4*G[1, w]*G[-w^(-1), r61, 0, w^2] - 
 (8*G[1, w^2]*G[-w^(-1), r61, 0, w^2])/3 + 
 (61*G[r61, w^2]*G[-w^(-1), r61, 0, w^2])/3 + 
 (61*G[r62, w^2]*G[-w^(-1), r61, 0, w^2])/3 + 
 2*G[w^(-2), w^2]*G[-w^(-1), r61, 0, w^2] - 
 6*G[-w^(-1), w^2]*G[-w^(-1), r61, 0, w^2] - 
 6*G[-w, w^2]*G[-w^(-1), r61, 0, w^2] + 
 ((2*I)*Pi - (2*G[0, -w])/3 - 2*G[0, w] + 19*G[0, w^2] - (10*G[1, r7])/3 + 
   (4*G[1, -w])/3 + 4*G[1, w] + (8*G[1, w^2])/3 - (61*G[r61, w^2])/3 - 
   (61*G[r62, w^2])/3)*G[-w^(-1), r61, 0, z3] + 
 ((16*I)/3)*Pi*G[-w^(-1), r61, 1, w^2] - (16*G[0, w]*G[-w^(-1), r61, 1, w^2])/
  3 - 8*G[0, w^2]*G[-w^(-1), r61, 1, w^2] - 
 (16*G[1, r7]*G[-w^(-1), r61, 1, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), r61, 1, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[-w^(-1), r61, 1, w^2] + 
 8*G[-w, w^2]*G[-w^(-1), r61, 1, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w^(-1), r61, 1, z3] + 2*G[0, w^2]*G[-w^(-1), r61, r61, -w] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), r61, r61, -w] - 
 2*G[-w, w^2]*G[-w^(-1), r61, r61, -w] + 
 ((16*I)/3)*Pi*G[-w^(-1), r61, r61, w^2] - 
 (16*G[0, w]*G[-w^(-1), r61, r61, w^2])/3 + 
 (56*G[0, w^2]*G[-w^(-1), r61, r61, w^2])/3 - 
 (16*G[1, r7]*G[-w^(-1), r61, r61, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), r61, r61, w^2])/3 - 
 (56*G[r61, w^2]*G[-w^(-1), r61, r61, w^2])/3 - 
 (56*G[r62, w^2]*G[-w^(-1), r61, r61, w^2])/3 - 
 2*G[w^(-2), w^2]*G[-w^(-1), r61, r61, w^2] + 
 2*G[-w^(-1), w^2]*G[-w^(-1), r61, r61, w^2] + 
 2*G[-w, w^2]*G[-w^(-1), r61, r61, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w^(-1), r61, r61, z3] + 2*G[0, w^2]*G[-w^(-1), r61, r62, -w] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), r61, r62, -w] - 
 2*G[-w, w^2]*G[-w^(-1), r61, r62, -w] + 
 ((16*I)/3)*Pi*G[-w^(-1), r61, r62, w^2] - 
 (16*G[0, w]*G[-w^(-1), r61, r62, w^2])/3 + 
 (56*G[0, w^2]*G[-w^(-1), r61, r62, w^2])/3 - 
 (16*G[1, r7]*G[-w^(-1), r61, r62, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), r61, r62, w^2])/3 - 
 (56*G[r61, w^2]*G[-w^(-1), r61, r62, w^2])/3 - 
 (56*G[r62, w^2]*G[-w^(-1), r61, r62, w^2])/3 - 
 2*G[w^(-2), w^2]*G[-w^(-1), r61, r62, w^2] + 
 2*G[-w^(-1), w^2]*G[-w^(-1), r61, r62, w^2] + 
 2*G[-w, w^2]*G[-w^(-1), r61, r62, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w^(-1), r61, r62, z3] - ((10*I)/3)*Pi*G[-w^(-1), r61, w^(-2), w^2] - 
 G[0, -w]*G[-w^(-1), r61, w^(-2), w^2] + 
 (10*G[0, w]*G[-w^(-1), r61, w^(-2), w^2])/3 + 
 (8*G[0, w^2]*G[-w^(-1), r61, w^(-2), w^2])/3 + 
 (13*G[1, r7]*G[-w^(-1), r61, w^(-2), w^2])/3 + 
 2*G[1, -w]*G[-w^(-1), r61, w^(-2), w^2] - 
 (20*G[1, w]*G[-w^(-1), r61, w^(-2), w^2])/3 - 
 2*G[1, w^2]*G[-w^(-1), r61, w^(-2), w^2] - 
 (5*G[r61, w^2]*G[-w^(-1), r61, w^(-2), w^2])/3 - 
 (5*G[r62, w^2]*G[-w^(-1), r61, w^(-2), w^2])/3 + 
 (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (8*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] + 
   (5*G[r61, w^2])/3 + (5*G[r62, w^2])/3)*G[-w^(-1), r61, w^(-2), z3] - 
 ((8*I)/3)*Pi*G[-w^(-1), r61, -w^(-1), w^2] + 
 (G[0, -w]*G[-w^(-1), r61, -w^(-1), w^2])/3 + 
 (8*G[0, w]*G[-w^(-1), r61, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[-w^(-1), r61, -w^(-1), w^2])/3 + 
 (G[1, r7]*G[-w^(-1), r61, -w^(-1), w^2])/3 - 
 (2*G[1, -w]*G[-w^(-1), r61, -w^(-1), w^2])/3 - 
 (16*G[1, w]*G[-w^(-1), r61, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[-w^(-1), r61, -w^(-1), w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*
  G[-w^(-1), r61, -w^(-1), z3] - ((8*I)/3)*Pi*G[-w^(-1), r61, -w, w^2] + 
 (G[0, -w]*G[-w^(-1), r61, -w, w^2])/3 + (8*G[0, w]*G[-w^(-1), r61, -w, w^2])/
  3 - (7*G[0, w^2]*G[-w^(-1), r61, -w, w^2])/3 + 
 (G[1, r7]*G[-w^(-1), r61, -w, w^2])/3 - 
 (2*G[1, -w]*G[-w^(-1), r61, -w, w^2])/3 - 
 (16*G[1, w]*G[-w^(-1), r61, -w, w^2])/3 + 
 (14*G[1, w^2]*G[-w^(-1), r61, -w, w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*
  G[-w^(-1), r61, -w, z3] - ((10*I)/3)*Pi*G[-w^(-1), r61, w^2, w^2] - 
 G[0, -w]*G[-w^(-1), r61, w^2, w^2] + (10*G[0, w]*G[-w^(-1), r61, w^2, w^2])/
  3 + (8*G[0, w^2]*G[-w^(-1), r61, w^2, w^2])/3 + 
 (13*G[1, r7]*G[-w^(-1), r61, w^2, w^2])/3 + 
 2*G[1, -w]*G[-w^(-1), r61, w^2, w^2] - 
 (20*G[1, w]*G[-w^(-1), r61, w^2, w^2])/3 - 
 2*G[1, w^2]*G[-w^(-1), r61, w^2, w^2] - 
 (5*G[r61, w^2]*G[-w^(-1), r61, w^2, w^2])/3 - 
 (5*G[r62, w^2]*G[-w^(-1), r61, w^2, w^2])/3 + 
 (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (8*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] + 
   (5*G[r61, w^2])/3 + (5*G[r62, w^2])/3)*G[-w^(-1), r61, w^2, z3] - 
 2*G[0, w^2]*G[-w^(-1), r62, 0, -w] + 2*G[-w^(-1), w^2]*
  G[-w^(-1), r62, 0, -w] + 2*G[-w, w^2]*G[-w^(-1), r62, 0, -w] - 
 (2*I)*Pi*G[-w^(-1), r62, 0, w^2] + (2*G[0, -w]*G[-w^(-1), r62, 0, w^2])/3 + 
 2*G[0, w]*G[-w^(-1), r62, 0, w^2] - 15*G[0, w^2]*G[-w^(-1), r62, 0, w^2] + 
 (10*G[1, r7]*G[-w^(-1), r62, 0, w^2])/3 - 
 (4*G[1, -w]*G[-w^(-1), r62, 0, w^2])/3 - 4*G[1, w]*G[-w^(-1), r62, 0, w^2] - 
 (8*G[1, w^2]*G[-w^(-1), r62, 0, w^2])/3 + 
 (61*G[r61, w^2]*G[-w^(-1), r62, 0, w^2])/3 + 
 (61*G[r62, w^2]*G[-w^(-1), r62, 0, w^2])/3 + 
 2*G[w^(-2), w^2]*G[-w^(-1), r62, 0, w^2] - 
 6*G[-w^(-1), w^2]*G[-w^(-1), r62, 0, w^2] - 
 6*G[-w, w^2]*G[-w^(-1), r62, 0, w^2] + 
 ((2*I)*Pi - (2*G[0, -w])/3 - 2*G[0, w] + 19*G[0, w^2] - (10*G[1, r7])/3 + 
   (4*G[1, -w])/3 + 4*G[1, w] + (8*G[1, w^2])/3 - (61*G[r61, w^2])/3 - 
   (61*G[r62, w^2])/3)*G[-w^(-1), r62, 0, z3] + 
 ((16*I)/3)*Pi*G[-w^(-1), r62, 1, w^2] - (16*G[0, w]*G[-w^(-1), r62, 1, w^2])/
  3 - 8*G[0, w^2]*G[-w^(-1), r62, 1, w^2] - 
 (16*G[1, r7]*G[-w^(-1), r62, 1, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), r62, 1, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[-w^(-1), r62, 1, w^2] + 
 8*G[-w, w^2]*G[-w^(-1), r62, 1, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w^(-1), r62, 1, z3] + 2*G[0, w^2]*G[-w^(-1), r62, r61, -w] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), r62, r61, -w] - 
 2*G[-w, w^2]*G[-w^(-1), r62, r61, -w] + 
 ((16*I)/3)*Pi*G[-w^(-1), r62, r61, w^2] - 
 (16*G[0, w]*G[-w^(-1), r62, r61, w^2])/3 + 
 (56*G[0, w^2]*G[-w^(-1), r62, r61, w^2])/3 - 
 (16*G[1, r7]*G[-w^(-1), r62, r61, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), r62, r61, w^2])/3 - 
 (56*G[r61, w^2]*G[-w^(-1), r62, r61, w^2])/3 - 
 (56*G[r62, w^2]*G[-w^(-1), r62, r61, w^2])/3 - 
 2*G[w^(-2), w^2]*G[-w^(-1), r62, r61, w^2] + 
 2*G[-w^(-1), w^2]*G[-w^(-1), r62, r61, w^2] + 
 2*G[-w, w^2]*G[-w^(-1), r62, r61, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w^(-1), r62, r61, z3] + 2*G[0, w^2]*G[-w^(-1), r62, r62, -w] - 
 2*G[-w^(-1), w^2]*G[-w^(-1), r62, r62, -w] - 
 2*G[-w, w^2]*G[-w^(-1), r62, r62, -w] + 
 ((16*I)/3)*Pi*G[-w^(-1), r62, r62, w^2] - 
 (16*G[0, w]*G[-w^(-1), r62, r62, w^2])/3 + 
 (56*G[0, w^2]*G[-w^(-1), r62, r62, w^2])/3 - 
 (16*G[1, r7]*G[-w^(-1), r62, r62, w^2])/3 + 
 (32*G[1, w]*G[-w^(-1), r62, r62, w^2])/3 - 
 (56*G[r61, w^2]*G[-w^(-1), r62, r62, w^2])/3 - 
 (56*G[r62, w^2]*G[-w^(-1), r62, r62, w^2])/3 - 
 2*G[w^(-2), w^2]*G[-w^(-1), r62, r62, w^2] + 
 2*G[-w^(-1), w^2]*G[-w^(-1), r62, r62, w^2] + 
 2*G[-w, w^2]*G[-w^(-1), r62, r62, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w^(-1), r62, r62, z3] - ((10*I)/3)*Pi*G[-w^(-1), r62, w^(-2), w^2] - 
 G[0, -w]*G[-w^(-1), r62, w^(-2), w^2] + 
 (10*G[0, w]*G[-w^(-1), r62, w^(-2), w^2])/3 + 
 (8*G[0, w^2]*G[-w^(-1), r62, w^(-2), w^2])/3 + 
 (13*G[1, r7]*G[-w^(-1), r62, w^(-2), w^2])/3 + 
 2*G[1, -w]*G[-w^(-1), r62, w^(-2), w^2] - 
 (20*G[1, w]*G[-w^(-1), r62, w^(-2), w^2])/3 - 
 2*G[1, w^2]*G[-w^(-1), r62, w^(-2), w^2] - 
 (5*G[r61, w^2]*G[-w^(-1), r62, w^(-2), w^2])/3 - 
 (5*G[r62, w^2]*G[-w^(-1), r62, w^(-2), w^2])/3 + 
 (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (8*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] + 
   (5*G[r61, w^2])/3 + (5*G[r62, w^2])/3)*G[-w^(-1), r62, w^(-2), z3] - 
 ((8*I)/3)*Pi*G[-w^(-1), r62, -w^(-1), w^2] + 
 (G[0, -w]*G[-w^(-1), r62, -w^(-1), w^2])/3 + 
 (8*G[0, w]*G[-w^(-1), r62, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[-w^(-1), r62, -w^(-1), w^2])/3 + 
 (G[1, r7]*G[-w^(-1), r62, -w^(-1), w^2])/3 - 
 (2*G[1, -w]*G[-w^(-1), r62, -w^(-1), w^2])/3 - 
 (16*G[1, w]*G[-w^(-1), r62, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[-w^(-1), r62, -w^(-1), w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*
  G[-w^(-1), r62, -w^(-1), z3] - ((8*I)/3)*Pi*G[-w^(-1), r62, -w, w^2] + 
 (G[0, -w]*G[-w^(-1), r62, -w, w^2])/3 + (8*G[0, w]*G[-w^(-1), r62, -w, w^2])/
  3 - (7*G[0, w^2]*G[-w^(-1), r62, -w, w^2])/3 + 
 (G[1, r7]*G[-w^(-1), r62, -w, w^2])/3 - 
 (2*G[1, -w]*G[-w^(-1), r62, -w, w^2])/3 - 
 (16*G[1, w]*G[-w^(-1), r62, -w, w^2])/3 + 
 (14*G[1, w^2]*G[-w^(-1), r62, -w, w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*
  G[-w^(-1), r62, -w, z3] - ((10*I)/3)*Pi*G[-w^(-1), r62, w^2, w^2] - 
 G[0, -w]*G[-w^(-1), r62, w^2, w^2] + (10*G[0, w]*G[-w^(-1), r62, w^2, w^2])/
  3 + (8*G[0, w^2]*G[-w^(-1), r62, w^2, w^2])/3 + 
 (13*G[1, r7]*G[-w^(-1), r62, w^2, w^2])/3 + 
 2*G[1, -w]*G[-w^(-1), r62, w^2, w^2] - 
 (20*G[1, w]*G[-w^(-1), r62, w^2, w^2])/3 - 
 2*G[1, w^2]*G[-w^(-1), r62, w^2, w^2] - 
 (5*G[r61, w^2]*G[-w^(-1), r62, w^2, w^2])/3 - 
 (5*G[r62, w^2]*G[-w^(-1), r62, w^2, w^2])/3 + 
 (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (8*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] + 
   (5*G[r61, w^2])/3 + (5*G[r62, w^2])/3)*G[-w^(-1), r62, w^2, z3] + 
 ((11*I)/3)*Pi*G[-w^(-1), w^(-2), 0, w^2] - 
 (43*G[0, -w]*G[-w^(-1), w^(-2), 0, w^2])/9 + 
 (17*G[0, w]*G[-w^(-1), w^(-2), 0, w^2])/3 + 
 (35*G[0, w^2]*G[-w^(-1), w^(-2), 0, w^2])/18 - 
 (26*G[1, r7]*G[-w^(-1), w^(-2), 0, w^2])/9 + 
 (86*G[1, -w]*G[-w^(-1), w^(-2), 0, w^2])/9 - 
 (4*G[1, w]*G[-w^(-1), w^(-2), 0, w^2])/3 - 
 (14*G[1, w^2]*G[-w^(-1), w^(-2), 0, w^2])/9 - 
 (7*G[r61, w^2]*G[-w^(-1), w^(-2), 0, w^2])/6 - 
 (7*G[r62, w^2]*G[-w^(-1), w^(-2), 0, w^2])/6 + 
 (((-11*I)/3)*Pi + (43*G[0, -w])/9 - (17*G[0, w])/3 - (35*G[0, w^2])/18 + 
   (26*G[1, r7])/9 - (86*G[1, -w])/9 + (4*G[1, w])/3 + (14*G[1, w^2])/9 + 
   (7*G[r61, w^2])/6 + (7*G[r62, w^2])/6)*G[-w^(-1), w^(-2), 0, z3] - 
 ((31*I)/3)*Pi*G[-w^(-1), w^(-2), 1, w^2] + 
 (47*G[0, -w]*G[-w^(-1), w^(-2), 1, w^2])/9 + 
 (25*G[0, w]*G[-w^(-1), w^(-2), 1, w^2])/3 - 
 (65*G[0, w^2]*G[-w^(-1), w^(-2), 1, w^2])/9 + 
 (28*G[1, r7]*G[-w^(-1), w^(-2), 1, w^2])/9 - 
 (94*G[1, -w]*G[-w^(-1), w^(-2), 1, w^2])/9 - 
 (50*G[1, w]*G[-w^(-1), w^(-2), 1, w^2])/3 + 
 (130*G[1, w^2]*G[-w^(-1), w^(-2), 1, w^2])/9 + 
 (((31*I)/3)*Pi - (47*G[0, -w])/9 - (25*G[0, w])/3 + (65*G[0, w^2])/9 - 
   (28*G[1, r7])/9 + (94*G[1, -w])/9 + (50*G[1, w])/3 - (130*G[1, w^2])/9)*
  G[-w^(-1), w^(-2), 1, z3] - ((8*I)/3)*Pi*G[-w^(-1), w^(-2), r61, w^2] - 
 (2*G[0, w]*G[-w^(-1), w^(-2), r61, w^2])/3 + 
 (16*G[0, w^2]*G[-w^(-1), w^(-2), r61, w^2])/3 + 
 (8*G[1, r7]*G[-w^(-1), w^(-2), r61, w^2])/3 + 
 (4*G[1, w]*G[-w^(-1), w^(-2), r61, w^2])/3 - 
 (16*G[r61, w^2]*G[-w^(-1), w^(-2), r61, w^2])/3 - 
 (16*G[r62, w^2]*G[-w^(-1), w^(-2), r61, w^2])/3 + 
 (((8*I)/3)*Pi + (2*G[0, w])/3 - (16*G[0, w^2])/3 - (8*G[1, r7])/3 - 
   (4*G[1, w])/3 + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w^(-1), w^(-2), r61, z3] - ((8*I)/3)*Pi*G[-w^(-1), w^(-2), r62, w^2] - 
 (2*G[0, w]*G[-w^(-1), w^(-2), r62, w^2])/3 + 
 (16*G[0, w^2]*G[-w^(-1), w^(-2), r62, w^2])/3 + 
 (8*G[1, r7]*G[-w^(-1), w^(-2), r62, w^2])/3 + 
 (4*G[1, w]*G[-w^(-1), w^(-2), r62, w^2])/3 - 
 (16*G[r61, w^2]*G[-w^(-1), w^(-2), r62, w^2])/3 - 
 (16*G[r62, w^2]*G[-w^(-1), w^(-2), r62, w^2])/3 + 
 (((8*I)/3)*Pi + (2*G[0, w])/3 - (16*G[0, w^2])/3 - (8*G[1, r7])/3 - 
   (4*G[1, w])/3 + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w^(-1), w^(-2), r62, z3] + ((5*I)/3)*Pi*G[-w^(-1), w^(-2), w^(-2), 
   w^2] - (3*G[0, -w]*G[-w^(-1), w^(-2), w^(-2), w^2])/4 - 
 (5*G[0, w]*G[-w^(-1), w^(-2), w^(-2), w^2])/3 - 
 (23*G[0, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2])/4 - 
 (11*G[1, r7]*G[-w^(-1), w^(-2), w^(-2), w^2])/12 + 
 (3*G[1, -w]*G[-w^(-1), w^(-2), w^(-2), w^2])/2 + 
 (10*G[1, w]*G[-w^(-1), w^(-2), w^(-2), w^2])/3 - 
 (3*G[1, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2])/2 + 
 (13*G[r61, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2])/2 + 
 (13*G[r62, w^2]*G[-w^(-1), w^(-2), w^(-2), w^2])/2 + 
 (((-5*I)/3)*Pi + (3*G[0, -w])/4 + (5*G[0, w])/3 + (23*G[0, w^2])/4 + 
   (11*G[1, r7])/12 - (3*G[1, -w])/2 - (10*G[1, w])/3 + (3*G[1, w^2])/2 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w^(-1), w^(-2), w^(-2), z3] + 
 ((5*I)/2)*Pi*G[-w^(-1), w^(-2), -w^(-1), w^2] + 
 (95*G[0, -w]*G[-w^(-1), w^(-2), -w^(-1), w^2])/12 - 
 (5*G[0, w]*G[-w^(-1), w^(-2), -w^(-1), w^2])/2 + 
 (25*G[0, w^2]*G[-w^(-1), w^(-2), -w^(-1), w^2])/12 - 
 (5*G[1, r7]*G[-w^(-1), w^(-2), -w^(-1), w^2])/12 - 
 (95*G[1, -w]*G[-w^(-1), w^(-2), -w^(-1), w^2])/6 + 
 5*G[1, w]*G[-w^(-1), w^(-2), -w^(-1), w^2] - 
 (25*G[1, w^2]*G[-w^(-1), w^(-2), -w^(-1), w^2])/6 + 
 (((-5*I)/2)*Pi - (95*G[0, -w])/12 + (5*G[0, w])/2 - (25*G[0, w^2])/12 + 
   (5*G[1, r7])/12 + (95*G[1, -w])/6 - 5*G[1, w] + (25*G[1, w^2])/6)*
  G[-w^(-1), w^(-2), -w^(-1), z3] + 
 ((5*I)/2)*Pi*G[-w^(-1), w^(-2), -w, w^2] - 
 (25*G[0, -w]*G[-w^(-1), w^(-2), -w, w^2])/12 - 
 (5*G[0, w]*G[-w^(-1), w^(-2), -w, w^2])/2 + 
 (25*G[0, w^2]*G[-w^(-1), w^(-2), -w, w^2])/12 - 
 (5*G[1, r7]*G[-w^(-1), w^(-2), -w, w^2])/12 + 
 (25*G[1, -w]*G[-w^(-1), w^(-2), -w, w^2])/6 + 
 5*G[1, w]*G[-w^(-1), w^(-2), -w, w^2] - 
 (25*G[1, w^2]*G[-w^(-1), w^(-2), -w, w^2])/6 + 
 (((-5*I)/2)*Pi + (25*G[0, -w])/12 + (5*G[0, w])/2 - (25*G[0, w^2])/12 + 
   (5*G[1, r7])/12 - (25*G[1, -w])/6 - 5*G[1, w] + (25*G[1, w^2])/6)*
  G[-w^(-1), w^(-2), -w, z3] + ((5*I)/3)*Pi*G[-w^(-1), w^(-2), w^2, w^2] - 
 (3*G[0, -w]*G[-w^(-1), w^(-2), w^2, w^2])/4 - 
 (5*G[0, w]*G[-w^(-1), w^(-2), w^2, w^2])/3 - 
 (23*G[0, w^2]*G[-w^(-1), w^(-2), w^2, w^2])/4 - 
 (11*G[1, r7]*G[-w^(-1), w^(-2), w^2, w^2])/12 + 
 (3*G[1, -w]*G[-w^(-1), w^(-2), w^2, w^2])/2 + 
 (10*G[1, w]*G[-w^(-1), w^(-2), w^2, w^2])/3 - 
 (3*G[1, w^2]*G[-w^(-1), w^(-2), w^2, w^2])/2 + 
 (13*G[r61, w^2]*G[-w^(-1), w^(-2), w^2, w^2])/2 + 
 (13*G[r62, w^2]*G[-w^(-1), w^(-2), w^2, w^2])/2 + 
 (((-5*I)/3)*Pi + (3*G[0, -w])/4 + (5*G[0, w])/3 + (23*G[0, w^2])/4 + 
   (11*G[1, r7])/12 - (3*G[1, -w])/2 - (10*G[1, w])/3 + (3*G[1, w^2])/2 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w^(-1), w^(-2), w^2, z3] + 
 (4*G[0, w^2]*G[-w^(-1), -w^(-1), 0, -w])/3 - 
 G[w^(-2), w^2]*G[-w^(-1), -w^(-1), 0, -w] - 
 (G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), 0, -w])/3 - 
 (G[-w, w^2]*G[-w^(-1), -w^(-1), 0, -w])/3 + 
 ((10*I)/3)*Pi*G[-w^(-1), -w^(-1), 0, w^2] - 
 (16*G[0, -w]*G[-w^(-1), -w^(-1), 0, w^2])/9 - 
 (16*G[0, w]*G[-w^(-1), -w^(-1), 0, w^2])/3 + 
 (22*G[0, w^2]*G[-w^(-1), -w^(-1), 0, w^2])/9 + 
 (31*G[1, r7]*G[-w^(-1), -w^(-1), 0, w^2])/9 + 
 (32*G[1, -w]*G[-w^(-1), -w^(-1), 0, w^2])/9 + 
 (14*G[1, w]*G[-w^(-1), -w^(-1), 0, w^2])/3 - 
 (122*G[1, w^2]*G[-w^(-1), -w^(-1), 0, w^2])/9 + 
 2*G[r61, w^2]*G[-w^(-1), -w^(-1), 0, w^2] + 
 2*G[r62, w^2]*G[-w^(-1), -w^(-1), 0, w^2] + 
 G[w^(-2), w^2]*G[-w^(-1), -w^(-1), 0, w^2] + 
 (4*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), 0, w^2])/3 + 
 (4*G[-w, w^2]*G[-w^(-1), -w^(-1), 0, w^2])/3 + 
 (((-10*I)/3)*Pi + (16*G[0, -w])/9 + (16*G[0, w])/3 - (97*G[0, w^2])/9 - 
   (31*G[1, r7])/9 - (32*G[1, -w])/9 - (14*G[1, w])/3 + (122*G[1, w^2])/9 + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w^(-1), -w^(-1), 0, z3] - 
 (8*G[0, w^2]*G[-w^(-1), -w^(-1), 1, -w])/3 + 
 2*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), 1, -w] + 
 (2*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), 1, -w])/3 + 
 (2*G[-w, w^2]*G[-w^(-1), -w^(-1), 1, -w])/3 + 
 ((14*I)/3)*Pi*G[-w^(-1), -w^(-1), 1, w^2] - 
 (40*G[0, -w]*G[-w^(-1), -w^(-1), 1, w^2])/9 - 
 (20*G[0, w]*G[-w^(-1), -w^(-1), 1, w^2])/3 + 
 (28*G[0, w^2]*G[-w^(-1), -w^(-1), 1, w^2])/9 - 
 (92*G[1, r7]*G[-w^(-1), -w^(-1), 1, w^2])/9 + 
 (80*G[1, -w]*G[-w^(-1), -w^(-1), 1, w^2])/9 + 
 (40*G[1, w]*G[-w^(-1), -w^(-1), 1, w^2])/3 + 
 (100*G[1, w^2]*G[-w^(-1), -w^(-1), 1, w^2])/9 - 
 4*G[r61, w^2]*G[-w^(-1), -w^(-1), 1, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), -w^(-1), 1, w^2] - 
 2*G[w^(-2), w^2]*G[-w^(-1), -w^(-1), 1, w^2] - 
 (8*G[-w^(-1), w^2]*G[-w^(-1), -w^(-1), 1, w^2])/3 - 
 (8*G[-w, w^2]*G[-w^(-1), -w^(-1), 1, w^2])/3 + 
 (((-14*I)/3)*Pi + (40*G[0, -w])/9 + (20*G[0, w])/3 + (122*G[0, w^2])/9 + 
   (92*G[1, r7])/9 - (80*G[1, -w])/9 - (40*G[1, w])/3 - (100*G[1, w^2])/9 - 
   8*G[r61, w^2] - 8*G[r62, w^2])*G[-w^(-1), -w^(-1), 1, z3] - 
 ((4*I)/3)*Pi*G[-w^(-1), -w^(-1), r61, w^2] + 
 (4*G[0, w]*G[-w^(-1), -w^(-1), r61, w^2])/3 - 
 4*G[0, w^2]*G[-w^(-1), -w^(-1), r61, w^2] - 
 (8*G[1, r7]*G[-w^(-1), -w^(-1), r61, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), -w^(-1), r61, w^2])/3 + 
 8*G[1, w^2]*G[-w^(-1), -w^(-1), r61, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 4*G[0, w^2] + (8*G[1, r7])/3 + 
   (8*G[1, w])/3 - 8*G[1, w^2])*G[-w^(-1), -w^(-1), r61, z3] - 
 ((4*I)/3)*Pi*G[-w^(-1), -w^(-1), r62, w^2] + 
 (4*G[0, w]*G[-w^(-1), -w^(-1), r62, w^2])/3 - 
 4*G[0, w^2]*G[-w^(-1), -w^(-1), r62, w^2] - 
 (8*G[1, r7]*G[-w^(-1), -w^(-1), r62, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), -w^(-1), r62, w^2])/3 + 
 8*G[1, w^2]*G[-w^(-1), -w^(-1), r62, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 4*G[0, w^2] + (8*G[1, r7])/3 + 
   (8*G[1, w])/3 - 8*G[1, w^2])*G[-w^(-1), -w^(-1), r62, z3] - 
 ((5*I)/3)*Pi*G[-w^(-1), -w^(-1), w^(-2), w^2] - 
 (G[0, -w]*G[-w^(-1), -w^(-1), w^(-2), w^2])/12 + 
 (5*G[0, w]*G[-w^(-1), -w^(-1), w^(-2), w^2])/3 + 
 (G[0, w^2]*G[-w^(-1), -w^(-1), w^(-2), w^2])/12 + 
 (7*G[1, r7]*G[-w^(-1), -w^(-1), w^(-2), w^2])/4 + 
 (G[1, -w]*G[-w^(-1), -w^(-1), w^(-2), w^2])/6 - 
 (10*G[1, w]*G[-w^(-1), -w^(-1), w^(-2), w^2])/3 - 
 (G[1, w^2]*G[-w^(-1), -w^(-1), w^(-2), w^2])/6 + 
 (((5*I)/3)*Pi + G[0, -w]/12 - (5*G[0, w])/3 - G[0, w^2]/12 - 
   (7*G[1, r7])/4 - G[1, -w]/6 + (10*G[1, w])/3 + G[1, w^2]/6)*
  G[-w^(-1), -w^(-1), w^(-2), z3] - 
 ((8*I)/3)*Pi*G[-w^(-1), -w^(-1), -w^(-1), w^2] + 
 (13*G[0, -w]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/12 + 
 (8*G[0, w]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/3 - 
 (G[0, w^2]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/12 + 
 (31*G[1, r7]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/12 - 
 (13*G[1, -w]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/6 - 
 (16*G[1, w]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/3 + 
 (G[1, w^2]*G[-w^(-1), -w^(-1), -w^(-1), w^2])/6 + 
 (((8*I)/3)*Pi - (13*G[0, -w])/12 - (8*G[0, w])/3 + G[0, w^2]/12 - 
   (31*G[1, r7])/12 + (13*G[1, -w])/6 + (16*G[1, w])/3 - G[1, w^2]/6)*
  G[-w^(-1), -w^(-1), -w^(-1), z3] - 
 ((8*I)/3)*Pi*G[-w^(-1), -w^(-1), -w, w^2] + 
 (85*G[0, -w]*G[-w^(-1), -w^(-1), -w, w^2])/12 + 
 (8*G[0, w]*G[-w^(-1), -w^(-1), -w, w^2])/3 - 
 (G[0, w^2]*G[-w^(-1), -w^(-1), -w, w^2])/12 + 
 (31*G[1, r7]*G[-w^(-1), -w^(-1), -w, w^2])/12 - 
 (85*G[1, -w]*G[-w^(-1), -w^(-1), -w, w^2])/6 - 
 (16*G[1, w]*G[-w^(-1), -w^(-1), -w, w^2])/3 + 
 (G[1, w^2]*G[-w^(-1), -w^(-1), -w, w^2])/6 + 
 (((8*I)/3)*Pi - (85*G[0, -w])/12 - (8*G[0, w])/3 + G[0, w^2]/12 - 
   (31*G[1, r7])/12 + (85*G[1, -w])/6 + (16*G[1, w])/3 - G[1, w^2]/6)*
  G[-w^(-1), -w^(-1), -w, z3] - ((5*I)/3)*Pi*G[-w^(-1), -w^(-1), w^2, w^2] - 
 (G[0, -w]*G[-w^(-1), -w^(-1), w^2, w^2])/12 + 
 (5*G[0, w]*G[-w^(-1), -w^(-1), w^2, w^2])/3 + 
 (G[0, w^2]*G[-w^(-1), -w^(-1), w^2, w^2])/12 + 
 (7*G[1, r7]*G[-w^(-1), -w^(-1), w^2, w^2])/4 + 
 (G[1, -w]*G[-w^(-1), -w^(-1), w^2, w^2])/6 - 
 (10*G[1, w]*G[-w^(-1), -w^(-1), w^2, w^2])/3 - 
 (G[1, w^2]*G[-w^(-1), -w^(-1), w^2, w^2])/6 + 
 (((5*I)/3)*Pi + G[0, -w]/12 - (5*G[0, w])/3 - G[0, w^2]/12 - 
   (7*G[1, r7])/4 - G[1, -w]/6 + (10*G[1, w])/3 + G[1, w^2]/6)*
  G[-w^(-1), -w^(-1), w^2, z3] + ((10*I)/3)*Pi*G[-w^(-1), -w, 0, w^2] - 
 (124*G[0, -w]*G[-w^(-1), -w, 0, w^2])/9 + 
 (14*G[0, w]*G[-w^(-1), -w, 0, w^2])/3 - 
 (44*G[0, w^2]*G[-w^(-1), -w, 0, w^2])/9 + 
 (31*G[1, r7]*G[-w^(-1), -w, 0, w^2])/9 + 
 (248*G[1, -w]*G[-w^(-1), -w, 0, w^2])/9 + 
 (14*G[1, w]*G[-w^(-1), -w, 0, w^2])/3 - 
 (122*G[1, w^2]*G[-w^(-1), -w, 0, w^2])/9 + 
 2*G[r61, w^2]*G[-w^(-1), -w, 0, w^2] + 
 2*G[r62, w^2]*G[-w^(-1), -w, 0, w^2] - 
 5*G[w^(-2), w^2]*G[-w^(-1), -w, 0, w^2] + 
 (20*G[-w^(-1), w^2]*G[-w^(-1), -w, 0, w^2])/3 + 
 (44*G[-w, w^2]*G[-w^(-1), -w, 0, w^2])/3 + 
 (((-10*I)/3)*Pi + (124*G[0, -w])/9 - (14*G[0, w])/3 - (97*G[0, w^2])/9 - 
   (31*G[1, r7])/9 - (248*G[1, -w])/9 - (14*G[1, w])/3 + (122*G[1, w^2])/9 + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w^(-1), -w, 0, z3] + 
 ((14*I)/3)*Pi*G[-w^(-1), -w, 1, w^2] + (104*G[0, -w]*G[-w^(-1), -w, 1, w^2])/
  9 - (20*G[0, w]*G[-w^(-1), -w, 1, w^2])/3 + 
 (160*G[0, w^2]*G[-w^(-1), -w, 1, w^2])/9 - 
 (92*G[1, r7]*G[-w^(-1), -w, 1, w^2])/9 - 
 (208*G[1, -w]*G[-w^(-1), -w, 1, w^2])/9 + 
 (40*G[1, w]*G[-w^(-1), -w, 1, w^2])/3 + 
 (100*G[1, w^2]*G[-w^(-1), -w, 1, w^2])/9 - 
 4*G[r61, w^2]*G[-w^(-1), -w, 1, w^2] - 
 4*G[r62, w^2]*G[-w^(-1), -w, 1, w^2] + 10*G[w^(-2), w^2]*
  G[-w^(-1), -w, 1, w^2] - (40*G[-w^(-1), w^2]*G[-w^(-1), -w, 1, w^2])/3 - 
 (88*G[-w, w^2]*G[-w^(-1), -w, 1, w^2])/3 + 
 (((-14*I)/3)*Pi - (104*G[0, -w])/9 + (20*G[0, w])/3 + (122*G[0, w^2])/9 + 
   (92*G[1, r7])/9 + (208*G[1, -w])/9 - (40*G[1, w])/3 - (100*G[1, w^2])/9 - 
   8*G[r61, w^2] - 8*G[r62, w^2])*G[-w^(-1), -w, 1, z3] - 
 ((4*I)/3)*Pi*G[-w^(-1), -w, r61, w^2] + (4*G[0, w]*G[-w^(-1), -w, r61, w^2])/
  3 - 4*G[0, w^2]*G[-w^(-1), -w, r61, w^2] - 
 (8*G[1, r7]*G[-w^(-1), -w, r61, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), -w, r61, w^2])/3 + 
 8*G[1, w^2]*G[-w^(-1), -w, r61, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 4*G[0, w^2] + (8*G[1, r7])/3 + 
   (8*G[1, w])/3 - 8*G[1, w^2])*G[-w^(-1), -w, r61, z3] - 
 ((4*I)/3)*Pi*G[-w^(-1), -w, r62, w^2] + (4*G[0, w]*G[-w^(-1), -w, r62, w^2])/
  3 - 4*G[0, w^2]*G[-w^(-1), -w, r62, w^2] - 
 (8*G[1, r7]*G[-w^(-1), -w, r62, w^2])/3 - 
 (8*G[1, w]*G[-w^(-1), -w, r62, w^2])/3 + 
 8*G[1, w^2]*G[-w^(-1), -w, r62, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 4*G[0, w^2] + (8*G[1, r7])/3 + 
   (8*G[1, w])/3 - 8*G[1, w^2])*G[-w^(-1), -w, r62, z3] - 
 ((5*I)/3)*Pi*G[-w^(-1), -w, w^(-2), w^2] - 
 (G[0, -w]*G[-w^(-1), -w, w^(-2), w^2])/12 + 
 (5*G[0, w]*G[-w^(-1), -w, w^(-2), w^2])/3 + 
 (G[0, w^2]*G[-w^(-1), -w, w^(-2), w^2])/12 + 
 (7*G[1, r7]*G[-w^(-1), -w, w^(-2), w^2])/4 + 
 (G[1, -w]*G[-w^(-1), -w, w^(-2), w^2])/6 - 
 (10*G[1, w]*G[-w^(-1), -w, w^(-2), w^2])/3 - 
 (G[1, w^2]*G[-w^(-1), -w, w^(-2), w^2])/6 + 
 (((5*I)/3)*Pi + G[0, -w]/12 - (5*G[0, w])/3 - G[0, w^2]/12 - 
   (7*G[1, r7])/4 - G[1, -w]/6 + (10*G[1, w])/3 + G[1, w^2]/6)*
  G[-w^(-1), -w, w^(-2), z3] - ((8*I)/3)*Pi*G[-w^(-1), -w, -w^(-1), w^2] + 
 (181*G[0, -w]*G[-w^(-1), -w, -w^(-1), w^2])/12 + 
 (8*G[0, w]*G[-w^(-1), -w, -w^(-1), w^2])/3 - 
 (G[0, w^2]*G[-w^(-1), -w, -w^(-1), w^2])/12 + 
 (31*G[1, r7]*G[-w^(-1), -w, -w^(-1), w^2])/12 - 
 (181*G[1, -w]*G[-w^(-1), -w, -w^(-1), w^2])/6 - 
 (16*G[1, w]*G[-w^(-1), -w, -w^(-1), w^2])/3 + 
 (G[1, w^2]*G[-w^(-1), -w, -w^(-1), w^2])/6 + 
 (((8*I)/3)*Pi - (181*G[0, -w])/12 - (8*G[0, w])/3 + G[0, w^2]/12 - 
   (31*G[1, r7])/12 + (181*G[1, -w])/6 + (16*G[1, w])/3 - G[1, w^2]/6)*
  G[-w^(-1), -w, -w^(-1), z3] - ((8*I)/3)*Pi*G[-w^(-1), -w, -w, w^2] + 
 (13*G[0, -w]*G[-w^(-1), -w, -w, w^2])/12 + 
 (8*G[0, w]*G[-w^(-1), -w, -w, w^2])/3 - (G[0, w^2]*G[-w^(-1), -w, -w, w^2])/
  12 + (31*G[1, r7]*G[-w^(-1), -w, -w, w^2])/12 - 
 (13*G[1, -w]*G[-w^(-1), -w, -w, w^2])/6 - 
 (16*G[1, w]*G[-w^(-1), -w, -w, w^2])/3 + (G[1, w^2]*G[-w^(-1), -w, -w, w^2])/
  6 + (((8*I)/3)*Pi - (13*G[0, -w])/12 - (8*G[0, w])/3 + G[0, w^2]/12 - 
   (31*G[1, r7])/12 + (13*G[1, -w])/6 + (16*G[1, w])/3 - G[1, w^2]/6)*
  G[-w^(-1), -w, -w, z3] - ((5*I)/3)*Pi*G[-w^(-1), -w, w^2, w^2] - 
 (G[0, -w]*G[-w^(-1), -w, w^2, w^2])/12 + 
 (5*G[0, w]*G[-w^(-1), -w, w^2, w^2])/3 + 
 (G[0, w^2]*G[-w^(-1), -w, w^2, w^2])/12 + 
 (7*G[1, r7]*G[-w^(-1), -w, w^2, w^2])/4 + 
 (G[1, -w]*G[-w^(-1), -w, w^2, w^2])/6 - 
 (10*G[1, w]*G[-w^(-1), -w, w^2, w^2])/3 - 
 (G[1, w^2]*G[-w^(-1), -w, w^2, w^2])/6 + 
 (((5*I)/3)*Pi + G[0, -w]/12 - (5*G[0, w])/3 - G[0, w^2]/12 - 
   (7*G[1, r7])/4 - G[1, -w]/6 + (10*G[1, w])/3 + G[1, w^2]/6)*
  G[-w^(-1), -w, w^2, z3] + ((11*I)/3)*Pi*G[-w^(-1), w^2, 0, w^2] + 
 (11*G[0, -w]*G[-w^(-1), w^2, 0, w^2])/9 + 
 (5*G[0, w]*G[-w^(-1), w^2, 0, w^2])/3 + 
 (35*G[0, w^2]*G[-w^(-1), w^2, 0, w^2])/18 - 
 (26*G[1, r7]*G[-w^(-1), w^2, 0, w^2])/9 - 
 (22*G[1, -w]*G[-w^(-1), w^2, 0, w^2])/9 - 
 (4*G[1, w]*G[-w^(-1), w^2, 0, w^2])/3 - 
 (14*G[1, w^2]*G[-w^(-1), w^2, 0, w^2])/9 - 
 (7*G[r61, w^2]*G[-w^(-1), w^2, 0, w^2])/6 - 
 (7*G[r62, w^2]*G[-w^(-1), w^2, 0, w^2])/6 + 
 (((-11*I)/3)*Pi - (11*G[0, -w])/9 - (5*G[0, w])/3 - (35*G[0, w^2])/18 + 
   (26*G[1, r7])/9 + (22*G[1, -w])/9 + (4*G[1, w])/3 + (14*G[1, w^2])/9 + 
   (7*G[r61, w^2])/6 + (7*G[r62, w^2])/6)*G[-w^(-1), w^2, 0, z3] - 
 ((31*I)/3)*Pi*G[-w^(-1), w^2, 1, w^2] + 
 (47*G[0, -w]*G[-w^(-1), w^2, 1, w^2])/9 + 
 (25*G[0, w]*G[-w^(-1), w^2, 1, w^2])/3 - 
 (65*G[0, w^2]*G[-w^(-1), w^2, 1, w^2])/9 + 
 (28*G[1, r7]*G[-w^(-1), w^2, 1, w^2])/9 - 
 (94*G[1, -w]*G[-w^(-1), w^2, 1, w^2])/9 - 
 (50*G[1, w]*G[-w^(-1), w^2, 1, w^2])/3 + 
 (130*G[1, w^2]*G[-w^(-1), w^2, 1, w^2])/9 + 
 (((31*I)/3)*Pi - (47*G[0, -w])/9 - (25*G[0, w])/3 + (65*G[0, w^2])/9 - 
   (28*G[1, r7])/9 + (94*G[1, -w])/9 + (50*G[1, w])/3 - (130*G[1, w^2])/9)*
  G[-w^(-1), w^2, 1, z3] - ((8*I)/3)*Pi*G[-w^(-1), w^2, r61, w^2] - 
 (2*G[0, w]*G[-w^(-1), w^2, r61, w^2])/3 + 
 (16*G[0, w^2]*G[-w^(-1), w^2, r61, w^2])/3 + 
 (8*G[1, r7]*G[-w^(-1), w^2, r61, w^2])/3 + 
 (4*G[1, w]*G[-w^(-1), w^2, r61, w^2])/3 - 
 (16*G[r61, w^2]*G[-w^(-1), w^2, r61, w^2])/3 - 
 (16*G[r62, w^2]*G[-w^(-1), w^2, r61, w^2])/3 + 
 (((8*I)/3)*Pi + (2*G[0, w])/3 - (16*G[0, w^2])/3 - (8*G[1, r7])/3 - 
   (4*G[1, w])/3 + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w^(-1), w^2, r61, z3] - ((8*I)/3)*Pi*G[-w^(-1), w^2, r62, w^2] - 
 (2*G[0, w]*G[-w^(-1), w^2, r62, w^2])/3 + 
 (16*G[0, w^2]*G[-w^(-1), w^2, r62, w^2])/3 + 
 (8*G[1, r7]*G[-w^(-1), w^2, r62, w^2])/3 + 
 (4*G[1, w]*G[-w^(-1), w^2, r62, w^2])/3 - 
 (16*G[r61, w^2]*G[-w^(-1), w^2, r62, w^2])/3 - 
 (16*G[r62, w^2]*G[-w^(-1), w^2, r62, w^2])/3 + 
 (((8*I)/3)*Pi + (2*G[0, w])/3 - (16*G[0, w^2])/3 - (8*G[1, r7])/3 - 
   (4*G[1, w])/3 + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w^(-1), w^2, r62, z3] + ((5*I)/3)*Pi*G[-w^(-1), w^2, w^(-2), w^2] - 
 (3*G[0, -w]*G[-w^(-1), w^2, w^(-2), w^2])/4 - 
 (5*G[0, w]*G[-w^(-1), w^2, w^(-2), w^2])/3 - 
 (23*G[0, w^2]*G[-w^(-1), w^2, w^(-2), w^2])/4 - 
 (11*G[1, r7]*G[-w^(-1), w^2, w^(-2), w^2])/12 + 
 (3*G[1, -w]*G[-w^(-1), w^2, w^(-2), w^2])/2 + 
 (10*G[1, w]*G[-w^(-1), w^2, w^(-2), w^2])/3 - 
 (3*G[1, w^2]*G[-w^(-1), w^2, w^(-2), w^2])/2 + 
 (13*G[r61, w^2]*G[-w^(-1), w^2, w^(-2), w^2])/2 + 
 (13*G[r62, w^2]*G[-w^(-1), w^2, w^(-2), w^2])/2 + 
 (((-5*I)/3)*Pi + (3*G[0, -w])/4 + (5*G[0, w])/3 + (23*G[0, w^2])/4 + 
   (11*G[1, r7])/12 - (3*G[1, -w])/2 - (10*G[1, w])/3 + (3*G[1, w^2])/2 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w^(-1), w^2, w^(-2), z3] + 
 ((5*I)/2)*Pi*G[-w^(-1), w^2, -w^(-1), w^2] - 
 (25*G[0, -w]*G[-w^(-1), w^2, -w^(-1), w^2])/12 - 
 (5*G[0, w]*G[-w^(-1), w^2, -w^(-1), w^2])/2 + 
 (25*G[0, w^2]*G[-w^(-1), w^2, -w^(-1), w^2])/12 - 
 (5*G[1, r7]*G[-w^(-1), w^2, -w^(-1), w^2])/12 + 
 (25*G[1, -w]*G[-w^(-1), w^2, -w^(-1), w^2])/6 + 
 5*G[1, w]*G[-w^(-1), w^2, -w^(-1), w^2] - 
 (25*G[1, w^2]*G[-w^(-1), w^2, -w^(-1), w^2])/6 + 
 (((-5*I)/2)*Pi + (25*G[0, -w])/12 + (5*G[0, w])/2 - (25*G[0, w^2])/12 + 
   (5*G[1, r7])/12 - (25*G[1, -w])/6 - 5*G[1, w] + (25*G[1, w^2])/6)*
  G[-w^(-1), w^2, -w^(-1), z3] + ((5*I)/2)*Pi*G[-w^(-1), w^2, -w, w^2] - 
 (49*G[0, -w]*G[-w^(-1), w^2, -w, w^2])/12 - 
 (5*G[0, w]*G[-w^(-1), w^2, -w, w^2])/2 + 
 (25*G[0, w^2]*G[-w^(-1), w^2, -w, w^2])/12 - 
 (5*G[1, r7]*G[-w^(-1), w^2, -w, w^2])/12 + 
 (49*G[1, -w]*G[-w^(-1), w^2, -w, w^2])/6 + 
 5*G[1, w]*G[-w^(-1), w^2, -w, w^2] - (25*G[1, w^2]*G[-w^(-1), w^2, -w, w^2])/
  6 + (((-5*I)/2)*Pi + (49*G[0, -w])/12 + (5*G[0, w])/2 - (25*G[0, w^2])/12 + 
   (5*G[1, r7])/12 - (49*G[1, -w])/6 - 5*G[1, w] + (25*G[1, w^2])/6)*
  G[-w^(-1), w^2, -w, z3] + ((5*I)/3)*Pi*G[-w^(-1), w^2, w^2, w^2] - 
 (3*G[0, -w]*G[-w^(-1), w^2, w^2, w^2])/4 - 
 (5*G[0, w]*G[-w^(-1), w^2, w^2, w^2])/3 - 
 (23*G[0, w^2]*G[-w^(-1), w^2, w^2, w^2])/4 - 
 (11*G[1, r7]*G[-w^(-1), w^2, w^2, w^2])/12 + 
 (3*G[1, -w]*G[-w^(-1), w^2, w^2, w^2])/2 + 
 (10*G[1, w]*G[-w^(-1), w^2, w^2, w^2])/3 - 
 (3*G[1, w^2]*G[-w^(-1), w^2, w^2, w^2])/2 + 
 (13*G[r61, w^2]*G[-w^(-1), w^2, w^2, w^2])/2 + 
 (13*G[r62, w^2]*G[-w^(-1), w^2, w^2, w^2])/2 + 
 (((-5*I)/3)*Pi + (3*G[0, -w])/4 + (5*G[0, w])/3 + (23*G[0, w^2])/4 + 
   (11*G[1, r7])/12 - (3*G[1, -w])/2 - (10*G[1, w])/3 + (3*G[1, w^2])/2 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w^(-1), w^2, w^2, z3] + 
 6*G[0, w]*G[-w, -1, 0, w^2] - 6*G[0, w]*G[-w, -1, 0, z3] + 
 6*G[0, -w]*G[-w, -1, -w^(-1), w^2] - 12*G[1, -w]*G[-w, -1, -w^(-1), w^2] + 
 (-6*G[0, -w] + 12*G[1, -w])*G[-w, -1, -w^(-1), z3] - 
 6*G[0, -w]*G[-w, -1, -w, w^2] + 12*G[1, -w]*G[-w, -1, -w, w^2] + 
 (6*G[0, -w] - 12*G[1, -w])*G[-w, -1, -w, z3] - (11*I)*Pi*G[-w, 0, 0, w^2] + 
 (47*G[0, -w]*G[-w, 0, 0, w^2])/9 + (5*G[0, w]*G[-w, 0, 0, w^2])/3 + 
 (101*G[0, w^2]*G[-w, 0, 0, w^2])/18 - (29*G[1, r7]*G[-w, 0, 0, w^2])/9 - 
 (94*G[1, -w]*G[-w, 0, 0, w^2])/9 - (10*G[1, w]*G[-w, 0, 0, w^2])/3 + 
 (256*G[1, w^2]*G[-w, 0, 0, w^2])/9 - (175*G[r61, w^2]*G[-w, 0, 0, w^2])/6 - 
 (175*G[r62, w^2]*G[-w, 0, 0, w^2])/6 - 5*G[w^(-2), w^2]*G[-w, 0, 0, w^2] + 
 (7*G[-w^(-1), w^2]*G[-w, 0, 0, w^2])/3 + (43*G[-w, w^2]*G[-w, 0, 0, w^2])/
  3 + ((11*I)*Pi - (47*G[0, -w])/9 - (5*G[0, w])/3 - (53*G[0, w^2])/18 + 
   (29*G[1, r7])/9 + (94*G[1, -w])/9 + (10*G[1, w])/3 - (256*G[1, w^2])/9 + 
   (103*G[r61, w^2])/6 + (103*G[r62, w^2])/6)*G[-w, 0, 0, z3] - 
 (45*I)*Pi*G[-w, 0, 1, w^2] + (281*G[0, -w]*G[-w, 0, 1, w^2])/9 + 
 57*G[0, w]*G[-w, 0, 1, w^2] - (149*G[0, w^2]*G[-w, 0, 1, w^2])/9 + 
 (304*G[1, r7]*G[-w, 0, 1, w^2])/9 - (562*G[1, -w]*G[-w, 0, 1, w^2])/9 - 
 114*G[1, w]*G[-w, 0, 1, w^2] + (202*G[1, w^2]*G[-w, 0, 1, w^2])/9 + 
 16*G[r61, w^2]*G[-w, 0, 1, w^2] + 16*G[r62, w^2]*G[-w, 0, 1, w^2] + 
 6*G[w^(-2), w^2]*G[-w, 0, 1, w^2] + (22*G[-w^(-1), w^2]*G[-w, 0, 1, w^2])/
  3 - (50*G[-w, w^2]*G[-w, 0, 1, w^2])/3 + 
 ((45*I)*Pi - (281*G[0, -w])/9 - 57*G[0, w] + (29*G[0, w^2])/9 - 
   (304*G[1, r7])/9 + (562*G[1, -w])/9 + 114*G[1, w] - (202*G[1, w^2])/9 + 
   8*G[r61, w^2] + 8*G[r62, w^2])*G[-w, 0, 1, z3] - 
 (4*I)*Pi*G[-w, 0, r61, w^2] + (22*G[0, w]*G[-w, 0, r61, w^2])/3 - 
 16*G[0, w^2]*G[-w, 0, r61, w^2] + 8*G[1, r7]*G[-w, 0, r61, w^2] - 
 (44*G[1, w]*G[-w, 0, r61, w^2])/3 - 8*G[1, w^2]*G[-w, 0, r61, w^2] + 
 24*G[r61, w^2]*G[-w, 0, r61, w^2] + 24*G[r62, w^2]*G[-w, 0, r61, w^2] + 
 2*G[w^(-2), w^2]*G[-w, 0, r61, w^2] - 6*G[-w^(-1), w^2]*G[-w, 0, r61, w^2] - 
 6*G[-w, w^2]*G[-w, 0, r61, w^2] + 
 ((4*I)*Pi - (22*G[0, w])/3 + 20*G[0, w^2] - 8*G[1, r7] + (44*G[1, w])/3 + 
   8*G[1, w^2] - 24*G[r61, w^2] - 24*G[r62, w^2])*G[-w, 0, r61, z3] - 
 (4*I)*Pi*G[-w, 0, r62, w^2] + (22*G[0, w]*G[-w, 0, r62, w^2])/3 - 
 16*G[0, w^2]*G[-w, 0, r62, w^2] + 8*G[1, r7]*G[-w, 0, r62, w^2] - 
 (44*G[1, w]*G[-w, 0, r62, w^2])/3 - 8*G[1, w^2]*G[-w, 0, r62, w^2] + 
 24*G[r61, w^2]*G[-w, 0, r62, w^2] + 24*G[r62, w^2]*G[-w, 0, r62, w^2] + 
 2*G[w^(-2), w^2]*G[-w, 0, r62, w^2] - 6*G[-w^(-1), w^2]*G[-w, 0, r62, w^2] - 
 6*G[-w, w^2]*G[-w, 0, r62, w^2] + 
 ((4*I)*Pi - (22*G[0, w])/3 + 20*G[0, w^2] - 8*G[1, r7] + (44*G[1, w])/3 + 
   8*G[1, w^2] - 24*G[r61, w^2] - 24*G[r62, w^2])*G[-w, 0, r62, z3] + 
 (19*I)*Pi*G[-w, 0, w^(-2), w^2] - (37*G[0, -w]*G[-w, 0, w^(-2), w^2])/6 - 
 19*G[0, w]*G[-w, 0, w^(-2), w^2] + 9*G[0, w^2]*G[-w, 0, w^(-2), w^2] - 
 (77*G[1, r7]*G[-w, 0, w^(-2), w^2])/6 + (37*G[1, -w]*G[-w, 0, w^(-2), w^2])/
  3 + 38*G[1, w]*G[-w, 0, w^(-2), w^2] - (37*G[1, w^2]*G[-w, 0, w^(-2), w^2])/
  3 - (17*G[r61, w^2]*G[-w, 0, w^(-2), w^2])/6 - 
 (17*G[r62, w^2]*G[-w, 0, w^(-2), w^2])/6 + 
 ((-19*I)*Pi + (37*G[0, -w])/6 + 19*G[0, w] - 9*G[0, w^2] + (77*G[1, r7])/6 - 
   (37*G[1, -w])/3 - 38*G[1, w] + (37*G[1, w^2])/3 + (17*G[r61, w^2])/6 + 
   (17*G[r62, w^2])/6)*G[-w, 0, w^(-2), z3] + 
 ((37*I)/2)*Pi*G[-w, 0, -w^(-1), w^2] - (44*G[0, -w]*G[-w, 0, -w^(-1), w^2])/
  3 - (37*G[0, w]*G[-w, 0, -w^(-1), w^2])/2 + 
 (29*G[0, w^2]*G[-w, 0, -w^(-1), w^2])/3 - 
 (53*G[1, r7]*G[-w, 0, -w^(-1), w^2])/6 + 
 (88*G[1, -w]*G[-w, 0, -w^(-1), w^2])/3 + 37*G[1, w]*G[-w, 0, -w^(-1), w^2] - 
 (58*G[1, w^2]*G[-w, 0, -w^(-1), w^2])/3 + 
 (((-37*I)/2)*Pi + (44*G[0, -w])/3 + (37*G[0, w])/2 - (29*G[0, w^2])/3 + 
   (53*G[1, r7])/6 - (88*G[1, -w])/3 - 37*G[1, w] + (58*G[1, w^2])/3)*
  G[-w, 0, -w^(-1), z3] + ((37*I)/2)*Pi*G[-w, 0, -w, w^2] - 
 (44*G[0, -w]*G[-w, 0, -w, w^2])/3 - (37*G[0, w]*G[-w, 0, -w, w^2])/2 + 
 (29*G[0, w^2]*G[-w, 0, -w, w^2])/3 - (53*G[1, r7]*G[-w, 0, -w, w^2])/6 + 
 (88*G[1, -w]*G[-w, 0, -w, w^2])/3 + 37*G[1, w]*G[-w, 0, -w, w^2] - 
 (58*G[1, w^2]*G[-w, 0, -w, w^2])/3 + 
 (((-37*I)/2)*Pi + (44*G[0, -w])/3 + (37*G[0, w])/2 - (29*G[0, w^2])/3 + 
   (53*G[1, r7])/6 - (88*G[1, -w])/3 - 37*G[1, w] + (58*G[1, w^2])/3)*
  G[-w, 0, -w, z3] + (19*I)*Pi*G[-w, 0, w^2, w^2] - 
 (37*G[0, -w]*G[-w, 0, w^2, w^2])/6 - 19*G[0, w]*G[-w, 0, w^2, w^2] + 
 (37*G[0, w^2]*G[-w, 0, w^2, w^2])/3 - (77*G[1, r7]*G[-w, 0, w^2, w^2])/6 + 
 (37*G[1, -w]*G[-w, 0, w^2, w^2])/3 + 38*G[1, w]*G[-w, 0, w^2, w^2] - 
 (37*G[1, w^2]*G[-w, 0, w^2, w^2])/3 - (17*G[r61, w^2]*G[-w, 0, w^2, w^2])/
  6 - (17*G[r62, w^2]*G[-w, 0, w^2, w^2])/6 + 
 6*G[w^(-2), w^2]*G[-w, 0, w^2, w^2] + (8*G[-w^(-1), w^2]*G[-w, 0, w^2, w^2])/
  3 - (28*G[-w, w^2]*G[-w, 0, w^2, w^2])/3 + 
 ((-19*I)*Pi + (37*G[0, -w])/6 + 19*G[0, w] - 9*G[0, w^2] + (77*G[1, r7])/6 - 
   (37*G[1, -w])/3 - 38*G[1, w] + (37*G[1, w^2])/3 + (17*G[r61, w^2])/6 + 
   (17*G[r62, w^2])/6)*G[-w, 0, w^2, z3] + (12*I)*Pi*G[-w, 1, 0, w^2] + 
 (22*G[0, -w]*G[-w, 1, 0, w^2])/3 + (52*G[0, w^2]*G[-w, 1, 0, w^2])/3 - 
 (4*G[1, r7]*G[-w, 1, 0, w^2])/3 - (44*G[1, -w]*G[-w, 1, 0, w^2])/3 + 
 8*G[1, w]*G[-w, 1, 0, w^2] - (64*G[1, w^2]*G[-w, 1, 0, w^2])/3 + 
 16*G[r61, w^2]*G[-w, 1, 0, w^2] + 16*G[r62, w^2]*G[-w, 1, 0, w^2] + 
 2*G[w^(-2), w^2]*G[-w, 1, 0, w^2] - (26*G[-w^(-1), w^2]*G[-w, 1, 0, w^2])/
  3 - (74*G[-w, w^2]*G[-w, 1, 0, w^2])/3 + 
 ((-12*I)*Pi - (22*G[0, -w])/3 - (20*G[0, w^2])/3 + (4*G[1, r7])/3 + 
   (44*G[1, -w])/3 - 8*G[1, w] + (64*G[1, w^2])/3 - 4*G[r61, w^2] - 
   4*G[r62, w^2])*G[-w, 1, 0, z3] + ((272*I)/3)*Pi*G[-w, 1, 1, w^2] - 
 80*G[0, -w]*G[-w, 1, 1, w^2] - (320*G[0, w]*G[-w, 1, 1, w^2])/3 + 
 (128*G[0, w^2]*G[-w, 1, 1, w^2])/3 - (128*G[1, r7]*G[-w, 1, 1, w^2])/3 + 
 160*G[1, -w]*G[-w, 1, 1, w^2] + (640*G[1, w]*G[-w, 1, 1, w^2])/3 - 
 96*G[1, w^2]*G[-w, 1, 1, w^2] - 24*G[r61, w^2]*G[-w, 1, 1, w^2] - 
 24*G[r62, w^2]*G[-w, 1, 1, w^2] - 4*G[w^(-2), w^2]*G[-w, 1, 1, w^2] + 
 (4*G[-w^(-1), w^2]*G[-w, 1, 1, w^2])/3 + (100*G[-w, w^2]*G[-w, 1, 1, w^2])/
  3 + (((-272*I)/3)*Pi + 80*G[0, -w] + (320*G[0, w])/3 - 48*G[0, w^2] + 
   (128*G[1, r7])/3 - 160*G[1, -w] - (640*G[1, w])/3 + 96*G[1, w^2])*
  G[-w, 1, 1, z3] + ((16*I)/3)*Pi*G[-w, 1, r61, w^2] - 
 (16*G[0, w]*G[-w, 1, r61, w^2])/3 - 8*G[0, w^2]*G[-w, 1, r61, w^2] - 
 (16*G[1, r7]*G[-w, 1, r61, w^2])/3 + (32*G[1, w]*G[-w, 1, r61, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[-w, 1, r61, w^2] + 8*G[-w, w^2]*G[-w, 1, r61, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w, 1, r61, z3] + ((16*I)/3)*Pi*G[-w, 1, r62, w^2] - 
 (16*G[0, w]*G[-w, 1, r62, w^2])/3 - 8*G[0, w^2]*G[-w, 1, r62, w^2] - 
 (16*G[1, r7]*G[-w, 1, r62, w^2])/3 + (32*G[1, w]*G[-w, 1, r62, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[-w, 1, r62, w^2] + 8*G[-w, w^2]*G[-w, 1, r62, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w, 1, r62, z3] - ((94*I)/3)*Pi*G[-w, 1, w^(-2), w^2] + 
 16*G[0, -w]*G[-w, 1, w^(-2), w^2] + (94*G[0, w]*G[-w, 1, w^(-2), w^2])/3 - 
 12*G[0, w^2]*G[-w, 1, w^(-2), w^2] + (46*G[1, r7]*G[-w, 1, w^(-2), w^2])/3 - 
 32*G[1, -w]*G[-w, 1, w^(-2), w^2] - (188*G[1, w]*G[-w, 1, w^(-2), w^2])/3 + 
 32*G[1, w^2]*G[-w, 1, w^(-2), w^2] - 4*G[r61, w^2]*G[-w, 1, w^(-2), w^2] - 
 4*G[r62, w^2]*G[-w, 1, w^(-2), w^2] + 
 (((94*I)/3)*Pi - 16*G[0, -w] - (94*G[0, w])/3 + 12*G[0, w^2] - 
   (46*G[1, r7])/3 + 32*G[1, -w] + (188*G[1, w])/3 - 32*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w, 1, w^(-2), z3] - 
 ((94*I)/3)*Pi*G[-w, 1, -w^(-1), w^2] + (62*G[0, -w]*G[-w, 1, -w^(-1), w^2])/
  3 + (94*G[0, w]*G[-w, 1, -w^(-1), w^2])/3 - 
 (56*G[0, w^2]*G[-w, 1, -w^(-1), w^2])/3 + 
 (38*G[1, r7]*G[-w, 1, -w^(-1), w^2])/3 - 
 (124*G[1, -w]*G[-w, 1, -w^(-1), w^2])/3 - 
 (188*G[1, w]*G[-w, 1, -w^(-1), w^2])/3 + 
 (112*G[1, w^2]*G[-w, 1, -w^(-1), w^2])/3 + 
 (((94*I)/3)*Pi - (62*G[0, -w])/3 - (94*G[0, w])/3 + (56*G[0, w^2])/3 - 
   (38*G[1, r7])/3 + (124*G[1, -w])/3 + (188*G[1, w])/3 - (112*G[1, w^2])/3)*
  G[-w, 1, -w^(-1), z3] - ((94*I)/3)*Pi*G[-w, 1, -w, w^2] + 
 (38*G[0, -w]*G[-w, 1, -w, w^2])/3 + (94*G[0, w]*G[-w, 1, -w, w^2])/3 - 
 (56*G[0, w^2]*G[-w, 1, -w, w^2])/3 + (38*G[1, r7]*G[-w, 1, -w, w^2])/3 - 
 (76*G[1, -w]*G[-w, 1, -w, w^2])/3 - (188*G[1, w]*G[-w, 1, -w, w^2])/3 + 
 (112*G[1, w^2]*G[-w, 1, -w, w^2])/3 + 
 (((94*I)/3)*Pi - (38*G[0, -w])/3 - (94*G[0, w])/3 + (56*G[0, w^2])/3 - 
   (38*G[1, r7])/3 + (76*G[1, -w])/3 + (188*G[1, w])/3 - (112*G[1, w^2])/3)*
  G[-w, 1, -w, z3] - ((94*I)/3)*Pi*G[-w, 1, w^2, w^2] + 
 16*G[0, -w]*G[-w, 1, w^2, w^2] + (94*G[0, w]*G[-w, 1, w^2, w^2])/3 - 
 (56*G[0, w^2]*G[-w, 1, w^2, w^2])/3 + (46*G[1, r7]*G[-w, 1, w^2, w^2])/3 - 
 32*G[1, -w]*G[-w, 1, w^2, w^2] - (188*G[1, w]*G[-w, 1, w^2, w^2])/3 + 
 32*G[1, w^2]*G[-w, 1, w^2, w^2] - 4*G[r61, w^2]*G[-w, 1, w^2, w^2] - 
 4*G[r62, w^2]*G[-w, 1, w^2, w^2] - 12*G[w^(-2), w^2]*G[-w, 1, w^2, w^2] - 
 (16*G[-w^(-1), w^2]*G[-w, 1, w^2, w^2])/3 + 
 (56*G[-w, w^2]*G[-w, 1, w^2, w^2])/3 + 
 (((94*I)/3)*Pi - 16*G[0, -w] - (94*G[0, w])/3 + 12*G[0, w^2] - 
   (46*G[1, r7])/3 + 32*G[1, -w] + (188*G[1, w])/3 - 32*G[1, w^2] + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w, 1, w^2, z3] - 
 (2*I)*Pi*G[-w, r61, 0, w^2] + (2*G[0, -w]*G[-w, r61, 0, w^2])/3 + 
 2*G[0, w]*G[-w, r61, 0, w^2] - 15*G[0, w^2]*G[-w, r61, 0, w^2] + 
 (10*G[1, r7]*G[-w, r61, 0, w^2])/3 - (4*G[1, -w]*G[-w, r61, 0, w^2])/3 - 
 4*G[1, w]*G[-w, r61, 0, w^2] - (8*G[1, w^2]*G[-w, r61, 0, w^2])/3 + 
 (61*G[r61, w^2]*G[-w, r61, 0, w^2])/3 + (61*G[r62, w^2]*G[-w, r61, 0, w^2])/
  3 + 2*G[w^(-2), w^2]*G[-w, r61, 0, w^2] - 
 6*G[-w^(-1), w^2]*G[-w, r61, 0, w^2] - 6*G[-w, w^2]*G[-w, r61, 0, w^2] + 
 ((2*I)*Pi - (2*G[0, -w])/3 - 2*G[0, w] + 19*G[0, w^2] - (10*G[1, r7])/3 + 
   (4*G[1, -w])/3 + 4*G[1, w] + (8*G[1, w^2])/3 - (61*G[r61, w^2])/3 - 
   (61*G[r62, w^2])/3)*G[-w, r61, 0, z3] + ((16*I)/3)*Pi*G[-w, r61, 1, w^2] - 
 (16*G[0, w]*G[-w, r61, 1, w^2])/3 - 8*G[0, w^2]*G[-w, r61, 1, w^2] - 
 (16*G[1, r7]*G[-w, r61, 1, w^2])/3 + (32*G[1, w]*G[-w, r61, 1, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[-w, r61, 1, w^2] + 8*G[-w, w^2]*G[-w, r61, 1, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w, r61, 1, z3] + ((16*I)/3)*Pi*G[-w, r61, r61, w^2] - 
 (16*G[0, w]*G[-w, r61, r61, w^2])/3 + (56*G[0, w^2]*G[-w, r61, r61, w^2])/
  3 - (16*G[1, r7]*G[-w, r61, r61, w^2])/3 + 
 (32*G[1, w]*G[-w, r61, r61, w^2])/3 - (56*G[r61, w^2]*G[-w, r61, r61, w^2])/
  3 - (56*G[r62, w^2]*G[-w, r61, r61, w^2])/3 - 
 2*G[w^(-2), w^2]*G[-w, r61, r61, w^2] + 2*G[-w^(-1), w^2]*
  G[-w, r61, r61, w^2] + 2*G[-w, w^2]*G[-w, r61, r61, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w, r61, r61, z3] + ((16*I)/3)*Pi*G[-w, r61, r62, w^2] - 
 (16*G[0, w]*G[-w, r61, r62, w^2])/3 + (56*G[0, w^2]*G[-w, r61, r62, w^2])/
  3 - (16*G[1, r7]*G[-w, r61, r62, w^2])/3 + 
 (32*G[1, w]*G[-w, r61, r62, w^2])/3 - (56*G[r61, w^2]*G[-w, r61, r62, w^2])/
  3 - (56*G[r62, w^2]*G[-w, r61, r62, w^2])/3 - 
 2*G[w^(-2), w^2]*G[-w, r61, r62, w^2] + 2*G[-w^(-1), w^2]*
  G[-w, r61, r62, w^2] + 2*G[-w, w^2]*G[-w, r61, r62, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w, r61, r62, z3] - ((10*I)/3)*Pi*G[-w, r61, w^(-2), w^2] - 
 G[0, -w]*G[-w, r61, w^(-2), w^2] + (10*G[0, w]*G[-w, r61, w^(-2), w^2])/3 + 
 (8*G[0, w^2]*G[-w, r61, w^(-2), w^2])/3 + 
 (13*G[1, r7]*G[-w, r61, w^(-2), w^2])/3 + 
 2*G[1, -w]*G[-w, r61, w^(-2), w^2] - (20*G[1, w]*G[-w, r61, w^(-2), w^2])/
  3 - 2*G[1, w^2]*G[-w, r61, w^(-2), w^2] - 
 (5*G[r61, w^2]*G[-w, r61, w^(-2), w^2])/3 - 
 (5*G[r62, w^2]*G[-w, r61, w^(-2), w^2])/3 + 
 (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (8*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] + 
   (5*G[r61, w^2])/3 + (5*G[r62, w^2])/3)*G[-w, r61, w^(-2), z3] - 
 ((8*I)/3)*Pi*G[-w, r61, -w^(-1), w^2] + (G[0, -w]*G[-w, r61, -w^(-1), w^2])/
  3 + (8*G[0, w]*G[-w, r61, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[-w, r61, -w^(-1), w^2])/3 + 
 (G[1, r7]*G[-w, r61, -w^(-1), w^2])/3 - 
 (2*G[1, -w]*G[-w, r61, -w^(-1), w^2])/3 - 
 (16*G[1, w]*G[-w, r61, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[-w, r61, -w^(-1), w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*
  G[-w, r61, -w^(-1), z3] - ((8*I)/3)*Pi*G[-w, r61, -w, w^2] + 
 (G[0, -w]*G[-w, r61, -w, w^2])/3 + (8*G[0, w]*G[-w, r61, -w, w^2])/3 - 
 (7*G[0, w^2]*G[-w, r61, -w, w^2])/3 + (G[1, r7]*G[-w, r61, -w, w^2])/3 - 
 (2*G[1, -w]*G[-w, r61, -w, w^2])/3 - (16*G[1, w]*G[-w, r61, -w, w^2])/3 + 
 (14*G[1, w^2]*G[-w, r61, -w, w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*G[-w, r61, -w, z3] - 
 ((10*I)/3)*Pi*G[-w, r61, w^2, w^2] - G[0, -w]*G[-w, r61, w^2, w^2] + 
 (10*G[0, w]*G[-w, r61, w^2, w^2])/3 + (8*G[0, w^2]*G[-w, r61, w^2, w^2])/3 + 
 (13*G[1, r7]*G[-w, r61, w^2, w^2])/3 + 2*G[1, -w]*G[-w, r61, w^2, w^2] - 
 (20*G[1, w]*G[-w, r61, w^2, w^2])/3 - 2*G[1, w^2]*G[-w, r61, w^2, w^2] - 
 (5*G[r61, w^2]*G[-w, r61, w^2, w^2])/3 - 
 (5*G[r62, w^2]*G[-w, r61, w^2, w^2])/3 + 
 (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (8*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] + 
   (5*G[r61, w^2])/3 + (5*G[r62, w^2])/3)*G[-w, r61, w^2, z3] - 
 (2*I)*Pi*G[-w, r62, 0, w^2] + (2*G[0, -w]*G[-w, r62, 0, w^2])/3 + 
 2*G[0, w]*G[-w, r62, 0, w^2] - 15*G[0, w^2]*G[-w, r62, 0, w^2] + 
 (10*G[1, r7]*G[-w, r62, 0, w^2])/3 - (4*G[1, -w]*G[-w, r62, 0, w^2])/3 - 
 4*G[1, w]*G[-w, r62, 0, w^2] - (8*G[1, w^2]*G[-w, r62, 0, w^2])/3 + 
 (61*G[r61, w^2]*G[-w, r62, 0, w^2])/3 + (61*G[r62, w^2]*G[-w, r62, 0, w^2])/
  3 + 2*G[w^(-2), w^2]*G[-w, r62, 0, w^2] - 
 6*G[-w^(-1), w^2]*G[-w, r62, 0, w^2] - 6*G[-w, w^2]*G[-w, r62, 0, w^2] + 
 ((2*I)*Pi - (2*G[0, -w])/3 - 2*G[0, w] + 19*G[0, w^2] - (10*G[1, r7])/3 + 
   (4*G[1, -w])/3 + 4*G[1, w] + (8*G[1, w^2])/3 - (61*G[r61, w^2])/3 - 
   (61*G[r62, w^2])/3)*G[-w, r62, 0, z3] + ((16*I)/3)*Pi*G[-w, r62, 1, w^2] - 
 (16*G[0, w]*G[-w, r62, 1, w^2])/3 - 8*G[0, w^2]*G[-w, r62, 1, w^2] - 
 (16*G[1, r7]*G[-w, r62, 1, w^2])/3 + (32*G[1, w]*G[-w, r62, 1, w^2])/3 + 
 8*G[-w^(-1), w^2]*G[-w, r62, 1, w^2] + 8*G[-w, w^2]*G[-w, r62, 1, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 + (16*G[1, r7])/3 - (32*G[1, w])/3)*
  G[-w, r62, 1, z3] + ((16*I)/3)*Pi*G[-w, r62, r61, w^2] - 
 (16*G[0, w]*G[-w, r62, r61, w^2])/3 + (56*G[0, w^2]*G[-w, r62, r61, w^2])/
  3 - (16*G[1, r7]*G[-w, r62, r61, w^2])/3 + 
 (32*G[1, w]*G[-w, r62, r61, w^2])/3 - (56*G[r61, w^2]*G[-w, r62, r61, w^2])/
  3 - (56*G[r62, w^2]*G[-w, r62, r61, w^2])/3 - 
 2*G[w^(-2), w^2]*G[-w, r62, r61, w^2] + 2*G[-w^(-1), w^2]*
  G[-w, r62, r61, w^2] + 2*G[-w, w^2]*G[-w, r62, r61, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w, r62, r61, z3] + ((16*I)/3)*Pi*G[-w, r62, r62, w^2] - 
 (16*G[0, w]*G[-w, r62, r62, w^2])/3 + (56*G[0, w^2]*G[-w, r62, r62, w^2])/
  3 - (16*G[1, r7]*G[-w, r62, r62, w^2])/3 + 
 (32*G[1, w]*G[-w, r62, r62, w^2])/3 - (56*G[r61, w^2]*G[-w, r62, r62, w^2])/
  3 - (56*G[r62, w^2]*G[-w, r62, r62, w^2])/3 - 
 2*G[w^(-2), w^2]*G[-w, r62, r62, w^2] + 2*G[-w^(-1), w^2]*
  G[-w, r62, r62, w^2] + 2*G[-w, w^2]*G[-w, r62, r62, w^2] + 
 (((-16*I)/3)*Pi + (16*G[0, w])/3 - (56*G[0, w^2])/3 + (16*G[1, r7])/3 - 
   (32*G[1, w])/3 + (56*G[r61, w^2])/3 + (56*G[r62, w^2])/3)*
  G[-w, r62, r62, z3] - ((10*I)/3)*Pi*G[-w, r62, w^(-2), w^2] - 
 G[0, -w]*G[-w, r62, w^(-2), w^2] + (10*G[0, w]*G[-w, r62, w^(-2), w^2])/3 + 
 (8*G[0, w^2]*G[-w, r62, w^(-2), w^2])/3 + 
 (13*G[1, r7]*G[-w, r62, w^(-2), w^2])/3 + 
 2*G[1, -w]*G[-w, r62, w^(-2), w^2] - (20*G[1, w]*G[-w, r62, w^(-2), w^2])/
  3 - 2*G[1, w^2]*G[-w, r62, w^(-2), w^2] - 
 (5*G[r61, w^2]*G[-w, r62, w^(-2), w^2])/3 - 
 (5*G[r62, w^2]*G[-w, r62, w^(-2), w^2])/3 + 
 (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (8*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] + 
   (5*G[r61, w^2])/3 + (5*G[r62, w^2])/3)*G[-w, r62, w^(-2), z3] - 
 ((8*I)/3)*Pi*G[-w, r62, -w^(-1), w^2] + (G[0, -w]*G[-w, r62, -w^(-1), w^2])/
  3 + (8*G[0, w]*G[-w, r62, -w^(-1), w^2])/3 - 
 (7*G[0, w^2]*G[-w, r62, -w^(-1), w^2])/3 + 
 (G[1, r7]*G[-w, r62, -w^(-1), w^2])/3 - 
 (2*G[1, -w]*G[-w, r62, -w^(-1), w^2])/3 - 
 (16*G[1, w]*G[-w, r62, -w^(-1), w^2])/3 + 
 (14*G[1, w^2]*G[-w, r62, -w^(-1), w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*
  G[-w, r62, -w^(-1), z3] - ((8*I)/3)*Pi*G[-w, r62, -w, w^2] + 
 (G[0, -w]*G[-w, r62, -w, w^2])/3 + (8*G[0, w]*G[-w, r62, -w, w^2])/3 - 
 (7*G[0, w^2]*G[-w, r62, -w, w^2])/3 + (G[1, r7]*G[-w, r62, -w, w^2])/3 - 
 (2*G[1, -w]*G[-w, r62, -w, w^2])/3 - (16*G[1, w]*G[-w, r62, -w, w^2])/3 + 
 (14*G[1, w^2]*G[-w, r62, -w, w^2])/3 + 
 (((8*I)/3)*Pi - G[0, -w]/3 - (8*G[0, w])/3 + (7*G[0, w^2])/3 - G[1, r7]/3 + 
   (2*G[1, -w])/3 + (16*G[1, w])/3 - (14*G[1, w^2])/3)*G[-w, r62, -w, z3] - 
 ((10*I)/3)*Pi*G[-w, r62, w^2, w^2] - G[0, -w]*G[-w, r62, w^2, w^2] + 
 (10*G[0, w]*G[-w, r62, w^2, w^2])/3 + (8*G[0, w^2]*G[-w, r62, w^2, w^2])/3 + 
 (13*G[1, r7]*G[-w, r62, w^2, w^2])/3 + 2*G[1, -w]*G[-w, r62, w^2, w^2] - 
 (20*G[1, w]*G[-w, r62, w^2, w^2])/3 - 2*G[1, w^2]*G[-w, r62, w^2, w^2] - 
 (5*G[r61, w^2]*G[-w, r62, w^2, w^2])/3 - 
 (5*G[r62, w^2]*G[-w, r62, w^2, w^2])/3 + 
 (((10*I)/3)*Pi + G[0, -w] - (10*G[0, w])/3 - (8*G[0, w^2])/3 - 
   (13*G[1, r7])/3 - 2*G[1, -w] + (20*G[1, w])/3 + 2*G[1, w^2] + 
   (5*G[r61, w^2])/3 + (5*G[r62, w^2])/3)*G[-w, r62, w^2, z3] + 
 ((11*I)/3)*Pi*G[-w, w^(-2), 0, w^2] + (11*G[0, -w]*G[-w, w^(-2), 0, w^2])/
  9 - (G[0, w]*G[-w, w^(-2), 0, w^2])/3 + 
 (35*G[0, w^2]*G[-w, w^(-2), 0, w^2])/18 - 
 (26*G[1, r7]*G[-w, w^(-2), 0, w^2])/9 - (22*G[1, -w]*G[-w, w^(-2), 0, w^2])/
  9 - (4*G[1, w]*G[-w, w^(-2), 0, w^2])/3 - 
 (14*G[1, w^2]*G[-w, w^(-2), 0, w^2])/9 - 
 (7*G[r61, w^2]*G[-w, w^(-2), 0, w^2])/6 - 
 (7*G[r62, w^2]*G[-w, w^(-2), 0, w^2])/6 + 
 (((-11*I)/3)*Pi - (11*G[0, -w])/9 + G[0, w]/3 - (35*G[0, w^2])/18 + 
   (26*G[1, r7])/9 + (22*G[1, -w])/9 + (4*G[1, w])/3 + (14*G[1, w^2])/9 + 
   (7*G[r61, w^2])/6 + (7*G[r62, w^2])/6)*G[-w, w^(-2), 0, z3] - 
 ((31*I)/3)*Pi*G[-w, w^(-2), 1, w^2] + (47*G[0, -w]*G[-w, w^(-2), 1, w^2])/
  9 + (25*G[0, w]*G[-w, w^(-2), 1, w^2])/3 - 
 (65*G[0, w^2]*G[-w, w^(-2), 1, w^2])/9 + (28*G[1, r7]*G[-w, w^(-2), 1, w^2])/
  9 - (94*G[1, -w]*G[-w, w^(-2), 1, w^2])/9 - 
 (50*G[1, w]*G[-w, w^(-2), 1, w^2])/3 + (130*G[1, w^2]*G[-w, w^(-2), 1, w^2])/
  9 + (((31*I)/3)*Pi - (47*G[0, -w])/9 - (25*G[0, w])/3 + (65*G[0, w^2])/9 - 
   (28*G[1, r7])/9 + (94*G[1, -w])/9 + (50*G[1, w])/3 - (130*G[1, w^2])/9)*
  G[-w, w^(-2), 1, z3] - ((8*I)/3)*Pi*G[-w, w^(-2), r61, w^2] - 
 (2*G[0, w]*G[-w, w^(-2), r61, w^2])/3 + 
 (16*G[0, w^2]*G[-w, w^(-2), r61, w^2])/3 + 
 (8*G[1, r7]*G[-w, w^(-2), r61, w^2])/3 + (4*G[1, w]*G[-w, w^(-2), r61, w^2])/
  3 - (16*G[r61, w^2]*G[-w, w^(-2), r61, w^2])/3 - 
 (16*G[r62, w^2]*G[-w, w^(-2), r61, w^2])/3 + 
 (((8*I)/3)*Pi + (2*G[0, w])/3 - (16*G[0, w^2])/3 - (8*G[1, r7])/3 - 
   (4*G[1, w])/3 + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w, w^(-2), r61, z3] - ((8*I)/3)*Pi*G[-w, w^(-2), r62, w^2] - 
 (2*G[0, w]*G[-w, w^(-2), r62, w^2])/3 + 
 (16*G[0, w^2]*G[-w, w^(-2), r62, w^2])/3 + 
 (8*G[1, r7]*G[-w, w^(-2), r62, w^2])/3 + (4*G[1, w]*G[-w, w^(-2), r62, w^2])/
  3 - (16*G[r61, w^2]*G[-w, w^(-2), r62, w^2])/3 - 
 (16*G[r62, w^2]*G[-w, w^(-2), r62, w^2])/3 + 
 (((8*I)/3)*Pi + (2*G[0, w])/3 - (16*G[0, w^2])/3 - (8*G[1, r7])/3 - 
   (4*G[1, w])/3 + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w, w^(-2), r62, z3] + ((5*I)/3)*Pi*G[-w, w^(-2), w^(-2), w^2] - 
 (3*G[0, -w]*G[-w, w^(-2), w^(-2), w^2])/4 - 
 (5*G[0, w]*G[-w, w^(-2), w^(-2), w^2])/3 - 
 (23*G[0, w^2]*G[-w, w^(-2), w^(-2), w^2])/4 - 
 (11*G[1, r7]*G[-w, w^(-2), w^(-2), w^2])/12 + 
 (3*G[1, -w]*G[-w, w^(-2), w^(-2), w^2])/2 + 
 (10*G[1, w]*G[-w, w^(-2), w^(-2), w^2])/3 - 
 (3*G[1, w^2]*G[-w, w^(-2), w^(-2), w^2])/2 + 
 (13*G[r61, w^2]*G[-w, w^(-2), w^(-2), w^2])/2 + 
 (13*G[r62, w^2]*G[-w, w^(-2), w^(-2), w^2])/2 + 
 (((-5*I)/3)*Pi + (3*G[0, -w])/4 + (5*G[0, w])/3 + (23*G[0, w^2])/4 + 
   (11*G[1, r7])/12 - (3*G[1, -w])/2 - (10*G[1, w])/3 + (3*G[1, w^2])/2 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w, w^(-2), w^(-2), z3] + 
 ((5*I)/2)*Pi*G[-w, w^(-2), -w^(-1), w^2] - 
 (49*G[0, -w]*G[-w, w^(-2), -w^(-1), w^2])/12 - 
 (5*G[0, w]*G[-w, w^(-2), -w^(-1), w^2])/2 + 
 (25*G[0, w^2]*G[-w, w^(-2), -w^(-1), w^2])/12 - 
 (5*G[1, r7]*G[-w, w^(-2), -w^(-1), w^2])/12 + 
 (49*G[1, -w]*G[-w, w^(-2), -w^(-1), w^2])/6 + 
 5*G[1, w]*G[-w, w^(-2), -w^(-1), w^2] - 
 (25*G[1, w^2]*G[-w, w^(-2), -w^(-1), w^2])/6 + 
 (((-5*I)/2)*Pi + (49*G[0, -w])/12 + (5*G[0, w])/2 - (25*G[0, w^2])/12 + 
   (5*G[1, r7])/12 - (49*G[1, -w])/6 - 5*G[1, w] + (25*G[1, w^2])/6)*
  G[-w, w^(-2), -w^(-1), z3] + ((5*I)/2)*Pi*G[-w, w^(-2), -w, w^2] - 
 (25*G[0, -w]*G[-w, w^(-2), -w, w^2])/12 - (5*G[0, w]*G[-w, w^(-2), -w, w^2])/
  2 + (25*G[0, w^2]*G[-w, w^(-2), -w, w^2])/12 - 
 (5*G[1, r7]*G[-w, w^(-2), -w, w^2])/12 + 
 (25*G[1, -w]*G[-w, w^(-2), -w, w^2])/6 + 5*G[1, w]*G[-w, w^(-2), -w, w^2] - 
 (25*G[1, w^2]*G[-w, w^(-2), -w, w^2])/6 + 
 (((-5*I)/2)*Pi + (25*G[0, -w])/12 + (5*G[0, w])/2 - (25*G[0, w^2])/12 + 
   (5*G[1, r7])/12 - (25*G[1, -w])/6 - 5*G[1, w] + (25*G[1, w^2])/6)*
  G[-w, w^(-2), -w, z3] + ((5*I)/3)*Pi*G[-w, w^(-2), w^2, w^2] - 
 (3*G[0, -w]*G[-w, w^(-2), w^2, w^2])/4 - (5*G[0, w]*G[-w, w^(-2), w^2, w^2])/
  3 - (23*G[0, w^2]*G[-w, w^(-2), w^2, w^2])/4 - 
 (11*G[1, r7]*G[-w, w^(-2), w^2, w^2])/12 + 
 (3*G[1, -w]*G[-w, w^(-2), w^2, w^2])/2 + 
 (10*G[1, w]*G[-w, w^(-2), w^2, w^2])/3 - 
 (3*G[1, w^2]*G[-w, w^(-2), w^2, w^2])/2 + 
 (13*G[r61, w^2]*G[-w, w^(-2), w^2, w^2])/2 + 
 (13*G[r62, w^2]*G[-w, w^(-2), w^2, w^2])/2 + 
 (((-5*I)/3)*Pi + (3*G[0, -w])/4 + (5*G[0, w])/3 + (23*G[0, w^2])/4 + 
   (11*G[1, r7])/12 - (3*G[1, -w])/2 - (10*G[1, w])/3 + (3*G[1, w^2])/2 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w, w^(-2), w^2, z3] + 
 ((10*I)/3)*Pi*G[-w, -w^(-1), 0, w^2] - (124*G[0, -w]*G[-w, -w^(-1), 0, w^2])/
  9 - (28*G[0, w]*G[-w, -w^(-1), 0, w^2])/3 - 
 (44*G[0, w^2]*G[-w, -w^(-1), 0, w^2])/9 + 
 (31*G[1, r7]*G[-w, -w^(-1), 0, w^2])/9 + 
 (248*G[1, -w]*G[-w, -w^(-1), 0, w^2])/9 + 
 (14*G[1, w]*G[-w, -w^(-1), 0, w^2])/3 - 
 (122*G[1, w^2]*G[-w, -w^(-1), 0, w^2])/9 + 
 2*G[r61, w^2]*G[-w, -w^(-1), 0, w^2] + 
 2*G[r62, w^2]*G[-w, -w^(-1), 0, w^2] + 
 3*G[w^(-2), w^2]*G[-w, -w^(-1), 0, w^2] + 
 (44*G[-w^(-1), w^2]*G[-w, -w^(-1), 0, w^2])/3 + 
 (20*G[-w, w^2]*G[-w, -w^(-1), 0, w^2])/3 + 
 (((-10*I)/3)*Pi + (124*G[0, -w])/9 + (28*G[0, w])/3 - (97*G[0, w^2])/9 - 
   (31*G[1, r7])/9 - (248*G[1, -w])/9 - (14*G[1, w])/3 + (122*G[1, w^2])/9 + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w, -w^(-1), 0, z3] + 
 ((14*I)/3)*Pi*G[-w, -w^(-1), 1, w^2] + (104*G[0, -w]*G[-w, -w^(-1), 1, w^2])/
  9 - (20*G[0, w]*G[-w, -w^(-1), 1, w^2])/3 + 
 (160*G[0, w^2]*G[-w, -w^(-1), 1, w^2])/9 - 
 (92*G[1, r7]*G[-w, -w^(-1), 1, w^2])/9 - 
 (208*G[1, -w]*G[-w, -w^(-1), 1, w^2])/9 + 
 (40*G[1, w]*G[-w, -w^(-1), 1, w^2])/3 + 
 (100*G[1, w^2]*G[-w, -w^(-1), 1, w^2])/9 - 
 4*G[r61, w^2]*G[-w, -w^(-1), 1, w^2] - 
 4*G[r62, w^2]*G[-w, -w^(-1), 1, w^2] - 
 6*G[w^(-2), w^2]*G[-w, -w^(-1), 1, w^2] - 
 (88*G[-w^(-1), w^2]*G[-w, -w^(-1), 1, w^2])/3 - 
 (40*G[-w, w^2]*G[-w, -w^(-1), 1, w^2])/3 + 
 (((-14*I)/3)*Pi - (104*G[0, -w])/9 + (20*G[0, w])/3 + (122*G[0, w^2])/9 + 
   (92*G[1, r7])/9 + (208*G[1, -w])/9 - (40*G[1, w])/3 - (100*G[1, w^2])/9 - 
   8*G[r61, w^2] - 8*G[r62, w^2])*G[-w, -w^(-1), 1, z3] - 
 ((4*I)/3)*Pi*G[-w, -w^(-1), r61, w^2] + (4*G[0, w]*G[-w, -w^(-1), r61, w^2])/
  3 - 4*G[0, w^2]*G[-w, -w^(-1), r61, w^2] - 
 (8*G[1, r7]*G[-w, -w^(-1), r61, w^2])/3 - 
 (8*G[1, w]*G[-w, -w^(-1), r61, w^2])/3 + 
 8*G[1, w^2]*G[-w, -w^(-1), r61, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 4*G[0, w^2] + (8*G[1, r7])/3 + 
   (8*G[1, w])/3 - 8*G[1, w^2])*G[-w, -w^(-1), r61, z3] - 
 ((4*I)/3)*Pi*G[-w, -w^(-1), r62, w^2] + (4*G[0, w]*G[-w, -w^(-1), r62, w^2])/
  3 - 4*G[0, w^2]*G[-w, -w^(-1), r62, w^2] - 
 (8*G[1, r7]*G[-w, -w^(-1), r62, w^2])/3 - 
 (8*G[1, w]*G[-w, -w^(-1), r62, w^2])/3 + 
 8*G[1, w^2]*G[-w, -w^(-1), r62, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 4*G[0, w^2] + (8*G[1, r7])/3 + 
   (8*G[1, w])/3 - 8*G[1, w^2])*G[-w, -w^(-1), r62, z3] - 
 ((5*I)/3)*Pi*G[-w, -w^(-1), w^(-2), w^2] - 
 (G[0, -w]*G[-w, -w^(-1), w^(-2), w^2])/12 + 
 (5*G[0, w]*G[-w, -w^(-1), w^(-2), w^2])/3 + 
 (G[0, w^2]*G[-w, -w^(-1), w^(-2), w^2])/12 + 
 (7*G[1, r7]*G[-w, -w^(-1), w^(-2), w^2])/4 + 
 (G[1, -w]*G[-w, -w^(-1), w^(-2), w^2])/6 - 
 (10*G[1, w]*G[-w, -w^(-1), w^(-2), w^2])/3 - 
 (G[1, w^2]*G[-w, -w^(-1), w^(-2), w^2])/6 + 
 (((5*I)/3)*Pi + G[0, -w]/12 - (5*G[0, w])/3 - G[0, w^2]/12 - 
   (7*G[1, r7])/4 - G[1, -w]/6 + (10*G[1, w])/3 + G[1, w^2]/6)*
  G[-w, -w^(-1), w^(-2), z3] - ((8*I)/3)*Pi*G[-w, -w^(-1), -w^(-1), w^2] + 
 (13*G[0, -w]*G[-w, -w^(-1), -w^(-1), w^2])/12 + 
 (8*G[0, w]*G[-w, -w^(-1), -w^(-1), w^2])/3 - 
 (G[0, w^2]*G[-w, -w^(-1), -w^(-1), w^2])/12 + 
 (31*G[1, r7]*G[-w, -w^(-1), -w^(-1), w^2])/12 - 
 (13*G[1, -w]*G[-w, -w^(-1), -w^(-1), w^2])/6 - 
 (16*G[1, w]*G[-w, -w^(-1), -w^(-1), w^2])/3 + 
 (G[1, w^2]*G[-w, -w^(-1), -w^(-1), w^2])/6 + 
 (((8*I)/3)*Pi - (13*G[0, -w])/12 - (8*G[0, w])/3 + G[0, w^2]/12 - 
   (31*G[1, r7])/12 + (13*G[1, -w])/6 + (16*G[1, w])/3 - G[1, w^2]/6)*
  G[-w, -w^(-1), -w^(-1), z3] - ((8*I)/3)*Pi*G[-w, -w^(-1), -w, w^2] + 
 (181*G[0, -w]*G[-w, -w^(-1), -w, w^2])/12 + 
 (8*G[0, w]*G[-w, -w^(-1), -w, w^2])/3 - (G[0, w^2]*G[-w, -w^(-1), -w, w^2])/
  12 + (31*G[1, r7]*G[-w, -w^(-1), -w, w^2])/12 - 
 (181*G[1, -w]*G[-w, -w^(-1), -w, w^2])/6 - 
 (16*G[1, w]*G[-w, -w^(-1), -w, w^2])/3 + (G[1, w^2]*G[-w, -w^(-1), -w, w^2])/
  6 + (((8*I)/3)*Pi - (181*G[0, -w])/12 - (8*G[0, w])/3 + G[0, w^2]/12 - 
   (31*G[1, r7])/12 + (181*G[1, -w])/6 + (16*G[1, w])/3 - G[1, w^2]/6)*
  G[-w, -w^(-1), -w, z3] - ((5*I)/3)*Pi*G[-w, -w^(-1), w^2, w^2] - 
 (G[0, -w]*G[-w, -w^(-1), w^2, w^2])/12 + 
 (5*G[0, w]*G[-w, -w^(-1), w^2, w^2])/3 + 
 (G[0, w^2]*G[-w, -w^(-1), w^2, w^2])/12 + 
 (7*G[1, r7]*G[-w, -w^(-1), w^2, w^2])/4 + 
 (G[1, -w]*G[-w, -w^(-1), w^2, w^2])/6 - 
 (10*G[1, w]*G[-w, -w^(-1), w^2, w^2])/3 - 
 (G[1, w^2]*G[-w, -w^(-1), w^2, w^2])/6 + 
 (((5*I)/3)*Pi + G[0, -w]/12 - (5*G[0, w])/3 - G[0, w^2]/12 - 
   (7*G[1, r7])/4 - G[1, -w]/6 + (10*G[1, w])/3 + G[1, w^2]/6)*
  G[-w, -w^(-1), w^2, z3] + ((10*I)/3)*Pi*G[-w, -w, 0, w^2] - 
 (16*G[0, -w]*G[-w, -w, 0, w^2])/9 + (2*G[0, w]*G[-w, -w, 0, w^2])/3 + 
 (22*G[0, w^2]*G[-w, -w, 0, w^2])/9 + (31*G[1, r7]*G[-w, -w, 0, w^2])/9 + 
 (32*G[1, -w]*G[-w, -w, 0, w^2])/9 + (14*G[1, w]*G[-w, -w, 0, w^2])/3 - 
 (122*G[1, w^2]*G[-w, -w, 0, w^2])/9 + 2*G[r61, w^2]*G[-w, -w, 0, w^2] + 
 2*G[r62, w^2]*G[-w, -w, 0, w^2] + G[w^(-2), w^2]*G[-w, -w, 0, w^2] + 
 (4*G[-w^(-1), w^2]*G[-w, -w, 0, w^2])/3 + (4*G[-w, w^2]*G[-w, -w, 0, w^2])/
  3 + (((-10*I)/3)*Pi + (16*G[0, -w])/9 - (2*G[0, w])/3 - (97*G[0, w^2])/9 - 
   (31*G[1, r7])/9 - (32*G[1, -w])/9 - (14*G[1, w])/3 + (122*G[1, w^2])/9 + 
   4*G[r61, w^2] + 4*G[r62, w^2])*G[-w, -w, 0, z3] + 
 ((14*I)/3)*Pi*G[-w, -w, 1, w^2] - (40*G[0, -w]*G[-w, -w, 1, w^2])/9 - 
 (20*G[0, w]*G[-w, -w, 1, w^2])/3 + (28*G[0, w^2]*G[-w, -w, 1, w^2])/9 - 
 (92*G[1, r7]*G[-w, -w, 1, w^2])/9 + (80*G[1, -w]*G[-w, -w, 1, w^2])/9 + 
 (40*G[1, w]*G[-w, -w, 1, w^2])/3 + (100*G[1, w^2]*G[-w, -w, 1, w^2])/9 - 
 4*G[r61, w^2]*G[-w, -w, 1, w^2] - 4*G[r62, w^2]*G[-w, -w, 1, w^2] - 
 2*G[w^(-2), w^2]*G[-w, -w, 1, w^2] - (8*G[-w^(-1), w^2]*G[-w, -w, 1, w^2])/
  3 - (8*G[-w, w^2]*G[-w, -w, 1, w^2])/3 + 
 (((-14*I)/3)*Pi + (40*G[0, -w])/9 + (20*G[0, w])/3 + (122*G[0, w^2])/9 + 
   (92*G[1, r7])/9 - (80*G[1, -w])/9 - (40*G[1, w])/3 - (100*G[1, w^2])/9 - 
   8*G[r61, w^2] - 8*G[r62, w^2])*G[-w, -w, 1, z3] - 
 ((4*I)/3)*Pi*G[-w, -w, r61, w^2] + (4*G[0, w]*G[-w, -w, r61, w^2])/3 - 
 4*G[0, w^2]*G[-w, -w, r61, w^2] - (8*G[1, r7]*G[-w, -w, r61, w^2])/3 - 
 (8*G[1, w]*G[-w, -w, r61, w^2])/3 + 8*G[1, w^2]*G[-w, -w, r61, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 4*G[0, w^2] + (8*G[1, r7])/3 + 
   (8*G[1, w])/3 - 8*G[1, w^2])*G[-w, -w, r61, z3] - 
 ((4*I)/3)*Pi*G[-w, -w, r62, w^2] + (4*G[0, w]*G[-w, -w, r62, w^2])/3 - 
 4*G[0, w^2]*G[-w, -w, r62, w^2] - (8*G[1, r7]*G[-w, -w, r62, w^2])/3 - 
 (8*G[1, w]*G[-w, -w, r62, w^2])/3 + 8*G[1, w^2]*G[-w, -w, r62, w^2] + 
 (((4*I)/3)*Pi - (4*G[0, w])/3 + 4*G[0, w^2] + (8*G[1, r7])/3 + 
   (8*G[1, w])/3 - 8*G[1, w^2])*G[-w, -w, r62, z3] - 
 ((5*I)/3)*Pi*G[-w, -w, w^(-2), w^2] - (G[0, -w]*G[-w, -w, w^(-2), w^2])/12 + 
 (5*G[0, w]*G[-w, -w, w^(-2), w^2])/3 + (G[0, w^2]*G[-w, -w, w^(-2), w^2])/
  12 + (7*G[1, r7]*G[-w, -w, w^(-2), w^2])/4 + 
 (G[1, -w]*G[-w, -w, w^(-2), w^2])/6 - (10*G[1, w]*G[-w, -w, w^(-2), w^2])/
  3 - (G[1, w^2]*G[-w, -w, w^(-2), w^2])/6 + 
 (((5*I)/3)*Pi + G[0, -w]/12 - (5*G[0, w])/3 - G[0, w^2]/12 - 
   (7*G[1, r7])/4 - G[1, -w]/6 + (10*G[1, w])/3 + G[1, w^2]/6)*
  G[-w, -w, w^(-2), z3] - ((8*I)/3)*Pi*G[-w, -w, -w^(-1), w^2] + 
 (85*G[0, -w]*G[-w, -w, -w^(-1), w^2])/12 + 
 (8*G[0, w]*G[-w, -w, -w^(-1), w^2])/3 - (G[0, w^2]*G[-w, -w, -w^(-1), w^2])/
  12 + (31*G[1, r7]*G[-w, -w, -w^(-1), w^2])/12 - 
 (85*G[1, -w]*G[-w, -w, -w^(-1), w^2])/6 - 
 (16*G[1, w]*G[-w, -w, -w^(-1), w^2])/3 + (G[1, w^2]*G[-w, -w, -w^(-1), w^2])/
  6 + (((8*I)/3)*Pi - (85*G[0, -w])/12 - (8*G[0, w])/3 + G[0, w^2]/12 - 
   (31*G[1, r7])/12 + (85*G[1, -w])/6 + (16*G[1, w])/3 - G[1, w^2]/6)*
  G[-w, -w, -w^(-1), z3] - ((8*I)/3)*Pi*G[-w, -w, -w, w^2] + 
 (13*G[0, -w]*G[-w, -w, -w, w^2])/12 + (8*G[0, w]*G[-w, -w, -w, w^2])/3 - 
 (G[0, w^2]*G[-w, -w, -w, w^2])/12 + (31*G[1, r7]*G[-w, -w, -w, w^2])/12 - 
 (13*G[1, -w]*G[-w, -w, -w, w^2])/6 - (16*G[1, w]*G[-w, -w, -w, w^2])/3 + 
 (G[1, w^2]*G[-w, -w, -w, w^2])/6 + 
 (((8*I)/3)*Pi - (13*G[0, -w])/12 - (8*G[0, w])/3 + G[0, w^2]/12 - 
   (31*G[1, r7])/12 + (13*G[1, -w])/6 + (16*G[1, w])/3 - G[1, w^2]/6)*
  G[-w, -w, -w, z3] - ((5*I)/3)*Pi*G[-w, -w, w^2, w^2] - 
 (G[0, -w]*G[-w, -w, w^2, w^2])/12 + (5*G[0, w]*G[-w, -w, w^2, w^2])/3 + 
 (G[0, w^2]*G[-w, -w, w^2, w^2])/12 + (7*G[1, r7]*G[-w, -w, w^2, w^2])/4 + 
 (G[1, -w]*G[-w, -w, w^2, w^2])/6 - (10*G[1, w]*G[-w, -w, w^2, w^2])/3 - 
 (G[1, w^2]*G[-w, -w, w^2, w^2])/6 + 
 (((5*I)/3)*Pi + G[0, -w]/12 - (5*G[0, w])/3 - G[0, w^2]/12 - 
   (7*G[1, r7])/4 - G[1, -w]/6 + (10*G[1, w])/3 + G[1, w^2]/6)*
  G[-w, -w, w^2, z3] + ((11*I)/3)*Pi*G[-w, w^2, 0, w^2] - 
 (43*G[0, -w]*G[-w, w^2, 0, w^2])/9 - (13*G[0, w]*G[-w, w^2, 0, w^2])/3 + 
 (95*G[0, w^2]*G[-w, w^2, 0, w^2])/18 - (26*G[1, r7]*G[-w, w^2, 0, w^2])/9 + 
 (86*G[1, -w]*G[-w, w^2, 0, w^2])/9 - (4*G[1, w]*G[-w, w^2, 0, w^2])/3 - 
 (14*G[1, w^2]*G[-w, w^2, 0, w^2])/9 - (7*G[r61, w^2]*G[-w, w^2, 0, w^2])/6 - 
 (7*G[r62, w^2]*G[-w, w^2, 0, w^2])/6 + 6*G[w^(-2), w^2]*G[-w, w^2, 0, w^2] + 
 (8*G[-w^(-1), w^2]*G[-w, w^2, 0, w^2])/3 - 
 (28*G[-w, w^2]*G[-w, w^2, 0, w^2])/3 + 
 (((-11*I)/3)*Pi + (43*G[0, -w])/9 + (13*G[0, w])/3 - (35*G[0, w^2])/18 + 
   (26*G[1, r7])/9 - (86*G[1, -w])/9 + (4*G[1, w])/3 + (14*G[1, w^2])/9 + 
   (7*G[r61, w^2])/6 + (7*G[r62, w^2])/6)*G[-w, w^2, 0, z3] - 
 ((31*I)/3)*Pi*G[-w, w^2, 1, w^2] + (47*G[0, -w]*G[-w, w^2, 1, w^2])/9 + 
 (25*G[0, w]*G[-w, w^2, 1, w^2])/3 - (125*G[0, w^2]*G[-w, w^2, 1, w^2])/9 + 
 (28*G[1, r7]*G[-w, w^2, 1, w^2])/9 - (94*G[1, -w]*G[-w, w^2, 1, w^2])/9 - 
 (50*G[1, w]*G[-w, w^2, 1, w^2])/3 + (130*G[1, w^2]*G[-w, w^2, 1, w^2])/9 - 
 12*G[w^(-2), w^2]*G[-w, w^2, 1, w^2] - 
 (16*G[-w^(-1), w^2]*G[-w, w^2, 1, w^2])/3 + 
 (56*G[-w, w^2]*G[-w, w^2, 1, w^2])/3 + 
 (((31*I)/3)*Pi - (47*G[0, -w])/9 - (25*G[0, w])/3 + (65*G[0, w^2])/9 - 
   (28*G[1, r7])/9 + (94*G[1, -w])/9 + (50*G[1, w])/3 - (130*G[1, w^2])/9)*
  G[-w, w^2, 1, z3] - ((8*I)/3)*Pi*G[-w, w^2, r61, w^2] - 
 (2*G[0, w]*G[-w, w^2, r61, w^2])/3 + (16*G[0, w^2]*G[-w, w^2, r61, w^2])/3 + 
 (8*G[1, r7]*G[-w, w^2, r61, w^2])/3 + (4*G[1, w]*G[-w, w^2, r61, w^2])/3 - 
 (16*G[r61, w^2]*G[-w, w^2, r61, w^2])/3 - 
 (16*G[r62, w^2]*G[-w, w^2, r61, w^2])/3 + 
 (((8*I)/3)*Pi + (2*G[0, w])/3 - (16*G[0, w^2])/3 - (8*G[1, r7])/3 - 
   (4*G[1, w])/3 + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w, w^2, r61, z3] - ((8*I)/3)*Pi*G[-w, w^2, r62, w^2] - 
 (2*G[0, w]*G[-w, w^2, r62, w^2])/3 + (16*G[0, w^2]*G[-w, w^2, r62, w^2])/3 + 
 (8*G[1, r7]*G[-w, w^2, r62, w^2])/3 + (4*G[1, w]*G[-w, w^2, r62, w^2])/3 - 
 (16*G[r61, w^2]*G[-w, w^2, r62, w^2])/3 - 
 (16*G[r62, w^2]*G[-w, w^2, r62, w^2])/3 + 
 (((8*I)/3)*Pi + (2*G[0, w])/3 - (16*G[0, w^2])/3 - (8*G[1, r7])/3 - 
   (4*G[1, w])/3 + (16*G[r61, w^2])/3 + (16*G[r62, w^2])/3)*
  G[-w, w^2, r62, z3] + ((5*I)/3)*Pi*G[-w, w^2, w^(-2), w^2] - 
 (3*G[0, -w]*G[-w, w^2, w^(-2), w^2])/4 - (5*G[0, w]*G[-w, w^2, w^(-2), w^2])/
  3 - (23*G[0, w^2]*G[-w, w^2, w^(-2), w^2])/4 - 
 (11*G[1, r7]*G[-w, w^2, w^(-2), w^2])/12 + 
 (3*G[1, -w]*G[-w, w^2, w^(-2), w^2])/2 + 
 (10*G[1, w]*G[-w, w^2, w^(-2), w^2])/3 - 
 (3*G[1, w^2]*G[-w, w^2, w^(-2), w^2])/2 + 
 (13*G[r61, w^2]*G[-w, w^2, w^(-2), w^2])/2 + 
 (13*G[r62, w^2]*G[-w, w^2, w^(-2), w^2])/2 + 
 (((-5*I)/3)*Pi + (3*G[0, -w])/4 + (5*G[0, w])/3 + (23*G[0, w^2])/4 + 
   (11*G[1, r7])/12 - (3*G[1, -w])/2 - (10*G[1, w])/3 + (3*G[1, w^2])/2 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w, w^2, w^(-2), z3] + 
 ((5*I)/2)*Pi*G[-w, w^2, -w^(-1), w^2] - 
 (25*G[0, -w]*G[-w, w^2, -w^(-1), w^2])/12 - 
 (5*G[0, w]*G[-w, w^2, -w^(-1), w^2])/2 + 
 (25*G[0, w^2]*G[-w, w^2, -w^(-1), w^2])/12 - 
 (5*G[1, r7]*G[-w, w^2, -w^(-1), w^2])/12 + 
 (25*G[1, -w]*G[-w, w^2, -w^(-1), w^2])/6 + 
 5*G[1, w]*G[-w, w^2, -w^(-1), w^2] - (25*G[1, w^2]*G[-w, w^2, -w^(-1), w^2])/
  6 + (((-5*I)/2)*Pi + (25*G[0, -w])/12 + (5*G[0, w])/2 - (25*G[0, w^2])/12 + 
   (5*G[1, r7])/12 - (25*G[1, -w])/6 - 5*G[1, w] + (25*G[1, w^2])/6)*
  G[-w, w^2, -w^(-1), z3] + ((5*I)/2)*Pi*G[-w, w^2, -w, w^2] + 
 (95*G[0, -w]*G[-w, w^2, -w, w^2])/12 - (5*G[0, w]*G[-w, w^2, -w, w^2])/2 + 
 (25*G[0, w^2]*G[-w, w^2, -w, w^2])/12 - (5*G[1, r7]*G[-w, w^2, -w, w^2])/
  12 - (95*G[1, -w]*G[-w, w^2, -w, w^2])/6 + 5*G[1, w]*G[-w, w^2, -w, w^2] - 
 (25*G[1, w^2]*G[-w, w^2, -w, w^2])/6 + 
 (((-5*I)/2)*Pi - (95*G[0, -w])/12 + (5*G[0, w])/2 - (25*G[0, w^2])/12 + 
   (5*G[1, r7])/12 + (95*G[1, -w])/6 - 5*G[1, w] + (25*G[1, w^2])/6)*
  G[-w, w^2, -w, z3] + ((5*I)/3)*Pi*G[-w, w^2, w^2, w^2] - 
 (3*G[0, -w]*G[-w, w^2, w^2, w^2])/4 - (5*G[0, w]*G[-w, w^2, w^2, w^2])/3 - 
 (23*G[0, w^2]*G[-w, w^2, w^2, w^2])/4 - (11*G[1, r7]*G[-w, w^2, w^2, w^2])/
  12 + (3*G[1, -w]*G[-w, w^2, w^2, w^2])/2 + 
 (10*G[1, w]*G[-w, w^2, w^2, w^2])/3 - (3*G[1, w^2]*G[-w, w^2, w^2, w^2])/2 + 
 (13*G[r61, w^2]*G[-w, w^2, w^2, w^2])/2 + 
 (13*G[r62, w^2]*G[-w, w^2, w^2, w^2])/2 + 
 (((-5*I)/3)*Pi + (3*G[0, -w])/4 + (5*G[0, w])/3 + (23*G[0, w^2])/4 + 
   (11*G[1, r7])/12 - (3*G[1, -w])/2 - (10*G[1, w])/3 + (3*G[1, w^2])/2 - 
   (13*G[r61, w^2])/2 - (13*G[r62, w^2])/2)*G[-w, w^2, w^2, z3] + 
 (5*G[0, w^2]*G[w^2, 0, 0, -w])/3 - (5*G[-w^(-1), w^2]*G[w^2, 0, 0, -w])/3 - 
 (5*G[-w, w^2]*G[w^2, 0, 0, -w])/3 + (4*G[0, w^2]*G[w^2, 0, 1, -w])/3 - 
 (4*G[-w^(-1), w^2]*G[w^2, 0, 1, -w])/3 - (4*G[-w, w^2]*G[w^2, 0, 1, -w])/3 - 
 (7*G[0, w^2]*G[w^2, 0, r61, -w])/3 + (7*G[-w^(-1), w^2]*G[w^2, 0, r61, -w])/
  3 + (7*G[-w, w^2]*G[w^2, 0, r61, -w])/3 - (7*G[0, w^2]*G[w^2, 0, r62, -w])/
  3 + (7*G[-w^(-1), w^2]*G[w^2, 0, r62, -w])/3 + 
 (7*G[-w, w^2]*G[w^2, 0, r62, -w])/3 + 2*G[0, w^2]*G[w^2, 1, 0, -w] - 
 2*G[-w^(-1), w^2]*G[w^2, 1, 0, -w] - 2*G[-w, w^2]*G[w^2, 1, 0, -w] - 
 4*G[0, w^2]*G[w^2, 1, 1, -w] + 4*G[-w^(-1), w^2]*G[w^2, 1, 1, -w] + 
 4*G[-w, w^2]*G[w^2, 1, 1, -w] - (7*G[0, w^2]*G[w^2, r61, 0, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[w^2, r61, 0, -w])/3 + (7*G[-w, w^2]*G[w^2, r61, 0, -w])/
  3 + (7*G[0, w^2]*G[w^2, r61, r61, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[w^2, r61, r61, -w])/3 - 
 (7*G[-w, w^2]*G[w^2, r61, r61, -w])/3 + (7*G[0, w^2]*G[w^2, r61, r62, -w])/
  3 - (7*G[-w^(-1), w^2]*G[w^2, r61, r62, -w])/3 - 
 (7*G[-w, w^2]*G[w^2, r61, r62, -w])/3 - (7*G[0, w^2]*G[w^2, r62, 0, -w])/3 + 
 (7*G[-w^(-1), w^2]*G[w^2, r62, 0, -w])/3 + (7*G[-w, w^2]*G[w^2, r62, 0, -w])/
  3 + (7*G[0, w^2]*G[w^2, r62, r61, -w])/3 - 
 (7*G[-w^(-1), w^2]*G[w^2, r62, r61, -w])/3 - 
 (7*G[-w, w^2]*G[w^2, r62, r61, -w])/3 + (7*G[0, w^2]*G[w^2, r62, r62, -w])/
  3 - (7*G[-w^(-1), w^2]*G[w^2, r62, r62, -w])/3 - 
 (7*G[-w, w^2]*G[w^2, r62, r62, -w])/3 - (2*G[0, w^2]*G[w^2, -w, 0, -w])/3 + 
 (2*G[-w^(-1), w^2]*G[w^2, -w, 0, -w])/3 + (2*G[-w, w^2]*G[w^2, -w, 0, -w])/
  3 + (4*G[0, w^2]*G[w^2, -w, 1, -w])/3 - 
 (4*G[-w^(-1), w^2]*G[w^2, -w, 1, -w])/3 - (4*G[-w, w^2]*G[w^2, -w, 1, -w])/
  3 - 24*G[0, 0, -1, 0, w] - 23*G[0, 0, 0, 0, w] + 
 (133*G[0, 0, 0, 0, w^2])/6 - (133*G[0, 0, 0, 0, z3])/6 - 
 2*G[0, 0, 0, 1, w] + 2*G[0, 0, 0, 1, w^2] - 2*G[0, 0, 0, 1, z3] - 
 (139*G[0, 0, 0, r61, w^2])/6 + (139*G[0, 0, 0, r61, z3])/6 - 
 (139*G[0, 0, 0, r62, w^2])/6 + (139*G[0, 0, 0, r62, z3])/6 - 
 32*G[0, 0, 1, 0, w] + 24*G[0, 0, 1, 0, w^2] - 24*G[0, 0, 1, 0, z3] + 
 48*G[0, 0, 1, 1, w] - 32*G[0, 0, 1, 1, w^2] + 32*G[0, 0, 1, 1, z3] - 
 8*G[0, 0, 1, r61, w^2] + 8*G[0, 0, 1, r61, z3] - 8*G[0, 0, 1, r62, w^2] + 
 8*G[0, 0, 1, r62, z3] + 11*G[0, 0, r1, 0, w] - 22*G[0, 0, r1, 1, w] + 
 11*G[0, 0, r2, 0, w] - 22*G[0, 0, r2, 1, w] - 40*G[0, 0, r61, 0, w^2] + 
 40*G[0, 0, r61, 0, z3] - 8*G[0, 0, r61, 1, w^2] + 8*G[0, 0, r61, 1, z3] + 
 44*G[0, 0, r61, r61, w^2] - 44*G[0, 0, r61, r61, z3] + 
 44*G[0, 0, r61, r62, w^2] - 44*G[0, 0, r61, r62, z3] - 
 40*G[0, 0, r62, 0, w^2] + 40*G[0, 0, r62, 0, z3] - 8*G[0, 0, r62, 1, w^2] + 
 8*G[0, 0, r62, 1, z3] + 44*G[0, 0, r62, r61, w^2] - 
 44*G[0, 0, r62, r61, z3] + 44*G[0, 0, r62, r62, w^2] - 
 44*G[0, 0, r62, r62, z3] + (101*G[0, 0, w^(-2), 0, w^2])/6 - 
 (101*G[0, 0, w^(-2), 0, z3])/6 - (101*G[0, 0, w^(-2), r61, w^2])/6 + 
 (101*G[0, 0, w^(-2), r61, z3])/6 - (101*G[0, 0, w^(-2), r62, w^2])/6 + 
 (101*G[0, 0, w^(-2), r62, z3])/6 - 11*G[0, 0, -w^(-1), 0, w^2] + 
 11*G[0, 0, -w^(-1), 0, z3] + 22*G[0, 0, -w^(-1), 1, w^2] - 
 22*G[0, 0, -w^(-1), 1, z3] - 11*G[0, 0, -w, 0, w^2] + 
 11*G[0, 0, -w, 0, z3] + 22*G[0, 0, -w, 1, w^2] - 22*G[0, 0, -w, 1, z3] + 
 (101*G[0, 0, w^2, 0, w^2])/6 - (101*G[0, 0, w^2, 0, z3])/6 - 
 (101*G[0, 0, w^2, r61, w^2])/6 + (101*G[0, 0, w^2, r61, z3])/6 - 
 (101*G[0, 0, w^2, r62, w^2])/6 + (101*G[0, 0, w^2, r62, z3])/6 - 
 24*G[0, -I, 0, 0, r1] + 24*G[0, -I, 0, 0, w] + 16*G[0, -I, 0, 1, r1] - 
 16*G[0, -I, 0, 1, w] + 8*G[0, -I, r1, 0, r1] - 8*G[0, -I, r1, 0, w] - 
 16*G[0, -I, r1, 1, r1] + 16*G[0, -I, r1, 1, w] + 8*G[0, -I, r2, 0, r1] - 
 8*G[0, -I, r2, 0, w] - 16*G[0, -I, r2, 1, r1] + 16*G[0, -I, r2, 1, w] - 
 24*G[0, I, 0, 0, r1] + 24*G[0, I, 0, 0, w] + 16*G[0, I, 0, 1, r1] - 
 16*G[0, I, 0, 1, w] + 8*G[0, I, r1, 0, r1] - 8*G[0, I, r1, 0, w] - 
 16*G[0, I, r1, 1, r1] + 16*G[0, I, r1, 1, w] + 8*G[0, I, r2, 0, r1] - 
 8*G[0, I, r2, 0, w] - 16*G[0, I, r2, 1, r1] + 16*G[0, I, r2, 1, w] + 
 4*G[0, 1, 0, 0, w] + 28*G[0, 1, 0, 0, w^2] - 28*G[0, 1, 0, 0, z3] - 
 8*G[0, 1, 0, 1, w] - 64*G[0, 1, 0, 1, w^2] + 64*G[0, 1, 0, 1, z3] + 
 4*G[0, 1, 0, r61, w^2] - 4*G[0, 1, 0, r61, z3] + 4*G[0, 1, 0, r62, w^2] - 
 4*G[0, 1, 0, r62, z3] + 24*G[0, 1, 1, 0, w] - 64*G[0, 1, 1, 0, w^2] + 
 64*G[0, 1, 1, 0, z3] - 48*G[0, 1, 1, 1, w] + 128*G[0, 1, 1, 1, w^2] - 
 128*G[0, 1, 1, 1, z3] - 16*G[0, 1, r1, 0, w] + 32*G[0, 1, r1, 1, w] - 
 16*G[0, 1, r2, 0, w] + 32*G[0, 1, r2, 1, w] + 4*G[0, 1, w^(-2), 0, w^2] - 
 4*G[0, 1, w^(-2), 0, z3] - 4*G[0, 1, w^(-2), r61, w^2] + 
 4*G[0, 1, w^(-2), r61, z3] - 4*G[0, 1, w^(-2), r62, w^2] + 
 4*G[0, 1, w^(-2), r62, z3] + 4*G[0, 1, w^2, 0, w^2] - 
 4*G[0, 1, w^2, 0, z3] - 4*G[0, 1, w^2, r61, w^2] + 4*G[0, 1, w^2, r61, z3] - 
 4*G[0, 1, w^2, r62, w^2] + 4*G[0, 1, w^2, r62, z3] + 13*G[0, r1, 0, 0, w] + 
 22*G[0, r1, 0, 1, w] + 12*G[0, r1, 1, 0, w] - 24*G[0, r1, 1, 1, w] + 
 5*G[0, r1, r1, 0, w] - 10*G[0, r1, r1, 1, w] + 5*G[0, r1, r2, 0, w] - 
 10*G[0, r1, r2, 1, w] + 13*G[0, r2, 0, 0, w] + 22*G[0, r2, 0, 1, w] + 
 12*G[0, r2, 1, 0, w] - 24*G[0, r2, 1, 1, w] + 5*G[0, r2, r1, 0, w] - 
 10*G[0, r2, r1, 1, w] + 5*G[0, r2, r2, 0, w] - 10*G[0, r2, r2, 1, w] - 
 (97*G[0, r61, 0, 0, w^2])/3 + (97*G[0, r61, 0, 0, z3])/3 - 
 4*G[0, r61, 0, 1, w^2] + 4*G[0, r61, 0, 1, z3] + 
 (103*G[0, r61, 0, r61, w^2])/3 - (103*G[0, r61, 0, r61, z3])/3 + 
 (103*G[0, r61, 0, r62, w^2])/3 - (103*G[0, r61, 0, r62, z3])/3 + 
 (152*G[0, r61, r61, 0, w^2])/3 - (152*G[0, r61, r61, 0, z3])/3 - 
 (152*G[0, r61, r61, r61, w^2])/3 + (152*G[0, r61, r61, r61, z3])/3 - 
 (152*G[0, r61, r61, r62, w^2])/3 + (152*G[0, r61, r61, r62, z3])/3 + 
 (152*G[0, r61, r62, 0, w^2])/3 - (152*G[0, r61, r62, 0, z3])/3 - 
 (152*G[0, r61, r62, r61, w^2])/3 + (152*G[0, r61, r62, r61, z3])/3 - 
 (152*G[0, r61, r62, r62, w^2])/3 + (152*G[0, r61, r62, r62, z3])/3 - 
 (49*G[0, r61, w^(-2), 0, w^2])/3 + (49*G[0, r61, w^(-2), 0, z3])/3 + 
 (49*G[0, r61, w^(-2), r61, w^2])/3 - (49*G[0, r61, w^(-2), r61, z3])/3 + 
 (49*G[0, r61, w^(-2), r62, w^2])/3 - (49*G[0, r61, w^(-2), r62, z3])/3 - 
 2*G[0, r61, -w^(-1), 0, w^2] + 2*G[0, r61, -w^(-1), 0, z3] + 
 4*G[0, r61, -w^(-1), 1, w^2] - 4*G[0, r61, -w^(-1), 1, z3] - 
 2*G[0, r61, -w, 0, w^2] + 2*G[0, r61, -w, 0, z3] + 4*G[0, r61, -w, 1, w^2] - 
 4*G[0, r61, -w, 1, z3] - (49*G[0, r61, w^2, 0, w^2])/3 + 
 (49*G[0, r61, w^2, 0, z3])/3 + (49*G[0, r61, w^2, r61, w^2])/3 - 
 (49*G[0, r61, w^2, r61, z3])/3 + (49*G[0, r61, w^2, r62, w^2])/3 - 
 (49*G[0, r61, w^2, r62, z3])/3 - (97*G[0, r62, 0, 0, w^2])/3 + 
 (97*G[0, r62, 0, 0, z3])/3 - 4*G[0, r62, 0, 1, w^2] + 
 4*G[0, r62, 0, 1, z3] + (103*G[0, r62, 0, r61, w^2])/3 - 
 (103*G[0, r62, 0, r61, z3])/3 + (103*G[0, r62, 0, r62, w^2])/3 - 
 (103*G[0, r62, 0, r62, z3])/3 + (152*G[0, r62, r61, 0, w^2])/3 - 
 (152*G[0, r62, r61, 0, z3])/3 - (152*G[0, r62, r61, r61, w^2])/3 + 
 (152*G[0, r62, r61, r61, z3])/3 - (152*G[0, r62, r61, r62, w^2])/3 + 
 (152*G[0, r62, r61, r62, z3])/3 + (152*G[0, r62, r62, 0, w^2])/3 - 
 (152*G[0, r62, r62, 0, z3])/3 - (152*G[0, r62, r62, r61, w^2])/3 + 
 (152*G[0, r62, r62, r61, z3])/3 - (152*G[0, r62, r62, r62, w^2])/3 + 
 (152*G[0, r62, r62, r62, z3])/3 - (49*G[0, r62, w^(-2), 0, w^2])/3 + 
 (49*G[0, r62, w^(-2), 0, z3])/3 + (49*G[0, r62, w^(-2), r61, w^2])/3 - 
 (49*G[0, r62, w^(-2), r61, z3])/3 + (49*G[0, r62, w^(-2), r62, w^2])/3 - 
 (49*G[0, r62, w^(-2), r62, z3])/3 - 2*G[0, r62, -w^(-1), 0, w^2] + 
 2*G[0, r62, -w^(-1), 0, z3] + 4*G[0, r62, -w^(-1), 1, w^2] - 
 4*G[0, r62, -w^(-1), 1, z3] - 2*G[0, r62, -w, 0, w^2] + 
 2*G[0, r62, -w, 0, z3] + 4*G[0, r62, -w, 1, w^2] - 4*G[0, r62, -w, 1, z3] - 
 (49*G[0, r62, w^2, 0, w^2])/3 + (49*G[0, r62, w^2, 0, z3])/3 + 
 (49*G[0, r62, w^2, r61, w^2])/3 - (49*G[0, r62, w^2, r61, z3])/3 + 
 (49*G[0, r62, w^2, r62, w^2])/3 - (49*G[0, r62, w^2, r62, z3])/3 + 
 (19*G[0, w^(-2), 0, 0, w^2])/6 - (19*G[0, w^(-2), 0, 0, z3])/6 + 
 16*G[0, w^(-2), 0, 1, w^2] - 16*G[0, w^(-2), 0, 1, z3] - 
 (67*G[0, w^(-2), 0, r61, w^2])/6 + (67*G[0, w^(-2), 0, r61, z3])/6 - 
 (67*G[0, w^(-2), 0, r62, w^2])/6 + (67*G[0, w^(-2), 0, r62, z3])/6 + 
 12*G[0, w^(-2), 1, 0, w^2] - 12*G[0, w^(-2), 1, 0, z3] - 
 24*G[0, w^(-2), 1, 1, w^2] + 24*G[0, w^(-2), 1, 1, z3] - 
 (26*G[0, w^(-2), r61, 0, w^2])/3 + (26*G[0, w^(-2), r61, 0, z3])/3 + 
 (26*G[0, w^(-2), r61, r61, w^2])/3 - (26*G[0, w^(-2), r61, r61, z3])/3 + 
 (26*G[0, w^(-2), r61, r62, w^2])/3 - (26*G[0, w^(-2), r61, r62, z3])/3 - 
 (26*G[0, w^(-2), r62, 0, w^2])/3 + (26*G[0, w^(-2), r62, 0, z3])/3 + 
 (26*G[0, w^(-2), r62, r61, w^2])/3 - (26*G[0, w^(-2), r62, r61, z3])/3 + 
 (26*G[0, w^(-2), r62, r62, w^2])/3 - (26*G[0, w^(-2), r62, r62, z3])/3 - 
 (5*G[0, w^(-2), w^(-2), 0, w^2])/2 + (5*G[0, w^(-2), w^(-2), 0, z3])/2 + 
 (5*G[0, w^(-2), w^(-2), r61, w^2])/2 - (5*G[0, w^(-2), w^(-2), r61, z3])/2 + 
 (5*G[0, w^(-2), w^(-2), r62, w^2])/2 - (5*G[0, w^(-2), w^(-2), r62, z3])/2 + 
 4*G[0, w^(-2), -w^(-1), 0, w^2] - 4*G[0, w^(-2), -w^(-1), 0, z3] - 
 8*G[0, w^(-2), -w^(-1), 1, w^2] + 8*G[0, w^(-2), -w^(-1), 1, z3] - 
 (5*G[0, w^(-2), w^2, 0, w^2])/2 + (5*G[0, w^(-2), w^2, 0, z3])/2 + 
 (5*G[0, w^(-2), w^2, r61, w^2])/2 - (5*G[0, w^(-2), w^2, r61, z3])/2 + 
 (5*G[0, w^(-2), w^2, r62, w^2])/2 - (5*G[0, w^(-2), w^2, r62, z3])/2 - 
 7*G[0, -w^(-1), 0, 0, w^2] + 7*G[0, -w^(-1), 0, 0, z3] + 
 18*G[0, -w^(-1), 0, 1, w^2] - 18*G[0, -w^(-1), 0, 1, z3] - 
 2*G[0, -w^(-1), 0, r61, w^2] + 2*G[0, -w^(-1), 0, r61, z3] - 
 2*G[0, -w^(-1), 0, r62, w^2] + 2*G[0, -w^(-1), 0, r62, z3] - 
 4*G[0, -w^(-1), 1, 0, w^2] + 4*G[0, -w^(-1), 1, 0, z3] - 
 8*G[0, -w^(-1), 1, 1, w^2] + 8*G[0, -w^(-1), 1, 1, z3] + 
 8*G[0, -w^(-1), 1, r61, w^2] - 8*G[0, -w^(-1), 1, r61, z3] + 
 8*G[0, -w^(-1), 1, r62, w^2] - 8*G[0, -w^(-1), 1, r62, z3] - 
 2*G[0, -w^(-1), r61, 0, w^2] + 2*G[0, -w^(-1), r61, 0, z3] + 
 8*G[0, -w^(-1), r61, 1, w^2] - 8*G[0, -w^(-1), r61, 1, z3] - 
 2*G[0, -w^(-1), r61, r61, w^2] + 2*G[0, -w^(-1), r61, r61, z3] - 
 2*G[0, -w^(-1), r61, r62, w^2] + 2*G[0, -w^(-1), r61, r62, z3] - 
 2*G[0, -w^(-1), r62, 0, w^2] + 2*G[0, -w^(-1), r62, 0, z3] + 
 8*G[0, -w^(-1), r62, 1, w^2] - 8*G[0, -w^(-1), r62, 1, z3] - 
 2*G[0, -w^(-1), r62, r61, w^2] + 2*G[0, -w^(-1), r62, r61, z3] - 
 2*G[0, -w^(-1), r62, r62, w^2] + 2*G[0, -w^(-1), r62, r62, z3] + 
 7*G[0, -w^(-1), -w^(-1), 0, w^2] - 7*G[0, -w^(-1), -w^(-1), 0, z3] - 
 14*G[0, -w^(-1), -w^(-1), 1, w^2] + 14*G[0, -w^(-1), -w^(-1), 1, z3] + 
 15*G[0, -w^(-1), -w, 0, w^2] - 15*G[0, -w^(-1), -w, 0, z3] - 
 30*G[0, -w^(-1), -w, 1, w^2] + 30*G[0, -w^(-1), -w, 1, z3] - 
 7*G[0, -w, 0, 0, w^2] + 7*G[0, -w, 0, 0, z3] + 18*G[0, -w, 0, 1, w^2] - 
 18*G[0, -w, 0, 1, z3] - 2*G[0, -w, 0, r61, w^2] + 2*G[0, -w, 0, r61, z3] - 
 2*G[0, -w, 0, r62, w^2] + 2*G[0, -w, 0, r62, z3] - 4*G[0, -w, 1, 0, w^2] + 
 4*G[0, -w, 1, 0, z3] - 8*G[0, -w, 1, 1, w^2] + 8*G[0, -w, 1, 1, z3] + 
 8*G[0, -w, 1, r61, w^2] - 8*G[0, -w, 1, r61, z3] + 8*G[0, -w, 1, r62, w^2] - 
 8*G[0, -w, 1, r62, z3] - 2*G[0, -w, r61, 0, w^2] + 2*G[0, -w, r61, 0, z3] + 
 8*G[0, -w, r61, 1, w^2] - 8*G[0, -w, r61, 1, z3] - 
 2*G[0, -w, r61, r61, w^2] + 2*G[0, -w, r61, r61, z3] - 
 2*G[0, -w, r61, r62, w^2] + 2*G[0, -w, r61, r62, z3] - 
 2*G[0, -w, r62, 0, w^2] + 2*G[0, -w, r62, 0, z3] + 8*G[0, -w, r62, 1, w^2] - 
 8*G[0, -w, r62, 1, z3] - 2*G[0, -w, r62, r61, w^2] + 
 2*G[0, -w, r62, r61, z3] - 2*G[0, -w, r62, r62, w^2] + 
 2*G[0, -w, r62, r62, z3] + 15*G[0, -w, -w^(-1), 0, w^2] - 
 15*G[0, -w, -w^(-1), 0, z3] - 30*G[0, -w, -w^(-1), 1, w^2] + 
 30*G[0, -w, -w^(-1), 1, z3] + 7*G[0, -w, -w, 0, w^2] - 
 7*G[0, -w, -w, 0, z3] - 14*G[0, -w, -w, 1, w^2] + 14*G[0, -w, -w, 1, z3] + 
 (19*G[0, w^2, 0, 0, w^2])/6 - (19*G[0, w^2, 0, 0, z3])/6 + 
 16*G[0, w^2, 0, 1, w^2] - 16*G[0, w^2, 0, 1, z3] - 
 (67*G[0, w^2, 0, r61, w^2])/6 + (67*G[0, w^2, 0, r61, z3])/6 - 
 (67*G[0, w^2, 0, r62, w^2])/6 + (67*G[0, w^2, 0, r62, z3])/6 + 
 12*G[0, w^2, 1, 0, w^2] - 12*G[0, w^2, 1, 0, z3] - 24*G[0, w^2, 1, 1, w^2] + 
 24*G[0, w^2, 1, 1, z3] - (26*G[0, w^2, r61, 0, w^2])/3 + 
 (26*G[0, w^2, r61, 0, z3])/3 + (26*G[0, w^2, r61, r61, w^2])/3 - 
 (26*G[0, w^2, r61, r61, z3])/3 + (26*G[0, w^2, r61, r62, w^2])/3 - 
 (26*G[0, w^2, r61, r62, z3])/3 - (26*G[0, w^2, r62, 0, w^2])/3 + 
 (26*G[0, w^2, r62, 0, z3])/3 + (26*G[0, w^2, r62, r61, w^2])/3 - 
 (26*G[0, w^2, r62, r61, z3])/3 + (26*G[0, w^2, r62, r62, w^2])/3 - 
 (26*G[0, w^2, r62, r62, z3])/3 - (5*G[0, w^2, w^(-2), 0, w^2])/2 + 
 (5*G[0, w^2, w^(-2), 0, z3])/2 + (5*G[0, w^2, w^(-2), r61, w^2])/2 - 
 (5*G[0, w^2, w^(-2), r61, z3])/2 + (5*G[0, w^2, w^(-2), r62, w^2])/2 - 
 (5*G[0, w^2, w^(-2), r62, z3])/2 + 4*G[0, w^2, -w, 0, w^2] - 
 4*G[0, w^2, -w, 0, z3] - 8*G[0, w^2, -w, 1, w^2] + 8*G[0, w^2, -w, 1, z3] - 
 (5*G[0, w^2, w^2, 0, w^2])/2 + (5*G[0, w^2, w^2, 0, z3])/2 + 
 (5*G[0, w^2, w^2, r61, w^2])/2 - (5*G[0, w^2, w^2, r61, z3])/2 + 
 (5*G[0, w^2, w^2, r62, w^2])/2 - (5*G[0, w^2, w^2, r62, z3])/2 - 
 24*G[-I, 0, -1, 0, r1] + 24*G[-I, 0, -1, 0, w] + 12*G[-I, 0, 0, 0, r1] - 
 12*G[-I, 0, 0, 0, w] - 16*G[-I, 0, 0, 1, r1] + 16*G[-I, 0, 0, 1, w] - 
 24*G[-I, 0, 0, r1, r1] - 24*G[-I, 0, 1, 0, r1] + 24*G[-I, 0, 1, 0, w] + 
 32*G[-I, 0, 1, 1, r1] - 32*G[-I, 0, 1, 1, w] + 16*G[-I, 0, 1, r1, r1] - 
 24*G[-I, 0, r1, 0, r1] + 16*G[-I, 0, r1, 1, r1] - 20*G[-I, r1, 0, 0, r1] - 
 4*G[-I, r1, 0, 0, w] + 32*G[-I, r1, 0, 1, r1] - 16*G[-I, r1, 0, 1, w] + 
 8*G[-I, r1, 0, r1, r1] + 16*G[-I, r1, 1, 0, r1] - 16*G[-I, r1, 1, 0, w] - 
 32*G[-I, r1, 1, 1, r1] + 32*G[-I, r1, 1, 1, w] - 16*G[-I, r1, 1, r1, r1] + 
 16*G[-I, r1, r1, 0, r1] - 32*G[-I, r1, r1, 1, r1] + 8*G[-I, r1, r2, 0, r1] - 
 16*G[-I, r1, r2, 1, r1] + 4*G[-I, r2, 0, 0, r1] - 4*G[-I, r2, 0, 0, w] + 
 16*G[-I, r2, 0, 1, r1] - 16*G[-I, r2, 0, 1, w] + 8*G[-I, r2, 0, r1, r1] + 
 16*G[-I, r2, 1, 0, r1] - 16*G[-I, r2, 1, 0, w] - 32*G[-I, r2, 1, 1, r1] + 
 32*G[-I, r2, 1, 1, w] - 16*G[-I, r2, 1, r1, r1] + 8*G[-I, r2, r1, 0, r1] - 
 16*G[-I, r2, r1, 1, r1] - 24*G[I, 0, -1, 0, r1] + 24*G[I, 0, -1, 0, w] + 
 12*G[I, 0, 0, 0, r1] - 12*G[I, 0, 0, 0, w] - 16*G[I, 0, 0, 1, r1] + 
 16*G[I, 0, 0, 1, w] - 24*G[I, 0, 0, r1, r1] - 24*G[I, 0, 1, 0, r1] + 
 24*G[I, 0, 1, 0, w] + 32*G[I, 0, 1, 1, r1] - 32*G[I, 0, 1, 1, w] + 
 16*G[I, 0, 1, r1, r1] - 24*G[I, 0, r1, 0, r1] + 16*G[I, 0, r1, 1, r1] - 
 20*G[I, r1, 0, 0, r1] - 4*G[I, r1, 0, 0, w] + 32*G[I, r1, 0, 1, r1] - 
 16*G[I, r1, 0, 1, w] + 8*G[I, r1, 0, r1, r1] + 16*G[I, r1, 1, 0, r1] - 
 16*G[I, r1, 1, 0, w] - 32*G[I, r1, 1, 1, r1] + 32*G[I, r1, 1, 1, w] - 
 16*G[I, r1, 1, r1, r1] + 16*G[I, r1, r1, 0, r1] - 32*G[I, r1, r1, 1, r1] + 
 8*G[I, r1, r2, 0, r1] - 16*G[I, r1, r2, 1, r1] + 4*G[I, r2, 0, 0, r1] - 
 4*G[I, r2, 0, 0, w] + 16*G[I, r2, 0, 1, r1] - 16*G[I, r2, 0, 1, w] + 
 8*G[I, r2, 0, r1, r1] + 16*G[I, r2, 1, 0, r1] - 16*G[I, r2, 1, 0, w] - 
 32*G[I, r2, 1, 1, r1] + 32*G[I, r2, 1, 1, w] - 16*G[I, r2, 1, r1, r1] + 
 8*G[I, r2, r1, 0, r1] - 16*G[I, r2, r1, 1, r1] - 72*G[1, 0, -1, 0, w] + 
 6*G[1, 0, 0, 0, w] + 28*G[1, 0, 0, 1, w] - 4*G[1, 0, 1, 0, w] - 
 40*G[1, 0, 1, 1, w] + 4*G[1, 0, r1, 0, w] - 8*G[1, 0, r1, 1, w] + 
 4*G[1, 0, r2, 0, w] - 8*G[1, 0, r2, 1, w] + 36*G[1, 1, 0, 0, w] - 
 56*G[1, 1, 0, 1, w] - 88*G[1, 1, 1, 0, w] + 176*G[1, 1, 1, 1, w] + 
 16*G[1, 1, r1, 0, w] - 32*G[1, 1, r1, 1, w] + 16*G[1, 1, r2, 0, w] - 
 32*G[1, 1, r2, 1, w] + 24*G[1, r1, 0, 0, w] + 24*G[1, r1, 1, 0, w] - 
 48*G[1, r1, 1, 1, w] - 12*G[1, r1, r1, 0, w] + 24*G[1, r1, r1, 1, w] - 
 12*G[1, r1, r2, 0, w] + 24*G[1, r1, r2, 1, w] + 24*G[1, r2, 0, 0, w] + 
 24*G[1, r2, 1, 0, w] - 48*G[1, r2, 1, 1, w] - 12*G[1, r2, r1, 0, w] + 
 24*G[1, r2, r1, 1, w] - 12*G[1, r2, r2, 0, w] + 24*G[1, r2, r2, 1, w] + 
 36*G[r1, 0, -1, 0, w] + 32*G[r1, 0, 0, 0, w] - 28*G[r1, 0, 0, 1, w] + 
 10*G[r1, 0, 1, 0, w] + 4*G[r1, 0, 1, 1, w] - 13*G[r1, 0, r1, 0, w] + 
 26*G[r1, 0, r1, 1, w] - 13*G[r1, 0, r2, 0, w] + 26*G[r1, 0, r2, 1, w] - 
 24*G[r1, -I, 0, 0, w] + 16*G[r1, -I, 0, 1, w] + 8*G[r1, -I, r1, 0, w] - 
 16*G[r1, -I, r1, 1, w] + 8*G[r1, -I, r2, 0, w] - 16*G[r1, -I, r2, 1, w] - 
 24*G[r1, I, 0, 0, w] + 16*G[r1, I, 0, 1, w] + 8*G[r1, I, r1, 0, w] - 
 16*G[r1, I, r1, 1, w] + 8*G[r1, I, r2, 0, w] - 16*G[r1, I, r2, 1, w] - 
 22*G[r1, 1, 0, 0, w] + 36*G[r1, 1, 0, 1, w] + 20*G[r1, 1, 1, 0, w] - 
 40*G[r1, 1, 1, 1, w] + 8*G[r1, 1, r1, 0, w] - 16*G[r1, 1, r1, 1, w] + 
 8*G[r1, 1, r2, 0, w] - 16*G[r1, 1, r2, 1, w] - 21*G[r1, r1, 0, 0, w] - 
 6*G[r1, r1, 0, 1, w] - 8*G[r1, r1, 1, 0, w] + 16*G[r1, r1, 1, 1, w] + 
 G[r1, r1, r1, 0, w] - 2*G[r1, r1, r1, 1, w] + G[r1, r1, r2, 0, w] - 
 2*G[r1, r1, r2, 1, w] - 21*G[r1, r2, 0, 0, w] - 6*G[r1, r2, 0, 1, w] - 
 8*G[r1, r2, 1, 0, w] + 16*G[r1, r2, 1, 1, w] + G[r1, r2, r1, 0, w] - 
 2*G[r1, r2, r1, 1, w] + G[r1, r2, r2, 0, w] - 2*G[r1, r2, r2, 1, w] + 
 36*G[r2, 0, -1, 0, w] + 32*G[r2, 0, 0, 0, w] - 28*G[r2, 0, 0, 1, w] + 
 10*G[r2, 0, 1, 0, w] + 4*G[r2, 0, 1, 1, w] - 13*G[r2, 0, r1, 0, w] + 
 26*G[r2, 0, r1, 1, w] - 13*G[r2, 0, r2, 0, w] + 26*G[r2, 0, r2, 1, w] + 
 24*G[r2, -I, 0, 0, r1] - 24*G[r2, -I, 0, 0, w] - 16*G[r2, -I, 0, 1, r1] + 
 16*G[r2, -I, 0, 1, w] - 8*G[r2, -I, r1, 0, r1] + 8*G[r2, -I, r1, 0, w] + 
 16*G[r2, -I, r1, 1, r1] - 16*G[r2, -I, r1, 1, w] - 8*G[r2, -I, r2, 0, r1] + 
 8*G[r2, -I, r2, 0, w] + 16*G[r2, -I, r2, 1, r1] - 16*G[r2, -I, r2, 1, w] + 
 24*G[r2, I, 0, 0, r1] - 24*G[r2, I, 0, 0, w] - 16*G[r2, I, 0, 1, r1] + 
 16*G[r2, I, 0, 1, w] - 8*G[r2, I, r1, 0, r1] + 8*G[r2, I, r1, 0, w] + 
 16*G[r2, I, r1, 1, r1] - 16*G[r2, I, r1, 1, w] - 8*G[r2, I, r2, 0, r1] + 
 8*G[r2, I, r2, 0, w] + 16*G[r2, I, r2, 1, r1] - 16*G[r2, I, r2, 1, w] - 
 22*G[r2, 1, 0, 0, w] + 36*G[r2, 1, 0, 1, w] + 20*G[r2, 1, 1, 0, w] - 
 40*G[r2, 1, 1, 1, w] + 8*G[r2, 1, r1, 0, w] - 16*G[r2, 1, r1, 1, w] + 
 8*G[r2, 1, r2, 0, w] - 16*G[r2, 1, r2, 1, w] - 21*G[r2, r1, 0, 0, w] - 
 6*G[r2, r1, 0, 1, w] - 8*G[r2, r1, 1, 0, w] + 16*G[r2, r1, 1, 1, w] + 
 G[r2, r1, r1, 0, w] - 2*G[r2, r1, r1, 1, w] + G[r2, r1, r2, 0, w] - 
 2*G[r2, r1, r2, 1, w] - 21*G[r2, r2, 0, 0, w] - 6*G[r2, r2, 0, 1, w] - 
 8*G[r2, r2, 1, 0, w] + 16*G[r2, r2, 1, 1, w] + G[r2, r2, r1, 0, w] - 
 2*G[r2, r2, r1, 1, w] + G[r2, r2, r2, 0, w] - 2*G[r2, r2, r2, 1, w] - 
 18*G[r61, 0, 0, 0, w^2] + 18*G[r61, 0, 0, 0, z3] + 36*G[r61, 0, 0, 1, w^2] - 
 36*G[r61, 0, 0, 1, z3] + 24*G[r61, 0, 1, 0, w^2] - 24*G[r61, 0, 1, 0, z3] - 
 48*G[r61, 0, 1, 1, w^2] + 48*G[r61, 0, 1, 1, z3] + 
 6*G[r61, 0, -w^(-1), 0, w^2] - 6*G[r61, 0, -w^(-1), 0, z3] - 
 12*G[r61, 0, -w^(-1), 1, w^2] + 12*G[r61, 0, -w^(-1), 1, z3] + 
 6*G[r61, 0, -w, 0, w^2] - 6*G[r61, 0, -w, 0, z3] - 
 12*G[r61, 0, -w, 1, w^2] + 12*G[r61, 0, -w, 1, z3] + 
 6*G[r61, w^(-2), 0, 0, w^2] - 6*G[r61, w^(-2), 0, 0, z3] - 
 12*G[r61, w^(-2), 0, 1, w^2] + 12*G[r61, w^(-2), 0, 1, z3] - 
 12*G[r61, w^(-2), 1, 0, w^2] + 12*G[r61, w^(-2), 1, 0, z3] + 
 24*G[r61, w^(-2), 1, 1, w^2] - 24*G[r61, w^(-2), 1, 1, z3] + 
 12*G[r61, -w^(-1), 0, 0, w^2] - 12*G[r61, -w^(-1), 0, 0, z3] - 
 24*G[r61, -w^(-1), 0, 1, w^2] + 24*G[r61, -w^(-1), 0, 1, z3] - 
 12*G[r61, -w^(-1), 1, 0, w^2] + 12*G[r61, -w^(-1), 1, 0, z3] + 
 24*G[r61, -w^(-1), 1, 1, w^2] - 24*G[r61, -w^(-1), 1, 1, z3] - 
 6*G[r61, -w^(-1), -w^(-1), 0, w^2] + 6*G[r61, -w^(-1), -w^(-1), 0, z3] + 
 12*G[r61, -w^(-1), -w^(-1), 1, w^2] - 12*G[r61, -w^(-1), -w^(-1), 1, z3] - 
 6*G[r61, -w^(-1), -w, 0, w^2] + 6*G[r61, -w^(-1), -w, 0, z3] + 
 12*G[r61, -w^(-1), -w, 1, w^2] - 12*G[r61, -w^(-1), -w, 1, z3] + 
 12*G[r61, -w, 0, 0, w^2] - 12*G[r61, -w, 0, 0, z3] - 
 24*G[r61, -w, 0, 1, w^2] + 24*G[r61, -w, 0, 1, z3] - 
 12*G[r61, -w, 1, 0, w^2] + 12*G[r61, -w, 1, 0, z3] + 
 24*G[r61, -w, 1, 1, w^2] - 24*G[r61, -w, 1, 1, z3] - 
 6*G[r61, -w, -w^(-1), 0, w^2] + 6*G[r61, -w, -w^(-1), 0, z3] + 
 12*G[r61, -w, -w^(-1), 1, w^2] - 12*G[r61, -w, -w^(-1), 1, z3] - 
 6*G[r61, -w, -w, 0, w^2] + 6*G[r61, -w, -w, 0, z3] + 
 12*G[r61, -w, -w, 1, w^2] - 12*G[r61, -w, -w, 1, z3] + 
 6*G[r61, w^2, 0, 0, w^2] - 6*G[r61, w^2, 0, 0, z3] - 
 12*G[r61, w^2, 0, 1, w^2] + 12*G[r61, w^2, 0, 1, z3] - 
 12*G[r61, w^2, 1, 0, w^2] + 12*G[r61, w^2, 1, 0, z3] + 
 24*G[r61, w^2, 1, 1, w^2] - 24*G[r61, w^2, 1, 1, z3] - 
 18*G[r62, 0, 0, 0, w^2] + 18*G[r62, 0, 0, 0, z3] + 36*G[r62, 0, 0, 1, w^2] - 
 36*G[r62, 0, 0, 1, z3] + 24*G[r62, 0, 1, 0, w^2] - 24*G[r62, 0, 1, 0, z3] - 
 48*G[r62, 0, 1, 1, w^2] + 48*G[r62, 0, 1, 1, z3] + 
 6*G[r62, 0, -w^(-1), 0, w^2] - 6*G[r62, 0, -w^(-1), 0, z3] - 
 12*G[r62, 0, -w^(-1), 1, w^2] + 12*G[r62, 0, -w^(-1), 1, z3] + 
 6*G[r62, 0, -w, 0, w^2] - 6*G[r62, 0, -w, 0, z3] - 
 12*G[r62, 0, -w, 1, w^2] + 12*G[r62, 0, -w, 1, z3] + 
 6*G[r62, w^(-2), 0, 0, w^2] - 6*G[r62, w^(-2), 0, 0, z3] - 
 12*G[r62, w^(-2), 0, 1, w^2] + 12*G[r62, w^(-2), 0, 1, z3] - 
 12*G[r62, w^(-2), 1, 0, w^2] + 12*G[r62, w^(-2), 1, 0, z3] + 
 24*G[r62, w^(-2), 1, 1, w^2] - 24*G[r62, w^(-2), 1, 1, z3] + 
 12*G[r62, -w^(-1), 0, 0, w^2] - 12*G[r62, -w^(-1), 0, 0, z3] - 
 24*G[r62, -w^(-1), 0, 1, w^2] + 24*G[r62, -w^(-1), 0, 1, z3] - 
 12*G[r62, -w^(-1), 1, 0, w^2] + 12*G[r62, -w^(-1), 1, 0, z3] + 
 24*G[r62, -w^(-1), 1, 1, w^2] - 24*G[r62, -w^(-1), 1, 1, z3] - 
 6*G[r62, -w^(-1), -w^(-1), 0, w^2] + 6*G[r62, -w^(-1), -w^(-1), 0, z3] + 
 12*G[r62, -w^(-1), -w^(-1), 1, w^2] - 12*G[r62, -w^(-1), -w^(-1), 1, z3] - 
 6*G[r62, -w^(-1), -w, 0, w^2] + 6*G[r62, -w^(-1), -w, 0, z3] + 
 12*G[r62, -w^(-1), -w, 1, w^2] - 12*G[r62, -w^(-1), -w, 1, z3] + 
 12*G[r62, -w, 0, 0, w^2] - 12*G[r62, -w, 0, 0, z3] - 
 24*G[r62, -w, 0, 1, w^2] + 24*G[r62, -w, 0, 1, z3] - 
 12*G[r62, -w, 1, 0, w^2] + 12*G[r62, -w, 1, 0, z3] + 
 24*G[r62, -w, 1, 1, w^2] - 24*G[r62, -w, 1, 1, z3] - 
 6*G[r62, -w, -w^(-1), 0, w^2] + 6*G[r62, -w, -w^(-1), 0, z3] + 
 12*G[r62, -w, -w^(-1), 1, w^2] - 12*G[r62, -w, -w^(-1), 1, z3] - 
 6*G[r62, -w, -w, 0, w^2] + 6*G[r62, -w, -w, 0, z3] + 
 12*G[r62, -w, -w, 1, w^2] - 12*G[r62, -w, -w, 1, z3] + 
 6*G[r62, w^2, 0, 0, w^2] - 6*G[r62, w^2, 0, 0, z3] - 
 12*G[r62, w^2, 0, 1, w^2] + 12*G[r62, w^2, 0, 1, z3] - 
 12*G[r62, w^2, 1, 0, w^2] + 12*G[r62, w^2, 1, 0, z3] + 
 24*G[r62, w^2, 1, 1, w^2] - 24*G[r62, w^2, 1, 1, z3] + 
 6*G[w^(-2), -1, -w^(-1), 0, w^2] - 6*G[w^(-2), -1, -w^(-1), 0, z3] - 
 12*G[w^(-2), -1, -w^(-1), 1, w^2] + 12*G[w^(-2), -1, -w^(-1), 1, z3] - 
 6*G[w^(-2), -1, -w, 0, w^2] + 6*G[w^(-2), -1, -w, 0, z3] + 
 12*G[w^(-2), -1, -w, 1, w^2] - 12*G[w^(-2), -1, -w, 1, z3] + 
 4*G[w^(-2), 0, 0, 0, w^2] - 4*G[w^(-2), 0, 0, 0, z3] - 
 20*G[w^(-2), 0, 0, 1, w^2] + 20*G[w^(-2), 0, 0, 1, z3] + 
 6*G[w^(-2), 0, 0, r61, w^2] - 6*G[w^(-2), 0, 0, r61, z3] + 
 6*G[w^(-2), 0, 0, r62, w^2] - 6*G[w^(-2), 0, 0, r62, z3] - 
 20*G[w^(-2), 0, 1, 0, w^2] + 20*G[w^(-2), 0, 1, 0, z3] + 
 40*G[w^(-2), 0, 1, 1, w^2] - 40*G[w^(-2), 0, 1, 1, z3] + 
 20*G[w^(-2), 0, r61, 0, w^2] - 20*G[w^(-2), 0, r61, 0, z3] - 
 20*G[w^(-2), 0, r61, r61, w^2] + 20*G[w^(-2), 0, r61, r61, z3] - 
 20*G[w^(-2), 0, r61, r62, w^2] + 20*G[w^(-2), 0, r61, r62, z3] + 
 20*G[w^(-2), 0, r62, 0, w^2] - 20*G[w^(-2), 0, r62, 0, z3] - 
 20*G[w^(-2), 0, r62, r61, w^2] + 20*G[w^(-2), 0, r62, r61, z3] - 
 20*G[w^(-2), 0, r62, r62, w^2] + 20*G[w^(-2), 0, r62, r62, z3] - 
 14*G[w^(-2), 0, w^(-2), 0, w^2] + 14*G[w^(-2), 0, w^(-2), 0, z3] + 
 14*G[w^(-2), 0, w^(-2), r61, w^2] - 14*G[w^(-2), 0, w^(-2), r61, z3] + 
 14*G[w^(-2), 0, w^(-2), r62, w^2] - 14*G[w^(-2), 0, w^(-2), r62, z3] - 
 14*G[w^(-2), 0, w^2, 0, w^2] + 14*G[w^(-2), 0, w^2, 0, z3] + 
 14*G[w^(-2), 0, w^2, r61, w^2] - 14*G[w^(-2), 0, w^2, r61, z3] + 
 14*G[w^(-2), 0, w^2, r62, w^2] - 14*G[w^(-2), 0, w^2, r62, z3] - 
 14*G[w^(-2), 1, 0, 0, w^2] + 14*G[w^(-2), 1, 0, 0, z3] + 
 28*G[w^(-2), 1, 0, 1, w^2] - 28*G[w^(-2), 1, 0, 1, z3] + 
 32*G[w^(-2), 1, 1, 0, w^2] - 32*G[w^(-2), 1, 1, 0, z3] - 
 64*G[w^(-2), 1, 1, 1, w^2] + 64*G[w^(-2), 1, 1, 1, z3] + 
 2*G[w^(-2), 1, -w^(-1), 0, w^2] - 2*G[w^(-2), 1, -w^(-1), 0, z3] - 
 4*G[w^(-2), 1, -w^(-1), 1, w^2] + 4*G[w^(-2), 1, -w^(-1), 1, z3] - 
 6*G[w^(-2), 1, -w, 0, w^2] + 6*G[w^(-2), 1, -w, 0, z3] + 
 12*G[w^(-2), 1, -w, 1, w^2] - 12*G[w^(-2), 1, -w, 1, z3] + 
 14*G[w^(-2), r61, 0, 0, w^2] - 14*G[w^(-2), r61, 0, 0, z3] - 
 14*G[w^(-2), r61, 0, r61, w^2] + 14*G[w^(-2), r61, 0, r61, z3] - 
 14*G[w^(-2), r61, 0, r62, w^2] + 14*G[w^(-2), r61, 0, r62, z3] - 
 32*G[w^(-2), r61, r61, 0, w^2] + 32*G[w^(-2), r61, r61, 0, z3] + 
 32*G[w^(-2), r61, r61, r61, w^2] - 32*G[w^(-2), r61, r61, r61, z3] + 
 32*G[w^(-2), r61, r61, r62, w^2] - 32*G[w^(-2), r61, r61, r62, z3] - 
 32*G[w^(-2), r61, r62, 0, w^2] + 32*G[w^(-2), r61, r62, 0, z3] + 
 32*G[w^(-2), r61, r62, r61, w^2] - 32*G[w^(-2), r61, r62, r61, z3] + 
 32*G[w^(-2), r61, r62, r62, w^2] - 32*G[w^(-2), r61, r62, r62, z3] + 
 18*G[w^(-2), r61, w^(-2), 0, w^2] - 18*G[w^(-2), r61, w^(-2), 0, z3] - 
 18*G[w^(-2), r61, w^(-2), r61, w^2] + 18*G[w^(-2), r61, w^(-2), r61, z3] - 
 18*G[w^(-2), r61, w^(-2), r62, w^2] + 18*G[w^(-2), r61, w^(-2), r62, z3] + 
 18*G[w^(-2), r61, w^2, 0, w^2] - 18*G[w^(-2), r61, w^2, 0, z3] - 
 18*G[w^(-2), r61, w^2, r61, w^2] + 18*G[w^(-2), r61, w^2, r61, z3] - 
 18*G[w^(-2), r61, w^2, r62, w^2] + 18*G[w^(-2), r61, w^2, r62, z3] + 
 14*G[w^(-2), r62, 0, 0, w^2] - 14*G[w^(-2), r62, 0, 0, z3] - 
 14*G[w^(-2), r62, 0, r61, w^2] + 14*G[w^(-2), r62, 0, r61, z3] - 
 14*G[w^(-2), r62, 0, r62, w^2] + 14*G[w^(-2), r62, 0, r62, z3] - 
 32*G[w^(-2), r62, r61, 0, w^2] + 32*G[w^(-2), r62, r61, 0, z3] + 
 32*G[w^(-2), r62, r61, r61, w^2] - 32*G[w^(-2), r62, r61, r61, z3] + 
 32*G[w^(-2), r62, r61, r62, w^2] - 32*G[w^(-2), r62, r61, r62, z3] - 
 32*G[w^(-2), r62, r62, 0, w^2] + 32*G[w^(-2), r62, r62, 0, z3] + 
 32*G[w^(-2), r62, r62, r61, w^2] - 32*G[w^(-2), r62, r62, r61, z3] + 
 32*G[w^(-2), r62, r62, r62, w^2] - 32*G[w^(-2), r62, r62, r62, z3] + 
 18*G[w^(-2), r62, w^(-2), 0, w^2] - 18*G[w^(-2), r62, w^(-2), 0, z3] - 
 18*G[w^(-2), r62, w^(-2), r61, w^2] + 18*G[w^(-2), r62, w^(-2), r61, z3] - 
 18*G[w^(-2), r62, w^(-2), r62, w^2] + 18*G[w^(-2), r62, w^(-2), r62, z3] + 
 18*G[w^(-2), r62, w^2, 0, w^2] - 18*G[w^(-2), r62, w^2, 0, z3] - 
 18*G[w^(-2), r62, w^2, r61, w^2] + 18*G[w^(-2), r62, w^2, r61, z3] - 
 18*G[w^(-2), r62, w^2, r62, w^2] + 18*G[w^(-2), r62, w^2, r62, z3] - 
 6*G[w^(-2), w^(-2), 0, 0, w^2] + 6*G[w^(-2), w^(-2), 0, 0, z3] - 
 8*G[w^(-2), w^(-2), 0, 1, w^2] + 8*G[w^(-2), w^(-2), 0, 1, z3] + 
 10*G[w^(-2), w^(-2), 0, r61, w^2] - 10*G[w^(-2), w^(-2), 0, r61, z3] + 
 10*G[w^(-2), w^(-2), 0, r62, w^2] - 10*G[w^(-2), w^(-2), 0, r62, z3] - 
 2*G[w^(-2), w^(-2), 1, 0, w^2] + 2*G[w^(-2), w^(-2), 1, 0, z3] + 
 4*G[w^(-2), w^(-2), 1, 1, w^2] - 4*G[w^(-2), w^(-2), 1, 1, z3] + 
 14*G[w^(-2), w^(-2), r61, 0, w^2] - 14*G[w^(-2), w^(-2), r61, 0, z3] - 
 14*G[w^(-2), w^(-2), r61, r61, w^2] + 14*G[w^(-2), w^(-2), r61, r61, z3] - 
 14*G[w^(-2), w^(-2), r61, r62, w^2] + 14*G[w^(-2), w^(-2), r61, r62, z3] + 
 14*G[w^(-2), w^(-2), r62, 0, w^2] - 14*G[w^(-2), w^(-2), r62, 0, z3] - 
 14*G[w^(-2), w^(-2), r62, r61, w^2] + 14*G[w^(-2), w^(-2), r62, r61, z3] - 
 14*G[w^(-2), w^(-2), r62, r62, w^2] + 14*G[w^(-2), w^(-2), r62, r62, z3] - 
 4*G[w^(-2), w^(-2), w^(-2), 0, w^2] + 4*G[w^(-2), w^(-2), w^(-2), 0, z3] + 
 4*G[w^(-2), w^(-2), w^(-2), r61, w^2] - 
 4*G[w^(-2), w^(-2), w^(-2), r61, z3] + 
 4*G[w^(-2), w^(-2), w^(-2), r62, w^2] - 
 4*G[w^(-2), w^(-2), w^(-2), r62, z3] - 
 6*G[w^(-2), w^(-2), -w^(-1), 0, w^2] + 6*G[w^(-2), w^(-2), -w^(-1), 0, z3] + 
 12*G[w^(-2), w^(-2), -w^(-1), 1, w^2] - 
 12*G[w^(-2), w^(-2), -w^(-1), 1, z3] - 4*G[w^(-2), w^(-2), w^2, 0, w^2] + 
 4*G[w^(-2), w^(-2), w^2, 0, z3] + 4*G[w^(-2), w^(-2), w^2, r61, w^2] - 
 4*G[w^(-2), w^(-2), w^2, r61, z3] + 4*G[w^(-2), w^(-2), w^2, r62, w^2] - 
 4*G[w^(-2), w^(-2), w^2, r62, z3] - 8*G[w^(-2), -w^(-1), 0, 0, w^2] + 
 8*G[w^(-2), -w^(-1), 0, 0, z3] + 20*G[w^(-2), -w^(-1), 0, 1, w^2] - 
 20*G[w^(-2), -w^(-1), 0, 1, z3] - 2*G[w^(-2), -w^(-1), 0, r61, w^2] + 
 2*G[w^(-2), -w^(-1), 0, r61, z3] - 2*G[w^(-2), -w^(-1), 0, r62, w^2] + 
 2*G[w^(-2), -w^(-1), 0, r62, z3] + 14*G[w^(-2), -w^(-1), 1, 0, w^2] - 
 14*G[w^(-2), -w^(-1), 1, 0, z3] - 28*G[w^(-2), -w^(-1), 1, 1, w^2] + 
 28*G[w^(-2), -w^(-1), 1, 1, z3] - 2*G[w^(-2), -w^(-1), r61, 0, w^2] + 
 2*G[w^(-2), -w^(-1), r61, 0, z3] + 2*G[w^(-2), -w^(-1), r61, r61, w^2] - 
 2*G[w^(-2), -w^(-1), r61, r61, z3] + 2*G[w^(-2), -w^(-1), r61, r62, w^2] - 
 2*G[w^(-2), -w^(-1), r61, r62, z3] - 2*G[w^(-2), -w^(-1), r62, 0, w^2] + 
 2*G[w^(-2), -w^(-1), r62, 0, z3] + 2*G[w^(-2), -w^(-1), r62, r61, w^2] - 
 2*G[w^(-2), -w^(-1), r62, r61, z3] + 2*G[w^(-2), -w^(-1), r62, r62, w^2] - 
 2*G[w^(-2), -w^(-1), r62, r62, z3] + 6*G[w^(-2), -w^(-1), -w, 0, w^2] - 
 6*G[w^(-2), -w^(-1), -w, 0, z3] - 12*G[w^(-2), -w^(-1), -w, 1, w^2] + 
 12*G[w^(-2), -w^(-1), -w, 1, z3] + 4*G[w^(-2), -w, 0, 0, w^2] - 
 4*G[w^(-2), -w, 0, 0, z3] - 4*G[w^(-2), -w, 0, 1, w^2] + 
 4*G[w^(-2), -w, 0, 1, z3] - 2*G[w^(-2), -w, 0, r61, w^2] + 
 2*G[w^(-2), -w, 0, r61, z3] - 2*G[w^(-2), -w, 0, r62, w^2] + 
 2*G[w^(-2), -w, 0, r62, z3] - 2*G[w^(-2), -w, 1, 0, w^2] + 
 2*G[w^(-2), -w, 1, 0, z3] + 4*G[w^(-2), -w, 1, 1, w^2] - 
 4*G[w^(-2), -w, 1, 1, z3] - 2*G[w^(-2), -w, r61, 0, w^2] + 
 2*G[w^(-2), -w, r61, 0, z3] + 2*G[w^(-2), -w, r61, r61, w^2] - 
 2*G[w^(-2), -w, r61, r61, z3] + 2*G[w^(-2), -w, r61, r62, w^2] - 
 2*G[w^(-2), -w, r61, r62, z3] - 2*G[w^(-2), -w, r62, 0, w^2] + 
 2*G[w^(-2), -w, r62, 0, z3] + 2*G[w^(-2), -w, r62, r61, w^2] - 
 2*G[w^(-2), -w, r62, r61, z3] + 2*G[w^(-2), -w, r62, r62, w^2] - 
 2*G[w^(-2), -w, r62, r62, z3] - 2*G[w^(-2), -w, -w^(-1), 0, w^2] + 
 2*G[w^(-2), -w, -w^(-1), 0, z3] + 4*G[w^(-2), -w, -w^(-1), 1, w^2] - 
 4*G[w^(-2), -w, -w^(-1), 1, z3] - 12*G[w^(-2), w^2, 0, 0, w^2] + 
 12*G[w^(-2), w^2, 0, 0, z3] + 4*G[w^(-2), w^2, 0, 1, w^2] - 
 4*G[w^(-2), w^2, 0, 1, z3] + 10*G[w^(-2), w^2, 0, r61, w^2] - 
 10*G[w^(-2), w^2, 0, r61, z3] + 10*G[w^(-2), w^2, 0, r62, w^2] - 
 10*G[w^(-2), w^2, 0, r62, z3] - 2*G[w^(-2), w^2, 1, 0, w^2] + 
 2*G[w^(-2), w^2, 1, 0, z3] + 4*G[w^(-2), w^2, 1, 1, w^2] - 
 4*G[w^(-2), w^2, 1, 1, z3] + 14*G[w^(-2), w^2, r61, 0, w^2] - 
 14*G[w^(-2), w^2, r61, 0, z3] - 14*G[w^(-2), w^2, r61, r61, w^2] + 
 14*G[w^(-2), w^2, r61, r61, z3] - 14*G[w^(-2), w^2, r61, r62, w^2] + 
 14*G[w^(-2), w^2, r61, r62, z3] + 14*G[w^(-2), w^2, r62, 0, w^2] - 
 14*G[w^(-2), w^2, r62, 0, z3] - 14*G[w^(-2), w^2, r62, r61, w^2] + 
 14*G[w^(-2), w^2, r62, r61, z3] - 14*G[w^(-2), w^2, r62, r62, w^2] + 
 14*G[w^(-2), w^2, r62, r62, z3] - 4*G[w^(-2), w^2, w^(-2), 0, w^2] + 
 4*G[w^(-2), w^2, w^(-2), 0, z3] + 4*G[w^(-2), w^2, w^(-2), r61, w^2] - 
 4*G[w^(-2), w^2, w^(-2), r61, z3] + 4*G[w^(-2), w^2, w^(-2), r62, w^2] - 
 4*G[w^(-2), w^2, w^(-2), r62, z3] + 6*G[w^(-2), w^2, -w, 0, w^2] - 
 6*G[w^(-2), w^2, -w, 0, z3] - 12*G[w^(-2), w^2, -w, 1, w^2] + 
 12*G[w^(-2), w^2, -w, 1, z3] - 4*G[w^(-2), w^2, w^2, 0, w^2] + 
 4*G[w^(-2), w^2, w^2, 0, z3] + 4*G[w^(-2), w^2, w^2, r61, w^2] - 
 4*G[w^(-2), w^2, w^2, r61, z3] + 4*G[w^(-2), w^2, w^2, r62, w^2] - 
 4*G[w^(-2), w^2, w^2, r62, z3] + 6*G[-w^(-1), -1, -w^(-1), 0, w^2] - 
 6*G[-w^(-1), -1, -w^(-1), 0, z3] - 12*G[-w^(-1), -1, -w^(-1), 1, w^2] + 
 12*G[-w^(-1), -1, -w^(-1), 1, z3] - 6*G[-w^(-1), -1, -w, 0, w^2] + 
 6*G[-w^(-1), -1, -w, 0, z3] + 12*G[-w^(-1), -1, -w, 1, w^2] - 
 12*G[-w^(-1), -1, -w, 1, z3] - (49*G[-w^(-1), 0, 0, 0, w^2])/6 + 
 (49*G[-w^(-1), 0, 0, 0, z3])/6 - 18*G[-w^(-1), 0, 0, 1, w^2] + 
 18*G[-w^(-1), 0, 0, 1, z3] + (103*G[-w^(-1), 0, 0, r61, w^2])/6 - 
 (103*G[-w^(-1), 0, 0, r61, z3])/6 + (103*G[-w^(-1), 0, 0, r62, w^2])/6 - 
 (103*G[-w^(-1), 0, 0, r62, z3])/6 - 28*G[-w^(-1), 0, 1, 0, w^2] + 
 28*G[-w^(-1), 0, 1, 0, z3] + 40*G[-w^(-1), 0, 1, 1, w^2] - 
 40*G[-w^(-1), 0, 1, 1, z3] + 8*G[-w^(-1), 0, 1, r61, w^2] - 
 8*G[-w^(-1), 0, 1, r61, z3] + 8*G[-w^(-1), 0, 1, r62, w^2] - 
 8*G[-w^(-1), 0, 1, r62, z3] + 20*G[-w^(-1), 0, r61, 0, w^2] - 
 20*G[-w^(-1), 0, r61, 0, z3] + 8*G[-w^(-1), 0, r61, 1, w^2] - 
 8*G[-w^(-1), 0, r61, 1, z3] - 24*G[-w^(-1), 0, r61, r61, w^2] + 
 24*G[-w^(-1), 0, r61, r61, z3] - 24*G[-w^(-1), 0, r61, r62, w^2] + 
 24*G[-w^(-1), 0, r61, r62, z3] + 20*G[-w^(-1), 0, r62, 0, w^2] - 
 20*G[-w^(-1), 0, r62, 0, z3] + 8*G[-w^(-1), 0, r62, 1, w^2] - 
 8*G[-w^(-1), 0, r62, 1, z3] - 24*G[-w^(-1), 0, r62, r61, w^2] + 
 24*G[-w^(-1), 0, r62, r61, z3] - 24*G[-w^(-1), 0, r62, r62, w^2] + 
 24*G[-w^(-1), 0, r62, r62, z3] - (17*G[-w^(-1), 0, w^(-2), 0, w^2])/6 + 
 (17*G[-w^(-1), 0, w^(-2), 0, z3])/6 + (17*G[-w^(-1), 0, w^(-2), r61, w^2])/
  6 - (17*G[-w^(-1), 0, w^(-2), r61, z3])/6 + 
 (17*G[-w^(-1), 0, w^(-2), r62, w^2])/6 - (17*G[-w^(-1), 0, w^(-2), r62, z3])/
  6 + 5*G[-w^(-1), 0, -w^(-1), 0, w^2] - 5*G[-w^(-1), 0, -w^(-1), 0, z3] - 
 10*G[-w^(-1), 0, -w^(-1), 1, w^2] + 10*G[-w^(-1), 0, -w^(-1), 1, z3] + 
 5*G[-w^(-1), 0, -w, 0, w^2] - 5*G[-w^(-1), 0, -w, 0, z3] - 
 10*G[-w^(-1), 0, -w, 1, w^2] + 10*G[-w^(-1), 0, -w, 1, z3] - 
 (17*G[-w^(-1), 0, w^2, 0, w^2])/6 + (17*G[-w^(-1), 0, w^2, 0, z3])/6 + 
 (17*G[-w^(-1), 0, w^2, r61, w^2])/6 - (17*G[-w^(-1), 0, w^2, r61, z3])/6 + 
 (17*G[-w^(-1), 0, w^2, r62, w^2])/6 - (17*G[-w^(-1), 0, w^2, r62, z3])/6 - 
 14*G[-w^(-1), 1, 0, 0, w^2] + 14*G[-w^(-1), 1, 0, 0, z3] + 
 36*G[-w^(-1), 1, 0, 1, w^2] - 36*G[-w^(-1), 1, 0, 1, z3] - 
 4*G[-w^(-1), 1, 0, r61, w^2] + 4*G[-w^(-1), 1, 0, r61, z3] - 
 4*G[-w^(-1), 1, 0, r62, w^2] + 4*G[-w^(-1), 1, 0, r62, z3] + 
 32*G[-w^(-1), 1, 1, 0, w^2] - 32*G[-w^(-1), 1, 1, 0, z3] - 
 64*G[-w^(-1), 1, 1, 1, w^2] + 64*G[-w^(-1), 1, 1, 1, z3] - 
 4*G[-w^(-1), 1, w^(-2), 0, w^2] + 4*G[-w^(-1), 1, w^(-2), 0, z3] + 
 4*G[-w^(-1), 1, w^(-2), r61, w^2] - 4*G[-w^(-1), 1, w^(-2), r61, z3] + 
 4*G[-w^(-1), 1, w^(-2), r62, w^2] - 4*G[-w^(-1), 1, w^(-2), r62, z3] + 
 6*G[-w^(-1), 1, -w^(-1), 0, w^2] - 6*G[-w^(-1), 1, -w^(-1), 0, z3] - 
 12*G[-w^(-1), 1, -w^(-1), 1, w^2] + 12*G[-w^(-1), 1, -w^(-1), 1, z3] - 
 2*G[-w^(-1), 1, -w, 0, w^2] + 2*G[-w^(-1), 1, -w, 0, z3] + 
 4*G[-w^(-1), 1, -w, 1, w^2] - 4*G[-w^(-1), 1, -w, 1, z3] - 
 4*G[-w^(-1), 1, w^2, 0, w^2] + 4*G[-w^(-1), 1, w^2, 0, z3] + 
 4*G[-w^(-1), 1, w^2, r61, w^2] - 4*G[-w^(-1), 1, w^2, r61, z3] + 
 4*G[-w^(-1), 1, w^2, r62, w^2] - 4*G[-w^(-1), 1, w^2, r62, z3] + 
 (55*G[-w^(-1), r61, 0, 0, w^2])/3 - (55*G[-w^(-1), r61, 0, 0, z3])/3 + 
 4*G[-w^(-1), r61, 0, 1, w^2] - 4*G[-w^(-1), r61, 0, 1, z3] - 
 (61*G[-w^(-1), r61, 0, r61, w^2])/3 + (61*G[-w^(-1), r61, 0, r61, z3])/3 - 
 (61*G[-w^(-1), r61, 0, r62, w^2])/3 + (61*G[-w^(-1), r61, 0, r62, z3])/3 - 
 (56*G[-w^(-1), r61, r61, 0, w^2])/3 + (56*G[-w^(-1), r61, r61, 0, z3])/3 + 
 (56*G[-w^(-1), r61, r61, r61, w^2])/3 - (56*G[-w^(-1), r61, r61, r61, z3])/
  3 + (56*G[-w^(-1), r61, r61, r62, w^2])/3 - 
 (56*G[-w^(-1), r61, r61, r62, z3])/3 - (56*G[-w^(-1), r61, r62, 0, w^2])/3 + 
 (56*G[-w^(-1), r61, r62, 0, z3])/3 + (56*G[-w^(-1), r61, r62, r61, w^2])/3 - 
 (56*G[-w^(-1), r61, r62, r61, z3])/3 + (56*G[-w^(-1), r61, r62, r62, w^2])/
  3 - (56*G[-w^(-1), r61, r62, r62, z3])/3 - 
 (5*G[-w^(-1), r61, w^(-2), 0, w^2])/3 + (5*G[-w^(-1), r61, w^(-2), 0, z3])/
  3 + (5*G[-w^(-1), r61, w^(-2), r61, w^2])/3 - 
 (5*G[-w^(-1), r61, w^(-2), r61, z3])/3 + 
 (5*G[-w^(-1), r61, w^(-2), r62, w^2])/3 - 
 (5*G[-w^(-1), r61, w^(-2), r62, z3])/3 + 
 2*G[-w^(-1), r61, -w^(-1), 0, w^2] - 2*G[-w^(-1), r61, -w^(-1), 0, z3] - 
 4*G[-w^(-1), r61, -w^(-1), 1, w^2] + 4*G[-w^(-1), r61, -w^(-1), 1, z3] + 
 2*G[-w^(-1), r61, -w, 0, w^2] - 2*G[-w^(-1), r61, -w, 0, z3] - 
 4*G[-w^(-1), r61, -w, 1, w^2] + 4*G[-w^(-1), r61, -w, 1, z3] - 
 (5*G[-w^(-1), r61, w^2, 0, w^2])/3 + (5*G[-w^(-1), r61, w^2, 0, z3])/3 + 
 (5*G[-w^(-1), r61, w^2, r61, w^2])/3 - (5*G[-w^(-1), r61, w^2, r61, z3])/3 + 
 (5*G[-w^(-1), r61, w^2, r62, w^2])/3 - (5*G[-w^(-1), r61, w^2, r62, z3])/3 + 
 (55*G[-w^(-1), r62, 0, 0, w^2])/3 - (55*G[-w^(-1), r62, 0, 0, z3])/3 + 
 4*G[-w^(-1), r62, 0, 1, w^2] - 4*G[-w^(-1), r62, 0, 1, z3] - 
 (61*G[-w^(-1), r62, 0, r61, w^2])/3 + (61*G[-w^(-1), r62, 0, r61, z3])/3 - 
 (61*G[-w^(-1), r62, 0, r62, w^2])/3 + (61*G[-w^(-1), r62, 0, r62, z3])/3 - 
 (56*G[-w^(-1), r62, r61, 0, w^2])/3 + (56*G[-w^(-1), r62, r61, 0, z3])/3 + 
 (56*G[-w^(-1), r62, r61, r61, w^2])/3 - (56*G[-w^(-1), r62, r61, r61, z3])/
  3 + (56*G[-w^(-1), r62, r61, r62, w^2])/3 - 
 (56*G[-w^(-1), r62, r61, r62, z3])/3 - (56*G[-w^(-1), r62, r62, 0, w^2])/3 + 
 (56*G[-w^(-1), r62, r62, 0, z3])/3 + (56*G[-w^(-1), r62, r62, r61, w^2])/3 - 
 (56*G[-w^(-1), r62, r62, r61, z3])/3 + (56*G[-w^(-1), r62, r62, r62, w^2])/
  3 - (56*G[-w^(-1), r62, r62, r62, z3])/3 - 
 (5*G[-w^(-1), r62, w^(-2), 0, w^2])/3 + (5*G[-w^(-1), r62, w^(-2), 0, z3])/
  3 + (5*G[-w^(-1), r62, w^(-2), r61, w^2])/3 - 
 (5*G[-w^(-1), r62, w^(-2), r61, z3])/3 + 
 (5*G[-w^(-1), r62, w^(-2), r62, w^2])/3 - 
 (5*G[-w^(-1), r62, w^(-2), r62, z3])/3 + 
 2*G[-w^(-1), r62, -w^(-1), 0, w^2] - 2*G[-w^(-1), r62, -w^(-1), 0, z3] - 
 4*G[-w^(-1), r62, -w^(-1), 1, w^2] + 4*G[-w^(-1), r62, -w^(-1), 1, z3] + 
 2*G[-w^(-1), r62, -w, 0, w^2] - 2*G[-w^(-1), r62, -w, 0, z3] - 
 4*G[-w^(-1), r62, -w, 1, w^2] + 4*G[-w^(-1), r62, -w, 1, z3] - 
 (5*G[-w^(-1), r62, w^2, 0, w^2])/3 + (5*G[-w^(-1), r62, w^2, 0, z3])/3 + 
 (5*G[-w^(-1), r62, w^2, r61, w^2])/3 - (5*G[-w^(-1), r62, w^2, r61, z3])/3 + 
 (5*G[-w^(-1), r62, w^2, r62, w^2])/3 - (5*G[-w^(-1), r62, w^2, r62, z3])/3 + 
 (17*G[-w^(-1), w^(-2), 0, 0, w^2])/6 - (17*G[-w^(-1), w^(-2), 0, 0, z3])/6 - 
 8*G[-w^(-1), w^(-2), 0, 1, w^2] + 8*G[-w^(-1), w^(-2), 0, 1, z3] + 
 (7*G[-w^(-1), w^(-2), 0, r61, w^2])/6 - (7*G[-w^(-1), w^(-2), 0, r61, z3])/
  6 + (7*G[-w^(-1), w^(-2), 0, r62, w^2])/6 - 
 (7*G[-w^(-1), w^(-2), 0, r62, z3])/6 + 2*G[-w^(-1), w^(-2), 1, 0, w^2] - 
 2*G[-w^(-1), w^(-2), 1, 0, z3] - 4*G[-w^(-1), w^(-2), 1, 1, w^2] + 
 4*G[-w^(-1), w^(-2), 1, 1, z3] - (16*G[-w^(-1), w^(-2), r61, 0, w^2])/3 + 
 (16*G[-w^(-1), w^(-2), r61, 0, z3])/3 + 
 (16*G[-w^(-1), w^(-2), r61, r61, w^2])/3 - 
 (16*G[-w^(-1), w^(-2), r61, r61, z3])/3 + 
 (16*G[-w^(-1), w^(-2), r61, r62, w^2])/3 - 
 (16*G[-w^(-1), w^(-2), r61, r62, z3])/3 - 
 (16*G[-w^(-1), w^(-2), r62, 0, w^2])/3 + (16*G[-w^(-1), w^(-2), r62, 0, z3])/
  3 + (16*G[-w^(-1), w^(-2), r62, r61, w^2])/3 - 
 (16*G[-w^(-1), w^(-2), r62, r61, z3])/3 + 
 (16*G[-w^(-1), w^(-2), r62, r62, w^2])/3 - 
 (16*G[-w^(-1), w^(-2), r62, r62, z3])/3 + 
 (13*G[-w^(-1), w^(-2), w^(-2), 0, w^2])/2 - 
 (13*G[-w^(-1), w^(-2), w^(-2), 0, z3])/2 - 
 (13*G[-w^(-1), w^(-2), w^(-2), r61, w^2])/2 + 
 (13*G[-w^(-1), w^(-2), w^(-2), r61, z3])/2 - 
 (13*G[-w^(-1), w^(-2), w^(-2), r62, w^2])/2 + 
 (13*G[-w^(-1), w^(-2), w^(-2), r62, z3])/2 - 
 10*G[-w^(-1), w^(-2), -w^(-1), 0, w^2] + 
 10*G[-w^(-1), w^(-2), -w^(-1), 0, z3] + 
 20*G[-w^(-1), w^(-2), -w^(-1), 1, w^2] - 
 20*G[-w^(-1), w^(-2), -w^(-1), 1, z3] + (13*G[-w^(-1), w^(-2), w^2, 0, w^2])/
  2 - (13*G[-w^(-1), w^(-2), w^2, 0, z3])/2 - 
 (13*G[-w^(-1), w^(-2), w^2, r61, w^2])/2 + 
 (13*G[-w^(-1), w^(-2), w^2, r61, z3])/2 - 
 (13*G[-w^(-1), w^(-2), w^2, r62, w^2])/2 + 
 (13*G[-w^(-1), w^(-2), w^2, r62, z3])/2 - 9*G[-w^(-1), -w^(-1), 0, 0, w^2] + 
 9*G[-w^(-1), -w^(-1), 0, 0, z3] + 10*G[-w^(-1), -w^(-1), 0, 1, w^2] - 
 10*G[-w^(-1), -w^(-1), 0, 1, z3] + 4*G[-w^(-1), -w^(-1), 0, r61, w^2] - 
 4*G[-w^(-1), -w^(-1), 0, r61, z3] + 4*G[-w^(-1), -w^(-1), 0, r62, w^2] - 
 4*G[-w^(-1), -w^(-1), 0, r62, z3] + 18*G[-w^(-1), -w^(-1), 1, 0, w^2] - 
 18*G[-w^(-1), -w^(-1), 1, 0, z3] - 20*G[-w^(-1), -w^(-1), 1, 1, w^2] + 
 20*G[-w^(-1), -w^(-1), 1, 1, z3] - 8*G[-w^(-1), -w^(-1), 1, r61, w^2] + 
 8*G[-w^(-1), -w^(-1), 1, r61, z3] - 8*G[-w^(-1), -w^(-1), 1, r62, w^2] + 
 8*G[-w^(-1), -w^(-1), 1, r62, z3] + 4*G[-w^(-1), -w^(-1), r61, 0, w^2] - 
 4*G[-w^(-1), -w^(-1), r61, 0, z3] - 8*G[-w^(-1), -w^(-1), r61, 1, w^2] + 
 8*G[-w^(-1), -w^(-1), r61, 1, z3] + 4*G[-w^(-1), -w^(-1), r62, 0, w^2] - 
 4*G[-w^(-1), -w^(-1), r62, 0, z3] - 8*G[-w^(-1), -w^(-1), r62, 1, w^2] + 
 8*G[-w^(-1), -w^(-1), r62, 1, z3] - G[-w^(-1), -w^(-1), -w^(-1), 0, w^2] + 
 G[-w^(-1), -w^(-1), -w^(-1), 0, z3] + 
 2*G[-w^(-1), -w^(-1), -w^(-1), 1, w^2] - 
 2*G[-w^(-1), -w^(-1), -w^(-1), 1, z3] - 7*G[-w^(-1), -w^(-1), -w, 0, w^2] + 
 7*G[-w^(-1), -w^(-1), -w, 0, z3] + 14*G[-w^(-1), -w^(-1), -w, 1, w^2] - 
 14*G[-w^(-1), -w^(-1), -w, 1, z3] + 3*G[-w^(-1), -w, 0, 0, w^2] - 
 3*G[-w^(-1), -w, 0, 0, z3] - 14*G[-w^(-1), -w, 0, 1, w^2] + 
 14*G[-w^(-1), -w, 0, 1, z3] + 4*G[-w^(-1), -w, 0, r61, w^2] - 
 4*G[-w^(-1), -w, 0, r61, z3] + 4*G[-w^(-1), -w, 0, r62, w^2] - 
 4*G[-w^(-1), -w, 0, r62, z3] + 2*G[-w^(-1), -w, 1, 0, w^2] - 
 2*G[-w^(-1), -w, 1, 0, z3] + 12*G[-w^(-1), -w, 1, 1, w^2] - 
 12*G[-w^(-1), -w, 1, 1, z3] - 8*G[-w^(-1), -w, 1, r61, w^2] + 
 8*G[-w^(-1), -w, 1, r61, z3] - 8*G[-w^(-1), -w, 1, r62, w^2] + 
 8*G[-w^(-1), -w, 1, r62, z3] + 4*G[-w^(-1), -w, r61, 0, w^2] - 
 4*G[-w^(-1), -w, r61, 0, z3] - 8*G[-w^(-1), -w, r61, 1, w^2] + 
 8*G[-w^(-1), -w, r61, 1, z3] + 4*G[-w^(-1), -w, r62, 0, w^2] - 
 4*G[-w^(-1), -w, r62, 0, z3] - 8*G[-w^(-1), -w, r62, 1, w^2] + 
 8*G[-w^(-1), -w, r62, 1, z3] - 15*G[-w^(-1), -w, -w^(-1), 0, w^2] + 
 15*G[-w^(-1), -w, -w^(-1), 0, z3] + 30*G[-w^(-1), -w, -w^(-1), 1, w^2] - 
 30*G[-w^(-1), -w, -w^(-1), 1, z3] - G[-w^(-1), -w, -w, 0, w^2] + 
 G[-w^(-1), -w, -w, 0, z3] + 2*G[-w^(-1), -w, -w, 1, w^2] - 
 2*G[-w^(-1), -w, -w, 1, z3] - (19*G[-w^(-1), w^2, 0, 0, w^2])/6 + 
 (19*G[-w^(-1), w^2, 0, 0, z3])/6 + 4*G[-w^(-1), w^2, 0, 1, w^2] - 
 4*G[-w^(-1), w^2, 0, 1, z3] + (7*G[-w^(-1), w^2, 0, r61, w^2])/6 - 
 (7*G[-w^(-1), w^2, 0, r61, z3])/6 + (7*G[-w^(-1), w^2, 0, r62, w^2])/6 - 
 (7*G[-w^(-1), w^2, 0, r62, z3])/6 + 2*G[-w^(-1), w^2, 1, 0, w^2] - 
 2*G[-w^(-1), w^2, 1, 0, z3] - 4*G[-w^(-1), w^2, 1, 1, w^2] + 
 4*G[-w^(-1), w^2, 1, 1, z3] - (16*G[-w^(-1), w^2, r61, 0, w^2])/3 + 
 (16*G[-w^(-1), w^2, r61, 0, z3])/3 + (16*G[-w^(-1), w^2, r61, r61, w^2])/3 - 
 (16*G[-w^(-1), w^2, r61, r61, z3])/3 + (16*G[-w^(-1), w^2, r61, r62, w^2])/
  3 - (16*G[-w^(-1), w^2, r61, r62, z3])/3 - 
 (16*G[-w^(-1), w^2, r62, 0, w^2])/3 + (16*G[-w^(-1), w^2, r62, 0, z3])/3 + 
 (16*G[-w^(-1), w^2, r62, r61, w^2])/3 - (16*G[-w^(-1), w^2, r62, r61, z3])/
  3 + (16*G[-w^(-1), w^2, r62, r62, w^2])/3 - 
 (16*G[-w^(-1), w^2, r62, r62, z3])/3 + (13*G[-w^(-1), w^2, w^(-2), 0, w^2])/
  2 - (13*G[-w^(-1), w^2, w^(-2), 0, z3])/2 - 
 (13*G[-w^(-1), w^2, w^(-2), r61, w^2])/2 + 
 (13*G[-w^(-1), w^2, w^(-2), r61, z3])/2 - 
 (13*G[-w^(-1), w^2, w^(-2), r62, w^2])/2 + 
 (13*G[-w^(-1), w^2, w^(-2), r62, z3])/2 + 2*G[-w^(-1), w^2, -w, 0, w^2] - 
 2*G[-w^(-1), w^2, -w, 0, z3] - 4*G[-w^(-1), w^2, -w, 1, w^2] + 
 4*G[-w^(-1), w^2, -w, 1, z3] + (13*G[-w^(-1), w^2, w^2, 0, w^2])/2 - 
 (13*G[-w^(-1), w^2, w^2, 0, z3])/2 - (13*G[-w^(-1), w^2, w^2, r61, w^2])/2 + 
 (13*G[-w^(-1), w^2, w^2, r61, z3])/2 - (13*G[-w^(-1), w^2, w^2, r62, w^2])/
  2 + (13*G[-w^(-1), w^2, w^2, r62, z3])/2 - 6*G[-w, -1, -w^(-1), 0, w^2] + 
 6*G[-w, -1, -w^(-1), 0, z3] + 12*G[-w, -1, -w^(-1), 1, w^2] - 
 12*G[-w, -1, -w^(-1), 1, z3] + 6*G[-w, -1, -w, 0, w^2] - 
 6*G[-w, -1, -w, 0, z3] - 12*G[-w, -1, -w, 1, w^2] + 
 12*G[-w, -1, -w, 1, z3] - (49*G[-w, 0, 0, 0, w^2])/6 + 
 (49*G[-w, 0, 0, 0, z3])/6 - 18*G[-w, 0, 0, 1, w^2] + 18*G[-w, 0, 0, 1, z3] + 
 (103*G[-w, 0, 0, r61, w^2])/6 - (103*G[-w, 0, 0, r61, z3])/6 + 
 (103*G[-w, 0, 0, r62, w^2])/6 - (103*G[-w, 0, 0, r62, z3])/6 - 
 28*G[-w, 0, 1, 0, w^2] + 28*G[-w, 0, 1, 0, z3] + 40*G[-w, 0, 1, 1, w^2] - 
 40*G[-w, 0, 1, 1, z3] + 8*G[-w, 0, 1, r61, w^2] - 8*G[-w, 0, 1, r61, z3] + 
 8*G[-w, 0, 1, r62, w^2] - 8*G[-w, 0, 1, r62, z3] + 
 20*G[-w, 0, r61, 0, w^2] - 20*G[-w, 0, r61, 0, z3] + 
 8*G[-w, 0, r61, 1, w^2] - 8*G[-w, 0, r61, 1, z3] - 
 24*G[-w, 0, r61, r61, w^2] + 24*G[-w, 0, r61, r61, z3] - 
 24*G[-w, 0, r61, r62, w^2] + 24*G[-w, 0, r61, r62, z3] + 
 20*G[-w, 0, r62, 0, w^2] - 20*G[-w, 0, r62, 0, z3] + 
 8*G[-w, 0, r62, 1, w^2] - 8*G[-w, 0, r62, 1, z3] - 
 24*G[-w, 0, r62, r61, w^2] + 24*G[-w, 0, r62, r61, z3] - 
 24*G[-w, 0, r62, r62, w^2] + 24*G[-w, 0, r62, r62, z3] - 
 (17*G[-w, 0, w^(-2), 0, w^2])/6 + (17*G[-w, 0, w^(-2), 0, z3])/6 + 
 (17*G[-w, 0, w^(-2), r61, w^2])/6 - (17*G[-w, 0, w^(-2), r61, z3])/6 + 
 (17*G[-w, 0, w^(-2), r62, w^2])/6 - (17*G[-w, 0, w^(-2), r62, z3])/6 + 
 5*G[-w, 0, -w^(-1), 0, w^2] - 5*G[-w, 0, -w^(-1), 0, z3] - 
 10*G[-w, 0, -w^(-1), 1, w^2] + 10*G[-w, 0, -w^(-1), 1, z3] + 
 5*G[-w, 0, -w, 0, w^2] - 5*G[-w, 0, -w, 0, z3] - 10*G[-w, 0, -w, 1, w^2] + 
 10*G[-w, 0, -w, 1, z3] - (17*G[-w, 0, w^2, 0, w^2])/6 + 
 (17*G[-w, 0, w^2, 0, z3])/6 + (17*G[-w, 0, w^2, r61, w^2])/6 - 
 (17*G[-w, 0, w^2, r61, z3])/6 + (17*G[-w, 0, w^2, r62, w^2])/6 - 
 (17*G[-w, 0, w^2, r62, z3])/6 - 14*G[-w, 1, 0, 0, w^2] + 
 14*G[-w, 1, 0, 0, z3] + 36*G[-w, 1, 0, 1, w^2] - 36*G[-w, 1, 0, 1, z3] - 
 4*G[-w, 1, 0, r61, w^2] + 4*G[-w, 1, 0, r61, z3] - 4*G[-w, 1, 0, r62, w^2] + 
 4*G[-w, 1, 0, r62, z3] + 32*G[-w, 1, 1, 0, w^2] - 32*G[-w, 1, 1, 0, z3] - 
 64*G[-w, 1, 1, 1, w^2] + 64*G[-w, 1, 1, 1, z3] - 
 4*G[-w, 1, w^(-2), 0, w^2] + 4*G[-w, 1, w^(-2), 0, z3] + 
 4*G[-w, 1, w^(-2), r61, w^2] - 4*G[-w, 1, w^(-2), r61, z3] + 
 4*G[-w, 1, w^(-2), r62, w^2] - 4*G[-w, 1, w^(-2), r62, z3] - 
 2*G[-w, 1, -w^(-1), 0, w^2] + 2*G[-w, 1, -w^(-1), 0, z3] + 
 4*G[-w, 1, -w^(-1), 1, w^2] - 4*G[-w, 1, -w^(-1), 1, z3] + 
 6*G[-w, 1, -w, 0, w^2] - 6*G[-w, 1, -w, 0, z3] - 12*G[-w, 1, -w, 1, w^2] + 
 12*G[-w, 1, -w, 1, z3] - 4*G[-w, 1, w^2, 0, w^2] + 4*G[-w, 1, w^2, 0, z3] + 
 4*G[-w, 1, w^2, r61, w^2] - 4*G[-w, 1, w^2, r61, z3] + 
 4*G[-w, 1, w^2, r62, w^2] - 4*G[-w, 1, w^2, r62, z3] + 
 (55*G[-w, r61, 0, 0, w^2])/3 - (55*G[-w, r61, 0, 0, z3])/3 + 
 4*G[-w, r61, 0, 1, w^2] - 4*G[-w, r61, 0, 1, z3] - 
 (61*G[-w, r61, 0, r61, w^2])/3 + (61*G[-w, r61, 0, r61, z3])/3 - 
 (61*G[-w, r61, 0, r62, w^2])/3 + (61*G[-w, r61, 0, r62, z3])/3 - 
 (56*G[-w, r61, r61, 0, w^2])/3 + (56*G[-w, r61, r61, 0, z3])/3 + 
 (56*G[-w, r61, r61, r61, w^2])/3 - (56*G[-w, r61, r61, r61, z3])/3 + 
 (56*G[-w, r61, r61, r62, w^2])/3 - (56*G[-w, r61, r61, r62, z3])/3 - 
 (56*G[-w, r61, r62, 0, w^2])/3 + (56*G[-w, r61, r62, 0, z3])/3 + 
 (56*G[-w, r61, r62, r61, w^2])/3 - (56*G[-w, r61, r62, r61, z3])/3 + 
 (56*G[-w, r61, r62, r62, w^2])/3 - (56*G[-w, r61, r62, r62, z3])/3 - 
 (5*G[-w, r61, w^(-2), 0, w^2])/3 + (5*G[-w, r61, w^(-2), 0, z3])/3 + 
 (5*G[-w, r61, w^(-2), r61, w^2])/3 - (5*G[-w, r61, w^(-2), r61, z3])/3 + 
 (5*G[-w, r61, w^(-2), r62, w^2])/3 - (5*G[-w, r61, w^(-2), r62, z3])/3 + 
 2*G[-w, r61, -w^(-1), 0, w^2] - 2*G[-w, r61, -w^(-1), 0, z3] - 
 4*G[-w, r61, -w^(-1), 1, w^2] + 4*G[-w, r61, -w^(-1), 1, z3] + 
 2*G[-w, r61, -w, 0, w^2] - 2*G[-w, r61, -w, 0, z3] - 
 4*G[-w, r61, -w, 1, w^2] + 4*G[-w, r61, -w, 1, z3] - 
 (5*G[-w, r61, w^2, 0, w^2])/3 + (5*G[-w, r61, w^2, 0, z3])/3 + 
 (5*G[-w, r61, w^2, r61, w^2])/3 - (5*G[-w, r61, w^2, r61, z3])/3 + 
 (5*G[-w, r61, w^2, r62, w^2])/3 - (5*G[-w, r61, w^2, r62, z3])/3 + 
 (55*G[-w, r62, 0, 0, w^2])/3 - (55*G[-w, r62, 0, 0, z3])/3 + 
 4*G[-w, r62, 0, 1, w^2] - 4*G[-w, r62, 0, 1, z3] - 
 (61*G[-w, r62, 0, r61, w^2])/3 + (61*G[-w, r62, 0, r61, z3])/3 - 
 (61*G[-w, r62, 0, r62, w^2])/3 + (61*G[-w, r62, 0, r62, z3])/3 - 
 (56*G[-w, r62, r61, 0, w^2])/3 + (56*G[-w, r62, r61, 0, z3])/3 + 
 (56*G[-w, r62, r61, r61, w^2])/3 - (56*G[-w, r62, r61, r61, z3])/3 + 
 (56*G[-w, r62, r61, r62, w^2])/3 - (56*G[-w, r62, r61, r62, z3])/3 - 
 (56*G[-w, r62, r62, 0, w^2])/3 + (56*G[-w, r62, r62, 0, z3])/3 + 
 (56*G[-w, r62, r62, r61, w^2])/3 - (56*G[-w, r62, r62, r61, z3])/3 + 
 (56*G[-w, r62, r62, r62, w^2])/3 - (56*G[-w, r62, r62, r62, z3])/3 - 
 (5*G[-w, r62, w^(-2), 0, w^2])/3 + (5*G[-w, r62, w^(-2), 0, z3])/3 + 
 (5*G[-w, r62, w^(-2), r61, w^2])/3 - (5*G[-w, r62, w^(-2), r61, z3])/3 + 
 (5*G[-w, r62, w^(-2), r62, w^2])/3 - (5*G[-w, r62, w^(-2), r62, z3])/3 + 
 2*G[-w, r62, -w^(-1), 0, w^2] - 2*G[-w, r62, -w^(-1), 0, z3] - 
 4*G[-w, r62, -w^(-1), 1, w^2] + 4*G[-w, r62, -w^(-1), 1, z3] + 
 2*G[-w, r62, -w, 0, w^2] - 2*G[-w, r62, -w, 0, z3] - 
 4*G[-w, r62, -w, 1, w^2] + 4*G[-w, r62, -w, 1, z3] - 
 (5*G[-w, r62, w^2, 0, w^2])/3 + (5*G[-w, r62, w^2, 0, z3])/3 + 
 (5*G[-w, r62, w^2, r61, w^2])/3 - (5*G[-w, r62, w^2, r61, z3])/3 + 
 (5*G[-w, r62, w^2, r62, w^2])/3 - (5*G[-w, r62, w^2, r62, z3])/3 - 
 (19*G[-w, w^(-2), 0, 0, w^2])/6 + (19*G[-w, w^(-2), 0, 0, z3])/6 + 
 4*G[-w, w^(-2), 0, 1, w^2] - 4*G[-w, w^(-2), 0, 1, z3] + 
 (7*G[-w, w^(-2), 0, r61, w^2])/6 - (7*G[-w, w^(-2), 0, r61, z3])/6 + 
 (7*G[-w, w^(-2), 0, r62, w^2])/6 - (7*G[-w, w^(-2), 0, r62, z3])/6 + 
 2*G[-w, w^(-2), 1, 0, w^2] - 2*G[-w, w^(-2), 1, 0, z3] - 
 4*G[-w, w^(-2), 1, 1, w^2] + 4*G[-w, w^(-2), 1, 1, z3] - 
 (16*G[-w, w^(-2), r61, 0, w^2])/3 + (16*G[-w, w^(-2), r61, 0, z3])/3 + 
 (16*G[-w, w^(-2), r61, r61, w^2])/3 - (16*G[-w, w^(-2), r61, r61, z3])/3 + 
 (16*G[-w, w^(-2), r61, r62, w^2])/3 - (16*G[-w, w^(-2), r61, r62, z3])/3 - 
 (16*G[-w, w^(-2), r62, 0, w^2])/3 + (16*G[-w, w^(-2), r62, 0, z3])/3 + 
 (16*G[-w, w^(-2), r62, r61, w^2])/3 - (16*G[-w, w^(-2), r62, r61, z3])/3 + 
 (16*G[-w, w^(-2), r62, r62, w^2])/3 - (16*G[-w, w^(-2), r62, r62, z3])/3 + 
 (13*G[-w, w^(-2), w^(-2), 0, w^2])/2 - (13*G[-w, w^(-2), w^(-2), 0, z3])/2 - 
 (13*G[-w, w^(-2), w^(-2), r61, w^2])/2 + (13*G[-w, w^(-2), w^(-2), r61, z3])/
  2 - (13*G[-w, w^(-2), w^(-2), r62, w^2])/2 + 
 (13*G[-w, w^(-2), w^(-2), r62, z3])/2 + 2*G[-w, w^(-2), -w^(-1), 0, w^2] - 
 2*G[-w, w^(-2), -w^(-1), 0, z3] - 4*G[-w, w^(-2), -w^(-1), 1, w^2] + 
 4*G[-w, w^(-2), -w^(-1), 1, z3] + (13*G[-w, w^(-2), w^2, 0, w^2])/2 - 
 (13*G[-w, w^(-2), w^2, 0, z3])/2 - (13*G[-w, w^(-2), w^2, r61, w^2])/2 + 
 (13*G[-w, w^(-2), w^2, r61, z3])/2 - (13*G[-w, w^(-2), w^2, r62, w^2])/2 + 
 (13*G[-w, w^(-2), w^2, r62, z3])/2 + 3*G[-w, -w^(-1), 0, 0, w^2] - 
 3*G[-w, -w^(-1), 0, 0, z3] - 14*G[-w, -w^(-1), 0, 1, w^2] + 
 14*G[-w, -w^(-1), 0, 1, z3] + 4*G[-w, -w^(-1), 0, r61, w^2] - 
 4*G[-w, -w^(-1), 0, r61, z3] + 4*G[-w, -w^(-1), 0, r62, w^2] - 
 4*G[-w, -w^(-1), 0, r62, z3] + 2*G[-w, -w^(-1), 1, 0, w^2] - 
 2*G[-w, -w^(-1), 1, 0, z3] + 12*G[-w, -w^(-1), 1, 1, w^2] - 
 12*G[-w, -w^(-1), 1, 1, z3] - 8*G[-w, -w^(-1), 1, r61, w^2] + 
 8*G[-w, -w^(-1), 1, r61, z3] - 8*G[-w, -w^(-1), 1, r62, w^2] + 
 8*G[-w, -w^(-1), 1, r62, z3] + 4*G[-w, -w^(-1), r61, 0, w^2] - 
 4*G[-w, -w^(-1), r61, 0, z3] - 8*G[-w, -w^(-1), r61, 1, w^2] + 
 8*G[-w, -w^(-1), r61, 1, z3] + 4*G[-w, -w^(-1), r62, 0, w^2] - 
 4*G[-w, -w^(-1), r62, 0, z3] - 8*G[-w, -w^(-1), r62, 1, w^2] + 
 8*G[-w, -w^(-1), r62, 1, z3] - G[-w, -w^(-1), -w^(-1), 0, w^2] + 
 G[-w, -w^(-1), -w^(-1), 0, z3] + 2*G[-w, -w^(-1), -w^(-1), 1, w^2] - 
 2*G[-w, -w^(-1), -w^(-1), 1, z3] - 15*G[-w, -w^(-1), -w, 0, w^2] + 
 15*G[-w, -w^(-1), -w, 0, z3] + 30*G[-w, -w^(-1), -w, 1, w^2] - 
 30*G[-w, -w^(-1), -w, 1, z3] - 9*G[-w, -w, 0, 0, w^2] + 
 9*G[-w, -w, 0, 0, z3] + 10*G[-w, -w, 0, 1, w^2] - 10*G[-w, -w, 0, 1, z3] + 
 4*G[-w, -w, 0, r61, w^2] - 4*G[-w, -w, 0, r61, z3] + 
 4*G[-w, -w, 0, r62, w^2] - 4*G[-w, -w, 0, r62, z3] + 
 18*G[-w, -w, 1, 0, w^2] - 18*G[-w, -w, 1, 0, z3] - 20*G[-w, -w, 1, 1, w^2] + 
 20*G[-w, -w, 1, 1, z3] - 8*G[-w, -w, 1, r61, w^2] + 
 8*G[-w, -w, 1, r61, z3] - 8*G[-w, -w, 1, r62, w^2] + 
 8*G[-w, -w, 1, r62, z3] + 4*G[-w, -w, r61, 0, w^2] - 
 4*G[-w, -w, r61, 0, z3] - 8*G[-w, -w, r61, 1, w^2] + 
 8*G[-w, -w, r61, 1, z3] + 4*G[-w, -w, r62, 0, w^2] - 
 4*G[-w, -w, r62, 0, z3] - 8*G[-w, -w, r62, 1, w^2] + 
 8*G[-w, -w, r62, 1, z3] - 7*G[-w, -w, -w^(-1), 0, w^2] + 
 7*G[-w, -w, -w^(-1), 0, z3] + 14*G[-w, -w, -w^(-1), 1, w^2] - 
 14*G[-w, -w, -w^(-1), 1, z3] - G[-w, -w, -w, 0, w^2] + 
 G[-w, -w, -w, 0, z3] + 2*G[-w, -w, -w, 1, w^2] - 2*G[-w, -w, -w, 1, z3] + 
 (17*G[-w, w^2, 0, 0, w^2])/6 - (17*G[-w, w^2, 0, 0, z3])/6 - 
 8*G[-w, w^2, 0, 1, w^2] + 8*G[-w, w^2, 0, 1, z3] + 
 (7*G[-w, w^2, 0, r61, w^2])/6 - (7*G[-w, w^2, 0, r61, z3])/6 + 
 (7*G[-w, w^2, 0, r62, w^2])/6 - (7*G[-w, w^2, 0, r62, z3])/6 + 
 2*G[-w, w^2, 1, 0, w^2] - 2*G[-w, w^2, 1, 0, z3] - 4*G[-w, w^2, 1, 1, w^2] + 
 4*G[-w, w^2, 1, 1, z3] - (16*G[-w, w^2, r61, 0, w^2])/3 + 
 (16*G[-w, w^2, r61, 0, z3])/3 + (16*G[-w, w^2, r61, r61, w^2])/3 - 
 (16*G[-w, w^2, r61, r61, z3])/3 + (16*G[-w, w^2, r61, r62, w^2])/3 - 
 (16*G[-w, w^2, r61, r62, z3])/3 - (16*G[-w, w^2, r62, 0, w^2])/3 + 
 (16*G[-w, w^2, r62, 0, z3])/3 + (16*G[-w, w^2, r62, r61, w^2])/3 - 
 (16*G[-w, w^2, r62, r61, z3])/3 + (16*G[-w, w^2, r62, r62, w^2])/3 - 
 (16*G[-w, w^2, r62, r62, z3])/3 + (13*G[-w, w^2, w^(-2), 0, w^2])/2 - 
 (13*G[-w, w^2, w^(-2), 0, z3])/2 - (13*G[-w, w^2, w^(-2), r61, w^2])/2 + 
 (13*G[-w, w^2, w^(-2), r61, z3])/2 - (13*G[-w, w^2, w^(-2), r62, w^2])/2 + 
 (13*G[-w, w^2, w^(-2), r62, z3])/2 - 10*G[-w, w^2, -w, 0, w^2] + 
 10*G[-w, w^2, -w, 0, z3] + 20*G[-w, w^2, -w, 1, w^2] - 
 20*G[-w, w^2, -w, 1, z3] + (13*G[-w, w^2, w^2, 0, w^2])/2 - 
 (13*G[-w, w^2, w^2, 0, z3])/2 - (13*G[-w, w^2, w^2, r61, w^2])/2 + 
 (13*G[-w, w^2, w^2, r61, z3])/2 - (13*G[-w, w^2, w^2, r62, w^2])/2 + 
 (13*G[-w, w^2, w^2, r62, z3])/2 + ((8*I)/3)*Pi^2*GI[0, r2] - 
 (8*Pi*G[0, w]*GI[0, r2])/3 + (10*Pi*G[0, w^2]*GI[0, r2])/9 + 
 (8*Pi*G[r1, w]*GI[0, r2])/3 + (8*Pi*G[r2, w]*GI[0, r2])/3 - 
 (10*Pi*G[-w^(-1), w^2]*GI[0, r2])/9 - (10*Pi*G[-w, w^2]*GI[0, r2])/9 + 
 (34*GI[0, r2]^2)/3 - 7*Pi*GI[0, 1, r4] + ((472*I)/9)*GI[0, 0, 0, r2] + 
 (2*Pi^2*G[-I, r1]*Log[3])/3 + (2*Pi^2*G[I, r1]*Log[3])/3 + 
 (4*I)*Pi*G[-I, 0, r1]*Log[3] - (4*I)*Pi*G[-I, r1, r1]*Log[3] - 
 (4*I)*Pi*G[-I, r2, r1]*Log[3] + (4*I)*Pi*G[I, 0, r1]*Log[3] - 
 (4*I)*Pi*G[I, r1, r1]*Log[3] - (4*I)*Pi*G[I, r2, r1]*Log[3] - 
 12*G[-I, 0, 0, r1]*Log[3] + 8*G[-I, 0, 1, r1]*Log[3] + 
 4*G[-I, r1, 0, r1]*Log[3] - 8*G[-I, r1, 1, r1]*Log[3] + 
 4*G[-I, r2, 0, r1]*Log[3] - 8*G[-I, r2, 1, r1]*Log[3] - 
 12*G[I, 0, 0, r1]*Log[3] + 8*G[I, 0, 1, r1]*Log[3] + 
 4*G[I, r1, 0, r1]*Log[3] - 8*G[I, r1, 1, r1]*Log[3] + 
 4*G[I, r2, 0, r1]*Log[3] - 8*G[I, r2, 1, r1]*Log[3] - 
 (7*Pi*GI[0, r2]*Log[3])/3 + G[-w, z3]*(((685*I)/243)*Pi^3 + 
   (Pi^2*G[-1, r7])/9 - Pi^2*G[-1, w^2] + (2*Pi^2*G[0, -w])/9 - 
   (8*G[0, -w]^3)/3 - (46*Pi^2*G[0, w])/9 - (6*I)*Pi*G[-1, w^2]*G[0, w] + 
   ((2*I)/3)*Pi*G[0, -w]*G[0, w] - (8*G[0, -w]^2*G[0, w])/3 - 
   (227*Pi^2*G[0, w^2])/36 + (4*G[0, -w]^2*G[0, w^2])/9 + 
   ((7*I)/3)*Pi*G[0, w]*G[0, w^2] - 6*G[-1, w^2]*G[0, w]*G[0, w^2] + 
   (8*G[0, -w]*G[0, w]*G[0, w^2])/3 + (11*I)*Pi*G[0, w^2]^2 + 
   (5*G[0, -w]*G[0, w^2]^2)/3 - (5*G[0, w]*G[0, w^2]^2)/3 - 
   (137*G[0, w^2]^3)/18 + (5*Pi^2*G[-I, r1])/6 - (5*Pi^2*G[-I, w])/6 + 
   (5*Pi^2*G[I, r1])/6 - (5*Pi^2*G[I, w])/6 - (11*Pi^2*G[1, r7])/9 - 
   ((9*I)/2)*Pi*G[0, w^2]*G[1, r7] + (29*G[0, w^2]^2*G[1, r7])/9 + 
   (19*Pi^2*G[1, -w])/9 - (10*G[0, -w]^2*G[1, -w])/3 + 
   (38*G[0, -w]*G[0, w]*G[1, -w])/3 - (70*G[0, -w]*G[0, w^2]*G[1, -w])/9 + 
   (4*G[0, w]*G[0, w^2]*G[1, -w])/3 + (20*G[0, w^2]^2*G[1, -w])/3 + 
   (116*G[0, -w]*G[1, -w]^2)/3 - 16*G[0, w]*G[1, -w]^2 + 
   (112*G[0, w^2]*G[1, -w]^2)/9 - (128*G[1, -w]^3)/3 + (8*Pi^2*G[1, w])/9 + 
   (16*G[0, -w]^2*G[1, w])/3 - (12*I)*Pi*G[0, w^2]*G[1, w] - 
   (16*G[0, -w]*G[0, w^2]*G[1, w])/3 + (10*G[0, w^2]^2*G[1, w])/3 - 
   (76*G[0, -w]*G[1, -w]*G[1, w])/3 - (8*G[0, w^2]*G[1, -w]*G[1, w])/3 + 
   32*G[1, -w]^2*G[1, w] + (23*Pi^2*G[1, w^2])/9 - 
   (16*G[0, -w]^2*G[1, w^2])/3 - ((22*I)/3)*Pi*G[0, w]*G[1, w^2] + 
   (33*I)*Pi*G[0, w^2]*G[1, w^2] - (55*G[0, -w]*G[0, w^2]*G[1, w^2])/3 - 
   71*G[0, w]*G[0, w^2]*G[1, w^2] - (287*G[0, w^2]^2*G[1, w^2])/9 + 
   (8*I)*Pi*G[1, r7]*G[1, w^2] - (292*G[0, w^2]*G[1, r7]*G[1, w^2])/9 + 
   (112*G[0, -w]*G[1, -w]*G[1, w^2])/3 + (110*G[0, w^2]*G[1, -w]*G[1, w^2])/
    3 - (160*G[1, -w]^2*G[1, w^2])/3 + ((80*I)/3)*Pi*G[1, w]*G[1, w^2] + 
   134*G[0, w^2]*G[1, w]*G[1, w^2] - ((272*I)/3)*Pi*G[1, w^2]^2 + 
   32*G[0, -w]*G[1, w^2]^2 + (368*G[0, w]*G[1, w^2]^2)/3 - 
   (442*G[0, w^2]*G[1, w^2]^2)/9 + (128*G[1, r7]*G[1, w^2]^2)/3 - 
   64*G[1, -w]*G[1, w^2]^2 - (736*G[1, w]*G[1, w^2]^2)/3 + 96*G[1, w^2]^3 + 
   (89*Pi^2*G[r1, w])/18 + (6*I)*Pi*G[-1, w^2]*G[r1, w] - 
   ((2*I)/3)*Pi*G[0, -w]*G[r1, w] + ((11*I)/3)*Pi*G[0, w^2]*G[r1, w] - 
   (6*I)*Pi*G[1, w^2]*G[r1, w] + (89*Pi^2*G[r2, w])/18 + 
   (6*I)*Pi*G[-1, w^2]*G[r2, w] - ((2*I)/3)*Pi*G[0, -w]*G[r2, w] + 
   ((11*I)/3)*Pi*G[0, w^2]*G[r2, w] - (6*I)*Pi*G[1, w^2]*G[r2, w] - 
   (Pi^2*G[r51, -w])/6 + 2*G[0, -w]^2*G[r51, -w] - 
   4*G[0, -w]*G[1, -w]*G[r51, -w] + (Pi^2*G[r51, w^2])/6 - 
   2*G[0, -w]^2*G[r51, w^2] + 4*G[0, -w]*G[1, -w]*G[r51, w^2] - 
   (Pi^2*G[r52, -w])/6 + 2*G[0, -w]^2*G[r52, -w] - 
   4*G[0, -w]*G[1, -w]*G[r52, -w] + (Pi^2*G[r52, w^2])/6 - 
   2*G[0, -w]^2*G[r52, w^2] + 4*G[0, -w]*G[1, -w]*G[r52, w^2] + 
   (13*Pi^2*G[r61, -w])/18 - (11*G[0, -w]*G[0, w]*G[r61, -w])/3 - 
   (11*G[0, -w]*G[0, w^2]*G[r61, -w])/3 - (10*G[0, w]*G[0, w^2]*G[r61, -w])/
    3 - 5*G[0, w^2]^2*G[r61, -w] + (22*G[0, -w]*G[1, w]*G[r61, -w])/3 + 
   (20*G[0, w^2]*G[1, w]*G[r61, -w])/3 + 4*G[0, w]*G[r61, -w]^2 + 
   4*G[0, w^2]*G[r61, -w]^2 - 8*G[1, w]*G[r61, -w]^2 + 
   (16*Pi^2*G[r61, w^2])/9 - (5*G[0, -w]^2*G[r61, w^2])/3 - 
   ((4*I)/3)*Pi*G[0, w]*G[r61, w^2] + (6*I)*Pi*G[0, w^2]*G[r61, w^2] - 
   (23*G[0, -w]*G[0, w^2]*G[r61, w^2])/3 - (7*G[0, w]*G[0, w^2]*G[r61, w^2])/
    3 + (147*G[0, w^2]^2*G[r61, w^2])/2 - (34*G[0, w^2]*G[1, r7]*G[r61, w^2])/
    3 + 4*G[0, -w]*G[1, -w]*G[r61, w^2] - (8*G[0, w^2]*G[1, -w]*G[r61, w^2])/
    3 + ((32*I)/3)*Pi*G[1, w]*G[r61, w^2] + 
   (14*G[0, w^2]*G[1, w]*G[r61, w^2])/3 - ((32*I)/3)*Pi*G[1, w^2]*
    G[r61, w^2] + (32*G[0, w]*G[1, w^2]*G[r61, w^2])/3 + 
   (44*G[0, w^2]*G[1, w^2]*G[r61, w^2])/3 + 
   (32*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - (64*G[1, w]*G[1, w^2]*G[r61, w^2])/
    3 - (4*I)*Pi*G[r1, w]*G[r61, w^2] - (4*I)*Pi*G[r2, w]*G[r61, w^2] + 
   (11*G[0, -w]*G[r61, -w]*G[r61, w^2])/3 + 9*G[0, w^2]*G[r61, -w]*
    G[r61, w^2] - 4*G[r61, -w]^2*G[r61, w^2] - ((16*I)/3)*Pi*G[r61, w^2]^2 + 
   4*G[0, -w]*G[r61, w^2]^2 + (4*G[0, w]*G[r61, w^2]^2)/3 - 
   (251*G[0, w^2]*G[r61, w^2]^2)/3 + (16*G[1, r7]*G[r61, w^2]^2)/3 - 
   (8*G[1, w]*G[r61, w^2]^2)/3 - 4*G[r61, -w]*G[r61, w^2]^2 + 
   (80*G[r61, w^2]^3)/3 + (13*Pi^2*G[r62, -w])/18 - 
   (11*G[0, -w]*G[0, w]*G[r62, -w])/3 - (11*G[0, -w]*G[0, w^2]*G[r62, -w])/
    3 - (10*G[0, w]*G[0, w^2]*G[r62, -w])/3 - 5*G[0, w^2]^2*G[r62, -w] + 
   (22*G[0, -w]*G[1, w]*G[r62, -w])/3 + (20*G[0, w^2]*G[1, w]*G[r62, -w])/3 + 
   8*G[0, w]*G[r61, -w]*G[r62, -w] + 8*G[0, w^2]*G[r61, -w]*G[r62, -w] - 
   16*G[1, w]*G[r61, -w]*G[r62, -w] + (11*G[0, -w]*G[r61, w^2]*G[r62, -w])/
    3 + 9*G[0, w^2]*G[r61, w^2]*G[r62, -w] - 8*G[r61, -w]*G[r61, w^2]*
    G[r62, -w] - 4*G[r61, w^2]^2*G[r62, -w] + 4*G[0, w]*G[r62, -w]^2 + 
   4*G[0, w^2]*G[r62, -w]^2 - 8*G[1, w]*G[r62, -w]^2 - 
   4*G[r61, w^2]*G[r62, -w]^2 + (16*Pi^2*G[r62, w^2])/9 - 
   (5*G[0, -w]^2*G[r62, w^2])/3 - ((4*I)/3)*Pi*G[0, w]*G[r62, w^2] + 
   (6*I)*Pi*G[0, w^2]*G[r62, w^2] - (23*G[0, -w]*G[0, w^2]*G[r62, w^2])/3 - 
   (7*G[0, w]*G[0, w^2]*G[r62, w^2])/3 + (147*G[0, w^2]^2*G[r62, w^2])/2 - 
   (34*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 4*G[0, -w]*G[1, -w]*G[r62, w^2] - 
   (8*G[0, w^2]*G[1, -w]*G[r62, w^2])/3 + ((32*I)/3)*Pi*G[1, w]*G[r62, w^2] + 
   (14*G[0, w^2]*G[1, w]*G[r62, w^2])/3 - ((32*I)/3)*Pi*G[1, w^2]*
    G[r62, w^2] + (32*G[0, w]*G[1, w^2]*G[r62, w^2])/3 + 
   (44*G[0, w^2]*G[1, w^2]*G[r62, w^2])/3 + 
   (32*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - (64*G[1, w]*G[1, w^2]*G[r62, w^2])/
    3 - (4*I)*Pi*G[r1, w]*G[r62, w^2] - (4*I)*Pi*G[r2, w]*G[r62, w^2] + 
   (11*G[0, -w]*G[r61, -w]*G[r62, w^2])/3 + 9*G[0, w^2]*G[r61, -w]*
    G[r62, w^2] - 4*G[r61, -w]^2*G[r62, w^2] - ((32*I)/3)*Pi*G[r61, w^2]*
    G[r62, w^2] + 8*G[0, -w]*G[r61, w^2]*G[r62, w^2] + 
   (8*G[0, w]*G[r61, w^2]*G[r62, w^2])/3 - 
   (502*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
   (32*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 
   (16*G[1, w]*G[r61, w^2]*G[r62, w^2])/3 - 8*G[r61, -w]*G[r61, w^2]*
    G[r62, w^2] + 80*G[r61, w^2]^2*G[r62, w^2] + 
   (11*G[0, -w]*G[r62, -w]*G[r62, w^2])/3 + 9*G[0, w^2]*G[r62, -w]*
    G[r62, w^2] - 8*G[r61, -w]*G[r62, -w]*G[r62, w^2] - 
   8*G[r61, w^2]*G[r62, -w]*G[r62, w^2] - 4*G[r62, -w]^2*G[r62, w^2] - 
   ((16*I)/3)*Pi*G[r62, w^2]^2 + 4*G[0, -w]*G[r62, w^2]^2 + 
   (4*G[0, w]*G[r62, w^2]^2)/3 - (251*G[0, w^2]*G[r62, w^2]^2)/3 + 
   (16*G[1, r7]*G[r62, w^2]^2)/3 - (8*G[1, w]*G[r62, w^2]^2)/3 - 
   4*G[r61, -w]*G[r62, w^2]^2 + 80*G[r61, w^2]*G[r62, w^2]^2 - 
   4*G[r62, -w]*G[r62, w^2]^2 + (80*G[r62, w^2]^3)/3 - 
   (16*Pi^2*G[w^(-2), -w])/9 - G[0, -w]^2*G[w^(-2), -w] - 
   ((2*I)/3)*Pi*G[0, w]*G[w^(-2), -w] + (4*G[0, -w]*G[0, w]*G[w^(-2), -w])/
    3 + (8*G[0, -w]*G[0, w^2]*G[w^(-2), -w])/3 - 
   (G[0, w]*G[0, w^2]*G[w^(-2), -w])/3 + 4*G[0, -w]*G[1, -w]*G[w^(-2), -w] + 
   2*G[0, w]*G[1, -w]*G[w^(-2), -w] - (2*G[0, w^2]*G[1, -w]*G[w^(-2), -w])/
    3 - 4*G[1, -w]^2*G[w^(-2), -w] - (8*G[0, -w]*G[1, w]*G[w^(-2), -w])/3 - 
   4*G[1, -w]*G[1, w]*G[w^(-2), -w] + ((2*I)/3)*Pi*G[r1, w]*G[w^(-2), -w] + 
   ((2*I)/3)*Pi*G[r2, w]*G[w^(-2), -w] - (7*G[0, w]*G[r61, -w]*G[w^(-2), -w])/
    3 - (7*G[0, w^2]*G[r61, -w]*G[w^(-2), -w])/3 + 
   (14*G[1, w]*G[r61, -w]*G[w^(-2), -w])/3 - 
   (7*G[0, -w]*G[r61, w^2]*G[w^(-2), -w])/3 + 
   (7*G[r61, -w]*G[r61, w^2]*G[w^(-2), -w])/3 - 
   (7*G[0, w]*G[r62, -w]*G[w^(-2), -w])/3 - 
   (7*G[0, w^2]*G[r62, -w]*G[w^(-2), -w])/3 + 
   (14*G[1, w]*G[r62, -w]*G[w^(-2), -w])/3 + 
   (7*G[r61, w^2]*G[r62, -w]*G[w^(-2), -w])/3 - 
   (7*G[0, -w]*G[r62, w^2]*G[w^(-2), -w])/3 + 
   (7*G[r61, -w]*G[r62, w^2]*G[w^(-2), -w])/3 + 
   (7*G[r62, -w]*G[r62, w^2]*G[w^(-2), -w])/3 + (103*Pi^2*G[w^(-2), w^2])/
    36 + (53*G[0, -w]^2*G[w^(-2), w^2])/18 + ((20*I)/3)*Pi*G[0, w]*
    G[w^(-2), w^2] - (10*G[0, -w]*G[0, w]*G[w^(-2), w^2])/3 - 
   ((68*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^2] + 
   (8*G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (65*G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 - (239*G[0, w^2]^2*G[w^(-2), w^2])/
    18 - (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] + 
   (283*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/18 - 
   (103*G[0, -w]*G[1, -w]*G[w^(-2), w^2])/9 + 2*G[0, w]*G[1, -w]*
    G[w^(-2), w^2] - (16*G[0, w^2]*G[1, -w]*G[w^(-2), w^2])/3 + 
   (100*G[1, -w]^2*G[w^(-2), w^2])/9 - (8*I)*Pi*G[1, w]*G[w^(-2), w^2] + 
   (20*G[0, -w]*G[1, w]*G[w^(-2), w^2])/3 - 
   (122*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/3 - 4*G[1, -w]*G[1, w]*
    G[w^(-2), w^2] + ((125*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] - 
   (53*G[0, -w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (131*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   (298*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/9 - 
   (166*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/9 + 
   (106*G[1, -w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   (262*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (418*G[1, w^2]^2*G[w^(-2), w^2])/9 - ((8*I)/3)*Pi*G[r1, w]*
    G[w^(-2), w^2] - ((8*I)/3)*Pi*G[r2, w]*G[w^(-2), w^2] + 
   (7*G[0, w]*G[r61, -w]*G[w^(-2), w^2])/3 - 
   (14*G[1, w]*G[r61, -w]*G[w^(-2), w^2])/3 + (6*I)*Pi*G[r61, w^2]*
    G[w^(-2), w^2] + G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
   (8*G[0, w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
   (2*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 - 7*G[1, r7]*G[r61, w^2]*
    G[w^(-2), w^2] - 2*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
   (16*G[1, w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 6*G[1, w^2]*G[r61, w^2]*
    G[w^(-2), w^2] + (14*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
   (7*G[0, w]*G[r62, -w]*G[w^(-2), w^2])/3 - 
   (14*G[1, w]*G[r62, -w]*G[w^(-2), w^2])/3 + (6*I)*Pi*G[r62, w^2]*
    G[w^(-2), w^2] + G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
   (8*G[0, w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   (2*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 7*G[1, r7]*G[r62, w^2]*
    G[w^(-2), w^2] - 2*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
   (16*G[1, w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 6*G[1, w^2]*G[r62, w^2]*
    G[w^(-2), w^2] + (28*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   (14*G[r62, w^2]^2*G[w^(-2), w^2])/3 - ((5*I)/3)*Pi*G[w^(-2), w^2]^2 + 
   (3*G[0, -w]*G[w^(-2), w^2]^2)/4 + (5*G[0, w]*G[w^(-2), w^2]^2)/3 + 
   (23*G[0, w^2]*G[w^(-2), w^2]^2)/4 + (11*G[1, r7]*G[w^(-2), w^2]^2)/12 - 
   (3*G[1, -w]*G[w^(-2), w^2]^2)/2 - (10*G[1, w]*G[w^(-2), w^2]^2)/3 + 
   (3*G[1, w^2]*G[w^(-2), w^2]^2)/2 - (13*G[r61, w^2]*G[w^(-2), w^2]^2)/2 - 
   (13*G[r62, w^2]*G[w^(-2), w^2]^2)/2 - (Pi^2*G[-w^(-1), -w])/18 + 
   (26*G[0, -w]^2*G[-w^(-1), -w])/3 + (4*G[0, -w]*G[0, w]*G[-w^(-1), -w])/3 + 
   4*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + (G[0, w]*G[0, w^2]*G[-w^(-1), -w])/
    3 - 32*G[0, -w]*G[1, -w]*G[-w^(-1), -w] + 
   (4*G[0, w]*G[1, -w]*G[-w^(-1), -w])/3 - 4*G[0, w^2]*G[1, -w]*
    G[-w^(-1), -w] + (88*G[1, -w]^2*G[-w^(-1), -w])/3 - 
   (8*G[0, -w]*G[1, w]*G[-w^(-1), -w])/3 - 
   (8*G[1, -w]*G[1, w]*G[-w^(-1), -w])/3 - 8*G[0, -w]*G[1, w^2]*
    G[-w^(-1), -w] + 16*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - 
   2*G[0, -w]*G[r51, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[r51, -w]*
    G[-w^(-1), -w] + 2*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w] - 
   4*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w] - 2*G[0, -w]*G[r52, -w]*
    G[-w^(-1), -w] + 4*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] + 
   2*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w] - 4*G[1, -w]*G[r52, w^2]*
    G[-w^(-1), -w] - 2*G[0, w]*G[r61, -w]*G[-w^(-1), -w] - 
   2*G[0, w^2]*G[r61, -w]*G[-w^(-1), -w] + 4*G[1, w]*G[r61, -w]*
    G[-w^(-1), -w] - 4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] + 
   2*G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w] - 2*G[0, w]*G[r62, -w]*
    G[-w^(-1), -w] - 2*G[0, w^2]*G[r62, -w]*G[-w^(-1), -w] + 
   4*G[1, w]*G[r62, -w]*G[-w^(-1), -w] + 2*G[r61, w^2]*G[r62, -w]*
    G[-w^(-1), -w] - 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] + 
   2*G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w] + 2*G[r62, -w]*G[r62, w^2]*
    G[-w^(-1), -w] - (G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/6 + 
   (G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/3 + (G[0, -w]*G[-w^(-1), -w]^2)/
    3 - (2*G[1, -w]*G[-w^(-1), -w]^2)/3 + (11*Pi^2*G[-w^(-1), w^2])/9 - 
   6*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2] + (125*G[0, -w]^2*G[-w^(-1), w^2])/
    18 + (3*I)*Pi*G[0, w]*G[-w^(-1), w^2] + 
   (2*G[0, -w]*G[0, w]*G[-w^(-1), w^2])/3 - ((131*I)/6)*Pi*G[0, w^2]*
    G[-w^(-1), w^2] + (59*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/6 + 
   (51*G[0, w]*G[0, w^2]*G[-w^(-1), w^2])/2 - 
   (193*G[0, w^2]^2*G[-w^(-1), w^2])/9 + I*Pi*G[1, r7]*G[-w^(-1), w^2] + 
   (97*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/18 + 12*G[-1, w^2]*G[1, -w]*
    G[-w^(-1), w^2] - (211*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/9 - 
   (10*G[0, w]*G[1, -w]*G[-w^(-1), w^2])/3 - 
   (65*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2])/3 + 
   (172*G[1, -w]^2*G[-w^(-1), w^2])/9 - (4*I)*Pi*G[1, w]*G[-w^(-1), w^2] - 
   (4*G[0, -w]*G[1, w]*G[-w^(-1), w^2])/3 - 
   (113*G[0, w^2]*G[1, w]*G[-w^(-1), w^2])/3 + 
   (20*G[1, -w]*G[1, w]*G[-w^(-1), w^2])/3 + ((80*I)/3)*Pi*G[1, w^2]*
    G[-w^(-1), w^2] - (68*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   (586*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/9 - 
   (22*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/9 + 
   (136*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   (436*G[1, w^2]^2*G[-w^(-1), w^2])/9 - I*Pi*G[r1, w]*G[-w^(-1), w^2] - 
   I*Pi*G[r2, w]*G[-w^(-1), w^2] + G[0, w]*G[r61, -w]*G[-w^(-1), w^2] + 
   G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] - 2*G[1, w]*G[r61, -w]*
    G[-w^(-1), w^2] + (4*I)*Pi*G[r61, w^2]*G[-w^(-1), w^2] - 
   (4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 3*G[0, w]*G[r61, w^2]*
    G[-w^(-1), w^2] + (37*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   (7*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   (14*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   6*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
   (62*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
   G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2] - G[r61, w^2]^2*G[-w^(-1), w^2] + 
   G[0, w]*G[r62, -w]*G[-w^(-1), w^2] + G[0, w^2]*G[r62, -w]*
    G[-w^(-1), w^2] - 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] - 
   G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] + (4*I)*Pi*G[r62, w^2]*
    G[-w^(-1), w^2] - (4*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
   3*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] + 
   (37*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   (7*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   (14*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   6*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
   (62*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
   G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 2*G[r61, w^2]*G[r62, w^2]*
    G[-w^(-1), w^2] - G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 
   G[r62, w^2]^2*G[-w^(-1), w^2] - (2*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/
    3 + (4*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
   ((5*I)/6)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 5*G[0, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + (5*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/6 - 
   (13*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/6 - 
   (4*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
   10*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   (5*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
   (13*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
   (3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/2 + 
   3*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
   ((8*I)/3)*Pi*G[-w^(-1), w^2]^2 + (G[0, -w]*G[-w^(-1), w^2]^2)/12 - 
   (8*G[0, w]*G[-w^(-1), w^2]^2)/3 + (G[0, w^2]*G[-w^(-1), w^2]^2)/12 - 
   (31*G[1, r7]*G[-w^(-1), w^2]^2)/12 - (G[1, -w]*G[-w^(-1), w^2]^2)/6 + 
   (16*G[1, w]*G[-w^(-1), w^2]^2)/3 - (G[1, w^2]*G[-w^(-1), w^2]^2)/6 + 
   (Pi^2*G[-w, w^2])/3 + 6*G[-1, w^2]*G[0, -w]*G[-w, w^2] - 
   (55*G[0, -w]^2*G[-w, w^2])/18 - ((13*I)/3)*Pi*G[0, w]*G[-w, w^2] + 
   (2*G[0, -w]*G[0, w]*G[-w, w^2])/3 - ((131*I)/6)*Pi*G[0, w^2]*G[-w, w^2] + 
   (47*G[0, -w]*G[0, w^2]*G[-w, w^2])/6 + (97*G[0, w]*G[0, w^2]*G[-w, w^2])/
    6 - (193*G[0, w^2]^2*G[-w, w^2])/9 + I*Pi*G[1, r7]*G[-w, w^2] + 
   (97*G[0, w^2]*G[1, r7]*G[-w, w^2])/18 - 12*G[-1, w^2]*G[1, -w]*
    G[-w, w^2] + (113*G[0, -w]*G[1, -w]*G[-w, w^2])/9 - 
   (10*G[0, w]*G[1, -w]*G[-w, w^2])/3 - (53*G[0, w^2]*G[1, -w]*G[-w, w^2])/
    3 - (116*G[1, -w]^2*G[-w, w^2])/9 - (4*I)*Pi*G[1, w]*G[-w, w^2] - 
   (4*G[0, -w]*G[1, w]*G[-w, w^2])/3 - (113*G[0, w^2]*G[1, w]*G[-w, w^2])/3 + 
   (20*G[1, -w]*G[1, w]*G[-w, w^2])/3 + ((80*I)/3)*Pi*G[1, w^2]*G[-w, w^2] + 
   8*G[0, -w]*G[1, w^2]*G[-w, w^2] - (68*G[0, w]*G[1, w^2]*G[-w, w^2])/3 + 
   (586*G[0, w^2]*G[1, w^2]*G[-w, w^2])/9 - 
   (22*G[1, r7]*G[1, w^2]*G[-w, w^2])/9 - 16*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
   (136*G[1, w]*G[1, w^2]*G[-w, w^2])/3 - (436*G[1, w^2]^2*G[-w, w^2])/9 + 
   ((19*I)/3)*Pi*G[r1, w]*G[-w, w^2] + ((19*I)/3)*Pi*G[r2, w]*G[-w, w^2] + 
   G[0, w]*G[r61, -w]*G[-w, w^2] + G[0, w^2]*G[r61, -w]*G[-w, w^2] - 
   2*G[1, w]*G[r61, -w]*G[-w, w^2] + (4*I)*Pi*G[r61, w^2]*G[-w, w^2] - 
   (4*G[0, -w]*G[r61, w^2]*G[-w, w^2])/3 - 3*G[0, w]*G[r61, w^2]*G[-w, w^2] + 
   (37*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/3 + 
   (7*G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 + 
   (14*G[1, -w]*G[r61, w^2]*G[-w, w^2])/3 + 6*G[1, w]*G[r61, w^2]*
    G[-w, w^2] - (62*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 - 
   G[r61, -w]*G[r61, w^2]*G[-w, w^2] - G[r61, w^2]^2*G[-w, w^2] + 
   G[0, w]*G[r62, -w]*G[-w, w^2] + G[0, w^2]*G[r62, -w]*G[-w, w^2] - 
   2*G[1, w]*G[r62, -w]*G[-w, w^2] - G[r61, w^2]*G[r62, -w]*G[-w, w^2] + 
   (4*I)*Pi*G[r62, w^2]*G[-w, w^2] - (4*G[0, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
   3*G[0, w]*G[r62, w^2]*G[-w, w^2] + (37*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/
    3 + (7*G[1, r7]*G[r62, w^2]*G[-w, w^2])/3 + 
   (14*G[1, -w]*G[r62, w^2]*G[-w, w^2])/3 + 6*G[1, w]*G[r62, w^2]*
    G[-w, w^2] - (62*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
   G[r61, -w]*G[r62, w^2]*G[-w, w^2] - 2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 
   G[r62, -w]*G[r62, w^2]*G[-w, w^2] - G[r62, w^2]^2*G[-w, w^2] - 
   ((5*I)/6)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 
   (7*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
   (5*G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/6 - 
   (13*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/6 - 
   (4*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   (14*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   (5*G[1, w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
   (13*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   (G[0, -w]*G[-w^(-1), -w]*G[-w, w^2])/6 + 
   (G[1, -w]*G[-w^(-1), -w]*G[-w, w^2])/3 + ((16*I)/3)*Pi*G[-w^(-1), w^2]*
    G[-w, w^2] - (41*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/2 - 
   (16*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
   (G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/6 - 
   (31*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/6 + 41*G[1, -w]*G[-w^(-1), w^2]*
    G[-w, w^2] + (32*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
   (G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + ((8*I)/3)*Pi*G[-w, w^2]^2 - 
   (23*G[0, -w]*G[-w, w^2]^2)/12 - (8*G[0, w]*G[-w, w^2]^2)/3 + 
   (G[0, w^2]*G[-w, w^2]^2)/12 - (31*G[1, r7]*G[-w, w^2]^2)/12 + 
   (23*G[1, -w]*G[-w, w^2]^2)/6 + (16*G[1, w]*G[-w, w^2]^2)/3 - 
   (G[1, w^2]*G[-w, w^2]^2)/6 - (5*Pi^2*G[w^2, -w])/3 - 
   G[0, -w]^2*G[w^2, -w] + (4*G[0, -w]*G[0, w]*G[w^2, -w])/3 + 
   (8*G[0, -w]*G[0, w^2]*G[w^2, -w])/3 + (G[0, w]*G[0, w^2]*G[w^2, -w])/3 + 
   4*G[0, -w]*G[1, -w]*G[w^2, -w] + 2*G[0, w]*G[1, -w]*G[w^2, -w] - 
   (2*G[0, w^2]*G[1, -w]*G[w^2, -w])/3 - 4*G[1, -w]^2*G[w^2, -w] - 
   (8*G[0, -w]*G[1, w]*G[w^2, -w])/3 - 4*G[1, -w]*G[1, w]*G[w^2, -w] - 
   (7*G[0, w]*G[r61, -w]*G[w^2, -w])/3 - (7*G[0, w^2]*G[r61, -w]*G[w^2, -w])/
    3 + (14*G[1, w]*G[r61, -w]*G[w^2, -w])/3 - 
   (7*G[0, -w]*G[r61, w^2]*G[w^2, -w])/3 + 
   (7*G[r61, -w]*G[r61, w^2]*G[w^2, -w])/3 - 
   (7*G[0, w]*G[r62, -w]*G[w^2, -w])/3 - (7*G[0, w^2]*G[r62, -w]*G[w^2, -w])/
    3 + (14*G[1, w]*G[r62, -w]*G[w^2, -w])/3 + 
   (7*G[r61, w^2]*G[r62, -w]*G[w^2, -w])/3 - 
   (7*G[0, -w]*G[r62, w^2]*G[w^2, -w])/3 + 
   (7*G[r61, -w]*G[r62, w^2]*G[w^2, -w])/3 + 
   (7*G[r62, -w]*G[r62, w^2]*G[w^2, -w])/3 - 
   (2*G[0, -w]*G[-w, w^2]*G[w^2, -w])/3 + (4*G[1, -w]*G[-w, w^2]*G[w^2, -w])/
    3 + 6*G[0, w^2]*G[-1, 0, w] + 6*G[0, w]*G[-1, 0, w^2] + 
   6*G[0, -w]*G[-1, -w^(-1), w^2] - 12*G[1, -w]*G[-1, -w^(-1), w^2] - 
   6*G[0, -w]*G[-1, -w, w^2] + 12*G[1, -w]*G[-1, -w, w^2] + 
   (19*G[0, -w]*G[0, 0, -w])/3 + (8*G[0, w]*G[0, 0, -w])/3 - 
   (55*G[0, w^2]*G[0, 0, -w])/9 - 4*G[1, -w]*G[0, 0, -w] - 
   (16*G[1, w]*G[0, 0, -w])/3 + (16*G[1, w^2]*G[0, 0, -w])/3 - 
   2*G[r51, -w]*G[0, 0, -w] + 2*G[r51, w^2]*G[0, 0, -w] - 
   2*G[r52, -w]*G[0, 0, -w] + 2*G[r52, w^2]*G[0, 0, -w] + 
   4*G[r61, -w]*G[0, 0, -w] + (10*G[r61, w^2]*G[0, 0, -w])/3 + 
   4*G[r62, -w]*G[0, 0, -w] + (10*G[r62, w^2]*G[0, 0, -w])/3 - 
   (4*G[w^(-2), -w]*G[0, 0, -w])/3 - (11*G[w^(-2), w^2]*G[0, 0, -w])/18 - 
   5*G[-w^(-1), -w]*G[0, 0, -w] - (95*G[-w^(-1), w^2]*G[0, 0, -w])/18 + 
   (85*G[-w, w^2]*G[0, 0, -w])/18 - (4*G[w^2, -w]*G[0, 0, -w])/3 - 
   ((23*I)/3)*Pi*G[0, 0, w] + 18*G[-1, w^2]*G[0, 0, w] - 
   (5*G[0, -w]*G[0, 0, w])/3 - (119*G[0, w^2]*G[0, 0, w])/6 + 
   (118*G[1, w^2]*G[0, 0, w])/3 + 4*G[r61, -w]*G[0, 0, w] + 
   (4*G[r61, w^2]*G[0, 0, w])/3 + 4*G[r62, -w]*G[0, 0, w] + 
   (4*G[r62, w^2]*G[0, 0, w])/3 - (4*G[w^(-2), -w]*G[0, 0, w])/3 - 
   (67*G[w^(-2), w^2]*G[0, 0, w])/6 - G[-w^(-1), -w]*G[0, 0, w] - 
   21*G[-w^(-1), w^2]*G[0, 0, w] + 9*G[-w, w^2]*G[0, 0, w] - 
   (10*G[w^2, -w]*G[0, 0, w])/3 - (11*I)*Pi*G[0, 0, w^2] + 
   (8*G[0, -w]*G[0, 0, w^2])/9 - G[0, w]*G[0, 0, w^2] + 
   (137*G[0, w^2]*G[0, 0, w^2])/9 - (29*G[1, r7]*G[0, 0, w^2])/9 - 
   (34*G[1, -w]*G[0, 0, w^2])/9 + 2*G[1, w]*G[0, 0, w^2] + 
   (310*G[1, w^2]*G[0, 0, w^2])/9 + (5*G[r61, -w]*G[0, 0, w^2])/3 - 
   (89*G[r61, w^2]*G[0, 0, w^2])/2 + (5*G[r62, -w]*G[0, 0, w^2])/3 - 
   (89*G[r62, w^2]*G[0, 0, w^2])/2 - (G[w^(-2), -w]*G[0, 0, w^2])/3 + 
   (49*G[w^(-2), w^2]*G[0, 0, w^2])/9 - (G[-w^(-1), -w]*G[0, 0, w^2])/3 + 
   (137*G[-w^(-1), w^2]*G[0, 0, w^2])/18 + (173*G[-w, w^2]*G[0, 0, w^2])/18 - 
   (G[w^2, -w]*G[0, 0, w^2])/3 - ((2*I)/3)*Pi*G[0, 1, r7] - 
   (2*G[0, w^2]*G[0, 1, r7])/3 - 8*G[1, w^2]*G[0, 1, r7] + 
   4*G[r61, w^2]*G[0, 1, r7] + 4*G[r62, w^2]*G[0, 1, r7] - 
   (G[w^(-2), w^2]*G[0, 1, r7])/6 + (5*G[-w^(-1), w^2]*G[0, 1, r7])/6 + 
   (5*G[-w, w^2]*G[0, 1, r7])/6 + (2*G[0, -w]*G[0, 1, -w])/3 - 
   (14*G[0, w]*G[0, 1, -w])/3 + (26*G[0, w^2]*G[0, 1, -w])/9 - 
   (52*G[1, -w]*G[0, 1, -w])/3 + (28*G[1, w]*G[0, 1, -w])/3 - 
   (32*G[1, w^2]*G[0, 1, -w])/3 + 4*G[r51, -w]*G[0, 1, -w] - 
   4*G[r51, w^2]*G[0, 1, -w] + 4*G[r52, -w]*G[0, 1, -w] - 
   4*G[r52, w^2]*G[0, 1, -w] - 4*G[r61, w^2]*G[0, 1, -w] - 
   4*G[r62, w^2]*G[0, 1, -w] - 2*G[w^(-2), -w]*G[0, 1, -w] + 
   (53*G[w^(-2), w^2]*G[0, 1, -w])/9 + 6*G[-w^(-1), -w]*G[0, 1, -w] + 
   (113*G[-w^(-1), w^2]*G[0, 1, -w])/9 - (67*G[-w, w^2]*G[0, 1, -w])/9 - 
   2*G[w^2, -w]*G[0, 1, -w] + (24*I)*Pi*G[0, 1, w] - 
   12*G[-1, w^2]*G[0, 1, w] + (8*G[0, -w]*G[0, 1, w])/3 + 
   (103*G[0, w^2]*G[0, 1, w])/3 - (188*G[1, w^2]*G[0, 1, w])/3 - 
   8*G[r61, -w]*G[0, 1, w] - (8*G[r61, w^2]*G[0, 1, w])/3 - 
   8*G[r62, -w]*G[0, 1, w] - (8*G[r62, w^2]*G[0, 1, w])/3 + 
   (16*G[w^(-2), -w]*G[0, 1, w])/3 + (35*G[w^(-2), w^2]*G[0, 1, w])/3 + 
   2*G[-w^(-1), w^2]*G[0, 1, w] - (38*G[-w, w^2]*G[0, 1, w])/3 + 
   (20*G[w^2, -w]*G[0, 1, w])/3 - (45*I)*Pi*G[0, 1, w^2] + 
   (215*G[0, -w]*G[0, 1, w^2])/9 + (185*G[0, w]*G[0, 1, w^2])/3 + 
   (167*G[0, w^2]*G[0, 1, w^2])/9 + (304*G[1, r7]*G[0, 1, w^2])/9 - 
   (454*G[1, -w]*G[0, 1, w^2])/9 - (370*G[1, w]*G[0, 1, w^2])/3 + 
   (22*G[1, w^2]*G[0, 1, w^2])/9 - 8*G[r61, w^2]*G[0, 1, w^2] - 
   8*G[r62, w^2]*G[0, 1, w^2] + (2*G[w^(-2), -w]*G[0, 1, w^2])/3 - 
   (77*G[w^(-2), w^2]*G[0, 1, w^2])/9 + (2*G[-w^(-1), -w]*G[0, 1, w^2])/3 - 
   (47*G[-w^(-1), w^2]*G[0, 1, w^2])/9 - (83*G[-w, w^2]*G[0, 1, w^2])/9 + 
   (2*G[w^2, -w]*G[0, 1, w^2])/3 - ((13*I)/3)*Pi*G[0, r1, w] - 
   ((13*I)/3)*Pi*G[0, r2, w] - (G[0, -w]*G[0, r61, -w])/3 - 
   (G[0, w]*G[0, r61, -w])/3 + 7*G[0, w^2]*G[0, r61, -w] + 
   (2*G[1, w]*G[0, r61, -w])/3 - 4*G[r61, -w]*G[0, r61, -w] - 
   (11*G[r61, w^2]*G[0, r61, -w])/3 - 4*G[r62, -w]*G[0, r61, -w] - 
   (11*G[r62, w^2]*G[0, r61, -w])/3 + (7*G[w^(-2), -w]*G[0, r61, -w])/3 - 
   (7*G[w^(-2), w^2]*G[0, r61, -w])/3 + 2*G[-w^(-1), -w]*G[0, r61, -w] - 
   G[-w^(-1), w^2]*G[0, r61, -w] - G[-w, w^2]*G[0, r61, -w] + 
   (7*G[w^2, -w]*G[0, r61, -w])/3 - (4*I)*Pi*G[0, r61, w^2] + 
   (5*G[0, -w]*G[0, r61, w^2])/3 + (23*G[0, w]*G[0, r61, w^2])/3 - 
   (91*G[0, w^2]*G[0, r61, w^2])/2 + 8*G[1, r7]*G[0, r61, w^2] - 
   (46*G[1, w]*G[0, r61, w^2])/3 - 4*G[1, w^2]*G[0, r61, w^2] - 
   (5*G[r61, -w]*G[0, r61, w^2])/3 + (161*G[r61, w^2]*G[0, r61, w^2])/3 - 
   (5*G[r62, -w]*G[0, r61, w^2])/3 + (161*G[r62, w^2]*G[0, r61, w^2])/3 - 
   (7*G[w^(-2), w^2]*G[0, r61, w^2])/6 - 5*G[-w^(-1), w^2]*G[0, r61, w^2] - 
   5*G[-w, w^2]*G[0, r61, w^2] - (G[0, -w]*G[0, r62, -w])/3 - 
   (G[0, w]*G[0, r62, -w])/3 + 7*G[0, w^2]*G[0, r62, -w] + 
   (2*G[1, w]*G[0, r62, -w])/3 - 4*G[r61, -w]*G[0, r62, -w] - 
   (11*G[r61, w^2]*G[0, r62, -w])/3 - 4*G[r62, -w]*G[0, r62, -w] - 
   (11*G[r62, w^2]*G[0, r62, -w])/3 + (7*G[w^(-2), -w]*G[0, r62, -w])/3 - 
   (7*G[w^(-2), w^2]*G[0, r62, -w])/3 + 2*G[-w^(-1), -w]*G[0, r62, -w] - 
   G[-w^(-1), w^2]*G[0, r62, -w] - G[-w, w^2]*G[0, r62, -w] + 
   (7*G[w^2, -w]*G[0, r62, -w])/3 - (4*I)*Pi*G[0, r62, w^2] + 
   (5*G[0, -w]*G[0, r62, w^2])/3 + (23*G[0, w]*G[0, r62, w^2])/3 - 
   (91*G[0, w^2]*G[0, r62, w^2])/2 + 8*G[1, r7]*G[0, r62, w^2] - 
   (46*G[1, w]*G[0, r62, w^2])/3 - 4*G[1, w^2]*G[0, r62, w^2] - 
   (5*G[r61, -w]*G[0, r62, w^2])/3 + (161*G[r61, w^2]*G[0, r62, w^2])/3 - 
   (5*G[r62, -w]*G[0, r62, w^2])/3 + (161*G[r62, w^2]*G[0, r62, w^2])/3 - 
   (7*G[w^(-2), w^2]*G[0, r62, w^2])/6 - 5*G[-w^(-1), w^2]*G[0, r62, w^2] - 
   5*G[-w, w^2]*G[0, r62, w^2] - (7*G[0, w^2]*G[0, w^(-2), -w])/3 + 
   (7*G[r61, w^2]*G[0, w^(-2), -w])/3 + (7*G[r62, w^2]*G[0, w^(-2), -w])/3 + 
   (19*I)*Pi*G[0, w^(-2), w^2] - (37*G[0, -w]*G[0, w^(-2), w^2])/6 - 
   19*G[0, w]*G[0, w^(-2), w^2] + (34*G[0, w^2]*G[0, w^(-2), w^2])/3 - 
   (77*G[1, r7]*G[0, w^(-2), w^2])/6 + (37*G[1, -w]*G[0, w^(-2), w^2])/3 + 
   38*G[1, w]*G[0, w^(-2), w^2] - (37*G[1, w^2]*G[0, w^(-2), w^2])/3 - 
   (31*G[r61, w^2]*G[0, w^(-2), w^2])/6 - (31*G[r62, w^2]*G[0, w^(-2), w^2])/
    6 - (19*G[0, -w]*G[0, -w^(-1), -w])/3 + (38*G[1, -w]*G[0, -w^(-1), -w])/
    3 + ((37*I)/2)*Pi*G[0, -w^(-1), w^2] - (25*G[0, -w]*G[0, -w^(-1), w^2])/
    3 - (37*G[0, w]*G[0, -w^(-1), w^2])/2 + (29*G[0, w^2]*G[0, -w^(-1), w^2])/
    3 - (53*G[1, r7]*G[0, -w^(-1), w^2])/6 + (50*G[1, -w]*G[0, -w^(-1), w^2])/
    3 + 37*G[1, w]*G[0, -w^(-1), w^2] - (58*G[1, w^2]*G[0, -w^(-1), w^2])/3 + 
   (8*G[0, -w]*G[0, -w, -w])/3 + G[0, w]*G[0, -w, -w] + 
   (11*G[0, w^2]*G[0, -w, -w])/3 - 2*G[1, -w]*G[0, -w, -w] - 
   (8*G[1, w]*G[0, -w, -w])/3 - 8*G[1, w^2]*G[0, -w, -w] - 
   2*G[r51, -w]*G[0, -w, -w] + 2*G[r51, w^2]*G[0, -w, -w] - 
   2*G[r52, -w]*G[0, -w, -w] + 2*G[r52, w^2]*G[0, -w, -w] - 
   (G[w^(-2), w^2]*G[0, -w, -w])/6 + (G[-w^(-1), -w]*G[0, -w, -w])/3 - 
   (3*G[-w^(-1), w^2]*G[0, -w, -w])/2 + (G[-w, w^2]*G[0, -w, -w])/2 + 
   ((37*I)/2)*Pi*G[0, -w, w^2] - (25*G[0, -w]*G[0, -w, w^2])/3 - 
   (37*G[0, w]*G[0, -w, w^2])/2 + (29*G[0, w^2]*G[0, -w, w^2])/3 - 
   (53*G[1, r7]*G[0, -w, w^2])/6 + (50*G[1, -w]*G[0, -w, w^2])/3 + 
   37*G[1, w]*G[0, -w, w^2] - (58*G[1, w^2]*G[0, -w, w^2])/3 - 
   (7*G[0, w^2]*G[0, w^2, -w])/3 + (7*G[r61, w^2]*G[0, w^2, -w])/3 + 
   (7*G[r62, w^2]*G[0, w^2, -w])/3 + ((46*I)/3)*Pi*G[0, w^2, w^2] + 
   (29*G[0, -w]*G[0, w^2, w^2])/18 - (49*G[0, w]*G[0, w^2, w^2])/3 + 
   (17*G[0, w^2]*G[0, w^2, w^2])/9 - (179*G[1, r7]*G[0, w^2, w^2])/18 + 
   (13*G[1, -w]*G[0, w^2, w^2])/9 + 42*G[1, w]*G[0, w^2, w^2] - 
   (133*G[1, w^2]*G[0, w^2, w^2])/9 - (7*G[r61, -w]*G[0, w^2, w^2])/3 - 
   G[r61, w^2]*G[0, w^2, w^2] - (7*G[r62, -w]*G[0, w^2, w^2])/3 - 
   G[r62, w^2]*G[0, w^2, w^2] + (13*G[w^(-2), w^2]*G[0, w^2, w^2])/2 + 
   (26*G[0, -w]*G[1, 0, -w])/3 - 8*G[0, w]*G[1, 0, -w] + 
   (56*G[0, w^2]*G[1, 0, -w])/9 - (80*G[1, -w]*G[1, 0, -w])/3 + 
   16*G[1, w]*G[1, 0, -w] - (80*G[1, w^2]*G[1, 0, -w])/3 - 
   2*G[w^(-2), -w]*G[1, 0, -w] + (50*G[w^(-2), w^2]*G[1, 0, -w])/9 + 
   (20*G[-w^(-1), -w]*G[1, 0, -w])/3 + (86*G[-w^(-1), w^2]*G[1, 0, -w])/9 - 
   (58*G[-w, w^2]*G[1, 0, -w])/9 - 2*G[w^2, -w]*G[1, 0, -w] + 
   ((28*I)/3)*Pi*G[1, 0, w] + (4*G[0, -w]*G[1, 0, w])/3 + 
   (131*G[0, w^2]*G[1, 0, w])/3 - (224*G[1, w^2]*G[1, 0, w])/3 - 
   8*G[r61, -w]*G[1, 0, w] - (32*G[r61, w^2]*G[1, 0, w])/3 - 
   8*G[r62, -w]*G[1, 0, w] - (32*G[r62, w^2]*G[1, 0, w])/3 + 
   (20*G[w^(-2), -w]*G[1, 0, w])/3 + (19*G[w^(-2), w^2]*G[1, 0, w])/3 + 
   (20*G[w^2, -w]*G[1, 0, w])/3 + (12*I)*Pi*G[1, 0, w^2] + 
   (14*G[0, -w]*G[1, 0, w^2])/3 + 8*G[0, w]*G[1, 0, w^2] + 
   (202*G[0, w^2]*G[1, 0, w^2])/9 - (4*G[1, r7]*G[1, 0, w^2])/3 - 
   (28*G[1, -w]*G[1, 0, w^2])/3 - 8*G[1, w]*G[1, 0, w^2] - 
   (16*G[1, w^2]*G[1, 0, w^2])/3 + 4*G[r61, w^2]*G[1, 0, w^2] + 
   4*G[r62, w^2]*G[1, 0, w^2] - (50*G[w^(-2), w^2]*G[1, 0, w^2])/9 - 
   (164*G[-w^(-1), w^2]*G[1, 0, w^2])/9 - (164*G[-w, w^2]*G[1, 0, w^2])/9 - 
   (I/3)*Pi*G[1, 1, r7] + (97*G[0, w^2]*G[1, 1, r7])/18 + 
   (8*G[1, w^2]*G[1, 1, r7])/3 - (16*G[r61, w^2]*G[1, 1, r7])/3 - 
   (16*G[r62, w^2]*G[1, 1, r7])/3 + (13*G[w^(-2), w^2]*G[1, 1, r7])/18 - 
   (19*G[-w^(-1), w^2]*G[1, 1, r7])/9 - (19*G[-w, w^2]*G[1, 1, r7])/9 - 
   (100*G[0, -w]*G[1, 1, -w])/3 + 16*G[0, w]*G[1, 1, -w] - 
   (112*G[0, w^2]*G[1, 1, -w])/9 + (256*G[1, -w]*G[1, 1, -w])/3 - 
   32*G[1, w]*G[1, 1, -w] + (160*G[1, w^2]*G[1, 1, -w])/3 + 
   4*G[w^(-2), -w]*G[1, 1, -w] - (100*G[w^(-2), w^2]*G[1, 1, -w])/9 - 
   (40*G[-w^(-1), -w]*G[1, 1, -w])/3 - (172*G[-w^(-1), w^2]*G[1, 1, -w])/9 + 
   (116*G[-w, w^2]*G[1, 1, -w])/9 + 4*G[w^2, -w]*G[1, 1, -w] - 
   (32*I)*Pi*G[1, 1, w] - (8*G[0, -w]*G[1, 1, w])/3 - 
   (250*G[0, w^2]*G[1, 1, w])/3 + (448*G[1, w^2]*G[1, 1, w])/3 + 
   16*G[r61, -w]*G[1, 1, w] + (64*G[r61, w^2]*G[1, 1, w])/3 + 
   16*G[r62, -w]*G[1, 1, w] + (64*G[r62, w^2]*G[1, 1, w])/3 - 
   (40*G[w^(-2), -w]*G[1, 1, w])/3 - (38*G[w^(-2), w^2]*G[1, 1, w])/3 - 
   (40*G[w^2, -w]*G[1, 1, w])/3 + ((272*I)/3)*Pi*G[1, 1, w^2] - 
   (176*G[0, -w]*G[1, 1, w^2])/3 - (368*G[0, w]*G[1, 1, w^2])/3 + 
   (292*G[0, w^2]*G[1, 1, w^2])/9 - (128*G[1, r7]*G[1, 1, w^2])/3 + 
   (352*G[1, -w]*G[1, 1, w^2])/3 + (736*G[1, w]*G[1, 1, w^2])/3 - 
   128*G[1, w^2]*G[1, 1, w^2] + (100*G[w^(-2), w^2]*G[1, 1, w^2])/9 + 
   (184*G[-w^(-1), w^2]*G[1, 1, w^2])/9 + (184*G[-w, w^2]*G[1, 1, w^2])/9 + 
   ((20*I)/3)*Pi*G[1, r1, w] + ((20*I)/3)*Pi*G[1, r2, w] + 
   ((16*I)/3)*Pi*G[1, r61, w^2] - (16*G[0, w]*G[1, r61, w^2])/3 - 
   8*G[0, w^2]*G[1, r61, w^2] - (16*G[1, r7]*G[1, r61, w^2])/3 + 
   (32*G[1, w]*G[1, r61, w^2])/3 + 8*G[-w^(-1), w^2]*G[1, r61, w^2] + 
   8*G[-w, w^2]*G[1, r61, w^2] + ((16*I)/3)*Pi*G[1, r62, w^2] - 
   (16*G[0, w]*G[1, r62, w^2])/3 - 8*G[0, w^2]*G[1, r62, w^2] - 
   (16*G[1, r7]*G[1, r62, w^2])/3 + (32*G[1, w]*G[1, r62, w^2])/3 + 
   8*G[-w^(-1), w^2]*G[1, r62, w^2] + 8*G[-w, w^2]*G[1, r62, w^2] - 
   ((94*I)/3)*Pi*G[1, w^(-2), w^2] + 16*G[0, -w]*G[1, w^(-2), w^2] + 
   (94*G[0, w]*G[1, w^(-2), w^2])/3 - 12*G[0, w^2]*G[1, w^(-2), w^2] + 
   (46*G[1, r7]*G[1, w^(-2), w^2])/3 - 32*G[1, -w]*G[1, w^(-2), w^2] - 
   (188*G[1, w]*G[1, w^(-2), w^2])/3 + 32*G[1, w^2]*G[1, w^(-2), w^2] - 
   4*G[r61, w^2]*G[1, w^(-2), w^2] - 4*G[r62, w^2]*G[1, w^(-2), w^2] + 
   8*G[0, -w]*G[1, -w^(-1), -w] - 16*G[1, -w]*G[1, -w^(-1), -w] - 
   ((94*I)/3)*Pi*G[1, -w^(-1), w^2] + (38*G[0, -w]*G[1, -w^(-1), w^2])/3 + 
   (94*G[0, w]*G[1, -w^(-1), w^2])/3 - (56*G[0, w^2]*G[1, -w^(-1), w^2])/3 + 
   (38*G[1, r7]*G[1, -w^(-1), w^2])/3 - (76*G[1, -w]*G[1, -w^(-1), w^2])/3 - 
   (188*G[1, w]*G[1, -w^(-1), w^2])/3 + (112*G[1, w^2]*G[1, -w^(-1), w^2])/
    3 - 10*G[0, -w]*G[1, -w, -w] + (4*G[0, w]*G[1, -w, -w])/3 - 
   (10*G[0, w^2]*G[1, -w, -w])/3 + (40*G[1, -w]*G[1, -w, -w])/3 - 
   (8*G[1, w]*G[1, -w, -w])/3 + 16*G[1, w^2]*G[1, -w, -w] + 
   4*G[r51, -w]*G[1, -w, -w] - 4*G[r51, w^2]*G[1, -w, -w] + 
   4*G[r52, -w]*G[1, -w, -w] - 4*G[r52, w^2]*G[1, -w, -w] - 
   4*G[r61, w^2]*G[1, -w, -w] - 4*G[r62, w^2]*G[1, -w, -w] + 
   (G[w^(-2), w^2]*G[1, -w, -w])/3 - (2*G[-w^(-1), -w]*G[1, -w, -w])/3 + 
   3*G[-w^(-1), w^2]*G[1, -w, -w] - G[-w, w^2]*G[1, -w, -w] - 
   ((94*I)/3)*Pi*G[1, -w, w^2] + (14*G[0, -w]*G[1, -w, w^2])/3 + 
   (94*G[0, w]*G[1, -w, w^2])/3 - (56*G[0, w^2]*G[1, -w, w^2])/3 + 
   (38*G[1, r7]*G[1, -w, w^2])/3 - (28*G[1, -w]*G[1, -w, w^2])/3 - 
   (188*G[1, w]*G[1, -w, w^2])/3 + (112*G[1, w^2]*G[1, -w, w^2])/3 - 
   (21*I)*Pi*G[1, w^2, w^2] + (79*G[0, -w]*G[1, w^2, w^2])/9 + 
   21*G[0, w]*G[1, w^2, w^2] - (43*G[0, w^2]*G[1, w^2, w^2])/9 + 
   (110*G[1, r7]*G[1, w^2, w^2])/9 - (158*G[1, -w]*G[1, w^2, w^2])/9 - 
   42*G[1, w]*G[1, w^2, w^2] + (158*G[1, w^2]*G[1, w^2, w^2])/9 - 
   4*G[r61, w^2]*G[1, w^2, w^2] - 4*G[r62, w^2]*G[1, w^2, w^2] + 
   (3*I)*Pi*G[r1, 0, w] - 6*G[-1, w^2]*G[r1, 0, w] + 
   (2*G[0, -w]*G[r1, 0, w])/3 - (11*G[0, w^2]*G[r1, 0, w])/3 + 
   6*G[1, w^2]*G[r1, 0, w] + 4*G[r61, w^2]*G[r1, 0, w] + 
   4*G[r62, w^2]*G[r1, 0, w] - (2*G[w^(-2), -w]*G[r1, 0, w])/3 + 
   (8*G[w^(-2), w^2]*G[r1, 0, w])/3 + G[-w^(-1), w^2]*G[r1, 0, w] - 
   (19*G[-w, w^2]*G[r1, 0, w])/3 - (8*I)*Pi*G[r1, 1, w] + 
   12*G[-1, w^2]*G[r1, 1, w] - (4*G[0, -w]*G[r1, 1, w])/3 + 
   (22*G[0, w^2]*G[r1, 1, w])/3 - 12*G[1, w^2]*G[r1, 1, w] - 
   8*G[r61, w^2]*G[r1, 1, w] - 8*G[r62, w^2]*G[r1, 1, w] + 
   (4*G[w^(-2), -w]*G[r1, 1, w])/3 - (16*G[w^(-2), w^2]*G[r1, 1, w])/3 - 
   2*G[-w^(-1), w^2]*G[r1, 1, w] + (38*G[-w, w^2]*G[r1, 1, w])/3 + 
   I*Pi*G[r1, r1, w] + I*Pi*G[r1, r2, w] + (3*I)*Pi*G[r2, 0, w] - 
   6*G[-1, w^2]*G[r2, 0, w] + (2*G[0, -w]*G[r2, 0, w])/3 - 
   (11*G[0, w^2]*G[r2, 0, w])/3 + 6*G[1, w^2]*G[r2, 0, w] + 
   4*G[r61, w^2]*G[r2, 0, w] + 4*G[r62, w^2]*G[r2, 0, w] - 
   (2*G[w^(-2), -w]*G[r2, 0, w])/3 + (8*G[w^(-2), w^2]*G[r2, 0, w])/3 + 
   G[-w^(-1), w^2]*G[r2, 0, w] - (19*G[-w, w^2]*G[r2, 0, w])/3 - 
   (8*I)*Pi*G[r2, 1, w] + 12*G[-1, w^2]*G[r2, 1, w] - 
   (4*G[0, -w]*G[r2, 1, w])/3 + (22*G[0, w^2]*G[r2, 1, w])/3 - 
   12*G[1, w^2]*G[r2, 1, w] - 8*G[r61, w^2]*G[r2, 1, w] - 
   8*G[r62, w^2]*G[r2, 1, w] + (4*G[w^(-2), -w]*G[r2, 1, w])/3 - 
   (16*G[w^(-2), w^2]*G[r2, 1, w])/3 - 2*G[-w^(-1), w^2]*G[r2, 1, w] + 
   (38*G[-w, w^2]*G[r2, 1, w])/3 + I*Pi*G[r2, r1, w] + I*Pi*G[r2, r2, w] - 
   2*G[0, -w]*G[r51, 0, -w] + 4*G[1, -w]*G[r51, 0, -w] + 
   2*G[0, -w]*G[r51, 0, w^2] - 4*G[1, -w]*G[r51, 0, w^2] + 
   2*G[0, -w]*G[r51, -w^(-1), -w] - 4*G[1, -w]*G[r51, -w^(-1), -w] - 
   2*G[0, -w]*G[r51, -w^(-1), w^2] + 4*G[1, -w]*G[r51, -w^(-1), w^2] + 
   2*G[0, -w]*G[r51, -w, -w] - 4*G[1, -w]*G[r51, -w, -w] - 
   2*G[0, -w]*G[r51, -w, w^2] + 4*G[1, -w]*G[r51, -w, w^2] - 
   2*G[0, -w]*G[r52, 0, -w] + 4*G[1, -w]*G[r52, 0, -w] + 
   2*G[0, -w]*G[r52, 0, w^2] - 4*G[1, -w]*G[r52, 0, w^2] + 
   2*G[0, -w]*G[r52, -w^(-1), -w] - 4*G[1, -w]*G[r52, -w^(-1), -w] - 
   2*G[0, -w]*G[r52, -w^(-1), w^2] + 4*G[1, -w]*G[r52, -w^(-1), w^2] + 
   2*G[0, -w]*G[r52, -w, -w] - 4*G[1, -w]*G[r52, -w, -w] - 
   2*G[0, -w]*G[r52, -w, w^2] + 4*G[1, -w]*G[r52, -w, w^2] - 
   (G[0, -w]*G[r61, 0, -w])/3 + 4*G[0, w]*G[r61, 0, -w] + 
   9*G[0, w^2]*G[r61, 0, -w] - 8*G[1, w]*G[r61, 0, -w] - 
   4*G[r61, -w]*G[r61, 0, -w] - (17*G[r61, w^2]*G[r61, 0, -w])/3 - 
   4*G[r62, -w]*G[r61, 0, -w] - (17*G[r62, w^2]*G[r61, 0, -w])/3 + 
   (7*G[w^(-2), -w]*G[r61, 0, -w])/3 - (7*G[w^(-2), w^2]*G[r61, 0, -w])/3 + 
   2*G[-w^(-1), -w]*G[r61, 0, -w] - G[-w^(-1), w^2]*G[r61, 0, -w] - 
   G[-w, w^2]*G[r61, 0, -w] + (7*G[w^2, -w]*G[r61, 0, -w])/3 - 
   (2*I)*Pi*G[r61, 0, w^2] + (14*G[0, -w]*G[r61, 0, w^2])/3 - 
   2*G[0, w]*G[r61, 0, w^2] - (155*G[0, w^2]*G[r61, 0, w^2])/3 + 
   (10*G[1, r7]*G[r61, 0, w^2])/3 - (4*G[1, -w]*G[r61, 0, w^2])/3 + 
   4*G[1, w]*G[r61, 0, w^2] - (8*G[1, w^2]*G[r61, 0, w^2])/3 - 
   4*G[r61, -w]*G[r61, 0, w^2] + (158*G[r61, w^2]*G[r61, 0, w^2])/3 - 
   4*G[r62, -w]*G[r61, 0, w^2] + (158*G[r62, w^2]*G[r61, 0, w^2])/3 + 
   (16*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 5*G[-w^(-1), w^2]*G[r61, 0, w^2] - 
   5*G[-w, w^2]*G[r61, 0, w^2] + ((16*I)/3)*Pi*G[r61, 1, w^2] - 
   (16*G[0, w]*G[r61, 1, w^2])/3 - 8*G[0, w^2]*G[r61, 1, w^2] - 
   (16*G[1, r7]*G[r61, 1, w^2])/3 + (32*G[1, w]*G[r61, 1, w^2])/3 + 
   8*G[-w^(-1), w^2]*G[r61, 1, w^2] + 8*G[-w, w^2]*G[r61, 1, w^2] + 
   (G[0, -w]*G[r61, r61, -w])/3 - 4*G[0, w]*G[r61, r61, -w] - 
   (34*G[0, w^2]*G[r61, r61, -w])/3 + 8*G[1, w]*G[r61, r61, -w] + 
   4*G[r61, -w]*G[r61, r61, -w] + 8*G[r61, w^2]*G[r61, r61, -w] + 
   4*G[r62, -w]*G[r61, r61, -w] + 8*G[r62, w^2]*G[r61, r61, -w] - 
   (7*G[w^(-2), -w]*G[r61, r61, -w])/3 + (7*G[w^(-2), w^2]*G[r61, r61, -w])/
    3 - 2*G[-w^(-1), -w]*G[r61, r61, -w] + G[-w^(-1), w^2]*G[r61, r61, -w] + 
   G[-w, w^2]*G[r61, r61, -w] - (7*G[w^2, -w]*G[r61, r61, -w])/3 + 
   ((16*I)/3)*Pi*G[r61, r61, w^2] - 4*G[0, -w]*G[r61, r61, w^2] - 
   (4*G[0, w]*G[r61, r61, w^2])/3 + (173*G[0, w^2]*G[r61, r61, w^2])/3 - 
   (16*G[1, r7]*G[r61, r61, w^2])/3 + (8*G[1, w]*G[r61, r61, w^2])/3 + 
   4*G[r61, -w]*G[r61, r61, w^2] - (160*G[r61, w^2]*G[r61, r61, w^2])/3 + 
   4*G[r62, -w]*G[r61, r61, w^2] - (160*G[r62, w^2]*G[r61, r61, w^2])/3 - 
   (16*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + G[-w^(-1), w^2]*
    G[r61, r61, w^2] + G[-w, w^2]*G[r61, r61, w^2] + 
   (G[0, -w]*G[r61, r62, -w])/3 - 4*G[0, w]*G[r61, r62, -w] - 
   (34*G[0, w^2]*G[r61, r62, -w])/3 + 8*G[1, w]*G[r61, r62, -w] + 
   4*G[r61, -w]*G[r61, r62, -w] + 8*G[r61, w^2]*G[r61, r62, -w] + 
   4*G[r62, -w]*G[r61, r62, -w] + 8*G[r62, w^2]*G[r61, r62, -w] - 
   (7*G[w^(-2), -w]*G[r61, r62, -w])/3 + (7*G[w^(-2), w^2]*G[r61, r62, -w])/
    3 - 2*G[-w^(-1), -w]*G[r61, r62, -w] + G[-w^(-1), w^2]*G[r61, r62, -w] + 
   G[-w, w^2]*G[r61, r62, -w] - (7*G[w^2, -w]*G[r61, r62, -w])/3 + 
   ((16*I)/3)*Pi*G[r61, r62, w^2] - 4*G[0, -w]*G[r61, r62, w^2] - 
   (4*G[0, w]*G[r61, r62, w^2])/3 + (173*G[0, w^2]*G[r61, r62, w^2])/3 - 
   (16*G[1, r7]*G[r61, r62, w^2])/3 + (8*G[1, w]*G[r61, r62, w^2])/3 + 
   4*G[r61, -w]*G[r61, r62, w^2] - (160*G[r61, w^2]*G[r61, r62, w^2])/3 + 
   4*G[r62, -w]*G[r61, r62, w^2] - (160*G[r62, w^2]*G[r61, r62, w^2])/3 - 
   (16*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + G[-w^(-1), w^2]*
    G[r61, r62, w^2] + G[-w, w^2]*G[r61, r62, w^2] + 
   (7*G[0, w^2]*G[r61, w^(-2), -w])/3 - (7*G[r61, w^2]*G[r61, w^(-2), -w])/
    3 - (7*G[r62, w^2]*G[r61, w^(-2), -w])/3 - 
   ((10*I)/3)*Pi*G[r61, w^(-2), w^2] - G[0, -w]*G[r61, w^(-2), w^2] + 
   (10*G[0, w]*G[r61, w^(-2), w^2])/3 + (G[0, w^2]*G[r61, w^(-2), w^2])/3 + 
   (13*G[1, r7]*G[r61, w^(-2), w^2])/3 + 2*G[1, -w]*G[r61, w^(-2), w^2] - 
   (20*G[1, w]*G[r61, w^(-2), w^2])/3 - 2*G[1, w^2]*G[r61, w^(-2), w^2] + 
   (2*G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
   (2*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 
   ((8*I)/3)*Pi*G[r61, -w^(-1), w^2] + (G[0, -w]*G[r61, -w^(-1), w^2])/3 + 
   (8*G[0, w]*G[r61, -w^(-1), w^2])/3 - (7*G[0, w^2]*G[r61, -w^(-1), w^2])/
    3 + (G[1, r7]*G[r61, -w^(-1), w^2])/3 - (2*G[1, -w]*G[r61, -w^(-1), w^2])/
    3 - (16*G[1, w]*G[r61, -w^(-1), w^2])/3 + 
   (14*G[1, w^2]*G[r61, -w^(-1), w^2])/3 - 2*G[0, w]*G[r61, -w, -w] - 
   2*G[0, w^2]*G[r61, -w, -w] + 4*G[1, w]*G[r61, -w, -w] + 
   2*G[r61, w^2]*G[r61, -w, -w] + 2*G[r62, w^2]*G[r61, -w, -w] - 
   ((8*I)/3)*Pi*G[r61, -w, w^2] + (G[0, -w]*G[r61, -w, w^2])/3 + 
   (8*G[0, w]*G[r61, -w, w^2])/3 - (7*G[0, w^2]*G[r61, -w, w^2])/3 + 
   (G[1, r7]*G[r61, -w, w^2])/3 - (2*G[1, -w]*G[r61, -w, w^2])/3 - 
   (16*G[1, w]*G[r61, -w, w^2])/3 + (14*G[1, w^2]*G[r61, -w, w^2])/3 + 
   (7*G[0, w^2]*G[r61, w^2, -w])/3 - (7*G[r61, w^2]*G[r61, w^2, -w])/3 - 
   (7*G[r62, w^2]*G[r61, w^2, -w])/3 - ((2*I)/3)*Pi*G[r61, w^2, w^2] - 
   (10*G[0, -w]*G[r61, w^2, w^2])/3 + (19*G[0, w]*G[r61, w^2, w^2])/3 + 
   (5*G[0, w^2]*G[r61, w^2, w^2])/2 + (5*G[1, r7]*G[r61, w^2, w^2])/3 + 
   2*G[1, -w]*G[r61, w^2, w^2] - (38*G[1, w]*G[r61, w^2, w^2])/3 + 
   2*G[1, w^2]*G[r61, w^2, w^2] + (7*G[r61, -w]*G[r61, w^2, w^2])/3 + 
   3*G[r61, w^2]*G[r61, w^2, w^2] + (7*G[r62, -w]*G[r61, w^2, w^2])/3 + 
   3*G[r62, w^2]*G[r61, w^2, w^2] - (13*G[w^(-2), w^2]*G[r61, w^2, w^2])/2 - 
   (G[0, -w]*G[r62, 0, -w])/3 + 4*G[0, w]*G[r62, 0, -w] + 
   9*G[0, w^2]*G[r62, 0, -w] - 8*G[1, w]*G[r62, 0, -w] - 
   4*G[r61, -w]*G[r62, 0, -w] - (17*G[r61, w^2]*G[r62, 0, -w])/3 - 
   4*G[r62, -w]*G[r62, 0, -w] - (17*G[r62, w^2]*G[r62, 0, -w])/3 + 
   (7*G[w^(-2), -w]*G[r62, 0, -w])/3 - (7*G[w^(-2), w^2]*G[r62, 0, -w])/3 + 
   2*G[-w^(-1), -w]*G[r62, 0, -w] - G[-w^(-1), w^2]*G[r62, 0, -w] - 
   G[-w, w^2]*G[r62, 0, -w] + (7*G[w^2, -w]*G[r62, 0, -w])/3 - 
   (2*I)*Pi*G[r62, 0, w^2] + (14*G[0, -w]*G[r62, 0, w^2])/3 - 
   2*G[0, w]*G[r62, 0, w^2] - (155*G[0, w^2]*G[r62, 0, w^2])/3 + 
   (10*G[1, r7]*G[r62, 0, w^2])/3 - (4*G[1, -w]*G[r62, 0, w^2])/3 + 
   4*G[1, w]*G[r62, 0, w^2] - (8*G[1, w^2]*G[r62, 0, w^2])/3 - 
   4*G[r61, -w]*G[r62, 0, w^2] + (158*G[r61, w^2]*G[r62, 0, w^2])/3 - 
   4*G[r62, -w]*G[r62, 0, w^2] + (158*G[r62, w^2]*G[r62, 0, w^2])/3 + 
   (16*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 5*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
   5*G[-w, w^2]*G[r62, 0, w^2] + ((16*I)/3)*Pi*G[r62, 1, w^2] - 
   (16*G[0, w]*G[r62, 1, w^2])/3 - 8*G[0, w^2]*G[r62, 1, w^2] - 
   (16*G[1, r7]*G[r62, 1, w^2])/3 + (32*G[1, w]*G[r62, 1, w^2])/3 + 
   8*G[-w^(-1), w^2]*G[r62, 1, w^2] + 8*G[-w, w^2]*G[r62, 1, w^2] + 
   (G[0, -w]*G[r62, r61, -w])/3 - 4*G[0, w]*G[r62, r61, -w] - 
   (34*G[0, w^2]*G[r62, r61, -w])/3 + 8*G[1, w]*G[r62, r61, -w] + 
   4*G[r61, -w]*G[r62, r61, -w] + 8*G[r61, w^2]*G[r62, r61, -w] + 
   4*G[r62, -w]*G[r62, r61, -w] + 8*G[r62, w^2]*G[r62, r61, -w] - 
   (7*G[w^(-2), -w]*G[r62, r61, -w])/3 + (7*G[w^(-2), w^2]*G[r62, r61, -w])/
    3 - 2*G[-w^(-1), -w]*G[r62, r61, -w] + G[-w^(-1), w^2]*G[r62, r61, -w] + 
   G[-w, w^2]*G[r62, r61, -w] - (7*G[w^2, -w]*G[r62, r61, -w])/3 + 
   ((16*I)/3)*Pi*G[r62, r61, w^2] - 4*G[0, -w]*G[r62, r61, w^2] - 
   (4*G[0, w]*G[r62, r61, w^2])/3 + (173*G[0, w^2]*G[r62, r61, w^2])/3 - 
   (16*G[1, r7]*G[r62, r61, w^2])/3 + (8*G[1, w]*G[r62, r61, w^2])/3 + 
   4*G[r61, -w]*G[r62, r61, w^2] - (160*G[r61, w^2]*G[r62, r61, w^2])/3 + 
   4*G[r62, -w]*G[r62, r61, w^2] - (160*G[r62, w^2]*G[r62, r61, w^2])/3 - 
   (16*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + G[-w^(-1), w^2]*
    G[r62, r61, w^2] + G[-w, w^2]*G[r62, r61, w^2] + 
   (G[0, -w]*G[r62, r62, -w])/3 - 4*G[0, w]*G[r62, r62, -w] - 
   (34*G[0, w^2]*G[r62, r62, -w])/3 + 8*G[1, w]*G[r62, r62, -w] + 
   4*G[r61, -w]*G[r62, r62, -w] + 8*G[r61, w^2]*G[r62, r62, -w] + 
   4*G[r62, -w]*G[r62, r62, -w] + 8*G[r62, w^2]*G[r62, r62, -w] - 
   (7*G[w^(-2), -w]*G[r62, r62, -w])/3 + (7*G[w^(-2), w^2]*G[r62, r62, -w])/
    3 - 2*G[-w^(-1), -w]*G[r62, r62, -w] + G[-w^(-1), w^2]*G[r62, r62, -w] + 
   G[-w, w^2]*G[r62, r62, -w] - (7*G[w^2, -w]*G[r62, r62, -w])/3 + 
   ((16*I)/3)*Pi*G[r62, r62, w^2] - 4*G[0, -w]*G[r62, r62, w^2] - 
   (4*G[0, w]*G[r62, r62, w^2])/3 + (173*G[0, w^2]*G[r62, r62, w^2])/3 - 
   (16*G[1, r7]*G[r62, r62, w^2])/3 + (8*G[1, w]*G[r62, r62, w^2])/3 + 
   4*G[r61, -w]*G[r62, r62, w^2] - (160*G[r61, w^2]*G[r62, r62, w^2])/3 + 
   4*G[r62, -w]*G[r62, r62, w^2] - (160*G[r62, w^2]*G[r62, r62, w^2])/3 - 
   (16*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + G[-w^(-1), w^2]*
    G[r62, r62, w^2] + G[-w, w^2]*G[r62, r62, w^2] + 
   (7*G[0, w^2]*G[r62, w^(-2), -w])/3 - (7*G[r61, w^2]*G[r62, w^(-2), -w])/
    3 - (7*G[r62, w^2]*G[r62, w^(-2), -w])/3 - 
   ((10*I)/3)*Pi*G[r62, w^(-2), w^2] - G[0, -w]*G[r62, w^(-2), w^2] + 
   (10*G[0, w]*G[r62, w^(-2), w^2])/3 + (G[0, w^2]*G[r62, w^(-2), w^2])/3 + 
   (13*G[1, r7]*G[r62, w^(-2), w^2])/3 + 2*G[1, -w]*G[r62, w^(-2), w^2] - 
   (20*G[1, w]*G[r62, w^(-2), w^2])/3 - 2*G[1, w^2]*G[r62, w^(-2), w^2] + 
   (2*G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
   (2*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 
   ((8*I)/3)*Pi*G[r62, -w^(-1), w^2] + (G[0, -w]*G[r62, -w^(-1), w^2])/3 + 
   (8*G[0, w]*G[r62, -w^(-1), w^2])/3 - (7*G[0, w^2]*G[r62, -w^(-1), w^2])/
    3 + (G[1, r7]*G[r62, -w^(-1), w^2])/3 - (2*G[1, -w]*G[r62, -w^(-1), w^2])/
    3 - (16*G[1, w]*G[r62, -w^(-1), w^2])/3 + 
   (14*G[1, w^2]*G[r62, -w^(-1), w^2])/3 - 2*G[0, w]*G[r62, -w, -w] - 
   2*G[0, w^2]*G[r62, -w, -w] + 4*G[1, w]*G[r62, -w, -w] + 
   2*G[r61, w^2]*G[r62, -w, -w] + 2*G[r62, w^2]*G[r62, -w, -w] - 
   ((8*I)/3)*Pi*G[r62, -w, w^2] + (G[0, -w]*G[r62, -w, w^2])/3 + 
   (8*G[0, w]*G[r62, -w, w^2])/3 - (7*G[0, w^2]*G[r62, -w, w^2])/3 + 
   (G[1, r7]*G[r62, -w, w^2])/3 - (2*G[1, -w]*G[r62, -w, w^2])/3 - 
   (16*G[1, w]*G[r62, -w, w^2])/3 + (14*G[1, w^2]*G[r62, -w, w^2])/3 + 
   (7*G[0, w^2]*G[r62, w^2, -w])/3 - (7*G[r61, w^2]*G[r62, w^2, -w])/3 - 
   (7*G[r62, w^2]*G[r62, w^2, -w])/3 - ((2*I)/3)*Pi*G[r62, w^2, w^2] - 
   (10*G[0, -w]*G[r62, w^2, w^2])/3 + (19*G[0, w]*G[r62, w^2, w^2])/3 + 
   (5*G[0, w^2]*G[r62, w^2, w^2])/2 + (5*G[1, r7]*G[r62, w^2, w^2])/3 + 
   2*G[1, -w]*G[r62, w^2, w^2] - (38*G[1, w]*G[r62, w^2, w^2])/3 + 
   2*G[1, w^2]*G[r62, w^2, w^2] + (7*G[r61, -w]*G[r62, w^2, w^2])/3 + 
   3*G[r61, w^2]*G[r62, w^2, w^2] + (7*G[r62, -w]*G[r62, w^2, w^2])/3 + 
   3*G[r62, w^2]*G[r62, w^2, w^2] - (13*G[w^(-2), w^2]*G[r62, w^2, w^2])/2 + 
   (2*G[0, -w]*G[w^(-2), 0, -w])/3 - G[0, w]*G[w^(-2), 0, -w] - 
   (7*G[0, w^2]*G[w^(-2), 0, -w])/3 - (4*G[1, -w]*G[w^(-2), 0, -w])/3 + 
   (8*G[1, w]*G[w^(-2), 0, -w])/3 + (7*G[r61, w^2]*G[w^(-2), 0, -w])/3 + 
   (7*G[r62, w^2]*G[w^(-2), 0, -w])/3 + ((11*I)/3)*Pi*G[w^(-2), 0, w^2] - 
   (16*G[0, -w]*G[w^(-2), 0, w^2])/9 + (2*G[0, w]*G[w^(-2), 0, w^2])/3 + 
   (85*G[0, w^2]*G[w^(-2), 0, w^2])/9 - (26*G[1, r7]*G[w^(-2), 0, w^2])/9 - 
   (10*G[1, -w]*G[w^(-2), 0, w^2])/9 - 4*G[1, w]*G[w^(-2), 0, w^2] + 
   (22*G[1, w^2]*G[w^(-2), 0, w^2])/9 + (7*G[r61, -w]*G[w^(-2), 0, w^2])/3 - 
   (25*G[r61, w^2]*G[w^(-2), 0, w^2])/6 + (7*G[r62, -w]*G[w^(-2), 0, w^2])/
    3 - (25*G[r62, w^2]*G[w^(-2), 0, w^2])/6 - 
   (13*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/2 - 2*G[0, -w]*G[w^(-2), 1, -w] - 
   2*G[0, w]*G[w^(-2), 1, -w] + 4*G[1, -w]*G[w^(-2), 1, -w] + 
   4*G[1, w]*G[w^(-2), 1, -w] - ((31*I)/3)*Pi*G[w^(-2), 1, w^2] + 
   (65*G[0, -w]*G[w^(-2), 1, w^2])/9 + (31*G[0, w]*G[w^(-2), 1, w^2])/3 - 
   (65*G[0, w^2]*G[w^(-2), 1, w^2])/9 + (28*G[1, r7]*G[w^(-2), 1, w^2])/9 - 
   (130*G[1, -w]*G[w^(-2), 1, w^2])/9 - (62*G[1, w]*G[w^(-2), 1, w^2])/3 + 
   (130*G[1, w^2]*G[w^(-2), 1, w^2])/9 + (7*G[0, w]*G[w^(-2), r61, -w])/3 + 
   (7*G[0, w^2]*G[w^(-2), r61, -w])/3 - (14*G[1, w]*G[w^(-2), r61, -w])/3 - 
   (7*G[r61, w^2]*G[w^(-2), r61, -w])/3 - (7*G[r62, w^2]*G[w^(-2), r61, -w])/
    3 - ((8*I)/3)*Pi*G[w^(-2), r61, w^2] + (7*G[0, -w]*G[w^(-2), r61, w^2])/
    3 - 3*G[0, w]*G[w^(-2), r61, w^2] - (13*G[0, w^2]*G[w^(-2), r61, w^2])/
    6 + (8*G[1, r7]*G[w^(-2), r61, w^2])/3 + 6*G[1, w]*G[w^(-2), r61, w^2] - 
   4*G[1, w^2]*G[w^(-2), r61, w^2] - (7*G[r61, -w]*G[w^(-2), r61, w^2])/3 - 
   (7*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - (7*G[r62, -w]*G[w^(-2), r61, w^2])/
    3 - (7*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
   (13*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 + (7*G[0, w]*G[w^(-2), r62, -w])/
    3 + (7*G[0, w^2]*G[w^(-2), r62, -w])/3 - (14*G[1, w]*G[w^(-2), r62, -w])/
    3 - (7*G[r61, w^2]*G[w^(-2), r62, -w])/3 - 
   (7*G[r62, w^2]*G[w^(-2), r62, -w])/3 - ((8*I)/3)*Pi*G[w^(-2), r62, w^2] + 
   (7*G[0, -w]*G[w^(-2), r62, w^2])/3 - 3*G[0, w]*G[w^(-2), r62, w^2] - 
   (13*G[0, w^2]*G[w^(-2), r62, w^2])/6 + (8*G[1, r7]*G[w^(-2), r62, w^2])/
    3 + 6*G[1, w]*G[w^(-2), r62, w^2] - 4*G[1, w^2]*G[w^(-2), r62, w^2] - 
   (7*G[r61, -w]*G[w^(-2), r62, w^2])/3 - (7*G[r61, w^2]*G[w^(-2), r62, w^2])/
    3 - (7*G[r62, -w]*G[w^(-2), r62, w^2])/3 - 
   (7*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
   (13*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 + 
   ((5*I)/3)*Pi*G[w^(-2), w^(-2), w^2] - (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/
    4 - (5*G[0, w]*G[w^(-2), w^(-2), w^2])/3 - 
   (23*G[0, w^2]*G[w^(-2), w^(-2), w^2])/4 - 
   (11*G[1, r7]*G[w^(-2), w^(-2), w^2])/12 + 
   (3*G[1, -w]*G[w^(-2), w^(-2), w^2])/2 + 
   (10*G[1, w]*G[w^(-2), w^(-2), w^2])/3 - 
   (3*G[1, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   (13*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   (2*G[0, -w]*G[w^(-2), -w^(-1), -w])/3 - 
   (4*G[1, -w]*G[w^(-2), -w^(-1), -w])/3 + 
   ((5*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] - 
   (19*G[0, -w]*G[w^(-2), -w^(-1), w^2])/4 - 
   (5*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 + 
   (25*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/12 - 
   (5*G[1, r7]*G[w^(-2), -w^(-1), w^2])/12 + 
   (19*G[1, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
   5*G[1, w]*G[w^(-2), -w^(-1), w^2] - (25*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/
    6 + ((5*I)/2)*Pi*G[w^(-2), -w, w^2] - (25*G[0, -w]*G[w^(-2), -w, w^2])/
    12 - (5*G[0, w]*G[w^(-2), -w, w^2])/2 + (25*G[0, w^2]*G[w^(-2), -w, w^2])/
    12 - (5*G[1, r7]*G[w^(-2), -w, w^2])/12 + 
   (25*G[1, -w]*G[w^(-2), -w, w^2])/6 + 5*G[1, w]*G[w^(-2), -w, w^2] - 
   (25*G[1, w^2]*G[w^(-2), -w, w^2])/6 - 9*G[0, -w]*G[-w^(-1), 0, -w] - 
   (5*G[0, w]*G[-w^(-1), 0, -w])/3 - (11*G[0, w^2]*G[-w^(-1), 0, -w])/3 + 
   (44*G[1, -w]*G[-w^(-1), 0, -w])/3 + (8*G[1, w]*G[-w^(-1), 0, -w])/3 + 
   8*G[1, w^2]*G[-w^(-1), 0, -w] + 2*G[r51, -w]*G[-w^(-1), 0, -w] - 
   2*G[r51, w^2]*G[-w^(-1), 0, -w] + 2*G[r52, -w]*G[-w^(-1), 0, -w] - 
   2*G[r52, w^2]*G[-w^(-1), 0, -w] + (G[w^(-2), w^2]*G[-w^(-1), 0, -w])/6 - 
   (G[-w^(-1), -w]*G[-w^(-1), 0, -w])/3 + 
   (3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/2 - (G[-w, w^2]*G[-w^(-1), 0, -w])/
    2 + ((10*I)/3)*Pi*G[-w^(-1), 0, w^2] + 6*G[-1, w^2]*G[-w^(-1), 0, w^2] - 
   (100*G[0, -w]*G[-w^(-1), 0, w^2])/9 - (23*G[0, w]*G[-w^(-1), 0, w^2])/3 + 
   (142*G[0, w^2]*G[-w^(-1), 0, w^2])/9 + (31*G[1, r7]*G[-w^(-1), 0, w^2])/
    9 + (188*G[1, -w]*G[-w^(-1), 0, w^2])/9 + 2*G[1, w]*G[-w^(-1), 0, w^2] - 
   (248*G[1, w^2]*G[-w^(-1), 0, w^2])/9 - 6*G[r61, w^2]*G[-w^(-1), 0, w^2] - 
   6*G[r62, w^2]*G[-w^(-1), 0, w^2] + (2*G[w^(-2), -w]*G[-w^(-1), 0, w^2])/
    3 - (17*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/6 - 
   (G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/6 + 
   (43*G[-w, w^2]*G[-w^(-1), 0, w^2])/6 + 18*G[0, -w]*G[-w^(-1), 1, -w] - 
   (4*G[0, w]*G[-w^(-1), 1, -w])/3 + (10*G[0, w^2]*G[-w^(-1), 1, -w])/3 - 
   (88*G[1, -w]*G[-w^(-1), 1, -w])/3 + (8*G[1, w]*G[-w^(-1), 1, -w])/3 - 
   16*G[1, w^2]*G[-w^(-1), 1, -w] - 4*G[r51, -w]*G[-w^(-1), 1, -w] + 
   4*G[r51, w^2]*G[-w^(-1), 1, -w] - 4*G[r52, -w]*G[-w^(-1), 1, -w] + 
   4*G[r52, w^2]*G[-w^(-1), 1, -w] + 4*G[r61, w^2]*G[-w^(-1), 1, -w] + 
   4*G[r62, w^2]*G[-w^(-1), 1, -w] - (G[w^(-2), w^2]*G[-w^(-1), 1, -w])/3 + 
   (2*G[-w^(-1), -w]*G[-w^(-1), 1, -w])/3 - 3*G[-w^(-1), w^2]*
    G[-w^(-1), 1, -w] + G[-w, w^2]*G[-w^(-1), 1, -w] + 
   ((14*I)/3)*Pi*G[-w^(-1), 1, w^2] - 12*G[-1, w^2]*G[-w^(-1), 1, w^2] + 
   (56*G[0, -w]*G[-w^(-1), 1, w^2])/9 - (16*G[0, w]*G[-w^(-1), 1, w^2])/3 - 
   (176*G[0, w^2]*G[-w^(-1), 1, w^2])/9 - (92*G[1, r7]*G[-w^(-1), 1, w^2])/
    9 - (88*G[1, -w]*G[-w^(-1), 1, w^2])/9 + (32*G[1, w]*G[-w^(-1), 1, w^2])/
    3 + (352*G[1, w^2]*G[-w^(-1), 1, w^2])/9 + 
   8*G[r61, w^2]*G[-w^(-1), 1, w^2] + 8*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
   (4*G[w^(-2), -w]*G[-w^(-1), 1, w^2])/3 + 
   (17*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/3 + 
   (G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 - 
   (43*G[-w, w^2]*G[-w^(-1), 1, w^2])/3 + 2*G[0, w]*G[-w^(-1), r61, -w] + 
   2*G[0, w^2]*G[-w^(-1), r61, -w] - 4*G[1, w]*G[-w^(-1), r61, -w] - 
   2*G[r61, w^2]*G[-w^(-1), r61, -w] - 2*G[r62, w^2]*G[-w^(-1), r61, -w] - 
   ((4*I)/3)*Pi*G[-w^(-1), r61, w^2] - (2*G[0, w]*G[-w^(-1), r61, w^2])/3 - 
   6*G[0, w^2]*G[-w^(-1), r61, w^2] - (8*G[1, r7]*G[-w^(-1), r61, w^2])/3 + 
   (4*G[1, w]*G[-w^(-1), r61, w^2])/3 + 8*G[1, w^2]*G[-w^(-1), r61, w^2] + 
   2*G[r61, w^2]*G[-w^(-1), r61, w^2] + 2*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
   2*G[0, w]*G[-w^(-1), r62, -w] + 2*G[0, w^2]*G[-w^(-1), r62, -w] - 
   4*G[1, w]*G[-w^(-1), r62, -w] - 2*G[r61, w^2]*G[-w^(-1), r62, -w] - 
   2*G[r62, w^2]*G[-w^(-1), r62, -w] - ((4*I)/3)*Pi*G[-w^(-1), r62, w^2] - 
   (2*G[0, w]*G[-w^(-1), r62, w^2])/3 - 6*G[0, w^2]*G[-w^(-1), r62, w^2] - 
   (8*G[1, r7]*G[-w^(-1), r62, w^2])/3 + (4*G[1, w]*G[-w^(-1), r62, w^2])/3 + 
   8*G[1, w^2]*G[-w^(-1), r62, w^2] + 2*G[r61, w^2]*G[-w^(-1), r62, w^2] + 
   2*G[r62, w^2]*G[-w^(-1), r62, w^2] - 
   ((5*I)/3)*Pi*G[-w^(-1), w^(-2), w^2] - (G[0, -w]*G[-w^(-1), w^(-2), w^2])/
    12 + (5*G[0, w]*G[-w^(-1), w^(-2), w^2])/3 + 
   (G[0, w^2]*G[-w^(-1), w^(-2), w^2])/12 + 
   (7*G[1, r7]*G[-w^(-1), w^(-2), w^2])/4 + 
   (G[1, -w]*G[-w^(-1), w^(-2), w^2])/6 - 
   (10*G[1, w]*G[-w^(-1), w^(-2), w^2])/3 - 
   (G[1, w^2]*G[-w^(-1), w^(-2), w^2])/6 - (G[0, -w]*G[-w^(-1), -w^(-1), -w])/
    3 + (2*G[1, -w]*G[-w^(-1), -w^(-1), -w])/3 - 
   ((8*I)/3)*Pi*G[-w^(-1), -w^(-1), w^2] + 
   (17*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/12 + 
   (8*G[0, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
   (G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/12 + 
   (31*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/12 - 
   (17*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/6 - 
   (16*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
   (G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/6 - 
   ((8*I)/3)*Pi*G[-w^(-1), -w, w^2] + (59*G[0, -w]*G[-w^(-1), -w, w^2])/4 + 
   (8*G[0, w]*G[-w^(-1), -w, w^2])/3 - (G[0, w^2]*G[-w^(-1), -w, w^2])/12 + 
   (31*G[1, r7]*G[-w^(-1), -w, w^2])/12 - (59*G[1, -w]*G[-w^(-1), -w, w^2])/
    2 - (16*G[1, w]*G[-w^(-1), -w, w^2])/3 + (G[1, w^2]*G[-w^(-1), -w, w^2])/
    6 - ((25*I)/6)*Pi*G[-w^(-1), w^2, w^2] + 
   2*G[0, -w]*G[-w^(-1), w^2, w^2] + (25*G[0, w]*G[-w^(-1), w^2, w^2])/6 - 
   2*G[0, w^2]*G[-w^(-1), w^2, w^2] + (13*G[1, r7]*G[-w^(-1), w^2, w^2])/6 - 
   4*G[1, -w]*G[-w^(-1), w^2, w^2] - (25*G[1, w]*G[-w^(-1), w^2, w^2])/3 + 
   4*G[1, w^2]*G[-w^(-1), w^2, w^2] + ((10*I)/3)*Pi*G[-w, 0, w^2] - 
   6*G[-1, w^2]*G[-w, 0, w^2] + (8*G[0, -w]*G[-w, 0, w^2])/9 + 
   (5*G[0, w]*G[-w, 0, w^2])/3 + (142*G[0, w^2]*G[-w, 0, w^2])/9 + 
   (31*G[1, r7]*G[-w, 0, w^2])/9 - (28*G[1, -w]*G[-w, 0, w^2])/9 + 
   2*G[1, w]*G[-w, 0, w^2] - (320*G[1, w^2]*G[-w, 0, w^2])/9 - 
   6*G[r61, w^2]*G[-w, 0, w^2] - 6*G[r62, w^2]*G[-w, 0, w^2] - 
   (G[w^(-2), w^2]*G[-w, 0, w^2])/6 + (2*G[-w^(-1), -w]*G[-w, 0, w^2])/3 + 
   (79*G[-w^(-1), w^2]*G[-w, 0, w^2])/6 + (11*G[-w, w^2]*G[-w, 0, w^2])/6 + 
   (2*G[w^2, -w]*G[-w, 0, w^2])/3 + ((14*I)/3)*Pi*G[-w, 1, w^2] + 
   12*G[-1, w^2]*G[-w, 1, w^2] - (88*G[0, -w]*G[-w, 1, w^2])/9 - 
   (16*G[0, w]*G[-w, 1, w^2])/3 - (176*G[0, w^2]*G[-w, 1, w^2])/9 - 
   (92*G[1, r7]*G[-w, 1, w^2])/9 + (200*G[1, -w]*G[-w, 1, w^2])/9 + 
   (32*G[1, w]*G[-w, 1, w^2])/3 + (496*G[1, w^2]*G[-w, 1, w^2])/9 + 
   8*G[r61, w^2]*G[-w, 1, w^2] + 8*G[r62, w^2]*G[-w, 1, w^2] + 
   (G[w^(-2), w^2]*G[-w, 1, w^2])/3 - (4*G[-w^(-1), -w]*G[-w, 1, w^2])/3 - 
   (79*G[-w^(-1), w^2]*G[-w, 1, w^2])/3 - (11*G[-w, w^2]*G[-w, 1, w^2])/3 - 
   (4*G[w^2, -w]*G[-w, 1, w^2])/3 - ((4*I)/3)*Pi*G[-w, r61, w^2] - 
   (2*G[0, w]*G[-w, r61, w^2])/3 - 6*G[0, w^2]*G[-w, r61, w^2] - 
   (8*G[1, r7]*G[-w, r61, w^2])/3 + (4*G[1, w]*G[-w, r61, w^2])/3 + 
   8*G[1, w^2]*G[-w, r61, w^2] + 2*G[r61, w^2]*G[-w, r61, w^2] + 
   2*G[r62, w^2]*G[-w, r61, w^2] - ((4*I)/3)*Pi*G[-w, r62, w^2] - 
   (2*G[0, w]*G[-w, r62, w^2])/3 - 6*G[0, w^2]*G[-w, r62, w^2] - 
   (8*G[1, r7]*G[-w, r62, w^2])/3 + (4*G[1, w]*G[-w, r62, w^2])/3 + 
   8*G[1, w^2]*G[-w, r62, w^2] + 2*G[r61, w^2]*G[-w, r62, w^2] + 
   2*G[r62, w^2]*G[-w, r62, w^2] - ((5*I)/3)*Pi*G[-w, w^(-2), w^2] - 
   (G[0, -w]*G[-w, w^(-2), w^2])/12 + (5*G[0, w]*G[-w, w^(-2), w^2])/3 + 
   (G[0, w^2]*G[-w, w^(-2), w^2])/12 + (7*G[1, r7]*G[-w, w^(-2), w^2])/4 + 
   (G[1, -w]*G[-w, w^(-2), w^2])/6 - (10*G[1, w]*G[-w, w^(-2), w^2])/3 - 
   (G[1, w^2]*G[-w, w^(-2), w^2])/6 - ((8*I)/3)*Pi*G[-w, -w^(-1), w^2] + 
   (27*G[0, -w]*G[-w, -w^(-1), w^2])/4 + (8*G[0, w]*G[-w, -w^(-1), w^2])/3 - 
   (G[0, w^2]*G[-w, -w^(-1), w^2])/12 + (31*G[1, r7]*G[-w, -w^(-1), w^2])/
    12 - (27*G[1, -w]*G[-w, -w^(-1), w^2])/2 - 
   (16*G[1, w]*G[-w, -w^(-1), w^2])/3 + (G[1, w^2]*G[-w, -w^(-1), w^2])/6 - 
   ((8*I)/3)*Pi*G[-w, -w, w^2] + (17*G[0, -w]*G[-w, -w, w^2])/12 + 
   (8*G[0, w]*G[-w, -w, w^2])/3 - (G[0, w^2]*G[-w, -w, w^2])/12 + 
   (31*G[1, r7]*G[-w, -w, w^2])/12 - (17*G[1, -w]*G[-w, -w, w^2])/6 - 
   (16*G[1, w]*G[-w, -w, w^2])/3 + (G[1, w^2]*G[-w, -w, w^2])/6 - 
   ((25*I)/6)*Pi*G[-w, w^2, w^2] - (22*G[0, -w]*G[-w, w^2, w^2])/3 + 
   (25*G[0, w]*G[-w, w^2, w^2])/6 - 2*G[0, w^2]*G[-w, w^2, w^2] + 
   (13*G[1, r7]*G[-w, w^2, w^2])/6 + (44*G[1, -w]*G[-w, w^2, w^2])/3 - 
   (25*G[1, w]*G[-w, w^2, w^2])/3 + 4*G[1, w^2]*G[-w, w^2, w^2] + 
   (2*G[0, -w]*G[w^2, 0, -w])/3 - (5*G[0, w]*G[w^2, 0, -w])/3 - 
   (7*G[0, w^2]*G[w^2, 0, -w])/3 - (4*G[1, -w]*G[w^2, 0, -w])/3 + 
   (8*G[1, w]*G[w^2, 0, -w])/3 + (7*G[r61, w^2]*G[w^2, 0, -w])/3 + 
   (7*G[r62, w^2]*G[w^2, 0, -w])/3 - 2*G[0, -w]*G[w^2, 1, -w] - 
   2*G[0, w]*G[w^2, 1, -w] + 4*G[1, -w]*G[w^2, 1, -w] + 
   4*G[1, w]*G[w^2, 1, -w] + (7*G[0, w]*G[w^2, r61, -w])/3 + 
   (7*G[0, w^2]*G[w^2, r61, -w])/3 - (14*G[1, w]*G[w^2, r61, -w])/3 - 
   (7*G[r61, w^2]*G[w^2, r61, -w])/3 - (7*G[r62, w^2]*G[w^2, r61, -w])/3 + 
   (7*G[0, w]*G[w^2, r62, -w])/3 + (7*G[0, w^2]*G[w^2, r62, -w])/3 - 
   (14*G[1, w]*G[w^2, r62, -w])/3 - (7*G[r61, w^2]*G[w^2, r62, -w])/3 - 
   (7*G[r62, w^2]*G[w^2, r62, -w])/3 + (2*G[0, -w]*G[w^2, -w, -w])/3 - 
   (4*G[1, -w]*G[w^2, -w, -w])/3 - (4*G[-1, 0, 1, r7])/3 - 
   6*G[-1, -w^(-1), 0, w^2] + 12*G[-1, -w^(-1), 1, w^2] + 
   6*G[-1, -w, 0, w^2] - 12*G[-1, -w, 1, w^2] - 20*G[0, -1, 0, w] - 
   2*G[0, 0, 0, -w] + (83*G[0, 0, 0, w])/3 - (37*G[0, 0, 0, w^2])/6 - 
   (7*G[0, 0, 1, r7])/3 + (20*G[0, 0, 1, -w])/3 - (112*G[0, 0, 1, w])/3 - 
   (74*G[0, 0, 1, w^2])/3 - (4*G[0, 0, r61, -w])/3 + 
   (37*G[0, 0, r61, w^2])/2 - (4*G[0, 0, r62, -w])/3 + 
   (37*G[0, 0, r62, w^2])/2 - (16*G[0, 0, -w, -w])/3 - 
   (7*G[0, 0, w^2, w^2])/6 - 6*G[0, 1, 0, -w] - (158*G[0, 1, 0, w])/3 - 
   22*G[0, 1, 0, w^2] + (14*G[0, 1, 1, r7])/3 + 12*G[0, 1, 1, -w] + 
   92*G[0, 1, 1, w] + 28*G[0, 1, 1, w^2] + 8*G[0, 1, r61, w^2] + 
   8*G[0, 1, r62, w^2] + (20*G[0, 1, -w, -w])/3 + (28*G[0, 1, w^2, w^2])/3 + 
   (13*G[0, r1, 0, w])/3 - (26*G[0, r1, 1, w])/3 + (13*G[0, r2, 0, w])/3 - 
   (26*G[0, r2, 1, w])/3 - (11*G[0, r61, 0, -w])/3 + 
   (71*G[0, r61, 0, w^2])/3 + 8*G[0, r61, 1, w^2] + 
   (11*G[0, r61, r61, -w])/3 - (83*G[0, r61, r61, w^2])/3 + 
   (11*G[0, r61, r62, -w])/3 - (83*G[0, r61, r62, w^2])/3 + 
   2*G[0, r61, -w, -w] - (7*G[0, r61, w^2, w^2])/2 - 
   (11*G[0, r62, 0, -w])/3 + (71*G[0, r62, 0, w^2])/3 + 8*G[0, r62, 1, w^2] + 
   (11*G[0, r62, r61, -w])/3 - (83*G[0, r62, r61, w^2])/3 + 
   (11*G[0, r62, r62, -w])/3 - (83*G[0, r62, r62, w^2])/3 + 
   2*G[0, r62, -w, -w] - (7*G[0, r62, w^2, w^2])/2 + 
   (7*G[0, w^(-2), 0, -w])/3 - (31*G[0, w^(-2), 0, w^2])/6 - 
   (7*G[0, w^(-2), r61, -w])/3 + (31*G[0, w^(-2), r61, w^2])/6 - 
   (7*G[0, w^(-2), r62, -w])/3 + (31*G[0, w^(-2), r62, w^2])/6 + 
   (19*G[0, -w^(-1), 0, -w])/3 - (4*G[0, -w^(-1), 0, w^2])/3 - 
   (38*G[0, -w^(-1), 1, -w])/3 + (8*G[0, -w^(-1), 1, w^2])/3 + 
   G[0, -w, 0, -w] - (4*G[0, -w, 0, w^2])/3 - 6*G[0, -w, 1, -w] + 
   (8*G[0, -w, 1, w^2])/3 + 2*G[0, -w, r61, -w] + 2*G[0, -w, r62, -w] + 
   G[0, -w, -w, -w]/3 + (7*G[0, w^2, 0, -w])/3 - (19*G[0, w^2, 0, w^2])/3 + 
   (28*G[0, w^2, 1, w^2])/3 - (7*G[0, w^2, r61, -w])/3 + 
   (5*G[0, w^2, r61, w^2])/3 - (7*G[0, w^2, r62, -w])/3 + 
   (5*G[0, w^2, r62, w^2])/3 + (13*G[0, w^2, w^2, w^2])/2 + 
   (20*G[-I, 0, 0, r1])/3 - (20*G[-I, 0, 0, w])/3 + (20*G[I, 0, 0, r1])/3 - 
   (20*G[I, 0, 0, w])/3 - (8*G[1, 0, 0, -w])/3 - 74*G[1, 0, 0, w] - 
   (34*G[1, 0, 0, w^2])/3 + (5*G[1, 0, 1, r7])/3 + (16*G[1, 0, 1, -w])/3 + 
   76*G[1, 0, 1, w] + (92*G[1, 0, 1, w^2])/3 - 4*G[1, 0, r61, w^2] - 
   4*G[1, 0, r62, w^2] + (20*G[1, 0, -w, -w])/3 + (64*G[1, 1, 0, -w])/3 + 
   (268*G[1, 1, 0, w])/3 + (32*G[1, 1, 0, w^2])/3 - 5*G[1, 1, 1, r7] - 
   (128*G[1, 1, 1, -w])/3 - (536*G[1, 1, 1, w])/3 - (64*G[1, 1, 1, w^2])/3 - 
   (40*G[1, 1, -w, -w])/3 - (20*G[1, r1, 0, w])/3 + (40*G[1, r1, 1, w])/3 - 
   (20*G[1, r2, 0, w])/3 + (40*G[1, r2, 1, w])/3 - 4*G[1, w^(-2), 0, w^2] + 
   4*G[1, w^(-2), r61, w^2] + 4*G[1, w^(-2), r62, w^2] - 
   8*G[1, -w^(-1), 0, -w] + 6*G[1, -w^(-1), 0, w^2] + 
   16*G[1, -w^(-1), 1, -w] - 12*G[1, -w^(-1), 1, w^2] - 
   (4*G[1, -w, 0, -w])/3 + 14*G[1, -w, 0, w^2] + (8*G[1, -w, 1, -w])/3 - 
   28*G[1, -w, 1, w^2] - (2*G[1, -w, -w, -w])/3 - 4*G[1, w^2, 0, w^2] + 
   4*G[1, w^2, r61, w^2] + 4*G[1, w^2, r62, w^2] + (88*G[r1, 0, 0, w])/3 - 
   (2*G[r1, 0, 1, w])/3 + (4*G[r1, 1, 0, w])/3 - (8*G[r1, 1, 1, w])/3 - 
   G[r1, r1, 0, w] + 2*G[r1, r1, 1, w] - G[r1, r2, 0, w] + 
   2*G[r1, r2, 1, w] + (88*G[r2, 0, 0, w])/3 - (2*G[r2, 0, 1, w])/3 + 
   (4*G[r2, 1, 0, w])/3 - (8*G[r2, 1, 1, w])/3 - G[r2, r1, 0, w] + 
   2*G[r2, r1, 1, w] - G[r2, r2, 0, w] + 2*G[r2, r2, 1, w] + 
   2*G[r51, 0, 0, -w] - 2*G[r51, 0, 0, w^2] - 4*G[r51, 0, 1, -w] + 
   4*G[r51, 0, 1, w^2] - 2*G[r51, -w^(-1), 0, -w] + 
   2*G[r51, -w^(-1), 0, w^2] + 4*G[r51, -w^(-1), 1, -w] - 
   4*G[r51, -w^(-1), 1, w^2] - 2*G[r51, -w, 0, -w] + 2*G[r51, -w, 0, w^2] + 
   4*G[r51, -w, 1, -w] - 4*G[r51, -w, 1, w^2] + 2*G[r52, 0, 0, -w] - 
   2*G[r52, 0, 0, w^2] - 4*G[r52, 0, 1, -w] + 4*G[r52, 0, 1, w^2] - 
   2*G[r52, -w^(-1), 0, -w] + 2*G[r52, -w^(-1), 0, w^2] + 
   4*G[r52, -w^(-1), 1, -w] - 4*G[r52, -w^(-1), 1, w^2] - 
   2*G[r52, -w, 0, -w] + 2*G[r52, -w, 0, w^2] + 4*G[r52, -w, 1, -w] - 
   4*G[r52, -w, 1, w^2] - (17*G[r61, 0, 0, -w])/3 + 24*G[r61, 0, 0, w^2] + 
   4*G[r61, 0, 1, w^2] + (17*G[r61, 0, r61, -w])/3 - 26*G[r61, 0, r61, w^2] + 
   (17*G[r61, 0, r62, -w])/3 - 26*G[r61, 0, r62, w^2] + 2*G[r61, 0, -w, -w] + 
   3*G[r61, 0, w^2, w^2] + 8*G[r61, r61, 0, -w] - 
   (80*G[r61, r61, 0, w^2])/3 - 8*G[r61, r61, r61, -w] + 
   (80*G[r61, r61, r61, w^2])/3 - 8*G[r61, r61, r62, -w] + 
   (80*G[r61, r61, r62, w^2])/3 - 2*G[r61, r61, -w, -w] - 
   3*G[r61, r61, w^2, w^2] + 8*G[r61, r62, 0, -w] - 
   (80*G[r61, r62, 0, w^2])/3 - 8*G[r61, r62, r61, -w] + 
   (80*G[r61, r62, r61, w^2])/3 - 8*G[r61, r62, r62, -w] + 
   (80*G[r61, r62, r62, w^2])/3 - 2*G[r61, r62, -w, -w] - 
   3*G[r61, r62, w^2, w^2] - (7*G[r61, w^(-2), 0, -w])/3 + 
   (2*G[r61, w^(-2), 0, w^2])/3 + (7*G[r61, w^(-2), r61, -w])/3 - 
   (2*G[r61, w^(-2), r61, w^2])/3 + (7*G[r61, w^(-2), r62, -w])/3 - 
   (2*G[r61, w^(-2), r62, w^2])/3 + 2*G[r61, -w^(-1), 0, w^2] - 
   4*G[r61, -w^(-1), 1, w^2] + 2*G[r61, -w, 0, -w] + 2*G[r61, -w, 0, w^2] - 
   4*G[r61, -w, 1, w^2] - 2*G[r61, -w, r61, -w] - 2*G[r61, -w, r62, -w] - 
   (7*G[r61, w^2, 0, -w])/3 + (11*G[r61, w^2, 0, w^2])/3 + 
   (7*G[r61, w^2, r61, -w])/3 - (11*G[r61, w^2, r61, w^2])/3 + 
   (7*G[r61, w^2, r62, -w])/3 - (11*G[r61, w^2, r62, w^2])/3 - 
   (13*G[r61, w^2, w^2, w^2])/2 - (17*G[r62, 0, 0, -w])/3 + 
   24*G[r62, 0, 0, w^2] + 4*G[r62, 0, 1, w^2] + (17*G[r62, 0, r61, -w])/3 - 
   26*G[r62, 0, r61, w^2] + (17*G[r62, 0, r62, -w])/3 - 
   26*G[r62, 0, r62, w^2] + 2*G[r62, 0, -w, -w] + 3*G[r62, 0, w^2, w^2] + 
   8*G[r62, r61, 0, -w] - (80*G[r62, r61, 0, w^2])/3 - 
   8*G[r62, r61, r61, -w] + (80*G[r62, r61, r61, w^2])/3 - 
   8*G[r62, r61, r62, -w] + (80*G[r62, r61, r62, w^2])/3 - 
   2*G[r62, r61, -w, -w] - 3*G[r62, r61, w^2, w^2] + 8*G[r62, r62, 0, -w] - 
   (80*G[r62, r62, 0, w^2])/3 - 8*G[r62, r62, r61, -w] + 
   (80*G[r62, r62, r61, w^2])/3 - 8*G[r62, r62, r62, -w] + 
   (80*G[r62, r62, r62, w^2])/3 - 2*G[r62, r62, -w, -w] - 
   3*G[r62, r62, w^2, w^2] - (7*G[r62, w^(-2), 0, -w])/3 + 
   (2*G[r62, w^(-2), 0, w^2])/3 + (7*G[r62, w^(-2), r61, -w])/3 - 
   (2*G[r62, w^(-2), r61, w^2])/3 + (7*G[r62, w^(-2), r62, -w])/3 - 
   (2*G[r62, w^(-2), r62, w^2])/3 + 2*G[r62, -w^(-1), 0, w^2] - 
   4*G[r62, -w^(-1), 1, w^2] + 2*G[r62, -w, 0, -w] + 2*G[r62, -w, 0, w^2] - 
   4*G[r62, -w, 1, w^2] - 2*G[r62, -w, r61, -w] - 2*G[r62, -w, r62, -w] - 
   (7*G[r62, w^2, 0, -w])/3 + (11*G[r62, w^2, 0, w^2])/3 + 
   (7*G[r62, w^2, r61, -w])/3 - (11*G[r62, w^2, r61, w^2])/3 + 
   (7*G[r62, w^2, r62, -w])/3 - (11*G[r62, w^2, r62, w^2])/3 - 
   (13*G[r62, w^2, w^2, w^2])/2 + (5*G[w^(-2), 0, 0, -w])/3 - 
   (29*G[w^(-2), 0, 0, w^2])/6 + (4*G[w^(-2), 0, 1, -w])/3 + 
   (8*G[w^(-2), 0, 1, w^2])/3 - (7*G[w^(-2), 0, r61, -w])/3 + 
   (7*G[w^(-2), 0, r61, w^2])/2 - (7*G[w^(-2), 0, r62, -w])/3 + 
   (7*G[w^(-2), 0, r62, w^2])/2 - (13*G[w^(-2), 0, w^2, w^2])/2 + 
   2*G[w^(-2), 1, 0, -w] - 4*G[w^(-2), 1, 1, -w] - 
   (7*G[w^(-2), r61, 0, -w])/3 - 3*G[w^(-2), r61, 0, w^2] + 
   (7*G[w^(-2), r61, r61, -w])/3 + 3*G[w^(-2), r61, r61, w^2] + 
   (7*G[w^(-2), r61, r62, -w])/3 + 3*G[w^(-2), r61, r62, w^2] + 
   (13*G[w^(-2), r61, w^2, w^2])/2 - (7*G[w^(-2), r62, 0, -w])/3 - 
   3*G[w^(-2), r62, 0, w^2] + (7*G[w^(-2), r62, r61, -w])/3 + 
   3*G[w^(-2), r62, r61, w^2] + (7*G[w^(-2), r62, r62, -w])/3 + 
   3*G[w^(-2), r62, r62, w^2] + (13*G[w^(-2), r62, w^2, w^2])/2 + 
   (13*G[w^(-2), w^(-2), 0, w^2])/2 - (13*G[w^(-2), w^(-2), r61, w^2])/2 - 
   (13*G[w^(-2), w^(-2), r62, w^2])/2 - (2*G[w^(-2), -w^(-1), 0, -w])/3 + 
   (8*G[w^(-2), -w^(-1), 0, w^2])/3 + (4*G[w^(-2), -w^(-1), 1, -w])/3 - 
   (16*G[w^(-2), -w^(-1), 1, w^2])/3 + (16*G[-w^(-1), 0, 0, -w])/3 - 
   (7*G[-w^(-1), 0, 0, w^2])/3 - (20*G[-w^(-1), 0, 1, -w])/3 - 
   (22*G[-w^(-1), 0, 1, w^2])/3 - 2*G[-w^(-1), 0, r61, -w] + 
   6*G[-w^(-1), 0, r61, w^2] - 2*G[-w^(-1), 0, r62, -w] + 
   6*G[-w^(-1), 0, r62, w^2] + G[-w^(-1), 0, -w, -w]/3 - 
   (20*G[-w^(-1), 1, 0, -w])/3 + (26*G[-w^(-1), 1, 0, w^2])/3 + 
   (40*G[-w^(-1), 1, 1, -w])/3 - (4*G[-w^(-1), 1, 1, w^2])/3 - 
   8*G[-w^(-1), 1, r61, w^2] - 8*G[-w^(-1), 1, r62, w^2] - 
   (2*G[-w^(-1), 1, -w, -w])/3 - 2*G[-w^(-1), r61, 0, -w] + 
   6*G[-w^(-1), r61, 0, w^2] - 8*G[-w^(-1), r61, 1, w^2] + 
   2*G[-w^(-1), r61, r61, -w] - 2*G[-w^(-1), r61, r61, w^2] + 
   2*G[-w^(-1), r61, r62, -w] - 2*G[-w^(-1), r61, r62, w^2] - 
   2*G[-w^(-1), r62, 0, -w] + 6*G[-w^(-1), r62, 0, w^2] - 
   8*G[-w^(-1), r62, 1, w^2] + 2*G[-w^(-1), r62, r61, -w] - 
   2*G[-w^(-1), r62, r61, w^2] + 2*G[-w^(-1), r62, r62, -w] - 
   2*G[-w^(-1), r62, r62, w^2] + G[-w^(-1), -w^(-1), 0, -w]/3 - 
   (4*G[-w^(-1), -w^(-1), 0, w^2])/3 - (2*G[-w^(-1), -w^(-1), 1, -w])/3 + 
   (8*G[-w^(-1), -w^(-1), 1, w^2])/3 - (44*G[-w^(-1), -w, 0, w^2])/3 + 
   (88*G[-w^(-1), -w, 1, w^2])/3 - (43*G[-w, 0, 0, w^2])/3 + 
   (50*G[-w, 0, 1, w^2])/3 + 6*G[-w, 0, r61, w^2] + 6*G[-w, 0, r62, w^2] + 
   (28*G[-w, 0, w^2, w^2])/3 + (74*G[-w, 1, 0, w^2])/3 - 
   (100*G[-w, 1, 1, w^2])/3 - 8*G[-w, 1, r61, w^2] - 8*G[-w, 1, r62, w^2] - 
   (56*G[-w, 1, w^2, w^2])/3 + 6*G[-w, r61, 0, w^2] - 8*G[-w, r61, 1, w^2] - 
   2*G[-w, r61, r61, w^2] - 2*G[-w, r61, r62, w^2] + 6*G[-w, r62, 0, w^2] - 
   8*G[-w, r62, 1, w^2] - 2*G[-w, r62, r61, w^2] - 2*G[-w, r62, r62, w^2] - 
   (20*G[-w, -w^(-1), 0, w^2])/3 + (40*G[-w, -w^(-1), 1, w^2])/3 - 
   (4*G[-w, -w, 0, w^2])/3 + (8*G[-w, -w, 1, w^2])/3 + 
   (28*G[-w, w^2, 0, w^2])/3 - (56*G[-w, w^2, 1, w^2])/3 + 
   (5*G[w^2, 0, 0, -w])/3 + (4*G[w^2, 0, 1, -w])/3 - 
   (7*G[w^2, 0, r61, -w])/3 - (7*G[w^2, 0, r62, -w])/3 + 2*G[w^2, 1, 0, -w] - 
   4*G[w^2, 1, 1, -w] - (7*G[w^2, r61, 0, -w])/3 + 
   (7*G[w^2, r61, r61, -w])/3 + (7*G[w^2, r61, r62, -w])/3 - 
   (7*G[w^2, r62, 0, -w])/3 + (7*G[w^2, r62, r61, -w])/3 + 
   (7*G[w^2, r62, r62, -w])/3 - (2*G[w^2, -w, 0, -w])/3 + 
   (4*G[w^2, -w, 1, -w])/3 + (10*Pi*GI[0, r2])/9 - (175*Zeta[3])/9) + 
 G[-w^(-1), z3]*(((361*I)/243)*Pi^3 + (Pi^2*G[-1, r7])/9 + Pi^2*G[-1, w^2] + 
   (2*Pi^2*G[0, -w])/9 - (8*G[0, -w]^3)/3 + (2*Pi^2*G[0, w])/9 + 
   (6*I)*Pi*G[-1, w^2]*G[0, w] + ((2*I)/3)*Pi*G[0, -w]*G[0, w] - 
   (8*G[0, -w]^2*G[0, w])/3 - (239*Pi^2*G[0, w^2])/36 + 
   (4*G[0, -w]^2*G[0, w^2])/9 + ((7*I)/3)*Pi*G[0, w]*G[0, w^2] + 
   6*G[-1, w^2]*G[0, w]*G[0, w^2] + (8*G[0, -w]*G[0, w]*G[0, w^2])/3 + 
   (11*I)*Pi*G[0, w^2]^2 + (5*G[0, -w]*G[0, w^2]^2)/3 - 
   (5*G[0, w]*G[0, w^2]^2)/3 - (137*G[0, w^2]^3)/18 + (5*Pi^2*G[-I, r1])/6 - 
   (5*Pi^2*G[-I, w])/6 + (5*Pi^2*G[I, r1])/6 - (5*Pi^2*G[I, w])/6 - 
   (11*Pi^2*G[1, r7])/9 - ((9*I)/2)*Pi*G[0, w^2]*G[1, r7] + 
   (29*G[0, w^2]^2*G[1, r7])/9 + (19*Pi^2*G[1, -w])/9 - 
   (10*G[0, -w]^2*G[1, -w])/3 + (38*G[0, -w]*G[0, w]*G[1, -w])/3 - 
   (70*G[0, -w]*G[0, w^2]*G[1, -w])/9 + (4*G[0, w]*G[0, w^2]*G[1, -w])/3 + 
   (20*G[0, w^2]^2*G[1, -w])/3 + (116*G[0, -w]*G[1, -w]^2)/3 - 
   16*G[0, w]*G[1, -w]^2 + (112*G[0, w^2]*G[1, -w]^2)/9 - 
   (128*G[1, -w]^3)/3 + (8*Pi^2*G[1, w])/9 + (16*G[0, -w]^2*G[1, w])/3 - 
   (12*I)*Pi*G[0, w^2]*G[1, w] - (16*G[0, -w]*G[0, w^2]*G[1, w])/3 + 
   (10*G[0, w^2]^2*G[1, w])/3 - (76*G[0, -w]*G[1, -w]*G[1, w])/3 - 
   (8*G[0, w^2]*G[1, -w]*G[1, w])/3 + 32*G[1, -w]^2*G[1, w] + 
   (35*Pi^2*G[1, w^2])/9 - (16*G[0, -w]^2*G[1, w^2])/3 + 
   ((2*I)/3)*Pi*G[0, w]*G[1, w^2] + (33*I)*Pi*G[0, w^2]*G[1, w^2] - 
   (55*G[0, -w]*G[0, w^2]*G[1, w^2])/3 - 63*G[0, w]*G[0, w^2]*G[1, w^2] - 
   (287*G[0, w^2]^2*G[1, w^2])/9 + (8*I)*Pi*G[1, r7]*G[1, w^2] - 
   (292*G[0, w^2]*G[1, r7]*G[1, w^2])/9 + (112*G[0, -w]*G[1, -w]*G[1, w^2])/
    3 + (110*G[0, w^2]*G[1, -w]*G[1, w^2])/3 - (160*G[1, -w]^2*G[1, w^2])/3 + 
   ((80*I)/3)*Pi*G[1, w]*G[1, w^2] + 134*G[0, w^2]*G[1, w]*G[1, w^2] - 
   ((272*I)/3)*Pi*G[1, w^2]^2 + 32*G[0, -w]*G[1, w^2]^2 + 
   (368*G[0, w]*G[1, w^2]^2)/3 - (442*G[0, w^2]*G[1, w^2]^2)/9 + 
   (128*G[1, r7]*G[1, w^2]^2)/3 - 64*G[1, -w]*G[1, w^2]^2 - 
   (736*G[1, w]*G[1, w^2]^2)/3 + 96*G[1, w^2]^3 + (5*Pi^2*G[r1, w])/18 - 
   (6*I)*Pi*G[-1, w^2]*G[r1, w] - ((2*I)/3)*Pi*G[0, -w]*G[r1, w] + 
   ((11*I)/3)*Pi*G[0, w^2]*G[r1, w] - (14*I)*Pi*G[1, w^2]*G[r1, w] + 
   (5*Pi^2*G[r2, w])/18 - (6*I)*Pi*G[-1, w^2]*G[r2, w] - 
   ((2*I)/3)*Pi*G[0, -w]*G[r2, w] + ((11*I)/3)*Pi*G[0, w^2]*G[r2, w] - 
   (14*I)*Pi*G[1, w^2]*G[r2, w] - (Pi^2*G[r51, -w])/6 + 
   2*G[0, -w]^2*G[r51, -w] - 4*G[0, -w]*G[1, -w]*G[r51, -w] + 
   (Pi^2*G[r51, w^2])/6 - 2*G[0, -w]^2*G[r51, w^2] + 
   4*G[0, -w]*G[1, -w]*G[r51, w^2] - (Pi^2*G[r52, -w])/6 + 
   2*G[0, -w]^2*G[r52, -w] - 4*G[0, -w]*G[1, -w]*G[r52, -w] + 
   (Pi^2*G[r52, w^2])/6 - 2*G[0, -w]^2*G[r52, w^2] + 
   4*G[0, -w]*G[1, -w]*G[r52, w^2] + (13*Pi^2*G[r61, -w])/18 - 
   (11*G[0, -w]*G[0, w]*G[r61, -w])/3 - (11*G[0, -w]*G[0, w^2]*G[r61, -w])/
    3 - (10*G[0, w]*G[0, w^2]*G[r61, -w])/3 - 5*G[0, w^2]^2*G[r61, -w] + 
   (22*G[0, -w]*G[1, w]*G[r61, -w])/3 + (20*G[0, w^2]*G[1, w]*G[r61, -w])/3 + 
   4*G[0, w]*G[r61, -w]^2 + 4*G[0, w^2]*G[r61, -w]^2 - 
   8*G[1, w]*G[r61, -w]^2 + (16*Pi^2*G[r61, w^2])/9 - 
   (5*G[0, -w]^2*G[r61, w^2])/3 - ((4*I)/3)*Pi*G[0, w]*G[r61, w^2] + 
   (6*I)*Pi*G[0, w^2]*G[r61, w^2] - (23*G[0, -w]*G[0, w^2]*G[r61, w^2])/3 - 
   (7*G[0, w]*G[0, w^2]*G[r61, w^2])/3 + (147*G[0, w^2]^2*G[r61, w^2])/2 - 
   (34*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 + 4*G[0, -w]*G[1, -w]*G[r61, w^2] - 
   (8*G[0, w^2]*G[1, -w]*G[r61, w^2])/3 + ((32*I)/3)*Pi*G[1, w]*G[r61, w^2] + 
   (14*G[0, w^2]*G[1, w]*G[r61, w^2])/3 - ((32*I)/3)*Pi*G[1, w^2]*
    G[r61, w^2] + (32*G[0, w]*G[1, w^2]*G[r61, w^2])/3 + 
   (44*G[0, w^2]*G[1, w^2]*G[r61, w^2])/3 + 
   (32*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 - (64*G[1, w]*G[1, w^2]*G[r61, w^2])/
    3 - (4*I)*Pi*G[r1, w]*G[r61, w^2] - (4*I)*Pi*G[r2, w]*G[r61, w^2] + 
   (11*G[0, -w]*G[r61, -w]*G[r61, w^2])/3 + 9*G[0, w^2]*G[r61, -w]*
    G[r61, w^2] - 4*G[r61, -w]^2*G[r61, w^2] - ((16*I)/3)*Pi*G[r61, w^2]^2 + 
   4*G[0, -w]*G[r61, w^2]^2 + (4*G[0, w]*G[r61, w^2]^2)/3 - 
   (251*G[0, w^2]*G[r61, w^2]^2)/3 + (16*G[1, r7]*G[r61, w^2]^2)/3 - 
   (8*G[1, w]*G[r61, w^2]^2)/3 - 4*G[r61, -w]*G[r61, w^2]^2 + 
   (80*G[r61, w^2]^3)/3 + (13*Pi^2*G[r62, -w])/18 - 
   (11*G[0, -w]*G[0, w]*G[r62, -w])/3 - (11*G[0, -w]*G[0, w^2]*G[r62, -w])/
    3 - (10*G[0, w]*G[0, w^2]*G[r62, -w])/3 - 5*G[0, w^2]^2*G[r62, -w] + 
   (22*G[0, -w]*G[1, w]*G[r62, -w])/3 + (20*G[0, w^2]*G[1, w]*G[r62, -w])/3 + 
   8*G[0, w]*G[r61, -w]*G[r62, -w] + 8*G[0, w^2]*G[r61, -w]*G[r62, -w] - 
   16*G[1, w]*G[r61, -w]*G[r62, -w] + (11*G[0, -w]*G[r61, w^2]*G[r62, -w])/
    3 + 9*G[0, w^2]*G[r61, w^2]*G[r62, -w] - 8*G[r61, -w]*G[r61, w^2]*
    G[r62, -w] - 4*G[r61, w^2]^2*G[r62, -w] + 4*G[0, w]*G[r62, -w]^2 + 
   4*G[0, w^2]*G[r62, -w]^2 - 8*G[1, w]*G[r62, -w]^2 - 
   4*G[r61, w^2]*G[r62, -w]^2 + (16*Pi^2*G[r62, w^2])/9 - 
   (5*G[0, -w]^2*G[r62, w^2])/3 - ((4*I)/3)*Pi*G[0, w]*G[r62, w^2] + 
   (6*I)*Pi*G[0, w^2]*G[r62, w^2] - (23*G[0, -w]*G[0, w^2]*G[r62, w^2])/3 - 
   (7*G[0, w]*G[0, w^2]*G[r62, w^2])/3 + (147*G[0, w^2]^2*G[r62, w^2])/2 - 
   (34*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 4*G[0, -w]*G[1, -w]*G[r62, w^2] - 
   (8*G[0, w^2]*G[1, -w]*G[r62, w^2])/3 + ((32*I)/3)*Pi*G[1, w]*G[r62, w^2] + 
   (14*G[0, w^2]*G[1, w]*G[r62, w^2])/3 - ((32*I)/3)*Pi*G[1, w^2]*
    G[r62, w^2] + (32*G[0, w]*G[1, w^2]*G[r62, w^2])/3 + 
   (44*G[0, w^2]*G[1, w^2]*G[r62, w^2])/3 + 
   (32*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - (64*G[1, w]*G[1, w^2]*G[r62, w^2])/
    3 - (4*I)*Pi*G[r1, w]*G[r62, w^2] - (4*I)*Pi*G[r2, w]*G[r62, w^2] + 
   (11*G[0, -w]*G[r61, -w]*G[r62, w^2])/3 + 9*G[0, w^2]*G[r61, -w]*
    G[r62, w^2] - 4*G[r61, -w]^2*G[r62, w^2] - ((32*I)/3)*Pi*G[r61, w^2]*
    G[r62, w^2] + 8*G[0, -w]*G[r61, w^2]*G[r62, w^2] + 
   (8*G[0, w]*G[r61, w^2]*G[r62, w^2])/3 - 
   (502*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
   (32*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 
   (16*G[1, w]*G[r61, w^2]*G[r62, w^2])/3 - 8*G[r61, -w]*G[r61, w^2]*
    G[r62, w^2] + 80*G[r61, w^2]^2*G[r62, w^2] + 
   (11*G[0, -w]*G[r62, -w]*G[r62, w^2])/3 + 9*G[0, w^2]*G[r62, -w]*
    G[r62, w^2] - 8*G[r61, -w]*G[r62, -w]*G[r62, w^2] - 
   8*G[r61, w^2]*G[r62, -w]*G[r62, w^2] - 4*G[r62, -w]^2*G[r62, w^2] - 
   ((16*I)/3)*Pi*G[r62, w^2]^2 + 4*G[0, -w]*G[r62, w^2]^2 + 
   (4*G[0, w]*G[r62, w^2]^2)/3 - (251*G[0, w^2]*G[r62, w^2]^2)/3 + 
   (16*G[1, r7]*G[r62, w^2]^2)/3 - (8*G[1, w]*G[r62, w^2]^2)/3 - 
   4*G[r61, -w]*G[r62, w^2]^2 + 80*G[r61, w^2]*G[r62, w^2]^2 - 
   4*G[r62, -w]*G[r62, w^2]^2 + (80*G[r62, w^2]^3)/3 - 
   (16*Pi^2*G[w^(-2), -w])/9 - G[0, -w]^2*G[w^(-2), -w] - 
   ((2*I)/3)*Pi*G[0, w]*G[w^(-2), -w] + (4*G[0, -w]*G[0, w]*G[w^(-2), -w])/
    3 + (8*G[0, -w]*G[0, w^2]*G[w^(-2), -w])/3 - 
   (G[0, w]*G[0, w^2]*G[w^(-2), -w])/3 + 4*G[0, -w]*G[1, -w]*G[w^(-2), -w] + 
   2*G[0, w]*G[1, -w]*G[w^(-2), -w] - (2*G[0, w^2]*G[1, -w]*G[w^(-2), -w])/
    3 - 4*G[1, -w]^2*G[w^(-2), -w] - (8*G[0, -w]*G[1, w]*G[w^(-2), -w])/3 - 
   4*G[1, -w]*G[1, w]*G[w^(-2), -w] + ((2*I)/3)*Pi*G[r1, w]*G[w^(-2), -w] + 
   ((2*I)/3)*Pi*G[r2, w]*G[w^(-2), -w] - (7*G[0, w]*G[r61, -w]*G[w^(-2), -w])/
    3 - (7*G[0, w^2]*G[r61, -w]*G[w^(-2), -w])/3 + 
   (14*G[1, w]*G[r61, -w]*G[w^(-2), -w])/3 - 
   (7*G[0, -w]*G[r61, w^2]*G[w^(-2), -w])/3 + 
   (7*G[r61, -w]*G[r61, w^2]*G[w^(-2), -w])/3 - 
   (7*G[0, w]*G[r62, -w]*G[w^(-2), -w])/3 - 
   (7*G[0, w^2]*G[r62, -w]*G[w^(-2), -w])/3 + 
   (14*G[1, w]*G[r62, -w]*G[w^(-2), -w])/3 + 
   (7*G[r61, w^2]*G[r62, -w]*G[w^(-2), -w])/3 - 
   (7*G[0, -w]*G[r62, w^2]*G[w^(-2), -w])/3 + 
   (7*G[r61, -w]*G[r62, w^2]*G[w^(-2), -w])/3 + 
   (7*G[r62, -w]*G[r62, w^2]*G[w^(-2), -w])/3 + (55*Pi^2*G[w^(-2), w^2])/36 + 
   (89*G[0, -w]^2*G[w^(-2), w^2])/18 - ((10*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] - 
   (10*G[0, -w]*G[0, w]*G[w^(-2), w^2])/3 - ((68*I)/3)*Pi*G[0, w^2]*
    G[w^(-2), w^2] + (20*G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/3 + 
   (47*G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 - (239*G[0, w^2]^2*G[w^(-2), w^2])/
    18 - (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] + 
   (283*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/18 - 
   (139*G[0, -w]*G[1, -w]*G[w^(-2), w^2])/9 + 2*G[0, w]*G[1, -w]*
    G[w^(-2), w^2] - (40*G[0, w^2]*G[1, -w]*G[w^(-2), w^2])/3 + 
   (100*G[1, -w]^2*G[w^(-2), w^2])/9 - (8*I)*Pi*G[1, w]*G[w^(-2), w^2] + 
   (20*G[0, -w]*G[1, w]*G[w^(-2), w^2])/3 - 
   (122*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/3 - 4*G[1, -w]*G[1, w]*
    G[w^(-2), w^2] + ((125*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] - 
   (53*G[0, -w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (131*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   (298*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/9 - 
   (166*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/9 + 
   (106*G[1, -w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   (262*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (418*G[1, w^2]^2*G[w^(-2), w^2])/9 + ((22*I)/3)*Pi*G[r1, w]*
    G[w^(-2), w^2] + ((22*I)/3)*Pi*G[r2, w]*G[w^(-2), w^2] + 
   (7*G[0, w]*G[r61, -w]*G[w^(-2), w^2])/3 - 
   (14*G[1, w]*G[r61, -w]*G[w^(-2), w^2])/3 + (6*I)*Pi*G[r61, w^2]*
    G[w^(-2), w^2] + G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
   (8*G[0, w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
   (2*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 - 7*G[1, r7]*G[r61, w^2]*
    G[w^(-2), w^2] - 2*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
   (16*G[1, w]*G[r61, w^2]*G[w^(-2), w^2])/3 + 6*G[1, w^2]*G[r61, w^2]*
    G[w^(-2), w^2] + (14*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 
   (7*G[0, w]*G[r62, -w]*G[w^(-2), w^2])/3 - 
   (14*G[1, w]*G[r62, -w]*G[w^(-2), w^2])/3 + (6*I)*Pi*G[r62, w^2]*
    G[w^(-2), w^2] + G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
   (8*G[0, w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   (2*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 7*G[1, r7]*G[r62, w^2]*
    G[w^(-2), w^2] - 2*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
   (16*G[1, w]*G[r62, w^2]*G[w^(-2), w^2])/3 + 6*G[1, w^2]*G[r62, w^2]*
    G[w^(-2), w^2] + (28*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   (14*G[r62, w^2]^2*G[w^(-2), w^2])/3 - ((5*I)/3)*Pi*G[w^(-2), w^2]^2 + 
   (3*G[0, -w]*G[w^(-2), w^2]^2)/4 + (5*G[0, w]*G[w^(-2), w^2]^2)/3 + 
   (23*G[0, w^2]*G[w^(-2), w^2]^2)/4 + (11*G[1, r7]*G[w^(-2), w^2]^2)/12 - 
   (3*G[1, -w]*G[w^(-2), w^2]^2)/2 - (10*G[1, w]*G[w^(-2), w^2]^2)/3 + 
   (3*G[1, w^2]*G[w^(-2), w^2]^2)/2 - (13*G[r61, w^2]*G[w^(-2), w^2]^2)/2 - 
   (13*G[r62, w^2]*G[w^(-2), w^2]^2)/2 - (Pi^2*G[-w^(-1), -w])/18 + 
   (26*G[0, -w]^2*G[-w^(-1), -w])/3 + (4*G[0, -w]*G[0, w]*G[-w^(-1), -w])/3 + 
   4*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + (G[0, w]*G[0, w^2]*G[-w^(-1), -w])/
    3 - 32*G[0, -w]*G[1, -w]*G[-w^(-1), -w] + 
   (4*G[0, w]*G[1, -w]*G[-w^(-1), -w])/3 - 4*G[0, w^2]*G[1, -w]*
    G[-w^(-1), -w] + (88*G[1, -w]^2*G[-w^(-1), -w])/3 - 
   (8*G[0, -w]*G[1, w]*G[-w^(-1), -w])/3 - 
   (8*G[1, -w]*G[1, w]*G[-w^(-1), -w])/3 - 8*G[0, -w]*G[1, w^2]*
    G[-w^(-1), -w] + 16*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - 
   2*G[0, -w]*G[r51, -w]*G[-w^(-1), -w] + 4*G[1, -w]*G[r51, -w]*
    G[-w^(-1), -w] + 2*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w] - 
   4*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w] - 2*G[0, -w]*G[r52, -w]*
    G[-w^(-1), -w] + 4*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] + 
   2*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w] - 4*G[1, -w]*G[r52, w^2]*
    G[-w^(-1), -w] - 2*G[0, w]*G[r61, -w]*G[-w^(-1), -w] - 
   2*G[0, w^2]*G[r61, -w]*G[-w^(-1), -w] + 4*G[1, w]*G[r61, -w]*
    G[-w^(-1), -w] - 4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] + 
   2*G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w] - 2*G[0, w]*G[r62, -w]*
    G[-w^(-1), -w] - 2*G[0, w^2]*G[r62, -w]*G[-w^(-1), -w] + 
   4*G[1, w]*G[r62, -w]*G[-w^(-1), -w] + 2*G[r61, w^2]*G[r62, -w]*
    G[-w^(-1), -w] - 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] + 
   2*G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w] + 2*G[r62, -w]*G[r62, w^2]*
    G[-w^(-1), -w] - (13*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/6 + 
   (13*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/3 + 
   (G[0, -w]*G[-w^(-1), -w]^2)/3 - (2*G[1, -w]*G[-w^(-1), -w]^2)/3 + 
   (11*Pi^2*G[-w^(-1), w^2])/9 + 6*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2] - 
   (55*G[0, -w]^2*G[-w^(-1), w^2])/18 + I*Pi*G[0, w]*G[-w^(-1), w^2] + 
   (2*G[0, -w]*G[0, w]*G[-w^(-1), w^2])/3 - ((131*I)/6)*Pi*G[0, w^2]*
    G[-w^(-1), w^2] + (47*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/6 + 
   (43*G[0, w]*G[0, w^2]*G[-w^(-1), w^2])/2 - 
   (193*G[0, w^2]^2*G[-w^(-1), w^2])/9 + I*Pi*G[1, r7]*G[-w^(-1), w^2] + 
   (97*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/18 - 12*G[-1, w^2]*G[1, -w]*
    G[-w^(-1), w^2] + (113*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/9 - 
   (10*G[0, w]*G[1, -w]*G[-w^(-1), w^2])/3 - 
   (53*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2])/3 - 
   (116*G[1, -w]^2*G[-w^(-1), w^2])/9 - (4*I)*Pi*G[1, w]*G[-w^(-1), w^2] - 
   (4*G[0, -w]*G[1, w]*G[-w^(-1), w^2])/3 - 
   (113*G[0, w^2]*G[1, w]*G[-w^(-1), w^2])/3 + 
   (20*G[1, -w]*G[1, w]*G[-w^(-1), w^2])/3 + ((80*I)/3)*Pi*G[1, w^2]*
    G[-w^(-1), w^2] + 8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
   (68*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   (586*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/9 - 
   (22*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/9 - 16*G[1, -w]*G[1, w^2]*
    G[-w^(-1), w^2] + (136*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   (436*G[1, w^2]^2*G[-w^(-1), w^2])/9 + I*Pi*G[r1, w]*G[-w^(-1), w^2] + 
   I*Pi*G[r2, w]*G[-w^(-1), w^2] + G[0, w]*G[r61, -w]*G[-w^(-1), w^2] + 
   G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] - 2*G[1, w]*G[r61, -w]*
    G[-w^(-1), w^2] + (4*I)*Pi*G[r61, w^2]*G[-w^(-1), w^2] - 
   (4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 3*G[0, w]*G[r61, w^2]*
    G[-w^(-1), w^2] + (37*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   (7*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   (14*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   6*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] - 
   (62*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
   G[r61, -w]*G[r61, w^2]*G[-w^(-1), w^2] - G[r61, w^2]^2*G[-w^(-1), w^2] + 
   G[0, w]*G[r62, -w]*G[-w^(-1), w^2] + G[0, w^2]*G[r62, -w]*
    G[-w^(-1), w^2] - 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] - 
   G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] + (4*I)*Pi*G[r62, w^2]*
    G[-w^(-1), w^2] - (4*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
   3*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] + 
   (37*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   (7*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   (14*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   6*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] - 
   (62*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
   G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 2*G[r61, w^2]*G[r62, w^2]*
    G[-w^(-1), w^2] - G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 
   G[r62, w^2]^2*G[-w^(-1), w^2] - (2*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/
    3 + (4*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
   ((5*I)/6)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 5*G[0, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + (5*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/6 - 
   (13*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/6 - 
   (4*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
   10*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   (5*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
   (13*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
   (G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/2 - 
   G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + ((8*I)/3)*Pi*G[-w^(-1), w^2]^2 - 
   (23*G[0, -w]*G[-w^(-1), w^2]^2)/12 - (8*G[0, w]*G[-w^(-1), w^2]^2)/3 + 
   (G[0, w^2]*G[-w^(-1), w^2]^2)/12 - (31*G[1, r7]*G[-w^(-1), w^2]^2)/12 + 
   (23*G[1, -w]*G[-w^(-1), w^2]^2)/6 + (16*G[1, w]*G[-w^(-1), w^2]^2)/3 - 
   (G[1, w^2]*G[-w^(-1), w^2]^2)/6 - Pi^2*G[-w, w^2] - 
   6*G[-1, w^2]*G[0, -w]*G[-w, w^2] + (125*G[0, -w]^2*G[-w, w^2])/18 - 
   ((31*I)/3)*Pi*G[0, w]*G[-w, w^2] + (2*G[0, -w]*G[0, w]*G[-w, w^2])/3 - 
   ((131*I)/6)*Pi*G[0, w^2]*G[-w, w^2] + (59*G[0, -w]*G[0, w^2]*G[-w, w^2])/
    6 + (73*G[0, w]*G[0, w^2]*G[-w, w^2])/6 - (193*G[0, w^2]^2*G[-w, w^2])/
    9 + I*Pi*G[1, r7]*G[-w, w^2] + (97*G[0, w^2]*G[1, r7]*G[-w, w^2])/18 + 
   12*G[-1, w^2]*G[1, -w]*G[-w, w^2] - (211*G[0, -w]*G[1, -w]*G[-w, w^2])/9 - 
   (10*G[0, w]*G[1, -w]*G[-w, w^2])/3 - (65*G[0, w^2]*G[1, -w]*G[-w, w^2])/
    3 + (172*G[1, -w]^2*G[-w, w^2])/9 - (4*I)*Pi*G[1, w]*G[-w, w^2] - 
   (4*G[0, -w]*G[1, w]*G[-w, w^2])/3 - (113*G[0, w^2]*G[1, w]*G[-w, w^2])/3 + 
   (20*G[1, -w]*G[1, w]*G[-w, w^2])/3 + ((80*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - 
   (68*G[0, w]*G[1, w^2]*G[-w, w^2])/3 + (586*G[0, w^2]*G[1, w^2]*G[-w, w^2])/
    9 - (22*G[1, r7]*G[1, w^2]*G[-w, w^2])/9 + 
   (136*G[1, w]*G[1, w^2]*G[-w, w^2])/3 - (436*G[1, w^2]^2*G[-w, w^2])/9 + 
   ((37*I)/3)*Pi*G[r1, w]*G[-w, w^2] + ((37*I)/3)*Pi*G[r2, w]*G[-w, w^2] + 
   G[0, w]*G[r61, -w]*G[-w, w^2] + G[0, w^2]*G[r61, -w]*G[-w, w^2] - 
   2*G[1, w]*G[r61, -w]*G[-w, w^2] + (4*I)*Pi*G[r61, w^2]*G[-w, w^2] - 
   (4*G[0, -w]*G[r61, w^2]*G[-w, w^2])/3 - 3*G[0, w]*G[r61, w^2]*G[-w, w^2] + 
   (37*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/3 + 
   (7*G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 + 
   (14*G[1, -w]*G[r61, w^2]*G[-w, w^2])/3 + 6*G[1, w]*G[r61, w^2]*
    G[-w, w^2] - (62*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 - 
   G[r61, -w]*G[r61, w^2]*G[-w, w^2] - G[r61, w^2]^2*G[-w, w^2] + 
   G[0, w]*G[r62, -w]*G[-w, w^2] + G[0, w^2]*G[r62, -w]*G[-w, w^2] - 
   2*G[1, w]*G[r62, -w]*G[-w, w^2] - G[r61, w^2]*G[r62, -w]*G[-w, w^2] + 
   (4*I)*Pi*G[r62, w^2]*G[-w, w^2] - (4*G[0, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
   3*G[0, w]*G[r62, w^2]*G[-w, w^2] + (37*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/
    3 + (7*G[1, r7]*G[r62, w^2]*G[-w, w^2])/3 + 
   (14*G[1, -w]*G[r62, w^2]*G[-w, w^2])/3 + 6*G[1, w]*G[r62, w^2]*
    G[-w, w^2] - (62*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 - 
   G[r61, -w]*G[r62, w^2]*G[-w, w^2] - 2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] - 
   G[r62, -w]*G[r62, w^2]*G[-w, w^2] - G[r62, w^2]^2*G[-w, w^2] - 
   ((5*I)/6)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 
   (13*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
   (5*G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/6 - 
   (13*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/6 - 
   (4*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   (26*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   (5*G[1, w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
   (13*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   (13*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2])/6 + 
   (13*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2])/3 + ((16*I)/3)*Pi*G[-w^(-1), w^2]*
    G[-w, w^2] - (41*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/2 - 
   (16*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
   (G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/6 - 
   (31*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/6 + 41*G[1, -w]*G[-w^(-1), w^2]*
    G[-w, w^2] + (32*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
   (G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + ((8*I)/3)*Pi*G[-w, w^2]^2 + 
   (G[0, -w]*G[-w, w^2]^2)/12 - (8*G[0, w]*G[-w, w^2]^2)/3 + 
   (G[0, w^2]*G[-w, w^2]^2)/12 - (31*G[1, r7]*G[-w, w^2]^2)/12 - 
   (G[1, -w]*G[-w, w^2]^2)/6 + (16*G[1, w]*G[-w, w^2]^2)/3 - 
   (G[1, w^2]*G[-w, w^2]^2)/6 - (5*Pi^2*G[w^2, -w])/3 - 
   G[0, -w]^2*G[w^2, -w] + (4*G[0, -w]*G[0, w]*G[w^2, -w])/3 + 
   (8*G[0, -w]*G[0, w^2]*G[w^2, -w])/3 + (G[0, w]*G[0, w^2]*G[w^2, -w])/3 + 
   4*G[0, -w]*G[1, -w]*G[w^2, -w] + 2*G[0, w]*G[1, -w]*G[w^2, -w] - 
   (2*G[0, w^2]*G[1, -w]*G[w^2, -w])/3 - 4*G[1, -w]^2*G[w^2, -w] - 
   (8*G[0, -w]*G[1, w]*G[w^2, -w])/3 - 4*G[1, -w]*G[1, w]*G[w^2, -w] - 
   (7*G[0, w]*G[r61, -w]*G[w^2, -w])/3 - (7*G[0, w^2]*G[r61, -w]*G[w^2, -w])/
    3 + (14*G[1, w]*G[r61, -w]*G[w^2, -w])/3 - 
   (7*G[0, -w]*G[r61, w^2]*G[w^2, -w])/3 + 
   (7*G[r61, -w]*G[r61, w^2]*G[w^2, -w])/3 - 
   (7*G[0, w]*G[r62, -w]*G[w^2, -w])/3 - (7*G[0, w^2]*G[r62, -w]*G[w^2, -w])/
    3 + (14*G[1, w]*G[r62, -w]*G[w^2, -w])/3 + 
   (7*G[r61, w^2]*G[r62, -w]*G[w^2, -w])/3 - 
   (7*G[0, -w]*G[r62, w^2]*G[w^2, -w])/3 + 
   (7*G[r61, -w]*G[r62, w^2]*G[w^2, -w])/3 + 
   (7*G[r62, -w]*G[r62, w^2]*G[w^2, -w])/3 - 
   (2*G[0, -w]*G[-w, w^2]*G[w^2, -w])/3 + (4*G[1, -w]*G[-w, w^2]*G[w^2, -w])/
    3 - 6*G[0, w^2]*G[-1, 0, w] - 6*G[0, w]*G[-1, 0, w^2] - 
   6*G[0, -w]*G[-1, -w^(-1), w^2] + 12*G[1, -w]*G[-1, -w^(-1), w^2] + 
   6*G[0, -w]*G[-1, -w, w^2] - 12*G[1, -w]*G[-1, -w, w^2] + 
   (19*G[0, -w]*G[0, 0, -w])/3 + (8*G[0, w]*G[0, 0, -w])/3 - 
   (55*G[0, w^2]*G[0, 0, -w])/9 - 4*G[1, -w]*G[0, 0, -w] - 
   (16*G[1, w]*G[0, 0, -w])/3 + (16*G[1, w^2]*G[0, 0, -w])/3 - 
   2*G[r51, -w]*G[0, 0, -w] + 2*G[r51, w^2]*G[0, 0, -w] - 
   2*G[r52, -w]*G[0, 0, -w] + 2*G[r52, w^2]*G[0, 0, -w] + 
   4*G[r61, -w]*G[0, 0, -w] + (10*G[r61, w^2]*G[0, 0, -w])/3 + 
   4*G[r62, -w]*G[0, 0, -w] + (10*G[r62, w^2]*G[0, 0, -w])/3 - 
   (4*G[w^(-2), -w]*G[0, 0, -w])/3 - (47*G[w^(-2), w^2]*G[0, 0, -w])/18 - 
   5*G[-w^(-1), -w]*G[0, 0, -w] + (85*G[-w^(-1), w^2]*G[0, 0, -w])/18 - 
   (95*G[-w, w^2]*G[0, 0, -w])/18 - (4*G[w^2, -w]*G[0, 0, -w])/3 + 
   (I/3)*Pi*G[0, 0, w] - 18*G[-1, w^2]*G[0, 0, w] - 
   (5*G[0, -w]*G[0, 0, w])/3 - (71*G[0, w^2]*G[0, 0, w])/6 + 
   (46*G[1, w^2]*G[0, 0, w])/3 + 4*G[r61, -w]*G[0, 0, w] + 
   (4*G[r61, w^2]*G[0, 0, w])/3 + 4*G[r62, -w]*G[0, 0, w] + 
   (4*G[r62, w^2]*G[0, 0, w])/3 - (4*G[w^(-2), -w]*G[0, 0, w])/3 + 
   (137*G[w^(-2), w^2]*G[0, 0, w])/6 - G[-w^(-1), -w]*G[0, 0, w] - 
   7*G[-w^(-1), w^2]*G[0, 0, w] + 19*G[-w, w^2]*G[0, 0, w] - 
   (10*G[w^2, -w]*G[0, 0, w])/3 - (11*I)*Pi*G[0, 0, w^2] + 
   (8*G[0, -w]*G[0, 0, w^2])/9 - G[0, w]*G[0, 0, w^2] + 
   (137*G[0, w^2]*G[0, 0, w^2])/9 - (29*G[1, r7]*G[0, 0, w^2])/9 - 
   (34*G[1, -w]*G[0, 0, w^2])/9 + 2*G[1, w]*G[0, 0, w^2] + 
   (310*G[1, w^2]*G[0, 0, w^2])/9 + (5*G[r61, -w]*G[0, 0, w^2])/3 - 
   (89*G[r61, w^2]*G[0, 0, w^2])/2 + (5*G[r62, -w]*G[0, 0, w^2])/3 - 
   (89*G[r62, w^2]*G[0, 0, w^2])/2 - (G[w^(-2), -w]*G[0, 0, w^2])/3 + 
   (13*G[w^(-2), w^2]*G[0, 0, w^2])/9 - (G[-w^(-1), -w]*G[0, 0, w^2])/3 + 
   (173*G[-w^(-1), w^2]*G[0, 0, w^2])/18 + (137*G[-w, w^2]*G[0, 0, w^2])/18 - 
   (G[w^2, -w]*G[0, 0, w^2])/3 - ((2*I)/3)*Pi*G[0, 1, r7] - 
   (2*G[0, w^2]*G[0, 1, r7])/3 - 8*G[1, w^2]*G[0, 1, r7] + 
   4*G[r61, w^2]*G[0, 1, r7] + 4*G[r62, w^2]*G[0, 1, r7] - 
   (G[w^(-2), w^2]*G[0, 1, r7])/6 + (5*G[-w^(-1), w^2]*G[0, 1, r7])/6 + 
   (5*G[-w, w^2]*G[0, 1, r7])/6 + (2*G[0, -w]*G[0, 1, -w])/3 - 
   (14*G[0, w]*G[0, 1, -w])/3 + (26*G[0, w^2]*G[0, 1, -w])/9 - 
   (52*G[1, -w]*G[0, 1, -w])/3 + (28*G[1, w]*G[0, 1, -w])/3 - 
   (32*G[1, w^2]*G[0, 1, -w])/3 + 4*G[r51, -w]*G[0, 1, -w] - 
   4*G[r51, w^2]*G[0, 1, -w] + 4*G[r52, -w]*G[0, 1, -w] - 
   4*G[r52, w^2]*G[0, 1, -w] - 4*G[r61, w^2]*G[0, 1, -w] - 
   4*G[r62, w^2]*G[0, 1, -w] - 2*G[w^(-2), -w]*G[0, 1, -w] + 
   (89*G[w^(-2), w^2]*G[0, 1, -w])/9 + 6*G[-w^(-1), -w]*G[0, 1, -w] - 
   (67*G[-w^(-1), w^2]*G[0, 1, -w])/9 + (113*G[-w, w^2]*G[0, 1, -w])/9 - 
   2*G[w^2, -w]*G[0, 1, -w] + (8*I)*Pi*G[0, 1, w] + 
   12*G[-1, w^2]*G[0, 1, w] + (8*G[0, -w]*G[0, 1, w])/3 + 
   (103*G[0, w^2]*G[0, 1, w])/3 - (140*G[1, w^2]*G[0, 1, w])/3 - 
   8*G[r61, -w]*G[0, 1, w] - (8*G[r61, w^2]*G[0, 1, w])/3 - 
   8*G[r62, -w]*G[0, 1, w] - (8*G[r62, w^2]*G[0, 1, w])/3 + 
   (16*G[w^(-2), -w]*G[0, 1, w])/3 - (25*G[w^(-2), w^2]*G[0, 1, w])/3 - 
   2*G[-w^(-1), w^2]*G[0, 1, w] - (74*G[-w, w^2]*G[0, 1, w])/3 + 
   (20*G[w^2, -w]*G[0, 1, w])/3 - (45*I)*Pi*G[0, 1, w^2] + 
   (215*G[0, -w]*G[0, 1, w^2])/9 + (185*G[0, w]*G[0, 1, w^2])/3 + 
   (167*G[0, w^2]*G[0, 1, w^2])/9 + (304*G[1, r7]*G[0, 1, w^2])/9 - 
   (454*G[1, -w]*G[0, 1, w^2])/9 - (370*G[1, w]*G[0, 1, w^2])/3 + 
   (22*G[1, w^2]*G[0, 1, w^2])/9 - 8*G[r61, w^2]*G[0, 1, w^2] - 
   8*G[r62, w^2]*G[0, 1, w^2] + (2*G[w^(-2), -w]*G[0, 1, w^2])/3 - 
   (5*G[w^(-2), w^2]*G[0, 1, w^2])/9 + (2*G[-w^(-1), -w]*G[0, 1, w^2])/3 - 
   (83*G[-w^(-1), w^2]*G[0, 1, w^2])/9 - (47*G[-w, w^2]*G[0, 1, w^2])/9 + 
   (2*G[w^2, -w]*G[0, 1, w^2])/3 - ((13*I)/3)*Pi*G[0, r1, w] - 
   ((13*I)/3)*Pi*G[0, r2, w] - (G[0, -w]*G[0, r61, -w])/3 - 
   (G[0, w]*G[0, r61, -w])/3 + 7*G[0, w^2]*G[0, r61, -w] + 
   (2*G[1, w]*G[0, r61, -w])/3 - 4*G[r61, -w]*G[0, r61, -w] - 
   (11*G[r61, w^2]*G[0, r61, -w])/3 - 4*G[r62, -w]*G[0, r61, -w] - 
   (11*G[r62, w^2]*G[0, r61, -w])/3 + (7*G[w^(-2), -w]*G[0, r61, -w])/3 - 
   (7*G[w^(-2), w^2]*G[0, r61, -w])/3 + 2*G[-w^(-1), -w]*G[0, r61, -w] - 
   G[-w^(-1), w^2]*G[0, r61, -w] - G[-w, w^2]*G[0, r61, -w] + 
   (7*G[w^2, -w]*G[0, r61, -w])/3 - (4*I)*Pi*G[0, r61, w^2] + 
   (5*G[0, -w]*G[0, r61, w^2])/3 + (23*G[0, w]*G[0, r61, w^2])/3 - 
   (91*G[0, w^2]*G[0, r61, w^2])/2 + 8*G[1, r7]*G[0, r61, w^2] - 
   (46*G[1, w]*G[0, r61, w^2])/3 - 4*G[1, w^2]*G[0, r61, w^2] - 
   (5*G[r61, -w]*G[0, r61, w^2])/3 + (161*G[r61, w^2]*G[0, r61, w^2])/3 - 
   (5*G[r62, -w]*G[0, r61, w^2])/3 + (161*G[r62, w^2]*G[0, r61, w^2])/3 - 
   (7*G[w^(-2), w^2]*G[0, r61, w^2])/6 - 5*G[-w^(-1), w^2]*G[0, r61, w^2] - 
   5*G[-w, w^2]*G[0, r61, w^2] - (G[0, -w]*G[0, r62, -w])/3 - 
   (G[0, w]*G[0, r62, -w])/3 + 7*G[0, w^2]*G[0, r62, -w] + 
   (2*G[1, w]*G[0, r62, -w])/3 - 4*G[r61, -w]*G[0, r62, -w] - 
   (11*G[r61, w^2]*G[0, r62, -w])/3 - 4*G[r62, -w]*G[0, r62, -w] - 
   (11*G[r62, w^2]*G[0, r62, -w])/3 + (7*G[w^(-2), -w]*G[0, r62, -w])/3 - 
   (7*G[w^(-2), w^2]*G[0, r62, -w])/3 + 2*G[-w^(-1), -w]*G[0, r62, -w] - 
   G[-w^(-1), w^2]*G[0, r62, -w] - G[-w, w^2]*G[0, r62, -w] + 
   (7*G[w^2, -w]*G[0, r62, -w])/3 - (4*I)*Pi*G[0, r62, w^2] + 
   (5*G[0, -w]*G[0, r62, w^2])/3 + (23*G[0, w]*G[0, r62, w^2])/3 - 
   (91*G[0, w^2]*G[0, r62, w^2])/2 + 8*G[1, r7]*G[0, r62, w^2] - 
   (46*G[1, w]*G[0, r62, w^2])/3 - 4*G[1, w^2]*G[0, r62, w^2] - 
   (5*G[r61, -w]*G[0, r62, w^2])/3 + (161*G[r61, w^2]*G[0, r62, w^2])/3 - 
   (5*G[r62, -w]*G[0, r62, w^2])/3 + (161*G[r62, w^2]*G[0, r62, w^2])/3 - 
   (7*G[w^(-2), w^2]*G[0, r62, w^2])/6 - 5*G[-w^(-1), w^2]*G[0, r62, w^2] - 
   5*G[-w, w^2]*G[0, r62, w^2] - (7*G[0, w^2]*G[0, w^(-2), -w])/3 + 
   (7*G[r61, w^2]*G[0, w^(-2), -w])/3 + (7*G[r62, w^2]*G[0, w^(-2), -w])/3 + 
   (19*I)*Pi*G[0, w^(-2), w^2] - (37*G[0, -w]*G[0, w^(-2), w^2])/6 - 
   19*G[0, w]*G[0, w^(-2), w^2] + (34*G[0, w^2]*G[0, w^(-2), w^2])/3 - 
   (77*G[1, r7]*G[0, w^(-2), w^2])/6 + (37*G[1, -w]*G[0, w^(-2), w^2])/3 + 
   38*G[1, w]*G[0, w^(-2), w^2] - (37*G[1, w^2]*G[0, w^(-2), w^2])/3 - 
   (31*G[r61, w^2]*G[0, w^(-2), w^2])/6 - (31*G[r62, w^2]*G[0, w^(-2), w^2])/
    6 - (19*G[0, -w]*G[0, -w^(-1), -w])/3 + (38*G[1, -w]*G[0, -w^(-1), -w])/
    3 + ((37*I)/2)*Pi*G[0, -w^(-1), w^2] - (25*G[0, -w]*G[0, -w^(-1), w^2])/
    3 - (37*G[0, w]*G[0, -w^(-1), w^2])/2 + (29*G[0, w^2]*G[0, -w^(-1), w^2])/
    3 - (53*G[1, r7]*G[0, -w^(-1), w^2])/6 + (50*G[1, -w]*G[0, -w^(-1), w^2])/
    3 + 37*G[1, w]*G[0, -w^(-1), w^2] - (58*G[1, w^2]*G[0, -w^(-1), w^2])/3 + 
   (8*G[0, -w]*G[0, -w, -w])/3 + G[0, w]*G[0, -w, -w] + 
   (11*G[0, w^2]*G[0, -w, -w])/3 - 2*G[1, -w]*G[0, -w, -w] - 
   (8*G[1, w]*G[0, -w, -w])/3 - 8*G[1, w^2]*G[0, -w, -w] - 
   2*G[r51, -w]*G[0, -w, -w] + 2*G[r51, w^2]*G[0, -w, -w] - 
   2*G[r52, -w]*G[0, -w, -w] + 2*G[r52, w^2]*G[0, -w, -w] - 
   (13*G[w^(-2), w^2]*G[0, -w, -w])/6 + (G[-w^(-1), -w]*G[0, -w, -w])/3 + 
   (G[-w^(-1), w^2]*G[0, -w, -w])/2 - (3*G[-w, w^2]*G[0, -w, -w])/2 + 
   ((37*I)/2)*Pi*G[0, -w, w^2] - (25*G[0, -w]*G[0, -w, w^2])/3 - 
   (37*G[0, w]*G[0, -w, w^2])/2 + (29*G[0, w^2]*G[0, -w, w^2])/3 - 
   (53*G[1, r7]*G[0, -w, w^2])/6 + (50*G[1, -w]*G[0, -w, w^2])/3 + 
   37*G[1, w]*G[0, -w, w^2] - (58*G[1, w^2]*G[0, -w, w^2])/3 - 
   (7*G[0, w^2]*G[0, w^2, -w])/3 + (7*G[r61, w^2]*G[0, w^2, -w])/3 + 
   (7*G[r62, w^2]*G[0, w^2, -w])/3 + ((46*I)/3)*Pi*G[0, w^2, w^2] - 
   (79*G[0, -w]*G[0, w^2, w^2])/18 - (67*G[0, w]*G[0, w^2, w^2])/3 + 
   (17*G[0, w^2]*G[0, w^2, w^2])/9 - (179*G[1, r7]*G[0, w^2, w^2])/18 + 
   (121*G[1, -w]*G[0, w^2, w^2])/9 + 42*G[1, w]*G[0, w^2, w^2] - 
   (133*G[1, w^2]*G[0, w^2, w^2])/9 - (7*G[r61, -w]*G[0, w^2, w^2])/3 - 
   G[r61, w^2]*G[0, w^2, w^2] - (7*G[r62, -w]*G[0, w^2, w^2])/3 - 
   G[r62, w^2]*G[0, w^2, w^2] + (13*G[w^(-2), w^2]*G[0, w^2, w^2])/2 + 
   (26*G[0, -w]*G[1, 0, -w])/3 - 8*G[0, w]*G[1, 0, -w] + 
   (56*G[0, w^2]*G[1, 0, -w])/9 - (80*G[1, -w]*G[1, 0, -w])/3 + 
   16*G[1, w]*G[1, 0, -w] - (80*G[1, w^2]*G[1, 0, -w])/3 - 
   2*G[w^(-2), -w]*G[1, 0, -w] + (50*G[w^(-2), w^2]*G[1, 0, -w])/9 + 
   (20*G[-w^(-1), -w]*G[1, 0, -w])/3 - (58*G[-w^(-1), w^2]*G[1, 0, -w])/9 + 
   (86*G[-w, w^2]*G[1, 0, -w])/9 - 2*G[w^2, -w]*G[1, 0, -w] + 
   ((28*I)/3)*Pi*G[1, 0, w] + (4*G[0, -w]*G[1, 0, w])/3 + 
   (119*G[0, w^2]*G[1, 0, w])/3 - (224*G[1, w^2]*G[1, 0, w])/3 - 
   8*G[r61, -w]*G[1, 0, w] - (32*G[r61, w^2]*G[1, 0, w])/3 - 
   8*G[r62, -w]*G[1, 0, w] - (32*G[r62, w^2]*G[1, 0, w])/3 + 
   (20*G[w^(-2), -w]*G[1, 0, w])/3 + (19*G[w^(-2), w^2]*G[1, 0, w])/3 + 
   (20*G[w^2, -w]*G[1, 0, w])/3 + (12*I)*Pi*G[1, 0, w^2] + 
   (14*G[0, -w]*G[1, 0, w^2])/3 + (202*G[0, w^2]*G[1, 0, w^2])/9 - 
   (4*G[1, r7]*G[1, 0, w^2])/3 - (28*G[1, -w]*G[1, 0, w^2])/3 - 
   8*G[1, w]*G[1, 0, w^2] - (16*G[1, w^2]*G[1, 0, w^2])/3 + 
   4*G[r61, w^2]*G[1, 0, w^2] + 4*G[r62, w^2]*G[1, 0, w^2] - 
   (50*G[w^(-2), w^2]*G[1, 0, w^2])/9 - (164*G[-w^(-1), w^2]*G[1, 0, w^2])/
    9 - (164*G[-w, w^2]*G[1, 0, w^2])/9 - (I/3)*Pi*G[1, 1, r7] + 
   (97*G[0, w^2]*G[1, 1, r7])/18 + (8*G[1, w^2]*G[1, 1, r7])/3 - 
   (16*G[r61, w^2]*G[1, 1, r7])/3 - (16*G[r62, w^2]*G[1, 1, r7])/3 + 
   (13*G[w^(-2), w^2]*G[1, 1, r7])/18 - (19*G[-w^(-1), w^2]*G[1, 1, r7])/9 - 
   (19*G[-w, w^2]*G[1, 1, r7])/9 - (100*G[0, -w]*G[1, 1, -w])/3 + 
   16*G[0, w]*G[1, 1, -w] - (112*G[0, w^2]*G[1, 1, -w])/9 + 
   (256*G[1, -w]*G[1, 1, -w])/3 - 32*G[1, w]*G[1, 1, -w] + 
   (160*G[1, w^2]*G[1, 1, -w])/3 + 4*G[w^(-2), -w]*G[1, 1, -w] - 
   (100*G[w^(-2), w^2]*G[1, 1, -w])/9 - (40*G[-w^(-1), -w]*G[1, 1, -w])/3 + 
   (116*G[-w^(-1), w^2]*G[1, 1, -w])/9 - (172*G[-w, w^2]*G[1, 1, -w])/9 + 
   4*G[w^2, -w]*G[1, 1, -w] - (32*I)*Pi*G[1, 1, w] - 
   (8*G[0, -w]*G[1, 1, w])/3 - (250*G[0, w^2]*G[1, 1, w])/3 + 
   (448*G[1, w^2]*G[1, 1, w])/3 + 16*G[r61, -w]*G[1, 1, w] + 
   (64*G[r61, w^2]*G[1, 1, w])/3 + 16*G[r62, -w]*G[1, 1, w] + 
   (64*G[r62, w^2]*G[1, 1, w])/3 - (40*G[w^(-2), -w]*G[1, 1, w])/3 - 
   (38*G[w^(-2), w^2]*G[1, 1, w])/3 - (40*G[w^2, -w]*G[1, 1, w])/3 + 
   ((272*I)/3)*Pi*G[1, 1, w^2] - (176*G[0, -w]*G[1, 1, w^2])/3 - 
   (368*G[0, w]*G[1, 1, w^2])/3 + (292*G[0, w^2]*G[1, 1, w^2])/9 - 
   (128*G[1, r7]*G[1, 1, w^2])/3 + (352*G[1, -w]*G[1, 1, w^2])/3 + 
   (736*G[1, w]*G[1, 1, w^2])/3 - 128*G[1, w^2]*G[1, 1, w^2] + 
   (100*G[w^(-2), w^2]*G[1, 1, w^2])/9 + (184*G[-w^(-1), w^2]*G[1, 1, w^2])/
    9 + (184*G[-w, w^2]*G[1, 1, w^2])/9 + ((20*I)/3)*Pi*G[1, r1, w] + 
   ((20*I)/3)*Pi*G[1, r2, w] + ((16*I)/3)*Pi*G[1, r61, w^2] - 
   (16*G[0, w]*G[1, r61, w^2])/3 - 8*G[0, w^2]*G[1, r61, w^2] - 
   (16*G[1, r7]*G[1, r61, w^2])/3 + (32*G[1, w]*G[1, r61, w^2])/3 + 
   8*G[-w^(-1), w^2]*G[1, r61, w^2] + 8*G[-w, w^2]*G[1, r61, w^2] + 
   ((16*I)/3)*Pi*G[1, r62, w^2] - (16*G[0, w]*G[1, r62, w^2])/3 - 
   8*G[0, w^2]*G[1, r62, w^2] - (16*G[1, r7]*G[1, r62, w^2])/3 + 
   (32*G[1, w]*G[1, r62, w^2])/3 + 8*G[-w^(-1), w^2]*G[1, r62, w^2] + 
   8*G[-w, w^2]*G[1, r62, w^2] - ((94*I)/3)*Pi*G[1, w^(-2), w^2] + 
   16*G[0, -w]*G[1, w^(-2), w^2] + (94*G[0, w]*G[1, w^(-2), w^2])/3 - 
   12*G[0, w^2]*G[1, w^(-2), w^2] + (46*G[1, r7]*G[1, w^(-2), w^2])/3 - 
   32*G[1, -w]*G[1, w^(-2), w^2] - (188*G[1, w]*G[1, w^(-2), w^2])/3 + 
   32*G[1, w^2]*G[1, w^(-2), w^2] - 4*G[r61, w^2]*G[1, w^(-2), w^2] - 
   4*G[r62, w^2]*G[1, w^(-2), w^2] + 8*G[0, -w]*G[1, -w^(-1), -w] - 
   16*G[1, -w]*G[1, -w^(-1), -w] - ((94*I)/3)*Pi*G[1, -w^(-1), w^2] + 
   (14*G[0, -w]*G[1, -w^(-1), w^2])/3 + (94*G[0, w]*G[1, -w^(-1), w^2])/3 - 
   (56*G[0, w^2]*G[1, -w^(-1), w^2])/3 + (38*G[1, r7]*G[1, -w^(-1), w^2])/3 - 
   (28*G[1, -w]*G[1, -w^(-1), w^2])/3 - (188*G[1, w]*G[1, -w^(-1), w^2])/3 + 
   (112*G[1, w^2]*G[1, -w^(-1), w^2])/3 - 10*G[0, -w]*G[1, -w, -w] + 
   (4*G[0, w]*G[1, -w, -w])/3 - (10*G[0, w^2]*G[1, -w, -w])/3 + 
   (40*G[1, -w]*G[1, -w, -w])/3 - (8*G[1, w]*G[1, -w, -w])/3 + 
   16*G[1, w^2]*G[1, -w, -w] + 4*G[r51, -w]*G[1, -w, -w] - 
   4*G[r51, w^2]*G[1, -w, -w] + 4*G[r52, -w]*G[1, -w, -w] - 
   4*G[r52, w^2]*G[1, -w, -w] - 4*G[r61, w^2]*G[1, -w, -w] - 
   4*G[r62, w^2]*G[1, -w, -w] + (13*G[w^(-2), w^2]*G[1, -w, -w])/3 - 
   (2*G[-w^(-1), -w]*G[1, -w, -w])/3 - G[-w^(-1), w^2]*G[1, -w, -w] + 
   3*G[-w, w^2]*G[1, -w, -w] - ((94*I)/3)*Pi*G[1, -w, w^2] + 
   (38*G[0, -w]*G[1, -w, w^2])/3 + (94*G[0, w]*G[1, -w, w^2])/3 - 
   (56*G[0, w^2]*G[1, -w, w^2])/3 + (38*G[1, r7]*G[1, -w, w^2])/3 - 
   (76*G[1, -w]*G[1, -w, w^2])/3 - (188*G[1, w]*G[1, -w, w^2])/3 + 
   (112*G[1, w^2]*G[1, -w, w^2])/3 - (21*I)*Pi*G[1, w^2, w^2] + 
   (79*G[0, -w]*G[1, w^2, w^2])/9 + 21*G[0, w]*G[1, w^2, w^2] - 
   (43*G[0, w^2]*G[1, w^2, w^2])/9 + (110*G[1, r7]*G[1, w^2, w^2])/9 - 
   (158*G[1, -w]*G[1, w^2, w^2])/9 - 42*G[1, w]*G[1, w^2, w^2] + 
   (158*G[1, w^2]*G[1, w^2, w^2])/9 - 4*G[r61, w^2]*G[1, w^2, w^2] - 
   4*G[r62, w^2]*G[1, w^2, w^2] - (5*I)*Pi*G[r1, 0, w] + 
   6*G[-1, w^2]*G[r1, 0, w] + (2*G[0, -w]*G[r1, 0, w])/3 - 
   (11*G[0, w^2]*G[r1, 0, w])/3 + 14*G[1, w^2]*G[r1, 0, w] + 
   4*G[r61, w^2]*G[r1, 0, w] + 4*G[r62, w^2]*G[r1, 0, w] - 
   (2*G[w^(-2), -w]*G[r1, 0, w])/3 - (22*G[w^(-2), w^2]*G[r1, 0, w])/3 - 
   G[-w^(-1), w^2]*G[r1, 0, w] - (37*G[-w, w^2]*G[r1, 0, w])/3 + 
   (8*I)*Pi*G[r1, 1, w] - 12*G[-1, w^2]*G[r1, 1, w] - 
   (4*G[0, -w]*G[r1, 1, w])/3 + (22*G[0, w^2]*G[r1, 1, w])/3 - 
   28*G[1, w^2]*G[r1, 1, w] - 8*G[r61, w^2]*G[r1, 1, w] - 
   8*G[r62, w^2]*G[r1, 1, w] + (4*G[w^(-2), -w]*G[r1, 1, w])/3 + 
   (44*G[w^(-2), w^2]*G[r1, 1, w])/3 + 2*G[-w^(-1), w^2]*G[r1, 1, w] + 
   (74*G[-w, w^2]*G[r1, 1, w])/3 + I*Pi*G[r1, r1, w] + I*Pi*G[r1, r2, w] - 
   (5*I)*Pi*G[r2, 0, w] + 6*G[-1, w^2]*G[r2, 0, w] + 
   (2*G[0, -w]*G[r2, 0, w])/3 - (11*G[0, w^2]*G[r2, 0, w])/3 + 
   14*G[1, w^2]*G[r2, 0, w] + 4*G[r61, w^2]*G[r2, 0, w] + 
   4*G[r62, w^2]*G[r2, 0, w] - (2*G[w^(-2), -w]*G[r2, 0, w])/3 - 
   (22*G[w^(-2), w^2]*G[r2, 0, w])/3 - G[-w^(-1), w^2]*G[r2, 0, w] - 
   (37*G[-w, w^2]*G[r2, 0, w])/3 + (8*I)*Pi*G[r2, 1, w] - 
   12*G[-1, w^2]*G[r2, 1, w] - (4*G[0, -w]*G[r2, 1, w])/3 + 
   (22*G[0, w^2]*G[r2, 1, w])/3 - 28*G[1, w^2]*G[r2, 1, w] - 
   8*G[r61, w^2]*G[r2, 1, w] - 8*G[r62, w^2]*G[r2, 1, w] + 
   (4*G[w^(-2), -w]*G[r2, 1, w])/3 + (44*G[w^(-2), w^2]*G[r2, 1, w])/3 + 
   2*G[-w^(-1), w^2]*G[r2, 1, w] + (74*G[-w, w^2]*G[r2, 1, w])/3 + 
   I*Pi*G[r2, r1, w] + I*Pi*G[r2, r2, w] - 2*G[0, -w]*G[r51, 0, -w] + 
   4*G[1, -w]*G[r51, 0, -w] + 2*G[0, -w]*G[r51, 0, w^2] - 
   4*G[1, -w]*G[r51, 0, w^2] + 2*G[0, -w]*G[r51, -w^(-1), -w] - 
   4*G[1, -w]*G[r51, -w^(-1), -w] - 2*G[0, -w]*G[r51, -w^(-1), w^2] + 
   4*G[1, -w]*G[r51, -w^(-1), w^2] + 2*G[0, -w]*G[r51, -w, -w] - 
   4*G[1, -w]*G[r51, -w, -w] - 2*G[0, -w]*G[r51, -w, w^2] + 
   4*G[1, -w]*G[r51, -w, w^2] - 2*G[0, -w]*G[r52, 0, -w] + 
   4*G[1, -w]*G[r52, 0, -w] + 2*G[0, -w]*G[r52, 0, w^2] - 
   4*G[1, -w]*G[r52, 0, w^2] + 2*G[0, -w]*G[r52, -w^(-1), -w] - 
   4*G[1, -w]*G[r52, -w^(-1), -w] - 2*G[0, -w]*G[r52, -w^(-1), w^2] + 
   4*G[1, -w]*G[r52, -w^(-1), w^2] + 2*G[0, -w]*G[r52, -w, -w] - 
   4*G[1, -w]*G[r52, -w, -w] - 2*G[0, -w]*G[r52, -w, w^2] + 
   4*G[1, -w]*G[r52, -w, w^2] - (G[0, -w]*G[r61, 0, -w])/3 + 
   4*G[0, w]*G[r61, 0, -w] + 9*G[0, w^2]*G[r61, 0, -w] - 
   8*G[1, w]*G[r61, 0, -w] - 4*G[r61, -w]*G[r61, 0, -w] - 
   (17*G[r61, w^2]*G[r61, 0, -w])/3 - 4*G[r62, -w]*G[r61, 0, -w] - 
   (17*G[r62, w^2]*G[r61, 0, -w])/3 + (7*G[w^(-2), -w]*G[r61, 0, -w])/3 - 
   (7*G[w^(-2), w^2]*G[r61, 0, -w])/3 + 2*G[-w^(-1), -w]*G[r61, 0, -w] - 
   G[-w^(-1), w^2]*G[r61, 0, -w] - G[-w, w^2]*G[r61, 0, -w] + 
   (7*G[w^2, -w]*G[r61, 0, -w])/3 - (2*I)*Pi*G[r61, 0, w^2] + 
   (14*G[0, -w]*G[r61, 0, w^2])/3 - 2*G[0, w]*G[r61, 0, w^2] - 
   (155*G[0, w^2]*G[r61, 0, w^2])/3 + (10*G[1, r7]*G[r61, 0, w^2])/3 - 
   (4*G[1, -w]*G[r61, 0, w^2])/3 + 4*G[1, w]*G[r61, 0, w^2] - 
   (8*G[1, w^2]*G[r61, 0, w^2])/3 - 4*G[r61, -w]*G[r61, 0, w^2] + 
   (158*G[r61, w^2]*G[r61, 0, w^2])/3 - 4*G[r62, -w]*G[r61, 0, w^2] + 
   (158*G[r62, w^2]*G[r61, 0, w^2])/3 + (16*G[w^(-2), w^2]*G[r61, 0, w^2])/
    3 - 5*G[-w^(-1), w^2]*G[r61, 0, w^2] - 5*G[-w, w^2]*G[r61, 0, w^2] + 
   ((16*I)/3)*Pi*G[r61, 1, w^2] - (16*G[0, w]*G[r61, 1, w^2])/3 - 
   8*G[0, w^2]*G[r61, 1, w^2] - (16*G[1, r7]*G[r61, 1, w^2])/3 + 
   (32*G[1, w]*G[r61, 1, w^2])/3 + 8*G[-w^(-1), w^2]*G[r61, 1, w^2] + 
   8*G[-w, w^2]*G[r61, 1, w^2] + (G[0, -w]*G[r61, r61, -w])/3 - 
   4*G[0, w]*G[r61, r61, -w] - (34*G[0, w^2]*G[r61, r61, -w])/3 + 
   8*G[1, w]*G[r61, r61, -w] + 4*G[r61, -w]*G[r61, r61, -w] + 
   8*G[r61, w^2]*G[r61, r61, -w] + 4*G[r62, -w]*G[r61, r61, -w] + 
   8*G[r62, w^2]*G[r61, r61, -w] - (7*G[w^(-2), -w]*G[r61, r61, -w])/3 + 
   (7*G[w^(-2), w^2]*G[r61, r61, -w])/3 - 2*G[-w^(-1), -w]*G[r61, r61, -w] + 
   G[-w^(-1), w^2]*G[r61, r61, -w] + G[-w, w^2]*G[r61, r61, -w] - 
   (7*G[w^2, -w]*G[r61, r61, -w])/3 + ((16*I)/3)*Pi*G[r61, r61, w^2] - 
   4*G[0, -w]*G[r61, r61, w^2] - (4*G[0, w]*G[r61, r61, w^2])/3 + 
   (173*G[0, w^2]*G[r61, r61, w^2])/3 - (16*G[1, r7]*G[r61, r61, w^2])/3 + 
   (8*G[1, w]*G[r61, r61, w^2])/3 + 4*G[r61, -w]*G[r61, r61, w^2] - 
   (160*G[r61, w^2]*G[r61, r61, w^2])/3 + 4*G[r62, -w]*G[r61, r61, w^2] - 
   (160*G[r62, w^2]*G[r61, r61, w^2])/3 - 
   (16*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + G[-w^(-1), w^2]*
    G[r61, r61, w^2] + G[-w, w^2]*G[r61, r61, w^2] + 
   (G[0, -w]*G[r61, r62, -w])/3 - 4*G[0, w]*G[r61, r62, -w] - 
   (34*G[0, w^2]*G[r61, r62, -w])/3 + 8*G[1, w]*G[r61, r62, -w] + 
   4*G[r61, -w]*G[r61, r62, -w] + 8*G[r61, w^2]*G[r61, r62, -w] + 
   4*G[r62, -w]*G[r61, r62, -w] + 8*G[r62, w^2]*G[r61, r62, -w] - 
   (7*G[w^(-2), -w]*G[r61, r62, -w])/3 + (7*G[w^(-2), w^2]*G[r61, r62, -w])/
    3 - 2*G[-w^(-1), -w]*G[r61, r62, -w] + G[-w^(-1), w^2]*G[r61, r62, -w] + 
   G[-w, w^2]*G[r61, r62, -w] - (7*G[w^2, -w]*G[r61, r62, -w])/3 + 
   ((16*I)/3)*Pi*G[r61, r62, w^2] - 4*G[0, -w]*G[r61, r62, w^2] - 
   (4*G[0, w]*G[r61, r62, w^2])/3 + (173*G[0, w^2]*G[r61, r62, w^2])/3 - 
   (16*G[1, r7]*G[r61, r62, w^2])/3 + (8*G[1, w]*G[r61, r62, w^2])/3 + 
   4*G[r61, -w]*G[r61, r62, w^2] - (160*G[r61, w^2]*G[r61, r62, w^2])/3 + 
   4*G[r62, -w]*G[r61, r62, w^2] - (160*G[r62, w^2]*G[r61, r62, w^2])/3 - 
   (16*G[w^(-2), w^2]*G[r61, r62, w^2])/3 + G[-w^(-1), w^2]*
    G[r61, r62, w^2] + G[-w, w^2]*G[r61, r62, w^2] + 
   (7*G[0, w^2]*G[r61, w^(-2), -w])/3 - (7*G[r61, w^2]*G[r61, w^(-2), -w])/
    3 - (7*G[r62, w^2]*G[r61, w^(-2), -w])/3 - 
   ((10*I)/3)*Pi*G[r61, w^(-2), w^2] - G[0, -w]*G[r61, w^(-2), w^2] + 
   (10*G[0, w]*G[r61, w^(-2), w^2])/3 + (G[0, w^2]*G[r61, w^(-2), w^2])/3 + 
   (13*G[1, r7]*G[r61, w^(-2), w^2])/3 + 2*G[1, -w]*G[r61, w^(-2), w^2] - 
   (20*G[1, w]*G[r61, w^(-2), w^2])/3 - 2*G[1, w^2]*G[r61, w^(-2), w^2] + 
   (2*G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
   (2*G[r62, w^2]*G[r61, w^(-2), w^2])/3 - 
   ((8*I)/3)*Pi*G[r61, -w^(-1), w^2] + (G[0, -w]*G[r61, -w^(-1), w^2])/3 + 
   (8*G[0, w]*G[r61, -w^(-1), w^2])/3 - (7*G[0, w^2]*G[r61, -w^(-1), w^2])/
    3 + (G[1, r7]*G[r61, -w^(-1), w^2])/3 - (2*G[1, -w]*G[r61, -w^(-1), w^2])/
    3 - (16*G[1, w]*G[r61, -w^(-1), w^2])/3 + 
   (14*G[1, w^2]*G[r61, -w^(-1), w^2])/3 - 2*G[0, w]*G[r61, -w, -w] - 
   2*G[0, w^2]*G[r61, -w, -w] + 4*G[1, w]*G[r61, -w, -w] + 
   2*G[r61, w^2]*G[r61, -w, -w] + 2*G[r62, w^2]*G[r61, -w, -w] - 
   ((8*I)/3)*Pi*G[r61, -w, w^2] + (G[0, -w]*G[r61, -w, w^2])/3 + 
   (8*G[0, w]*G[r61, -w, w^2])/3 - (7*G[0, w^2]*G[r61, -w, w^2])/3 + 
   (G[1, r7]*G[r61, -w, w^2])/3 - (2*G[1, -w]*G[r61, -w, w^2])/3 - 
   (16*G[1, w]*G[r61, -w, w^2])/3 + (14*G[1, w^2]*G[r61, -w, w^2])/3 + 
   (7*G[0, w^2]*G[r61, w^2, -w])/3 - (7*G[r61, w^2]*G[r61, w^2, -w])/3 - 
   (7*G[r62, w^2]*G[r61, w^2, -w])/3 - ((2*I)/3)*Pi*G[r61, w^2, w^2] - 
   (10*G[0, -w]*G[r61, w^2, w^2])/3 + (19*G[0, w]*G[r61, w^2, w^2])/3 + 
   (5*G[0, w^2]*G[r61, w^2, w^2])/2 + (5*G[1, r7]*G[r61, w^2, w^2])/3 + 
   2*G[1, -w]*G[r61, w^2, w^2] - (38*G[1, w]*G[r61, w^2, w^2])/3 + 
   2*G[1, w^2]*G[r61, w^2, w^2] + (7*G[r61, -w]*G[r61, w^2, w^2])/3 + 
   3*G[r61, w^2]*G[r61, w^2, w^2] + (7*G[r62, -w]*G[r61, w^2, w^2])/3 + 
   3*G[r62, w^2]*G[r61, w^2, w^2] - (13*G[w^(-2), w^2]*G[r61, w^2, w^2])/2 - 
   (G[0, -w]*G[r62, 0, -w])/3 + 4*G[0, w]*G[r62, 0, -w] + 
   9*G[0, w^2]*G[r62, 0, -w] - 8*G[1, w]*G[r62, 0, -w] - 
   4*G[r61, -w]*G[r62, 0, -w] - (17*G[r61, w^2]*G[r62, 0, -w])/3 - 
   4*G[r62, -w]*G[r62, 0, -w] - (17*G[r62, w^2]*G[r62, 0, -w])/3 + 
   (7*G[w^(-2), -w]*G[r62, 0, -w])/3 - (7*G[w^(-2), w^2]*G[r62, 0, -w])/3 + 
   2*G[-w^(-1), -w]*G[r62, 0, -w] - G[-w^(-1), w^2]*G[r62, 0, -w] - 
   G[-w, w^2]*G[r62, 0, -w] + (7*G[w^2, -w]*G[r62, 0, -w])/3 - 
   (2*I)*Pi*G[r62, 0, w^2] + (14*G[0, -w]*G[r62, 0, w^2])/3 - 
   2*G[0, w]*G[r62, 0, w^2] - (155*G[0, w^2]*G[r62, 0, w^2])/3 + 
   (10*G[1, r7]*G[r62, 0, w^2])/3 - (4*G[1, -w]*G[r62, 0, w^2])/3 + 
   4*G[1, w]*G[r62, 0, w^2] - (8*G[1, w^2]*G[r62, 0, w^2])/3 - 
   4*G[r61, -w]*G[r62, 0, w^2] + (158*G[r61, w^2]*G[r62, 0, w^2])/3 - 
   4*G[r62, -w]*G[r62, 0, w^2] + (158*G[r62, w^2]*G[r62, 0, w^2])/3 + 
   (16*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 5*G[-w^(-1), w^2]*G[r62, 0, w^2] - 
   5*G[-w, w^2]*G[r62, 0, w^2] + ((16*I)/3)*Pi*G[r62, 1, w^2] - 
   (16*G[0, w]*G[r62, 1, w^2])/3 - 8*G[0, w^2]*G[r62, 1, w^2] - 
   (16*G[1, r7]*G[r62, 1, w^2])/3 + (32*G[1, w]*G[r62, 1, w^2])/3 + 
   8*G[-w^(-1), w^2]*G[r62, 1, w^2] + 8*G[-w, w^2]*G[r62, 1, w^2] + 
   (G[0, -w]*G[r62, r61, -w])/3 - 4*G[0, w]*G[r62, r61, -w] - 
   (34*G[0, w^2]*G[r62, r61, -w])/3 + 8*G[1, w]*G[r62, r61, -w] + 
   4*G[r61, -w]*G[r62, r61, -w] + 8*G[r61, w^2]*G[r62, r61, -w] + 
   4*G[r62, -w]*G[r62, r61, -w] + 8*G[r62, w^2]*G[r62, r61, -w] - 
   (7*G[w^(-2), -w]*G[r62, r61, -w])/3 + (7*G[w^(-2), w^2]*G[r62, r61, -w])/
    3 - 2*G[-w^(-1), -w]*G[r62, r61, -w] + G[-w^(-1), w^2]*G[r62, r61, -w] + 
   G[-w, w^2]*G[r62, r61, -w] - (7*G[w^2, -w]*G[r62, r61, -w])/3 + 
   ((16*I)/3)*Pi*G[r62, r61, w^2] - 4*G[0, -w]*G[r62, r61, w^2] - 
   (4*G[0, w]*G[r62, r61, w^2])/3 + (173*G[0, w^2]*G[r62, r61, w^2])/3 - 
   (16*G[1, r7]*G[r62, r61, w^2])/3 + (8*G[1, w]*G[r62, r61, w^2])/3 + 
   4*G[r61, -w]*G[r62, r61, w^2] - (160*G[r61, w^2]*G[r62, r61, w^2])/3 + 
   4*G[r62, -w]*G[r62, r61, w^2] - (160*G[r62, w^2]*G[r62, r61, w^2])/3 - 
   (16*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + G[-w^(-1), w^2]*
    G[r62, r61, w^2] + G[-w, w^2]*G[r62, r61, w^2] + 
   (G[0, -w]*G[r62, r62, -w])/3 - 4*G[0, w]*G[r62, r62, -w] - 
   (34*G[0, w^2]*G[r62, r62, -w])/3 + 8*G[1, w]*G[r62, r62, -w] + 
   4*G[r61, -w]*G[r62, r62, -w] + 8*G[r61, w^2]*G[r62, r62, -w] + 
   4*G[r62, -w]*G[r62, r62, -w] + 8*G[r62, w^2]*G[r62, r62, -w] - 
   (7*G[w^(-2), -w]*G[r62, r62, -w])/3 + (7*G[w^(-2), w^2]*G[r62, r62, -w])/
    3 - 2*G[-w^(-1), -w]*G[r62, r62, -w] + G[-w^(-1), w^2]*G[r62, r62, -w] + 
   G[-w, w^2]*G[r62, r62, -w] - (7*G[w^2, -w]*G[r62, r62, -w])/3 + 
   ((16*I)/3)*Pi*G[r62, r62, w^2] - 4*G[0, -w]*G[r62, r62, w^2] - 
   (4*G[0, w]*G[r62, r62, w^2])/3 + (173*G[0, w^2]*G[r62, r62, w^2])/3 - 
   (16*G[1, r7]*G[r62, r62, w^2])/3 + (8*G[1, w]*G[r62, r62, w^2])/3 + 
   4*G[r61, -w]*G[r62, r62, w^2] - (160*G[r61, w^2]*G[r62, r62, w^2])/3 + 
   4*G[r62, -w]*G[r62, r62, w^2] - (160*G[r62, w^2]*G[r62, r62, w^2])/3 - 
   (16*G[w^(-2), w^2]*G[r62, r62, w^2])/3 + G[-w^(-1), w^2]*
    G[r62, r62, w^2] + G[-w, w^2]*G[r62, r62, w^2] + 
   (7*G[0, w^2]*G[r62, w^(-2), -w])/3 - (7*G[r61, w^2]*G[r62, w^(-2), -w])/
    3 - (7*G[r62, w^2]*G[r62, w^(-2), -w])/3 - 
   ((10*I)/3)*Pi*G[r62, w^(-2), w^2] - G[0, -w]*G[r62, w^(-2), w^2] + 
   (10*G[0, w]*G[r62, w^(-2), w^2])/3 + (G[0, w^2]*G[r62, w^(-2), w^2])/3 + 
   (13*G[1, r7]*G[r62, w^(-2), w^2])/3 + 2*G[1, -w]*G[r62, w^(-2), w^2] - 
   (20*G[1, w]*G[r62, w^(-2), w^2])/3 - 2*G[1, w^2]*G[r62, w^(-2), w^2] + 
   (2*G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
   (2*G[r62, w^2]*G[r62, w^(-2), w^2])/3 - 
   ((8*I)/3)*Pi*G[r62, -w^(-1), w^2] + (G[0, -w]*G[r62, -w^(-1), w^2])/3 + 
   (8*G[0, w]*G[r62, -w^(-1), w^2])/3 - (7*G[0, w^2]*G[r62, -w^(-1), w^2])/
    3 + (G[1, r7]*G[r62, -w^(-1), w^2])/3 - (2*G[1, -w]*G[r62, -w^(-1), w^2])/
    3 - (16*G[1, w]*G[r62, -w^(-1), w^2])/3 + 
   (14*G[1, w^2]*G[r62, -w^(-1), w^2])/3 - 2*G[0, w]*G[r62, -w, -w] - 
   2*G[0, w^2]*G[r62, -w, -w] + 4*G[1, w]*G[r62, -w, -w] + 
   2*G[r61, w^2]*G[r62, -w, -w] + 2*G[r62, w^2]*G[r62, -w, -w] - 
   ((8*I)/3)*Pi*G[r62, -w, w^2] + (G[0, -w]*G[r62, -w, w^2])/3 + 
   (8*G[0, w]*G[r62, -w, w^2])/3 - (7*G[0, w^2]*G[r62, -w, w^2])/3 + 
   (G[1, r7]*G[r62, -w, w^2])/3 - (2*G[1, -w]*G[r62, -w, w^2])/3 - 
   (16*G[1, w]*G[r62, -w, w^2])/3 + (14*G[1, w^2]*G[r62, -w, w^2])/3 + 
   (7*G[0, w^2]*G[r62, w^2, -w])/3 - (7*G[r61, w^2]*G[r62, w^2, -w])/3 - 
   (7*G[r62, w^2]*G[r62, w^2, -w])/3 - ((2*I)/3)*Pi*G[r62, w^2, w^2] - 
   (10*G[0, -w]*G[r62, w^2, w^2])/3 + (19*G[0, w]*G[r62, w^2, w^2])/3 + 
   (5*G[0, w^2]*G[r62, w^2, w^2])/2 + (5*G[1, r7]*G[r62, w^2, w^2])/3 + 
   2*G[1, -w]*G[r62, w^2, w^2] - (38*G[1, w]*G[r62, w^2, w^2])/3 + 
   2*G[1, w^2]*G[r62, w^2, w^2] + (7*G[r61, -w]*G[r62, w^2, w^2])/3 + 
   3*G[r61, w^2]*G[r62, w^2, w^2] + (7*G[r62, -w]*G[r62, w^2, w^2])/3 + 
   3*G[r62, w^2]*G[r62, w^2, w^2] - (13*G[w^(-2), w^2]*G[r62, w^2, w^2])/2 + 
   (2*G[0, -w]*G[w^(-2), 0, -w])/3 - G[0, w]*G[w^(-2), 0, -w] - 
   (7*G[0, w^2]*G[w^(-2), 0, -w])/3 - (4*G[1, -w]*G[w^(-2), 0, -w])/3 + 
   (8*G[1, w]*G[w^(-2), 0, -w])/3 + (7*G[r61, w^2]*G[w^(-2), 0, -w])/3 + 
   (7*G[r62, w^2]*G[w^(-2), 0, -w])/3 + ((11*I)/3)*Pi*G[w^(-2), 0, w^2] - 
   (70*G[0, -w]*G[w^(-2), 0, w^2])/9 + (20*G[0, w]*G[w^(-2), 0, w^2])/3 + 
   (85*G[0, w^2]*G[w^(-2), 0, w^2])/9 - (26*G[1, r7]*G[w^(-2), 0, w^2])/9 + 
   (98*G[1, -w]*G[w^(-2), 0, w^2])/9 - 4*G[1, w]*G[w^(-2), 0, w^2] + 
   (22*G[1, w^2]*G[w^(-2), 0, w^2])/9 + (7*G[r61, -w]*G[w^(-2), 0, w^2])/3 - 
   (25*G[r61, w^2]*G[w^(-2), 0, w^2])/6 + (7*G[r62, -w]*G[w^(-2), 0, w^2])/
    3 - (25*G[r62, w^2]*G[w^(-2), 0, w^2])/6 - 
   (13*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/2 - 2*G[0, -w]*G[w^(-2), 1, -w] - 
   2*G[0, w]*G[w^(-2), 1, -w] + 4*G[1, -w]*G[w^(-2), 1, -w] + 
   4*G[1, w]*G[w^(-2), 1, -w] - ((31*I)/3)*Pi*G[w^(-2), 1, w^2] + 
   (65*G[0, -w]*G[w^(-2), 1, w^2])/9 + (31*G[0, w]*G[w^(-2), 1, w^2])/3 - 
   (65*G[0, w^2]*G[w^(-2), 1, w^2])/9 + (28*G[1, r7]*G[w^(-2), 1, w^2])/9 - 
   (130*G[1, -w]*G[w^(-2), 1, w^2])/9 - (62*G[1, w]*G[w^(-2), 1, w^2])/3 + 
   (130*G[1, w^2]*G[w^(-2), 1, w^2])/9 + (7*G[0, w]*G[w^(-2), r61, -w])/3 + 
   (7*G[0, w^2]*G[w^(-2), r61, -w])/3 - (14*G[1, w]*G[w^(-2), r61, -w])/3 - 
   (7*G[r61, w^2]*G[w^(-2), r61, -w])/3 - (7*G[r62, w^2]*G[w^(-2), r61, -w])/
    3 - ((8*I)/3)*Pi*G[w^(-2), r61, w^2] + (7*G[0, -w]*G[w^(-2), r61, w^2])/
    3 - 3*G[0, w]*G[w^(-2), r61, w^2] - (13*G[0, w^2]*G[w^(-2), r61, w^2])/
    6 + (8*G[1, r7]*G[w^(-2), r61, w^2])/3 + 6*G[1, w]*G[w^(-2), r61, w^2] - 
   4*G[1, w^2]*G[w^(-2), r61, w^2] - (7*G[r61, -w]*G[w^(-2), r61, w^2])/3 - 
   (7*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - (7*G[r62, -w]*G[w^(-2), r61, w^2])/
    3 - (7*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
   (13*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 + (7*G[0, w]*G[w^(-2), r62, -w])/
    3 + (7*G[0, w^2]*G[w^(-2), r62, -w])/3 - (14*G[1, w]*G[w^(-2), r62, -w])/
    3 - (7*G[r61, w^2]*G[w^(-2), r62, -w])/3 - 
   (7*G[r62, w^2]*G[w^(-2), r62, -w])/3 - ((8*I)/3)*Pi*G[w^(-2), r62, w^2] + 
   (7*G[0, -w]*G[w^(-2), r62, w^2])/3 - 3*G[0, w]*G[w^(-2), r62, w^2] - 
   (13*G[0, w^2]*G[w^(-2), r62, w^2])/6 + (8*G[1, r7]*G[w^(-2), r62, w^2])/
    3 + 6*G[1, w]*G[w^(-2), r62, w^2] - 4*G[1, w^2]*G[w^(-2), r62, w^2] - 
   (7*G[r61, -w]*G[w^(-2), r62, w^2])/3 - (7*G[r61, w^2]*G[w^(-2), r62, w^2])/
    3 - (7*G[r62, -w]*G[w^(-2), r62, w^2])/3 - 
   (7*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
   (13*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 + 
   ((5*I)/3)*Pi*G[w^(-2), w^(-2), w^2] - (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/
    4 - (5*G[0, w]*G[w^(-2), w^(-2), w^2])/3 - 
   (23*G[0, w^2]*G[w^(-2), w^(-2), w^2])/4 - 
   (11*G[1, r7]*G[w^(-2), w^(-2), w^2])/12 + 
   (3*G[1, -w]*G[w^(-2), w^(-2), w^2])/2 + 
   (10*G[1, w]*G[w^(-2), w^(-2), w^2])/3 - 
   (3*G[1, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   (13*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   (13*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 + 
   (2*G[0, -w]*G[w^(-2), -w^(-1), -w])/3 - 
   (4*G[1, -w]*G[w^(-2), -w^(-1), -w])/3 + 
   ((5*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] + 
   (29*G[0, -w]*G[w^(-2), -w^(-1), w^2])/4 - 
   (5*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 + 
   (25*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/12 - 
   (5*G[1, r7]*G[w^(-2), -w^(-1), w^2])/12 - 
   (29*G[1, -w]*G[w^(-2), -w^(-1), w^2])/2 + 
   5*G[1, w]*G[w^(-2), -w^(-1), w^2] - (25*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/
    6 + ((5*I)/2)*Pi*G[w^(-2), -w, w^2] - (25*G[0, -w]*G[w^(-2), -w, w^2])/
    12 - (5*G[0, w]*G[w^(-2), -w, w^2])/2 + (25*G[0, w^2]*G[w^(-2), -w, w^2])/
    12 - (5*G[1, r7]*G[w^(-2), -w, w^2])/12 + 
   (25*G[1, -w]*G[w^(-2), -w, w^2])/6 + 5*G[1, w]*G[w^(-2), -w, w^2] - 
   (25*G[1, w^2]*G[w^(-2), -w, w^2])/6 - 9*G[0, -w]*G[-w^(-1), 0, -w] - 
   (5*G[0, w]*G[-w^(-1), 0, -w])/3 - (11*G[0, w^2]*G[-w^(-1), 0, -w])/3 + 
   (44*G[1, -w]*G[-w^(-1), 0, -w])/3 + (8*G[1, w]*G[-w^(-1), 0, -w])/3 + 
   8*G[1, w^2]*G[-w^(-1), 0, -w] + 2*G[r51, -w]*G[-w^(-1), 0, -w] - 
   2*G[r51, w^2]*G[-w^(-1), 0, -w] + 2*G[r52, -w]*G[-w^(-1), 0, -w] - 
   2*G[r52, w^2]*G[-w^(-1), 0, -w] + (13*G[w^(-2), w^2]*G[-w^(-1), 0, -w])/
    6 - (G[-w^(-1), -w]*G[-w^(-1), 0, -w])/3 - 
   (G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/2 + (3*G[-w, w^2]*G[-w^(-1), 0, -w])/
    2 + ((10*I)/3)*Pi*G[-w^(-1), 0, w^2] - 6*G[-1, w^2]*G[-w^(-1), 0, w^2] + 
   (8*G[0, -w]*G[-w^(-1), 0, w^2])/9 - (11*G[0, w]*G[-w^(-1), 0, w^2])/3 + 
   (142*G[0, w^2]*G[-w^(-1), 0, w^2])/9 + (31*G[1, r7]*G[-w^(-1), 0, w^2])/
    9 - (28*G[1, -w]*G[-w^(-1), 0, w^2])/9 + 2*G[1, w]*G[-w^(-1), 0, w^2] - 
   (320*G[1, w^2]*G[-w^(-1), 0, w^2])/9 - 6*G[r61, w^2]*G[-w^(-1), 0, w^2] - 
   6*G[r62, w^2]*G[-w^(-1), 0, w^2] + (2*G[w^(-2), -w]*G[-w^(-1), 0, w^2])/
    3 + (43*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/6 + 
   (11*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/6 + 
   (79*G[-w, w^2]*G[-w^(-1), 0, w^2])/6 + 18*G[0, -w]*G[-w^(-1), 1, -w] - 
   (4*G[0, w]*G[-w^(-1), 1, -w])/3 + (10*G[0, w^2]*G[-w^(-1), 1, -w])/3 - 
   (88*G[1, -w]*G[-w^(-1), 1, -w])/3 + (8*G[1, w]*G[-w^(-1), 1, -w])/3 - 
   16*G[1, w^2]*G[-w^(-1), 1, -w] - 4*G[r51, -w]*G[-w^(-1), 1, -w] + 
   4*G[r51, w^2]*G[-w^(-1), 1, -w] - 4*G[r52, -w]*G[-w^(-1), 1, -w] + 
   4*G[r52, w^2]*G[-w^(-1), 1, -w] + 4*G[r61, w^2]*G[-w^(-1), 1, -w] + 
   4*G[r62, w^2]*G[-w^(-1), 1, -w] - (13*G[w^(-2), w^2]*G[-w^(-1), 1, -w])/
    3 + (2*G[-w^(-1), -w]*G[-w^(-1), 1, -w])/3 + 
   G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 3*G[-w, w^2]*G[-w^(-1), 1, -w] + 
   ((14*I)/3)*Pi*G[-w^(-1), 1, w^2] + 12*G[-1, w^2]*G[-w^(-1), 1, w^2] - 
   (88*G[0, -w]*G[-w^(-1), 1, w^2])/9 - (16*G[0, w]*G[-w^(-1), 1, w^2])/3 - 
   (176*G[0, w^2]*G[-w^(-1), 1, w^2])/9 - (92*G[1, r7]*G[-w^(-1), 1, w^2])/
    9 + (200*G[1, -w]*G[-w^(-1), 1, w^2])/9 + (32*G[1, w]*G[-w^(-1), 1, w^2])/
    3 + (496*G[1, w^2]*G[-w^(-1), 1, w^2])/9 + 
   8*G[r61, w^2]*G[-w^(-1), 1, w^2] + 8*G[r62, w^2]*G[-w^(-1), 1, w^2] - 
   (4*G[w^(-2), -w]*G[-w^(-1), 1, w^2])/3 - 
   (43*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/3 - 
   (11*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 - 
   (79*G[-w, w^2]*G[-w^(-1), 1, w^2])/3 + 2*G[0, w]*G[-w^(-1), r61, -w] + 
   2*G[0, w^2]*G[-w^(-1), r61, -w] - 4*G[1, w]*G[-w^(-1), r61, -w] - 
   2*G[r61, w^2]*G[-w^(-1), r61, -w] - 2*G[r62, w^2]*G[-w^(-1), r61, -w] - 
   ((4*I)/3)*Pi*G[-w^(-1), r61, w^2] - (2*G[0, w]*G[-w^(-1), r61, w^2])/3 - 
   6*G[0, w^2]*G[-w^(-1), r61, w^2] - (8*G[1, r7]*G[-w^(-1), r61, w^2])/3 + 
   (4*G[1, w]*G[-w^(-1), r61, w^2])/3 + 8*G[1, w^2]*G[-w^(-1), r61, w^2] + 
   2*G[r61, w^2]*G[-w^(-1), r61, w^2] + 2*G[r62, w^2]*G[-w^(-1), r61, w^2] + 
   2*G[0, w]*G[-w^(-1), r62, -w] + 2*G[0, w^2]*G[-w^(-1), r62, -w] - 
   4*G[1, w]*G[-w^(-1), r62, -w] - 2*G[r61, w^2]*G[-w^(-1), r62, -w] - 
   2*G[r62, w^2]*G[-w^(-1), r62, -w] - ((4*I)/3)*Pi*G[-w^(-1), r62, w^2] - 
   (2*G[0, w]*G[-w^(-1), r62, w^2])/3 - 6*G[0, w^2]*G[-w^(-1), r62, w^2] - 
   (8*G[1, r7]*G[-w^(-1), r62, w^2])/3 + (4*G[1, w]*G[-w^(-1), r62, w^2])/3 + 
   8*G[1, w^2]*G[-w^(-1), r62, w^2] + 2*G[r61, w^2]*G[-w^(-1), r62, w^2] + 
   2*G[r62, w^2]*G[-w^(-1), r62, w^2] - 
   ((5*I)/3)*Pi*G[-w^(-1), w^(-2), w^2] - (G[0, -w]*G[-w^(-1), w^(-2), w^2])/
    12 + (5*G[0, w]*G[-w^(-1), w^(-2), w^2])/3 + 
   (G[0, w^2]*G[-w^(-1), w^(-2), w^2])/12 + 
   (7*G[1, r7]*G[-w^(-1), w^(-2), w^2])/4 + 
   (G[1, -w]*G[-w^(-1), w^(-2), w^2])/6 - 
   (10*G[1, w]*G[-w^(-1), w^(-2), w^2])/3 - 
   (G[1, w^2]*G[-w^(-1), w^(-2), w^2])/6 - (G[0, -w]*G[-w^(-1), -w^(-1), -w])/
    3 + (2*G[1, -w]*G[-w^(-1), -w^(-1), -w])/3 - 
   ((8*I)/3)*Pi*G[-w^(-1), -w^(-1), w^2] + 
   (17*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/12 + 
   (8*G[0, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
   (G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/12 + 
   (31*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/12 - 
   (17*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/6 - 
   (16*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
   (G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/6 - 
   ((8*I)/3)*Pi*G[-w^(-1), -w, w^2] + (27*G[0, -w]*G[-w^(-1), -w, w^2])/4 + 
   (8*G[0, w]*G[-w^(-1), -w, w^2])/3 - (G[0, w^2]*G[-w^(-1), -w, w^2])/12 + 
   (31*G[1, r7]*G[-w^(-1), -w, w^2])/12 - (27*G[1, -w]*G[-w^(-1), -w, w^2])/
    2 - (16*G[1, w]*G[-w^(-1), -w, w^2])/3 + (G[1, w^2]*G[-w^(-1), -w, w^2])/
    6 - ((25*I)/6)*Pi*G[-w^(-1), w^2, w^2] + 
   2*G[0, -w]*G[-w^(-1), w^2, w^2] + (25*G[0, w]*G[-w^(-1), w^2, w^2])/6 - 
   2*G[0, w^2]*G[-w^(-1), w^2, w^2] + (13*G[1, r7]*G[-w^(-1), w^2, w^2])/6 - 
   4*G[1, -w]*G[-w^(-1), w^2, w^2] - (25*G[1, w]*G[-w^(-1), w^2, w^2])/3 + 
   4*G[1, w^2]*G[-w^(-1), w^2, w^2] + ((10*I)/3)*Pi*G[-w, 0, w^2] + 
   6*G[-1, w^2]*G[-w, 0, w^2] - (100*G[0, -w]*G[-w, 0, w^2])/9 + 
   (17*G[0, w]*G[-w, 0, w^2])/3 + (142*G[0, w^2]*G[-w, 0, w^2])/9 + 
   (31*G[1, r7]*G[-w, 0, w^2])/9 + (188*G[1, -w]*G[-w, 0, w^2])/9 + 
   2*G[1, w]*G[-w, 0, w^2] - (248*G[1, w^2]*G[-w, 0, w^2])/9 - 
   6*G[r61, w^2]*G[-w, 0, w^2] - 6*G[r62, w^2]*G[-w, 0, w^2] - 
   (13*G[w^(-2), w^2]*G[-w, 0, w^2])/6 + (2*G[-w^(-1), -w]*G[-w, 0, w^2])/3 + 
   (43*G[-w^(-1), w^2]*G[-w, 0, w^2])/6 - (G[-w, w^2]*G[-w, 0, w^2])/6 + 
   (2*G[w^2, -w]*G[-w, 0, w^2])/3 + ((14*I)/3)*Pi*G[-w, 1, w^2] - 
   12*G[-1, w^2]*G[-w, 1, w^2] + (56*G[0, -w]*G[-w, 1, w^2])/9 - 
   (16*G[0, w]*G[-w, 1, w^2])/3 - (176*G[0, w^2]*G[-w, 1, w^2])/9 - 
   (92*G[1, r7]*G[-w, 1, w^2])/9 - (88*G[1, -w]*G[-w, 1, w^2])/9 + 
   (32*G[1, w]*G[-w, 1, w^2])/3 + (352*G[1, w^2]*G[-w, 1, w^2])/9 + 
   8*G[r61, w^2]*G[-w, 1, w^2] + 8*G[r62, w^2]*G[-w, 1, w^2] + 
   (13*G[w^(-2), w^2]*G[-w, 1, w^2])/3 - (4*G[-w^(-1), -w]*G[-w, 1, w^2])/3 - 
   (43*G[-w^(-1), w^2]*G[-w, 1, w^2])/3 + (G[-w, w^2]*G[-w, 1, w^2])/3 - 
   (4*G[w^2, -w]*G[-w, 1, w^2])/3 - ((4*I)/3)*Pi*G[-w, r61, w^2] - 
   (2*G[0, w]*G[-w, r61, w^2])/3 - 6*G[0, w^2]*G[-w, r61, w^2] - 
   (8*G[1, r7]*G[-w, r61, w^2])/3 + (4*G[1, w]*G[-w, r61, w^2])/3 + 
   8*G[1, w^2]*G[-w, r61, w^2] + 2*G[r61, w^2]*G[-w, r61, w^2] + 
   2*G[r62, w^2]*G[-w, r61, w^2] - ((4*I)/3)*Pi*G[-w, r62, w^2] - 
   (2*G[0, w]*G[-w, r62, w^2])/3 - 6*G[0, w^2]*G[-w, r62, w^2] - 
   (8*G[1, r7]*G[-w, r62, w^2])/3 + (4*G[1, w]*G[-w, r62, w^2])/3 + 
   8*G[1, w^2]*G[-w, r62, w^2] + 2*G[r61, w^2]*G[-w, r62, w^2] + 
   2*G[r62, w^2]*G[-w, r62, w^2] - ((5*I)/3)*Pi*G[-w, w^(-2), w^2] - 
   (G[0, -w]*G[-w, w^(-2), w^2])/12 + (5*G[0, w]*G[-w, w^(-2), w^2])/3 + 
   (G[0, w^2]*G[-w, w^(-2), w^2])/12 + (7*G[1, r7]*G[-w, w^(-2), w^2])/4 + 
   (G[1, -w]*G[-w, w^(-2), w^2])/6 - (10*G[1, w]*G[-w, w^(-2), w^2])/3 - 
   (G[1, w^2]*G[-w, w^(-2), w^2])/6 - ((8*I)/3)*Pi*G[-w, -w^(-1), w^2] + 
   (59*G[0, -w]*G[-w, -w^(-1), w^2])/4 + (8*G[0, w]*G[-w, -w^(-1), w^2])/3 - 
   (G[0, w^2]*G[-w, -w^(-1), w^2])/12 + (31*G[1, r7]*G[-w, -w^(-1), w^2])/
    12 - (59*G[1, -w]*G[-w, -w^(-1), w^2])/2 - 
   (16*G[1, w]*G[-w, -w^(-1), w^2])/3 + (G[1, w^2]*G[-w, -w^(-1), w^2])/6 - 
   ((8*I)/3)*Pi*G[-w, -w, w^2] + (17*G[0, -w]*G[-w, -w, w^2])/12 + 
   (8*G[0, w]*G[-w, -w, w^2])/3 - (G[0, w^2]*G[-w, -w, w^2])/12 + 
   (31*G[1, r7]*G[-w, -w, w^2])/12 - (17*G[1, -w]*G[-w, -w, w^2])/6 - 
   (16*G[1, w]*G[-w, -w, w^2])/3 + (G[1, w^2]*G[-w, -w, w^2])/6 - 
   ((25*I)/6)*Pi*G[-w, w^2, w^2] + (14*G[0, -w]*G[-w, w^2, w^2])/3 + 
   (25*G[0, w]*G[-w, w^2, w^2])/6 - 2*G[0, w^2]*G[-w, w^2, w^2] + 
   (13*G[1, r7]*G[-w, w^2, w^2])/6 - (28*G[1, -w]*G[-w, w^2, w^2])/3 - 
   (25*G[1, w]*G[-w, w^2, w^2])/3 + 4*G[1, w^2]*G[-w, w^2, w^2] + 
   (2*G[0, -w]*G[w^2, 0, -w])/3 - (5*G[0, w]*G[w^2, 0, -w])/3 - 
   (7*G[0, w^2]*G[w^2, 0, -w])/3 - (4*G[1, -w]*G[w^2, 0, -w])/3 + 
   (8*G[1, w]*G[w^2, 0, -w])/3 + (7*G[r61, w^2]*G[w^2, 0, -w])/3 + 
   (7*G[r62, w^2]*G[w^2, 0, -w])/3 - 2*G[0, -w]*G[w^2, 1, -w] - 
   2*G[0, w]*G[w^2, 1, -w] + 4*G[1, -w]*G[w^2, 1, -w] + 
   4*G[1, w]*G[w^2, 1, -w] + (7*G[0, w]*G[w^2, r61, -w])/3 + 
   (7*G[0, w^2]*G[w^2, r61, -w])/3 - (14*G[1, w]*G[w^2, r61, -w])/3 - 
   (7*G[r61, w^2]*G[w^2, r61, -w])/3 - (7*G[r62, w^2]*G[w^2, r61, -w])/3 + 
   (7*G[0, w]*G[w^2, r62, -w])/3 + (7*G[0, w^2]*G[w^2, r62, -w])/3 - 
   (14*G[1, w]*G[w^2, r62, -w])/3 - (7*G[r61, w^2]*G[w^2, r62, -w])/3 - 
   (7*G[r62, w^2]*G[w^2, r62, -w])/3 + (2*G[0, -w]*G[w^2, -w, -w])/3 - 
   (4*G[1, -w]*G[w^2, -w, -w])/3 - (4*G[-1, 0, 1, r7])/3 + 
   6*G[-1, -w^(-1), 0, w^2] - 12*G[-1, -w^(-1), 1, w^2] - 
   6*G[-1, -w, 0, w^2] + 12*G[-1, -w, 1, w^2] + 4*G[0, -1, 0, w] - 
   2*G[0, 0, 0, -w] + (47*G[0, 0, 0, w])/3 - (37*G[0, 0, 0, w^2])/6 - 
   (7*G[0, 0, 1, r7])/3 + (20*G[0, 0, 1, -w])/3 - (64*G[0, 0, 1, w])/3 - 
   (74*G[0, 0, 1, w^2])/3 - (4*G[0, 0, r61, -w])/3 + 
   (37*G[0, 0, r61, w^2])/2 - (4*G[0, 0, r62, -w])/3 + 
   (37*G[0, 0, r62, w^2])/2 - (16*G[0, 0, -w, -w])/3 + 
   (29*G[0, 0, w^2, w^2])/6 - 6*G[0, 1, 0, -w] - (86*G[0, 1, 0, w])/3 - 
   22*G[0, 1, 0, w^2] + (14*G[0, 1, 1, r7])/3 + 12*G[0, 1, 1, -w] + 
   60*G[0, 1, 1, w] + 28*G[0, 1, 1, w^2] + 8*G[0, 1, r61, w^2] + 
   8*G[0, 1, r62, w^2] + (20*G[0, 1, -w, -w])/3 - (8*G[0, 1, w^2, w^2])/3 + 
   (13*G[0, r1, 0, w])/3 - (26*G[0, r1, 1, w])/3 + (13*G[0, r2, 0, w])/3 - 
   (26*G[0, r2, 1, w])/3 - (11*G[0, r61, 0, -w])/3 + 
   (71*G[0, r61, 0, w^2])/3 + 8*G[0, r61, 1, w^2] + 
   (11*G[0, r61, r61, -w])/3 - (83*G[0, r61, r61, w^2])/3 + 
   (11*G[0, r61, r62, -w])/3 - (83*G[0, r61, r62, w^2])/3 + 
   2*G[0, r61, -w, -w] - (7*G[0, r61, w^2, w^2])/2 - 
   (11*G[0, r62, 0, -w])/3 + (71*G[0, r62, 0, w^2])/3 + 8*G[0, r62, 1, w^2] + 
   (11*G[0, r62, r61, -w])/3 - (83*G[0, r62, r61, w^2])/3 + 
   (11*G[0, r62, r62, -w])/3 - (83*G[0, r62, r62, w^2])/3 + 
   2*G[0, r62, -w, -w] - (7*G[0, r62, w^2, w^2])/2 + 
   (7*G[0, w^(-2), 0, -w])/3 - (31*G[0, w^(-2), 0, w^2])/6 - 
   (7*G[0, w^(-2), r61, -w])/3 + (31*G[0, w^(-2), r61, w^2])/6 - 
   (7*G[0, w^(-2), r62, -w])/3 + (31*G[0, w^(-2), r62, w^2])/6 + 
   (19*G[0, -w^(-1), 0, -w])/3 - (4*G[0, -w^(-1), 0, w^2])/3 - 
   (38*G[0, -w^(-1), 1, -w])/3 + (8*G[0, -w^(-1), 1, w^2])/3 + 
   G[0, -w, 0, -w] - (4*G[0, -w, 0, w^2])/3 - 6*G[0, -w, 1, -w] + 
   (8*G[0, -w, 1, w^2])/3 + 2*G[0, -w, r61, -w] + 2*G[0, -w, r62, -w] + 
   G[0, -w, -w, -w]/3 + (7*G[0, w^2, 0, -w])/3 - G[0, w^2, 0, w^2]/3 - 
   (8*G[0, w^2, 1, w^2])/3 - (7*G[0, w^2, r61, -w])/3 + 
   (5*G[0, w^2, r61, w^2])/3 - (7*G[0, w^2, r62, -w])/3 + 
   (5*G[0, w^2, r62, w^2])/3 + (13*G[0, w^2, w^2, w^2])/2 + 
   (20*G[-I, 0, 0, r1])/3 - (20*G[-I, 0, 0, w])/3 + (20*G[I, 0, 0, r1])/3 - 
   (20*G[I, 0, 0, w])/3 - (8*G[1, 0, 0, -w])/3 - 74*G[1, 0, 0, w] - 
   (34*G[1, 0, 0, w^2])/3 + (5*G[1, 0, 1, r7])/3 + (16*G[1, 0, 1, -w])/3 + 
   76*G[1, 0, 1, w] + (92*G[1, 0, 1, w^2])/3 - 4*G[1, 0, r61, w^2] - 
   4*G[1, 0, r62, w^2] + (20*G[1, 0, -w, -w])/3 + (64*G[1, 1, 0, -w])/3 + 
   (268*G[1, 1, 0, w])/3 + (32*G[1, 1, 0, w^2])/3 - 5*G[1, 1, 1, r7] - 
   (128*G[1, 1, 1, -w])/3 - (536*G[1, 1, 1, w])/3 - (64*G[1, 1, 1, w^2])/3 - 
   (40*G[1, 1, -w, -w])/3 - (20*G[1, r1, 0, w])/3 + (40*G[1, r1, 1, w])/3 - 
   (20*G[1, r2, 0, w])/3 + (40*G[1, r2, 1, w])/3 - 4*G[1, w^(-2), 0, w^2] + 
   4*G[1, w^(-2), r61, w^2] + 4*G[1, w^(-2), r62, w^2] - 
   8*G[1, -w^(-1), 0, -w] + 14*G[1, -w^(-1), 0, w^2] + 
   16*G[1, -w^(-1), 1, -w] - 28*G[1, -w^(-1), 1, w^2] - 
   (4*G[1, -w, 0, -w])/3 + 6*G[1, -w, 0, w^2] + (8*G[1, -w, 1, -w])/3 - 
   12*G[1, -w, 1, w^2] - (2*G[1, -w, -w, -w])/3 - 4*G[1, w^2, 0, w^2] + 
   4*G[1, w^2, r61, w^2] + 4*G[1, w^2, r62, w^2] + (76*G[r1, 0, 0, w])/3 - 
   (50*G[r1, 0, 1, w])/3 - (44*G[r1, 1, 0, w])/3 + (88*G[r1, 1, 1, w])/3 - 
   G[r1, r1, 0, w] + 2*G[r1, r1, 1, w] - G[r1, r2, 0, w] + 
   2*G[r1, r2, 1, w] + (76*G[r2, 0, 0, w])/3 - (50*G[r2, 0, 1, w])/3 - 
   (44*G[r2, 1, 0, w])/3 + (88*G[r2, 1, 1, w])/3 - G[r2, r1, 0, w] + 
   2*G[r2, r1, 1, w] - G[r2, r2, 0, w] + 2*G[r2, r2, 1, w] + 
   2*G[r51, 0, 0, -w] - 2*G[r51, 0, 0, w^2] - 4*G[r51, 0, 1, -w] + 
   4*G[r51, 0, 1, w^2] - 2*G[r51, -w^(-1), 0, -w] + 
   2*G[r51, -w^(-1), 0, w^2] + 4*G[r51, -w^(-1), 1, -w] - 
   4*G[r51, -w^(-1), 1, w^2] - 2*G[r51, -w, 0, -w] + 2*G[r51, -w, 0, w^2] + 
   4*G[r51, -w, 1, -w] - 4*G[r51, -w, 1, w^2] + 2*G[r52, 0, 0, -w] - 
   2*G[r52, 0, 0, w^2] - 4*G[r52, 0, 1, -w] + 4*G[r52, 0, 1, w^2] - 
   2*G[r52, -w^(-1), 0, -w] + 2*G[r52, -w^(-1), 0, w^2] + 
   4*G[r52, -w^(-1), 1, -w] - 4*G[r52, -w^(-1), 1, w^2] - 
   2*G[r52, -w, 0, -w] + 2*G[r52, -w, 0, w^2] + 4*G[r52, -w, 1, -w] - 
   4*G[r52, -w, 1, w^2] - (17*G[r61, 0, 0, -w])/3 + 24*G[r61, 0, 0, w^2] + 
   4*G[r61, 0, 1, w^2] + (17*G[r61, 0, r61, -w])/3 - 26*G[r61, 0, r61, w^2] + 
   (17*G[r61, 0, r62, -w])/3 - 26*G[r61, 0, r62, w^2] + 2*G[r61, 0, -w, -w] + 
   3*G[r61, 0, w^2, w^2] + 8*G[r61, r61, 0, -w] - 
   (80*G[r61, r61, 0, w^2])/3 - 8*G[r61, r61, r61, -w] + 
   (80*G[r61, r61, r61, w^2])/3 - 8*G[r61, r61, r62, -w] + 
   (80*G[r61, r61, r62, w^2])/3 - 2*G[r61, r61, -w, -w] - 
   3*G[r61, r61, w^2, w^2] + 8*G[r61, r62, 0, -w] - 
   (80*G[r61, r62, 0, w^2])/3 - 8*G[r61, r62, r61, -w] + 
   (80*G[r61, r62, r61, w^2])/3 - 8*G[r61, r62, r62, -w] + 
   (80*G[r61, r62, r62, w^2])/3 - 2*G[r61, r62, -w, -w] - 
   3*G[r61, r62, w^2, w^2] - (7*G[r61, w^(-2), 0, -w])/3 + 
   (2*G[r61, w^(-2), 0, w^2])/3 + (7*G[r61, w^(-2), r61, -w])/3 - 
   (2*G[r61, w^(-2), r61, w^2])/3 + (7*G[r61, w^(-2), r62, -w])/3 - 
   (2*G[r61, w^(-2), r62, w^2])/3 + 2*G[r61, -w^(-1), 0, w^2] - 
   4*G[r61, -w^(-1), 1, w^2] + 2*G[r61, -w, 0, -w] + 2*G[r61, -w, 0, w^2] - 
   4*G[r61, -w, 1, w^2] - 2*G[r61, -w, r61, -w] - 2*G[r61, -w, r62, -w] - 
   (7*G[r61, w^2, 0, -w])/3 + (11*G[r61, w^2, 0, w^2])/3 + 
   (7*G[r61, w^2, r61, -w])/3 - (11*G[r61, w^2, r61, w^2])/3 + 
   (7*G[r61, w^2, r62, -w])/3 - (11*G[r61, w^2, r62, w^2])/3 - 
   (13*G[r61, w^2, w^2, w^2])/2 - (17*G[r62, 0, 0, -w])/3 + 
   24*G[r62, 0, 0, w^2] + 4*G[r62, 0, 1, w^2] + (17*G[r62, 0, r61, -w])/3 - 
   26*G[r62, 0, r61, w^2] + (17*G[r62, 0, r62, -w])/3 - 
   26*G[r62, 0, r62, w^2] + 2*G[r62, 0, -w, -w] + 3*G[r62, 0, w^2, w^2] + 
   8*G[r62, r61, 0, -w] - (80*G[r62, r61, 0, w^2])/3 - 
   8*G[r62, r61, r61, -w] + (80*G[r62, r61, r61, w^2])/3 - 
   8*G[r62, r61, r62, -w] + (80*G[r62, r61, r62, w^2])/3 - 
   2*G[r62, r61, -w, -w] - 3*G[r62, r61, w^2, w^2] + 8*G[r62, r62, 0, -w] - 
   (80*G[r62, r62, 0, w^2])/3 - 8*G[r62, r62, r61, -w] + 
   (80*G[r62, r62, r61, w^2])/3 - 8*G[r62, r62, r62, -w] + 
   (80*G[r62, r62, r62, w^2])/3 - 2*G[r62, r62, -w, -w] - 
   3*G[r62, r62, w^2, w^2] - (7*G[r62, w^(-2), 0, -w])/3 + 
   (2*G[r62, w^(-2), 0, w^2])/3 + (7*G[r62, w^(-2), r61, -w])/3 - 
   (2*G[r62, w^(-2), r61, w^2])/3 + (7*G[r62, w^(-2), r62, -w])/3 - 
   (2*G[r62, w^(-2), r62, w^2])/3 + 2*G[r62, -w^(-1), 0, w^2] - 
   4*G[r62, -w^(-1), 1, w^2] + 2*G[r62, -w, 0, -w] + 2*G[r62, -w, 0, w^2] - 
   4*G[r62, -w, 1, w^2] - 2*G[r62, -w, r61, -w] - 2*G[r62, -w, r62, -w] - 
   (7*G[r62, w^2, 0, -w])/3 + (11*G[r62, w^2, 0, w^2])/3 + 
   (7*G[r62, w^2, r61, -w])/3 - (11*G[r62, w^2, r61, w^2])/3 + 
   (7*G[r62, w^2, r62, -w])/3 - (11*G[r62, w^2, r62, w^2])/3 - 
   (13*G[r62, w^2, w^2, w^2])/2 + (5*G[w^(-2), 0, 0, -w])/3 + 
   (7*G[w^(-2), 0, 0, w^2])/6 + (4*G[w^(-2), 0, 1, -w])/3 - 
   (28*G[w^(-2), 0, 1, w^2])/3 - (7*G[w^(-2), 0, r61, -w])/3 + 
   (7*G[w^(-2), 0, r61, w^2])/2 - (7*G[w^(-2), 0, r62, -w])/3 + 
   (7*G[w^(-2), 0, r62, w^2])/2 - (13*G[w^(-2), 0, w^2, w^2])/2 + 
   2*G[w^(-2), 1, 0, -w] - 4*G[w^(-2), 1, 1, -w] - 
   (7*G[w^(-2), r61, 0, -w])/3 - 3*G[w^(-2), r61, 0, w^2] + 
   (7*G[w^(-2), r61, r61, -w])/3 + 3*G[w^(-2), r61, r61, w^2] + 
   (7*G[w^(-2), r61, r62, -w])/3 + 3*G[w^(-2), r61, r62, w^2] + 
   (13*G[w^(-2), r61, w^2, w^2])/2 - (7*G[w^(-2), r62, 0, -w])/3 - 
   3*G[w^(-2), r62, 0, w^2] + (7*G[w^(-2), r62, r61, -w])/3 + 
   3*G[w^(-2), r62, r61, w^2] + (7*G[w^(-2), r62, r62, -w])/3 + 
   3*G[w^(-2), r62, r62, w^2] + (13*G[w^(-2), r62, w^2, w^2])/2 + 
   (13*G[w^(-2), w^(-2), 0, w^2])/2 - (13*G[w^(-2), w^(-2), r61, w^2])/2 - 
   (13*G[w^(-2), w^(-2), r62, w^2])/2 - (2*G[w^(-2), -w^(-1), 0, -w])/3 - 
   (28*G[w^(-2), -w^(-1), 0, w^2])/3 + (4*G[w^(-2), -w^(-1), 1, -w])/3 + 
   (56*G[w^(-2), -w^(-1), 1, w^2])/3 + (16*G[-w^(-1), 0, 0, -w])/3 - 
   (43*G[-w^(-1), 0, 0, w^2])/3 - (20*G[-w^(-1), 0, 1, -w])/3 + 
   (50*G[-w^(-1), 0, 1, w^2])/3 - 2*G[-w^(-1), 0, r61, -w] + 
   6*G[-w^(-1), 0, r61, w^2] - 2*G[-w^(-1), 0, r62, -w] + 
   6*G[-w^(-1), 0, r62, w^2] + G[-w^(-1), 0, -w, -w]/3 - 
   (20*G[-w^(-1), 1, 0, -w])/3 + (74*G[-w^(-1), 1, 0, w^2])/3 + 
   (40*G[-w^(-1), 1, 1, -w])/3 - (100*G[-w^(-1), 1, 1, w^2])/3 - 
   8*G[-w^(-1), 1, r61, w^2] - 8*G[-w^(-1), 1, r62, w^2] - 
   (2*G[-w^(-1), 1, -w, -w])/3 - 2*G[-w^(-1), r61, 0, -w] + 
   6*G[-w^(-1), r61, 0, w^2] - 8*G[-w^(-1), r61, 1, w^2] + 
   2*G[-w^(-1), r61, r61, -w] - 2*G[-w^(-1), r61, r61, w^2] + 
   2*G[-w^(-1), r61, r62, -w] - 2*G[-w^(-1), r61, r62, w^2] - 
   2*G[-w^(-1), r62, 0, -w] + 6*G[-w^(-1), r62, 0, w^2] - 
   8*G[-w^(-1), r62, 1, w^2] + 2*G[-w^(-1), r62, r61, -w] - 
   2*G[-w^(-1), r62, r61, w^2] + 2*G[-w^(-1), r62, r62, -w] - 
   2*G[-w^(-1), r62, r62, w^2] + G[-w^(-1), -w^(-1), 0, -w]/3 - 
   (4*G[-w^(-1), -w^(-1), 0, w^2])/3 - (2*G[-w^(-1), -w^(-1), 1, -w])/3 + 
   (8*G[-w^(-1), -w^(-1), 1, w^2])/3 - (20*G[-w^(-1), -w, 0, w^2])/3 + 
   (40*G[-w^(-1), -w, 1, w^2])/3 - (7*G[-w, 0, 0, w^2])/3 - 
   (22*G[-w, 0, 1, w^2])/3 + 6*G[-w, 0, r61, w^2] + 6*G[-w, 0, r62, w^2] - 
   (8*G[-w, 0, w^2, w^2])/3 + (26*G[-w, 1, 0, w^2])/3 - 
   (4*G[-w, 1, 1, w^2])/3 - 8*G[-w, 1, r61, w^2] - 8*G[-w, 1, r62, w^2] + 
   (16*G[-w, 1, w^2, w^2])/3 + 6*G[-w, r61, 0, w^2] - 8*G[-w, r61, 1, w^2] - 
   2*G[-w, r61, r61, w^2] - 2*G[-w, r61, r62, w^2] + 6*G[-w, r62, 0, w^2] - 
   8*G[-w, r62, 1, w^2] - 2*G[-w, r62, r61, w^2] - 2*G[-w, r62, r62, w^2] - 
   (44*G[-w, -w^(-1), 0, w^2])/3 + (88*G[-w, -w^(-1), 1, w^2])/3 - 
   (4*G[-w, -w, 0, w^2])/3 + (8*G[-w, -w, 1, w^2])/3 - 
   (8*G[-w, w^2, 0, w^2])/3 + (16*G[-w, w^2, 1, w^2])/3 + 
   (5*G[w^2, 0, 0, -w])/3 + (4*G[w^2, 0, 1, -w])/3 - 
   (7*G[w^2, 0, r61, -w])/3 - (7*G[w^2, 0, r62, -w])/3 + 2*G[w^2, 1, 0, -w] - 
   4*G[w^2, 1, 1, -w] - (7*G[w^2, r61, 0, -w])/3 + 
   (7*G[w^2, r61, r61, -w])/3 + (7*G[w^2, r61, r62, -w])/3 - 
   (7*G[w^2, r62, 0, -w])/3 + (7*G[w^2, r62, r61, -w])/3 + 
   (7*G[w^2, r62, r62, -w])/3 - (2*G[w^2, -w, 0, -w])/3 + 
   (4*G[w^2, -w, 1, -w])/3 + (10*Pi*GI[0, r2])/9 - (67*Zeta[3])/9) + 
 ((197*I)/9)*Pi*Zeta[3] - 13*G[0, w]*Zeta[3] - (79*G[0, w^2]*Zeta[3])/9 - 
 12*G[-I, r1]*Zeta[3] + 12*G[-I, w]*Zeta[3] - 12*G[I, r1]*Zeta[3] + 
 12*G[I, w]*Zeta[3] - 30*G[1, w]*Zeta[3] + 16*G[r1, w]*Zeta[3] + 
 16*G[r2, w]*Zeta[3] - 6*G[r61, w^2]*Zeta[3] - 6*G[r62, w^2]*Zeta[3] - 
 (14*G[w^(-2), w^2]*Zeta[3])/3 + (67*G[-w^(-1), w^2]*Zeta[3])/9 + 
 (175*G[-w, w^2]*Zeta[3])/9 + G[w^(-2), z3]*(((-76*I)/81)*Pi^3 - 
   (Pi^2*G[-1, r7])/6 + Pi^2*G[-1, w^2] + G[0, -w]^3 + (41*Pi^2*G[0, w])/12 + 
   (6*I)*Pi*G[-1, w^2]*G[0, w] + (3*Pi^2*G[0, w^2])/4 + 
   (23*G[0, -w]^2*G[0, w^2])/3 - I*Pi*G[0, w]*G[0, w^2] + 
   6*G[-1, w^2]*G[0, w]*G[0, w^2] + (I/3)*Pi*G[0, w^2]^2 + 
   (G[0, -w]*G[0, w^2]^2)/3 + (17*G[0, w]*G[0, w^2]^2)/3 - 5*G[0, w^2]^3 - 
   (5*Pi^2*G[-I, r1])/6 + (5*Pi^2*G[-I, w])/6 - (5*Pi^2*G[I, r1])/6 + 
   (5*Pi^2*G[I, w])/6 - (Pi^2*G[1, r7])/3 - (I/2)*Pi*G[0, w^2]*G[1, r7] - 
   (G[0, w^2]^2*G[1, r7])/3 - 2*G[0, -w]^2*G[1, -w] - 
   (104*G[0, -w]*G[0, w^2]*G[1, -w])/3 - 2*G[0, w]*G[0, w^2]*G[1, -w] - 
   (8*G[0, w^2]^2*G[1, -w])/3 + (116*G[0, w^2]*G[1, -w]^2)/3 + 
   (Pi^2*G[1, w])/6 + (4*I)*Pi*G[0, w^2]*G[1, w] - 
   (34*G[0, w^2]^2*G[1, w])/3 + 4*G[0, w^2]*G[1, -w]*G[1, w] + 
   (14*Pi^2*G[1, w^2])/3 - 6*G[0, -w]^2*G[1, w^2] + 
   ((16*I)/3)*Pi*G[0, w]*G[1, w^2] - (7*I)*Pi*G[0, w^2]*G[1, w^2] - 
   (5*G[0, -w]*G[0, w^2]*G[1, w^2])/3 + G[0, w]*G[0, w^2]*G[1, w^2] - 
   7*G[0, w^2]^2*G[1, w^2] + (4*I)*Pi*G[1, r7]*G[1, w^2] + 
   36*G[0, -w]*G[1, -w]*G[1, w^2] + (10*G[0, w^2]*G[1, -w]*G[1, w^2])/3 - 
   48*G[1, -w]^2*G[1, w^2] - ((8*I)/3)*Pi*G[1, w]*G[1, w^2] + 
   6*G[0, w^2]*G[1, w]*G[1, w^2] - ((88*I)/3)*Pi*G[1, w^2]^2 + 
   16*G[0, -w]*G[1, w^2]^2 + (136*G[0, w]*G[1, w^2]^2)/3 + 
   6*G[0, w^2]*G[1, w^2]^2 + (64*G[1, r7]*G[1, w^2]^2)/3 - 
   32*G[1, -w]*G[1, w^2]^2 - (272*G[1, w]*G[1, w^2]^2)/3 + 16*G[1, w^2]^3 - 
   4*Pi^2*G[r1, w] - (6*I)*Pi*G[-1, w^2]*G[r1, w] - I*Pi*G[0, w^2]*G[r1, w] - 
   (4*I)*Pi*G[1, w^2]*G[r1, w] - 4*Pi^2*G[r2, w] - 
   (6*I)*Pi*G[-1, w^2]*G[r2, w] - I*Pi*G[0, w^2]*G[r2, w] - 
   (4*I)*Pi*G[1, w^2]*G[r2, w] + G[0, w]*G[0, w^2]*G[r61, -w] + 
   G[0, w^2]^2*G[r61, -w] - 2*G[0, w^2]*G[1, w]*G[r61, -w] - 
   2*Pi^2*G[r61, w^2] - ((4*I)/3)*Pi*G[0, w^2]*G[r61, w^2] + 
   G[0, -w]*G[0, w^2]*G[r61, w^2] - (35*G[0, w]*G[0, w^2]*G[r61, w^2])/3 + 
   38*G[0, w^2]^2*G[r61, w^2] + (4*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 + 
   (70*G[0, w^2]*G[1, w]*G[r61, w^2])/3 - G[0, w^2]*G[r61, -w]*G[r61, w^2] + 
   8*G[0, w]*G[r61, w^2]^2 - 65*G[0, w^2]*G[r61, w^2]^2 - 
   16*G[1, w]*G[r61, w^2]^2 + 32*G[r61, w^2]^3 + 
   G[0, w]*G[0, w^2]*G[r62, -w] + G[0, w^2]^2*G[r62, -w] - 
   2*G[0, w^2]*G[1, w]*G[r62, -w] - G[0, w^2]*G[r61, w^2]*G[r62, -w] - 
   2*Pi^2*G[r62, w^2] - ((4*I)/3)*Pi*G[0, w^2]*G[r62, w^2] + 
   G[0, -w]*G[0, w^2]*G[r62, w^2] - (35*G[0, w]*G[0, w^2]*G[r62, w^2])/3 + 
   38*G[0, w^2]^2*G[r62, w^2] + (4*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 
   (70*G[0, w^2]*G[1, w]*G[r62, w^2])/3 - G[0, w^2]*G[r61, -w]*G[r62, w^2] + 
   16*G[0, w]*G[r61, w^2]*G[r62, w^2] - 130*G[0, w^2]*G[r61, w^2]*
    G[r62, w^2] - 32*G[1, w]*G[r61, w^2]*G[r62, w^2] + 
   96*G[r61, w^2]^2*G[r62, w^2] - G[0, w^2]*G[r62, -w]*G[r62, w^2] + 
   8*G[0, w]*G[r62, w^2]^2 - 65*G[0, w^2]*G[r62, w^2]^2 - 
   16*G[1, w]*G[r62, w^2]^2 + 96*G[r61, w^2]*G[r62, w^2]^2 + 
   32*G[r62, w^2]^3 - (5*Pi^2*G[w^(-2), w^2])/4 - 
   (6*I)*Pi*G[0, w]*G[w^(-2), w^2] + ((10*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^2] + 
   3*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - 
   (10*G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 - 23*G[0, w^2]^2*G[w^(-2), w^2] - 
   (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] - (7*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/
    3 - 6*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
   (2*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/3 + ((44*I)/3)*Pi*G[1, w^2]*
    G[w^(-2), w^2] - 10*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - 
   (50*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 6*G[0, w^2]*G[1, w^2]*
    G[w^(-2), w^2] - (20*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   20*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 
   (100*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 16*G[1, w^2]^2*G[w^(-2), w^2] + 
   (6*I)*Pi*G[r1, w]*G[w^(-2), w^2] + (6*I)*Pi*G[r2, w]*G[w^(-2), w^2] - 
   2*G[0, w]*G[r61, w^2]*G[w^(-2), w^2] + 56*G[0, w^2]*G[r61, w^2]*
    G[w^(-2), w^2] + 4*G[1, w]*G[r61, w^2]*G[w^(-2), w^2] - 
   32*G[r61, w^2]^2*G[w^(-2), w^2] - 2*G[0, w]*G[r62, w^2]*G[w^(-2), w^2] + 
   56*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 4*G[1, w]*G[r62, w^2]*
    G[w^(-2), w^2] - 64*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
   32*G[r62, w^2]^2*G[w^(-2), w^2] - (2*I)*Pi*G[w^(-2), w^2]^2 + 
   (G[0, -w]*G[w^(-2), w^2]^2)/2 + 2*G[0, w]*G[w^(-2), w^2]^2 - 
   (9*G[0, w^2]*G[w^(-2), w^2]^2)/2 + (3*G[1, r7]*G[w^(-2), w^2]^2)/2 - 
   G[1, -w]*G[w^(-2), w^2]^2 - 4*G[1, w]*G[w^(-2), w^2]^2 + 
   G[1, w^2]*G[w^(-2), w^2]^2 + 4*G[r61, w^2]*G[w^(-2), w^2]^2 + 
   4*G[r62, w^2]*G[w^(-2), w^2]^2 - 2*G[0, -w]^2*G[-w^(-1), -w] + 
   2*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 4*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 
   4*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] - 6*G[0, -w]*G[1, w^2]*
    G[-w^(-1), -w] + 12*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] + 
   G[0, -w]*G[-w^(-1), -w]^2 - 2*G[1, -w]*G[-w^(-1), -w]^2 - 
   (Pi^2*G[-w^(-1), w^2])/2 + 6*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2] - 
   (26*G[0, -w]^2*G[-w^(-1), w^2])/3 - ((2*I)/3)*Pi*G[0, w]*G[-w^(-1), w^2] + 
   ((5*I)/6)*Pi*G[0, w^2]*G[-w^(-1), w^2] - 
   (17*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/6 - 
   (5*G[0, w]*G[0, w^2]*G[-w^(-1), w^2])/6 + (7*G[0, w^2]^2*G[-w^(-1), w^2])/
    2 - I*Pi*G[1, r7]*G[-w^(-1), w^2] + 
   (5*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/3 - 12*G[-1, w^2]*G[1, -w]*
    G[-w^(-1), w^2] + (98*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/3 + 
   2*G[0, w]*G[1, -w]*G[-w^(-1), w^2] + 
   (23*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2])/3 - 
   (92*G[1, -w]^2*G[-w^(-1), w^2])/3 - ((8*I)/3)*Pi*G[1, w]*G[-w^(-1), w^2] - 
   (13*G[0, w^2]*G[1, w]*G[-w^(-1), w^2])/3 - 4*G[1, -w]*G[1, w]*
    G[-w^(-1), w^2] + ((65*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2] - 
   (G[0, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   (77*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 2*G[0, w^2]*G[1, w^2]*
    G[-w^(-1), w^2] - (44*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   (2*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   (154*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   14*G[1, w^2]^2*G[-w^(-1), w^2] + (2*I)*Pi*G[r1, w]*G[-w^(-1), w^2] + 
   (2*I)*Pi*G[r2, w]*G[-w^(-1), w^2] - G[0, w]*G[r61, -w]*G[-w^(-1), w^2] - 
   G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] + 2*G[1, w]*G[r61, -w]*
    G[-w^(-1), w^2] + ((4*I)/3)*Pi*G[r61, w^2]*G[-w^(-1), w^2] - 
   G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
   (7*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 2*G[0, w^2]*G[r61, w^2]*
    G[-w^(-1), w^2] - (4*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   (14*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + G[r61, -w]*G[r61, w^2]*
    G[-w^(-1), w^2] + G[r61, w^2]^2*G[-w^(-1), w^2] - 
   G[0, w]*G[r62, -w]*G[-w^(-1), w^2] - G[0, w^2]*G[r62, -w]*
    G[-w^(-1), w^2] + 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] + 
   G[r61, w^2]*G[r62, -w]*G[-w^(-1), w^2] + ((4*I)/3)*Pi*G[r62, w^2]*
    G[-w^(-1), w^2] - G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 
   (7*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 2*G[0, w^2]*G[r62, w^2]*
    G[-w^(-1), w^2] - (4*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   (14*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + G[r61, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] + 2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
   G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] + G[r62, w^2]^2*G[-w^(-1), w^2] - 
   ((20*I)/3)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   2*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   (20*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
   4*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   (8*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
   4*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   (40*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
   8*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + G[0, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
   ((19*I)/6)*Pi*G[-w^(-1), w^2]^2 - G[0, -w]*G[-w^(-1), w^2]^2 + 
   (19*G[0, w]*G[-w^(-1), w^2]^2)/6 - G[0, w^2]*G[-w^(-1), w^2]^2 + 
   (13*G[1, r7]*G[-w^(-1), w^2]^2)/6 + 2*G[1, -w]*G[-w^(-1), w^2]^2 - 
   (19*G[1, w]*G[-w^(-1), w^2]^2)/3 + 2*G[1, w^2]*G[-w^(-1), w^2]^2 - 
   (5*Pi^2*G[-w, w^2])/6 - 6*G[-1, w^2]*G[0, -w]*G[-w, w^2] + 
   (4*G[0, -w]^2*G[-w, w^2])/3 - ((2*I)/3)*Pi*G[0, w]*G[-w, w^2] + 
   ((5*I)/6)*Pi*G[0, w^2]*G[-w, w^2] - (5*G[0, -w]*G[0, w^2]*G[-w, w^2])/6 + 
   (7*G[0, w]*G[0, w^2]*G[-w, w^2])/6 + (7*G[0, w^2]^2*G[-w, w^2])/2 - 
   I*Pi*G[1, r7]*G[-w, w^2] + (5*G[0, w^2]*G[1, r7]*G[-w, w^2])/3 + 
   12*G[-1, w^2]*G[1, -w]*G[-w, w^2] - (10*G[0, -w]*G[1, -w]*G[-w, w^2])/3 + 
   2*G[0, w]*G[1, -w]*G[-w, w^2] + (11*G[0, w^2]*G[1, -w]*G[-w, w^2])/3 + 
   (4*G[1, -w]^2*G[-w, w^2])/3 - ((8*I)/3)*Pi*G[1, w]*G[-w, w^2] - 
   (13*G[0, w^2]*G[1, w]*G[-w, w^2])/3 - 4*G[1, -w]*G[1, w]*G[-w, w^2] + 
   ((65*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - (25*G[0, -w]*G[1, w^2]*G[-w, w^2])/
    3 - (77*G[0, w]*G[1, w^2]*G[-w, w^2])/3 + 2*G[0, w^2]*G[1, w^2]*
    G[-w, w^2] - (44*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 + 
   (50*G[1, -w]*G[1, w^2]*G[-w, w^2])/3 + (154*G[1, w]*G[1, w^2]*G[-w, w^2])/
    3 - 14*G[1, w^2]^2*G[-w, w^2] + (2*I)*Pi*G[r1, w]*G[-w, w^2] + 
   (2*I)*Pi*G[r2, w]*G[-w, w^2] - G[0, w]*G[r61, -w]*G[-w, w^2] - 
   G[0, w^2]*G[r61, -w]*G[-w, w^2] + 2*G[1, w]*G[r61, -w]*G[-w, w^2] + 
   ((4*I)/3)*Pi*G[r61, w^2]*G[-w, w^2] - G[0, -w]*G[r61, w^2]*G[-w, w^2] - 
   (7*G[0, w]*G[r61, w^2]*G[-w, w^2])/3 - 2*G[0, w^2]*G[r61, w^2]*
    G[-w, w^2] - (4*G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 + 
   (14*G[1, w]*G[r61, w^2]*G[-w, w^2])/3 + G[r61, -w]*G[r61, w^2]*
    G[-w, w^2] + G[r61, w^2]^2*G[-w, w^2] - G[0, w]*G[r62, -w]*G[-w, w^2] - 
   G[0, w^2]*G[r62, -w]*G[-w, w^2] + 2*G[1, w]*G[r62, -w]*G[-w, w^2] + 
   G[r61, w^2]*G[r62, -w]*G[-w, w^2] + ((4*I)/3)*Pi*G[r62, w^2]*G[-w, w^2] - 
   G[0, -w]*G[r62, w^2]*G[-w, w^2] - (7*G[0, w]*G[r62, w^2]*G[-w, w^2])/3 - 
   2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - (4*G[1, r7]*G[r62, w^2]*G[-w, w^2])/
    3 + (14*G[1, w]*G[r62, w^2]*G[-w, w^2])/3 + G[r61, -w]*G[r62, w^2]*
    G[-w, w^2] + 2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + 
   G[r62, -w]*G[r62, w^2]*G[-w, w^2] + G[r62, w^2]^2*G[-w, w^2] - 
   ((20*I)/3)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 4*G[0, -w]*G[w^(-2), w^2]*
    G[-w, w^2] + (20*G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   4*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
   (8*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/3 - 8*G[1, -w]*G[w^(-2), w^2]*
    G[-w, w^2] - (40*G[1, w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
   8*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - G[0, -w]*G[-w^(-1), -w]*
    G[-w, w^2] + 2*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
   ((19*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*
    G[-w, w^2] + (19*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
   2*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
   (13*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 8*G[1, -w]*G[-w^(-1), w^2]*
    G[-w, w^2] - (38*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
   4*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - ((19*I)/6)*Pi*G[-w, w^2]^2 + 
   G[0, -w]*G[-w, w^2]^2 + (19*G[0, w]*G[-w, w^2]^2)/6 - 
   G[0, w^2]*G[-w, w^2]^2 + (13*G[1, r7]*G[-w, w^2]^2)/6 - 
   2*G[1, -w]*G[-w, w^2]^2 - (19*G[1, w]*G[-w, w^2]^2)/3 + 
   2*G[1, w^2]*G[-w, w^2]^2 - 6*G[0, w^2]*G[-1, 0, w] - 
   6*G[0, w]*G[-1, 0, w^2] - 6*G[0, -w]*G[-1, -w^(-1), w^2] + 
   12*G[1, -w]*G[-1, -w^(-1), w^2] + 6*G[0, -w]*G[-1, -w, w^2] - 
   12*G[1, -w]*G[-1, -w, w^2] - 2*G[0, -w]*G[0, 0, -w] - 
   (20*G[0, w^2]*G[0, 0, -w])/3 + 2*G[1, -w]*G[0, 0, -w] + 
   6*G[1, w^2]*G[0, 0, -w] + G[-w^(-1), -w]*G[0, 0, -w] + 
   (23*G[-w^(-1), w^2]*G[0, 0, -w])/3 - (7*G[-w, w^2]*G[0, 0, -w])/3 + 
   (5*I)*Pi*G[0, 0, w] - 18*G[-1, w^2]*G[0, 0, w] + 
   (G[0, w^2]*G[0, 0, w])/2 - (4*G[1, w^2]*G[0, 0, w])/3 + 
   (35*G[w^(-2), w^2]*G[0, 0, w])/2 + (23*G[-w^(-1), w^2]*G[0, 0, w])/3 - 
   (G[-w, w^2]*G[0, 0, w])/3 - (I/3)*Pi*G[0, 0, w^2] - 
   9*G[0, -w]*G[0, 0, w^2] - (17*G[0, w]*G[0, 0, w^2])/3 + 
   (29*G[0, w^2]*G[0, 0, w^2])/3 + (G[1, r7]*G[0, 0, w^2])/3 + 
   18*G[1, -w]*G[0, 0, w^2] + (34*G[1, w]*G[0, 0, w^2])/3 + 
   8*G[1, w^2]*G[0, 0, w^2] - 20*G[r61, w^2]*G[0, 0, w^2] - 
   20*G[r62, w^2]*G[0, 0, w^2] + 6*G[w^(-2), w^2]*G[0, 0, w^2] - 
   (2*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - (8*G[-w, w^2]*G[0, 0, w^2])/3 + 
   2*G[0, w^2]*G[0, 1, r7] - 4*G[1, w^2]*G[0, 1, r7] + 
   2*G[0, -w]*G[0, 1, -w] + (46*G[0, w^2]*G[0, 1, -w])/3 - 
   12*G[1, w^2]*G[0, 1, -w] - 2*G[-w^(-1), -w]*G[0, 1, -w] - 
   (52*G[-w^(-1), w^2]*G[0, 1, -w])/3 + (8*G[-w, w^2]*G[0, 1, -w])/3 - 
   (16*I)*Pi*G[0, 1, w] + 12*G[-1, w^2]*G[0, 1, w] + 5*G[0, w^2]*G[0, 1, w] - 
   (40*G[1, w^2]*G[0, 1, w])/3 - 11*G[w^(-2), w^2]*G[0, 1, w] + 
   (8*G[-w^(-1), w^2]*G[0, 1, w])/3 + (8*G[-w, w^2]*G[0, 1, w])/3 - 
   I*Pi*G[0, 1, w^2] + 21*G[0, -w]*G[0, 1, w^2] + 5*G[0, w]*G[0, 1, w^2] + 
   (5*G[0, w^2]*G[0, 1, w^2])/3 - 42*G[1, -w]*G[0, 1, w^2] - 
   10*G[1, w]*G[0, 1, w^2] - 14*G[1, w^2]*G[0, 1, w^2] + 
   8*G[w^(-2), w^2]*G[0, 1, w^2] - (2*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + 
   (10*G[-w, w^2]*G[0, 1, w^2])/3 + (3*I)*Pi*G[0, r1, w] + 
   (3*I)*Pi*G[0, r2, w] - G[0, w^2]*G[0, r61, -w] + 
   G[-w^(-1), w^2]*G[0, r61, -w] + G[-w, w^2]*G[0, r61, -w] + 
   ((4*I)/3)*Pi*G[0, r61, w^2] + (8*G[0, w]*G[0, r61, w^2])/3 - 
   25*G[0, w^2]*G[0, r61, w^2] - (4*G[1, r7]*G[0, r61, w^2])/3 - 
   (16*G[1, w]*G[0, r61, w^2])/3 + 34*G[r61, w^2]*G[0, r61, w^2] + 
   34*G[r62, w^2]*G[0, r61, w^2] - 10*G[w^(-2), w^2]*G[0, r61, w^2] + 
   G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] - 
   G[0, w^2]*G[0, r62, -w] + G[-w^(-1), w^2]*G[0, r62, -w] + 
   G[-w, w^2]*G[0, r62, -w] + ((4*I)/3)*Pi*G[0, r62, w^2] + 
   (8*G[0, w]*G[0, r62, w^2])/3 - 25*G[0, w^2]*G[0, r62, w^2] - 
   (4*G[1, r7]*G[0, r62, w^2])/3 - (16*G[1, w]*G[0, r62, w^2])/3 + 
   34*G[r61, w^2]*G[0, r62, w^2] + 34*G[r62, w^2]*G[0, r62, w^2] - 
   10*G[w^(-2), w^2]*G[0, r62, w^2] + G[-w^(-1), w^2]*G[0, r62, w^2] + 
   G[-w, w^2]*G[0, r62, w^2] - (I/3)*Pi*G[0, w^(-2), w^2] - 
   (5*G[0, -w]*G[0, w^(-2), w^2])/6 + (G[0, w]*G[0, w^(-2), w^2])/3 + 
   (89*G[0, w^2]*G[0, w^(-2), w^2])/6 + (7*G[1, r7]*G[0, w^(-2), w^2])/6 + 
   (5*G[1, -w]*G[0, w^(-2), w^2])/3 - (2*G[1, w]*G[0, w^(-2), w^2])/3 - 
   (5*G[1, w^2]*G[0, w^(-2), w^2])/3 - 14*G[r61, w^2]*G[0, w^(-2), w^2] - 
   14*G[r62, w^2]*G[0, w^(-2), w^2] + G[0, -w]*G[0, -w^(-1), -w] - 
   2*G[1, -w]*G[0, -w^(-1), -w] - (I/6)*Pi*G[0, -w^(-1), w^2] - 
   (2*G[0, -w]*G[0, -w^(-1), w^2])/3 + (G[0, w]*G[0, -w^(-1), w^2])/6 - 
   (G[0, w^2]*G[0, -w^(-1), w^2])/3 - (G[1, r7]*G[0, -w^(-1), w^2])/6 + 
   (4*G[1, -w]*G[0, -w^(-1), w^2])/3 - (G[1, w]*G[0, -w^(-1), w^2])/3 + 
   (2*G[1, w^2]*G[0, -w^(-1), w^2])/3 - G[0, -w]*G[0, -w, -w] + 
   2*G[0, w^2]*G[0, -w, -w] - 6*G[1, w^2]*G[0, -w, -w] + 
   G[-w^(-1), -w]*G[0, -w, -w] + G[-w^(-1), w^2]*G[0, -w, -w] - 
   G[-w, w^2]*G[0, -w, -w] - (I/6)*Pi*G[0, -w, w^2] - 
   (2*G[0, -w]*G[0, -w, w^2])/3 + (G[0, w]*G[0, -w, w^2])/6 - 
   (G[0, w^2]*G[0, -w, w^2])/3 - (G[1, r7]*G[0, -w, w^2])/6 + 
   (4*G[1, -w]*G[0, -w, w^2])/3 - (G[1, w]*G[0, -w, w^2])/3 + 
   (2*G[1, w^2]*G[0, -w, w^2])/3 + ((8*I)/3)*Pi*G[0, w^2, w^2] - 
   (14*G[0, -w]*G[0, w^2, w^2])/3 - (8*G[0, w]*G[0, w^2, w^2])/3 - 
   (22*G[0, w^2]*G[0, w^2, w^2])/3 + (28*G[1, -w]*G[0, w^2, w^2])/3 - 
   (2*G[1, w]*G[0, w^2, w^2])/3 - (16*G[1, w^2]*G[0, w^2, w^2])/3 + 
   14*G[r61, w^2]*G[0, w^2, w^2] + 14*G[r62, w^2]*G[0, w^2, w^2] - 
   4*G[w^(-2), w^2]*G[0, w^2, w^2] - (2*I)*Pi*G[-I, 0, r1] + 
   (2*I)*Pi*G[-I, 0, w] + (2*I)*Pi*G[-I, r1, r1] - (2*I)*Pi*G[-I, r1, w] + 
   (2*I)*Pi*G[-I, r2, r1] - (2*I)*Pi*G[-I, r2, w] - (2*I)*Pi*G[I, 0, r1] + 
   (2*I)*Pi*G[I, 0, w] + (2*I)*Pi*G[I, r1, r1] - (2*I)*Pi*G[I, r1, w] + 
   (2*I)*Pi*G[I, r2, r1] - (2*I)*Pi*G[I, r2, w] + 
   (58*G[0, w^2]*G[1, 0, -w])/3 - 24*G[1, w^2]*G[1, 0, -w] - 
   (46*G[-w^(-1), w^2]*G[1, 0, -w])/3 + (2*G[-w, w^2]*G[1, 0, -w])/3 + 
   G[0, w^2]*G[1, 0, w] - (64*G[1, w^2]*G[1, 0, w])/3 + 
   G[w^(-2), w^2]*G[1, 0, w] + (20*G[-w^(-1), w^2]*G[1, 0, w])/3 + 
   (20*G[-w, w^2]*G[1, 0, w])/3 + (8*I)*Pi*G[1, 0, w^2] + 
   6*G[0, -w]*G[1, 0, w^2] - 4*G[0, w]*G[1, 0, w^2] + 
   (26*G[0, w^2]*G[1, 0, w^2])/3 - 12*G[1, -w]*G[1, 0, w^2] - 
   24*G[1, w^2]*G[1, 0, w^2] + 2*G[w^(-2), w^2]*G[1, 0, w^2] + 
   (4*G[-w^(-1), w^2]*G[1, 0, w^2])/3 + (4*G[-w, w^2]*G[1, 0, w^2])/3 - 
   (I/2)*Pi*G[1, 1, r7] - (13*G[0, w^2]*G[1, 1, r7])/6 + 
   (4*G[1, w^2]*G[1, 1, r7])/3 + (G[w^(-2), w^2]*G[1, 1, r7])/2 + 
   G[-w^(-1), w^2]*G[1, 1, r7] + G[-w, w^2]*G[1, 1, r7] - 
   (116*G[0, w^2]*G[1, 1, -w])/3 + 48*G[1, w^2]*G[1, 1, -w] + 
   (92*G[-w^(-1), w^2]*G[1, 1, -w])/3 - (4*G[-w, w^2]*G[1, 1, -w])/3 - 
   6*G[0, w^2]*G[1, 1, w] + (128*G[1, w^2]*G[1, 1, w])/3 - 
   2*G[w^(-2), w^2]*G[1, 1, w] - (40*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
   (40*G[-w, w^2]*G[1, 1, w])/3 + ((88*I)/3)*Pi*G[1, 1, w^2] - 
   40*G[0, -w]*G[1, 1, w^2] - (136*G[0, w]*G[1, 1, w^2])/3 + 
   (20*G[0, w^2]*G[1, 1, w^2])/3 - (64*G[1, r7]*G[1, 1, w^2])/3 + 
   80*G[1, -w]*G[1, 1, w^2] + (272*G[1, w]*G[1, 1, w^2])/3 - 
   4*G[w^(-2), w^2]*G[1, 1, w^2] - (8*G[-w^(-1), w^2]*G[1, 1, w^2])/3 - 
   (8*G[-w, w^2]*G[1, 1, w^2])/3 - ((35*I)/3)*Pi*G[1, w^(-2), w^2] + 
   5*G[0, -w]*G[1, w^(-2), w^2] + (35*G[0, w]*G[1, w^(-2), w^2])/3 - 
   5*G[0, w^2]*G[1, w^(-2), w^2] + (20*G[1, r7]*G[1, w^(-2), w^2])/3 - 
   10*G[1, -w]*G[1, w^(-2), w^2] - (70*G[1, w]*G[1, w^(-2), w^2])/3 + 
   10*G[1, w^2]*G[1, w^(-2), w^2] - (11*I)*Pi*G[1, -w^(-1), w^2] + 
   5*G[0, -w]*G[1, -w^(-1), w^2] + 11*G[0, w]*G[1, -w^(-1), w^2] - 
   7*G[0, w^2]*G[1, -w^(-1), w^2] + 4*G[1, r7]*G[1, -w^(-1), w^2] - 
   10*G[1, -w]*G[1, -w^(-1), w^2] - 22*G[1, w]*G[1, -w^(-1), w^2] + 
   14*G[1, w^2]*G[1, -w^(-1), w^2] + 2*G[0, -w]*G[1, -w, -w] - 
   4*G[0, w^2]*G[1, -w, -w] + 12*G[1, w^2]*G[1, -w, -w] - 
   2*G[-w^(-1), -w]*G[1, -w, -w] - 2*G[-w^(-1), w^2]*G[1, -w, -w] + 
   2*G[-w, w^2]*G[1, -w, -w] - (11*I)*Pi*G[1, -w, w^2] + 
   13*G[0, -w]*G[1, -w, w^2] + 11*G[0, w]*G[1, -w, w^2] - 
   7*G[0, w^2]*G[1, -w, w^2] + 4*G[1, r7]*G[1, -w, w^2] - 
   26*G[1, -w]*G[1, -w, w^2] - 22*G[1, w]*G[1, -w, w^2] + 
   14*G[1, w^2]*G[1, -w, w^2] - ((26*I)/3)*Pi*G[1, w^2, w^2] + 
   (20*G[0, w]*G[1, w^2, w^2])/3 - 2*G[0, w^2]*G[1, w^2, w^2] + 
   (20*G[1, r7]*G[1, w^2, w^2])/3 - (40*G[1, w]*G[1, w^2, w^2])/3 + 
   4*G[1, w^2]*G[1, w^2, w^2] - (7*I)*Pi*G[r1, 0, w] + 
   6*G[-1, w^2]*G[r1, 0, w] + G[0, w^2]*G[r1, 0, w] + 
   4*G[1, w^2]*G[r1, 0, w] - 6*G[w^(-2), w^2]*G[r1, 0, w] - 
   2*G[-w^(-1), w^2]*G[r1, 0, w] - 2*G[-w, w^2]*G[r1, 0, w] + 
   (16*I)*Pi*G[r1, 1, w] - 12*G[-1, w^2]*G[r1, 1, w] - 
   2*G[0, w^2]*G[r1, 1, w] - 8*G[1, w^2]*G[r1, 1, w] + 
   12*G[w^(-2), w^2]*G[r1, 1, w] + 4*G[-w^(-1), w^2]*G[r1, 1, w] + 
   4*G[-w, w^2]*G[r1, 1, w] - I*Pi*G[r1, r1, w] - I*Pi*G[r1, r2, w] - 
   (7*I)*Pi*G[r2, 0, w] + 6*G[-1, w^2]*G[r2, 0, w] + G[0, w^2]*G[r2, 0, w] + 
   4*G[1, w^2]*G[r2, 0, w] - 6*G[w^(-2), w^2]*G[r2, 0, w] - 
   2*G[-w^(-1), w^2]*G[r2, 0, w] - 2*G[-w, w^2]*G[r2, 0, w] + 
   (16*I)*Pi*G[r2, 1, w] - 12*G[-1, w^2]*G[r2, 1, w] - 
   2*G[0, w^2]*G[r2, 1, w] - 8*G[1, w^2]*G[r2, 1, w] + 
   12*G[w^(-2), w^2]*G[r2, 1, w] + 4*G[-w^(-1), w^2]*G[r2, 1, w] + 
   4*G[-w, w^2]*G[r2, 1, w] - I*Pi*G[r2, r1, w] - I*Pi*G[r2, r2, w] - 
   G[0, w^2]*G[r61, 0, -w] + G[-w^(-1), w^2]*G[r61, 0, -w] + 
   G[-w, w^2]*G[r61, 0, -w] + 8*G[0, w]*G[r61, 0, w^2] - 
   33*G[0, w^2]*G[r61, 0, w^2] - 16*G[1, w]*G[r61, 0, w^2] + 
   46*G[r61, w^2]*G[r61, 0, w^2] + 46*G[r62, w^2]*G[r61, 0, w^2] - 
   14*G[w^(-2), w^2]*G[r61, 0, w^2] + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
   G[-w, w^2]*G[r61, 0, w^2] + G[0, w^2]*G[r61, r61, -w] - 
   G[-w^(-1), w^2]*G[r61, r61, -w] - G[-w, w^2]*G[r61, r61, -w] - 
   8*G[0, w]*G[r61, r61, w^2] + 51*G[0, w^2]*G[r61, r61, w^2] + 
   16*G[1, w]*G[r61, r61, w^2] - 64*G[r61, w^2]*G[r61, r61, w^2] - 
   64*G[r62, w^2]*G[r61, r61, w^2] + 14*G[w^(-2), w^2]*G[r61, r61, w^2] - 
   G[-w^(-1), w^2]*G[r61, r61, w^2] - G[-w, w^2]*G[r61, r61, w^2] + 
   G[0, w^2]*G[r61, r62, -w] - G[-w^(-1), w^2]*G[r61, r62, -w] - 
   G[-w, w^2]*G[r61, r62, -w] - 8*G[0, w]*G[r61, r62, w^2] + 
   51*G[0, w^2]*G[r61, r62, w^2] + 16*G[1, w]*G[r61, r62, w^2] - 
   64*G[r61, w^2]*G[r61, r62, w^2] - 64*G[r62, w^2]*G[r61, r62, w^2] + 
   14*G[w^(-2), w^2]*G[r61, r62, w^2] - G[-w^(-1), w^2]*G[r61, r62, w^2] - 
   G[-w, w^2]*G[r61, r62, w^2] - 18*G[0, w^2]*G[r61, w^(-2), w^2] + 
   18*G[r61, w^2]*G[r61, w^(-2), w^2] + 18*G[r62, w^2]*G[r61, w^(-2), w^2] - 
   2*G[0, w]*G[r61, w^2, w^2] + 10*G[0, w^2]*G[r61, w^2, w^2] + 
   4*G[1, w]*G[r61, w^2, w^2] - 14*G[r61, w^2]*G[r61, w^2, w^2] - 
   14*G[r62, w^2]*G[r61, w^2, w^2] + 4*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
   G[0, w^2]*G[r62, 0, -w] + G[-w^(-1), w^2]*G[r62, 0, -w] + 
   G[-w, w^2]*G[r62, 0, -w] + 8*G[0, w]*G[r62, 0, w^2] - 
   33*G[0, w^2]*G[r62, 0, w^2] - 16*G[1, w]*G[r62, 0, w^2] + 
   46*G[r61, w^2]*G[r62, 0, w^2] + 46*G[r62, w^2]*G[r62, 0, w^2] - 
   14*G[w^(-2), w^2]*G[r62, 0, w^2] + G[-w^(-1), w^2]*G[r62, 0, w^2] + 
   G[-w, w^2]*G[r62, 0, w^2] + G[0, w^2]*G[r62, r61, -w] - 
   G[-w^(-1), w^2]*G[r62, r61, -w] - G[-w, w^2]*G[r62, r61, -w] - 
   8*G[0, w]*G[r62, r61, w^2] + 51*G[0, w^2]*G[r62, r61, w^2] + 
   16*G[1, w]*G[r62, r61, w^2] - 64*G[r61, w^2]*G[r62, r61, w^2] - 
   64*G[r62, w^2]*G[r62, r61, w^2] + 14*G[w^(-2), w^2]*G[r62, r61, w^2] - 
   G[-w^(-1), w^2]*G[r62, r61, w^2] - G[-w, w^2]*G[r62, r61, w^2] + 
   G[0, w^2]*G[r62, r62, -w] - G[-w^(-1), w^2]*G[r62, r62, -w] - 
   G[-w, w^2]*G[r62, r62, -w] - 8*G[0, w]*G[r62, r62, w^2] + 
   51*G[0, w^2]*G[r62, r62, w^2] + 16*G[1, w]*G[r62, r62, w^2] - 
   64*G[r61, w^2]*G[r62, r62, w^2] - 64*G[r62, w^2]*G[r62, r62, w^2] + 
   14*G[w^(-2), w^2]*G[r62, r62, w^2] - G[-w^(-1), w^2]*G[r62, r62, w^2] - 
   G[-w, w^2]*G[r62, r62, w^2] - 18*G[0, w^2]*G[r62, w^(-2), w^2] + 
   18*G[r61, w^2]*G[r62, w^(-2), w^2] + 18*G[r62, w^2]*G[r62, w^(-2), w^2] - 
   2*G[0, w]*G[r62, w^2, w^2] + 10*G[0, w^2]*G[r62, w^2, w^2] + 
   4*G[1, w]*G[r62, w^2, w^2] - 14*G[r61, w^2]*G[r62, w^2, w^2] - 
   14*G[r62, w^2]*G[r62, w^2, w^2] + 4*G[w^(-2), w^2]*G[r62, w^2, w^2] - 
   (3*I)*Pi*G[w^(-2), 0, w^2] - (13*G[0, -w]*G[w^(-2), 0, w^2])/6 + 
   3*G[0, w]*G[w^(-2), 0, w^2] + (133*G[0, w^2]*G[w^(-2), 0, w^2])/6 + 
   (7*G[1, r7]*G[w^(-2), 0, w^2])/6 + (13*G[1, -w]*G[w^(-2), 0, w^2])/3 + 
   (11*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 28*G[r61, w^2]*G[w^(-2), 0, w^2] - 
   28*G[r62, w^2]*G[w^(-2), 0, w^2] + 4*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 
   (3*I)*Pi*G[w^(-2), 1, w^2] + 5*G[0, -w]*G[w^(-2), 1, w^2] + 
   5*G[0, w]*G[w^(-2), 1, w^2] - 3*G[0, w^2]*G[w^(-2), 1, w^2] - 
   10*G[1, -w]*G[w^(-2), 1, w^2] - 10*G[1, w]*G[w^(-2), 1, w^2] + 
   6*G[1, w^2]*G[w^(-2), 1, w^2] + 2*G[0, w]*G[w^(-2), r61, w^2] - 
   28*G[0, w^2]*G[w^(-2), r61, w^2] - 4*G[1, w]*G[w^(-2), r61, w^2] + 
   32*G[r61, w^2]*G[w^(-2), r61, w^2] + 32*G[r62, w^2]*G[w^(-2), r61, w^2] - 
   4*G[w^(-2), w^2]*G[w^(-2), r61, w^2] + 2*G[0, w]*G[w^(-2), r62, w^2] - 
   28*G[0, w^2]*G[w^(-2), r62, w^2] - 4*G[1, w]*G[w^(-2), r62, w^2] + 
   32*G[r61, w^2]*G[w^(-2), r62, w^2] + 32*G[r62, w^2]*G[w^(-2), r62, w^2] - 
   4*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + (2*I)*Pi*G[w^(-2), w^(-2), w^2] - 
   (G[0, -w]*G[w^(-2), w^(-2), w^2])/2 - 2*G[0, w]*G[w^(-2), w^(-2), w^2] + 
   (9*G[0, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
   (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/2 + G[1, -w]*G[w^(-2), w^(-2), w^2] + 
   4*G[1, w]*G[w^(-2), w^(-2), w^2] - G[1, w^2]*G[w^(-2), w^(-2), w^2] - 
   4*G[r61, w^2]*G[w^(-2), w^(-2), w^2] - 
   4*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
   ((5*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] + 
   (19*G[0, -w]*G[w^(-2), -w^(-1), w^2])/6 - 
   (5*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 + 
   (17*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/6 + 
   (G[1, r7]*G[w^(-2), -w^(-1), w^2])/3 - 
   (19*G[1, -w]*G[w^(-2), -w^(-1), w^2])/3 + 
   5*G[1, w]*G[w^(-2), -w^(-1), w^2] - (17*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/
    3 + ((5*I)/2)*Pi*G[w^(-2), -w, w^2] - (17*G[0, -w]*G[w^(-2), -w, w^2])/
    6 - (5*G[0, w]*G[w^(-2), -w, w^2])/2 + (17*G[0, w^2]*G[w^(-2), -w, w^2])/
    6 + (G[1, r7]*G[w^(-2), -w, w^2])/3 + (17*G[1, -w]*G[w^(-2), -w, w^2])/
    3 + 5*G[1, w]*G[w^(-2), -w, w^2] - (17*G[1, w^2]*G[w^(-2), -w, w^2])/3 + 
   2*G[0, -w]*G[-w^(-1), 0, -w] - 2*G[0, w^2]*G[-w^(-1), 0, -w] - 
   2*G[1, -w]*G[-w^(-1), 0, -w] + 6*G[1, w^2]*G[-w^(-1), 0, -w] - 
   G[-w^(-1), -w]*G[-w^(-1), 0, -w] - G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
   G[-w, w^2]*G[-w^(-1), 0, -w] - ((2*I)/3)*Pi*G[-w^(-1), 0, w^2] - 
   6*G[-1, w^2]*G[-w^(-1), 0, w^2] + (67*G[0, -w]*G[-w^(-1), 0, w^2])/6 + 
   (2*G[0, w]*G[-w^(-1), 0, w^2])/3 - (19*G[0, w^2]*G[-w^(-1), 0, w^2])/6 - 
   (3*G[1, r7]*G[-w^(-1), 0, w^2])/2 - (67*G[1, -w]*G[-w^(-1), 0, w^2])/3 + 
   (14*G[1, w]*G[-w^(-1), 0, w^2])/3 - (11*G[1, w^2]*G[-w^(-1), 0, w^2])/3 + 
   2*G[r61, w^2]*G[-w^(-1), 0, w^2] + 2*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
   6*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 2*G[-w^(-1), w^2]*
    G[-w^(-1), 0, w^2] + 2*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
   2*G[0, -w]*G[-w^(-1), 1, -w] + 4*G[0, w^2]*G[-w^(-1), 1, -w] - 
   12*G[1, w^2]*G[-w^(-1), 1, -w] + 2*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + 
   2*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 2*G[-w, w^2]*G[-w^(-1), 1, -w] - 
   ((32*I)/3)*Pi*G[-w^(-1), 1, w^2] + 12*G[-1, w^2]*G[-w^(-1), 1, w^2] - 
   14*G[0, -w]*G[-w^(-1), 1, w^2] + (38*G[0, w]*G[-w^(-1), 1, w^2])/3 - 
   2*G[0, w^2]*G[-w^(-1), 1, w^2] + (32*G[1, r7]*G[-w^(-1), 1, w^2])/3 + 
   28*G[1, -w]*G[-w^(-1), 1, w^2] - (76*G[1, w]*G[-w^(-1), 1, w^2])/3 + 
   16*G[1, w^2]*G[-w^(-1), 1, w^2] - 12*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
   4*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 4*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
   ((4*I)/3)*Pi*G[-w^(-1), r61, w^2] + (10*G[0, w]*G[-w^(-1), r61, w^2])/3 + 
   2*G[0, w^2]*G[-w^(-1), r61, w^2] + (4*G[1, r7]*G[-w^(-1), r61, w^2])/3 - 
   (20*G[1, w]*G[-w^(-1), r61, w^2])/3 - 2*G[r61, w^2]*G[-w^(-1), r61, w^2] - 
   2*G[r62, w^2]*G[-w^(-1), r61, w^2] - ((4*I)/3)*Pi*G[-w^(-1), r62, w^2] + 
   (10*G[0, w]*G[-w^(-1), r62, w^2])/3 + 2*G[0, w^2]*G[-w^(-1), r62, w^2] + 
   (4*G[1, r7]*G[-w^(-1), r62, w^2])/3 - (20*G[1, w]*G[-w^(-1), r62, w^2])/
    3 - 2*G[r61, w^2]*G[-w^(-1), r62, w^2] - 
   2*G[r62, w^2]*G[-w^(-1), r62, w^2] + ((25*I)/6)*Pi*
    G[-w^(-1), w^(-2), w^2] - (7*G[0, -w]*G[-w^(-1), w^(-2), w^2])/6 - 
   (25*G[0, w]*G[-w^(-1), w^(-2), w^2])/6 + 
   (7*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
   3*G[1, r7]*G[-w^(-1), w^(-2), w^2] + (7*G[1, -w]*G[-w^(-1), w^(-2), w^2])/
    3 + (25*G[1, w]*G[-w^(-1), w^(-2), w^2])/3 - 
   (7*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/3 - 
   G[0, -w]*G[-w^(-1), -w^(-1), -w] + 2*G[1, -w]*G[-w^(-1), -w^(-1), -w] + 
   ((19*I)/6)*Pi*G[-w^(-1), -w^(-1), w^2] - 
   (19*G[0, w]*G[-w^(-1), -w^(-1), w^2])/6 + 
   G[0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
   (13*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/6 + 
   (19*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
   2*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + ((19*I)/6)*Pi*G[-w^(-1), -w, w^2] - 
   6*G[0, -w]*G[-w^(-1), -w, w^2] - (19*G[0, w]*G[-w^(-1), -w, w^2])/6 + 
   G[0, w^2]*G[-w^(-1), -w, w^2] - (13*G[1, r7]*G[-w^(-1), -w, w^2])/6 + 
   12*G[1, -w]*G[-w^(-1), -w, w^2] + (19*G[1, w]*G[-w^(-1), -w, w^2])/3 - 
   2*G[1, w^2]*G[-w^(-1), -w, w^2] + ((5*I)/3)*Pi*G[-w^(-1), w^2, w^2] + 
   (5*G[0, -w]*G[-w^(-1), w^2, w^2])/3 - (5*G[0, w]*G[-w^(-1), w^2, w^2])/3 - 
   (5*G[0, w^2]*G[-w^(-1), w^2, w^2])/3 - (10*G[1, r7]*G[-w^(-1), w^2, w^2])/
    3 - (10*G[1, -w]*G[-w^(-1), w^2, w^2])/3 + 
   (10*G[1, w]*G[-w^(-1), w^2, w^2])/3 + (10*G[1, w^2]*G[-w^(-1), w^2, w^2])/
    3 - ((2*I)/3)*Pi*G[-w, 0, w^2] + 6*G[-1, w^2]*G[-w, 0, w^2] - 
   (5*G[0, -w]*G[-w, 0, w^2])/6 - (4*G[0, w]*G[-w, 0, w^2])/3 - 
   (19*G[0, w^2]*G[-w, 0, w^2])/6 - (3*G[1, r7]*G[-w, 0, w^2])/2 + 
   (5*G[1, -w]*G[-w, 0, w^2])/3 + (14*G[1, w]*G[-w, 0, w^2])/3 + 
   (13*G[1, w^2]*G[-w, 0, w^2])/3 + 2*G[r61, w^2]*G[-w, 0, w^2] + 
   2*G[r62, w^2]*G[-w, 0, w^2] - 4*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
   ((32*I)/3)*Pi*G[-w, 1, w^2] - 12*G[-1, w^2]*G[-w, 1, w^2] + 
   2*G[0, -w]*G[-w, 1, w^2] + (38*G[0, w]*G[-w, 1, w^2])/3 - 
   2*G[0, w^2]*G[-w, 1, w^2] + (32*G[1, r7]*G[-w, 1, w^2])/3 - 
   4*G[1, -w]*G[-w, 1, w^2] - (76*G[1, w]*G[-w, 1, w^2])/3 + 
   8*G[-w^(-1), w^2]*G[-w, 1, w^2] - ((4*I)/3)*Pi*G[-w, r61, w^2] + 
   (10*G[0, w]*G[-w, r61, w^2])/3 + 2*G[0, w^2]*G[-w, r61, w^2] + 
   (4*G[1, r7]*G[-w, r61, w^2])/3 - (20*G[1, w]*G[-w, r61, w^2])/3 - 
   2*G[r61, w^2]*G[-w, r61, w^2] - 2*G[r62, w^2]*G[-w, r61, w^2] - 
   ((4*I)/3)*Pi*G[-w, r62, w^2] + (10*G[0, w]*G[-w, r62, w^2])/3 + 
   2*G[0, w^2]*G[-w, r62, w^2] + (4*G[1, r7]*G[-w, r62, w^2])/3 - 
   (20*G[1, w]*G[-w, r62, w^2])/3 - 2*G[r61, w^2]*G[-w, r62, w^2] - 
   2*G[r62, w^2]*G[-w, r62, w^2] + ((25*I)/6)*Pi*G[-w, w^(-2), w^2] - 
   (7*G[0, -w]*G[-w, w^(-2), w^2])/6 - (25*G[0, w]*G[-w, w^(-2), w^2])/6 + 
   (7*G[0, w^2]*G[-w, w^(-2), w^2])/6 - 3*G[1, r7]*G[-w, w^(-2), w^2] + 
   (7*G[1, -w]*G[-w, w^(-2), w^2])/3 + (25*G[1, w]*G[-w, w^(-2), w^2])/3 - 
   (7*G[1, w^2]*G[-w, w^(-2), w^2])/3 + ((19*I)/6)*Pi*G[-w, -w^(-1), w^2] + 
   2*G[0, -w]*G[-w, -w^(-1), w^2] - (19*G[0, w]*G[-w, -w^(-1), w^2])/6 + 
   G[0, w^2]*G[-w, -w^(-1), w^2] - (13*G[1, r7]*G[-w, -w^(-1), w^2])/6 - 
   4*G[1, -w]*G[-w, -w^(-1), w^2] + (19*G[1, w]*G[-w, -w^(-1), w^2])/3 - 
   2*G[1, w^2]*G[-w, -w^(-1), w^2] + ((19*I)/6)*Pi*G[-w, -w, w^2] - 
   (19*G[0, w]*G[-w, -w, w^2])/6 + G[0, w^2]*G[-w, -w, w^2] - 
   (13*G[1, r7]*G[-w, -w, w^2])/6 + (19*G[1, w]*G[-w, -w, w^2])/3 - 
   2*G[1, w^2]*G[-w, -w, w^2] + ((5*I)/3)*Pi*G[-w, w^2, w^2] + 
   (23*G[0, -w]*G[-w, w^2, w^2])/3 - (5*G[0, w]*G[-w, w^2, w^2])/3 - 
   (5*G[0, w^2]*G[-w, w^2, w^2])/3 - (10*G[1, r7]*G[-w, w^2, w^2])/3 - 
   (46*G[1, -w]*G[-w, w^2, w^2])/3 + (10*G[1, w]*G[-w, w^2, w^2])/3 + 
   (10*G[1, w^2]*G[-w, w^2, w^2])/3 + 2*G[-1, 0, 1, r7] + 
   6*G[-1, -w^(-1), 0, w^2] - 12*G[-1, -w^(-1), 1, w^2] - 
   6*G[-1, -w, 0, w^2] + 12*G[-1, -w, 1, w^2] + 12*G[0, -1, 0, w] + 
   G[0, 0, 0, -w] - (13*G[0, 0, 0, w])/2 + 3*G[0, 0, 0, w^2] - 
   2*G[0, 0, 1, -w] + 9*G[0, 0, 1, w] - 18*G[0, 0, 1, w^2] + 
   6*G[0, 0, r61, w^2] + 6*G[0, 0, r62, w^2] + G[0, 0, -w, -w] + 
   12*G[0, 0, w^2, w^2] + 19*G[0, 1, 0, w] - 20*G[0, 1, 0, w^2] - 
   30*G[0, 1, 1, w] + 40*G[0, 1, 1, w^2] - 2*G[0, 1, -w, -w] - 
   4*G[0, 1, w^2, w^2] - 3*G[0, r1, 0, w] + 6*G[0, r1, 1, w] - 
   3*G[0, r2, 0, w] + 6*G[0, r2, 1, w] + 20*G[0, r61, 0, w^2] - 
   20*G[0, r61, r61, w^2] - 20*G[0, r61, r62, w^2] - 10*G[0, r61, w^2, w^2] + 
   20*G[0, r62, 0, w^2] - 20*G[0, r62, r61, w^2] - 20*G[0, r62, r62, w^2] - 
   10*G[0, r62, w^2, w^2] - 14*G[0, w^(-2), 0, w^2] + 
   14*G[0, w^(-2), r61, w^2] + 14*G[0, w^(-2), r62, w^2] - 
   G[0, -w^(-1), 0, -w] + G[0, -w^(-1), 0, w^2] + 2*G[0, -w^(-1), 1, -w] - 
   2*G[0, -w^(-1), 1, w^2] + G[0, -w, 0, w^2] - 2*G[0, -w, 1, w^2] + 
   G[0, -w, -w, -w] - 2*G[0, w^2, 0, w^2] - 4*G[0, w^2, 1, w^2] + 
   4*G[0, w^2, r61, w^2] + 4*G[0, w^2, r62, w^2] - 4*G[0, w^2, w^2, w^2] + 
   2*G[-I, 0, 0, r1] - 2*G[-I, 0, 0, w] - 4*G[-I, 0, 1, r1] + 
   4*G[-I, 0, 1, w] - 2*G[-I, r1, 0, r1] + 2*G[-I, r1, 0, w] + 
   4*G[-I, r1, 1, r1] - 4*G[-I, r1, 1, w] - 2*G[-I, r2, 0, r1] + 
   2*G[-I, r2, 0, w] + 4*G[-I, r2, 1, r1] - 4*G[-I, r2, 1, w] + 
   2*G[I, 0, 0, r1] - 2*G[I, 0, 0, w] - 4*G[I, 0, 1, r1] + 4*G[I, 0, 1, w] - 
   2*G[I, r1, 0, r1] + 2*G[I, r1, 0, w] + 4*G[I, r1, 1, r1] - 
   4*G[I, r1, 1, w] - 2*G[I, r2, 0, r1] + 2*G[I, r2, 0, w] + 
   4*G[I, r2, 1, r1] - 4*G[I, r2, 1, w] - G[1, 0, 0, w] - 
   14*G[1, 0, 0, w^2] + 2*G[1, 0, 1, w] + 28*G[1, 0, 1, w^2] + 
   2*G[1, 0, w^2, w^2] + 2*G[1, 1, 0, w] + 32*G[1, 1, 0, w^2] + 
   G[1, 1, 1, r7]/2 - 4*G[1, 1, 1, w] - 64*G[1, 1, 1, w^2] - 
   4*G[1, 1, w^2, w^2] + 2*G[1, -w^(-1), 0, w^2] - 4*G[1, -w^(-1), 1, w^2] - 
   6*G[1, -w, 0, w^2] + 12*G[1, -w, 1, w^2] - 2*G[1, -w, -w, -w] + 
   2*G[1, w^2, 0, w^2] - 4*G[1, w^2, 1, w^2] + G[r1, 0, 0, w] - 
   14*G[r1, 0, 1, w] - 16*G[r1, 1, 0, w] + 32*G[r1, 1, 1, w] + 
   G[r1, r1, 0, w] - 2*G[r1, r1, 1, w] + G[r1, r2, 0, w] - 
   2*G[r1, r2, 1, w] + G[r2, 0, 0, w] - 14*G[r2, 0, 1, w] - 
   16*G[r2, 1, 0, w] + 32*G[r2, 1, 1, w] + G[r2, r1, 0, w] - 
   2*G[r2, r1, 1, w] + G[r2, r2, 0, w] - 2*G[r2, r2, 1, w] + 
   14*G[r61, 0, 0, w^2] - 14*G[r61, 0, r61, w^2] - 14*G[r61, 0, r62, w^2] - 
   14*G[r61, 0, w^2, w^2] - 32*G[r61, r61, 0, w^2] + 
   32*G[r61, r61, r61, w^2] + 32*G[r61, r61, r62, w^2] + 
   14*G[r61, r61, w^2, w^2] - 32*G[r61, r62, 0, w^2] + 
   32*G[r61, r62, r61, w^2] + 32*G[r61, r62, r62, w^2] + 
   14*G[r61, r62, w^2, w^2] + 18*G[r61, w^(-2), 0, w^2] - 
   18*G[r61, w^(-2), r61, w^2] - 18*G[r61, w^(-2), r62, w^2] + 
   4*G[r61, w^2, 0, w^2] - 4*G[r61, w^2, r61, w^2] - 
   4*G[r61, w^2, r62, w^2] + 4*G[r61, w^2, w^2, w^2] + 14*G[r62, 0, 0, w^2] - 
   14*G[r62, 0, r61, w^2] - 14*G[r62, 0, r62, w^2] - 14*G[r62, 0, w^2, w^2] - 
   32*G[r62, r61, 0, w^2] + 32*G[r62, r61, r61, w^2] + 
   32*G[r62, r61, r62, w^2] + 14*G[r62, r61, w^2, w^2] - 
   32*G[r62, r62, 0, w^2] + 32*G[r62, r62, r61, w^2] + 
   32*G[r62, r62, r62, w^2] + 14*G[r62, r62, w^2, w^2] + 
   18*G[r62, w^(-2), 0, w^2] - 18*G[r62, w^(-2), r61, w^2] - 
   18*G[r62, w^(-2), r62, w^2] + 4*G[r62, w^2, 0, w^2] - 
   4*G[r62, w^2, r61, w^2] - 4*G[r62, w^2, r62, w^2] + 
   4*G[r62, w^2, w^2, w^2] - 6*G[w^(-2), 0, 0, w^2] - 
   8*G[w^(-2), 0, 1, w^2] + 10*G[w^(-2), 0, r61, w^2] + 
   10*G[w^(-2), 0, r62, w^2] + 4*G[w^(-2), 0, w^2, w^2] - 
   2*G[w^(-2), 1, 0, w^2] + 4*G[w^(-2), 1, 1, w^2] + 
   14*G[w^(-2), r61, 0, w^2] - 14*G[w^(-2), r61, r61, w^2] - 
   14*G[w^(-2), r61, r62, w^2] - 4*G[w^(-2), r61, w^2, w^2] + 
   14*G[w^(-2), r62, 0, w^2] - 14*G[w^(-2), r62, r61, w^2] - 
   14*G[w^(-2), r62, r62, w^2] - 4*G[w^(-2), r62, w^2, w^2] - 
   4*G[w^(-2), w^(-2), 0, w^2] + 4*G[w^(-2), w^(-2), r61, w^2] + 
   4*G[w^(-2), w^(-2), r62, w^2] - 6*G[w^(-2), -w^(-1), 0, w^2] + 
   12*G[w^(-2), -w^(-1), 1, w^2] - G[-w^(-1), 0, 0, -w] - 
   7*G[-w^(-1), 0, 0, w^2] + 2*G[-w^(-1), 0, 1, -w] + 
   18*G[-w^(-1), 0, 1, w^2] - 2*G[-w^(-1), 0, r61, w^2] - 
   2*G[-w^(-1), 0, r62, w^2] - G[-w^(-1), 0, -w, -w] + 
   14*G[-w^(-1), 1, 0, w^2] - 28*G[-w^(-1), 1, 1, w^2] + 
   2*G[-w^(-1), 1, -w, -w] - 2*G[-w^(-1), r61, 0, w^2] + 
   2*G[-w^(-1), r61, r61, w^2] + 2*G[-w^(-1), r61, r62, w^2] - 
   2*G[-w^(-1), r62, 0, w^2] + 2*G[-w^(-1), r62, r61, w^2] + 
   2*G[-w^(-1), r62, r62, w^2] + G[-w^(-1), -w^(-1), 0, -w] - 
   G[-w^(-1), -w^(-1), 0, w^2] - 2*G[-w^(-1), -w^(-1), 1, -w] + 
   2*G[-w^(-1), -w^(-1), 1, w^2] + 5*G[-w^(-1), -w, 0, w^2] - 
   10*G[-w^(-1), -w, 1, w^2] + 5*G[-w, 0, 0, w^2] - 6*G[-w, 0, 1, w^2] - 
   2*G[-w, 0, r61, w^2] - 2*G[-w, 0, r62, w^2] - 6*G[-w, 0, w^2, w^2] - 
   2*G[-w, 1, 0, w^2] + 4*G[-w, 1, 1, w^2] + 12*G[-w, 1, w^2, w^2] - 
   2*G[-w, r61, 0, w^2] + 2*G[-w, r61, r61, w^2] + 2*G[-w, r61, r62, w^2] - 
   2*G[-w, r62, 0, w^2] + 2*G[-w, r62, r61, w^2] + 2*G[-w, r62, r62, w^2] - 
   3*G[-w, -w^(-1), 0, w^2] + 6*G[-w, -w^(-1), 1, w^2] - G[-w, -w, 0, w^2] + 
   2*G[-w, -w, 1, w^2] - 6*G[-w, w^2, 0, w^2] + 12*G[-w, w^2, 1, w^2] + 
   (14*Zeta[3])/3) + G[r61, z3]*(I*Pi^3 + 6*Pi^2*G[0, w^2] - 
   10*G[0, -w]^2*G[0, w^2] - (12*I)*Pi*G[0, w^2]^2 - 8*G[0, w^2]^3 + 
   (6*I)*Pi*G[0, w^2]*G[1, r7] + 4*G[0, w^2]^2*G[1, r7] + 
   52*G[0, -w]*G[0, w^2]*G[1, -w] - 64*G[0, w^2]*G[1, -w]^2 - 
   (48*I)*Pi*G[0, w^2]*G[1, w^2] + 24*G[0, -w]*G[0, w^2]*G[1, w^2] + 
   72*G[0, w]*G[0, w^2]*G[1, w^2] - 16*G[0, w^2]^2*G[1, w^2] + 
   16*G[0, w^2]*G[1, r7]*G[1, w^2] - 48*G[0, w^2]*G[1, -w]*G[1, w^2] - 
   144*G[0, w^2]*G[1, w]*G[1, w^2] + 64*G[0, w^2]*G[1, w^2]^2 - 
   (3*Pi^2*G[w^(-2), w^2])/2 + 2*G[0, -w]^2*G[w^(-2), w^2] + 
   (24*I)*Pi*G[0, w^2]*G[w^(-2), w^2] - 12*G[0, -w]*G[0, w^2]*
    G[w^(-2), w^2] - 18*G[0, w]*G[0, w^2]*G[w^(-2), w^2] + 
   16*G[0, w^2]^2*G[w^(-2), w^2] - (3*I)*Pi*G[1, r7]*G[w^(-2), w^2] - 
   8*G[0, w^2]*G[1, r7]*G[w^(-2), w^2] - 20*G[0, -w]*G[1, -w]*
    G[w^(-2), w^2] + 24*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
   32*G[1, -w]^2*G[w^(-2), w^2] + 36*G[0, w^2]*G[1, w]*G[w^(-2), w^2] + 
   (24*I)*Pi*G[1, w^2]*G[w^(-2), w^2] - 12*G[0, -w]*G[1, w^2]*
    G[w^(-2), w^2] - 36*G[0, w]*G[1, w^2]*G[w^(-2), w^2] - 
   16*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 8*G[1, r7]*G[1, w^2]*
    G[w^(-2), w^2] + 24*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 
   72*G[1, w]*G[1, w^2]*G[w^(-2), w^2] - 32*G[1, w^2]^2*G[w^(-2), w^2] - 
   (9*I)*Pi*G[w^(-2), w^2]^2 + 6*G[0, -w]*G[w^(-2), w^2]^2 + 
   9*G[0, w]*G[w^(-2), w^2]^2 - 6*G[0, w^2]*G[w^(-2), w^2]^2 + 
   3*G[1, r7]*G[w^(-2), w^2]^2 - 12*G[1, -w]*G[w^(-2), w^2]^2 - 
   18*G[1, w]*G[w^(-2), w^2]^2 + 12*G[1, w^2]*G[w^(-2), w^2]^2 - 
   6*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 12*G[0, w^2]*G[1, -w]*
    G[-w^(-1), -w] + 6*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
   12*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - (9*Pi^2*G[-w^(-1), w^2])/2 + 
   8*G[0, -w]^2*G[-w^(-1), w^2] + (24*I)*Pi*G[0, w^2]*G[-w^(-1), w^2] - 
   18*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 16*G[0, w^2]^2*G[-w^(-1), w^2] - 
   (3*I)*Pi*G[1, r7]*G[-w^(-1), w^2] - 8*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] - 
   32*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] + 32*G[1, -w]^2*G[-w^(-1), w^2] + 
   36*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] + (24*I)*Pi*G[1, w^2]*
    G[-w^(-1), w^2] - 12*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
   36*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] - 16*G[0, w^2]*G[1, w^2]*
    G[-w^(-1), w^2] - 8*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] + 
   24*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 72*G[1, w]*G[1, w^2]*
    G[-w^(-1), w^2] - 32*G[1, w^2]^2*G[-w^(-1), w^2] - 
   (18*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 6*G[0, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + 18*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   12*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 6*G[1, r7]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - 12*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   36*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 24*G[1, w^2]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - (9*I)*Pi*G[-w^(-1), w^2]^2 + 
   9*G[0, w]*G[-w^(-1), w^2]^2 - 6*G[0, w^2]*G[-w^(-1), w^2]^2 + 
   3*G[1, r7]*G[-w^(-1), w^2]^2 - 18*G[1, w]*G[-w^(-1), w^2]^2 + 
   12*G[1, w^2]*G[-w^(-1), w^2]^2 - (9*Pi^2*G[-w, w^2])/2 + 
   8*G[0, -w]^2*G[-w, w^2] + (24*I)*Pi*G[0, w^2]*G[-w, w^2] - 
   18*G[0, w]*G[0, w^2]*G[-w, w^2] + 16*G[0, w^2]^2*G[-w, w^2] - 
   (3*I)*Pi*G[1, r7]*G[-w, w^2] - 8*G[0, w^2]*G[1, r7]*G[-w, w^2] - 
   32*G[0, -w]*G[1, -w]*G[-w, w^2] + 32*G[1, -w]^2*G[-w, w^2] + 
   36*G[0, w^2]*G[1, w]*G[-w, w^2] + (24*I)*Pi*G[1, w^2]*G[-w, w^2] - 
   12*G[0, -w]*G[1, w^2]*G[-w, w^2] - 36*G[0, w]*G[1, w^2]*G[-w, w^2] - 
   16*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 8*G[1, r7]*G[1, w^2]*G[-w, w^2] + 
   24*G[1, -w]*G[1, w^2]*G[-w, w^2] + 72*G[1, w]*G[1, w^2]*G[-w, w^2] - 
   32*G[1, w^2]^2*G[-w, w^2] - (18*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 
   6*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] + 18*G[0, w]*G[w^(-2), w^2]*
    G[-w, w^2] - 12*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
   6*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2] - 12*G[1, -w]*G[w^(-2), w^2]*
    G[-w, w^2] - 36*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] + 
   24*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - (18*I)*Pi*G[-w^(-1), w^2]*
    G[-w, w^2] + 18*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] - 
   12*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 6*G[1, r7]*G[-w^(-1), w^2]*
    G[-w, w^2] - 36*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2] + 
   24*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - (9*I)*Pi*G[-w, w^2]^2 + 
   9*G[0, w]*G[-w, w^2]^2 - 6*G[0, w^2]*G[-w, w^2]^2 + 
   3*G[1, r7]*G[-w, w^2]^2 - 18*G[1, w]*G[-w, w^2]^2 + 
   12*G[1, w^2]*G[-w, w^2]^2 + 10*G[0, w^2]*G[0, 0, -w] - 
   2*G[w^(-2), w^2]*G[0, 0, -w] - 8*G[-w^(-1), w^2]*G[0, 0, -w] - 
   8*G[-w, w^2]*G[0, 0, -w] + 12*G[0, w^2]*G[0, 0, w] - 
   3*G[w^(-2), w^2]*G[0, 0, w] - 9*G[-w^(-1), w^2]*G[0, 0, w] - 
   9*G[-w, w^2]*G[0, 0, w] + (12*I)*Pi*G[0, 0, w^2] + 
   10*G[0, -w]*G[0, 0, w^2] + 16*G[0, w^2]*G[0, 0, w^2] - 
   4*G[1, r7]*G[0, 0, w^2] - 20*G[1, -w]*G[0, 0, w^2] - 
   16*G[1, w^2]*G[0, 0, w^2] - 4*G[w^(-2), w^2]*G[0, 0, w^2] - 
   4*G[-w^(-1), w^2]*G[0, 0, w^2] - 4*G[-w, w^2]*G[0, 0, w^2] - 
   (6*I)*Pi*G[0, 1, r7] - 12*G[0, w^2]*G[0, 1, r7] + 
   6*G[w^(-2), w^2]*G[0, 1, r7] + 6*G[-w^(-1), w^2]*G[0, 1, r7] + 
   6*G[-w, w^2]*G[0, 1, r7] - 20*G[0, w^2]*G[0, 1, -w] + 
   4*G[w^(-2), w^2]*G[0, 1, -w] + 16*G[-w^(-1), w^2]*G[0, 1, -w] + 
   16*G[-w, w^2]*G[0, 1, -w] - 24*G[0, w^2]*G[0, 1, w] + 
   6*G[w^(-2), w^2]*G[0, 1, w] + 18*G[-w^(-1), w^2]*G[0, 1, w] + 
   18*G[-w, w^2]*G[0, 1, w] + (48*I)*Pi*G[0, 1, w^2] - 
   56*G[0, -w]*G[0, 1, w^2] - 72*G[0, w]*G[0, 1, w^2] + 
   16*G[0, w^2]*G[0, 1, w^2] - 16*G[1, r7]*G[0, 1, w^2] + 
   112*G[1, -w]*G[0, 1, w^2] + 144*G[1, w]*G[0, 1, w^2] - 
   64*G[1, w^2]*G[0, 1, w^2] + 8*G[w^(-2), w^2]*G[0, 1, w^2] + 
   8*G[-w^(-1), w^2]*G[0, 1, w^2] + 8*G[-w, w^2]*G[0, 1, w^2] - 
   (18*I)*Pi*G[0, w^(-2), w^2] + 12*G[0, -w]*G[0, w^(-2), w^2] + 
   18*G[0, w]*G[0, w^(-2), w^2] - 12*G[0, w^2]*G[0, w^(-2), w^2] + 
   6*G[1, r7]*G[0, w^(-2), w^2] - 24*G[1, -w]*G[0, w^(-2), w^2] - 
   36*G[1, w]*G[0, w^(-2), w^2] + 24*G[1, w^2]*G[0, w^(-2), w^2] - 
   (18*I)*Pi*G[0, -w^(-1), w^2] + 6*G[0, -w]*G[0, -w^(-1), w^2] + 
   18*G[0, w]*G[0, -w^(-1), w^2] - 12*G[0, w^2]*G[0, -w^(-1), w^2] + 
   6*G[1, r7]*G[0, -w^(-1), w^2] - 12*G[1, -w]*G[0, -w^(-1), w^2] - 
   36*G[1, w]*G[0, -w^(-1), w^2] + 24*G[1, w^2]*G[0, -w^(-1), w^2] - 
   6*G[0, w^2]*G[0, -w, -w] + 6*G[w^(-2), w^2]*G[0, -w, -w] - 
   (18*I)*Pi*G[0, -w, w^2] + 6*G[0, -w]*G[0, -w, w^2] + 
   18*G[0, w]*G[0, -w, w^2] - 12*G[0, w^2]*G[0, -w, w^2] + 
   6*G[1, r7]*G[0, -w, w^2] - 12*G[1, -w]*G[0, -w, w^2] - 
   36*G[1, w]*G[0, -w, w^2] + 24*G[1, w^2]*G[0, -w, w^2] - 
   (12*I)*Pi*G[0, w^2, w^2] + 14*G[0, -w]*G[0, w^2, w^2] + 
   18*G[0, w]*G[0, w^2, w^2] - 8*G[0, w^2]*G[0, w^2, w^2] + 
   4*G[1, r7]*G[0, w^2, w^2] - 28*G[1, -w]*G[0, w^2, w^2] - 
   36*G[1, w]*G[0, w^2, w^2] + 16*G[1, w^2]*G[0, w^2, w^2] - 
   32*G[0, w^2]*G[1, 0, -w] + 16*G[w^(-2), w^2]*G[1, 0, -w] + 
   16*G[-w^(-1), w^2]*G[1, 0, -w] + 16*G[-w, w^2]*G[1, 0, -w] - 
   24*G[0, w^2]*G[1, 0, w] + 6*G[w^(-2), w^2]*G[1, 0, w] + 
   18*G[-w^(-1), w^2]*G[1, 0, w] + 18*G[-w, w^2]*G[1, 0, w] + 
   8*G[0, w^2]*G[1, 0, w^2] - 4*G[w^(-2), w^2]*G[1, 0, w^2] - 
   4*G[-w^(-1), w^2]*G[1, 0, w^2] - 4*G[-w, w^2]*G[1, 0, w^2] + 
   (6*I)*Pi*G[1, 1, r7] + 10*G[0, w^2]*G[1, 1, r7] - 
   5*G[w^(-2), w^2]*G[1, 1, r7] - 5*G[-w^(-1), w^2]*G[1, 1, r7] - 
   5*G[-w, w^2]*G[1, 1, r7] + 64*G[0, w^2]*G[1, 1, -w] - 
   32*G[w^(-2), w^2]*G[1, 1, -w] - 32*G[-w^(-1), w^2]*G[1, 1, -w] - 
   32*G[-w, w^2]*G[1, 1, -w] + 48*G[0, w^2]*G[1, 1, w] - 
   12*G[w^(-2), w^2]*G[1, 1, w] - 36*G[-w^(-1), w^2]*G[1, 1, w] - 
   36*G[-w, w^2]*G[1, 1, w] - 16*G[0, w^2]*G[1, 1, w^2] + 
   8*G[w^(-2), w^2]*G[1, 1, w^2] + 8*G[-w^(-1), w^2]*G[1, 1, w^2] + 
   8*G[-w, w^2]*G[1, 1, w^2] + 12*G[0, w^2]*G[1, -w, -w] - 
   12*G[w^(-2), w^2]*G[1, -w, -w] + (24*I)*Pi*G[1, w^2, w^2] - 
   28*G[0, -w]*G[1, w^2, w^2] - 36*G[0, w]*G[1, w^2, w^2] + 
   16*G[0, w^2]*G[1, w^2, w^2] - 8*G[1, r7]*G[1, w^2, w^2] + 
   56*G[1, -w]*G[1, w^2, w^2] + 72*G[1, w]*G[1, w^2, w^2] - 
   32*G[1, w^2]*G[1, w^2, w^2] - (6*I)*Pi*G[w^(-2), 0, w^2] - 
   2*G[0, -w]*G[w^(-2), 0, w^2] - 4*G[0, w^2]*G[w^(-2), 0, w^2] + 
   2*G[1, r7]*G[w^(-2), 0, w^2] + 4*G[1, -w]*G[w^(-2), 0, w^2] + 
   8*G[1, w^2]*G[w^(-2), 0, w^2] - (24*I)*Pi*G[w^(-2), 1, w^2] + 
   28*G[0, -w]*G[w^(-2), 1, w^2] + 36*G[0, w]*G[w^(-2), 1, w^2] - 
   16*G[0, w^2]*G[w^(-2), 1, w^2] + 8*G[1, r7]*G[w^(-2), 1, w^2] - 
   56*G[1, -w]*G[w^(-2), 1, w^2] - 72*G[1, w]*G[w^(-2), 1, w^2] + 
   32*G[1, w^2]*G[w^(-2), 1, w^2] + (9*I)*Pi*G[w^(-2), w^(-2), w^2] - 
   6*G[0, -w]*G[w^(-2), w^(-2), w^2] - 9*G[0, w]*G[w^(-2), w^(-2), w^2] + 
   6*G[0, w^2]*G[w^(-2), w^(-2), w^2] - 3*G[1, r7]*G[w^(-2), w^(-2), w^2] + 
   12*G[1, -w]*G[w^(-2), w^(-2), w^2] + 18*G[1, w]*G[w^(-2), w^(-2), w^2] - 
   12*G[1, w^2]*G[w^(-2), w^(-2), w^2] + (9*I)*Pi*G[w^(-2), -w^(-1), w^2] - 
   6*G[0, -w]*G[w^(-2), -w^(-1), w^2] - 9*G[0, w]*G[w^(-2), -w^(-1), w^2] + 
   6*G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 3*G[1, r7]*G[w^(-2), -w^(-1), w^2] + 
   12*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 18*G[1, w]*G[w^(-2), -w^(-1), w^2] - 
   12*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + (9*I)*Pi*G[w^(-2), -w, w^2] - 
   6*G[0, -w]*G[w^(-2), -w, w^2] - 9*G[0, w]*G[w^(-2), -w, w^2] + 
   6*G[0, w^2]*G[w^(-2), -w, w^2] - 3*G[1, r7]*G[w^(-2), -w, w^2] + 
   12*G[1, -w]*G[w^(-2), -w, w^2] + 18*G[1, w]*G[w^(-2), -w, w^2] - 
   12*G[1, w^2]*G[w^(-2), -w, w^2] + 6*G[0, w^2]*G[-w^(-1), 0, -w] - 
   6*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - (6*I)*Pi*G[-w^(-1), 0, w^2] - 
   8*G[0, -w]*G[-w^(-1), 0, w^2] - 16*G[0, w^2]*G[-w^(-1), 0, w^2] + 
   2*G[1, r7]*G[-w^(-1), 0, w^2] + 16*G[1, -w]*G[-w^(-1), 0, w^2] + 
   8*G[1, w^2]*G[-w^(-1), 0, w^2] + 6*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
   6*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 6*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
   12*G[0, w^2]*G[-w^(-1), 1, -w] + 12*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
   (24*I)*Pi*G[-w^(-1), 1, w^2] + 28*G[0, -w]*G[-w^(-1), 1, w^2] + 
   36*G[0, w]*G[-w^(-1), 1, w^2] + 8*G[0, w^2]*G[-w^(-1), 1, w^2] + 
   8*G[1, r7]*G[-w^(-1), 1, w^2] - 56*G[1, -w]*G[-w^(-1), 1, w^2] - 
   72*G[1, w]*G[-w^(-1), 1, w^2] + 32*G[1, w^2]*G[-w^(-1), 1, w^2] - 
   12*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 12*G[-w^(-1), w^2]*
    G[-w^(-1), 1, w^2] - 12*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
   (9*I)*Pi*G[-w^(-1), w^(-2), w^2] - 6*G[0, -w]*G[-w^(-1), w^(-2), w^2] - 
   9*G[0, w]*G[-w^(-1), w^(-2), w^2] + 6*G[0, w^2]*G[-w^(-1), w^(-2), w^2] - 
   3*G[1, r7]*G[-w^(-1), w^(-2), w^2] + 12*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 
   18*G[1, w]*G[-w^(-1), w^(-2), w^2] - 
   12*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + (9*I)*Pi*G[-w^(-1), -w^(-1), w^2] - 
   9*G[0, w]*G[-w^(-1), -w^(-1), w^2] + 
   6*G[0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
   3*G[1, r7]*G[-w^(-1), -w^(-1), w^2] + 
   18*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
   12*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + (9*I)*Pi*G[-w^(-1), -w, w^2] - 
   9*G[0, w]*G[-w^(-1), -w, w^2] + 6*G[0, w^2]*G[-w^(-1), -w, w^2] - 
   3*G[1, r7]*G[-w^(-1), -w, w^2] + 18*G[1, w]*G[-w^(-1), -w, w^2] - 
   12*G[1, w^2]*G[-w^(-1), -w, w^2] - (6*I)*Pi*G[-w, 0, w^2] - 
   8*G[0, -w]*G[-w, 0, w^2] - 16*G[0, w^2]*G[-w, 0, w^2] + 
   2*G[1, r7]*G[-w, 0, w^2] + 16*G[1, -w]*G[-w, 0, w^2] + 
   8*G[1, w^2]*G[-w, 0, w^2] + 6*G[w^(-2), w^2]*G[-w, 0, w^2] + 
   6*G[-w^(-1), w^2]*G[-w, 0, w^2] + 6*G[-w, w^2]*G[-w, 0, w^2] - 
   (24*I)*Pi*G[-w, 1, w^2] + 28*G[0, -w]*G[-w, 1, w^2] + 
   36*G[0, w]*G[-w, 1, w^2] + 8*G[0, w^2]*G[-w, 1, w^2] + 
   8*G[1, r7]*G[-w, 1, w^2] - 56*G[1, -w]*G[-w, 1, w^2] - 
   72*G[1, w]*G[-w, 1, w^2] + 32*G[1, w^2]*G[-w, 1, w^2] - 
   12*G[w^(-2), w^2]*G[-w, 1, w^2] - 12*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
   12*G[-w, w^2]*G[-w, 1, w^2] + (9*I)*Pi*G[-w, w^(-2), w^2] - 
   6*G[0, -w]*G[-w, w^(-2), w^2] - 9*G[0, w]*G[-w, w^(-2), w^2] + 
   6*G[0, w^2]*G[-w, w^(-2), w^2] - 3*G[1, r7]*G[-w, w^(-2), w^2] + 
   12*G[1, -w]*G[-w, w^(-2), w^2] + 18*G[1, w]*G[-w, w^(-2), w^2] - 
   12*G[1, w^2]*G[-w, w^(-2), w^2] + (9*I)*Pi*G[-w, -w^(-1), w^2] - 
   9*G[0, w]*G[-w, -w^(-1), w^2] + 6*G[0, w^2]*G[-w, -w^(-1), w^2] - 
   3*G[1, r7]*G[-w, -w^(-1), w^2] + 18*G[1, w]*G[-w, -w^(-1), w^2] - 
   12*G[1, w^2]*G[-w, -w^(-1), w^2] + (9*I)*Pi*G[-w, -w, w^2] - 
   9*G[0, w]*G[-w, -w, w^2] + 6*G[0, w^2]*G[-w, -w, w^2] - 
   3*G[1, r7]*G[-w, -w, w^2] + 18*G[1, w]*G[-w, -w, w^2] - 
   12*G[1, w^2]*G[-w, -w, w^2] - 18*G[0, 0, 0, w^2] - 6*G[0, 0, 1, r7] + 
   36*G[0, 0, 1, w^2] - 6*G[0, 0, w^2, w^2] + 24*G[0, 1, 0, w^2] + 
   6*G[0, 1, 1, r7] - 48*G[0, 1, 1, w^2] + 12*G[0, 1, w^2, w^2] + 
   6*G[0, -w^(-1), 0, w^2] - 12*G[0, -w^(-1), 1, w^2] + 6*G[0, -w, 0, w^2] - 
   12*G[0, -w, 1, w^2] - 6*G[0, w^2, 0, w^2] + 12*G[0, w^2, 1, w^2] + 
   6*G[1, 0, 1, r7] + 12*G[1, 0, w^2, w^2] - 6*G[1, 1, 1, r7] - 
   24*G[1, 1, w^2, w^2] + 12*G[1, w^2, 0, w^2] - 24*G[1, w^2, 1, w^2] + 
   6*G[w^(-2), 0, 0, w^2] - 12*G[w^(-2), 0, 1, w^2] - 
   12*G[w^(-2), 1, 0, w^2] + 24*G[w^(-2), 1, 1, w^2] + 
   12*G[-w^(-1), 0, 0, w^2] - 24*G[-w^(-1), 0, 1, w^2] - 
   12*G[-w^(-1), 1, 0, w^2] + 24*G[-w^(-1), 1, 1, w^2] - 
   6*G[-w^(-1), -w^(-1), 0, w^2] + 12*G[-w^(-1), -w^(-1), 1, w^2] - 
   6*G[-w^(-1), -w, 0, w^2] + 12*G[-w^(-1), -w, 1, w^2] + 
   12*G[-w, 0, 0, w^2] - 24*G[-w, 0, 1, w^2] - 12*G[-w, 1, 0, w^2] + 
   24*G[-w, 1, 1, w^2] - 6*G[-w, -w^(-1), 0, w^2] + 
   12*G[-w, -w^(-1), 1, w^2] - 6*G[-w, -w, 0, w^2] + 12*G[-w, -w, 1, w^2] + 
   6*Zeta[3]) + G[r62, z3]*(I*Pi^3 + 6*Pi^2*G[0, w^2] - 
   10*G[0, -w]^2*G[0, w^2] - (12*I)*Pi*G[0, w^2]^2 - 8*G[0, w^2]^3 + 
   (6*I)*Pi*G[0, w^2]*G[1, r7] + 4*G[0, w^2]^2*G[1, r7] + 
   52*G[0, -w]*G[0, w^2]*G[1, -w] - 64*G[0, w^2]*G[1, -w]^2 - 
   (48*I)*Pi*G[0, w^2]*G[1, w^2] + 24*G[0, -w]*G[0, w^2]*G[1, w^2] + 
   72*G[0, w]*G[0, w^2]*G[1, w^2] - 16*G[0, w^2]^2*G[1, w^2] + 
   16*G[0, w^2]*G[1, r7]*G[1, w^2] - 48*G[0, w^2]*G[1, -w]*G[1, w^2] - 
   144*G[0, w^2]*G[1, w]*G[1, w^2] + 64*G[0, w^2]*G[1, w^2]^2 - 
   (3*Pi^2*G[w^(-2), w^2])/2 + 2*G[0, -w]^2*G[w^(-2), w^2] + 
   (24*I)*Pi*G[0, w^2]*G[w^(-2), w^2] - 12*G[0, -w]*G[0, w^2]*
    G[w^(-2), w^2] - 18*G[0, w]*G[0, w^2]*G[w^(-2), w^2] + 
   16*G[0, w^2]^2*G[w^(-2), w^2] - (3*I)*Pi*G[1, r7]*G[w^(-2), w^2] - 
   8*G[0, w^2]*G[1, r7]*G[w^(-2), w^2] - 20*G[0, -w]*G[1, -w]*
    G[w^(-2), w^2] + 24*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 
   32*G[1, -w]^2*G[w^(-2), w^2] + 36*G[0, w^2]*G[1, w]*G[w^(-2), w^2] + 
   (24*I)*Pi*G[1, w^2]*G[w^(-2), w^2] - 12*G[0, -w]*G[1, w^2]*
    G[w^(-2), w^2] - 36*G[0, w]*G[1, w^2]*G[w^(-2), w^2] - 
   16*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 8*G[1, r7]*G[1, w^2]*
    G[w^(-2), w^2] + 24*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 
   72*G[1, w]*G[1, w^2]*G[w^(-2), w^2] - 32*G[1, w^2]^2*G[w^(-2), w^2] - 
   (9*I)*Pi*G[w^(-2), w^2]^2 + 6*G[0, -w]*G[w^(-2), w^2]^2 + 
   9*G[0, w]*G[w^(-2), w^2]^2 - 6*G[0, w^2]*G[w^(-2), w^2]^2 + 
   3*G[1, r7]*G[w^(-2), w^2]^2 - 12*G[1, -w]*G[w^(-2), w^2]^2 - 
   18*G[1, w]*G[w^(-2), w^2]^2 + 12*G[1, w^2]*G[w^(-2), w^2]^2 - 
   6*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 12*G[0, w^2]*G[1, -w]*
    G[-w^(-1), -w] + 6*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
   12*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - (9*Pi^2*G[-w^(-1), w^2])/2 + 
   8*G[0, -w]^2*G[-w^(-1), w^2] + (24*I)*Pi*G[0, w^2]*G[-w^(-1), w^2] - 
   18*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 16*G[0, w^2]^2*G[-w^(-1), w^2] - 
   (3*I)*Pi*G[1, r7]*G[-w^(-1), w^2] - 8*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] - 
   32*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] + 32*G[1, -w]^2*G[-w^(-1), w^2] + 
   36*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] + (24*I)*Pi*G[1, w^2]*
    G[-w^(-1), w^2] - 12*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
   36*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] - 16*G[0, w^2]*G[1, w^2]*
    G[-w^(-1), w^2] - 8*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2] + 
   24*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 72*G[1, w]*G[1, w^2]*
    G[-w^(-1), w^2] - 32*G[1, w^2]^2*G[-w^(-1), w^2] - 
   (18*I)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 6*G[0, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + 18*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   12*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 6*G[1, r7]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - 12*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   36*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 24*G[1, w^2]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - (9*I)*Pi*G[-w^(-1), w^2]^2 + 
   9*G[0, w]*G[-w^(-1), w^2]^2 - 6*G[0, w^2]*G[-w^(-1), w^2]^2 + 
   3*G[1, r7]*G[-w^(-1), w^2]^2 - 18*G[1, w]*G[-w^(-1), w^2]^2 + 
   12*G[1, w^2]*G[-w^(-1), w^2]^2 - (9*Pi^2*G[-w, w^2])/2 + 
   8*G[0, -w]^2*G[-w, w^2] + (24*I)*Pi*G[0, w^2]*G[-w, w^2] - 
   18*G[0, w]*G[0, w^2]*G[-w, w^2] + 16*G[0, w^2]^2*G[-w, w^2] - 
   (3*I)*Pi*G[1, r7]*G[-w, w^2] - 8*G[0, w^2]*G[1, r7]*G[-w, w^2] - 
   32*G[0, -w]*G[1, -w]*G[-w, w^2] + 32*G[1, -w]^2*G[-w, w^2] + 
   36*G[0, w^2]*G[1, w]*G[-w, w^2] + (24*I)*Pi*G[1, w^2]*G[-w, w^2] - 
   12*G[0, -w]*G[1, w^2]*G[-w, w^2] - 36*G[0, w]*G[1, w^2]*G[-w, w^2] - 
   16*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 8*G[1, r7]*G[1, w^2]*G[-w, w^2] + 
   24*G[1, -w]*G[1, w^2]*G[-w, w^2] + 72*G[1, w]*G[1, w^2]*G[-w, w^2] - 
   32*G[1, w^2]^2*G[-w, w^2] - (18*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 
   6*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] + 18*G[0, w]*G[w^(-2), w^2]*
    G[-w, w^2] - 12*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
   6*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2] - 12*G[1, -w]*G[w^(-2), w^2]*
    G[-w, w^2] - 36*G[1, w]*G[w^(-2), w^2]*G[-w, w^2] + 
   24*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - (18*I)*Pi*G[-w^(-1), w^2]*
    G[-w, w^2] + 18*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] - 
   12*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 6*G[1, r7]*G[-w^(-1), w^2]*
    G[-w, w^2] - 36*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2] + 
   24*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - (9*I)*Pi*G[-w, w^2]^2 + 
   9*G[0, w]*G[-w, w^2]^2 - 6*G[0, w^2]*G[-w, w^2]^2 + 
   3*G[1, r7]*G[-w, w^2]^2 - 18*G[1, w]*G[-w, w^2]^2 + 
   12*G[1, w^2]*G[-w, w^2]^2 + 10*G[0, w^2]*G[0, 0, -w] - 
   2*G[w^(-2), w^2]*G[0, 0, -w] - 8*G[-w^(-1), w^2]*G[0, 0, -w] - 
   8*G[-w, w^2]*G[0, 0, -w] + 12*G[0, w^2]*G[0, 0, w] - 
   3*G[w^(-2), w^2]*G[0, 0, w] - 9*G[-w^(-1), w^2]*G[0, 0, w] - 
   9*G[-w, w^2]*G[0, 0, w] + (12*I)*Pi*G[0, 0, w^2] + 
   10*G[0, -w]*G[0, 0, w^2] + 16*G[0, w^2]*G[0, 0, w^2] - 
   4*G[1, r7]*G[0, 0, w^2] - 20*G[1, -w]*G[0, 0, w^2] - 
   16*G[1, w^2]*G[0, 0, w^2] - 4*G[w^(-2), w^2]*G[0, 0, w^2] - 
   4*G[-w^(-1), w^2]*G[0, 0, w^2] - 4*G[-w, w^2]*G[0, 0, w^2] - 
   (6*I)*Pi*G[0, 1, r7] - 12*G[0, w^2]*G[0, 1, r7] + 
   6*G[w^(-2), w^2]*G[0, 1, r7] + 6*G[-w^(-1), w^2]*G[0, 1, r7] + 
   6*G[-w, w^2]*G[0, 1, r7] - 20*G[0, w^2]*G[0, 1, -w] + 
   4*G[w^(-2), w^2]*G[0, 1, -w] + 16*G[-w^(-1), w^2]*G[0, 1, -w] + 
   16*G[-w, w^2]*G[0, 1, -w] - 24*G[0, w^2]*G[0, 1, w] + 
   6*G[w^(-2), w^2]*G[0, 1, w] + 18*G[-w^(-1), w^2]*G[0, 1, w] + 
   18*G[-w, w^2]*G[0, 1, w] + (48*I)*Pi*G[0, 1, w^2] - 
   56*G[0, -w]*G[0, 1, w^2] - 72*G[0, w]*G[0, 1, w^2] + 
   16*G[0, w^2]*G[0, 1, w^2] - 16*G[1, r7]*G[0, 1, w^2] + 
   112*G[1, -w]*G[0, 1, w^2] + 144*G[1, w]*G[0, 1, w^2] - 
   64*G[1, w^2]*G[0, 1, w^2] + 8*G[w^(-2), w^2]*G[0, 1, w^2] + 
   8*G[-w^(-1), w^2]*G[0, 1, w^2] + 8*G[-w, w^2]*G[0, 1, w^2] - 
   (18*I)*Pi*G[0, w^(-2), w^2] + 12*G[0, -w]*G[0, w^(-2), w^2] + 
   18*G[0, w]*G[0, w^(-2), w^2] - 12*G[0, w^2]*G[0, w^(-2), w^2] + 
   6*G[1, r7]*G[0, w^(-2), w^2] - 24*G[1, -w]*G[0, w^(-2), w^2] - 
   36*G[1, w]*G[0, w^(-2), w^2] + 24*G[1, w^2]*G[0, w^(-2), w^2] - 
   (18*I)*Pi*G[0, -w^(-1), w^2] + 6*G[0, -w]*G[0, -w^(-1), w^2] + 
   18*G[0, w]*G[0, -w^(-1), w^2] - 12*G[0, w^2]*G[0, -w^(-1), w^2] + 
   6*G[1, r7]*G[0, -w^(-1), w^2] - 12*G[1, -w]*G[0, -w^(-1), w^2] - 
   36*G[1, w]*G[0, -w^(-1), w^2] + 24*G[1, w^2]*G[0, -w^(-1), w^2] - 
   6*G[0, w^2]*G[0, -w, -w] + 6*G[w^(-2), w^2]*G[0, -w, -w] - 
   (18*I)*Pi*G[0, -w, w^2] + 6*G[0, -w]*G[0, -w, w^2] + 
   18*G[0, w]*G[0, -w, w^2] - 12*G[0, w^2]*G[0, -w, w^2] + 
   6*G[1, r7]*G[0, -w, w^2] - 12*G[1, -w]*G[0, -w, w^2] - 
   36*G[1, w]*G[0, -w, w^2] + 24*G[1, w^2]*G[0, -w, w^2] - 
   (12*I)*Pi*G[0, w^2, w^2] + 14*G[0, -w]*G[0, w^2, w^2] + 
   18*G[0, w]*G[0, w^2, w^2] - 8*G[0, w^2]*G[0, w^2, w^2] + 
   4*G[1, r7]*G[0, w^2, w^2] - 28*G[1, -w]*G[0, w^2, w^2] - 
   36*G[1, w]*G[0, w^2, w^2] + 16*G[1, w^2]*G[0, w^2, w^2] - 
   32*G[0, w^2]*G[1, 0, -w] + 16*G[w^(-2), w^2]*G[1, 0, -w] + 
   16*G[-w^(-1), w^2]*G[1, 0, -w] + 16*G[-w, w^2]*G[1, 0, -w] - 
   24*G[0, w^2]*G[1, 0, w] + 6*G[w^(-2), w^2]*G[1, 0, w] + 
   18*G[-w^(-1), w^2]*G[1, 0, w] + 18*G[-w, w^2]*G[1, 0, w] + 
   8*G[0, w^2]*G[1, 0, w^2] - 4*G[w^(-2), w^2]*G[1, 0, w^2] - 
   4*G[-w^(-1), w^2]*G[1, 0, w^2] - 4*G[-w, w^2]*G[1, 0, w^2] + 
   (6*I)*Pi*G[1, 1, r7] + 10*G[0, w^2]*G[1, 1, r7] - 
   5*G[w^(-2), w^2]*G[1, 1, r7] - 5*G[-w^(-1), w^2]*G[1, 1, r7] - 
   5*G[-w, w^2]*G[1, 1, r7] + 64*G[0, w^2]*G[1, 1, -w] - 
   32*G[w^(-2), w^2]*G[1, 1, -w] - 32*G[-w^(-1), w^2]*G[1, 1, -w] - 
   32*G[-w, w^2]*G[1, 1, -w] + 48*G[0, w^2]*G[1, 1, w] - 
   12*G[w^(-2), w^2]*G[1, 1, w] - 36*G[-w^(-1), w^2]*G[1, 1, w] - 
   36*G[-w, w^2]*G[1, 1, w] - 16*G[0, w^2]*G[1, 1, w^2] + 
   8*G[w^(-2), w^2]*G[1, 1, w^2] + 8*G[-w^(-1), w^2]*G[1, 1, w^2] + 
   8*G[-w, w^2]*G[1, 1, w^2] + 12*G[0, w^2]*G[1, -w, -w] - 
   12*G[w^(-2), w^2]*G[1, -w, -w] + (24*I)*Pi*G[1, w^2, w^2] - 
   28*G[0, -w]*G[1, w^2, w^2] - 36*G[0, w]*G[1, w^2, w^2] + 
   16*G[0, w^2]*G[1, w^2, w^2] - 8*G[1, r7]*G[1, w^2, w^2] + 
   56*G[1, -w]*G[1, w^2, w^2] + 72*G[1, w]*G[1, w^2, w^2] - 
   32*G[1, w^2]*G[1, w^2, w^2] - (6*I)*Pi*G[w^(-2), 0, w^2] - 
   2*G[0, -w]*G[w^(-2), 0, w^2] - 4*G[0, w^2]*G[w^(-2), 0, w^2] + 
   2*G[1, r7]*G[w^(-2), 0, w^2] + 4*G[1, -w]*G[w^(-2), 0, w^2] + 
   8*G[1, w^2]*G[w^(-2), 0, w^2] - (24*I)*Pi*G[w^(-2), 1, w^2] + 
   28*G[0, -w]*G[w^(-2), 1, w^2] + 36*G[0, w]*G[w^(-2), 1, w^2] - 
   16*G[0, w^2]*G[w^(-2), 1, w^2] + 8*G[1, r7]*G[w^(-2), 1, w^2] - 
   56*G[1, -w]*G[w^(-2), 1, w^2] - 72*G[1, w]*G[w^(-2), 1, w^2] + 
   32*G[1, w^2]*G[w^(-2), 1, w^2] + (9*I)*Pi*G[w^(-2), w^(-2), w^2] - 
   6*G[0, -w]*G[w^(-2), w^(-2), w^2] - 9*G[0, w]*G[w^(-2), w^(-2), w^2] + 
   6*G[0, w^2]*G[w^(-2), w^(-2), w^2] - 3*G[1, r7]*G[w^(-2), w^(-2), w^2] + 
   12*G[1, -w]*G[w^(-2), w^(-2), w^2] + 18*G[1, w]*G[w^(-2), w^(-2), w^2] - 
   12*G[1, w^2]*G[w^(-2), w^(-2), w^2] + (9*I)*Pi*G[w^(-2), -w^(-1), w^2] - 
   6*G[0, -w]*G[w^(-2), -w^(-1), w^2] - 9*G[0, w]*G[w^(-2), -w^(-1), w^2] + 
   6*G[0, w^2]*G[w^(-2), -w^(-1), w^2] - 3*G[1, r7]*G[w^(-2), -w^(-1), w^2] + 
   12*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 18*G[1, w]*G[w^(-2), -w^(-1), w^2] - 
   12*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + (9*I)*Pi*G[w^(-2), -w, w^2] - 
   6*G[0, -w]*G[w^(-2), -w, w^2] - 9*G[0, w]*G[w^(-2), -w, w^2] + 
   6*G[0, w^2]*G[w^(-2), -w, w^2] - 3*G[1, r7]*G[w^(-2), -w, w^2] + 
   12*G[1, -w]*G[w^(-2), -w, w^2] + 18*G[1, w]*G[w^(-2), -w, w^2] - 
   12*G[1, w^2]*G[w^(-2), -w, w^2] + 6*G[0, w^2]*G[-w^(-1), 0, -w] - 
   6*G[w^(-2), w^2]*G[-w^(-1), 0, -w] - (6*I)*Pi*G[-w^(-1), 0, w^2] - 
   8*G[0, -w]*G[-w^(-1), 0, w^2] - 16*G[0, w^2]*G[-w^(-1), 0, w^2] + 
   2*G[1, r7]*G[-w^(-1), 0, w^2] + 16*G[1, -w]*G[-w^(-1), 0, w^2] + 
   8*G[1, w^2]*G[-w^(-1), 0, w^2] + 6*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
   6*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + 6*G[-w, w^2]*G[-w^(-1), 0, w^2] - 
   12*G[0, w^2]*G[-w^(-1), 1, -w] + 12*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
   (24*I)*Pi*G[-w^(-1), 1, w^2] + 28*G[0, -w]*G[-w^(-1), 1, w^2] + 
   36*G[0, w]*G[-w^(-1), 1, w^2] + 8*G[0, w^2]*G[-w^(-1), 1, w^2] + 
   8*G[1, r7]*G[-w^(-1), 1, w^2] - 56*G[1, -w]*G[-w^(-1), 1, w^2] - 
   72*G[1, w]*G[-w^(-1), 1, w^2] + 32*G[1, w^2]*G[-w^(-1), 1, w^2] - 
   12*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 12*G[-w^(-1), w^2]*
    G[-w^(-1), 1, w^2] - 12*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
   (9*I)*Pi*G[-w^(-1), w^(-2), w^2] - 6*G[0, -w]*G[-w^(-1), w^(-2), w^2] - 
   9*G[0, w]*G[-w^(-1), w^(-2), w^2] + 6*G[0, w^2]*G[-w^(-1), w^(-2), w^2] - 
   3*G[1, r7]*G[-w^(-1), w^(-2), w^2] + 12*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 
   18*G[1, w]*G[-w^(-1), w^(-2), w^2] - 
   12*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + (9*I)*Pi*G[-w^(-1), -w^(-1), w^2] - 
   9*G[0, w]*G[-w^(-1), -w^(-1), w^2] + 
   6*G[0, w^2]*G[-w^(-1), -w^(-1), w^2] - 
   3*G[1, r7]*G[-w^(-1), -w^(-1), w^2] + 
   18*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
   12*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + (9*I)*Pi*G[-w^(-1), -w, w^2] - 
   9*G[0, w]*G[-w^(-1), -w, w^2] + 6*G[0, w^2]*G[-w^(-1), -w, w^2] - 
   3*G[1, r7]*G[-w^(-1), -w, w^2] + 18*G[1, w]*G[-w^(-1), -w, w^2] - 
   12*G[1, w^2]*G[-w^(-1), -w, w^2] - (6*I)*Pi*G[-w, 0, w^2] - 
   8*G[0, -w]*G[-w, 0, w^2] - 16*G[0, w^2]*G[-w, 0, w^2] + 
   2*G[1, r7]*G[-w, 0, w^2] + 16*G[1, -w]*G[-w, 0, w^2] + 
   8*G[1, w^2]*G[-w, 0, w^2] + 6*G[w^(-2), w^2]*G[-w, 0, w^2] + 
   6*G[-w^(-1), w^2]*G[-w, 0, w^2] + 6*G[-w, w^2]*G[-w, 0, w^2] - 
   (24*I)*Pi*G[-w, 1, w^2] + 28*G[0, -w]*G[-w, 1, w^2] + 
   36*G[0, w]*G[-w, 1, w^2] + 8*G[0, w^2]*G[-w, 1, w^2] + 
   8*G[1, r7]*G[-w, 1, w^2] - 56*G[1, -w]*G[-w, 1, w^2] - 
   72*G[1, w]*G[-w, 1, w^2] + 32*G[1, w^2]*G[-w, 1, w^2] - 
   12*G[w^(-2), w^2]*G[-w, 1, w^2] - 12*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
   12*G[-w, w^2]*G[-w, 1, w^2] + (9*I)*Pi*G[-w, w^(-2), w^2] - 
   6*G[0, -w]*G[-w, w^(-2), w^2] - 9*G[0, w]*G[-w, w^(-2), w^2] + 
   6*G[0, w^2]*G[-w, w^(-2), w^2] - 3*G[1, r7]*G[-w, w^(-2), w^2] + 
   12*G[1, -w]*G[-w, w^(-2), w^2] + 18*G[1, w]*G[-w, w^(-2), w^2] - 
   12*G[1, w^2]*G[-w, w^(-2), w^2] + (9*I)*Pi*G[-w, -w^(-1), w^2] - 
   9*G[0, w]*G[-w, -w^(-1), w^2] + 6*G[0, w^2]*G[-w, -w^(-1), w^2] - 
   3*G[1, r7]*G[-w, -w^(-1), w^2] + 18*G[1, w]*G[-w, -w^(-1), w^2] - 
   12*G[1, w^2]*G[-w, -w^(-1), w^2] + (9*I)*Pi*G[-w, -w, w^2] - 
   9*G[0, w]*G[-w, -w, w^2] + 6*G[0, w^2]*G[-w, -w, w^2] - 
   3*G[1, r7]*G[-w, -w, w^2] + 18*G[1, w]*G[-w, -w, w^2] - 
   12*G[1, w^2]*G[-w, -w, w^2] - 18*G[0, 0, 0, w^2] - 6*G[0, 0, 1, r7] + 
   36*G[0, 0, 1, w^2] - 6*G[0, 0, w^2, w^2] + 24*G[0, 1, 0, w^2] + 
   6*G[0, 1, 1, r7] - 48*G[0, 1, 1, w^2] + 12*G[0, 1, w^2, w^2] + 
   6*G[0, -w^(-1), 0, w^2] - 12*G[0, -w^(-1), 1, w^2] + 6*G[0, -w, 0, w^2] - 
   12*G[0, -w, 1, w^2] - 6*G[0, w^2, 0, w^2] + 12*G[0, w^2, 1, w^2] + 
   6*G[1, 0, 1, r7] + 12*G[1, 0, w^2, w^2] - 6*G[1, 1, 1, r7] - 
   24*G[1, 1, w^2, w^2] + 12*G[1, w^2, 0, w^2] - 24*G[1, w^2, 1, w^2] + 
   6*G[w^(-2), 0, 0, w^2] - 12*G[w^(-2), 0, 1, w^2] - 
   12*G[w^(-2), 1, 0, w^2] + 24*G[w^(-2), 1, 1, w^2] + 
   12*G[-w^(-1), 0, 0, w^2] - 24*G[-w^(-1), 0, 1, w^2] - 
   12*G[-w^(-1), 1, 0, w^2] + 24*G[-w^(-1), 1, 1, w^2] - 
   6*G[-w^(-1), -w^(-1), 0, w^2] + 12*G[-w^(-1), -w^(-1), 1, w^2] - 
   6*G[-w^(-1), -w, 0, w^2] + 12*G[-w^(-1), -w, 1, w^2] + 
   12*G[-w, 0, 0, w^2] - 24*G[-w, 0, 1, w^2] - 12*G[-w, 1, 0, w^2] + 
   24*G[-w, 1, 1, w^2] - 6*G[-w, -w^(-1), 0, w^2] + 
   12*G[-w, -w^(-1), 1, w^2] - 6*G[-w, -w, 0, w^2] + 12*G[-w, -w, 1, w^2] + 
   6*Zeta[3]) + G[0, z3]*(((-700*I)/243)*Pi^3 + (Pi^2*G[-1, r7])/18 - 
   (2*Pi^2*G[0, -w])/9 + (5*G[0, -w]^3)/3 + (61*Pi^2*G[0, w])/36 - 
   ((2*I)/3)*Pi*G[0, -w]*G[0, w] + (8*G[0, -w]^2*G[0, w])/3 - 
   (4*Pi^2*G[0, w^2])/9 + (17*G[0, -w]^2*G[0, w^2])/9 - 
   ((4*I)/3)*Pi*G[0, w]*G[0, w^2] - (8*G[0, -w]*G[0, w]*G[0, w^2])/3 + 
   ((2*I)/3)*Pi*G[0, w^2]^2 - 2*G[0, -w]*G[0, w^2]^2 - 
   4*G[0, w]*G[0, w^2]^2 + (371*G[0, w^2]^3)/18 + (14*Pi^2*G[1, r7])/9 - 
   I*Pi*G[0, w^2]*G[1, r7] - (62*G[0, w^2]^2*G[1, r7])/9 - 
   (19*Pi^2*G[1, -w])/9 + (16*G[0, -w]^2*G[1, -w])/3 - 
   (38*G[0, -w]*G[0, w]*G[1, -w])/3 - (86*G[0, -w]*G[0, w^2]*G[1, -w])/9 + 
   (2*G[0, w]*G[0, w^2]*G[1, -w])/3 - 4*G[0, w^2]^2*G[1, -w] - 
   (116*G[0, -w]*G[1, -w]^2)/3 + 16*G[0, w]*G[1, -w]^2 + 
   (116*G[0, w^2]*G[1, -w]^2)/9 + (128*G[1, -w]^3)/3 - (19*Pi^2*G[1, w])/18 - 
   (16*G[0, -w]^2*G[1, w])/3 + (8*I)*Pi*G[0, w^2]*G[1, w] + 
   (16*G[0, -w]*G[0, w^2]*G[1, w])/3 + 8*G[0, w^2]^2*G[1, w] + 
   (76*G[0, -w]*G[1, -w]*G[1, w])/3 - (4*G[0, w^2]*G[1, -w]*G[1, w])/3 - 
   32*G[1, -w]^2*G[1, w] - (65*Pi^2*G[1, w^2])/9 + 
   (34*G[0, -w]^2*G[1, w^2])/3 + (2*I)*Pi*G[0, w]*G[1, w^2] + 
   (22*I)*Pi*G[0, w^2]*G[1, w^2] - 4*G[0, -w]*G[0, w^2]*G[1, w^2] - 
   2*G[0, w]*G[0, w^2]*G[1, w^2] + (494*G[0, w^2]^2*G[1, w^2])/9 - 
   (12*I)*Pi*G[1, r7]*G[1, w^2] + (148*G[0, w^2]*G[1, r7]*G[1, w^2])/9 - 
   (220*G[0, -w]*G[1, -w]*G[1, w^2])/3 + 8*G[0, w^2]*G[1, -w]*G[1, w^2] + 
   (304*G[1, -w]^2*G[1, w^2])/3 - (24*I)*Pi*G[1, w]*G[1, w^2] + 
   4*G[0, w^2]*G[1, w]*G[1, w^2] + (120*I)*Pi*G[1, w^2]^2 - 
   48*G[0, -w]*G[1, w^2]^2 - 168*G[0, w]*G[1, w^2]^2 - 
   (188*G[0, w^2]*G[1, w^2]^2)/9 - 64*G[1, r7]*G[1, w^2]^2 + 
   96*G[1, -w]*G[1, w^2]^2 + 336*G[1, w]*G[1, w^2]^2 - 112*G[1, w^2]^3 - 
   (17*Pi^2*G[r1, w])/18 + ((2*I)/3)*Pi*G[0, -w]*G[r1, w] - 
   ((8*I)/3)*Pi*G[0, w^2]*G[r1, w] + (10*I)*Pi*G[1, w^2]*G[r1, w] - 
   (17*Pi^2*G[r2, w])/18 + ((2*I)/3)*Pi*G[0, -w]*G[r2, w] - 
   ((8*I)/3)*Pi*G[0, w^2]*G[r2, w] + (10*I)*Pi*G[1, w^2]*G[r2, w] + 
   (Pi^2*G[r51, -w])/6 - 2*G[0, -w]^2*G[r51, -w] + 
   4*G[0, -w]*G[1, -w]*G[r51, -w] - (Pi^2*G[r51, w^2])/6 + 
   2*G[0, -w]^2*G[r51, w^2] - 4*G[0, -w]*G[1, -w]*G[r51, w^2] + 
   (Pi^2*G[r52, -w])/6 - 2*G[0, -w]^2*G[r52, -w] + 
   4*G[0, -w]*G[1, -w]*G[r52, -w] - (Pi^2*G[r52, w^2])/6 + 
   2*G[0, -w]^2*G[r52, w^2] - 4*G[0, -w]*G[1, -w]*G[r52, w^2] - 
   (13*Pi^2*G[r61, -w])/18 + (11*G[0, -w]*G[0, w]*G[r61, -w])/3 + 
   (11*G[0, -w]*G[0, w^2]*G[r61, -w])/3 + (7*G[0, w]*G[0, w^2]*G[r61, -w])/
    3 + 4*G[0, w^2]^2*G[r61, -w] - (22*G[0, -w]*G[1, w]*G[r61, -w])/3 - 
   (14*G[0, w^2]*G[1, w]*G[r61, -w])/3 - 4*G[0, w]*G[r61, -w]^2 - 
   4*G[0, w^2]*G[r61, -w]^2 + 8*G[1, w]*G[r61, -w]^2 + 
   (2*Pi^2*G[r61, w^2])/9 + (5*G[0, -w]^2*G[r61, w^2])/3 + 
   ((4*I)/3)*Pi*G[0, w]*G[r61, w^2] - ((14*I)/3)*Pi*G[0, w^2]*G[r61, w^2] + 
   (20*G[0, -w]*G[0, w^2]*G[r61, w^2])/3 + 14*G[0, w]*G[0, w^2]*G[r61, w^2] - 
   (223*G[0, w^2]^2*G[r61, w^2])/2 + 10*G[0, w^2]*G[1, r7]*G[r61, w^2] - 
   4*G[0, -w]*G[1, -w]*G[r61, w^2] + (8*G[0, w^2]*G[1, -w]*G[r61, w^2])/3 - 
   ((32*I)/3)*Pi*G[1, w]*G[r61, w^2] - 28*G[0, w^2]*G[1, w]*G[r61, w^2] + 
   ((32*I)/3)*Pi*G[1, w^2]*G[r61, w^2] - (32*G[0, w]*G[1, w^2]*G[r61, w^2])/
    3 - (44*G[0, w^2]*G[1, w^2]*G[r61, w^2])/3 - 
   (32*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 + (64*G[1, w]*G[1, w^2]*G[r61, w^2])/
    3 + (4*I)*Pi*G[r1, w]*G[r61, w^2] + (4*I)*Pi*G[r2, w]*G[r61, w^2] - 
   (11*G[0, -w]*G[r61, -w]*G[r61, w^2])/3 - 8*G[0, w^2]*G[r61, -w]*
    G[r61, w^2] + 4*G[r61, -w]^2*G[r61, w^2] + ((16*I)/3)*Pi*G[r61, w^2]^2 - 
   4*G[0, -w]*G[r61, w^2]^2 - (28*G[0, w]*G[r61, w^2]^2)/3 + 
   (446*G[0, w^2]*G[r61, w^2]^2)/3 - (16*G[1, r7]*G[r61, w^2]^2)/3 + 
   (56*G[1, w]*G[r61, w^2]^2)/3 + 4*G[r61, -w]*G[r61, w^2]^2 - 
   (176*G[r61, w^2]^3)/3 - (13*Pi^2*G[r62, -w])/18 + 
   (11*G[0, -w]*G[0, w]*G[r62, -w])/3 + (11*G[0, -w]*G[0, w^2]*G[r62, -w])/
    3 + (7*G[0, w]*G[0, w^2]*G[r62, -w])/3 + 4*G[0, w^2]^2*G[r62, -w] - 
   (22*G[0, -w]*G[1, w]*G[r62, -w])/3 - (14*G[0, w^2]*G[1, w]*G[r62, -w])/3 - 
   8*G[0, w]*G[r61, -w]*G[r62, -w] - 8*G[0, w^2]*G[r61, -w]*G[r62, -w] + 
   16*G[1, w]*G[r61, -w]*G[r62, -w] - (11*G[0, -w]*G[r61, w^2]*G[r62, -w])/
    3 - 8*G[0, w^2]*G[r61, w^2]*G[r62, -w] + 8*G[r61, -w]*G[r61, w^2]*
    G[r62, -w] + 4*G[r61, w^2]^2*G[r62, -w] - 4*G[0, w]*G[r62, -w]^2 - 
   4*G[0, w^2]*G[r62, -w]^2 + 8*G[1, w]*G[r62, -w]^2 + 
   4*G[r61, w^2]*G[r62, -w]^2 + (2*Pi^2*G[r62, w^2])/9 + 
   (5*G[0, -w]^2*G[r62, w^2])/3 + ((4*I)/3)*Pi*G[0, w]*G[r62, w^2] - 
   ((14*I)/3)*Pi*G[0, w^2]*G[r62, w^2] + (20*G[0, -w]*G[0, w^2]*G[r62, w^2])/
    3 + 14*G[0, w]*G[0, w^2]*G[r62, w^2] - (223*G[0, w^2]^2*G[r62, w^2])/2 + 
   10*G[0, w^2]*G[1, r7]*G[r62, w^2] - 4*G[0, -w]*G[1, -w]*G[r62, w^2] + 
   (8*G[0, w^2]*G[1, -w]*G[r62, w^2])/3 - ((32*I)/3)*Pi*G[1, w]*G[r62, w^2] - 
   28*G[0, w^2]*G[1, w]*G[r62, w^2] + ((32*I)/3)*Pi*G[1, w^2]*G[r62, w^2] - 
   (32*G[0, w]*G[1, w^2]*G[r62, w^2])/3 - 
   (44*G[0, w^2]*G[1, w^2]*G[r62, w^2])/3 - 
   (32*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 + (64*G[1, w]*G[1, w^2]*G[r62, w^2])/
    3 + (4*I)*Pi*G[r1, w]*G[r62, w^2] + (4*I)*Pi*G[r2, w]*G[r62, w^2] - 
   (11*G[0, -w]*G[r61, -w]*G[r62, w^2])/3 - 8*G[0, w^2]*G[r61, -w]*
    G[r62, w^2] + 4*G[r61, -w]^2*G[r62, w^2] + ((32*I)/3)*Pi*G[r61, w^2]*
    G[r62, w^2] - 8*G[0, -w]*G[r61, w^2]*G[r62, w^2] - 
   (56*G[0, w]*G[r61, w^2]*G[r62, w^2])/3 + 
   (892*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 - 
   (32*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 + 
   (112*G[1, w]*G[r61, w^2]*G[r62, w^2])/3 + 8*G[r61, -w]*G[r61, w^2]*
    G[r62, w^2] - 176*G[r61, w^2]^2*G[r62, w^2] - 
   (11*G[0, -w]*G[r62, -w]*G[r62, w^2])/3 - 8*G[0, w^2]*G[r62, -w]*
    G[r62, w^2] + 8*G[r61, -w]*G[r62, -w]*G[r62, w^2] + 
   8*G[r61, w^2]*G[r62, -w]*G[r62, w^2] + 4*G[r62, -w]^2*G[r62, w^2] + 
   ((16*I)/3)*Pi*G[r62, w^2]^2 - 4*G[0, -w]*G[r62, w^2]^2 - 
   (28*G[0, w]*G[r62, w^2]^2)/3 + (446*G[0, w^2]*G[r62, w^2]^2)/3 - 
   (16*G[1, r7]*G[r62, w^2]^2)/3 + (56*G[1, w]*G[r62, w^2]^2)/3 + 
   4*G[r61, -w]*G[r62, w^2]^2 - 176*G[r61, w^2]*G[r62, w^2]^2 + 
   4*G[r62, -w]*G[r62, w^2]^2 - (176*G[r62, w^2]^3)/3 + 
   (16*Pi^2*G[w^(-2), -w])/9 + G[0, -w]^2*G[w^(-2), -w] + 
   ((2*I)/3)*Pi*G[0, w]*G[w^(-2), -w] - (4*G[0, -w]*G[0, w]*G[w^(-2), -w])/
    3 - (8*G[0, -w]*G[0, w^2]*G[w^(-2), -w])/3 + 
   (G[0, w]*G[0, w^2]*G[w^(-2), -w])/3 - 4*G[0, -w]*G[1, -w]*G[w^(-2), -w] - 
   2*G[0, w]*G[1, -w]*G[w^(-2), -w] + (2*G[0, w^2]*G[1, -w]*G[w^(-2), -w])/
    3 + 4*G[1, -w]^2*G[w^(-2), -w] + (8*G[0, -w]*G[1, w]*G[w^(-2), -w])/3 + 
   4*G[1, -w]*G[1, w]*G[w^(-2), -w] - ((2*I)/3)*Pi*G[r1, w]*G[w^(-2), -w] - 
   ((2*I)/3)*Pi*G[r2, w]*G[w^(-2), -w] + (7*G[0, w]*G[r61, -w]*G[w^(-2), -w])/
    3 + (7*G[0, w^2]*G[r61, -w]*G[w^(-2), -w])/3 - 
   (14*G[1, w]*G[r61, -w]*G[w^(-2), -w])/3 + 
   (7*G[0, -w]*G[r61, w^2]*G[w^(-2), -w])/3 - 
   (7*G[r61, -w]*G[r61, w^2]*G[w^(-2), -w])/3 + 
   (7*G[0, w]*G[r62, -w]*G[w^(-2), -w])/3 + 
   (7*G[0, w^2]*G[r62, -w]*G[w^(-2), -w])/3 - 
   (14*G[1, w]*G[r62, -w]*G[w^(-2), -w])/3 - 
   (7*G[r61, w^2]*G[r62, -w]*G[w^(-2), -w])/3 + 
   (7*G[0, -w]*G[r62, w^2]*G[w^(-2), -w])/3 - 
   (7*G[r61, -w]*G[r62, w^2]*G[w^(-2), -w])/3 - 
   (7*G[r62, -w]*G[r62, w^2]*G[w^(-2), -w])/3 - (Pi^2*G[w^(-2), w^2])/9 - 
   (89*G[0, -w]^2*G[w^(-2), w^2])/18 - ((2*I)/3)*Pi*G[0, w]*G[w^(-2), w^2] + 
   (10*G[0, -w]*G[0, w]*G[w^(-2), w^2])/3 - ((14*I)/3)*Pi*G[0, w^2]*
    G[w^(-2), w^2] + (19*G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/3 - 
   (G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 + (365*G[0, w^2]^2*G[w^(-2), w^2])/
    18 + (4*I)*Pi*G[1, r7]*G[w^(-2), w^2] - 
   (97*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/18 + 
   (283*G[0, -w]*G[1, -w]*G[w^(-2), w^2])/9 - 2*G[0, w]*G[1, -w]*
    G[w^(-2), w^2] - (38*G[0, w^2]*G[1, -w]*G[w^(-2), w^2])/3 - 
   (388*G[1, -w]^2*G[w^(-2), w^2])/9 + (8*I)*Pi*G[1, w]*G[w^(-2), w^2] - 
   (20*G[0, -w]*G[1, w]*G[w^(-2), w^2])/3 + 4*G[0, w^2]*G[1, w]*
    G[w^(-2), w^2] + 4*G[1, -w]*G[1, w]*G[w^(-2), w^2] - 
   ((241*I)/3)*Pi*G[1, w^2]*G[w^(-2), w^2] + 
   (119*G[0, -w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   (289*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (208*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/9 + 
   (298*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/9 - 
   (238*G[1, -w]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (578*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 
   (850*G[1, w^2]^2*G[w^(-2), w^2])/9 - ((10*I)/3)*Pi*G[r1, w]*
    G[w^(-2), w^2] - ((10*I)/3)*Pi*G[r2, w]*G[w^(-2), w^2] - 
   (7*G[0, w]*G[r61, -w]*G[w^(-2), w^2])/3 + 
   (14*G[1, w]*G[r61, -w]*G[w^(-2), w^2])/3 - (6*I)*Pi*G[r61, w^2]*
    G[w^(-2), w^2] - G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] + 
   (14*G[0, w]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
   (170*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
   7*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2] + 2*G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] - (28*G[1, w]*G[r61, w^2]*G[w^(-2), w^2])/3 - 
   6*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + (82*G[r61, w^2]^2*G[w^(-2), w^2])/
    3 - (7*G[0, w]*G[r62, -w]*G[w^(-2), w^2])/3 + 
   (14*G[1, w]*G[r62, -w]*G[w^(-2), w^2])/3 - (6*I)*Pi*G[r62, w^2]*
    G[w^(-2), w^2] - G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] + 
   (14*G[0, w]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   (170*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   7*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2] + 2*G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] - (28*G[1, w]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
   6*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   (164*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   (82*G[r62, w^2]^2*G[w^(-2), w^2])/3 + ((38*I)/3)*Pi*G[w^(-2), w^2]^2 - 
   (29*G[0, -w]*G[w^(-2), w^2]^2)/4 - (38*G[0, w]*G[w^(-2), w^2]^2)/3 + 
   (19*G[0, w^2]*G[w^(-2), w^2]^2)/4 - (65*G[1, r7]*G[w^(-2), w^2]^2)/12 + 
   (29*G[1, -w]*G[w^(-2), w^2]^2)/2 + (76*G[1, w]*G[w^(-2), w^2]^2)/3 - 
   (29*G[1, w^2]*G[w^(-2), w^2]^2)/2 + (5*G[r61, w^2]*G[w^(-2), w^2]^2)/2 + 
   (5*G[r62, w^2]*G[w^(-2), w^2]^2)/2 + (Pi^2*G[-w^(-1), -w])/18 - 
   (20*G[0, -w]^2*G[-w^(-1), -w])/3 - (4*G[0, -w]*G[0, w]*G[-w^(-1), -w])/3 - 
   (G[0, w]*G[0, w^2]*G[-w^(-1), -w])/3 + 28*G[0, -w]*G[1, -w]*
    G[-w^(-1), -w] - (4*G[0, w]*G[1, -w]*G[-w^(-1), -w])/3 - 
   4*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] - (88*G[1, -w]^2*G[-w^(-1), -w])/3 + 
   (8*G[0, -w]*G[1, w]*G[-w^(-1), -w])/3 + 
   (8*G[1, -w]*G[1, w]*G[-w^(-1), -w])/3 + 14*G[0, -w]*G[1, w^2]*
    G[-w^(-1), -w] - 28*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] + 
   2*G[0, -w]*G[r51, -w]*G[-w^(-1), -w] - 4*G[1, -w]*G[r51, -w]*
    G[-w^(-1), -w] - 2*G[0, -w]*G[r51, w^2]*G[-w^(-1), -w] + 
   4*G[1, -w]*G[r51, w^2]*G[-w^(-1), -w] + 2*G[0, -w]*G[r52, -w]*
    G[-w^(-1), -w] - 4*G[1, -w]*G[r52, -w]*G[-w^(-1), -w] - 
   2*G[0, -w]*G[r52, w^2]*G[-w^(-1), -w] + 4*G[1, -w]*G[r52, w^2]*
    G[-w^(-1), -w] + 2*G[0, w]*G[r61, -w]*G[-w^(-1), -w] + 
   2*G[0, w^2]*G[r61, -w]*G[-w^(-1), -w] - 4*G[1, w]*G[r61, -w]*
    G[-w^(-1), -w] + 4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] - 
   2*G[r61, -w]*G[r61, w^2]*G[-w^(-1), -w] + 2*G[0, w]*G[r62, -w]*
    G[-w^(-1), -w] + 2*G[0, w^2]*G[r62, -w]*G[-w^(-1), -w] - 
   4*G[1, w]*G[r62, -w]*G[-w^(-1), -w] - 2*G[r61, w^2]*G[r62, -w]*
    G[-w^(-1), -w] + 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] - 
   2*G[r61, -w]*G[r62, w^2]*G[-w^(-1), -w] - 2*G[r62, -w]*G[r62, w^2]*
    G[-w^(-1), -w] - (35*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/6 + 
   (35*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/3 - 
   (4*G[0, -w]*G[-w^(-1), -w]^2)/3 + (8*G[1, -w]*G[-w^(-1), -w]^2)/3 + 
   (34*Pi^2*G[-w^(-1), w^2])/9 - (113*G[0, -w]^2*G[-w^(-1), w^2])/18 - 
   ((7*I)/3)*Pi*G[0, w]*G[-w^(-1), w^2] - 
   (2*G[0, -w]*G[0, w]*G[-w^(-1), w^2])/3 - (3*I)*Pi*G[0, w^2]*
    G[-w^(-1), w^2] - 7*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - 
   (20*G[0, w]*G[0, w^2]*G[-w^(-1), w^2])/3 + 
   (35*G[0, w^2]^2*G[-w^(-1), w^2])/18 + (3*I)*Pi*G[1, r7]*G[-w^(-1), w^2] + 
   (17*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/18 + 
   (205*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/9 + 
   (4*G[0, w]*G[1, -w]*G[-w^(-1), w^2])/3 + 14*G[0, w^2]*G[1, -w]*
    G[-w^(-1), w^2] - (184*G[1, -w]^2*G[-w^(-1), w^2])/9 + 
   ((20*I)/3)*Pi*G[1, w]*G[-w^(-1), w^2] + 
   (4*G[0, -w]*G[1, w]*G[-w^(-1), w^2])/3 + 6*G[0, w^2]*G[1, w]*
    G[-w^(-1), w^2] - (8*G[1, -w]*G[1, w]*G[-w^(-1), w^2])/3 - 
   ((217*I)/3)*Pi*G[1, w^2]*G[-w^(-1), w^2] + 
   (37*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   (253*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   (460*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/9 + 
   (226*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/9 - 
   (74*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   (506*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
   (850*G[1, w^2]^2*G[-w^(-1), w^2])/9 - I*Pi*G[r1, w]*G[-w^(-1), w^2] - 
   I*Pi*G[r2, w]*G[-w^(-1), w^2] - ((16*I)/3)*Pi*G[r61, w^2]*
    G[-w^(-1), w^2] + (7*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   (16*G[0, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
   (31*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
   G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2] - 
   (14*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
   (32*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
   (62*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
   ((16*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), w^2] + 
   (7*G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   (16*G[0, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
   (31*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
   G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] - 
   (14*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
   (32*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   (62*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 
   (2*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 - 
   (4*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), w^2])/3 + 
   ((51*I)/2)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   9*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   (51*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
   (109*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/6 - 
   (22*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
   18*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 51*G[1, w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - (109*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
   (G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/2 - 
   G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 
   ((19*I)/2)*Pi*G[-w^(-1), w^2]^2 + (11*G[0, -w]*G[-w^(-1), w^2]^2)/12 - 
   (19*G[0, w]*G[-w^(-1), w^2]^2)/2 + (83*G[0, w^2]*G[-w^(-1), w^2]^2)/12 - 
   (31*G[1, r7]*G[-w^(-1), w^2]^2)/12 - (11*G[1, -w]*G[-w^(-1), w^2]^2)/6 + 
   19*G[1, w]*G[-w^(-1), w^2]^2 - (83*G[1, w^2]*G[-w^(-1), w^2]^2)/6 + 
   5*Pi^2*G[-w, w^2] - (113*G[0, -w]^2*G[-w, w^2])/18 + 
   (5*I)*Pi*G[0, w]*G[-w, w^2] - (2*G[0, -w]*G[0, w]*G[-w, w^2])/3 - 
   (3*I)*Pi*G[0, w^2]*G[-w, w^2] - 7*G[0, -w]*G[0, w^2]*G[-w, w^2] + 
   (2*G[0, w]*G[0, w^2]*G[-w, w^2])/3 + (35*G[0, w^2]^2*G[-w, w^2])/18 + 
   (3*I)*Pi*G[1, r7]*G[-w, w^2] + (17*G[0, w^2]*G[1, r7]*G[-w, w^2])/18 + 
   (205*G[0, -w]*G[1, -w]*G[-w, w^2])/9 + (4*G[0, w]*G[1, -w]*G[-w, w^2])/3 + 
   14*G[0, w^2]*G[1, -w]*G[-w, w^2] - (184*G[1, -w]^2*G[-w, w^2])/9 + 
   ((20*I)/3)*Pi*G[1, w]*G[-w, w^2] + (4*G[0, -w]*G[1, w]*G[-w, w^2])/3 + 
   6*G[0, w^2]*G[1, w]*G[-w, w^2] - (8*G[1, -w]*G[1, w]*G[-w, w^2])/3 - 
   ((217*I)/3)*Pi*G[1, w^2]*G[-w, w^2] + (37*G[0, -w]*G[1, w^2]*G[-w, w^2])/
    3 + (253*G[0, w]*G[1, w^2]*G[-w, w^2])/3 - 
   (460*G[0, w^2]*G[1, w^2]*G[-w, w^2])/9 + 
   (226*G[1, r7]*G[1, w^2]*G[-w, w^2])/9 - (74*G[1, -w]*G[1, w^2]*G[-w, w^2])/
    3 - (506*G[1, w]*G[1, w^2]*G[-w, w^2])/3 + (850*G[1, w^2]^2*G[-w, w^2])/
    9 - ((25*I)/3)*Pi*G[r1, w]*G[-w, w^2] - ((25*I)/3)*Pi*G[r2, w]*
    G[-w, w^2] - ((16*I)/3)*Pi*G[r61, w^2]*G[-w, w^2] + 
   (7*G[0, -w]*G[r61, w^2]*G[-w, w^2])/3 + 
   (16*G[0, w]*G[r61, w^2]*G[-w, w^2])/3 - 
   (31*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/3 - G[1, r7]*G[r61, w^2]*
    G[-w, w^2] - (14*G[1, -w]*G[r61, w^2]*G[-w, w^2])/3 - 
   (32*G[1, w]*G[r61, w^2]*G[-w, w^2])/3 + 
   (62*G[1, w^2]*G[r61, w^2]*G[-w, w^2])/3 - ((16*I)/3)*Pi*G[r62, w^2]*
    G[-w, w^2] + (7*G[0, -w]*G[r62, w^2]*G[-w, w^2])/3 + 
   (16*G[0, w]*G[r62, w^2]*G[-w, w^2])/3 - 
   (31*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/3 - G[1, r7]*G[r62, w^2]*
    G[-w, w^2] - (14*G[1, -w]*G[r62, w^2]*G[-w, w^2])/3 - 
   (32*G[1, w]*G[r62, w^2]*G[-w, w^2])/3 + 
   (62*G[1, w^2]*G[r62, w^2]*G[-w, w^2])/3 + ((51*I)/2)*Pi*G[w^(-2), w^2]*
    G[-w, w^2] - (37*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
   (51*G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
   (109*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/6 - 
   (22*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
   (74*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 51*G[1, w]*G[w^(-2), w^2]*
    G[-w, w^2] - (109*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
   (7*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2])/6 - 
   (7*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2])/3 + (19*I)*Pi*G[-w^(-1), w^2]*
    G[-w, w^2] + (33*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/2 - 
   19*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2] + 
   (83*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/6 - 
   (31*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/6 - 33*G[1, -w]*G[-w^(-1), w^2]*
    G[-w, w^2] + 38*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2] - 
   (83*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/3 + ((19*I)/2)*Pi*G[-w, w^2]^2 + 
   (11*G[0, -w]*G[-w, w^2]^2)/12 - (19*G[0, w]*G[-w, w^2]^2)/2 + 
   (83*G[0, w^2]*G[-w, w^2]^2)/12 - (31*G[1, r7]*G[-w, w^2]^2)/12 - 
   (11*G[1, -w]*G[-w, w^2]^2)/6 + 19*G[1, w]*G[-w, w^2]^2 - 
   (83*G[1, w^2]*G[-w, w^2]^2)/6 + (5*Pi^2*G[w^2, -w])/3 + 
   G[0, -w]^2*G[w^2, -w] - (4*G[0, -w]*G[0, w]*G[w^2, -w])/3 - 
   (8*G[0, -w]*G[0, w^2]*G[w^2, -w])/3 - (G[0, w]*G[0, w^2]*G[w^2, -w])/3 - 
   4*G[0, -w]*G[1, -w]*G[w^2, -w] - 2*G[0, w]*G[1, -w]*G[w^2, -w] + 
   (2*G[0, w^2]*G[1, -w]*G[w^2, -w])/3 + 4*G[1, -w]^2*G[w^2, -w] + 
   (8*G[0, -w]*G[1, w]*G[w^2, -w])/3 + 4*G[1, -w]*G[1, w]*G[w^2, -w] + 
   (7*G[0, w]*G[r61, -w]*G[w^2, -w])/3 + (7*G[0, w^2]*G[r61, -w]*G[w^2, -w])/
    3 - (14*G[1, w]*G[r61, -w]*G[w^2, -w])/3 + 
   (7*G[0, -w]*G[r61, w^2]*G[w^2, -w])/3 - 
   (7*G[r61, -w]*G[r61, w^2]*G[w^2, -w])/3 + 
   (7*G[0, w]*G[r62, -w]*G[w^2, -w])/3 + (7*G[0, w^2]*G[r62, -w]*G[w^2, -w])/
    3 - (14*G[1, w]*G[r62, -w]*G[w^2, -w])/3 - 
   (7*G[r61, w^2]*G[r62, -w]*G[w^2, -w])/3 + 
   (7*G[0, -w]*G[r62, w^2]*G[w^2, -w])/3 - 
   (7*G[r61, -w]*G[r62, w^2]*G[w^2, -w])/3 - 
   (7*G[r62, -w]*G[r62, w^2]*G[w^2, -w])/3 + 
   (2*G[0, -w]*G[-w, w^2]*G[w^2, -w])/3 - (4*G[1, -w]*G[-w, w^2]*G[w^2, -w])/
    3 - (13*G[0, -w]*G[0, 0, -w])/3 - (8*G[0, w]*G[0, 0, -w])/3 + 
   (25*G[0, w^2]*G[0, 0, -w])/9 + 2*G[1, -w]*G[0, 0, -w] + 
   (16*G[1, w]*G[0, 0, -w])/3 - (34*G[1, w^2]*G[0, 0, -w])/3 + 
   2*G[r51, -w]*G[0, 0, -w] - 2*G[r51, w^2]*G[0, 0, -w] + 
   2*G[r52, -w]*G[0, 0, -w] - 2*G[r52, w^2]*G[0, 0, -w] - 
   4*G[r61, -w]*G[0, 0, -w] - (10*G[r61, w^2]*G[0, 0, -w])/3 - 
   4*G[r62, -w]*G[0, 0, -w] - (10*G[r62, w^2]*G[0, 0, -w])/3 + 
   (4*G[w^(-2), -w]*G[0, 0, -w])/3 + (47*G[w^(-2), w^2]*G[0, 0, -w])/18 + 
   4*G[-w^(-1), -w]*G[0, 0, -w] + (101*G[-w^(-1), w^2]*G[0, 0, -w])/18 + 
   (101*G[-w, w^2]*G[0, 0, -w])/18 + (4*G[w^2, -w]*G[0, 0, -w])/3 + 
   ((8*I)/3)*Pi*G[0, 0, w] + (5*G[0, -w]*G[0, 0, w])/3 + 
   (22*G[0, w^2]*G[0, 0, w])/3 - 38*G[1, w^2]*G[0, 0, w] - 
   4*G[r61, -w]*G[0, 0, w] - (4*G[r61, w^2]*G[0, 0, w])/3 - 
   4*G[r62, -w]*G[0, 0, w] - (4*G[r62, w^2]*G[0, 0, w])/3 + 
   (4*G[w^(-2), -w]*G[0, 0, w])/3 - (10*G[w^(-2), w^2]*G[0, 0, w])/3 + 
   G[-w^(-1), -w]*G[0, 0, w] + (67*G[-w^(-1), w^2]*G[0, 0, w])/3 + 
   (G[-w, w^2]*G[0, 0, w])/3 + (10*G[w^2, -w]*G[0, 0, w])/3 - 
   ((2*I)/3)*Pi*G[0, 0, w^2] - (17*G[0, -w]*G[0, 0, w^2])/9 + 
   (20*G[0, w]*G[0, 0, w^2])/3 - (368*G[0, w^2]*G[0, 0, w^2])/9 + 
   (62*G[1, r7]*G[0, 0, w^2])/9 + (52*G[1, -w]*G[0, 0, w^2])/9 - 
   (40*G[1, w]*G[0, 0, w^2])/3 - (238*G[1, w^2]*G[0, 0, w^2])/9 - 
   (5*G[r61, -w]*G[0, 0, w^2])/3 + (129*G[r61, w^2]*G[0, 0, w^2])/2 - 
   (5*G[r62, -w]*G[0, 0, w^2])/3 + (129*G[r62, w^2]*G[0, 0, w^2])/2 + 
   (G[w^(-2), -w]*G[0, 0, w^2])/3 - (67*G[w^(-2), w^2]*G[0, 0, w^2])/9 + 
   (G[-w^(-1), -w]*G[0, 0, w^2])/3 - (53*G[-w^(-1), w^2]*G[0, 0, w^2])/18 - 
   (53*G[-w, w^2]*G[0, 0, w^2])/18 + (G[w^2, -w]*G[0, 0, w^2])/3 + 
   ((20*I)/3)*Pi*G[0, 1, r7] + (32*G[0, w^2]*G[0, 1, r7])/3 + 
   12*G[1, w^2]*G[0, 1, r7] - 4*G[r61, w^2]*G[0, 1, r7] - 
   4*G[r62, w^2]*G[0, 1, r7] - (35*G[w^(-2), w^2]*G[0, 1, r7])/6 - 
   (41*G[-w^(-1), w^2]*G[0, 1, r7])/6 - (41*G[-w, w^2]*G[0, 1, r7])/6 - 
   (8*G[0, -w]*G[0, 1, -w])/3 + (14*G[0, w]*G[0, 1, -w])/3 + 
   (16*G[0, w^2]*G[0, 1, -w])/9 + (52*G[1, -w]*G[0, 1, -w])/3 - 
   (28*G[1, w]*G[0, 1, -w])/3 + (68*G[1, w^2]*G[0, 1, -w])/3 - 
   4*G[r51, -w]*G[0, 1, -w] + 4*G[r51, w^2]*G[0, 1, -w] - 
   4*G[r52, -w]*G[0, 1, -w] + 4*G[r52, w^2]*G[0, 1, -w] + 
   4*G[r61, w^2]*G[0, 1, -w] + 4*G[r62, w^2]*G[0, 1, -w] + 
   2*G[w^(-2), -w]*G[0, 1, -w] - (89*G[w^(-2), w^2]*G[0, 1, -w])/9 - 
   4*G[-w^(-1), -w]*G[0, 1, -w] - (101*G[-w^(-1), w^2]*G[0, 1, -w])/9 - 
   (101*G[-w, w^2]*G[0, 1, -w])/9 + 2*G[w^2, -w]*G[0, 1, -w] - 
   (8*I)*Pi*G[0, 1, w] - (8*G[0, -w]*G[0, 1, w])/3 - 
   (46*G[0, w^2]*G[0, 1, w])/3 + 76*G[1, w^2]*G[0, 1, w] + 
   8*G[r61, -w]*G[0, 1, w] + (8*G[r61, w^2]*G[0, 1, w])/3 + 
   8*G[r62, -w]*G[0, 1, w] + (8*G[r62, w^2]*G[0, 1, w])/3 - 
   (16*G[w^(-2), -w]*G[0, 1, w])/3 - (20*G[w^(-2), w^2]*G[0, 1, w])/3 - 
   (68*G[-w^(-1), w^2]*G[0, 1, w])/3 - 8*G[-w, w^2]*G[0, 1, w] - 
   (20*G[w^2, -w]*G[0, 1, w])/3 - (2*I)*Pi*G[0, 1, w^2] + 
   (100*G[0, -w]*G[0, 1, w^2])/9 + (16*G[0, w]*G[0, 1, w^2])/3 - 
   (326*G[0, w^2]*G[0, 1, w^2])/9 - (160*G[1, r7]*G[0, 1, w^2])/9 - 
   (176*G[1, -w]*G[0, 1, w^2])/9 - (32*G[1, w]*G[0, 1, w^2])/3 + 
   (680*G[1, w^2]*G[0, 1, w^2])/9 + 8*G[r61, w^2]*G[0, 1, w^2] + 
   8*G[r62, w^2]*G[0, 1, w^2] - (2*G[w^(-2), -w]*G[0, 1, w^2])/3 - 
   (67*G[w^(-2), w^2]*G[0, 1, w^2])/9 - (2*G[-w^(-1), -w]*G[0, 1, w^2])/3 - 
   (19*G[-w^(-1), w^2]*G[0, 1, w^2])/9 - (19*G[-w, w^2]*G[0, 1, w^2])/9 - 
   (2*G[w^2, -w]*G[0, 1, w^2])/3 + ((4*I)/3)*Pi*G[0, r1, w] + 
   ((4*I)/3)*Pi*G[0, r2, w] + (G[0, -w]*G[0, r61, -w])/3 + 
   (G[0, w]*G[0, r61, -w])/3 - 6*G[0, w^2]*G[0, r61, -w] - 
   (2*G[1, w]*G[0, r61, -w])/3 + 4*G[r61, -w]*G[0, r61, -w] + 
   (11*G[r61, w^2]*G[0, r61, -w])/3 + 4*G[r62, -w]*G[0, r61, -w] + 
   (11*G[r62, w^2]*G[0, r61, -w])/3 - (7*G[w^(-2), -w]*G[0, r61, -w])/3 + 
   (7*G[w^(-2), w^2]*G[0, r61, -w])/3 - 2*G[-w^(-1), -w]*G[0, r61, -w] - 
   (7*G[w^2, -w]*G[0, r61, -w])/3 + ((8*I)/3)*Pi*G[0, r61, w^2] - 
   (5*G[0, -w]*G[0, r61, w^2])/3 - (31*G[0, w]*G[0, r61, w^2])/3 + 
   (141*G[0, w^2]*G[0, r61, w^2])/2 - (20*G[1, r7]*G[0, r61, w^2])/3 + 
   (62*G[1, w]*G[0, r61, w^2])/3 + 4*G[1, w^2]*G[0, r61, w^2] + 
   (5*G[r61, -w]*G[0, r61, w^2])/3 - (263*G[r61, w^2]*G[0, r61, w^2])/3 + 
   (5*G[r62, -w]*G[0, r61, w^2])/3 - (263*G[r62, w^2]*G[0, r61, w^2])/3 + 
   (67*G[w^(-2), w^2]*G[0, r61, w^2])/6 + 4*G[-w^(-1), w^2]*G[0, r61, w^2] + 
   4*G[-w, w^2]*G[0, r61, w^2] + (G[0, -w]*G[0, r62, -w])/3 + 
   (G[0, w]*G[0, r62, -w])/3 - 6*G[0, w^2]*G[0, r62, -w] - 
   (2*G[1, w]*G[0, r62, -w])/3 + 4*G[r61, -w]*G[0, r62, -w] + 
   (11*G[r61, w^2]*G[0, r62, -w])/3 + 4*G[r62, -w]*G[0, r62, -w] + 
   (11*G[r62, w^2]*G[0, r62, -w])/3 - (7*G[w^(-2), -w]*G[0, r62, -w])/3 + 
   (7*G[w^(-2), w^2]*G[0, r62, -w])/3 - 2*G[-w^(-1), -w]*G[0, r62, -w] - 
   (7*G[w^2, -w]*G[0, r62, -w])/3 + ((8*I)/3)*Pi*G[0, r62, w^2] - 
   (5*G[0, -w]*G[0, r62, w^2])/3 - (31*G[0, w]*G[0, r62, w^2])/3 + 
   (141*G[0, w^2]*G[0, r62, w^2])/2 - (20*G[1, r7]*G[0, r62, w^2])/3 + 
   (62*G[1, w]*G[0, r62, w^2])/3 + 4*G[1, w^2]*G[0, r62, w^2] + 
   (5*G[r61, -w]*G[0, r62, w^2])/3 - (263*G[r61, w^2]*G[0, r62, w^2])/3 + 
   (5*G[r62, -w]*G[0, r62, w^2])/3 - (263*G[r62, w^2]*G[0, r62, w^2])/3 + 
   (67*G[w^(-2), w^2]*G[0, r62, w^2])/6 + 4*G[-w^(-1), w^2]*G[0, r62, w^2] + 
   4*G[-w, w^2]*G[0, r62, w^2] + (7*G[0, w^2]*G[0, w^(-2), -w])/3 - 
   (7*G[r61, w^2]*G[0, w^(-2), -w])/3 - (7*G[r62, w^2]*G[0, w^(-2), -w])/3 - 
   ((2*I)/3)*Pi*G[0, w^(-2), w^2] - 5*G[0, -w]*G[0, w^(-2), w^2] + 
   (2*G[0, w]*G[0, w^(-2), w^2])/3 - (85*G[0, w^2]*G[0, w^(-2), w^2])/6 + 
   (17*G[1, r7]*G[0, w^(-2), w^2])/3 + 10*G[1, -w]*G[0, w^(-2), w^2] - 
   (4*G[1, w]*G[0, w^(-2), w^2])/3 - 10*G[1, w^2]*G[0, w^(-2), w^2] + 
   (115*G[r61, w^2]*G[0, w^(-2), w^2])/6 + 
   (115*G[r62, w^2]*G[0, w^(-2), w^2])/6 + (16*G[0, -w]*G[0, -w^(-1), -w])/
    3 - (32*G[1, -w]*G[0, -w^(-1), -w])/3 - (I/3)*Pi*G[0, -w^(-1), w^2] + 
   3*G[0, -w]*G[0, -w^(-1), w^2] + (G[0, w]*G[0, -w^(-1), w^2])/3 + 
   (8*G[0, w^2]*G[0, -w^(-1), w^2])/3 + 3*G[1, r7]*G[0, -w^(-1), w^2] - 
   6*G[1, -w]*G[0, -w^(-1), w^2] - (2*G[1, w]*G[0, -w^(-1), w^2])/3 - 
   (16*G[1, w^2]*G[0, -w^(-1), w^2])/3 - (5*G[0, -w]*G[0, -w, -w])/3 - 
   G[0, w]*G[0, -w, -w] + (G[0, w^2]*G[0, -w, -w])/3 + 
   2*G[1, -w]*G[0, -w, -w] + (8*G[1, w]*G[0, -w, -w])/3 + 
   14*G[1, w^2]*G[0, -w, -w] + 2*G[r51, -w]*G[0, -w, -w] - 
   2*G[r51, w^2]*G[0, -w, -w] + 2*G[r52, -w]*G[0, -w, -w] - 
   2*G[r52, w^2]*G[0, -w, -w] - (35*G[w^(-2), w^2]*G[0, -w, -w])/6 - 
   (4*G[-w^(-1), -w]*G[0, -w, -w])/3 + (G[-w^(-1), w^2]*G[0, -w, -w])/2 + 
   (G[-w, w^2]*G[0, -w, -w])/2 - (I/3)*Pi*G[0, -w, w^2] + 
   3*G[0, -w]*G[0, -w, w^2] + (G[0, w]*G[0, -w, w^2])/3 + 
   (8*G[0, w^2]*G[0, -w, w^2])/3 + 3*G[1, r7]*G[0, -w, w^2] - 
   6*G[1, -w]*G[0, -w, w^2] - (2*G[1, w]*G[0, -w, w^2])/3 - 
   (16*G[1, w^2]*G[0, -w, w^2])/3 + (7*G[0, w^2]*G[0, w^2, -w])/3 - 
   (7*G[r61, w^2]*G[0, w^2, -w])/3 - (7*G[r62, w^2]*G[0, w^2, -w])/3 - 
   (6*I)*Pi*G[0, w^2, w^2] - (197*G[0, -w]*G[0, w^2, w^2])/18 + 
   G[0, w]*G[0, w^2, w^2] + (121*G[0, w^2]*G[0, w^2, w^2])/9 + 
   (107*G[1, r7]*G[0, w^2, w^2])/18 + (155*G[1, -w]*G[0, w^2, w^2])/9 - 
   (16*G[1, w]*G[0, w^2, w^2])/3 + (37*G[1, w^2]*G[0, w^2, w^2])/9 + 
   (7*G[r61, -w]*G[0, w^2, w^2])/3 - 13*G[r61, w^2]*G[0, w^2, w^2] + 
   (7*G[r62, -w]*G[0, w^2, w^2])/3 - 13*G[r62, w^2]*G[0, w^2, w^2] - 
   (5*G[w^(-2), w^2]*G[0, w^2, w^2])/2 + (2*I)*Pi*G[-I, 0, r1] - 
   (2*I)*Pi*G[-I, 0, w] - (2*I)*Pi*G[-I, r1, r1] + (2*I)*Pi*G[-I, r1, w] - 
   (2*I)*Pi*G[-I, r2, r1] + (2*I)*Pi*G[-I, r2, w] + (2*I)*Pi*G[I, 0, r1] - 
   (2*I)*Pi*G[I, 0, w] - (2*I)*Pi*G[I, r1, r1] + (2*I)*Pi*G[I, r1, w] - 
   (2*I)*Pi*G[I, r2, r1] + (2*I)*Pi*G[I, r2, w] - 
   (26*G[0, -w]*G[1, 0, -w])/3 + 8*G[0, w]*G[1, 0, -w] + 
   (58*G[0, w^2]*G[1, 0, -w])/9 + (80*G[1, -w]*G[1, 0, -w])/3 - 
   16*G[1, w]*G[1, 0, -w] + (152*G[1, w^2]*G[1, 0, -w])/3 + 
   2*G[w^(-2), -w]*G[1, 0, -w] - (194*G[w^(-2), w^2]*G[1, 0, -w])/9 - 
   (20*G[-w^(-1), -w]*G[1, 0, -w])/3 - (92*G[-w^(-1), w^2]*G[1, 0, -w])/9 - 
   (92*G[-w, w^2]*G[1, 0, -w])/9 + 2*G[w^2, -w]*G[1, 0, -w] - 
   ((28*I)/3)*Pi*G[1, 0, w] - (4*G[0, -w]*G[1, 0, w])/3 - 
   (62*G[0, w^2]*G[1, 0, w])/3 + 96*G[1, w^2]*G[1, 0, w] + 
   8*G[r61, -w]*G[1, 0, w] + (32*G[r61, w^2]*G[1, 0, w])/3 + 
   8*G[r62, -w]*G[1, 0, w] + (32*G[r62, w^2]*G[1, 0, w])/3 - 
   (20*G[w^(-2), -w]*G[1, 0, w])/3 - (40*G[w^(-2), w^2]*G[1, 0, w])/3 - 
   (74*G[-w^(-1), w^2]*G[1, 0, w])/3 - (74*G[-w, w^2]*G[1, 0, w])/3 - 
   (20*G[w^2, -w]*G[1, 0, w])/3 - (20*I)*Pi*G[1, 0, w^2] - 
   (32*G[0, -w]*G[1, 0, w^2])/3 - 4*G[0, w]*G[1, 0, w^2] - 
   (352*G[0, w^2]*G[1, 0, w^2])/9 + (4*G[1, r7]*G[1, 0, w^2])/3 + 
   (64*G[1, -w]*G[1, 0, w^2])/3 + 8*G[1, w]*G[1, 0, w^2] + 
   (88*G[1, w^2]*G[1, 0, w^2])/3 - 4*G[r61, w^2]*G[1, 0, w^2] - 
   4*G[r62, w^2]*G[1, 0, w^2] + (68*G[w^(-2), w^2]*G[1, 0, w^2])/9 + 
   (188*G[-w^(-1), w^2]*G[1, 0, w^2])/9 + (188*G[-w, w^2]*G[1, 0, w^2])/9 - 
   ((31*I)/6)*Pi*G[1, 1, r7] - (119*G[0, w^2]*G[1, 1, r7])/9 - 
   4*G[1, w^2]*G[1, 1, r7] + (16*G[r61, w^2]*G[1, 1, r7])/3 + 
   (16*G[r62, w^2]*G[1, 1, r7])/3 + (34*G[w^(-2), w^2]*G[1, 1, r7])/9 + 
   (55*G[-w^(-1), w^2]*G[1, 1, r7])/9 + (55*G[-w, w^2]*G[1, 1, r7])/9 + 
   (100*G[0, -w]*G[1, 1, -w])/3 - 16*G[0, w]*G[1, 1, -w] - 
   (116*G[0, w^2]*G[1, 1, -w])/9 - (256*G[1, -w]*G[1, 1, -w])/3 + 
   32*G[1, w]*G[1, 1, -w] - (304*G[1, w^2]*G[1, 1, -w])/3 - 
   4*G[w^(-2), -w]*G[1, 1, -w] + (388*G[w^(-2), w^2]*G[1, 1, -w])/9 + 
   (40*G[-w^(-1), -w]*G[1, 1, -w])/3 + (184*G[-w^(-1), w^2]*G[1, 1, -w])/9 + 
   (184*G[-w, w^2]*G[1, 1, -w])/9 - 4*G[w^2, -w]*G[1, 1, -w] + 
   (32*I)*Pi*G[1, 1, w] + (8*G[0, -w]*G[1, 1, w])/3 + 
   (124*G[0, w^2]*G[1, 1, w])/3 - 192*G[1, w^2]*G[1, 1, w] - 
   16*G[r61, -w]*G[1, 1, w] - (64*G[r61, w^2]*G[1, 1, w])/3 - 
   16*G[r62, -w]*G[1, 1, w] - (64*G[r62, w^2]*G[1, 1, w])/3 + 
   (40*G[w^(-2), -w]*G[1, 1, w])/3 + (80*G[w^(-2), w^2]*G[1, 1, w])/3 + 
   (148*G[-w^(-1), w^2]*G[1, 1, w])/3 + (148*G[-w, w^2]*G[1, 1, w])/3 + 
   (40*G[w^2, -w]*G[1, 1, w])/3 - (120*I)*Pi*G[1, 1, w^2] + 
   (296*G[0, -w]*G[1, 1, w^2])/3 + 168*G[0, w]*G[1, 1, w^2] - 
   (208*G[0, w^2]*G[1, 1, w^2])/9 + 64*G[1, r7]*G[1, 1, w^2] - 
   (592*G[1, -w]*G[1, 1, w^2])/3 - 336*G[1, w]*G[1, 1, w^2] + 
   128*G[1, w^2]*G[1, 1, w^2] - (136*G[w^(-2), w^2]*G[1, 1, w^2])/9 - 
   (232*G[-w^(-1), w^2]*G[1, 1, w^2])/9 - (232*G[-w, w^2]*G[1, 1, w^2])/9 - 
   ((20*I)/3)*Pi*G[1, r1, w] - ((20*I)/3)*Pi*G[1, r2, w] - 
   ((16*I)/3)*Pi*G[1, r61, w^2] + (16*G[0, w]*G[1, r61, w^2])/3 + 
   8*G[0, w^2]*G[1, r61, w^2] + (16*G[1, r7]*G[1, r61, w^2])/3 - 
   (32*G[1, w]*G[1, r61, w^2])/3 - 8*G[-w^(-1), w^2]*G[1, r61, w^2] - 
   8*G[-w, w^2]*G[1, r61, w^2] - ((16*I)/3)*Pi*G[1, r62, w^2] + 
   (16*G[0, w]*G[1, r62, w^2])/3 + 8*G[0, w^2]*G[1, r62, w^2] + 
   (16*G[1, r7]*G[1, r62, w^2])/3 - (32*G[1, w]*G[1, r62, w^2])/3 - 
   8*G[-w^(-1), w^2]*G[1, r62, w^2] - 8*G[-w, w^2]*G[1, r62, w^2] + 
   (43*I)*Pi*G[1, w^(-2), w^2] - 21*G[0, -w]*G[1, w^(-2), w^2] - 
   43*G[0, w]*G[1, w^(-2), w^2] + 17*G[0, w^2]*G[1, w^(-2), w^2] - 
   22*G[1, r7]*G[1, w^(-2), w^2] + 42*G[1, -w]*G[1, w^(-2), w^2] + 
   86*G[1, w]*G[1, w^(-2), w^2] - 42*G[1, w^2]*G[1, w^(-2), w^2] + 
   4*G[r61, w^2]*G[1, w^(-2), w^2] + 4*G[r62, w^2]*G[1, w^(-2), w^2] - 
   8*G[0, -w]*G[1, -w^(-1), -w] + 16*G[1, -w]*G[1, -w^(-1), -w] + 
   ((127*I)/3)*Pi*G[1, -w^(-1), w^2] - (53*G[0, -w]*G[1, -w^(-1), w^2])/3 - 
   (127*G[0, w]*G[1, -w^(-1), w^2])/3 + (77*G[0, w^2]*G[1, -w^(-1), w^2])/3 - 
   (50*G[1, r7]*G[1, -w^(-1), w^2])/3 + (106*G[1, -w]*G[1, -w^(-1), w^2])/3 + 
   (254*G[1, w]*G[1, -w^(-1), w^2])/3 - (154*G[1, w^2]*G[1, -w^(-1), w^2])/
    3 + 8*G[0, -w]*G[1, -w, -w] - (4*G[0, w]*G[1, -w, -w])/3 - 
   (14*G[0, w^2]*G[1, -w, -w])/3 - (40*G[1, -w]*G[1, -w, -w])/3 + 
   (8*G[1, w]*G[1, -w, -w])/3 - 28*G[1, w^2]*G[1, -w, -w] - 
   4*G[r51, -w]*G[1, -w, -w] + 4*G[r51, w^2]*G[1, -w, -w] - 
   4*G[r52, -w]*G[1, -w, -w] + 4*G[r52, w^2]*G[1, -w, -w] + 
   4*G[r61, w^2]*G[1, -w, -w] + 4*G[r62, w^2]*G[1, -w, -w] + 
   (35*G[w^(-2), w^2]*G[1, -w, -w])/3 + (8*G[-w^(-1), -w]*G[1, -w, -w])/3 - 
   G[-w^(-1), w^2]*G[1, -w, -w] - G[-w, w^2]*G[1, -w, -w] + 
   ((127*I)/3)*Pi*G[1, -w, w^2] - (53*G[0, -w]*G[1, -w, w^2])/3 - 
   (127*G[0, w]*G[1, -w, w^2])/3 + (77*G[0, w^2]*G[1, -w, w^2])/3 - 
   (50*G[1, r7]*G[1, -w, w^2])/3 + (106*G[1, -w]*G[1, -w, w^2])/3 + 
   (254*G[1, w]*G[1, -w, w^2])/3 - (154*G[1, w^2]*G[1, -w, w^2])/3 + 
   ((17*I)/3)*Pi*G[1, w^2, w^2] + (173*G[0, -w]*G[1, w^2, w^2])/9 + 
   (25*G[0, w]*G[1, w^2, w^2])/3 - (83*G[0, w^2]*G[1, w^2, w^2])/9 - 
   (98*G[1, r7]*G[1, w^2, w^2])/9 - (346*G[1, -w]*G[1, w^2, w^2])/9 - 
   (50*G[1, w]*G[1, w^2, w^2])/3 + (94*G[1, w^2]*G[1, w^2, w^2])/9 + 
   4*G[r61, w^2]*G[1, w^2, w^2] + 4*G[r62, w^2]*G[1, w^2, w^2] + 
   (4*I)*Pi*G[r1, 0, w] - (2*G[0, -w]*G[r1, 0, w])/3 + 
   (8*G[0, w^2]*G[r1, 0, w])/3 - 10*G[1, w^2]*G[r1, 0, w] - 
   4*G[r61, w^2]*G[r1, 0, w] - 4*G[r62, w^2]*G[r1, 0, w] + 
   (2*G[w^(-2), -w]*G[r1, 0, w])/3 + (10*G[w^(-2), w^2]*G[r1, 0, w])/3 + 
   G[-w^(-1), w^2]*G[r1, 0, w] + (25*G[-w, w^2]*G[r1, 0, w])/3 - 
   (8*I)*Pi*G[r1, 1, w] + (4*G[0, -w]*G[r1, 1, w])/3 - 
   (16*G[0, w^2]*G[r1, 1, w])/3 + 20*G[1, w^2]*G[r1, 1, w] + 
   8*G[r61, w^2]*G[r1, 1, w] + 8*G[r62, w^2]*G[r1, 1, w] - 
   (4*G[w^(-2), -w]*G[r1, 1, w])/3 - (20*G[w^(-2), w^2]*G[r1, 1, w])/3 - 
   2*G[-w^(-1), w^2]*G[r1, 1, w] - (50*G[-w, w^2]*G[r1, 1, w])/3 + 
   (4*I)*Pi*G[r2, 0, w] - (2*G[0, -w]*G[r2, 0, w])/3 + 
   (8*G[0, w^2]*G[r2, 0, w])/3 - 10*G[1, w^2]*G[r2, 0, w] - 
   4*G[r61, w^2]*G[r2, 0, w] - 4*G[r62, w^2]*G[r2, 0, w] + 
   (2*G[w^(-2), -w]*G[r2, 0, w])/3 + (10*G[w^(-2), w^2]*G[r2, 0, w])/3 + 
   G[-w^(-1), w^2]*G[r2, 0, w] + (25*G[-w, w^2]*G[r2, 0, w])/3 - 
   (8*I)*Pi*G[r2, 1, w] + (4*G[0, -w]*G[r2, 1, w])/3 - 
   (16*G[0, w^2]*G[r2, 1, w])/3 + 20*G[1, w^2]*G[r2, 1, w] + 
   8*G[r61, w^2]*G[r2, 1, w] + 8*G[r62, w^2]*G[r2, 1, w] - 
   (4*G[w^(-2), -w]*G[r2, 1, w])/3 - (20*G[w^(-2), w^2]*G[r2, 1, w])/3 - 
   2*G[-w^(-1), w^2]*G[r2, 1, w] - (50*G[-w, w^2]*G[r2, 1, w])/3 + 
   2*G[0, -w]*G[r51, 0, -w] - 4*G[1, -w]*G[r51, 0, -w] - 
   2*G[0, -w]*G[r51, 0, w^2] + 4*G[1, -w]*G[r51, 0, w^2] - 
   2*G[0, -w]*G[r51, -w^(-1), -w] + 4*G[1, -w]*G[r51, -w^(-1), -w] + 
   2*G[0, -w]*G[r51, -w^(-1), w^2] - 4*G[1, -w]*G[r51, -w^(-1), w^2] - 
   2*G[0, -w]*G[r51, -w, -w] + 4*G[1, -w]*G[r51, -w, -w] + 
   2*G[0, -w]*G[r51, -w, w^2] - 4*G[1, -w]*G[r51, -w, w^2] + 
   2*G[0, -w]*G[r52, 0, -w] - 4*G[1, -w]*G[r52, 0, -w] - 
   2*G[0, -w]*G[r52, 0, w^2] + 4*G[1, -w]*G[r52, 0, w^2] - 
   2*G[0, -w]*G[r52, -w^(-1), -w] + 4*G[1, -w]*G[r52, -w^(-1), -w] + 
   2*G[0, -w]*G[r52, -w^(-1), w^2] - 4*G[1, -w]*G[r52, -w^(-1), w^2] - 
   2*G[0, -w]*G[r52, -w, -w] + 4*G[1, -w]*G[r52, -w, -w] + 
   2*G[0, -w]*G[r52, -w, w^2] - 4*G[1, -w]*G[r52, -w, w^2] + 
   (G[0, -w]*G[r61, 0, -w])/3 - 4*G[0, w]*G[r61, 0, -w] - 
   8*G[0, w^2]*G[r61, 0, -w] + 8*G[1, w]*G[r61, 0, -w] + 
   4*G[r61, -w]*G[r61, 0, -w] + (17*G[r61, w^2]*G[r61, 0, -w])/3 + 
   4*G[r62, -w]*G[r61, 0, -w] + (17*G[r62, w^2]*G[r61, 0, -w])/3 - 
   (7*G[w^(-2), -w]*G[r61, 0, -w])/3 + (7*G[w^(-2), w^2]*G[r61, 0, -w])/3 - 
   2*G[-w^(-1), -w]*G[r61, 0, -w] - (7*G[w^2, -w]*G[r61, 0, -w])/3 + 
   (2*I)*Pi*G[r61, 0, w^2] - (14*G[0, -w]*G[r61, 0, w^2])/3 - 
   6*G[0, w]*G[r61, 0, w^2] + (254*G[0, w^2]*G[r61, 0, w^2])/3 - 
   (10*G[1, r7]*G[r61, 0, w^2])/3 + (4*G[1, -w]*G[r61, 0, w^2])/3 + 
   12*G[1, w]*G[r61, 0, w^2] + (8*G[1, w^2]*G[r61, 0, w^2])/3 + 
   4*G[r61, -w]*G[r61, 0, w^2] - (296*G[r61, w^2]*G[r61, 0, w^2])/3 + 
   4*G[r62, -w]*G[r61, 0, w^2] - (296*G[r62, w^2]*G[r61, 0, w^2])/3 + 
   (26*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 4*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
   4*G[-w, w^2]*G[r61, 0, w^2] - ((16*I)/3)*Pi*G[r61, 1, w^2] + 
   (16*G[0, w]*G[r61, 1, w^2])/3 + 8*G[0, w^2]*G[r61, 1, w^2] + 
   (16*G[1, r7]*G[r61, 1, w^2])/3 - (32*G[1, w]*G[r61, 1, w^2])/3 - 
   8*G[-w^(-1), w^2]*G[r61, 1, w^2] - 8*G[-w, w^2]*G[r61, 1, w^2] - 
   (G[0, -w]*G[r61, r61, -w])/3 + 4*G[0, w]*G[r61, r61, -w] + 
   (31*G[0, w^2]*G[r61, r61, -w])/3 - 8*G[1, w]*G[r61, r61, -w] - 
   4*G[r61, -w]*G[r61, r61, -w] - 8*G[r61, w^2]*G[r61, r61, -w] - 
   4*G[r62, -w]*G[r61, r61, -w] - 8*G[r62, w^2]*G[r61, r61, -w] + 
   (7*G[w^(-2), -w]*G[r61, r61, -w])/3 - (7*G[w^(-2), w^2]*G[r61, r61, -w])/
    3 + 2*G[-w^(-1), -w]*G[r61, r61, -w] + (7*G[w^2, -w]*G[r61, r61, -w])/3 - 
   ((16*I)/3)*Pi*G[r61, r61, w^2] + 4*G[0, -w]*G[r61, r61, w^2] + 
   (28*G[0, w]*G[r61, r61, w^2])/3 - (326*G[0, w^2]*G[r61, r61, w^2])/3 + 
   (16*G[1, r7]*G[r61, r61, w^2])/3 - (56*G[1, w]*G[r61, r61, w^2])/3 - 
   4*G[r61, -w]*G[r61, r61, w^2] + (352*G[r61, w^2]*G[r61, r61, w^2])/3 - 
   4*G[r62, -w]*G[r61, r61, w^2] + (352*G[r62, w^2]*G[r61, r61, w^2])/3 - 
   (26*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - (G[0, -w]*G[r61, r62, -w])/3 + 
   4*G[0, w]*G[r61, r62, -w] + (31*G[0, w^2]*G[r61, r62, -w])/3 - 
   8*G[1, w]*G[r61, r62, -w] - 4*G[r61, -w]*G[r61, r62, -w] - 
   8*G[r61, w^2]*G[r61, r62, -w] - 4*G[r62, -w]*G[r61, r62, -w] - 
   8*G[r62, w^2]*G[r61, r62, -w] + (7*G[w^(-2), -w]*G[r61, r62, -w])/3 - 
   (7*G[w^(-2), w^2]*G[r61, r62, -w])/3 + 2*G[-w^(-1), -w]*G[r61, r62, -w] + 
   (7*G[w^2, -w]*G[r61, r62, -w])/3 - ((16*I)/3)*Pi*G[r61, r62, w^2] + 
   4*G[0, -w]*G[r61, r62, w^2] + (28*G[0, w]*G[r61, r62, w^2])/3 - 
   (326*G[0, w^2]*G[r61, r62, w^2])/3 + (16*G[1, r7]*G[r61, r62, w^2])/3 - 
   (56*G[1, w]*G[r61, r62, w^2])/3 - 4*G[r61, -w]*G[r61, r62, w^2] + 
   (352*G[r61, w^2]*G[r61, r62, w^2])/3 - 4*G[r62, -w]*G[r61, r62, w^2] + 
   (352*G[r62, w^2]*G[r61, r62, w^2])/3 - 
   (26*G[w^(-2), w^2]*G[r61, r62, w^2])/3 - (7*G[0, w^2]*G[r61, w^(-2), -w])/
    3 + (7*G[r61, w^2]*G[r61, w^(-2), -w])/3 + 
   (7*G[r62, w^2]*G[r61, w^(-2), -w])/3 + ((10*I)/3)*Pi*G[r61, w^(-2), w^2] + 
   G[0, -w]*G[r61, w^(-2), w^2] - (10*G[0, w]*G[r61, w^(-2), w^2])/3 + 
   (53*G[0, w^2]*G[r61, w^(-2), w^2])/3 - (13*G[1, r7]*G[r61, w^(-2), w^2])/
    3 - 2*G[1, -w]*G[r61, w^(-2), w^2] + (20*G[1, w]*G[r61, w^(-2), w^2])/3 + 
   2*G[1, w^2]*G[r61, w^(-2), w^2] - (56*G[r61, w^2]*G[r61, w^(-2), w^2])/3 - 
   (56*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + 
   ((8*I)/3)*Pi*G[r61, -w^(-1), w^2] - (G[0, -w]*G[r61, -w^(-1), w^2])/3 - 
   (8*G[0, w]*G[r61, -w^(-1), w^2])/3 + (7*G[0, w^2]*G[r61, -w^(-1), w^2])/
    3 - (G[1, r7]*G[r61, -w^(-1), w^2])/3 + (2*G[1, -w]*G[r61, -w^(-1), w^2])/
    3 + (16*G[1, w]*G[r61, -w^(-1), w^2])/3 - 
   (14*G[1, w^2]*G[r61, -w^(-1), w^2])/3 + 2*G[0, w]*G[r61, -w, -w] + 
   2*G[0, w^2]*G[r61, -w, -w] - 4*G[1, w]*G[r61, -w, -w] - 
   2*G[r61, w^2]*G[r61, -w, -w] - 2*G[r62, w^2]*G[r61, -w, -w] + 
   ((8*I)/3)*Pi*G[r61, -w, w^2] - (G[0, -w]*G[r61, -w, w^2])/3 - 
   (8*G[0, w]*G[r61, -w, w^2])/3 + (7*G[0, w^2]*G[r61, -w, w^2])/3 - 
   (G[1, r7]*G[r61, -w, w^2])/3 + (2*G[1, -w]*G[r61, -w, w^2])/3 + 
   (16*G[1, w]*G[r61, -w, w^2])/3 - (14*G[1, w^2]*G[r61, -w, w^2])/3 - 
   (7*G[0, w^2]*G[r61, w^2, -w])/3 + (7*G[r61, w^2]*G[r61, w^2, -w])/3 + 
   (7*G[r62, w^2]*G[r61, w^2, -w])/3 + ((2*I)/3)*Pi*G[r61, w^2, w^2] + 
   (10*G[0, -w]*G[r61, w^2, w^2])/3 - (13*G[0, w]*G[r61, w^2, w^2])/3 - 
   (25*G[0, w^2]*G[r61, w^2, w^2])/2 - (5*G[1, r7]*G[r61, w^2, w^2])/3 - 
   2*G[1, -w]*G[r61, w^2, w^2] + (26*G[1, w]*G[r61, w^2, w^2])/3 - 
   2*G[1, w^2]*G[r61, w^2, w^2] - (7*G[r61, -w]*G[r61, w^2, w^2])/3 + 
   11*G[r61, w^2]*G[r61, w^2, w^2] - (7*G[r62, -w]*G[r61, w^2, w^2])/3 + 
   11*G[r62, w^2]*G[r61, w^2, w^2] + (5*G[w^(-2), w^2]*G[r61, w^2, w^2])/2 + 
   (G[0, -w]*G[r62, 0, -w])/3 - 4*G[0, w]*G[r62, 0, -w] - 
   8*G[0, w^2]*G[r62, 0, -w] + 8*G[1, w]*G[r62, 0, -w] + 
   4*G[r61, -w]*G[r62, 0, -w] + (17*G[r61, w^2]*G[r62, 0, -w])/3 + 
   4*G[r62, -w]*G[r62, 0, -w] + (17*G[r62, w^2]*G[r62, 0, -w])/3 - 
   (7*G[w^(-2), -w]*G[r62, 0, -w])/3 + (7*G[w^(-2), w^2]*G[r62, 0, -w])/3 - 
   2*G[-w^(-1), -w]*G[r62, 0, -w] - (7*G[w^2, -w]*G[r62, 0, -w])/3 + 
   (2*I)*Pi*G[r62, 0, w^2] - (14*G[0, -w]*G[r62, 0, w^2])/3 - 
   6*G[0, w]*G[r62, 0, w^2] + (254*G[0, w^2]*G[r62, 0, w^2])/3 - 
   (10*G[1, r7]*G[r62, 0, w^2])/3 + (4*G[1, -w]*G[r62, 0, w^2])/3 + 
   12*G[1, w]*G[r62, 0, w^2] + (8*G[1, w^2]*G[r62, 0, w^2])/3 + 
   4*G[r61, -w]*G[r62, 0, w^2] - (296*G[r61, w^2]*G[r62, 0, w^2])/3 + 
   4*G[r62, -w]*G[r62, 0, w^2] - (296*G[r62, w^2]*G[r62, 0, w^2])/3 + 
   (26*G[w^(-2), w^2]*G[r62, 0, w^2])/3 + 4*G[-w^(-1), w^2]*G[r62, 0, w^2] + 
   4*G[-w, w^2]*G[r62, 0, w^2] - ((16*I)/3)*Pi*G[r62, 1, w^2] + 
   (16*G[0, w]*G[r62, 1, w^2])/3 + 8*G[0, w^2]*G[r62, 1, w^2] + 
   (16*G[1, r7]*G[r62, 1, w^2])/3 - (32*G[1, w]*G[r62, 1, w^2])/3 - 
   8*G[-w^(-1), w^2]*G[r62, 1, w^2] - 8*G[-w, w^2]*G[r62, 1, w^2] - 
   (G[0, -w]*G[r62, r61, -w])/3 + 4*G[0, w]*G[r62, r61, -w] + 
   (31*G[0, w^2]*G[r62, r61, -w])/3 - 8*G[1, w]*G[r62, r61, -w] - 
   4*G[r61, -w]*G[r62, r61, -w] - 8*G[r61, w^2]*G[r62, r61, -w] - 
   4*G[r62, -w]*G[r62, r61, -w] - 8*G[r62, w^2]*G[r62, r61, -w] + 
   (7*G[w^(-2), -w]*G[r62, r61, -w])/3 - (7*G[w^(-2), w^2]*G[r62, r61, -w])/
    3 + 2*G[-w^(-1), -w]*G[r62, r61, -w] + (7*G[w^2, -w]*G[r62, r61, -w])/3 - 
   ((16*I)/3)*Pi*G[r62, r61, w^2] + 4*G[0, -w]*G[r62, r61, w^2] + 
   (28*G[0, w]*G[r62, r61, w^2])/3 - (326*G[0, w^2]*G[r62, r61, w^2])/3 + 
   (16*G[1, r7]*G[r62, r61, w^2])/3 - (56*G[1, w]*G[r62, r61, w^2])/3 - 
   4*G[r61, -w]*G[r62, r61, w^2] + (352*G[r61, w^2]*G[r62, r61, w^2])/3 - 
   4*G[r62, -w]*G[r62, r61, w^2] + (352*G[r62, w^2]*G[r62, r61, w^2])/3 - 
   (26*G[w^(-2), w^2]*G[r62, r61, w^2])/3 - (G[0, -w]*G[r62, r62, -w])/3 + 
   4*G[0, w]*G[r62, r62, -w] + (31*G[0, w^2]*G[r62, r62, -w])/3 - 
   8*G[1, w]*G[r62, r62, -w] - 4*G[r61, -w]*G[r62, r62, -w] - 
   8*G[r61, w^2]*G[r62, r62, -w] - 4*G[r62, -w]*G[r62, r62, -w] - 
   8*G[r62, w^2]*G[r62, r62, -w] + (7*G[w^(-2), -w]*G[r62, r62, -w])/3 - 
   (7*G[w^(-2), w^2]*G[r62, r62, -w])/3 + 2*G[-w^(-1), -w]*G[r62, r62, -w] + 
   (7*G[w^2, -w]*G[r62, r62, -w])/3 - ((16*I)/3)*Pi*G[r62, r62, w^2] + 
   4*G[0, -w]*G[r62, r62, w^2] + (28*G[0, w]*G[r62, r62, w^2])/3 - 
   (326*G[0, w^2]*G[r62, r62, w^2])/3 + (16*G[1, r7]*G[r62, r62, w^2])/3 - 
   (56*G[1, w]*G[r62, r62, w^2])/3 - 4*G[r61, -w]*G[r62, r62, w^2] + 
   (352*G[r61, w^2]*G[r62, r62, w^2])/3 - 4*G[r62, -w]*G[r62, r62, w^2] + 
   (352*G[r62, w^2]*G[r62, r62, w^2])/3 - 
   (26*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - (7*G[0, w^2]*G[r62, w^(-2), -w])/
    3 + (7*G[r61, w^2]*G[r62, w^(-2), -w])/3 + 
   (7*G[r62, w^2]*G[r62, w^(-2), -w])/3 + ((10*I)/3)*Pi*G[r62, w^(-2), w^2] + 
   G[0, -w]*G[r62, w^(-2), w^2] - (10*G[0, w]*G[r62, w^(-2), w^2])/3 + 
   (53*G[0, w^2]*G[r62, w^(-2), w^2])/3 - (13*G[1, r7]*G[r62, w^(-2), w^2])/
    3 - 2*G[1, -w]*G[r62, w^(-2), w^2] + (20*G[1, w]*G[r62, w^(-2), w^2])/3 + 
   2*G[1, w^2]*G[r62, w^(-2), w^2] - (56*G[r61, w^2]*G[r62, w^(-2), w^2])/3 - 
   (56*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + 
   ((8*I)/3)*Pi*G[r62, -w^(-1), w^2] - (G[0, -w]*G[r62, -w^(-1), w^2])/3 - 
   (8*G[0, w]*G[r62, -w^(-1), w^2])/3 + (7*G[0, w^2]*G[r62, -w^(-1), w^2])/
    3 - (G[1, r7]*G[r62, -w^(-1), w^2])/3 + (2*G[1, -w]*G[r62, -w^(-1), w^2])/
    3 + (16*G[1, w]*G[r62, -w^(-1), w^2])/3 - 
   (14*G[1, w^2]*G[r62, -w^(-1), w^2])/3 + 2*G[0, w]*G[r62, -w, -w] + 
   2*G[0, w^2]*G[r62, -w, -w] - 4*G[1, w]*G[r62, -w, -w] - 
   2*G[r61, w^2]*G[r62, -w, -w] - 2*G[r62, w^2]*G[r62, -w, -w] + 
   ((8*I)/3)*Pi*G[r62, -w, w^2] - (G[0, -w]*G[r62, -w, w^2])/3 - 
   (8*G[0, w]*G[r62, -w, w^2])/3 + (7*G[0, w^2]*G[r62, -w, w^2])/3 - 
   (G[1, r7]*G[r62, -w, w^2])/3 + (2*G[1, -w]*G[r62, -w, w^2])/3 + 
   (16*G[1, w]*G[r62, -w, w^2])/3 - (14*G[1, w^2]*G[r62, -w, w^2])/3 - 
   (7*G[0, w^2]*G[r62, w^2, -w])/3 + (7*G[r61, w^2]*G[r62, w^2, -w])/3 + 
   (7*G[r62, w^2]*G[r62, w^2, -w])/3 + ((2*I)/3)*Pi*G[r62, w^2, w^2] + 
   (10*G[0, -w]*G[r62, w^2, w^2])/3 - (13*G[0, w]*G[r62, w^2, w^2])/3 - 
   (25*G[0, w^2]*G[r62, w^2, w^2])/2 - (5*G[1, r7]*G[r62, w^2, w^2])/3 - 
   2*G[1, -w]*G[r62, w^2, w^2] + (26*G[1, w]*G[r62, w^2, w^2])/3 - 
   2*G[1, w^2]*G[r62, w^2, w^2] - (7*G[r61, -w]*G[r62, w^2, w^2])/3 + 
   11*G[r61, w^2]*G[r62, w^2, w^2] - (7*G[r62, -w]*G[r62, w^2, w^2])/3 + 
   11*G[r62, w^2]*G[r62, w^2, w^2] + (5*G[w^(-2), w^2]*G[r62, w^2, w^2])/2 - 
   (2*G[0, -w]*G[w^(-2), 0, -w])/3 + G[0, w]*G[w^(-2), 0, -w] + 
   (7*G[0, w^2]*G[w^(-2), 0, -w])/3 + (4*G[1, -w]*G[w^(-2), 0, -w])/3 - 
   (8*G[1, w]*G[w^(-2), 0, -w])/3 - (7*G[r61, w^2]*G[w^(-2), 0, -w])/3 - 
   (7*G[r62, w^2]*G[w^(-2), 0, -w])/3 + ((16*I)/3)*Pi*G[w^(-2), 0, w^2] + 
   (107*G[0, -w]*G[w^(-2), 0, w^2])/18 - (11*G[0, w]*G[w^(-2), 0, w^2])/3 - 
   (497*G[0, w^2]*G[w^(-2), 0, w^2])/18 - (5*G[1, r7]*G[w^(-2), 0, w^2])/18 - 
   (65*G[1, -w]*G[w^(-2), 0, w^2])/9 + 4*G[1, w]*G[w^(-2), 0, w^2] - 
   (127*G[1, w^2]*G[w^(-2), 0, w^2])/9 - (7*G[r61, -w]*G[w^(-2), 0, w^2])/3 + 
   (193*G[r61, w^2]*G[w^(-2), 0, w^2])/6 - (7*G[r62, -w]*G[w^(-2), 0, w^2])/
    3 + (193*G[r62, w^2]*G[w^(-2), 0, w^2])/6 + 
   (5*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/2 + 2*G[0, -w]*G[w^(-2), 1, -w] + 
   2*G[0, w]*G[w^(-2), 1, -w] - 4*G[1, -w]*G[w^(-2), 1, -w] - 
   4*G[1, w]*G[w^(-2), 1, -w] + ((112*I)/3)*Pi*G[w^(-2), 1, w^2] - 
   (362*G[0, -w]*G[w^(-2), 1, w^2])/9 - (154*G[0, w]*G[w^(-2), 1, w^2])/3 + 
   (236*G[0, w^2]*G[w^(-2), 1, w^2])/9 - (100*G[1, r7]*G[w^(-2), 1, w^2])/9 + 
   (724*G[1, -w]*G[w^(-2), 1, w^2])/9 + (308*G[1, w]*G[w^(-2), 1, w^2])/3 - 
   (472*G[1, w^2]*G[w^(-2), 1, w^2])/9 - (7*G[0, w]*G[w^(-2), r61, -w])/3 - 
   (7*G[0, w^2]*G[w^(-2), r61, -w])/3 + (14*G[1, w]*G[w^(-2), r61, -w])/3 + 
   (7*G[r61, w^2]*G[w^(-2), r61, -w])/3 + (7*G[r62, w^2]*G[w^(-2), r61, -w])/
    3 + ((8*I)/3)*Pi*G[w^(-2), r61, w^2] - (7*G[0, -w]*G[w^(-2), r61, w^2])/
    3 + G[0, w]*G[w^(-2), r61, w^2] + (181*G[0, w^2]*G[w^(-2), r61, w^2])/6 - 
   (8*G[1, r7]*G[w^(-2), r61, w^2])/3 - 2*G[1, w]*G[w^(-2), r61, w^2] + 
   4*G[1, w^2]*G[w^(-2), r61, w^2] + (7*G[r61, -w]*G[w^(-2), r61, w^2])/3 - 
   (89*G[r61, w^2]*G[w^(-2), r61, w^2])/3 + 
   (7*G[r62, -w]*G[w^(-2), r61, w^2])/3 - 
   (89*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
   (5*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 - (7*G[0, w]*G[w^(-2), r62, -w])/
    3 - (7*G[0, w^2]*G[w^(-2), r62, -w])/3 + (14*G[1, w]*G[w^(-2), r62, -w])/
    3 + (7*G[r61, w^2]*G[w^(-2), r62, -w])/3 + 
   (7*G[r62, w^2]*G[w^(-2), r62, -w])/3 + ((8*I)/3)*Pi*G[w^(-2), r62, w^2] - 
   (7*G[0, -w]*G[w^(-2), r62, w^2])/3 + G[0, w]*G[w^(-2), r62, w^2] + 
   (181*G[0, w^2]*G[w^(-2), r62, w^2])/6 - (8*G[1, r7]*G[w^(-2), r62, w^2])/
    3 - 2*G[1, w]*G[w^(-2), r62, w^2] + 4*G[1, w^2]*G[w^(-2), r62, w^2] + 
   (7*G[r61, -w]*G[w^(-2), r62, w^2])/3 - 
   (89*G[r61, w^2]*G[w^(-2), r62, w^2])/3 + 
   (7*G[r62, -w]*G[w^(-2), r62, w^2])/3 - 
   (89*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
   (5*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/2 - 
   ((38*I)/3)*Pi*G[w^(-2), w^(-2), w^2] + 
   (29*G[0, -w]*G[w^(-2), w^(-2), w^2])/4 + 
   (38*G[0, w]*G[w^(-2), w^(-2), w^2])/3 - 
   (19*G[0, w^2]*G[w^(-2), w^(-2), w^2])/4 + 
   (65*G[1, r7]*G[w^(-2), w^(-2), w^2])/12 - 
   (29*G[1, -w]*G[w^(-2), w^(-2), w^2])/2 - 
   (76*G[1, w]*G[w^(-2), w^(-2), w^2])/3 + 
   (29*G[1, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
   (5*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
   (5*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
   (2*G[0, -w]*G[w^(-2), -w^(-1), -w])/3 + 
   (4*G[1, -w]*G[w^(-2), -w^(-1), -w])/3 - 
   (14*I)*Pi*G[w^(-2), -w^(-1), w^2] + (91*G[0, -w]*G[w^(-2), -w^(-1), w^2])/
    12 + 14*G[0, w]*G[w^(-2), -w^(-1), w^2] - 
   (131*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/12 + 
   (37*G[1, r7]*G[w^(-2), -w^(-1), w^2])/12 - 
   (91*G[1, -w]*G[w^(-2), -w^(-1), w^2])/6 - 
   28*G[1, w]*G[w^(-2), -w^(-1), w^2] + 
   (131*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/6 - (14*I)*Pi*G[w^(-2), -w, w^2] + 
   (131*G[0, -w]*G[w^(-2), -w, w^2])/12 + 14*G[0, w]*G[w^(-2), -w, w^2] - 
   (131*G[0, w^2]*G[w^(-2), -w, w^2])/12 + (37*G[1, r7]*G[w^(-2), -w, w^2])/
    12 - (131*G[1, -w]*G[w^(-2), -w, w^2])/6 - 
   28*G[1, w]*G[w^(-2), -w, w^2] + (131*G[1, w^2]*G[w^(-2), -w, w^2])/6 + 
   7*G[0, -w]*G[-w^(-1), 0, -w] + (5*G[0, w]*G[-w^(-1), 0, -w])/3 - 
   (G[0, w^2]*G[-w^(-1), 0, -w])/3 - (38*G[1, -w]*G[-w^(-1), 0, -w])/3 - 
   (8*G[1, w]*G[-w^(-1), 0, -w])/3 - 14*G[1, w^2]*G[-w^(-1), 0, -w] - 
   2*G[r51, -w]*G[-w^(-1), 0, -w] + 2*G[r51, w^2]*G[-w^(-1), 0, -w] - 
   2*G[r52, -w]*G[-w^(-1), 0, -w] + 2*G[r52, w^2]*G[-w^(-1), 0, -w] + 
   (35*G[w^(-2), w^2]*G[-w^(-1), 0, -w])/6 + 
   (4*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/3 - 
   (G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/2 - (G[-w, w^2]*G[-w^(-1), 0, -w])/2 + 
   ((10*I)/3)*Pi*G[-w^(-1), 0, w^2] + (143*G[0, -w]*G[-w^(-1), 0, w^2])/18 + 
   7*G[0, w]*G[-w^(-1), 0, w^2] + (61*G[0, w^2]*G[-w^(-1), 0, w^2])/18 - 
   (71*G[1, r7]*G[-w^(-1), 0, w^2])/18 - (131*G[1, -w]*G[-w^(-1), 0, w^2])/
    9 - (20*G[1, w]*G[-w^(-1), 0, w^2])/3 + 
   (209*G[1, w^2]*G[-w^(-1), 0, w^2])/9 + 4*G[r61, w^2]*G[-w^(-1), 0, w^2] + 
   4*G[r62, w^2]*G[-w^(-1), 0, w^2] - (2*G[w^(-2), -w]*G[-w^(-1), 0, w^2])/
    3 - (55*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/6 - 
   (47*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/6 - 
   (91*G[-w, w^2]*G[-w^(-1), 0, w^2])/6 - 16*G[0, -w]*G[-w^(-1), 1, -w] + 
   (4*G[0, w]*G[-w^(-1), 1, -w])/3 + (14*G[0, w^2]*G[-w^(-1), 1, -w])/3 + 
   (88*G[1, -w]*G[-w^(-1), 1, -w])/3 - (8*G[1, w]*G[-w^(-1), 1, -w])/3 + 
   28*G[1, w^2]*G[-w^(-1), 1, -w] + 4*G[r51, -w]*G[-w^(-1), 1, -w] - 
   4*G[r51, w^2]*G[-w^(-1), 1, -w] + 4*G[r52, -w]*G[-w^(-1), 1, -w] - 
   4*G[r52, w^2]*G[-w^(-1), 1, -w] - 4*G[r61, w^2]*G[-w^(-1), 1, -w] - 
   4*G[r62, w^2]*G[-w^(-1), 1, -w] - (35*G[w^(-2), w^2]*G[-w^(-1), 1, -w])/
    3 - (8*G[-w^(-1), -w]*G[-w^(-1), 1, -w])/3 + 
   G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + G[-w, w^2]*G[-w^(-1), 1, -w] + 
   (30*I)*Pi*G[-w^(-1), 1, w^2] - (182*G[0, -w]*G[-w^(-1), 1, w^2])/9 - 
   (130*G[0, w]*G[-w^(-1), 1, w^2])/3 + (122*G[0, w^2]*G[-w^(-1), 1, w^2])/
    9 - (76*G[1, r7]*G[-w^(-1), 1, w^2])/9 + 
   (340*G[1, -w]*G[-w^(-1), 1, w^2])/9 + (260*G[1, w]*G[-w^(-1), 1, w^2])/3 - 
   (784*G[1, w^2]*G[-w^(-1), 1, w^2])/9 - 8*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
   8*G[r62, w^2]*G[-w^(-1), 1, w^2] + (4*G[w^(-2), -w]*G[-w^(-1), 1, w^2])/
    3 + (55*G[w^(-2), w^2]*G[-w^(-1), 1, w^2])/3 + 
   (47*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2])/3 + 
   (91*G[-w, w^2]*G[-w^(-1), 1, w^2])/3 - 2*G[0, w]*G[-w^(-1), r61, -w] - 
   2*G[0, w^2]*G[-w^(-1), r61, -w] + 4*G[1, w]*G[-w^(-1), r61, -w] + 
   2*G[r61, w^2]*G[-w^(-1), r61, -w] + 2*G[r62, w^2]*G[-w^(-1), r61, -w] + 
   ((8*I)/3)*Pi*G[-w^(-1), r61, w^2] - (8*G[0, w]*G[-w^(-1), r61, w^2])/3 + 
   4*G[0, w^2]*G[-w^(-1), r61, w^2] + (4*G[1, r7]*G[-w^(-1), r61, w^2])/3 + 
   (16*G[1, w]*G[-w^(-1), r61, w^2])/3 - 8*G[1, w^2]*G[-w^(-1), r61, w^2] - 
   2*G[0, w]*G[-w^(-1), r62, -w] - 2*G[0, w^2]*G[-w^(-1), r62, -w] + 
   4*G[1, w]*G[-w^(-1), r62, -w] + 2*G[r61, w^2]*G[-w^(-1), r62, -w] + 
   2*G[r62, w^2]*G[-w^(-1), r62, -w] + ((8*I)/3)*Pi*G[-w^(-1), r62, w^2] - 
   (8*G[0, w]*G[-w^(-1), r62, w^2])/3 + 4*G[0, w^2]*G[-w^(-1), r62, w^2] + 
   (4*G[1, r7]*G[-w^(-1), r62, w^2])/3 + (16*G[1, w]*G[-w^(-1), r62, w^2])/
    3 - 8*G[1, w^2]*G[-w^(-1), r62, w^2] - 
   ((23*I)/2)*Pi*G[-w^(-1), w^(-2), w^2] + 
   (29*G[0, -w]*G[-w^(-1), w^(-2), w^2])/4 + 
   (23*G[0, w]*G[-w^(-1), w^(-2), w^2])/2 - 
   (29*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/4 + 
   (17*G[1, r7]*G[-w^(-1), w^(-2), w^2])/4 - 
   (29*G[1, -w]*G[-w^(-1), w^(-2), w^2])/2 - 
   23*G[1, w]*G[-w^(-1), w^(-2), w^2] + 
   (29*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/2 + 
   (4*G[0, -w]*G[-w^(-1), -w^(-1), -w])/3 - 
   (8*G[1, -w]*G[-w^(-1), -w^(-1), -w])/3 - 
   ((19*I)/2)*Pi*G[-w^(-1), -w^(-1), w^2] - 
   (17*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/12 + 
   (19*G[0, w]*G[-w^(-1), -w^(-1), w^2])/2 - 
   (83*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/12 + 
   (31*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/12 + 
   (17*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/6 - 
   19*G[1, w]*G[-w^(-1), -w^(-1), w^2] + 
   (83*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/6 - 
   ((19*I)/2)*Pi*G[-w^(-1), -w, w^2] - (35*G[0, -w]*G[-w^(-1), -w, w^2])/4 + 
   (19*G[0, w]*G[-w^(-1), -w, w^2])/2 - (83*G[0, w^2]*G[-w^(-1), -w, w^2])/
    12 + (31*G[1, r7]*G[-w^(-1), -w, w^2])/12 + 
   (35*G[1, -w]*G[-w^(-1), -w, w^2])/2 - 19*G[1, w]*G[-w^(-1), -w, w^2] + 
   (83*G[1, w^2]*G[-w^(-1), -w, w^2])/6 + ((5*I)/2)*Pi*G[-w^(-1), w^2, w^2] - 
   (11*G[0, -w]*G[-w^(-1), w^2, w^2])/3 - (5*G[0, w]*G[-w^(-1), w^2, w^2])/
    2 + (11*G[0, w^2]*G[-w^(-1), w^2, w^2])/3 + 
   (7*G[1, r7]*G[-w^(-1), w^2, w^2])/6 + (22*G[1, -w]*G[-w^(-1), w^2, w^2])/
    3 + 5*G[1, w]*G[-w^(-1), w^2, w^2] - (22*G[1, w^2]*G[-w^(-1), w^2, w^2])/
    3 + ((10*I)/3)*Pi*G[-w, 0, w^2] + (143*G[0, -w]*G[-w, 0, w^2])/18 - 
   (G[0, w]*G[-w, 0, w^2])/3 + (61*G[0, w^2]*G[-w, 0, w^2])/18 - 
   (71*G[1, r7]*G[-w, 0, w^2])/18 - (131*G[1, -w]*G[-w, 0, w^2])/9 - 
   (20*G[1, w]*G[-w, 0, w^2])/3 + (209*G[1, w^2]*G[-w, 0, w^2])/9 + 
   4*G[r61, w^2]*G[-w, 0, w^2] + 4*G[r62, w^2]*G[-w, 0, w^2] - 
   (35*G[w^(-2), w^2]*G[-w, 0, w^2])/6 - (2*G[-w^(-1), -w]*G[-w, 0, w^2])/3 - 
   (91*G[-w^(-1), w^2]*G[-w, 0, w^2])/6 - (47*G[-w, w^2]*G[-w, 0, w^2])/6 - 
   (2*G[w^2, -w]*G[-w, 0, w^2])/3 + (30*I)*Pi*G[-w, 1, w^2] - 
   (182*G[0, -w]*G[-w, 1, w^2])/9 - (130*G[0, w]*G[-w, 1, w^2])/3 + 
   (122*G[0, w^2]*G[-w, 1, w^2])/9 - (76*G[1, r7]*G[-w, 1, w^2])/9 + 
   (340*G[1, -w]*G[-w, 1, w^2])/9 + (260*G[1, w]*G[-w, 1, w^2])/3 - 
   (784*G[1, w^2]*G[-w, 1, w^2])/9 - 8*G[r61, w^2]*G[-w, 1, w^2] - 
   8*G[r62, w^2]*G[-w, 1, w^2] + (35*G[w^(-2), w^2]*G[-w, 1, w^2])/3 + 
   (4*G[-w^(-1), -w]*G[-w, 1, w^2])/3 + (91*G[-w^(-1), w^2]*G[-w, 1, w^2])/
    3 + (47*G[-w, w^2]*G[-w, 1, w^2])/3 + (4*G[w^2, -w]*G[-w, 1, w^2])/3 + 
   ((8*I)/3)*Pi*G[-w, r61, w^2] - (8*G[0, w]*G[-w, r61, w^2])/3 + 
   4*G[0, w^2]*G[-w, r61, w^2] + (4*G[1, r7]*G[-w, r61, w^2])/3 + 
   (16*G[1, w]*G[-w, r61, w^2])/3 - 8*G[1, w^2]*G[-w, r61, w^2] + 
   ((8*I)/3)*Pi*G[-w, r62, w^2] - (8*G[0, w]*G[-w, r62, w^2])/3 + 
   4*G[0, w^2]*G[-w, r62, w^2] + (4*G[1, r7]*G[-w, r62, w^2])/3 + 
   (16*G[1, w]*G[-w, r62, w^2])/3 - 8*G[1, w^2]*G[-w, r62, w^2] - 
   ((23*I)/2)*Pi*G[-w, w^(-2), w^2] + (29*G[0, -w]*G[-w, w^(-2), w^2])/4 + 
   (23*G[0, w]*G[-w, w^(-2), w^2])/2 - (29*G[0, w^2]*G[-w, w^(-2), w^2])/4 + 
   (17*G[1, r7]*G[-w, w^(-2), w^2])/4 - (29*G[1, -w]*G[-w, w^(-2), w^2])/2 - 
   23*G[1, w]*G[-w, w^(-2), w^2] + (29*G[1, w^2]*G[-w, w^(-2), w^2])/2 - 
   ((19*I)/2)*Pi*G[-w, -w^(-1), w^2] - (35*G[0, -w]*G[-w, -w^(-1), w^2])/4 + 
   (19*G[0, w]*G[-w, -w^(-1), w^2])/2 - (83*G[0, w^2]*G[-w, -w^(-1), w^2])/
    12 + (31*G[1, r7]*G[-w, -w^(-1), w^2])/12 + 
   (35*G[1, -w]*G[-w, -w^(-1), w^2])/2 - 19*G[1, w]*G[-w, -w^(-1), w^2] + 
   (83*G[1, w^2]*G[-w, -w^(-1), w^2])/6 - ((19*I)/2)*Pi*G[-w, -w, w^2] - 
   (17*G[0, -w]*G[-w, -w, w^2])/12 + (19*G[0, w]*G[-w, -w, w^2])/2 - 
   (83*G[0, w^2]*G[-w, -w, w^2])/12 + (31*G[1, r7]*G[-w, -w, w^2])/12 + 
   (17*G[1, -w]*G[-w, -w, w^2])/6 - 19*G[1, w]*G[-w, -w, w^2] + 
   (83*G[1, w^2]*G[-w, -w, w^2])/6 + ((5*I)/2)*Pi*G[-w, w^2, w^2] - 
   (G[0, -w]*G[-w, w^2, w^2])/3 - (5*G[0, w]*G[-w, w^2, w^2])/2 + 
   (11*G[0, w^2]*G[-w, w^2, w^2])/3 + (7*G[1, r7]*G[-w, w^2, w^2])/6 + 
   (2*G[1, -w]*G[-w, w^2, w^2])/3 + 5*G[1, w]*G[-w, w^2, w^2] - 
   (22*G[1, w^2]*G[-w, w^2, w^2])/3 - (2*G[0, -w]*G[w^2, 0, -w])/3 + 
   (5*G[0, w]*G[w^2, 0, -w])/3 + (7*G[0, w^2]*G[w^2, 0, -w])/3 + 
   (4*G[1, -w]*G[w^2, 0, -w])/3 - (8*G[1, w]*G[w^2, 0, -w])/3 - 
   (7*G[r61, w^2]*G[w^2, 0, -w])/3 - (7*G[r62, w^2]*G[w^2, 0, -w])/3 + 
   2*G[0, -w]*G[w^2, 1, -w] + 2*G[0, w]*G[w^2, 1, -w] - 
   4*G[1, -w]*G[w^2, 1, -w] - 4*G[1, w]*G[w^2, 1, -w] - 
   (7*G[0, w]*G[w^2, r61, -w])/3 - (7*G[0, w^2]*G[w^2, r61, -w])/3 + 
   (14*G[1, w]*G[w^2, r61, -w])/3 + (7*G[r61, w^2]*G[w^2, r61, -w])/3 + 
   (7*G[r62, w^2]*G[w^2, r61, -w])/3 - (7*G[0, w]*G[w^2, r62, -w])/3 - 
   (7*G[0, w^2]*G[w^2, r62, -w])/3 + (14*G[1, w]*G[w^2, r62, -w])/3 + 
   (7*G[r61, w^2]*G[w^2, r62, -w])/3 + (7*G[r62, w^2]*G[w^2, r62, -w])/3 - 
   (2*G[0, -w]*G[w^2, -w, -w])/3 + (4*G[1, -w]*G[w^2, -w, -w])/3 - 
   (2*G[-1, 0, 1, r7])/3 + 8*G[0, -1, 0, w] + G[0, 0, 0, -w] - 
   (127*G[0, 0, 0, w])/6 + (127*G[0, 0, 0, w^2])/6 + (25*G[0, 0, 1, r7])/3 - 
   (14*G[0, 0, 1, -w])/3 + (85*G[0, 0, 1, w])/3 + (20*G[0, 0, 1, w^2])/3 + 
   (4*G[0, 0, r61, -w])/3 - (49*G[0, 0, r61, w^2])/2 + 
   (4*G[0, 0, r62, -w])/3 - (49*G[0, 0, r62, w^2])/2 + 
   (13*G[0, 0, -w, -w])/3 - (29*G[0, 0, w^2, w^2])/6 + 6*G[0, 1, 0, -w] + 
   (101*G[0, 1, 0, w])/3 + 18*G[0, 1, 0, w^2] - (32*G[0, 1, 1, r7])/3 - 
   12*G[0, 1, 1, -w] - 62*G[0, 1, 1, w] - 20*G[0, 1, 1, w^2] - 
   8*G[0, 1, r61, w^2] - 8*G[0, 1, r62, w^2] - (14*G[0, 1, -w, -w])/3 - 
   (52*G[0, 1, w^2, w^2])/3 - (4*G[0, r1, 0, w])/3 + (8*G[0, r1, 1, w])/3 - 
   (4*G[0, r2, 0, w])/3 + (8*G[0, r2, 1, w])/3 + (11*G[0, r61, 0, -w])/3 - 
   (131*G[0, r61, 0, w^2])/3 - 8*G[0, r61, 1, w^2] - 
   (11*G[0, r61, r61, -w])/3 + (143*G[0, r61, r61, w^2])/3 - 
   (11*G[0, r61, r62, -w])/3 + (143*G[0, r61, r62, w^2])/3 - 
   2*G[0, r61, -w, -w] + (27*G[0, r61, w^2, w^2])/2 + 
   (11*G[0, r62, 0, -w])/3 - (131*G[0, r62, 0, w^2])/3 - 
   8*G[0, r62, 1, w^2] - (11*G[0, r62, r61, -w])/3 + 
   (143*G[0, r62, r61, w^2])/3 - (11*G[0, r62, r62, -w])/3 + 
   (143*G[0, r62, r62, w^2])/3 - 2*G[0, r62, -w, -w] + 
   (27*G[0, r62, w^2, w^2])/2 - (7*G[0, w^(-2), 0, -w])/3 + 
   (115*G[0, w^(-2), 0, w^2])/6 + (7*G[0, w^(-2), r61, -w])/3 - 
   (115*G[0, w^(-2), r61, w^2])/6 + (7*G[0, w^(-2), r62, -w])/3 - 
   (115*G[0, w^(-2), r62, w^2])/6 - (16*G[0, -w^(-1), 0, -w])/3 - 
   (17*G[0, -w^(-1), 0, w^2])/3 + (32*G[0, -w^(-1), 1, -w])/3 + 
   (34*G[0, -w^(-1), 1, w^2])/3 - G[0, -w, 0, -w] - (17*G[0, -w, 0, w^2])/3 + 
   6*G[0, -w, 1, -w] + (34*G[0, -w, 1, w^2])/3 - 2*G[0, -w, r61, -w] - 
   2*G[0, -w, r62, -w] - (4*G[0, -w, -w, -w])/3 - (7*G[0, w^2, 0, -w])/3 + 
   (43*G[0, w^2, 0, w^2])/3 - (52*G[0, w^2, 1, w^2])/3 + 
   (7*G[0, w^2, r61, -w])/3 - (17*G[0, w^2, r61, w^2])/3 + 
   (7*G[0, w^2, r62, -w])/3 - (17*G[0, w^2, r62, w^2])/3 - 
   (5*G[0, w^2, w^2, w^2])/2 - (26*G[-I, 0, 0, r1])/3 + 
   (26*G[-I, 0, 0, w])/3 + 4*G[-I, 0, 1, r1] - 4*G[-I, 0, 1, w] + 
   2*G[-I, r1, 0, r1] - 2*G[-I, r1, 0, w] - 4*G[-I, r1, 1, r1] + 
   4*G[-I, r1, 1, w] + 2*G[-I, r2, 0, r1] - 2*G[-I, r2, 0, w] - 
   4*G[-I, r2, 1, r1] + 4*G[-I, r2, 1, w] - (26*G[I, 0, 0, r1])/3 + 
   (26*G[I, 0, 0, w])/3 + 4*G[I, 0, 1, r1] - 4*G[I, 0, 1, w] + 
   2*G[I, r1, 0, r1] - 2*G[I, r1, 0, w] - 4*G[I, r1, 1, r1] + 
   4*G[I, r1, 1, w] + 2*G[I, r2, 0, r1] - 2*G[I, r2, 0, w] - 
   4*G[I, r2, 1, r1] + 4*G[I, r2, 1, w] + (8*G[1, 0, 0, -w])/3 + 
   75*G[1, 0, 0, w] + (76*G[1, 0, 0, w^2])/3 - (23*G[1, 0, 1, r7])/3 - 
   (16*G[1, 0, 1, -w])/3 - 78*G[1, 0, 1, w] - (176*G[1, 0, 1, w^2])/3 + 
   4*G[1, 0, r61, w^2] + 4*G[1, 0, r62, w^2] - (20*G[1, 0, -w, -w])/3 - 
   14*G[1, 0, w^2, w^2] - (64*G[1, 1, 0, -w])/3 - (274*G[1, 1, 0, w])/3 - 
   (128*G[1, 1, 0, w^2])/3 + (21*G[1, 1, 1, r7])/2 + (128*G[1, 1, 1, -w])/3 + 
   (548*G[1, 1, 1, w])/3 + (256*G[1, 1, 1, w^2])/3 + (40*G[1, 1, -w, -w])/3 + 
   28*G[1, 1, w^2, w^2] + (20*G[1, r1, 0, w])/3 - (40*G[1, r1, 1, w])/3 + 
   (20*G[1, r2, 0, w])/3 - (40*G[1, r2, 1, w])/3 + 4*G[1, w^(-2), 0, w^2] - 
   4*G[1, w^(-2), r61, w^2] - 4*G[1, w^(-2), r62, w^2] + 
   8*G[1, -w^(-1), 0, -w] - 8*G[1, -w^(-1), 0, w^2] - 
   16*G[1, -w^(-1), 1, -w] + 16*G[1, -w^(-1), 1, w^2] + 
   (4*G[1, -w, 0, -w])/3 - 8*G[1, -w, 0, w^2] - (8*G[1, -w, 1, -w])/3 + 
   16*G[1, -w, 1, w^2] + (8*G[1, -w, -w, -w])/3 - 10*G[1, w^2, 0, w^2] + 
   28*G[1, w^2, 1, w^2] - 4*G[1, w^2, r61, w^2] - 4*G[1, w^2, r62, w^2] - 
   (91*G[r1, 0, 0, w])/3 + (44*G[r1, 0, 1, w])/3 + (44*G[r1, 1, 0, w])/3 - 
   (88*G[r1, 1, 1, w])/3 - (91*G[r2, 0, 0, w])/3 + (44*G[r2, 0, 1, w])/3 + 
   (44*G[r2, 1, 0, w])/3 - (88*G[r2, 1, 1, w])/3 - 2*G[r51, 0, 0, -w] + 
   2*G[r51, 0, 0, w^2] + 4*G[r51, 0, 1, -w] - 4*G[r51, 0, 1, w^2] + 
   2*G[r51, -w^(-1), 0, -w] - 2*G[r51, -w^(-1), 0, w^2] - 
   4*G[r51, -w^(-1), 1, -w] + 4*G[r51, -w^(-1), 1, w^2] + 
   2*G[r51, -w, 0, -w] - 2*G[r51, -w, 0, w^2] - 4*G[r51, -w, 1, -w] + 
   4*G[r51, -w, 1, w^2] - 2*G[r52, 0, 0, -w] + 2*G[r52, 0, 0, w^2] + 
   4*G[r52, 0, 1, -w] - 4*G[r52, 0, 1, w^2] + 2*G[r52, -w^(-1), 0, -w] - 
   2*G[r52, -w^(-1), 0, w^2] - 4*G[r52, -w^(-1), 1, -w] + 
   4*G[r52, -w^(-1), 1, w^2] + 2*G[r52, -w, 0, -w] - 2*G[r52, -w, 0, w^2] - 
   4*G[r52, -w, 1, -w] + 4*G[r52, -w, 1, w^2] + (17*G[r61, 0, 0, -w])/3 - 
   38*G[r61, 0, 0, w^2] - 4*G[r61, 0, 1, w^2] - (17*G[r61, 0, r61, -w])/3 + 
   40*G[r61, 0, r61, w^2] - (17*G[r61, 0, r62, -w])/3 + 
   40*G[r61, 0, r62, w^2] - 2*G[r61, 0, -w, -w] + 11*G[r61, 0, w^2, w^2] - 
   8*G[r61, r61, 0, -w] + (176*G[r61, r61, 0, w^2])/3 + 
   8*G[r61, r61, r61, -w] - (176*G[r61, r61, r61, w^2])/3 + 
   8*G[r61, r61, r62, -w] - (176*G[r61, r61, r62, w^2])/3 + 
   2*G[r61, r61, -w, -w] - 11*G[r61, r61, w^2, w^2] - 8*G[r61, r62, 0, -w] + 
   (176*G[r61, r62, 0, w^2])/3 + 8*G[r61, r62, r61, -w] - 
   (176*G[r61, r62, r61, w^2])/3 + 8*G[r61, r62, r62, -w] - 
   (176*G[r61, r62, r62, w^2])/3 + 2*G[r61, r62, -w, -w] - 
   11*G[r61, r62, w^2, w^2] + (7*G[r61, w^(-2), 0, -w])/3 - 
   (56*G[r61, w^(-2), 0, w^2])/3 - (7*G[r61, w^(-2), r61, -w])/3 + 
   (56*G[r61, w^(-2), r61, w^2])/3 - (7*G[r61, w^(-2), r62, -w])/3 + 
   (56*G[r61, w^(-2), r62, w^2])/3 - 2*G[r61, -w^(-1), 0, w^2] + 
   4*G[r61, -w^(-1), 1, w^2] - 2*G[r61, -w, 0, -w] - 2*G[r61, -w, 0, w^2] + 
   4*G[r61, -w, 1, w^2] + 2*G[r61, -w, r61, -w] + 2*G[r61, -w, r62, -w] + 
   (7*G[r61, w^2, 0, -w])/3 - (23*G[r61, w^2, 0, w^2])/3 - 
   (7*G[r61, w^2, r61, -w])/3 + (23*G[r61, w^2, r61, w^2])/3 - 
   (7*G[r61, w^2, r62, -w])/3 + (23*G[r61, w^2, r62, w^2])/3 + 
   (5*G[r61, w^2, w^2, w^2])/2 + (17*G[r62, 0, 0, -w])/3 - 
   38*G[r62, 0, 0, w^2] - 4*G[r62, 0, 1, w^2] - (17*G[r62, 0, r61, -w])/3 + 
   40*G[r62, 0, r61, w^2] - (17*G[r62, 0, r62, -w])/3 + 
   40*G[r62, 0, r62, w^2] - 2*G[r62, 0, -w, -w] + 11*G[r62, 0, w^2, w^2] - 
   8*G[r62, r61, 0, -w] + (176*G[r62, r61, 0, w^2])/3 + 
   8*G[r62, r61, r61, -w] - (176*G[r62, r61, r61, w^2])/3 + 
   8*G[r62, r61, r62, -w] - (176*G[r62, r61, r62, w^2])/3 + 
   2*G[r62, r61, -w, -w] - 11*G[r62, r61, w^2, w^2] - 8*G[r62, r62, 0, -w] + 
   (176*G[r62, r62, 0, w^2])/3 + 8*G[r62, r62, r61, -w] - 
   (176*G[r62, r62, r61, w^2])/3 + 8*G[r62, r62, r62, -w] - 
   (176*G[r62, r62, r62, w^2])/3 + 2*G[r62, r62, -w, -w] - 
   11*G[r62, r62, w^2, w^2] + (7*G[r62, w^(-2), 0, -w])/3 - 
   (56*G[r62, w^(-2), 0, w^2])/3 - (7*G[r62, w^(-2), r61, -w])/3 + 
   (56*G[r62, w^(-2), r61, w^2])/3 - (7*G[r62, w^(-2), r62, -w])/3 + 
   (56*G[r62, w^(-2), r62, w^2])/3 - 2*G[r62, -w^(-1), 0, w^2] + 
   4*G[r62, -w^(-1), 1, w^2] - 2*G[r62, -w, 0, -w] - 2*G[r62, -w, 0, w^2] + 
   4*G[r62, -w, 1, w^2] + 2*G[r62, -w, r61, -w] + 2*G[r62, -w, r62, -w] + 
   (7*G[r62, w^2, 0, -w])/3 - (23*G[r62, w^2, 0, w^2])/3 - 
   (7*G[r62, w^2, r61, -w])/3 + (23*G[r62, w^2, r61, w^2])/3 - 
   (7*G[r62, w^2, r62, -w])/3 + (23*G[r62, w^2, r62, w^2])/3 + 
   (5*G[r62, w^2, w^2, w^2])/2 - (5*G[w^(-2), 0, 0, -w])/3 + 
   (29*G[w^(-2), 0, 0, w^2])/6 - (4*G[w^(-2), 0, 1, -w])/3 + 
   (52*G[w^(-2), 0, 1, w^2])/3 + (7*G[w^(-2), 0, r61, -w])/3 - 
   (27*G[w^(-2), 0, r61, w^2])/2 + (7*G[w^(-2), 0, r62, -w])/3 - 
   (27*G[w^(-2), 0, r62, w^2])/2 + (5*G[w^(-2), 0, w^2, w^2])/2 - 
   2*G[w^(-2), 1, 0, -w] + 14*G[w^(-2), 1, 0, w^2] + 4*G[w^(-2), 1, 1, -w] - 
   28*G[w^(-2), 1, 1, w^2] + (7*G[w^(-2), r61, 0, -w])/3 - 
   11*G[w^(-2), r61, 0, w^2] - (7*G[w^(-2), r61, r61, -w])/3 + 
   11*G[w^(-2), r61, r61, w^2] - (7*G[w^(-2), r61, r62, -w])/3 + 
   11*G[w^(-2), r61, r62, w^2] - (5*G[w^(-2), r61, w^2, w^2])/2 + 
   (7*G[w^(-2), r62, 0, -w])/3 - 11*G[w^(-2), r62, 0, w^2] - 
   (7*G[w^(-2), r62, r61, -w])/3 + 11*G[w^(-2), r62, r61, w^2] - 
   (7*G[w^(-2), r62, r62, -w])/3 + 11*G[w^(-2), r62, r62, w^2] - 
   (5*G[w^(-2), r62, w^2, w^2])/2 - (5*G[w^(-2), w^(-2), 0, w^2])/2 + 
   (5*G[w^(-2), w^(-2), r61, w^2])/2 + (5*G[w^(-2), w^(-2), r62, w^2])/2 + 
   (2*G[w^(-2), -w^(-1), 0, -w])/3 + (10*G[w^(-2), -w^(-1), 0, w^2])/3 - 
   (4*G[w^(-2), -w^(-1), 1, -w])/3 - (20*G[w^(-2), -w^(-1), 1, w^2])/3 - 
   (13*G[-w^(-1), 0, 0, -w])/3 - (8*G[-w^(-1), 0, 0, w^2])/3 + 
   (14*G[-w^(-1), 0, 1, -w])/3 + (40*G[-w^(-1), 0, 1, w^2])/3 + 
   2*G[-w^(-1), 0, r61, -w] - 4*G[-w^(-1), 0, r61, w^2] + 
   2*G[-w^(-1), 0, r62, -w] - 4*G[-w^(-1), 0, r62, w^2] + 
   (2*G[-w^(-1), 0, -w, -w])/3 + (20*G[-w^(-1), 1, 0, -w])/3 - 
   (32*G[-w^(-1), 1, 0, w^2])/3 - (40*G[-w^(-1), 1, 1, -w])/3 + 
   (16*G[-w^(-1), 1, 1, w^2])/3 + 8*G[-w^(-1), 1, r61, w^2] + 
   8*G[-w^(-1), 1, r62, w^2] - (4*G[-w^(-1), 1, -w, -w])/3 + 
   2*G[-w^(-1), r61, 0, -w] - 4*G[-w^(-1), r61, 0, w^2] + 
   8*G[-w^(-1), r61, 1, w^2] - 2*G[-w^(-1), r61, r61, -w] - 
   2*G[-w^(-1), r61, r62, -w] + 2*G[-w^(-1), r62, 0, -w] - 
   4*G[-w^(-1), r62, 0, w^2] + 8*G[-w^(-1), r62, 1, w^2] - 
   2*G[-w^(-1), r62, r61, -w] - 2*G[-w^(-1), r62, r62, -w] - 
   (4*G[-w^(-1), -w^(-1), 0, -w])/3 + (25*G[-w^(-1), -w^(-1), 0, w^2])/3 + 
   (8*G[-w^(-1), -w^(-1), 1, -w])/3 - (50*G[-w^(-1), -w^(-1), 1, w^2])/3 + 
   (47*G[-w^(-1), -w, 0, w^2])/3 - (94*G[-w^(-1), -w, 1, w^2])/3 - 
   (8*G[-w, 0, 0, w^2])/3 + (40*G[-w, 0, 1, w^2])/3 - 4*G[-w, 0, r61, w^2] - 
   4*G[-w, 0, r62, w^2] - (10*G[-w, 0, w^2, w^2])/3 - 
   (32*G[-w, 1, 0, w^2])/3 + (16*G[-w, 1, 1, w^2])/3 + 8*G[-w, 1, r61, w^2] + 
   8*G[-w, 1, r62, w^2] + (20*G[-w, 1, w^2, w^2])/3 - 4*G[-w, r61, 0, w^2] + 
   8*G[-w, r61, 1, w^2] - 4*G[-w, r62, 0, w^2] + 8*G[-w, r62, 1, w^2] + 
   (47*G[-w, -w^(-1), 0, w^2])/3 - (94*G[-w, -w^(-1), 1, w^2])/3 + 
   (25*G[-w, -w, 0, w^2])/3 - (50*G[-w, -w, 1, w^2])/3 - 
   (10*G[-w, w^2, 0, w^2])/3 + (20*G[-w, w^2, 1, w^2])/3 - 
   (5*G[w^2, 0, 0, -w])/3 - (4*G[w^2, 0, 1, -w])/3 + 
   (7*G[w^2, 0, r61, -w])/3 + (7*G[w^2, 0, r62, -w])/3 - 2*G[w^2, 1, 0, -w] + 
   4*G[w^2, 1, 1, -w] + (7*G[w^2, r61, 0, -w])/3 - 
   (7*G[w^2, r61, r61, -w])/3 - (7*G[w^2, r61, r62, -w])/3 + 
   (7*G[w^2, r62, 0, -w])/3 - (7*G[w^2, r62, r61, -w])/3 - 
   (7*G[w^2, r62, r62, -w])/3 + (2*G[w^2, -w, 0, -w])/3 - 
   (4*G[w^2, -w, 1, -w])/3 - (10*Pi*GI[0, r2])/9 + (79*Zeta[3])/9)


==> Analytical_expressions/Cal_NP3_g60_weight4/g60bpre_4.m <==
(Pi^2*G[-1, r7])/(6*w^2 - 6*z3) + 
 (-7/(w^2 - z3) - 3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3])*G[0, -w]^3 + (5*G[0, w^2]^3)/(w^2 - z3) + 
 (5*Pi^2*G[-I, r1])/(6*(w^2 - z3)) - (5*Pi^2*G[-I, w])/(6*(w^2 - z3)) + 
 (5*Pi^2*G[I, r1])/(6*(w^2 - z3)) - (5*Pi^2*G[I, w])/(6*(w^2 - z3)) + 
 64*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3])*G[1, -w]^3 - (16*G[1, w^2]^3)/(w^2 - z3) - 
 (32*G[r61, w^2]^3)/(w^2 - z3) - (32*G[r62, w^2]^3)/(w^2 - z3) + 
 ((2*I)*Pi*G[w^(-2), w^2]^2)/(w^2 - z3) + (((19*I)/6)*Pi*G[-w^(-1), w^2]^2)/
  (w^2 - z3) + (((19*I)/6)*Pi*G[-w, w^2]^2)/(w^2 - z3) + 
 G[1, -w]^2*((48*G[1, w^2])/(w^2 - z3) + 
   (-128/(w^2 - z3) - 64*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[1, z2] - (48*G[1, z3])/(w^2 - z3) - 
   12*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1] + 
   (-40/(w^2 - z3) - 20*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), -w] - 
   (4*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
   (16/(w^2 - z3) + 8*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     12*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w^(-1), z2] + 
   (4*G[-w^(-1), z3])/(3*(w^2 - z3)) - 
   12*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1] + 
   (92*G[-w, w^2])/(3*(w^2 - z3)) + 
   (16/(w^2 - z3) + 8*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     12*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, z2] - 
   (92*G[-w, z3])/(3*(w^2 - z3))) + G[r62, -w]*G[r62, w^2]*
  (G[-w^(-1), w^2]/(-w^2 + z3) + G[-w^(-1), z3]/(w^2 - z3) + 
   G[-w, w^2]/(-w^2 + z3) + G[-w, z3]/(w^2 - z3)) + 
 G[r1, w]*
  ((Pi^2*(-2 + (-w^2 + z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      2*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3]))/(6*(w^2 - z3)) + 
   ((4*I)*Pi*G[w^(-2), w^2])/(w^2 - z3) - ((4*I)*Pi*G[w^(-2), z3])/
    (w^2 - z3) + ((4*I)*Pi*G[-w, w^2])/(w^2 - z3) - 
   ((4*I)*Pi*G[-w, z3])/(w^2 - z3)) + 
 G[r2, w]*
  ((Pi^2*(-2 + (-w^2 + z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      2*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3]))/(6*(w^2 - z3)) + 
   ((4*I)*Pi*G[w^(-2), w^2])/(w^2 - z3) - ((4*I)*Pi*G[w^(-2), z3])/
    (w^2 - z3) + ((4*I)*Pi*G[-w, w^2])/(w^2 - z3) - 
   ((4*I)*Pi*G[-w, z3])/(w^2 - z3)) + 
 G[r61, -w]*(G[r61, w^2]*(G[-w^(-1), w^2]/(-w^2 + z3) + 
     G[-w^(-1), z3]/(w^2 - z3) + G[-w, w^2]/(-w^2 + z3) + 
     G[-w, z3]/(w^2 - z3)) + G[r62, w^2]*(G[-w^(-1), w^2]/(-w^2 + z3) + 
     G[-w^(-1), z3]/(w^2 - z3) + G[-w, w^2]/(-w^2 + z3) + 
     G[-w, z3]/(w^2 - z3))) + G[0, -w]^2*((-23*G[0, w^2])/(3*(w^2 - z3)) + 
   ((6 + 3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + (-w^2 + z3)*
       Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, z2])/
    (w^2 - z3) + (26*G[0, z3])/(3*(w^2 - z3)) + 
   (58/(w^2 - z3) + 28*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[1, -w] + (6*G[1, w^2])/(w^2 - z3) + 
   (-20/(w^2 - z3) - 10*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[1, z2] - (6*G[1, z3])/(w^2 - z3) + 
   Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^(-2), 1] + 
   ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[w^(-2), -w])/2 + (2*G[w^(-2), w^2])/(w^2 - z3) + 
   ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] - 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^(-2), z2])/
    2 - (2*G[w^(-2), z3])/(w^2 - z3) + 
   ((-2 + 2*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w^(-1), 1])/
    (2*(w^2 - z3)) + (-8/(w^2 - z3) - 
     Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3]/2 - 
     (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2)*G[-w^(-1), -w] - 
   (4*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
   ((8 + (w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] - 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w^(-1), z2])/
    (2*(w^2 - z3)) + G[-w^(-1), z3]/(3*w^2 - 3*z3) + 
   ((-2 + 2*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 1])/
    (2*(w^2 - z3)) + (26*G[-w, w^2])/(3*(w^2 - z3)) + 
   ((8 + (w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] - 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, z2])/
    (2*(w^2 - z3)) - (29*G[-w, z3])/(3*(w^2 - z3)) + 
   Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^2, 1] + 
   ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[w^2, -w])/2 + 
   ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] - 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^2, z2])/2) + 
 G[r62, w^2]^2*((32*G[r62, z3])/(w^2 - z3) + (32*G[w^(-2), w^2])/(w^2 - z3) - 
   (14*G[w^(-2), z3])/(w^2 - z3) + G[-w^(-1), w^2]/(-w^2 + z3) + 
   G[-w^(-1), z3]/(w^2 - z3) + G[-w, w^2]/(-w^2 + z3) + 
   G[-w, z3]/(w^2 - z3) - (14*G[w^2, z3])/(w^2 - z3)) + 
 G[r61, w^2]^2*((32*G[r61, z3])/(w^2 - z3) - (96*G[r62, w^2])/(w^2 - z3) + 
   (32*G[r62, z3])/(w^2 - z3) + (32*G[w^(-2), w^2])/(w^2 - z3) - 
   (14*G[w^(-2), z3])/(w^2 - z3) + G[-w^(-1), w^2]/(-w^2 + z3) + 
   G[-w^(-1), z3]/(w^2 - z3) + G[-w, w^2]/(-w^2 + z3) + 
   G[-w, z3]/(w^2 - z3) - (14*G[w^2, z3])/(w^2 - z3)) + 
 G[0, w^2]^2*(((-1/3*I)*Pi)/(w^2 - z3) - (5*G[0, z3])/(w^2 - z3) + 
   G[1, r7]/(3*w^2 - 3*z3) + (8*G[1, -w])/(3*(w^2 - z3)) + 
   (34*G[1, w])/(3*(w^2 - z3)) + (7*G[1, w^2])/(w^2 - z3) - 
   (8*G[1, z3])/(w^2 - z3) + G[r61, -w]/(-w^2 + z3) - 
   (38*G[r61, w^2])/(w^2 - z3) + (14*G[r61, z3])/(w^2 - z3) + 
   G[r62, -w]/(-w^2 + z3) - (38*G[r62, w^2])/(w^2 - z3) + 
   (14*G[r62, z3])/(w^2 - z3) + (23*G[w^(-2), w^2])/(w^2 - z3) - 
   (49*G[w^(-2), z3])/(6*(w^2 - z3)) - (7*G[-w^(-1), w^2])/(2*(w^2 - z3)) + 
   (19*G[-w^(-1), z3])/(6*(w^2 - z3)) - (7*G[-w, w^2])/(2*(w^2 - z3)) + 
   (19*G[-w, z3])/(6*(w^2 - z3)) - (49*G[w^2, z3])/(6*(w^2 - z3))) + 
 G[1, w^2]^2*((((88*I)/3)*Pi)/(w^2 - z3) + (16*G[1, z3])/(w^2 - z3) + 
   (16*G[w^(-2), w^2])/(w^2 - z3) - (6*G[w^(-2), z3])/(w^2 - z3) + 
   (14*G[-w^(-1), w^2])/(w^2 - z3) + (14*G[-w, w^2])/(w^2 - z3) - 
   (6*G[w^2, z3])/(w^2 - z3)) + ((3*I)*Pi*G[0, 0, w])/(w^2 - z3) + 
 ((I/3)*Pi*G[0, 0, w^2])/(w^2 - z3) - ((I/3)*Pi*G[0, 0, z3])/(w^2 - z3) + 
 (I*Pi*G[0, 1, w^2])/(w^2 - z3) - (I*Pi*G[0, 1, z3])/(w^2 - z3) - 
 ((3*I)*Pi*G[0, r1, w])/(w^2 - z3) - ((3*I)*Pi*G[0, r2, w])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[0, r61, w^2])/(w^2 - z3) + (((4*I)/3)*Pi*G[0, r61, z3])/
  (w^2 - z3) - (((4*I)/3)*Pi*G[0, r62, w^2])/(w^2 - z3) + 
 (((4*I)/3)*Pi*G[0, r62, z3])/(w^2 - z3) + ((I/3)*Pi*G[0, w^(-2), w^2])/
  (w^2 - z3) - ((I/3)*Pi*G[0, w^(-2), z3])/(w^2 - z3) + 
 ((I/6)*Pi*G[0, -w^(-1), w^2])/(w^2 - z3) - ((I/6)*Pi*G[0, -w^(-1), z3])/
  (w^2 - z3) + ((I/6)*Pi*G[0, -w, w^2])/(w^2 - z3) - 
 ((I/6)*Pi*G[0, -w, z3])/(w^2 - z3) - (((8*I)/3)*Pi*G[0, w^2, w^2])/
  (w^2 - z3) - ((I/3)*Pi*G[0, w^2, z3])/(w^2 - z3) + 
 ((2*I)*Pi*G[-I, 0, r1])/(w^2 - z3) - ((2*I)*Pi*G[-I, 0, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[-I, r1, r1])/(w^2 - z3) + ((2*I)*Pi*G[-I, r1, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[-I, r2, r1])/(w^2 - z3) + ((2*I)*Pi*G[-I, r2, w])/(w^2 - z3) + 
 ((2*I)*Pi*G[I, 0, r1])/(w^2 - z3) - ((2*I)*Pi*G[I, 0, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[I, r1, r1])/(w^2 - z3) + ((2*I)*Pi*G[I, r1, w])/(w^2 - z3) - 
 ((2*I)*Pi*G[I, r2, r1])/(w^2 - z3) + ((2*I)*Pi*G[I, r2, w])/(w^2 - z3) - 
 ((8*I)*Pi*G[1, 0, w^2])/(w^2 - z3) + ((8*I)*Pi*G[1, 0, z3])/(w^2 - z3) + 
 ((I/2)*Pi*G[1, 1, r7])/(w^2 - z3) - (((88*I)/3)*Pi*G[1, 1, w^2])/
  (w^2 - z3) + (((88*I)/3)*Pi*G[1, 1, z3])/(w^2 - z3) + 
 (((35*I)/3)*Pi*G[1, w^(-2), w^2])/(w^2 - z3) - 
 (((35*I)/3)*Pi*G[1, w^(-2), z3])/(w^2 - z3) + 
 ((11*I)*Pi*G[1, -w^(-1), w^2])/(w^2 - z3) - ((11*I)*Pi*G[1, -w^(-1), z3])/
  (w^2 - z3) + G[w^2, 1]*
  ((Pi^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])/6 - 
   Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 0, -w] + 
   Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 0, w] + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 1, -w] - 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, -w, -w] + 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[1, -w, -w]) + 
 G[-w^(-1), 1]*
  (2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 0, -w] - 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 0, w] - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 1, -w] - 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, -w, -w] - 
   6*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[1, 0, -w] + 
   12*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[1, 1, -w] + 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[1, -w, -w]) + 
 ((11*I)*Pi*G[1, -w, w^2])/(w^2 - z3) - ((11*I)*Pi*G[1, -w, z3])/(w^2 - z3) + 
 (((26*I)/3)*Pi*G[1, w^2, w^2])/(w^2 - z3) - (((35*I)/3)*Pi*G[1, w^2, z3])/
  (w^2 - z3) - (I*Pi*G[r1, 0, w])/(w^2 - z3) + 
 (I*Pi*G[r1, r1, w])/(w^2 - z3) + (I*Pi*G[r1, r2, w])/(w^2 - z3) - 
 (I*Pi*G[r2, 0, w])/(w^2 - z3) + (I*Pi*G[r2, r1, w])/(w^2 - z3) + 
 (I*Pi*G[r2, r2, w])/(w^2 - z3) + ((3*I)*Pi*G[w^(-2), 0, w^2])/(w^2 - z3) - 
 ((3*I)*Pi*G[w^(-2), 0, z3])/(w^2 - z3) + ((3*I)*Pi*G[w^(-2), 1, w^2])/
  (w^2 - z3) - ((3*I)*Pi*G[w^(-2), 1, z3])/(w^2 - z3) + 
 G[r62, z3]*((-2*Pi^2)/(w^2 - z3) - (14*G[0, 0, w^2])/(w^2 - z3) + 
   (14*G[0, r61, w^2])/(w^2 - z3) + (14*G[0, r62, w^2])/(w^2 - z3) + 
   (18*G[0, w^2, w^2])/(w^2 - z3) + (32*G[r61, 0, w^2])/(w^2 - z3) - 
   (32*G[r61, r61, w^2])/(w^2 - z3) - (32*G[r61, r62, w^2])/(w^2 - z3) - 
   (18*G[r61, w^2, w^2])/(w^2 - z3) + (32*G[r62, 0, w^2])/(w^2 - z3) - 
   (32*G[r62, r61, w^2])/(w^2 - z3) - (32*G[r62, r62, w^2])/(w^2 - z3) - 
   (18*G[r62, w^2, w^2])/(w^2 - z3) - (18*G[w^(-2), 0, w^2])/(w^2 - z3) + 
   (18*G[w^(-2), r61, w^2])/(w^2 - z3) + (18*G[w^(-2), r62, w^2])/
    (w^2 - z3)) + G[r61, z3]*((-2*Pi^2)/(w^2 - z3) + 
   (32*G[r62, w^2]^2)/(w^2 - z3) - (18*G[r62, w^2]*G[w^(-2), w^2])/
    (w^2 - z3) - (14*G[0, 0, w^2])/(w^2 - z3) + 
   (14*G[0, r61, w^2])/(w^2 - z3) + (14*G[0, r62, w^2])/(w^2 - z3) + 
   (18*G[0, w^2, w^2])/(w^2 - z3) + (32*G[r61, 0, w^2])/(w^2 - z3) - 
   (32*G[r61, r61, w^2])/(w^2 - z3) - (32*G[r61, r62, w^2])/(w^2 - z3) - 
   (18*G[r61, w^2, w^2])/(w^2 - z3) + (32*G[r62, 0, w^2])/(w^2 - z3) - 
   (32*G[r62, r61, w^2])/(w^2 - z3) - (32*G[r62, r62, w^2])/(w^2 - z3) - 
   (18*G[r62, w^2, w^2])/(w^2 - z3) - (18*G[w^(-2), 0, w^2])/(w^2 - z3) + 
   (18*G[w^(-2), r61, w^2])/(w^2 - z3) + (18*G[w^(-2), r62, w^2])/
    (w^2 - z3)) - ((2*I)*Pi*G[w^(-2), w^(-2), w^2])/(w^2 - z3) + 
 ((2*I)*Pi*G[w^(-2), w^(-2), z3])/(w^2 - z3) - 
 (((5*I)/2)*Pi*G[w^(-2), -w^(-1), w^2])/(w^2 - z3) + 
 (((5*I)/2)*Pi*G[w^(-2), -w^(-1), z3])/(w^2 - z3) - 
 (((5*I)/2)*Pi*G[w^(-2), -w, w^2])/(w^2 - z3) + 
 (((5*I)/2)*Pi*G[w^(-2), -w, z3])/(w^2 - z3) + 
 ((2*I)*Pi*G[w^(-2), w^2, z3])/(w^2 - z3) + (((2*I)/3)*Pi*G[-w^(-1), 0, w^2])/
  (w^2 - z3) - (((2*I)/3)*Pi*G[-w^(-1), 0, z3])/(w^2 - z3) + 
 G[w^(-2), 1]*
  ((Pi^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])/6 - 
   Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 0, -w] + 
   3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 0, w] + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 1, -w] + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 0, -w] - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1, -w]) + 
 G[-w, 1]*(2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 0, -w] - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 1, -w] - 
   6*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[1, 0, -w] + 
   12*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[1, 1, -w] + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 0, -w] - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1, -w]) + 
 (((32*I)/3)*Pi*G[-w^(-1), 1, w^2])/(w^2 - z3) - 
 (((32*I)/3)*Pi*G[-w^(-1), 1, z3])/(w^2 - z3) + 
 (((4*I)/3)*Pi*G[-w^(-1), r61, w^2])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[-w^(-1), r61, z3])/(w^2 - z3) + 
 (((4*I)/3)*Pi*G[-w^(-1), r62, w^2])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[-w^(-1), r62, z3])/(w^2 - z3) - 
 (((25*I)/6)*Pi*G[-w^(-1), w^(-2), w^2])/(w^2 - z3) + 
 (((25*I)/6)*Pi*G[-w^(-1), w^(-2), z3])/(w^2 - z3) - 
 (((19*I)/6)*Pi*G[-w^(-1), -w^(-1), w^2])/(w^2 - z3) + 
 (((19*I)/6)*Pi*G[-w^(-1), -w^(-1), z3])/(w^2 - z3) - 
 (((19*I)/6)*Pi*G[-w^(-1), -w, w^2])/(w^2 - z3) + 
 (((19*I)/6)*Pi*G[-w^(-1), -w, z3])/(w^2 - z3) - 
 (((5*I)/3)*Pi*G[-w^(-1), w^2, w^2])/(w^2 - z3) + 
 (((25*I)/6)*Pi*G[-w^(-1), w^2, z3])/(w^2 - z3) + 
 (((2*I)/3)*Pi*G[-w, 0, w^2])/(w^2 - z3) - (((2*I)/3)*Pi*G[-w, 0, z3])/
  (w^2 - z3) + G[-w^(-1), z2]*
  ((Pi^2*(-2/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3]))/4 + 
   ((-8 + (-w^2 + z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 0, -w])/
    (2*(w^2 - z3)) + 
   (2*(-4 + 3*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      5*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] - 
      z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 0, w])/
    (w^2 - z3) + (8/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 
        17/(w + z3) - (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] + 4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 1, -w] + 
   ((-8 + 5*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      9*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] - 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, -w, -w])/
    (2*(w^2 - z3)) + 
   (8/(w^2 - z3) + 4*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     6*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[1, 0, -w] + 
   (-16/(w^2 - z3) - 8*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
     12*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[1, 1, -w] + 
   ((8 - 5*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      9*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[1, -w, -w])/
    (w^2 - z3) + ((w^2 - z3)^(-1) - 
     Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3]/2 + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w^(-1), 0, 1] + 
   (-4/(w^2 - z3) + (7*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])/2 - 
     (11*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2)*G[-w^(-1), 0, -w] + 
   (-2/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w^(-1), 1, 1] + 
   (8/(w^2 - z3) - 7*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     11*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), 1, -w] + 
   ((w^2 - z3)^(-1) - Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3]/2 + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w, 0, 1] + 
   (-2/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w, 1, 1]) + 
 G[-w, z2]*
  ((Pi^2*(-2/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3]))/4 + 
   ((-8 + (-w^2 + z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 0, -w])/
    (2*(w^2 - z3)) + 
   (8/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] + 4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 1, -w] + 
   (4/(w^2 - z3) - (7*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])/2 + 
     (11*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2)*G[0, -w, -w] + 
   (8/(w^2 - z3) + 4*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     6*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[1, 0, -w] + 
   (-16/(w^2 - z3) - 8*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
     12*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[1, 1, -w] + 
   (-8/(w^2 - z3) + 7*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     11*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[1, -w, -w] + 
   ((w^2 - z3)^(-1) - Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3]/2 + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w^(-1), 0, 1] + 
   ((8 - 5*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      9*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
     G[-w^(-1), 0, -w])/(2*(w^2 - z3)) + 
   (-2/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w^(-1), 1, 1] + 
   ((-8 + 5*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      9*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] - 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
     G[-w^(-1), 1, -w])/(w^2 - z3) + 
   ((w^2 - z3)^(-1) - Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3]/2 + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w, 0, 1] + 
   (-2/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w, 1, 1]) + 
 G[w^2, z2]*
  ((Pi^2*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] - 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))/12 + 
   ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] + 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 0, -w])/2 + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3] - Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 0, w] + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3] - 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 1, -w] + 
   ((3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, -w, -w])/
    2 + (-3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] - 4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[1, -w, -w] + 
   ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w^(-1), 0, 1])/2 + 
   ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w^(-1), 0, -w])/2 + 
   (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w^(-1), 1, 1] + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w^(-1), 1, -w] + 
   ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w, 0, 1])/2 + 
   (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w, 1, 1]) + G[w^(-2), z2]*
  ((Pi^2*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] - 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))/12 + 
   ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] + 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 0, -w])/2 - 
   3*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 0, w] + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3] - 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 1, -w] + 
   ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[0, -w, -w])/2 + 
   (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[1, -w, -w] + 
   ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w^(-1), 0, 1])/2 + 
   ((-3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
     G[-w^(-1), 0, -w])/2 + 
   (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w^(-1), 1, 1] + 
   (3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
     3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] + 4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
    G[-w^(-1), 1, -w] + 
   ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w, 0, 1])/2 + 
   (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w, 1, 1]) + G[w^2, -w]*
  ((Pi^2*(-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3]))/12 + 
   ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[0, 0, -w])/2 + 
   (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[0, 0, w] + 
   (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[0, 1, -w] - 
   (3*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[0, -w, -w])/2 + 
   3*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[1, -w, -w] + 
   ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w^(-1), 0, 1])/2 + 
   ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w^(-1), 0, -w])/2 + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w^(-1), 1, 1] + 
   (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w^(-1), 1, -w] + 
   ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w, 0, 1])/2 + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w, 1, 1]) + G[w^(-2), -w]*
  ((Pi^2*(-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3]))/12 + 
   ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[0, 0, -w])/2 + 
   3*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[0, 0, w] + 
   (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[0, 1, -w] + 
   ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[0, -w, -w])/2 + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[1, -w, -w] + 
   ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w^(-1), 0, 1])/2 + 
   (3*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w^(-1), 0, -w])/2 + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w^(-1), 1, 1] + 
   (-3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w^(-1), 1, -w] + 
   ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w, 0, 1])/2 + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w, 1, 1]) + G[-w^(-1), -w]*
  ((Pi^2*(2 + (-w^2 + z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      2*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3]))/(4*(w^2 - z3)) + 
   ((6/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])*G[0, 0, -w])/2 + 
   (8/(w^2 - z3) - 6*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     10*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[0, 0, w] + 
   (-6/(w^2 - z3) - Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[0, 1, -w] + 
   (3/(w^2 - z3) - (5*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])/2 + 
     (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2)*G[0, -w, -w] + 
   (-8/(w^2 - z3) - 4*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[1, 0, -w] + 
   8*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])*G[1, 1, -w] + 
   (-6/(w^2 - z3) + 5*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[1, -w, -w] + ((-w^2 + z3)^(-1) + 
     Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3]/2 - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w^(-1), 0, 1] + 
   (5/(w^2 - z3) - (7*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])/2 + 
     (11*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2)*G[-w^(-1), 0, -w] + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 2*((w^2 - z3)^(-1) + 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3]))*G[-w^(-1), 1, 1] + 
   (-10/(w^2 - z3) + 7*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     11*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), 1, -w] + 
   ((-w^2 + z3)^(-1) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3]/2 - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w, 0, 1] + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 2*((w^2 - z3)^(-1) + 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3]))*G[-w, 1, 1]) + 
 G[1, z2]*
  ((Pi^2*(-2/(w^2 - z3) - Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
      4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))/3 + 
   10*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])*G[0, 0, -w] + 
   (-40/(w^2 - z3) - 20*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[0, 1, -w] + 
   (-12/(w^2 - z3) - 6*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[0, -w, -w] + 
   (-64/(w^2 - z3) - 32*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[1, 0, -w] + 
   64*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])*G[1, 1, -w] + 
   12*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])*G[1, -w, -w] + 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 0, 1] + 
   6*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), 0, -w] - 
   8*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1, 1] + 
   (-24/(w^2 - z3) - 12*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), 1, -w] + 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 0, 1] - 
   8*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1, 1]) + 
 G[0, z2]*
  ((Pi^2*(-4*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 10*((w^2 - z3)^(-1) + 
        Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
            w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
           (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])))/12 + 
   (12*(4 + 2*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + (-w^2 + z3)*
       Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[1, -w]^2)/
    (w^2 - z3) + G[1, -w]*
    (4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[1, w] + 
     ((-2 + 2*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
        3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3] - 
        4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
             w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
            (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
        4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
             w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
            (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w^(-1), 1])/
      (w^2 - z3) + (-6*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + 4*(-3/(w^2 - z3) + 
         Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
             w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
            (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))*
      G[-w^(-1), -w] + 
     ((-2 + 2*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
        3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3] - 
        4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
             w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
            (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
        4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
             w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
            (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 1])/
      (w^2 - z3)) + (-6/(w^2 - z3) - 
     3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 0, -w] + 
   (4/(w^2 - z3) - Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 0, w] + 
   (2*(6 + 3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + (-w^2 + z3)*
       Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 1, -w])/
    (w^2 - z3) + (6/(w^2 - z3) + 
     3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] - 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, -w, -w] + 
   (6*(4 + 2*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + (-w^2 + z3)*
       Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[1, 0, -w])/
    (w^2 - z3) - 
   (12*(4 + 2*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + (-w^2 + z3)*
       Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[1, 1, -w])/
    (w^2 - z3) + 
   (-6*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] + 4*(-3/(w^2 - z3) + Bracket[(-2*w*(-1 + z3^2)*
          (5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + w^2*(1 - 10*z3 + z3^2)))/
         (3*z3*(w + z3)*(1 + w*z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + 
           w^2*(1 + z3)^2))]))*G[1, -w, -w] + 
   ((-2 + 2*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
     G[-w^(-1), 0, 1])/(2*(w^2 - z3)) + 
   (-6/(w^2 - z3) - 3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
    G[-w^(-1), 0, -w] + 
   ((2 - 2*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] - 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
     G[-w^(-1), 1, 1])/(w^2 - z3) + 
   (12/(w^2 - z3) + 6*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
     4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
    G[-w^(-1), 1, -w] + 
   ((-2 + 2*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 0, 1])/
    (2*(w^2 - z3)) + 
   ((2 - 2*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] - 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 1, 1])/
    (w^2 - z3)) + (((32*I)/3)*Pi*G[-w, 1, w^2])/(w^2 - z3) + 
 G[w^2, z3]*(-1/4*Pi^2/(w^2 - z3) - G[0, 0, w]/(2*(w^2 - z3)) + 
   (6*G[0, 0, w^2])/(w^2 - z3) + G[0, 1, w]/(w^2 - z3) + 
   (8*G[0, 1, w^2])/(w^2 - z3) - (10*G[0, r61, w^2])/(w^2 - z3) - 
   (10*G[0, r62, w^2])/(w^2 - z3) - (4*G[0, w^2, w^2])/(w^2 - z3) + 
   G[1, 0, w]/(w^2 - z3) + (2*G[1, 0, w^2])/(w^2 - z3) + 
   G[1, 1, r7]/(2*w^2 - 2*z3) - (2*G[1, 1, w])/(w^2 - z3) - 
   (4*G[1, 1, w^2])/(w^2 - z3) - (14*G[r61, 0, w^2])/(w^2 - z3) + 
   (14*G[r61, r61, w^2])/(w^2 - z3) + (14*G[r61, r62, w^2])/(w^2 - z3) + 
   (4*G[r61, w^2, w^2])/(w^2 - z3) - (14*G[r62, 0, w^2])/(w^2 - z3) + 
   (14*G[r62, r61, w^2])/(w^2 - z3) + (14*G[r62, r62, w^2])/(w^2 - z3) + 
   (4*G[r62, w^2, w^2])/(w^2 - z3) + (4*G[w^(-2), 0, w^2])/(w^2 - z3) - 
   (4*G[w^(-2), r61, w^2])/(w^2 - z3) - (4*G[w^(-2), r62, w^2])/(w^2 - z3) + 
   (6*G[-w, 0, w^2])/(w^2 - z3) - (12*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[-1, w^2]*(Pi^2/(w^2 - z3) + G[0, w]*(((6*I)*Pi)/(w^2 - z3) + 
     (6*G[0, w^2])/(w^2 - z3)) - ((6*I)*Pi*G[r1, w])/(w^2 - z3) - 
   ((6*I)*Pi*G[r2, w])/(w^2 - z3) + 
   G[0, -w]*((6*G[-w^(-1), w^2])/(w^2 - z3) - (6*G[-w, w^2])/(w^2 - z3)) + 
   G[1, -w]*((-12*G[-w^(-1), w^2])/(w^2 - z3) + (12*G[-w, w^2])/(w^2 - z3)) - 
   (18*G[0, 0, w])/(w^2 - z3) + (12*G[0, 1, w])/(w^2 - z3) + 
   (6*G[r1, 0, w])/(w^2 - z3) - (12*G[r1, 1, w])/(w^2 - z3) + 
   (6*G[r2, 0, w])/(w^2 - z3) - (12*G[r2, 1, w])/(w^2 - z3) - 
   (6*G[-w^(-1), 0, w^2])/(w^2 - z3) + (12*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (6*G[-w, 0, w^2])/(w^2 - z3) - (12*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[-w^(-1), z3]*(-1/2*Pi^2/(w^2 - z3) - (((19*I)/6)*Pi*G[-w, w^2])/
    (w^2 - z3) - (4*G[0, 0, -w])/(3*(w^2 - z3)) - 
   (19*G[0, 0, w])/(3*(w^2 - z3)) - (8*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   (2*G[0, 1, -w])/(3*(w^2 - z3)) + (20*G[0, 1, w])/(3*(w^2 - z3)) + 
   (10*G[0, 1, w^2])/(3*(w^2 - z3)) + G[0, r61, -w]/(w^2 - z3) + 
   G[0, r61, w^2]/(w^2 - z3) + G[0, r62, -w]/(w^2 - z3) + 
   G[0, r62, w^2]/(w^2 - z3) + (2*G[1, 0, -w])/(3*(w^2 - z3)) + 
   (20*G[1, 0, w])/(3*(w^2 - z3)) + (4*G[1, 0, w^2])/(3*(w^2 - z3)) + 
   G[1, 1, r7]/(w^2 - z3) - (4*G[1, 1, -w])/(3*(w^2 - z3)) - 
   (40*G[1, 1, w])/(3*(w^2 - z3)) - (8*G[1, 1, w^2])/(3*(w^2 - z3)) + 
   G[r61, 0, -w]/(w^2 - z3) + G[r61, 0, w^2]/(w^2 - z3) + 
   G[r61, r61, -w]/(-w^2 + z3) + G[r61, r61, w^2]/(-w^2 + z3) + 
   G[r61, r62, -w]/(-w^2 + z3) + G[r61, r62, w^2]/(-w^2 + z3) + 
   G[r62, 0, -w]/(w^2 - z3) + G[r62, 0, w^2]/(w^2 - z3) + 
   G[r62, r61, -w]/(-w^2 + z3) + G[r62, r61, w^2]/(-w^2 + z3) + 
   G[r62, r62, -w]/(-w^2 + z3) + G[r62, r62, w^2]/(-w^2 + z3) + 
   (2*G[-w, 0, w^2])/(w^2 - z3) - (4*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[-w, z3]*(Pi^2/(2*w^2 - 2*z3) + (26*G[0, 0, -w])/(3*(w^2 - z3)) - 
   (31*G[0, 0, w])/(3*(w^2 - z3)) - (2*G[0, 0, w^2])/(3*(w^2 - z3)) - 
   (58*G[0, 1, -w])/(3*(w^2 - z3)) + (44*G[0, 1, w])/(3*(w^2 - z3)) - 
   (2*G[0, 1, w^2])/(3*(w^2 - z3)) + G[0, r61, -w]/(w^2 - z3) + 
   G[0, r61, w^2]/(w^2 - z3) + G[0, r62, -w]/(w^2 - z3) + 
   G[0, r62, w^2]/(w^2 - z3) + (2*G[0, -w, -w])/(w^2 - z3) - 
   (46*G[1, 0, -w])/(3*(w^2 - z3)) + (20*G[1, 0, w])/(3*(w^2 - z3)) + 
   (4*G[1, 0, w^2])/(3*(w^2 - z3)) + G[1, 1, r7]/(w^2 - z3) + 
   (92*G[1, 1, -w])/(3*(w^2 - z3)) - (40*G[1, 1, w])/(3*(w^2 - z3)) - 
   (8*G[1, 1, w^2])/(3*(w^2 - z3)) - (4*G[1, -w, -w])/(w^2 - z3) + 
   (4*G[r1, 0, w])/(w^2 - z3) - (8*G[r1, 1, w])/(w^2 - z3) + 
   (4*G[r2, 0, w])/(w^2 - z3) - (8*G[r2, 1, w])/(w^2 - z3) + 
   G[r61, 0, -w]/(w^2 - z3) + G[r61, 0, w^2]/(w^2 - z3) + 
   G[r61, r61, -w]/(-w^2 + z3) + G[r61, r61, w^2]/(-w^2 + z3) + 
   G[r61, r62, -w]/(-w^2 + z3) + G[r61, r62, w^2]/(-w^2 + z3) + 
   G[r62, 0, -w]/(w^2 - z3) + G[r62, 0, w^2]/(w^2 - z3) + 
   G[r62, r61, -w]/(-w^2 + z3) + G[r62, r61, w^2]/(-w^2 + z3) + 
   G[r62, r62, -w]/(-w^2 + z3) + G[r62, r62, w^2]/(-w^2 + z3) - 
   (2*G[-w^(-1), 0, -w])/(w^2 - z3) - (4*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (4*G[-w^(-1), 1, -w])/(w^2 - z3) + (8*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (2*G[-w, 0, w^2])/(w^2 - z3) - (4*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[w^(-2), z3]*(Pi^2/(12*(w^2 - z3)) - (((5*I)/2)*Pi*G[-w^(-1), w^2])/
    (w^2 - z3) - (((5*I)/2)*Pi*G[-w, w^2])/(w^2 - z3) + 
   (2*G[0, 0, -w])/(w^2 - z3) - (33*G[0, 0, w])/(2*(w^2 - z3)) + 
   (10*G[0, 0, w^2])/(w^2 - z3) - (4*G[0, 1, -w])/(w^2 - z3) + 
   (9*G[0, 1, w])/(w^2 - z3) - (10*G[0, r61, w^2])/(w^2 - z3) - 
   (10*G[0, r62, w^2])/(w^2 - z3) + (2*G[0, -w, -w])/(w^2 - z3) - 
   (4*G[0, w^2, w^2])/(w^2 - z3) + G[1, 0, w]/(w^2 - z3) + 
   (2*G[1, 0, w^2])/(w^2 - z3) + G[1, 1, r7]/(2*w^2 - 2*z3) - 
   (2*G[1, 1, w])/(w^2 - z3) - (4*G[1, 1, w^2])/(w^2 - z3) - 
   (4*G[1, -w, -w])/(w^2 - z3) + (4*G[r1, 0, w])/(w^2 - z3) - 
   (8*G[r1, 1, w])/(w^2 - z3) + (4*G[r2, 0, w])/(w^2 - z3) - 
   (8*G[r2, 1, w])/(w^2 - z3) - (14*G[r61, 0, w^2])/(w^2 - z3) + 
   (14*G[r61, r61, w^2])/(w^2 - z3) + (14*G[r61, r62, w^2])/(w^2 - z3) + 
   (4*G[r61, w^2, w^2])/(w^2 - z3) - (14*G[r62, 0, w^2])/(w^2 - z3) + 
   (14*G[r62, r61, w^2])/(w^2 - z3) + (14*G[r62, r62, w^2])/(w^2 - z3) + 
   (4*G[r62, w^2, w^2])/(w^2 - z3) + (4*G[w^(-2), 0, w^2])/(w^2 - z3) - 
   (4*G[w^(-2), r61, w^2])/(w^2 - z3) - (4*G[w^(-2), r62, w^2])/(w^2 - z3) - 
   (2*G[-w^(-1), 0, -w])/(w^2 - z3) - (4*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (4*G[-w^(-1), 1, -w])/(w^2 - z3) + (8*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (2*G[-w, 0, w^2])/(w^2 - z3) - (4*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[0, z3]*((13*Pi^2)/(12*(w^2 - z3)) + (116*G[1, -w]^2)/(3*(w^2 - z3)) - 
   (2*G[1, w^2]^2)/(w^2 - z3) - (I*Pi*G[r1, w])/(w^2 - z3) - 
   (I*Pi*G[r2, w])/(w^2 - z3) - (19*G[r61, w^2]^2)/(w^2 - z3) + 
   (G[r62, -w]*G[r62, w^2])/(-w^2 + z3) - (19*G[r62, w^2]^2)/(w^2 - z3) + 
   G[r61, -w]*(G[r61, w^2]/(-w^2 + z3) + G[r62, w^2]/(-w^2 + z3)) + 
   ((I/3)*Pi*G[w^(-2), w^2])/(w^2 - z3) + 
   G[r62, w^2]*((((-4*I)/3)*Pi)/(w^2 - z3) + (14*G[w^(-2), w^2])/
      (w^2 - z3)) + G[r61, w^2]*((((-4*I)/3)*Pi)/(w^2 - z3) + 
     G[r62, -w]/(-w^2 + z3) - (38*G[r62, w^2])/(w^2 - z3) + 
     (14*G[w^(-2), w^2])/(w^2 - z3)) + ((I/6)*Pi*G[-w^(-1), w^2])/
    (w^2 - z3) + ((I/6)*Pi*G[-w, w^2])/(w^2 - z3) + 
   G[1, r7]*(((-1/2*I)*Pi)/(w^2 - z3) + (4*G[r61, w^2])/(3*(w^2 - z3)) + 
     (4*G[r62, w^2])/(3*(w^2 - z3)) - (7*G[w^(-2), w^2])/(6*(w^2 - z3)) + 
     G[-w^(-1), w^2]/(6*w^2 - 6*z3) + G[-w, w^2]/(6*w^2 - 6*z3)) + 
   G[1, w]*(((4*I)*Pi)/(w^2 - z3) + (6*G[1, w^2])/(w^2 - z3) - 
     (2*G[r61, -w])/(w^2 - z3) + (22*G[r61, w^2])/(3*(w^2 - z3)) - 
     (2*G[r62, -w])/(w^2 - z3) + (22*G[r62, w^2])/(3*(w^2 - z3)) + 
     (2*G[w^(-2), w^2])/(3*(w^2 - z3)) + G[-w^(-1), w^2]/(3*w^2 - 3*z3) + 
     G[-w, w^2]/(3*w^2 - 3*z3)) + G[1, w^2]*((I*Pi)/(w^2 - z3) + 
     (5*G[w^(-2), w^2])/(3*(w^2 - z3)) - (2*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (2*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[1, -w]*((4*G[1, w])/(w^2 - z3) + (10*G[1, w^2])/(3*(w^2 - z3)) - 
     (5*G[w^(-2), w^2])/(3*(w^2 - z3)) - (2*G[-w^(-1), -w])/(w^2 - z3) + 
     (8*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (8*G[-w, w^2])/(3*(w^2 - z3))) + 
   (6*G[-1, 0, w])/(w^2 - z3) - (23*G[0, 0, -w])/(3*(w^2 - z3)) - 
   (15*G[0, 0, w])/(2*(w^2 - z3)) + (11*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   (2*G[0, 1, r7])/(w^2 - z3) + (52*G[0, 1, -w])/(3*(w^2 - z3)) + 
   (5*G[0, 1, w])/(w^2 - z3) + (8*G[0, 1, w^2])/(3*(w^2 - z3)) + 
   G[0, r61, -w]/(-w^2 + z3) - (5*G[0, r61, w^2])/(w^2 - z3) + 
   G[0, r62, -w]/(-w^2 + z3) - (5*G[0, r62, w^2])/(w^2 - z3) + 
   G[0, -w, -w]/(w^2 - z3) - (14*G[0, w^2, w^2])/(w^2 - z3) + 
   (58*G[1, 0, -w])/(3*(w^2 - z3)) + (5*G[1, 0, w])/(w^2 - z3) + 
   (2*G[1, 0, w^2])/(3*(w^2 - z3)) - (13*G[1, 1, r7])/(6*(w^2 - z3)) - 
   (116*G[1, 1, -w])/(3*(w^2 - z3)) - (6*G[1, 1, w])/(w^2 - z3) - 
   (4*G[1, 1, w^2])/(3*(w^2 - z3)) - (2*G[1, -w, -w])/(w^2 - z3) + 
   G[r1, 0, w]/(w^2 - z3) - (2*G[r1, 1, w])/(w^2 - z3) + 
   G[r2, 0, w]/(w^2 - z3) - (2*G[r2, 1, w])/(w^2 - z3) + 
   G[r61, 0, -w]/(-w^2 + z3) - (19*G[r61, 0, w^2])/(w^2 - z3) + 
   G[r61, r61, -w]/(w^2 - z3) + (19*G[r61, r61, w^2])/(w^2 - z3) + 
   G[r61, r62, -w]/(w^2 - z3) + (19*G[r61, r62, w^2])/(w^2 - z3) + 
   (14*G[r61, w^2, w^2])/(w^2 - z3) + G[r62, 0, -w]/(-w^2 + z3) - 
   (19*G[r62, 0, w^2])/(w^2 - z3) + G[r62, r61, -w]/(w^2 - z3) + 
   (19*G[r62, r61, w^2])/(w^2 - z3) + G[r62, r62, -w]/(w^2 - z3) + 
   (19*G[r62, r62, w^2])/(w^2 - z3) + (14*G[r62, w^2, w^2])/(w^2 - z3) + 
   (14*G[w^(-2), 0, w^2])/(w^2 - z3) - (14*G[w^(-2), r61, w^2])/(w^2 - z3) - 
   (14*G[w^(-2), r62, w^2])/(w^2 - z3) + G[-w^(-1), 0, -w]/(-w^2 + z3) + 
   G[-w^(-1), 0, w^2]/(w^2 - z3) + (2*G[-w^(-1), 1, -w])/(w^2 - z3) - 
   (2*G[-w^(-1), 1, w^2])/(w^2 - z3) + G[-w, 0, w^2]/(w^2 - z3) - 
   (2*G[-w, 1, w^2])/(w^2 - z3)) + G[-w^(-1), w^2]*
  (Pi^2/(2*w^2 - 2*z3) - (((19*I)/6)*Pi*G[-w^(-1), z3])/(w^2 - z3) + 
   (((19*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) - (((19*I)/6)*Pi*G[-w, z3])/
    (w^2 - z3) - (((5*I)/2)*Pi*G[w^2, z3])/(w^2 - z3) + 
   (7*G[0, 0, -w])/(3*(w^2 - z3)) + (19*G[0, 0, w])/(3*(w^2 - z3)) + 
   (8*G[0, 0, w^2])/(3*(w^2 - z3)) - (8*G[0, 1, -w])/(3*(w^2 - z3)) - 
   (20*G[0, 1, w])/(3*(w^2 - z3)) - (10*G[0, 1, w^2])/(3*(w^2 - z3)) + 
   G[0, r61, -w]/(-w^2 + z3) + G[0, r61, w^2]/(-w^2 + z3) + 
   G[0, r62, -w]/(-w^2 + z3) + G[0, r62, w^2]/(-w^2 + z3) + 
   G[0, -w, -w]/(w^2 - z3) - (2*G[1, 0, -w])/(3*(w^2 - z3)) - 
   (20*G[1, 0, w])/(3*(w^2 - z3)) - (4*G[1, 0, w^2])/(3*(w^2 - z3)) + 
   G[1, 1, r7]/(-w^2 + z3) + (4*G[1, 1, -w])/(3*(w^2 - z3)) + 
   (40*G[1, 1, w])/(3*(w^2 - z3)) + (8*G[1, 1, w^2])/(3*(w^2 - z3)) - 
   (2*G[1, -w, -w])/(w^2 - z3) + G[r61, 0, -w]/(-w^2 + z3) + 
   G[r61, 0, w^2]/(-w^2 + z3) + G[r61, r61, -w]/(w^2 - z3) + 
   G[r61, r61, w^2]/(w^2 - z3) + G[r61, r62, -w]/(w^2 - z3) + 
   G[r61, r62, w^2]/(w^2 - z3) + G[r62, 0, -w]/(-w^2 + z3) + 
   G[r62, 0, w^2]/(-w^2 + z3) + G[r62, r61, -w]/(w^2 - z3) + 
   G[r62, r61, w^2]/(w^2 - z3) + G[r62, r62, -w]/(w^2 - z3) + 
   G[r62, r62, w^2]/(w^2 - z3) + G[-w^(-1), 0, -w]/(-w^2 + z3) + 
   (2*G[-w^(-1), 1, -w])/(w^2 - z3) - (2*G[-w, 0, w^2])/(w^2 - z3) + 
   (4*G[-w, 1, w^2])/(w^2 - z3)) + G[w^(-2), w^2]*
  (-1/12*Pi^2/(w^2 - z3) - ((2*I)*Pi*G[w^(-2), z3])/(w^2 - z3) + 
   (((20*I)/3)*Pi*G[-w^(-1), w^2])/(w^2 - z3) - 
   (((25*I)/6)*Pi*G[-w^(-1), z3])/(w^2 - z3) + (((20*I)/3)*Pi*G[-w, w^2])/
    (w^2 - z3) - (((25*I)/6)*Pi*G[-w, z3])/(w^2 - z3) - 
   ((2*I)*Pi*G[w^2, z3])/(w^2 - z3) - (2*G[0, 0, -w])/(w^2 - z3) + 
   (33*G[0, 0, w])/(2*(w^2 - z3)) - (10*G[0, 0, w^2])/(w^2 - z3) + 
   (4*G[0, 1, -w])/(w^2 - z3) - (9*G[0, 1, w])/(w^2 - z3) + 
   (10*G[0, r61, w^2])/(w^2 - z3) + (10*G[0, r62, w^2])/(w^2 - z3) - 
   (2*G[0, -w, -w])/(w^2 - z3) + (4*G[0, w^2, w^2])/(w^2 - z3) + 
   G[1, 0, w]/(-w^2 + z3) - (2*G[1, 0, w^2])/(w^2 - z3) - 
   G[1, 1, r7]/(2*(w^2 - z3)) + (2*G[1, 1, w])/(w^2 - z3) + 
   (4*G[1, 1, w^2])/(w^2 - z3) + (4*G[1, -w, -w])/(w^2 - z3) - 
   (4*G[r1, 0, w])/(w^2 - z3) + (8*G[r1, 1, w])/(w^2 - z3) - 
   (4*G[r2, 0, w])/(w^2 - z3) + (8*G[r2, 1, w])/(w^2 - z3) + 
   (14*G[r61, 0, w^2])/(w^2 - z3) - (14*G[r61, r61, w^2])/(w^2 - z3) - 
   (14*G[r61, r62, w^2])/(w^2 - z3) - (4*G[r61, w^2, w^2])/(w^2 - z3) + 
   (14*G[r62, 0, w^2])/(w^2 - z3) - (14*G[r62, r61, w^2])/(w^2 - z3) - 
   (14*G[r62, r62, w^2])/(w^2 - z3) - (4*G[r62, w^2, w^2])/(w^2 - z3) - 
   (4*G[w^(-2), 0, w^2])/(w^2 - z3) + (4*G[w^(-2), r61, w^2])/(w^2 - z3) + 
   (4*G[w^(-2), r62, w^2])/(w^2 - z3) + (2*G[-w^(-1), 0, -w])/(w^2 - z3) + 
   (4*G[-w^(-1), 0, w^2])/(w^2 - z3) - (4*G[-w^(-1), 1, -w])/(w^2 - z3) - 
   (8*G[-w^(-1), 1, w^2])/(w^2 - z3) - (2*G[-w, 0, w^2])/(w^2 - z3) + 
   (4*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[-w, w^2]*(-1/2*Pi^2/(w^2 - z3) - (((19*I)/6)*Pi*G[-w, z3])/(w^2 - z3) - 
   (((5*I)/2)*Pi*G[w^2, z3])/(w^2 - z3) - (23*G[0, 0, -w])/(3*(w^2 - z3)) + 
   (31*G[0, 0, w])/(3*(w^2 - z3)) + (2*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   (52*G[0, 1, -w])/(3*(w^2 - z3)) - (44*G[0, 1, w])/(3*(w^2 - z3)) + 
   (2*G[0, 1, w^2])/(3*(w^2 - z3)) + G[0, r61, -w]/(-w^2 + z3) + 
   G[0, r61, w^2]/(-w^2 + z3) + G[0, r62, -w]/(-w^2 + z3) + 
   G[0, r62, w^2]/(-w^2 + z3) + G[0, -w, -w]/(-w^2 + z3) + 
   (46*G[1, 0, -w])/(3*(w^2 - z3)) - (20*G[1, 0, w])/(3*(w^2 - z3)) - 
   (4*G[1, 0, w^2])/(3*(w^2 - z3)) + G[1, 1, r7]/(-w^2 + z3) - 
   (92*G[1, 1, -w])/(3*(w^2 - z3)) + (40*G[1, 1, w])/(3*(w^2 - z3)) + 
   (8*G[1, 1, w^2])/(3*(w^2 - z3)) + (2*G[1, -w, -w])/(w^2 - z3) - 
   (4*G[r1, 0, w])/(w^2 - z3) + (8*G[r1, 1, w])/(w^2 - z3) - 
   (4*G[r2, 0, w])/(w^2 - z3) + (8*G[r2, 1, w])/(w^2 - z3) + 
   G[r61, 0, -w]/(-w^2 + z3) + G[r61, 0, w^2]/(-w^2 + z3) + 
   G[r61, r61, -w]/(w^2 - z3) + G[r61, r61, w^2]/(w^2 - z3) + 
   G[r61, r62, -w]/(w^2 - z3) + G[r61, r62, w^2]/(w^2 - z3) + 
   G[r62, 0, -w]/(-w^2 + z3) + G[r62, 0, w^2]/(-w^2 + z3) + 
   G[r62, r61, -w]/(w^2 - z3) + G[r62, r61, w^2]/(w^2 - z3) + 
   G[r62, r62, -w]/(w^2 - z3) + G[r62, r62, w^2]/(w^2 - z3) + 
   G[-w^(-1), 0, -w]/(w^2 - z3) + (4*G[-w^(-1), 0, w^2])/(w^2 - z3) - 
   (2*G[-w^(-1), 1, -w])/(w^2 - z3) - (8*G[-w^(-1), 1, w^2])/(w^2 - z3) - 
   (2*G[-w, 0, w^2])/(w^2 - z3) + (4*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[-1, z3]*(-(Pi^2/(w^2 - z3)) + G[0, w]*(((-6*I)*Pi)/(w^2 - z3) - 
     (6*G[0, w^2])/(w^2 - z3)) + ((6*I)*Pi*G[r1, w])/(w^2 - z3) + 
   ((6*I)*Pi*G[r2, w])/(w^2 - z3) + 
   G[1, -w]*((12*G[-w^(-1), w^2])/(w^2 - z3) - (12*G[-w, w^2])/(w^2 - z3)) + 
   G[0, -w]*((-6*G[-w^(-1), w^2])/(w^2 - z3) + (6*G[-w, w^2])/(w^2 - z3)) + 
   (18*G[0, 0, w])/(w^2 - z3) - (12*G[0, 1, w])/(w^2 - z3) - 
   (6*G[r1, 0, w])/(w^2 - z3) + (12*G[r1, 1, w])/(w^2 - z3) - 
   (6*G[r2, 0, w])/(w^2 - z3) + (12*G[r2, 1, w])/(w^2 - z3) + 
   (6*G[-w^(-1), 0, w^2])/(w^2 - z3) - (12*G[-w^(-1), 1, w^2])/(w^2 - z3) - 
   (6*G[-w, 0, w^2])/(w^2 - z3) + (12*G[-w, 1, w^2])/(w^2 - z3)) + 
 G[1, z3]*((10*Pi^2)/(3*(w^2 - z3)) + ((4*I)*Pi*G[r1, w])/(w^2 - z3) + 
   ((4*I)*Pi*G[r2, w])/(w^2 - z3) + (((35*I)/3)*Pi*G[w^(-2), w^2])/
    (w^2 - z3) + ((11*I)*Pi*G[-w^(-1), w^2])/(w^2 - z3) + 
   ((11*I)*Pi*G[-w, w^2])/(w^2 - z3) + (6*G[0, 0, -w])/(w^2 - z3) + 
   (68*G[0, 0, w])/(3*(w^2 - z3)) + (8*G[0, 0, w^2])/(w^2 - z3) - 
   (4*G[0, 1, r7])/(w^2 - z3) - (12*G[0, 1, -w])/(w^2 - z3) - 
   (88*G[0, 1, w])/(3*(w^2 - z3)) - (16*G[0, 1, w^2])/(w^2 - z3) - 
   (6*G[0, -w, -w])/(w^2 - z3) - (24*G[1, 0, -w])/(w^2 - z3) - 
   (64*G[1, 0, w])/(3*(w^2 - z3)) - (8*G[1, 0, w^2])/(w^2 - z3) + 
   (4*G[1, 1, r7])/(3*(w^2 - z3)) + (48*G[1, 1, -w])/(w^2 - z3) + 
   (128*G[1, 1, w])/(3*(w^2 - z3)) + (16*G[1, 1, w^2])/(w^2 - z3) + 
   (12*G[1, -w, -w])/(w^2 - z3) - (4*G[r1, 0, w])/(w^2 - z3) + 
   (8*G[r1, 1, w])/(w^2 - z3) - (4*G[r2, 0, w])/(w^2 - z3) + 
   (8*G[r2, 1, w])/(w^2 - z3) + (6*G[-w^(-1), 0, -w])/(w^2 - z3) - 
   (12*G[-w^(-1), 1, -w])/(w^2 - z3) - (8*G[-w, 0, w^2])/(w^2 - z3) + 
   (16*G[-w, 1, w^2])/(w^2 - z3)) - (((32*I)/3)*Pi*G[-w, 1, z3])/(w^2 - z3) + 
 (((4*I)/3)*Pi*G[-w, r61, w^2])/(w^2 - z3) - (((4*I)/3)*Pi*G[-w, r61, z3])/
  (w^2 - z3) + (((4*I)/3)*Pi*G[-w, r62, w^2])/(w^2 - z3) - 
 (((4*I)/3)*Pi*G[-w, r62, z3])/(w^2 - z3) - 
 (((25*I)/6)*Pi*G[-w, w^(-2), w^2])/(w^2 - z3) + 
 (((25*I)/6)*Pi*G[-w, w^(-2), z3])/(w^2 - z3) - 
 (((19*I)/6)*Pi*G[-w, -w^(-1), w^2])/(w^2 - z3) + 
 (((19*I)/6)*Pi*G[-w, -w^(-1), z3])/(w^2 - z3) - 
 (((19*I)/6)*Pi*G[-w, -w, w^2])/(w^2 - z3) + (((19*I)/6)*Pi*G[-w, -w, z3])/
  (w^2 - z3) - (((5*I)/3)*Pi*G[-w, w^2, w^2])/(w^2 - z3) + 
 (((25*I)/6)*Pi*G[-w, w^2, z3])/(w^2 - z3) - ((3*I)*Pi*G[w^2, 0, z3])/
  (w^2 - z3) - ((3*I)*Pi*G[w^2, 1, z3])/(w^2 - z3) + 
 ((2*I)*Pi*G[w^2, w^(-2), z3])/(w^2 - z3) + 
 (((5*I)/2)*Pi*G[w^2, -w^(-1), z3])/(w^2 - z3) + 
 (((5*I)/2)*Pi*G[w^2, -w, z3])/(w^2 - z3) + ((2*I)*Pi*G[w^2, w^2, z3])/
  (w^2 - z3) + G[r62, w^2]*((2*Pi^2)/(w^2 - z3) - 
   (18*G[r62, z3]*G[w^(-2), w^2])/(w^2 - z3) - (4*G[w^(-2), w^2]^2)/
    (w^2 - z3) - (((4*I)/3)*Pi*G[-w^(-1), w^2])/(w^2 - z3) + 
   (((4*I)/3)*Pi*G[-w^(-1), z3])/(w^2 - z3) - (((4*I)/3)*Pi*G[-w, w^2])/
    (w^2 - z3) + (((4*I)/3)*Pi*G[-w, z3])/(w^2 - z3) + 
   G[w^(-2), w^2]*((4*G[w^(-2), z3])/(w^2 - z3) + 
     (4*G[w^2, z3])/(w^2 - z3)) + (20*G[0, 0, w^2])/(w^2 - z3) - 
   (6*G[0, 0, z3])/(w^2 - z3) - (34*G[0, r61, w^2])/(w^2 - z3) + 
   (20*G[0, r61, z3])/(w^2 - z3) - (34*G[0, r62, w^2])/(w^2 - z3) + 
   (20*G[0, r62, z3])/(w^2 - z3) + (14*G[0, w^(-2), w^2])/(w^2 - z3) - 
   (14*G[0, w^(-2), z3])/(w^2 - z3) - (14*G[0, w^2, w^2])/(w^2 - z3) - 
   (14*G[0, w^2, z3])/(w^2 - z3) - (46*G[r61, 0, w^2])/(w^2 - z3) + 
   (14*G[r61, 0, z3])/(w^2 - z3) + (64*G[r61, r61, w^2])/(w^2 - z3) - 
   (32*G[r61, r61, z3])/(w^2 - z3) + (64*G[r61, r62, w^2])/(w^2 - z3) - 
   (32*G[r61, r62, z3])/(w^2 - z3) - (18*G[r61, w^(-2), w^2])/(w^2 - z3) + 
   (18*G[r61, w^(-2), z3])/(w^2 - z3) + (14*G[r61, w^2, w^2])/(w^2 - z3) + 
   (18*G[r61, w^2, z3])/(w^2 - z3) - (46*G[r62, 0, w^2])/(w^2 - z3) + 
   (14*G[r62, 0, z3])/(w^2 - z3) + (64*G[r62, r61, w^2])/(w^2 - z3) - 
   (32*G[r62, r61, z3])/(w^2 - z3) + (64*G[r62, r62, w^2])/(w^2 - z3) - 
   (32*G[r62, r62, z3])/(w^2 - z3) - (18*G[r62, w^(-2), w^2])/(w^2 - z3) + 
   (18*G[r62, w^(-2), z3])/(w^2 - z3) + (14*G[r62, w^2, w^2])/(w^2 - z3) + 
   (18*G[r62, w^2, z3])/(w^2 - z3) + (28*G[w^(-2), 0, w^2])/(w^2 - z3) - 
   (10*G[w^(-2), 0, z3])/(w^2 - z3) - (32*G[w^(-2), r61, w^2])/(w^2 - z3) + 
   (14*G[w^(-2), r61, z3])/(w^2 - z3) - (32*G[w^(-2), r62, w^2])/(w^2 - z3) + 
   (14*G[w^(-2), r62, z3])/(w^2 - z3) + (4*G[w^(-2), w^(-2), w^2])/
    (w^2 - z3) - (4*G[w^(-2), w^(-2), z3])/(w^2 - z3) - 
   (4*G[w^(-2), w^2, z3])/(w^2 - z3) - (2*G[-w^(-1), 0, w^2])/(w^2 - z3) + 
   (2*G[-w^(-1), 0, z3])/(w^2 - z3) + (2*G[-w^(-1), r61, w^2])/(w^2 - z3) - 
   (2*G[-w^(-1), r61, z3])/(w^2 - z3) + (2*G[-w^(-1), r62, w^2])/(w^2 - z3) - 
   (2*G[-w^(-1), r62, z3])/(w^2 - z3) - (2*G[-w, 0, w^2])/(w^2 - z3) + 
   (2*G[-w, 0, z3])/(w^2 - z3) + (2*G[-w, r61, w^2])/(w^2 - z3) - 
   (2*G[-w, r61, z3])/(w^2 - z3) + (2*G[-w, r62, w^2])/(w^2 - z3) - 
   (2*G[-w, r62, z3])/(w^2 - z3) - (10*G[w^2, 0, z3])/(w^2 - z3) + 
   (14*G[w^2, r61, z3])/(w^2 - z3) + (14*G[w^2, r62, z3])/(w^2 - z3) - 
   (4*G[w^2, w^(-2), z3])/(w^2 - z3) - (4*G[w^2, w^2, z3])/(w^2 - z3)) + 
 G[r61, w^2]*((2*Pi^2)/(w^2 - z3) - (96*G[r62, w^2]^2)/(w^2 - z3) - 
   (18*G[r62, z3]*G[w^(-2), w^2])/(w^2 - z3) - (4*G[w^(-2), w^2]^2)/
    (w^2 - z3) + G[r61, z3]*((64*G[r62, w^2])/(w^2 - z3) - 
     (18*G[w^(-2), w^2])/(w^2 - z3)) - (((4*I)/3)*Pi*G[-w^(-1), w^2])/
    (w^2 - z3) + (((4*I)/3)*Pi*G[-w^(-1), z3])/(w^2 - z3) - 
   (((4*I)/3)*Pi*G[-w, w^2])/(w^2 - z3) + (((4*I)/3)*Pi*G[-w, z3])/
    (w^2 - z3) + G[r62, -w]*(G[-w^(-1), w^2]/(-w^2 + z3) + 
     G[-w^(-1), z3]/(w^2 - z3) + G[-w, w^2]/(-w^2 + z3) + 
     G[-w, z3]/(w^2 - z3)) + G[r62, w^2]*((64*G[r62, z3])/(w^2 - z3) + 
     (64*G[w^(-2), w^2])/(w^2 - z3) - (28*G[w^(-2), z3])/(w^2 - z3) - 
     (2*G[-w^(-1), w^2])/(w^2 - z3) + (2*G[-w^(-1), z3])/(w^2 - z3) - 
     (2*G[-w, w^2])/(w^2 - z3) + (2*G[-w, z3])/(w^2 - z3) - 
     (28*G[w^2, z3])/(w^2 - z3)) + G[w^(-2), w^2]*
    ((4*G[w^(-2), z3])/(w^2 - z3) + (4*G[w^2, z3])/(w^2 - z3)) + 
   (20*G[0, 0, w^2])/(w^2 - z3) - (6*G[0, 0, z3])/(w^2 - z3) - 
   (34*G[0, r61, w^2])/(w^2 - z3) + (20*G[0, r61, z3])/(w^2 - z3) - 
   (34*G[0, r62, w^2])/(w^2 - z3) + (20*G[0, r62, z3])/(w^2 - z3) + 
   (14*G[0, w^(-2), w^2])/(w^2 - z3) - (14*G[0, w^(-2), z3])/(w^2 - z3) - 
   (14*G[0, w^2, w^2])/(w^2 - z3) - (14*G[0, w^2, z3])/(w^2 - z3) - 
   (46*G[r61, 0, w^2])/(w^2 - z3) + (14*G[r61, 0, z3])/(w^2 - z3) + 
   (64*G[r61, r61, w^2])/(w^2 - z3) - (32*G[r61, r61, z3])/(w^2 - z3) + 
   (64*G[r61, r62, w^2])/(w^2 - z3) - (32*G[r61, r62, z3])/(w^2 - z3) - 
   (18*G[r61, w^(-2), w^2])/(w^2 - z3) + (18*G[r61, w^(-2), z3])/(w^2 - z3) + 
   (14*G[r61, w^2, w^2])/(w^2 - z3) + (18*G[r61, w^2, z3])/(w^2 - z3) - 
   (46*G[r62, 0, w^2])/(w^2 - z3) + (14*G[r62, 0, z3])/(w^2 - z3) + 
   (64*G[r62, r61, w^2])/(w^2 - z3) - (32*G[r62, r61, z3])/(w^2 - z3) + 
   (64*G[r62, r62, w^2])/(w^2 - z3) - (32*G[r62, r62, z3])/(w^2 - z3) - 
   (18*G[r62, w^(-2), w^2])/(w^2 - z3) + (18*G[r62, w^(-2), z3])/(w^2 - z3) + 
   (14*G[r62, w^2, w^2])/(w^2 - z3) + (18*G[r62, w^2, z3])/(w^2 - z3) + 
   (28*G[w^(-2), 0, w^2])/(w^2 - z3) - (10*G[w^(-2), 0, z3])/(w^2 - z3) - 
   (32*G[w^(-2), r61, w^2])/(w^2 - z3) + (14*G[w^(-2), r61, z3])/(w^2 - z3) - 
   (32*G[w^(-2), r62, w^2])/(w^2 - z3) + (14*G[w^(-2), r62, z3])/(w^2 - z3) + 
   (4*G[w^(-2), w^(-2), w^2])/(w^2 - z3) - (4*G[w^(-2), w^(-2), z3])/
    (w^2 - z3) - (4*G[w^(-2), w^2, z3])/(w^2 - z3) - 
   (2*G[-w^(-1), 0, w^2])/(w^2 - z3) + (2*G[-w^(-1), 0, z3])/(w^2 - z3) + 
   (2*G[-w^(-1), r61, w^2])/(w^2 - z3) - (2*G[-w^(-1), r61, z3])/(w^2 - z3) + 
   (2*G[-w^(-1), r62, w^2])/(w^2 - z3) - (2*G[-w^(-1), r62, z3])/(w^2 - z3) - 
   (2*G[-w, 0, w^2])/(w^2 - z3) + (2*G[-w, 0, z3])/(w^2 - z3) + 
   (2*G[-w, r61, w^2])/(w^2 - z3) - (2*G[-w, r61, z3])/(w^2 - z3) + 
   (2*G[-w, r62, w^2])/(w^2 - z3) - (2*G[-w, r62, z3])/(w^2 - z3) - 
   (10*G[w^2, 0, z3])/(w^2 - z3) + (14*G[w^2, r61, z3])/(w^2 - z3) + 
   (14*G[w^2, r62, z3])/(w^2 - z3) - (4*G[w^2, w^(-2), z3])/(w^2 - z3) - 
   (4*G[w^2, w^2, z3])/(w^2 - z3)) + 
 G[0, w]*
  ((Pi^2*(15 + 2*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      6*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] - 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))/
    (12*(w^2 - z3)) - (17*G[0, w^2]^2)/(3*(w^2 - z3)) - 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, z2]*G[1, -w] - 
   (136*G[1, w^2]^2)/(3*(w^2 - z3)) - (8*G[r61, w^2]^2)/(w^2 - z3) + 
   (8*G[r61, z3]*G[r62, w^2])/(w^2 - z3) - (8*G[r62, w^2]^2)/(w^2 - z3) - 
   (2*G[w^(-2), w^2]^2)/(w^2 - z3) - (19*G[-w^(-1), w^2]^2)/(6*(w^2 - z3)) - 
   (19*G[-w, w^2]^2)/(6*(w^2 - z3)) + G[1, z3]*((((-8*I)/3)*Pi)/(w^2 - z3) - 
     (35*G[w^(-2), w^2])/(3*(w^2 - z3)) - (11*G[-w^(-1), w^2])/(w^2 - z3) - 
     (11*G[-w, w^2])/(w^2 - z3)) + G[0, z3]*(((-I)*Pi)/(w^2 - z3) - 
     (2*G[1, -w])/(w^2 - z3) - (3*G[1, w^2])/(w^2 - z3) + 
     G[r61, -w]/(w^2 - z3) - (11*G[r61, w^2])/(3*(w^2 - z3)) + 
     G[r62, -w]/(w^2 - z3) - (11*G[r62, w^2])/(3*(w^2 - z3)) - 
     G[w^(-2), w^2]/(3*(w^2 - z3)) - G[-w^(-1), w^2]/(6*(w^2 - z3)) - 
     G[-w, w^2]/(6*(w^2 - z3))) + G[w^(-2), z3]*(((4*I)*Pi)/(w^2 - z3) + 
     (5*G[-w^(-1), w^2])/(2*(w^2 - z3)) + (5*G[-w, w^2])/(2*(w^2 - z3))) + 
   G[-w^(-1), z3]*((((4*I)/3)*Pi)/(w^2 - z3) + (19*G[-w, w^2])/
      (6*(w^2 - z3))) + (((16*I)/3)*Pi*G[-w, z3])/(w^2 - z3) + 
   G[1, -w]*(-2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1] - 
     (2*G[-w^(-1), w^2])/(w^2 - z3) + 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), z2] + 
     (2*G[-w^(-1), z3])/(w^2 - z3) - 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1] - 
     (2*G[-w, w^2])/(w^2 - z3) + 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, z2] + 
     (2*G[-w, z3])/(w^2 - z3)) + G[r61, -w]*(G[-w^(-1), w^2]/(w^2 - z3) + 
     G[-w^(-1), z3]/(-w^2 + z3) + G[-w, w^2]/(w^2 - z3) + 
     G[-w, z3]/(-w^2 + z3)) + G[r62, -w]*(G[-w^(-1), w^2]/(w^2 - z3) + 
     G[-w^(-1), z3]/(-w^2 + z3) + G[-w, w^2]/(w^2 - z3) + 
     G[-w, z3]/(-w^2 + z3)) + G[1, w^2]*((((8*I)/3)*Pi)/(w^2 - z3) + 
     (136*G[1, z3])/(3*(w^2 - z3)) + (50*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (5*G[w^(-2), z3])/(w^2 - z3) + (77*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (44*G[-w^(-1), z3])/(3*(w^2 - z3)) + (77*G[-w, w^2])/(3*(w^2 - z3)) - 
     (44*G[-w, z3])/(3*(w^2 - z3)) - (5*G[w^2, z3])/(w^2 - z3)) + 
   G[r62, w^2]*((8*G[r62, z3])/(w^2 - z3) + (2*G[w^(-2), w^2])/(w^2 - z3) - 
     (2*G[w^(-2), z3])/(w^2 - z3) + (7*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (7*G[-w^(-1), z3])/(3*(w^2 - z3)) + (7*G[-w, w^2])/(3*(w^2 - z3)) - 
     (7*G[-w, z3])/(3*(w^2 - z3)) - (2*G[w^2, z3])/(w^2 - z3)) + 
   G[r61, w^2]*((8*G[r61, z3])/(w^2 - z3) - (16*G[r62, w^2])/(w^2 - z3) + 
     (8*G[r62, z3])/(w^2 - z3) + (2*G[w^(-2), w^2])/(w^2 - z3) - 
     (2*G[w^(-2), z3])/(w^2 - z3) + (7*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (7*G[-w^(-1), z3])/(3*(w^2 - z3)) + (7*G[-w, w^2])/(3*(w^2 - z3)) - 
     (7*G[-w, z3])/(3*(w^2 - z3)) - (2*G[w^2, z3])/(w^2 - z3)) + 
   G[w^(-2), w^2]*(((-4*I)*Pi)/(w^2 - z3) + (2*G[w^(-2), z3])/(w^2 - z3) - 
     (20*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (25*G[-w^(-1), z3])/
      (6*(w^2 - z3)) - (20*G[-w, w^2])/(3*(w^2 - z3)) + 
     (25*G[-w, z3])/(6*(w^2 - z3)) + (2*G[w^2, z3])/(w^2 - z3)) + 
   G[-w, w^2]*((((-16*I)/3)*Pi)/(w^2 - z3) + (19*G[-w, z3])/(6*(w^2 - z3)) + 
     (5*G[w^2, z3])/(2*(w^2 - z3))) + G[-w^(-1), w^2]*
    ((((-4*I)/3)*Pi)/(w^2 - z3) + (19*G[-w^(-1), z3])/(6*(w^2 - z3)) - 
     (19*G[-w, w^2])/(3*(w^2 - z3)) + (19*G[-w, z3])/(6*(w^2 - z3)) + 
     (5*G[w^2, z3])/(2*(w^2 - z3))) + 
   G[0, w^2]*((I*Pi)/(w^2 - z3) + (17*G[0, z3])/(3*(w^2 - z3)) + 
     (2*G[1, -w])/(w^2 - z3) + (7*G[1, w^2])/(w^2 - z3) - 
     (4*G[1, z3])/(w^2 - z3) + G[r61, -w]/(-w^2 + z3) + 
     (35*G[r61, w^2])/(3*(w^2 - z3)) - (8*G[r61, z3])/(w^2 - z3) + 
     G[r62, -w]/(-w^2 + z3) + (35*G[r62, w^2])/(3*(w^2 - z3)) - 
     (8*G[r62, z3])/(w^2 - z3) - (8*G[w^(-2), w^2])/(3*(w^2 - z3)) + 
     (3*G[w^(-2), z3])/(w^2 - z3) - (19*G[-w^(-1), w^2])/(6*(w^2 - z3)) + 
     (10*G[-w^(-1), z3])/(3*(w^2 - z3)) - (31*G[-w, w^2])/(6*(w^2 - z3)) + 
     (16*G[-w, z3])/(3*(w^2 - z3)) + (3*G[w^2, z3])/(w^2 - z3)) - 
   (6*G[-1, 0, w^2])/(w^2 - z3) + (6*G[-1, 0, z3])/(w^2 - z3) + 
   (17*G[0, 0, w^2])/(3*(w^2 - z3)) - 
   Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 0, z2] - 
   (17*G[0, 0, z3])/(3*(w^2 - z3)) - (5*G[0, 1, w^2])/(w^2 - z3) + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 1, z2] + 
   (5*G[0, 1, z3])/(w^2 - z3) - (8*G[0, r61, w^2])/(3*(w^2 - z3)) + 
   (8*G[0, r61, z3])/(3*(w^2 - z3)) - (8*G[0, r62, w^2])/(3*(w^2 - z3)) + 
   (8*G[0, r62, z3])/(3*(w^2 - z3)) - G[0, w^(-2), w^2]/(3*(w^2 - z3)) + 
   G[0, w^(-2), z3]/(3*w^2 - 3*z3) - G[0, -w^(-1), w^2]/(6*(w^2 - z3)) + 
   G[0, -w^(-1), z3]/(6*w^2 - 6*z3) + 
   (4/(w^2 - z3) - 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[0, -w, -w] - G[0, -w, w^2]/(6*(w^2 - z3)) + 
   G[0, -w, z3]/(6*w^2 - 6*z3) - (10*G[0, w^2, w^2])/(3*(w^2 - z3)) + 
   G[0, w^2, z3]/(3*w^2 - 3*z3) - (4*G[1, 0, w^2])/(w^2 - z3) + 
   (4*G[1, 0, z3])/(w^2 - z3) + (136*G[1, 1, w^2])/(3*(w^2 - z3)) - 
   (136*G[1, 1, z3])/(3*(w^2 - z3)) - (35*G[1, w^(-2), w^2])/(3*(w^2 - z3)) + 
   (35*G[1, w^(-2), z3])/(3*(w^2 - z3)) - (11*G[1, -w^(-1), w^2])/
    (w^2 - z3) + (11*G[1, -w^(-1), z3])/(w^2 - z3) - 
   (11*G[1, -w, w^2])/(w^2 - z3) + (11*G[1, -w, z3])/(w^2 - z3) - 
   (20*G[1, w^2, w^2])/(3*(w^2 - z3)) + (35*G[1, w^2, z3])/(3*(w^2 - z3)) - 
   (8*G[r61, 0, w^2])/(w^2 - z3) + (8*G[r61, 0, z3])/(w^2 - z3) + 
   (8*G[r61, r61, w^2])/(w^2 - z3) - (8*G[r61, r61, z3])/(w^2 - z3) + 
   (8*G[r61, r62, w^2])/(w^2 - z3) - (8*G[r61, r62, z3])/(w^2 - z3) + 
   (2*G[r61, w^2, w^2])/(w^2 - z3) - (8*G[r62, 0, w^2])/(w^2 - z3) + 
   (8*G[r62, 0, z3])/(w^2 - z3) + (8*G[r62, r61, w^2])/(w^2 - z3) - 
   (8*G[r62, r61, z3])/(w^2 - z3) + (8*G[r62, r62, w^2])/(w^2 - z3) - 
   (8*G[r62, r62, z3])/(w^2 - z3) + (2*G[r62, w^2, w^2])/(w^2 - z3) + 
   Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^(-2), 0, 1] + 
   (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[w^(-2), 0, -w] + (3*G[w^(-2), 0, w^2])/(w^2 - z3) + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3] - Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^(-2), 0, z2] - 
   (3*G[w^(-2), 0, z3])/(w^2 - z3) - (5*G[w^(-2), 1, w^2])/(w^2 - z3) + 
   (5*G[w^(-2), 1, z3])/(w^2 - z3) - (2*G[w^(-2), r61, w^2])/(w^2 - z3) + 
   (2*G[w^(-2), r61, z3])/(w^2 - z3) - (2*G[w^(-2), r62, w^2])/(w^2 - z3) + 
   (2*G[w^(-2), r62, z3])/(w^2 - z3) + (2*G[w^(-2), w^(-2), w^2])/
    (w^2 - z3) - (2*G[w^(-2), w^(-2), z3])/(w^2 - z3) + 
   (5*G[w^(-2), -w^(-1), w^2])/(2*(w^2 - z3)) - (5*G[w^(-2), -w^(-1), z3])/
    (2*(w^2 - z3)) + (5*G[w^(-2), -w, w^2])/(2*(w^2 - z3)) - 
   (5*G[w^(-2), -w, z3])/(2*(w^2 - z3)) - (2*G[w^(-2), w^2, z3])/(w^2 - z3) - 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 0, 1] + 
   (4/(w^2 - z3) - 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w^(-1), 0, -w] + (10*G[-w^(-1), 0, w^2])/(3*(w^2 - z3)) + 
   ((-4 + 3*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      5*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      2*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] - 
      2*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
     G[-w^(-1), 0, z2])/(w^2 - z3) - (10*G[-w^(-1), 0, z3])/(3*(w^2 - z3)) + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1, 1] - 
   (38*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) - 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1, z2] + 
   (38*G[-w^(-1), 1, z3])/(3*(w^2 - z3)) - (10*G[-w^(-1), r61, w^2])/
    (3*(w^2 - z3)) + (10*G[-w^(-1), r61, z3])/(3*(w^2 - z3)) - 
   (10*G[-w^(-1), r62, w^2])/(3*(w^2 - z3)) + (10*G[-w^(-1), r62, z3])/
    (3*(w^2 - z3)) + (25*G[-w^(-1), w^(-2), w^2])/(6*(w^2 - z3)) - 
   (25*G[-w^(-1), w^(-2), z3])/(6*(w^2 - z3)) + (19*G[-w^(-1), -w^(-1), w^2])/
    (6*(w^2 - z3)) - (19*G[-w^(-1), -w^(-1), z3])/(6*(w^2 - z3)) + 
   (19*G[-w^(-1), -w, w^2])/(6*(w^2 - z3)) - (19*G[-w^(-1), -w, z3])/
    (6*(w^2 - z3)) + (5*G[-w^(-1), w^2, w^2])/(3*(w^2 - z3)) - 
   (25*G[-w^(-1), w^2, z3])/(6*(w^2 - z3)) + (16*G[-w, 0, w^2])/
    (3*(w^2 - z3)) + 
   (4/(w^2 - z3) - 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w, 0, z2] - (16*G[-w, 0, z3])/(3*(w^2 - z3)) + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1, 1] - 
   (38*G[-w, 1, w^2])/(3*(w^2 - z3)) - 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1, z2] + 
   (38*G[-w, 1, z3])/(3*(w^2 - z3)) - (10*G[-w, r61, w^2])/(3*(w^2 - z3)) + 
   (10*G[-w, r61, z3])/(3*(w^2 - z3)) - (10*G[-w, r62, w^2])/(3*(w^2 - z3)) + 
   (10*G[-w, r62, z3])/(3*(w^2 - z3)) + (25*G[-w, w^(-2), w^2])/
    (6*(w^2 - z3)) - (25*G[-w, w^(-2), z3])/(6*(w^2 - z3)) + 
   (19*G[-w, -w^(-1), w^2])/(6*(w^2 - z3)) - (19*G[-w, -w^(-1), z3])/
    (6*(w^2 - z3)) + (19*G[-w, -w, w^2])/(6*(w^2 - z3)) - 
   (19*G[-w, -w, z3])/(6*(w^2 - z3)) + (5*G[-w, w^2, w^2])/(3*(w^2 - z3)) - 
   (25*G[-w, w^2, z3])/(6*(w^2 - z3)) - 
   Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^2, 0, 1] + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[w^2, 0, -w] + 
   (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^2, 0, z2] - 
   (3*G[w^2, 0, z3])/(w^2 - z3) + (5*G[w^2, 1, z3])/(w^2 - z3) + 
   (2*G[w^2, r61, z3])/(w^2 - z3) + (2*G[w^2, r62, z3])/(w^2 - z3) - 
   (2*G[w^2, w^(-2), z3])/(w^2 - z3) - (5*G[w^2, -w^(-1), z3])/
    (2*(w^2 - z3)) - (5*G[w^2, -w, z3])/(2*(w^2 - z3)) - 
   (2*G[w^2, w^2, z3])/(w^2 - z3)) + 
 G[1, r7]*(Pi^2/(3*w^2 - 3*z3) - (64*G[1, w^2]^2)/(3*(w^2 - z3)) - 
   (3*G[w^(-2), w^2]^2)/(2*(w^2 - z3)) - (13*G[-w^(-1), w^2]^2)/
    (6*(w^2 - z3)) - (13*G[-w, w^2]^2)/(6*(w^2 - z3)) + 
   G[1, z3]*(((4*I)*Pi)/(w^2 - z3) - (20*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (4*G[-w^(-1), w^2])/(w^2 - z3) - (4*G[-w, w^2])/(w^2 - z3)) + 
   G[w^(-2), z3]*(((-1/2*I)*Pi)/(w^2 - z3) - G[-w^(-1), w^2]/(3*(w^2 - z3)) - 
     G[-w, w^2]/(3*(w^2 - z3))) + G[-w^(-1), z3]*(((-I)*Pi)/(w^2 - z3) + 
     (13*G[-w, w^2])/(6*(w^2 - z3))) - (I*Pi*G[-w, z3])/(w^2 - z3) + 
   G[1, w^2]*(((-4*I)*Pi)/(w^2 - z3) + (64*G[1, z3])/(3*(w^2 - z3)) + 
     (20*G[w^(-2), w^2])/(3*(w^2 - z3)) + (44*G[-w^(-1), w^2])/
      (3*(w^2 - z3)) - (32*G[-w^(-1), z3])/(3*(w^2 - z3)) + 
     (44*G[-w, w^2])/(3*(w^2 - z3)) - (32*G[-w, z3])/(3*(w^2 - z3))) + 
   G[r61, w^2]*((4*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (4*G[-w^(-1), z3])/(3*(w^2 - z3)) + (4*G[-w, w^2])/(3*(w^2 - z3)) - 
     (4*G[-w, z3])/(3*(w^2 - z3))) + G[r62, w^2]*
    ((4*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (4*G[-w^(-1), z3])/(3*(w^2 - z3)) + 
     (4*G[-w, w^2])/(3*(w^2 - z3)) - (4*G[-w, z3])/(3*(w^2 - z3))) - 
   ((I/2)*Pi*G[w^2, z3])/(w^2 - z3) + 
   G[-w, w^2]*((I*Pi)/(w^2 - z3) + (13*G[-w, z3])/(6*(w^2 - z3)) - 
     G[w^2, z3]/(3*(w^2 - z3))) + G[-w^(-1), w^2]*
    ((I*Pi)/(w^2 - z3) + (13*G[-w^(-1), z3])/(6*(w^2 - z3)) - 
     (13*G[-w, w^2])/(3*(w^2 - z3)) + (13*G[-w, z3])/(6*(w^2 - z3)) - 
     G[w^2, z3]/(3*(w^2 - z3))) + G[w^(-2), w^2]*(((I/2)*Pi)/(w^2 - z3) + 
     (3*G[w^(-2), z3])/(2*(w^2 - z3)) - (8*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (3*G[-w^(-1), z3])/(w^2 - z3) - (8*G[-w, w^2])/(3*(w^2 - z3)) + 
     (3*G[-w, z3])/(w^2 - z3) + (3*G[w^2, z3])/(2*(w^2 - z3))) - 
   G[0, 0, w^2]/(3*(w^2 - z3)) + G[0, 0, z3]/(3*w^2 - 3*z3) + 
   (4*G[0, r61, w^2])/(3*(w^2 - z3)) - (4*G[0, r61, z3])/(3*(w^2 - z3)) + 
   (4*G[0, r62, w^2])/(3*(w^2 - z3)) - (4*G[0, r62, z3])/(3*(w^2 - z3)) - 
   (7*G[0, w^(-2), w^2])/(6*(w^2 - z3)) + (7*G[0, w^(-2), z3])/
    (6*(w^2 - z3)) + G[0, -w^(-1), w^2]/(6*w^2 - 6*z3) - 
   G[0, -w^(-1), z3]/(6*(w^2 - z3)) + G[0, -w, w^2]/(6*w^2 - 6*z3) - 
   G[0, -w, z3]/(6*(w^2 - z3)) + (7*G[0, w^2, z3])/(6*(w^2 - z3)) + 
   (64*G[1, 1, w^2])/(3*(w^2 - z3)) - (64*G[1, 1, z3])/(3*(w^2 - z3)) - 
   (20*G[1, w^(-2), w^2])/(3*(w^2 - z3)) + (20*G[1, w^(-2), z3])/
    (3*(w^2 - z3)) - (4*G[1, -w^(-1), w^2])/(w^2 - z3) + 
   (4*G[1, -w^(-1), z3])/(w^2 - z3) - (4*G[1, -w, w^2])/(w^2 - z3) + 
   (4*G[1, -w, z3])/(w^2 - z3) - (20*G[1, w^2, w^2])/(3*(w^2 - z3)) + 
   (20*G[1, w^2, z3])/(3*(w^2 - z3)) - (7*G[w^(-2), 0, w^2])/(6*(w^2 - z3)) + 
   (7*G[w^(-2), 0, z3])/(6*(w^2 - z3)) + (3*G[w^(-2), w^(-2), w^2])/
    (2*(w^2 - z3)) - (3*G[w^(-2), w^(-2), z3])/(2*(w^2 - z3)) - 
   G[w^(-2), -w^(-1), w^2]/(3*(w^2 - z3)) + G[w^(-2), -w^(-1), z3]/
    (3*w^2 - 3*z3) - G[w^(-2), -w, w^2]/(3*(w^2 - z3)) + 
   G[w^(-2), -w, z3]/(3*w^2 - 3*z3) - (3*G[w^(-2), w^2, z3])/(2*(w^2 - z3)) + 
   (3*G[-w^(-1), 0, w^2])/(2*(w^2 - z3)) - (3*G[-w^(-1), 0, z3])/
    (2*(w^2 - z3)) - (32*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) + 
   (32*G[-w^(-1), 1, z3])/(3*(w^2 - z3)) - (4*G[-w^(-1), r61, w^2])/
    (3*(w^2 - z3)) + (4*G[-w^(-1), r61, z3])/(3*(w^2 - z3)) - 
   (4*G[-w^(-1), r62, w^2])/(3*(w^2 - z3)) + (4*G[-w^(-1), r62, z3])/
    (3*(w^2 - z3)) + (3*G[-w^(-1), w^(-2), w^2])/(w^2 - z3) - 
   (3*G[-w^(-1), w^(-2), z3])/(w^2 - z3) + (13*G[-w^(-1), -w^(-1), w^2])/
    (6*(w^2 - z3)) - (13*G[-w^(-1), -w^(-1), z3])/(6*(w^2 - z3)) + 
   (13*G[-w^(-1), -w, w^2])/(6*(w^2 - z3)) - (13*G[-w^(-1), -w, z3])/
    (6*(w^2 - z3)) + (10*G[-w^(-1), w^2, w^2])/(3*(w^2 - z3)) - 
   (3*G[-w^(-1), w^2, z3])/(w^2 - z3) + (3*G[-w, 0, w^2])/(2*(w^2 - z3)) - 
   (3*G[-w, 0, z3])/(2*(w^2 - z3)) - (32*G[-w, 1, w^2])/(3*(w^2 - z3)) + 
   (32*G[-w, 1, z3])/(3*(w^2 - z3)) - (4*G[-w, r61, w^2])/(3*(w^2 - z3)) + 
   (4*G[-w, r61, z3])/(3*(w^2 - z3)) - (4*G[-w, r62, w^2])/(3*(w^2 - z3)) + 
   (4*G[-w, r62, z3])/(3*(w^2 - z3)) + (3*G[-w, w^(-2), w^2])/(w^2 - z3) - 
   (3*G[-w, w^(-2), z3])/(w^2 - z3) + (13*G[-w, -w^(-1), w^2])/
    (6*(w^2 - z3)) - (13*G[-w, -w^(-1), z3])/(6*(w^2 - z3)) + 
   (13*G[-w, -w, w^2])/(6*(w^2 - z3)) - (13*G[-w, -w, z3])/(6*(w^2 - z3)) + 
   (10*G[-w, w^2, w^2])/(3*(w^2 - z3)) - (3*G[-w, w^2, z3])/(w^2 - z3) + 
   (7*G[w^2, 0, z3])/(6*(w^2 - z3)) - (3*G[w^2, w^(-2), z3])/(2*(w^2 - z3)) + 
   G[w^2, -w^(-1), z3]/(3*w^2 - 3*z3) + G[w^2, -w, z3]/(3*w^2 - 3*z3) - 
   (3*G[w^2, w^2, z3])/(2*(w^2 - z3))) + 
 G[0, -w]*
  ((Pi^2*(-10 + 4*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      9*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))/
    (12*(w^2 - z3)) - G[0, w^2]^2/(3*(w^2 - z3)) + 
   (-152/(w^2 - z3) - 76*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[1, -w]^2 - (16*G[1, w^2]^2)/(w^2 - z3) - 
   G[w^(-2), w^2]^2/(2*(w^2 - z3)) - 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^(-2), 1]*
    G[-w^(-1), -w] + (-5/(w^2 - z3) + 
     (7*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2 - 
     (11*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2)*G[-w^(-1), -w]^2 + 
   G[-w^(-1), w^2]^2/(-w^2 + z3) + 
   ((-w^2 + z3)^(-1) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3]/2 - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[-w^(-1), z2]*G[-w, 1] + G[w^(-2), z2]*
    (((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] - Bracket[(13/z3 - 7/(w + z3) - 
           (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), 1])/2 + 
     ((3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3] - 
        3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3] + 
        4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
             w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
            (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
       G[-w^(-1), -w])/2 + 
     ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] - Bracket[(13/z3 - 7/(w + z3) - 
           (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*G[-w, 1])/2) + 
   G[w^(-2), -w]*
    (((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3] + Bracket[
         (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
       G[-w^(-1), 1])/2 - 
     (3*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] - Bracket[(13/z3 - 7/(w + z3) - 
           (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), -w])/2 + 
     ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3] + Bracket[
         (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
       G[-w, 1])/2) + G[1, z2]*
    (-4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1] + 
     (-12/(w^2 - z3) - 6*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), -w] - 
     4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1]) + 
   G[0, z2]*((-36/(w^2 - z3) - 18*Bracket[(13/z3 - 7/(w + z3) - 
           (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
       8*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
            w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
           (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[1, -w] - 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[1, w] + 
     ((w^2 - z3)^(-1) - Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
       (3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3])/2 + 
       2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
            w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
           (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w^(-1), 1] + 
     (6/(w^2 - z3) + 3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] - 
       2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
            w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
           (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
      G[-w^(-1), -w] + ((w^2 - z3)^(-1) - 
       Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
       (3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3])/2 + 
       2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
            w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
           (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 1]) + 
   (G[-w^(-1), z3]*G[-w, w^2])/(-w^2 + z3) + G[-w, w^2]^2/(w^2 - z3) + 
   G[0, z3]*((-110*G[1, -w])/(3*(w^2 - z3)) - (5*G[1, w^2])/(3*(w^2 - z3)) + 
     G[r61, w^2]/(w^2 - z3) + G[r62, w^2]/(w^2 - z3) + 
     (5*G[w^(-2), w^2])/(6*(w^2 - z3)) + G[-w^(-1), -w]/(w^2 - z3) - 
     (4*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (4*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[w^(-2), z3]*((2*G[-w^(-1), -w])/(w^2 - z3) + (41*G[-w^(-1), w^2])/
      (6*(w^2 - z3)) + (5*G[-w, w^2])/(6*(w^2 - z3))) + 
   G[1, z3]*((-5*G[w^(-2), w^2])/(w^2 - z3) - (6*G[-w^(-1), -w])/(w^2 - z3) - 
     (7*G[-w^(-1), w^2])/(w^2 - z3) + G[-w, w^2]/(w^2 - z3)) + 
   G[1, w]*(-2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1] + 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), z2] - 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1] + 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, z2]) + 
   G[r61, w^2]*(G[-w^(-1), w^2]/(w^2 - z3) + G[-w^(-1), z3]/(-w^2 + z3) + 
     G[-w, w^2]/(w^2 - z3) + G[-w, z3]/(-w^2 + z3)) + 
   G[r62, w^2]*(G[-w^(-1), w^2]/(w^2 - z3) + G[-w^(-1), z3]/(-w^2 + z3) + 
     G[-w, w^2]/(w^2 - z3) + G[-w, z3]/(-w^2 + z3)) + 
   G[-w, 1]*(((-w^2 + z3)^(-1) + 
       Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3]/2 - 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3])*G[-w, z2] + 
     ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3] + Bracket[
         (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
       G[w^2, -w])/2 + 
     ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] - Bracket[(13/z3 - 7/(w + z3) - 
           (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*G[w^2, z2])/2) + 
   G[-w^(-1), 1]*
    (((w^2 - z3)^(-1) - Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3]/2 + 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3])*G[-w^(-1), -w] + ((-w^2 + z3)^(-1) + 
       Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3]/2 - 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3])*G[-w^(-1), z2] + ((-w^2 + z3)^(-1) + 
       Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3]/2 - 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3])*G[-w, z2] + 
     ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3] + Bracket[
         (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
       G[w^2, -w])/2 + 
     ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] - Bracket[(13/z3 - 7/(w + z3) - 
           (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*G[w^2, z2])/2) + 
   G[-w^(-1), -w]*(G[-w^(-1), w^2]/(w^2 - z3) + 
     (4/(w^2 - z3) - (7*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])/2 + 
       (11*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3])/2)*G[-w^(-1), z2] + 
     ((w^2 - z3)^(-1) - Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3]/2 + 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3] - 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
            w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
           (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 1] + 
     G[-w, w^2]/(-w^2 + z3) + 
     ((-8 + 5*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
        9*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3] + 
        4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
             w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
            (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] - 
        4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
             w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
            (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, z2])/
      (2*(w^2 - z3)) + (2*G[-w, z3])/(w^2 - z3) + 
     ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] - Bracket[(13/z3 - 7/(w + z3) - 
           (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*G[w^2, -w])/2 + 
     ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3] + Bracket[
         (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
       G[w^2, z2])/2) + 
   G[0, w]*(Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, z2] - 
     Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^(-2), 1] + 
     (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + Bracket[
        (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
      G[w^(-2), -w] + (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^(-2), z2] + 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1] + 
     (-4/(w^2 - z3) + 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
       5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), -w] + 
     ((4 - 3*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
        5*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3] - 
        2*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
             w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
            (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
        2*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
             w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
            (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
       G[-w^(-1), z2])/(w^2 - z3) + 
     (-4/(w^2 - z3) + 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
       5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3])*G[-w, z2] + 
     Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^2, 1] + 
     (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - Bracket[
        (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
      G[w^2, -w] + (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3] - Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^2, z2]) + 
   G[1, -w]*((-36*G[1, w^2])/(w^2 - z3) + 
     52*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])*G[1, z2] + (36*G[1, z3])/(w^2 - z3) - 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^(-2), 1] + 
     (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + Bracket[
        (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
      G[w^(-2), -w] - (4*G[w^(-2), w^2])/(w^2 - z3) + 
     (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - Bracket[
        (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
       2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
            w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
           (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^(-2), z2] + 
     (4*G[w^(-2), z3])/(w^2 - z3) + 
     (-2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + 
       3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + 2*((w^2 - z3)^(-1) + 
         5*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
              w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
             (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))*
      G[-w^(-1), 1] + (36/(w^2 - z3) + 
       Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
       19*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), -w] + 
     (10*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (((-w^2 + z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
        7*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3] - 
        2*(8 + 5*(w^2 - z3)*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 
               5*w^4*z3 + w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
              (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))*
       G[-w^(-1), z2])/(w^2 - z3) - (4*G[-w^(-1), z3])/(3*(w^2 - z3)) + 
     (-2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + 
       3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + 2*((w^2 - z3)^(-1) + 
         5*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
              w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
             (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))*G[-w, 1] - 
     (98*G[-w, w^2])/(3*(w^2 - z3)) + 
     (((-w^2 + z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
        7*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3] - 
        2*(8 + 5*(w^2 - z3)*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 
               5*w^4*z3 + w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
              (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))*G[-w, z2])/
      (w^2 - z3) + (104*G[-w, z3])/(3*(w^2 - z3)) - 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^2, 1] + 
     (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + Bracket[
        (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
      G[w^2, -w] + (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3] + 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
            w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
           (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^2, z2]) + 
   G[w^(-2), w^2]*(G[w^(-2), z3]/(2*w^2 - 2*z3) - (2*G[-w^(-1), -w])/
      (w^2 - z3) - (8*G[-w^(-1), w^2])/(w^2 - z3) + 
     (7*G[-w^(-1), z3])/(6*(w^2 - z3)) - (2*G[-w, w^2])/(w^2 - z3) + 
     (7*G[-w, z3])/(6*(w^2 - z3)) + G[w^2, z3]/(2*w^2 - 2*z3)) + 
   G[1, w^2]*((16*G[1, z3])/(w^2 - z3) + (10*G[w^(-2), w^2])/(w^2 - z3) - 
     (5*G[w^(-2), z3])/(w^2 - z3) + (6*G[-w^(-1), -w])/(w^2 - z3) + 
     (25*G[-w^(-1), w^2])/(3*(w^2 - z3)) - (4*G[-w^(-1), z3])/
      (3*(w^2 - z3)) + G[-w, w^2]/(3*w^2 - 3*z3) - 
     (4*G[-w, z3])/(3*(w^2 - z3)) - (5*G[w^2, z3])/(w^2 - z3)) + 
   G[-w, w^2]*(G[-w, z3]/(-w^2 + z3) - (19*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[0, w^2]*(G[0, z3]/(3*w^2 - 3*z3) + (104*G[1, -w])/(3*(w^2 - z3)) + 
     (5*G[1, w^2])/(3*(w^2 - z3)) + G[r61, w^2]/(-w^2 + z3) + 
     G[r62, w^2]/(-w^2 + z3) + G[w^(-2), w^2]/(w^2 - z3) - 
     (11*G[w^(-2), z3])/(6*(w^2 - z3)) - (2*G[-w^(-1), -w])/(w^2 - z3) + 
     (5*G[-w^(-1), w^2])/(6*(w^2 - z3)) + G[-w^(-1), z3]/(2*w^2 - 2*z3) + 
     (17*G[-w, w^2])/(6*(w^2 - z3)) - (3*G[-w, z3])/(2*(w^2 - z3)) + 
     (13*G[w^2, z3])/(6*(w^2 - z3))) + G[-w^(-1), w^2]*
    (G[-w^(-1), z3]/(w^2 - z3) - (4*G[-w, w^2])/(w^2 - z3) + 
     (5*G[-w, z3])/(w^2 - z3) + (17*G[w^2, z3])/(6*(w^2 - z3))) - 
   (6*G[-1, -w^(-1), w^2])/(w^2 - z3) + (6*G[-1, -w^(-1), z3])/(w^2 - z3) + 
   (6*G[-1, -w, w^2])/(w^2 - z3) - (6*G[-1, -w, z3])/(w^2 - z3) + 
   (13/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2)*G[0, 0, -w] + 
   (-4/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[0, 0, w] + (9*G[0, 0, w^2])/(w^2 - z3) - 
   ((10 + 2*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      6*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      6*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 0, z2])/
    (2*(w^2 - z3)) - (10*G[0, 0, z3])/(w^2 - z3) + 
   (-38/(w^2 - z3) - 18*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[0, 1, -w] - 
   (21*G[0, 1, w^2])/(w^2 - z3) + 
   (6*(4 + 2*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + (-w^2 + z3)*
       Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 1, z2])/
    (w^2 - z3) + (21*G[0, 1, z3])/(w^2 - z3) + (5*G[0, w^(-2), w^2])/
    (6*(w^2 - z3)) - (5*G[0, w^(-2), z3])/(6*(w^2 - z3)) + 
   (6/(w^2 - z3) - Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2)*G[0, -w^(-1), -w] + 
   (2*G[0, -w^(-1), w^2])/(3*(w^2 - z3)) + 
   (-7/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2)*G[0, -w^(-1), z2] + 
   G[0, -w^(-1), z3]/(3*w^2 - 3*z3) + 
   (-3/(w^2 - z3) - Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[0, -w, -w] + (2*G[0, -w, w^2])/(3*(w^2 - z3)) + 
   (-7/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2)*G[0, -w, z2] + 
   G[0, -w, z3]/(3*w^2 - 3*z3) - (4*G[0, w^2, w^2])/(3*(w^2 - z3)) - 
   (5*G[0, w^2, z3])/(6*(w^2 - z3)) + 
   (-44/(w^2 - z3) - 22*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[1, 0, -w] - 
   (6*G[1, 0, w^2])/(w^2 - z3) + 
   (20/(w^2 - z3) + 10*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
     4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[1, 0, z2] + 
   (6*G[1, 0, z3])/(w^2 - z3) + 
   56*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])*G[1, 1, -w] + 
   (40*G[1, 1, w^2])/(w^2 - z3) + 
   (-64/(w^2 - z3) - 32*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[1, 1, z2] - 
   (40*G[1, 1, z3])/(w^2 - z3) - (5*G[1, w^(-2), w^2])/(w^2 - z3) + 
   (5*G[1, w^(-2), z3])/(w^2 - z3) + 
   (-12/(w^2 - z3) - 6*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[1, -w^(-1), -w] - 
   (13*G[1, -w^(-1), w^2])/(w^2 - z3) + 
   (6*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] + 4*(3/(w^2 - z3) + Bracket[(-2*w*(-1 + z3^2)*
          (5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + w^2*(1 - 10*z3 + z3^2)))/
         (3*z3*(w + z3)*(1 + w*z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + 
           w^2*(1 + z3)^2))]))*G[1, -w^(-1), z2] + 
   (13*G[1, -w^(-1), z3])/(w^2 - z3) + 
   (6/(w^2 - z3) + 4*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[1, -w, -w] - 
   (5*G[1, -w, w^2])/(w^2 - z3) + 
   (6*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3] + 4*(3/(w^2 - z3) + Bracket[(-2*w*(-1 + z3^2)*
          (5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + w^2*(1 - 10*z3 + z3^2)))/
         (3*z3*(w + z3)*(1 + w*z3)*(-z3 + w*z3 + w^3*z3 - w^4*z3 + 
           w^2*(1 + z3)^2))]))*G[1, -w, z2] + (5*G[1, -w, z3])/(w^2 - z3) + 
   (5*G[1, w^2, z3])/(w^2 - z3) - 
   Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^(-2), 0, 1] + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[w^(-2), 0, -w] - (23*G[w^(-2), 0, w^2])/(6*(w^2 - z3)) + 
   (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^(-2), 0, z2] + 
   (23*G[w^(-2), 0, z3])/(6*(w^2 - z3)) - (5*G[w^(-2), 1, w^2])/(w^2 - z3) + 
   (5*G[w^(-2), 1, z3])/(w^2 - z3) + G[w^(-2), w^(-2), w^2]/(2*w^2 - 2*z3) - 
   G[w^(-2), w^(-2), z3]/(2*(w^2 - z3)) + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^(-2), -w^(-1), 1] + 
   2*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[w^(-2), -w^(-1), -w] + (53*G[w^(-2), -w^(-1), w^2])/
    (6*(w^2 - z3)) - 
   2*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
    G[w^(-2), -w^(-1), z2] - (53*G[w^(-2), -w^(-1), z3])/(6*(w^2 - z3)) + 
   (17*G[w^(-2), -w, w^2])/(6*(w^2 - z3)) - (17*G[w^(-2), -w, z3])/
    (6*(w^2 - z3)) - G[w^(-2), w^2, z3]/(2*(w^2 - z3)) + 
   ((w^2 - z3)^(-1) - Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     (3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2 + 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
    G[-w^(-1), 0, 1] + 
   (9/(w^2 - z3) + (11*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2)*G[-w^(-1), 0, -w] + 
   (5*G[-w^(-1), 0, w^2])/(6*(w^2 - z3)) + 
   (-5/(w^2 - z3) - (5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2 - 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
    G[-w^(-1), 0, z2] + G[-w^(-1), 0, z3]/(6*w^2 - 6*z3) + 
   ((-2 + 2*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      2*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      2*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
     G[-w^(-1), 1, 1])/(w^2 - z3) + 
   (-18/(w^2 - z3) - 10*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), 1, -w] - 
   (2*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (8/(w^2 - z3) + 4*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     6*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
    G[-w^(-1), 1, z2] + (2*G[-w^(-1), 1, z3])/(w^2 - z3) + 
   (7*G[-w^(-1), w^(-2), w^2])/(6*(w^2 - z3)) - (7*G[-w^(-1), w^(-2), z3])/
    (6*(w^2 - z3)) + 
   (4/(w^2 - z3) - 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2)*G[-w^(-1), -w^(-1), -w] + 
   (-3/(w^2 - z3) + 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2)*G[-w^(-1), -w^(-1), z2] + 
   G[-w^(-1), -w^(-1), z3]/(-w^2 + z3) + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), -w, 1] - 
   (2*G[-w^(-1), -w, w^2])/(w^2 - z3) + 
   ((10 - 6*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      11*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
     G[-w^(-1), -w, z2])/(2*(w^2 - z3)) + G[-w^(-1), -w, z3]/(w^2 - z3) - 
   (5*G[-w^(-1), w^2, w^2])/(3*(w^2 - z3)) - (7*G[-w^(-1), w^2, z3])/
    (6*(w^2 - z3)) + ((w^2 - z3)^(-1) - 
     Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] + 
     (3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2 + 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 0, 1] - 
   (67*G[-w, 0, w^2])/(6*(w^2 - z3)) + 
   (-5/(w^2 - z3) - (5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2 - 
     2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 0, z2] + 
   (73*G[-w, 0, z3])/(6*(w^2 - z3)) + 
   ((-2 + 2*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      2*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      2*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 1, 1])/
    (w^2 - z3) + (14*G[-w, 1, w^2])/(w^2 - z3) + 
   (8/(w^2 - z3) + 4*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     6*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 1, z2] - 
   (14*G[-w, 1, z3])/(w^2 - z3) + (7*G[-w, w^(-2), w^2])/(6*(w^2 - z3)) - 
   (7*G[-w, w^(-2), z3])/(6*(w^2 - z3)) + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, -w^(-1), 1] + 
   (6*G[-w, -w^(-1), w^2])/(w^2 - z3) + 
   ((10 - 6*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      11*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
     G[-w, -w^(-1), z2])/(2*(w^2 - z3)) - (7*G[-w, -w^(-1), z3])/(w^2 - z3) + 
   (-3/(w^2 - z3) + 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])/2)*G[-w, -w, z2] + 
   G[-w, -w, z3]/(-w^2 + z3) + (13*G[-w, w^2, w^2])/(3*(w^2 - z3)) - 
   (7*G[-w, w^2, z3])/(6*(w^2 - z3)) - 
   Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^2, 0, 1] + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[w^2, 0, -w] + 
   (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^2, 0, z2] - 
   (13*G[w^2, 0, z3])/(6*(w^2 - z3)) + (5*G[w^2, 1, z3])/(w^2 - z3) - 
   G[w^2, w^(-2), z3]/(2*(w^2 - z3)) - (17*G[w^2, -w^(-1), z3])/
    (6*(w^2 - z3)) + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^2, -w, 1] + 
   2*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[w^2, -w, -w] - 
   2*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^2, -w, z2] + 
   (19*G[w^2, -w, z3])/(6*(w^2 - z3)) - G[w^2, w^2, z3]/(2*(w^2 - z3))) + 
 G[1, -w]*
  ((Pi^2*(Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 2*((w^2 - z3)^(-1) + 
        Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
            w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
           (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])))/3 + 
   (32*G[1, w^2]^2)/(w^2 - z3) + G[w^(-2), w^2]^2/(w^2 - z3) + 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^(-2), 1]*
    G[-w^(-1), -w] + (10/(w^2 - z3) - 
     7*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     11*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), -w]^2 + 
   (2*G[-w^(-1), w^2]^2)/(w^2 - z3) + 
   (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 2*((w^2 - z3)^(-1) + 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3]))*G[-w^(-1), z2]*G[-w, 1] + G[w^(-2), -w]*
    ((Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - Bracket[
        (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
      G[-w^(-1), 1] + 3*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3])*G[-w^(-1), -w] + 
     (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - Bracket[
        (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
      G[-w, 1]) + G[w^(-2), z2]*
    ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + Bracket[
        (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
      G[-w^(-1), 1] + 
     (-3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + 
       3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] - 
       4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
            w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
           (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
      G[-w^(-1), -w] + 
     (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + Bracket[
        (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
      G[-w, 1]) + G[1, z2]*
    (8*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1] + 
     12*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), -w] + 
     8*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1]) + 
   (2*G[-w^(-1), z3]*G[-w, w^2])/(w^2 - z3) - (2*G[-w, w^2]^2)/(w^2 - z3) + 
   G[1, z3]*((10*G[w^(-2), w^2])/(w^2 - z3) + (12*G[-w^(-1), -w])/
      (w^2 - z3) + (14*G[-w^(-1), w^2])/(w^2 - z3) - 
     (2*G[-w, w^2])/(w^2 - z3)) + G[w^(-2), z3]*
    ((-4*G[-w^(-1), -w])/(w^2 - z3) - (41*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (5*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[1, w]*(4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1] + 
     (4*G[-w^(-1), w^2])/(w^2 - z3) - 
     4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), z2] - 
     (4*G[-w^(-1), z3])/(w^2 - z3) + 
     4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1] + 
     (4*G[-w, w^2])/(w^2 - z3) - 
     4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, z2] - 
     (4*G[-w, z3])/(w^2 - z3)) + G[-w^(-1), -w]*
    ((-2*G[-w^(-1), w^2])/(w^2 - z3) + 
     (-8/(w^2 - z3) + 7*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
       11*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), z2] + 
     (-2/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
       2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + 
       4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
            w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
           (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 1] + 
     (2*G[-w, w^2])/(w^2 - z3) + 
     ((8 - 5*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
            (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
        9*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3] - 
        4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
             w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
            (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
        4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
             w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
            (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, z2])/
      (w^2 - z3) - (4*G[-w, z3])/(w^2 - z3) + 
     (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + Bracket[
        (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
      G[w^2, -w] + (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3])*G[w^2, z2]) + G[-w, 1]*
    ((-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + 2*((w^2 - z3)^(-1) + 
         Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3]))*G[-w, z2] + 
     (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - Bracket[
        (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
      G[w^2, -w] + (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3])*G[w^2, z2]) + G[-w^(-1), 1]*
    ((-2/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
       2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), -w] + 
     (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + 2*((w^2 - z3)^(-1) + 
         Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3]))*G[-w^(-1), z2] + 
     (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
           (6*w^2)/(1 - w^2*z3))/3] + 2*((w^2 - z3)^(-1) + 
         Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
            (6*w^2)/(1 - w^2*z3))/3]))*G[-w, z2] + 
     (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - Bracket[
        (13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
      G[w^2, -w] + (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
           (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
       Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
         3])*G[w^2, z2]) + G[-w^(-1), w^2]*((-2*G[-w^(-1), z3])/(w^2 - z3) + 
     (8*G[-w, w^2])/(w^2 - z3) - (10*G[-w, z3])/(w^2 - z3) - 
     (17*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[-w, w^2]*((2*G[-w, z3])/(w^2 - z3) + (19*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[1, w^2]*((-32*G[1, z3])/(w^2 - z3) - (20*G[w^(-2), w^2])/(w^2 - z3) + 
     (10*G[w^(-2), z3])/(w^2 - z3) - (12*G[-w^(-1), -w])/(w^2 - z3) - 
     (50*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (8*G[-w^(-1), z3])/
      (3*(w^2 - z3)) - (2*G[-w, w^2])/(3*(w^2 - z3)) + 
     (8*G[-w, z3])/(3*(w^2 - z3)) + (10*G[w^2, z3])/(w^2 - z3)) + 
   G[w^(-2), w^2]*(G[w^(-2), z3]/(-w^2 + z3) + (4*G[-w^(-1), -w])/
      (w^2 - z3) + (16*G[-w^(-1), w^2])/(w^2 - z3) - 
     (7*G[-w^(-1), z3])/(3*(w^2 - z3)) + (4*G[-w, w^2])/(w^2 - z3) - 
     (7*G[-w, z3])/(3*(w^2 - z3)) + G[w^2, z3]/(-w^2 + z3)) + 
   (12*G[-1, -w^(-1), w^2])/(w^2 - z3) - (12*G[-1, -w^(-1), z3])/(w^2 - z3) - 
   (12*G[-1, -w, w^2])/(w^2 - z3) + (12*G[-1, -w, z3])/(w^2 - z3) + 
   (-32/(w^2 - z3) - 2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     13*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[0, 0, -w] - 
   (18*G[0, 0, w^2])/(w^2 - z3) + 
   ((10 + 2*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
      3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] - 
      6*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
      6*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 0, z2])/
    (w^2 - z3) + (20*G[0, 0, z3])/(w^2 - z3) + 
   44*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])*G[0, 1, -w] + 
   (42*G[0, 1, w^2])/(w^2 - z3) - 
   (12*(4 + 2*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + (-w^2 + z3)*
       Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 1, z2])/
    (w^2 - z3) - (42*G[0, 1, z3])/(w^2 - z3) - (5*G[0, w^(-2), w^2])/
    (3*(w^2 - z3)) + (5*G[0, w^(-2), z3])/(3*(w^2 - z3)) + 
   (-12/(w^2 - z3) + 2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
     9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[0, -w^(-1), -w] - (4*G[0, -w^(-1), w^2])/(3*(w^2 - z3)) + 
   (14/(w^2 - z3) - 2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[0, -w^(-1), z2] - (2*G[0, -w^(-1), z3])/(3*(w^2 - z3)) + 
   2*(4/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[0, -w, -w] - (4*G[0, -w, w^2])/(3*(w^2 - z3)) + 
   (14/(w^2 - z3) - 2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[0, -w, z2] - (2*G[0, -w, z3])/(3*(w^2 - z3)) + 
   (8*G[0, w^2, w^2])/(3*(w^2 - z3)) + (5*G[0, w^2, z3])/(3*(w^2 - z3)) + 
   52*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])*G[1, 0, -w] + 
   (12*G[1, 0, w^2])/(w^2 - z3) + 
   (-20*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     8*(-5/(w^2 - z3) + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 
           5*w^4*z3 + w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))*G[1, 0, z2] - 
   (12*G[1, 0, z3])/(w^2 - z3) + 
   (-256/(w^2 - z3) - 128*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[1, 1, -w] - 
   (80*G[1, 1, w^2])/(w^2 - z3) + 
   64*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])*G[1, 1, z2] + (80*G[1, 1, z3])/(w^2 - z3) + 
   (10*G[1, w^(-2), w^2])/(w^2 - z3) - (10*G[1, w^(-2), z3])/(w^2 - z3) + 
   12*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])*G[1, -w^(-1), -w] + 
   (26*G[1, -w^(-1), w^2])/(w^2 - z3) + 
   (-24/(w^2 - z3) - 12*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
     8*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
    G[1, -w^(-1), z2] - (26*G[1, -w^(-1), z3])/(w^2 - z3) + 
   (-16/(w^2 - z3) - 8*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[1, -w, -w] + 
   (10*G[1, -w, w^2])/(w^2 - z3) + 
   (-24/(w^2 - z3) - 12*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
     8*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[1, -w, z2] - 
   (10*G[1, -w, z3])/(w^2 - z3) - (10*G[1, w^2, z3])/(w^2 - z3) + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^(-2), 0, 1] + 
   2*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[w^(-2), 0, -w] + (23*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) - 
   2*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^(-2), 0, z2] - 
   (23*G[w^(-2), 0, z3])/(3*(w^2 - z3)) + (10*G[w^(-2), 1, w^2])/(w^2 - z3) - 
   (10*G[w^(-2), 1, z3])/(w^2 - z3) + G[w^(-2), w^(-2), w^2]/(-w^2 + z3) + 
   G[w^(-2), w^(-2), z3]/(w^2 - z3) - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
    G[w^(-2), -w^(-1), 1] + 
   (-4*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     4*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[w^(-2), -w^(-1), -w] - (53*G[w^(-2), -w^(-1), w^2])/
    (3*(w^2 - z3)) + 
   4*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
    G[w^(-2), -w^(-1), z2] + (53*G[w^(-2), -w^(-1), z3])/(3*(w^2 - z3)) - 
   (17*G[w^(-2), -w, w^2])/(3*(w^2 - z3)) + (17*G[w^(-2), -w, z3])/
    (3*(w^2 - z3)) + G[w^(-2), w^2, z3]/(w^2 - z3) - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 0, 1] + 
   (-20/(w^2 - z3) - 11*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), 0, -w] - 
   (5*G[-w^(-1), 0, w^2])/(3*(w^2 - z3)) + 
   (10/(w^2 - z3) + 5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
    G[-w^(-1), 0, z2] - G[-w^(-1), 0, z3]/(3*(w^2 - z3)) + 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1, 1] + 
   20*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), 1, -w] + 
   (4*G[-w^(-1), 1, w^2])/(w^2 - z3) + 
   (-16/(w^2 - z3) - 8*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
     12*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
    G[-w^(-1), 1, z2] - (4*G[-w^(-1), 1, z3])/(w^2 - z3) - 
   (7*G[-w^(-1), w^(-2), w^2])/(3*(w^2 - z3)) + (7*G[-w^(-1), w^(-2), z3])/
    (3*(w^2 - z3)) + (-8/(w^2 - z3) + 
     6*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
     9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w^(-1), -w^(-1), -w] + 
   (6/(w^2 - z3) - 6*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w^(-1), -w^(-1), z2] + (2*G[-w^(-1), -w^(-1), z3])/
    (w^2 - z3) - 4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 
        5*w^4*z3 + w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), -w, 1] + 
   (4*G[-w^(-1), -w, w^2])/(w^2 - z3) + 
   ((-10 + 6*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      11*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] - 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
     G[-w^(-1), -w, z2])/(w^2 - z3) - (2*G[-w^(-1), -w, z3])/(w^2 - z3) + 
   (10*G[-w^(-1), w^2, w^2])/(3*(w^2 - z3)) + (7*G[-w^(-1), w^2, z3])/
    (3*(w^2 - z3)) - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 0, 1] + 
   (67*G[-w, 0, w^2])/(3*(w^2 - z3)) + 
   (10/(w^2 - z3) + 5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 0, z2] - 
   (73*G[-w, 0, z3])/(3*(w^2 - z3)) + 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1, 1] - 
   (28*G[-w, 1, w^2])/(w^2 - z3) + 
   (-16/(w^2 - z3) - 8*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] - 
     12*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
          w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
         (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 1, z2] + 
   (28*G[-w, 1, z3])/(w^2 - z3) - (7*G[-w, w^(-2), w^2])/(3*(w^2 - z3)) + 
   (7*G[-w, w^(-2), z3])/(3*(w^2 - z3)) - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, -w^(-1), 1] - 
   (12*G[-w, -w^(-1), w^2])/(w^2 - z3) + 
   ((-10 + 6*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
          (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
      11*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
          (6*w^2)/(1 - w^2*z3))/3] + 
      4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] - 
      4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
     G[-w, -w^(-1), z2])/(w^2 - z3) + (14*G[-w, -w^(-1), z3])/(w^2 - z3) + 
   (6/(w^2 - z3) - 6*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
         (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
     9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[-w, -w, z2] + (2*G[-w, -w, z3])/(w^2 - z3) - 
   (26*G[-w, w^2, w^2])/(3*(w^2 - z3)) + (7*G[-w, w^2, z3])/(3*(w^2 - z3)) + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^2, 0, 1] + 
   2*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])*G[w^2, 0, -w] - 
   2*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^2, 0, z2] + 
   (13*G[w^2, 0, z3])/(3*(w^2 - z3)) - (10*G[w^2, 1, z3])/(w^2 - z3) + 
   G[w^2, w^(-2), z3]/(w^2 - z3) + (17*G[w^2, -w^(-1), z3])/(3*(w^2 - z3)) - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^2, -w, 1] + 
   (-4*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
         (6*w^2)/(1 - w^2*z3))/3] + 
     4*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
        3])*G[w^2, -w, -w] + 
   4*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
     Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^2, -w, z2] - 
   (19*G[w^2, -w, z3])/(3*(w^2 - z3)) + G[w^2, w^2, z3]/(w^2 - z3)) + 
 G[1, w]*
  ((Pi^2*((-w^2 + z3)^(-1) - 
      4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
           w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
          (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))/6 + 
   (272*G[1, w^2]^2)/(3*(w^2 - z3)) + (16*G[r61, w^2]^2)/(w^2 - z3) - 
   (16*G[r61, z3]*G[r62, w^2])/(w^2 - z3) + (16*G[r62, w^2]^2)/(w^2 - z3) + 
   (4*G[w^(-2), w^2]^2)/(w^2 - z3) + (19*G[-w^(-1), w^2]^2)/(3*(w^2 - z3)) + 
   (19*G[-w, w^2]^2)/(3*(w^2 - z3)) + G[-w^(-1), z3]*
    ((((-8*I)/3)*Pi)/(w^2 - z3) - (19*G[-w, w^2])/(3*(w^2 - z3))) + 
   G[w^(-2), z3]*((-5*G[-w^(-1), w^2])/(w^2 - z3) - 
     (5*G[-w, w^2])/(w^2 - z3)) + G[1, z3]*((((-8*I)/3)*Pi)/(w^2 - z3) + 
     (70*G[w^(-2), w^2])/(3*(w^2 - z3)) + (22*G[-w^(-1), w^2])/(w^2 - z3) + 
     (22*G[-w, w^2])/(w^2 - z3)) - (((8*I)/3)*Pi*G[-w, z3])/(w^2 - z3) + 
   G[r61, -w]*((-2*G[-w^(-1), w^2])/(w^2 - z3) + (2*G[-w^(-1), z3])/
      (w^2 - z3) - (2*G[-w, w^2])/(w^2 - z3) + (2*G[-w, z3])/(w^2 - z3)) + 
   G[r62, -w]*((-2*G[-w^(-1), w^2])/(w^2 - z3) + (2*G[-w^(-1), z3])/
      (w^2 - z3) - (2*G[-w, w^2])/(w^2 - z3) + (2*G[-w, z3])/(w^2 - z3)) + 
   G[-w, w^2]*((((8*I)/3)*Pi)/(w^2 - z3) - (19*G[-w, z3])/(3*(w^2 - z3)) - 
     (5*G[w^2, z3])/(w^2 - z3)) + G[-w^(-1), w^2]*
    ((((8*I)/3)*Pi)/(w^2 - z3) - (19*G[-w^(-1), z3])/(3*(w^2 - z3)) + 
     (38*G[-w, w^2])/(3*(w^2 - z3)) - (19*G[-w, z3])/(3*(w^2 - z3)) - 
     (5*G[w^2, z3])/(w^2 - z3)) + G[w^(-2), w^2]*
    ((-4*G[w^(-2), z3])/(w^2 - z3) + (40*G[-w^(-1), w^2])/(3*(w^2 - z3)) - 
     (25*G[-w^(-1), z3])/(3*(w^2 - z3)) + (40*G[-w, w^2])/(3*(w^2 - z3)) - 
     (25*G[-w, z3])/(3*(w^2 - z3)) - (4*G[w^2, z3])/(w^2 - z3)) + 
   G[r62, w^2]*((-16*G[r62, z3])/(w^2 - z3) - (4*G[w^(-2), w^2])/(w^2 - z3) + 
     (4*G[w^(-2), z3])/(w^2 - z3) - (14*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (14*G[-w^(-1), z3])/(3*(w^2 - z3)) - (14*G[-w, w^2])/(3*(w^2 - z3)) + 
     (14*G[-w, z3])/(3*(w^2 - z3)) + (4*G[w^2, z3])/(w^2 - z3)) + 
   G[r61, w^2]*((-16*G[r61, z3])/(w^2 - z3) + (32*G[r62, w^2])/(w^2 - z3) - 
     (16*G[r62, z3])/(w^2 - z3) - (4*G[w^(-2), w^2])/(w^2 - z3) + 
     (4*G[w^(-2), z3])/(w^2 - z3) - (14*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (14*G[-w^(-1), z3])/(3*(w^2 - z3)) - (14*G[-w, w^2])/(3*(w^2 - z3)) + 
     (14*G[-w, z3])/(3*(w^2 - z3)) + (4*G[w^2, z3])/(w^2 - z3)) + 
   G[1, w^2]*((((8*I)/3)*Pi)/(w^2 - z3) - (272*G[1, z3])/(3*(w^2 - z3)) - 
     (100*G[w^(-2), w^2])/(3*(w^2 - z3)) + (10*G[w^(-2), z3])/(w^2 - z3) - 
     (154*G[-w^(-1), w^2])/(3*(w^2 - z3)) + (88*G[-w^(-1), z3])/
      (3*(w^2 - z3)) - (154*G[-w, w^2])/(3*(w^2 - z3)) + 
     (88*G[-w, z3])/(3*(w^2 - z3)) + (10*G[w^2, z3])/(w^2 - z3)) - 
   (34*G[0, 0, w^2])/(3*(w^2 - z3)) + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 0, z2] + 
   (34*G[0, 0, z3])/(3*(w^2 - z3)) + (10*G[0, 1, w^2])/(w^2 - z3) - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 1, z2] - 
   (10*G[0, 1, z3])/(w^2 - z3) + (16*G[0, r61, w^2])/(3*(w^2 - z3)) - 
   (16*G[0, r61, z3])/(3*(w^2 - z3)) + (16*G[0, r62, w^2])/(3*(w^2 - z3)) - 
   (16*G[0, r62, z3])/(3*(w^2 - z3)) + (2*G[0, w^(-2), w^2])/(3*(w^2 - z3)) - 
   (2*G[0, w^(-2), z3])/(3*(w^2 - z3)) + G[0, -w^(-1), w^2]/(3*w^2 - 3*z3) - 
   G[0, -w^(-1), z3]/(3*(w^2 - z3)) + G[0, -w, w^2]/(3*w^2 - 3*z3) - 
   G[0, -w, z3]/(3*(w^2 - z3)) + (2*G[0, w^2, w^2])/(3*(w^2 - z3)) - 
   (2*G[0, w^2, z3])/(3*(w^2 - z3)) - (272*G[1, 1, w^2])/(3*(w^2 - z3)) + 
   (272*G[1, 1, z3])/(3*(w^2 - z3)) + (70*G[1, w^(-2), w^2])/(3*(w^2 - z3)) - 
   (70*G[1, w^(-2), z3])/(3*(w^2 - z3)) + (22*G[1, -w^(-1), w^2])/
    (w^2 - z3) - (22*G[1, -w^(-1), z3])/(w^2 - z3) + 
   (22*G[1, -w, w^2])/(w^2 - z3) - (22*G[1, -w, z3])/(w^2 - z3) + 
   (40*G[1, w^2, w^2])/(3*(w^2 - z3)) - (70*G[1, w^2, z3])/(3*(w^2 - z3)) + 
   (16*G[r61, 0, w^2])/(w^2 - z3) - (16*G[r61, 0, z3])/(w^2 - z3) - 
   (16*G[r61, r61, w^2])/(w^2 - z3) + (16*G[r61, r61, z3])/(w^2 - z3) - 
   (16*G[r61, r62, w^2])/(w^2 - z3) + (16*G[r61, r62, z3])/(w^2 - z3) - 
   (4*G[r61, w^2, w^2])/(w^2 - z3) + (16*G[r62, 0, w^2])/(w^2 - z3) - 
   (16*G[r62, 0, z3])/(w^2 - z3) - (16*G[r62, r61, w^2])/(w^2 - z3) + 
   (16*G[r62, r61, z3])/(w^2 - z3) - (16*G[r62, r62, w^2])/(w^2 - z3) + 
   (16*G[r62, r62, z3])/(w^2 - z3) - (4*G[r62, w^2, w^2])/(w^2 - z3) + 
   (10*G[w^(-2), 1, w^2])/(w^2 - z3) - (10*G[w^(-2), 1, z3])/(w^2 - z3) + 
   (4*G[w^(-2), r61, w^2])/(w^2 - z3) - (4*G[w^(-2), r61, z3])/(w^2 - z3) + 
   (4*G[w^(-2), r62, w^2])/(w^2 - z3) - (4*G[w^(-2), r62, z3])/(w^2 - z3) - 
   (4*G[w^(-2), w^(-2), w^2])/(w^2 - z3) + (4*G[w^(-2), w^(-2), z3])/
    (w^2 - z3) - (5*G[w^(-2), -w^(-1), w^2])/(w^2 - z3) + 
   (5*G[w^(-2), -w^(-1), z3])/(w^2 - z3) - (5*G[w^(-2), -w, w^2])/
    (w^2 - z3) + (5*G[w^(-2), -w, z3])/(w^2 - z3) + 
   (4*G[w^(-2), w^2, z3])/(w^2 - z3) + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 0, 1] - 
   (14*G[-w^(-1), 0, w^2])/(3*(w^2 - z3)) - 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 0, z2] + 
   (14*G[-w^(-1), 0, z3])/(3*(w^2 - z3)) - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1, 1] + 
   (76*G[-w^(-1), 1, w^2])/(3*(w^2 - z3)) + 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1, z2] - 
   (76*G[-w^(-1), 1, z3])/(3*(w^2 - z3)) + (20*G[-w^(-1), r61, w^2])/
    (3*(w^2 - z3)) - (20*G[-w^(-1), r61, z3])/(3*(w^2 - z3)) + 
   (20*G[-w^(-1), r62, w^2])/(3*(w^2 - z3)) - (20*G[-w^(-1), r62, z3])/
    (3*(w^2 - z3)) - (25*G[-w^(-1), w^(-2), w^2])/(3*(w^2 - z3)) + 
   (25*G[-w^(-1), w^(-2), z3])/(3*(w^2 - z3)) - (19*G[-w^(-1), -w^(-1), w^2])/
    (3*(w^2 - z3)) + (19*G[-w^(-1), -w^(-1), z3])/(3*(w^2 - z3)) - 
   (19*G[-w^(-1), -w, w^2])/(3*(w^2 - z3)) + (19*G[-w^(-1), -w, z3])/
    (3*(w^2 - z3)) - (10*G[-w^(-1), w^2, w^2])/(3*(w^2 - z3)) + 
   (25*G[-w^(-1), w^2, z3])/(3*(w^2 - z3)) + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 0, 1] - 
   (14*G[-w, 0, w^2])/(3*(w^2 - z3)) - 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 0, z2] + 
   (14*G[-w, 0, z3])/(3*(w^2 - z3)) - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1, 1] + 
   (76*G[-w, 1, w^2])/(3*(w^2 - z3)) + 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1, z2] - 
   (76*G[-w, 1, z3])/(3*(w^2 - z3)) + (20*G[-w, r61, w^2])/(3*(w^2 - z3)) - 
   (20*G[-w, r61, z3])/(3*(w^2 - z3)) + (20*G[-w, r62, w^2])/(3*(w^2 - z3)) - 
   (20*G[-w, r62, z3])/(3*(w^2 - z3)) - (25*G[-w, w^(-2), w^2])/
    (3*(w^2 - z3)) + (25*G[-w, w^(-2), z3])/(3*(w^2 - z3)) - 
   (19*G[-w, -w^(-1), w^2])/(3*(w^2 - z3)) + (19*G[-w, -w^(-1), z3])/
    (3*(w^2 - z3)) - (19*G[-w, -w, w^2])/(3*(w^2 - z3)) + 
   (19*G[-w, -w, z3])/(3*(w^2 - z3)) - (10*G[-w, w^2, w^2])/(3*(w^2 - z3)) + 
   (25*G[-w, w^2, z3])/(3*(w^2 - z3)) - (10*G[w^2, 1, z3])/(w^2 - z3) - 
   (4*G[w^2, r61, z3])/(w^2 - z3) - (4*G[w^2, r62, z3])/(w^2 - z3) + 
   (4*G[w^2, w^(-2), z3])/(w^2 - z3) + (5*G[w^2, -w^(-1), z3])/(w^2 - z3) + 
   (5*G[w^2, -w, z3])/(w^2 - z3) + (4*G[w^2, w^2, z3])/(w^2 - z3)) + 
 G[0, w^2]*((-13*Pi^2)/(12*(w^2 - z3)) - (116*G[1, -w]^2)/(3*(w^2 - z3)) - 
   (6*G[1, w^2]^2)/(w^2 - z3) + (I*Pi*G[r1, w])/(w^2 - z3) + 
   (I*Pi*G[r2, w])/(w^2 - z3) + (65*G[r61, w^2]^2)/(w^2 - z3) + 
   (65*G[r62, w^2]^2)/(w^2 - z3) + (18*G[r62, z3]*G[w^(-2), w^2])/
    (w^2 - z3) + (9*G[w^(-2), w^2]^2)/(2*(w^2 - z3)) + 
   G[r61, z3]*((-46*G[r62, w^2])/(w^2 - z3) + (18*G[w^(-2), w^2])/
      (w^2 - z3)) + G[-w^(-1), w^2]^2/(w^2 - z3) + G[-w, w^2]^2/(w^2 - z3) + 
   G[0, z3]*(((I/3)*Pi)/(w^2 - z3) - G[1, r7]/(3*(w^2 - z3)) - 
     (8*G[1, -w])/(3*(w^2 - z3)) - (34*G[1, w])/(3*(w^2 - z3)) + 
     G[1, w^2]/(w^2 - z3) + G[r61, -w]/(w^2 - z3) + 
     (24*G[r61, w^2])/(w^2 - z3) + G[r62, -w]/(w^2 - z3) + 
     (24*G[r62, w^2])/(w^2 - z3) - (89*G[w^(-2), w^2])/(6*(w^2 - z3)) + 
     G[-w^(-1), w^2]/(3*w^2 - 3*z3) + G[-w, w^2]/(3*w^2 - 3*z3)) + 
   G[w^(-2), z3]*(((3*I)*Pi)/(w^2 - z3) - (17*G[-w^(-1), w^2])/
      (6*(w^2 - z3)) - (17*G[-w, w^2])/(6*(w^2 - z3))) + 
   G[1, z3]*(((-8*I)*Pi)/(w^2 - z3) + (5*G[w^(-2), w^2])/(w^2 - z3) + 
     (7*G[-w^(-1), w^2])/(w^2 - z3) + (7*G[-w, w^2])/(w^2 - z3)) + 
   G[-w^(-1), z3]*((((2*I)/3)*Pi)/(w^2 - z3) + G[-w, w^2]/(-w^2 + z3)) + 
   (((2*I)/3)*Pi*G[-w, z3])/(w^2 - z3) + 
   G[1, w]*(((-4*I)*Pi)/(w^2 - z3) - (6*G[1, w^2])/(w^2 - z3) + 
     (2*G[r61, -w])/(w^2 - z3) - (70*G[r61, w^2])/(3*(w^2 - z3)) + 
     (16*G[r61, z3])/(w^2 - z3) + (2*G[r62, -w])/(w^2 - z3) - 
     (70*G[r62, w^2])/(3*(w^2 - z3)) + (16*G[r62, z3])/(w^2 - z3) - 
     (2*G[w^(-2), w^2])/(3*(w^2 - z3)) + (13*G[-w^(-1), w^2])/
      (3*(w^2 - z3)) - (14*G[-w^(-1), z3])/(3*(w^2 - z3)) + 
     (13*G[-w, w^2])/(3*(w^2 - z3)) - (14*G[-w, z3])/(3*(w^2 - z3))) + 
   G[r62, -w]*(G[r62, w^2]/(w^2 - z3) + G[-w^(-1), w^2]/(w^2 - z3) + 
     G[-w^(-1), z3]/(-w^2 + z3) + G[-w, w^2]/(w^2 - z3) + 
     G[-w, z3]/(-w^2 + z3)) + G[r61, -w]*(G[r61, w^2]/(w^2 - z3) + 
     G[r62, w^2]/(w^2 - z3) + G[-w^(-1), w^2]/(w^2 - z3) + 
     G[-w^(-1), z3]/(-w^2 + z3) + G[-w, w^2]/(w^2 - z3) + 
     G[-w, z3]/(-w^2 + z3)) + ((3*I)*Pi*G[w^2, z3])/(w^2 - z3) + 
   G[w^(-2), w^2]*((((-10*I)/3)*Pi)/(w^2 - z3) - (9*G[w^(-2), z3])/
      (2*(w^2 - z3)) + (4*G[-w^(-1), w^2])/(w^2 - z3) - 
     (7*G[-w^(-1), z3])/(6*(w^2 - z3)) + (4*G[-w, w^2])/(w^2 - z3) - 
     (7*G[-w, z3])/(6*(w^2 - z3)) - (9*G[w^2, z3])/(2*(w^2 - z3))) + 
   G[1, -w]*((-4*G[1, w])/(w^2 - z3) - (10*G[1, w^2])/(3*(w^2 - z3)) - 
     (2*G[w^(-2), w^2])/(w^2 - z3) + (11*G[w^(-2), z3])/(3*(w^2 - z3)) + 
     (4*G[-w^(-1), -w])/(w^2 - z3) - (11*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     G[-w^(-1), z3]/(w^2 - z3) - (23*G[-w, w^2])/(3*(w^2 - z3)) + 
     (5*G[-w, z3])/(w^2 - z3) - (13*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[-w, w^2]*((((-5*I)/6)*Pi)/(w^2 - z3) + G[-w, z3]/(-w^2 + z3) - 
     (17*G[w^2, z3])/(6*(w^2 - z3))) + G[-w^(-1), w^2]*
    ((((-5*I)/6)*Pi)/(w^2 - z3) + G[-w^(-1), z3]/(-w^2 + z3) + 
     (2*G[-w, w^2])/(w^2 - z3) + G[-w, z3]/(-w^2 + z3) - 
     (17*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[1, r7]*(((I/2)*Pi)/(w^2 - z3) - (4*G[r61, w^2])/(3*(w^2 - z3)) - 
     (4*G[r62, w^2])/(3*(w^2 - z3)) + (7*G[w^(-2), w^2])/(3*(w^2 - z3)) - 
     (7*G[w^(-2), z3])/(6*(w^2 - z3)) - (5*G[-w^(-1), w^2])/(3*(w^2 - z3)) + 
     (3*G[-w^(-1), z3])/(2*(w^2 - z3)) - (5*G[-w, w^2])/(3*(w^2 - z3)) + 
     (3*G[-w, z3])/(2*(w^2 - z3)) - (7*G[w^2, z3])/(6*(w^2 - z3))) + 
   G[1, w^2]*(((7*I)*Pi)/(w^2 - z3) + (8*G[1, z3])/(w^2 - z3) - 
     (6*G[w^(-2), w^2])/(w^2 - z3) - (2*G[w^(-2), z3])/(3*(w^2 - z3)) - 
     (2*G[-w^(-1), w^2])/(w^2 - z3) - (13*G[-w^(-1), z3])/(3*(w^2 - z3)) - 
     (2*G[-w, w^2])/(w^2 - z3) - (13*G[-w, z3])/(3*(w^2 - z3)) - 
     (2*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[r62, w^2]*((((4*I)/3)*Pi)/(w^2 - z3) - (46*G[r62, z3])/(w^2 - z3) - 
     (56*G[w^(-2), w^2])/(w^2 - z3) + (24*G[w^(-2), z3])/(w^2 - z3) + 
     (2*G[-w^(-1), w^2])/(w^2 - z3) - (2*G[-w^(-1), z3])/(w^2 - z3) + 
     (2*G[-w, w^2])/(w^2 - z3) - (2*G[-w, z3])/(w^2 - z3) + 
     (24*G[w^2, z3])/(w^2 - z3)) + G[r61, w^2]*((((4*I)/3)*Pi)/(w^2 - z3) - 
     (46*G[r61, z3])/(w^2 - z3) + G[r62, -w]/(w^2 - z3) + 
     (130*G[r62, w^2])/(w^2 - z3) - (46*G[r62, z3])/(w^2 - z3) - 
     (56*G[w^(-2), w^2])/(w^2 - z3) + (24*G[w^(-2), z3])/(w^2 - z3) + 
     (2*G[-w^(-1), w^2])/(w^2 - z3) - (2*G[-w^(-1), z3])/(w^2 - z3) + 
     (2*G[-w, w^2])/(w^2 - z3) - (2*G[-w, z3])/(w^2 - z3) + 
     (24*G[w^2, z3])/(w^2 - z3)) - (6*G[-1, 0, w])/(w^2 - z3) + 
   (20*G[0, 0, -w])/(3*(w^2 - z3)) + (15*G[0, 0, w])/(2*(w^2 - z3)) - 
   (29*G[0, 0, w^2])/(3*(w^2 - z3)) + (6*G[0, 0, z3])/(w^2 - z3) - 
   (2*G[0, 1, r7])/(w^2 - z3) - (46*G[0, 1, -w])/(3*(w^2 - z3)) - 
   (5*G[0, 1, w])/(w^2 - z3) - (5*G[0, 1, w^2])/(3*(w^2 - z3)) + 
   G[0, 1, z3]/(-w^2 + z3) + G[0, r61, -w]/(w^2 - z3) + 
   (25*G[0, r61, w^2])/(w^2 - z3) - (20*G[0, r61, z3])/(w^2 - z3) + 
   G[0, r62, -w]/(w^2 - z3) + (25*G[0, r62, w^2])/(w^2 - z3) - 
   (20*G[0, r62, z3])/(w^2 - z3) - (89*G[0, w^(-2), w^2])/(6*(w^2 - z3)) + 
   (89*G[0, w^(-2), z3])/(6*(w^2 - z3)) + G[0, -w^(-1), w^2]/(3*w^2 - 3*z3) - 
   G[0, -w^(-1), z3]/(3*(w^2 - z3)) - (2*G[0, -w, -w])/(w^2 - z3) + 
   G[0, -w, w^2]/(3*w^2 - 3*z3) - G[0, -w, z3]/(3*(w^2 - z3)) + 
   (22*G[0, w^2, w^2])/(3*(w^2 - z3)) + (89*G[0, w^2, z3])/(6*(w^2 - z3)) - 
   (58*G[1, 0, -w])/(3*(w^2 - z3)) - (5*G[1, 0, w])/(w^2 - z3) - 
   (26*G[1, 0, w^2])/(3*(w^2 - z3)) + (8*G[1, 0, z3])/(w^2 - z3) + 
   (13*G[1, 1, r7])/(6*(w^2 - z3)) + (116*G[1, 1, -w])/(3*(w^2 - z3)) + 
   (6*G[1, 1, w])/(w^2 - z3) - (20*G[1, 1, w^2])/(3*(w^2 - z3)) + 
   (8*G[1, 1, z3])/(w^2 - z3) + (5*G[1, w^(-2), w^2])/(w^2 - z3) - 
   (5*G[1, w^(-2), z3])/(w^2 - z3) + (7*G[1, -w^(-1), w^2])/(w^2 - z3) - 
   (7*G[1, -w^(-1), z3])/(w^2 - z3) + (4*G[1, -w, -w])/(w^2 - z3) + 
   (7*G[1, -w, w^2])/(w^2 - z3) - (7*G[1, -w, z3])/(w^2 - z3) + 
   (2*G[1, w^2, w^2])/(w^2 - z3) - (5*G[1, w^2, z3])/(w^2 - z3) + 
   G[r1, 0, w]/(-w^2 + z3) + (2*G[r1, 1, w])/(w^2 - z3) + 
   G[r2, 0, w]/(-w^2 + z3) + (2*G[r2, 1, w])/(w^2 - z3) + 
   G[r61, 0, -w]/(w^2 - z3) + (33*G[r61, 0, w^2])/(w^2 - z3) - 
   (14*G[r61, 0, z3])/(w^2 - z3) + G[r61, r61, -w]/(-w^2 + z3) - 
   (51*G[r61, r61, w^2])/(w^2 - z3) + (32*G[r61, r61, z3])/(w^2 - z3) + 
   G[r61, r62, -w]/(-w^2 + z3) - (51*G[r61, r62, w^2])/(w^2 - z3) + 
   (32*G[r61, r62, z3])/(w^2 - z3) + (18*G[r61, w^(-2), w^2])/(w^2 - z3) - 
   (18*G[r61, w^(-2), z3])/(w^2 - z3) - (10*G[r61, w^2, w^2])/(w^2 - z3) - 
   (18*G[r61, w^2, z3])/(w^2 - z3) + G[r62, 0, -w]/(w^2 - z3) + 
   (33*G[r62, 0, w^2])/(w^2 - z3) - (14*G[r62, 0, z3])/(w^2 - z3) + 
   G[r62, r61, -w]/(-w^2 + z3) - (51*G[r62, r61, w^2])/(w^2 - z3) + 
   (32*G[r62, r61, z3])/(w^2 - z3) + G[r62, r62, -w]/(-w^2 + z3) - 
   (51*G[r62, r62, w^2])/(w^2 - z3) + (32*G[r62, r62, z3])/(w^2 - z3) + 
   (18*G[r62, w^(-2), w^2])/(w^2 - z3) - (18*G[r62, w^(-2), z3])/(w^2 - z3) - 
   (10*G[r62, w^2, w^2])/(w^2 - z3) - (18*G[r62, w^2, z3])/(w^2 - z3) - 
   (133*G[w^(-2), 0, w^2])/(6*(w^2 - z3)) + (49*G[w^(-2), 0, z3])/
    (6*(w^2 - z3)) + (3*G[w^(-2), 1, w^2])/(w^2 - z3) - 
   (3*G[w^(-2), 1, z3])/(w^2 - z3) + (28*G[w^(-2), r61, w^2])/(w^2 - z3) - 
   (14*G[w^(-2), r61, z3])/(w^2 - z3) + (28*G[w^(-2), r62, w^2])/(w^2 - z3) - 
   (14*G[w^(-2), r62, z3])/(w^2 - z3) - (9*G[w^(-2), w^(-2), w^2])/
    (2*(w^2 - z3)) + (9*G[w^(-2), w^(-2), z3])/(2*(w^2 - z3)) - 
   (17*G[w^(-2), -w^(-1), w^2])/(6*(w^2 - z3)) + (17*G[w^(-2), -w^(-1), z3])/
    (6*(w^2 - z3)) - (17*G[w^(-2), -w, w^2])/(6*(w^2 - z3)) + 
   (17*G[w^(-2), -w, z3])/(6*(w^2 - z3)) + (9*G[w^(-2), w^2, z3])/
    (2*(w^2 - z3)) + (2*G[-w^(-1), 0, -w])/(w^2 - z3) + 
   (19*G[-w^(-1), 0, w^2])/(6*(w^2 - z3)) - (25*G[-w^(-1), 0, z3])/
    (6*(w^2 - z3)) - (4*G[-w^(-1), 1, -w])/(w^2 - z3) + 
   (2*G[-w^(-1), 1, w^2])/(w^2 - z3) - (2*G[-w^(-1), r61, w^2])/(w^2 - z3) + 
   (2*G[-w^(-1), r61, z3])/(w^2 - z3) - (2*G[-w^(-1), r62, w^2])/(w^2 - z3) + 
   (2*G[-w^(-1), r62, z3])/(w^2 - z3) - (7*G[-w^(-1), w^(-2), w^2])/
    (6*(w^2 - z3)) + (7*G[-w^(-1), w^(-2), z3])/(6*(w^2 - z3)) + 
   G[-w^(-1), -w^(-1), w^2]/(-w^2 + z3) + G[-w^(-1), -w^(-1), z3]/
    (w^2 - z3) + G[-w^(-1), -w, w^2]/(-w^2 + z3) + 
   G[-w^(-1), -w, z3]/(w^2 - z3) + (5*G[-w^(-1), w^2, w^2])/(3*(w^2 - z3)) + 
   (7*G[-w^(-1), w^2, z3])/(6*(w^2 - z3)) + (19*G[-w, 0, w^2])/
    (6*(w^2 - z3)) - (25*G[-w, 0, z3])/(6*(w^2 - z3)) + 
   (2*G[-w, 1, w^2])/(w^2 - z3) - (2*G[-w, r61, w^2])/(w^2 - z3) + 
   (2*G[-w, r61, z3])/(w^2 - z3) - (2*G[-w, r62, w^2])/(w^2 - z3) + 
   (2*G[-w, r62, z3])/(w^2 - z3) - (7*G[-w, w^(-2), w^2])/(6*(w^2 - z3)) + 
   (7*G[-w, w^(-2), z3])/(6*(w^2 - z3)) + G[-w, -w^(-1), w^2]/(-w^2 + z3) + 
   G[-w, -w^(-1), z3]/(w^2 - z3) + G[-w, -w, w^2]/(-w^2 + z3) + 
   G[-w, -w, z3]/(w^2 - z3) + (5*G[-w, w^2, w^2])/(3*(w^2 - z3)) + 
   (7*G[-w, w^2, z3])/(6*(w^2 - z3)) + (49*G[w^2, 0, z3])/(6*(w^2 - z3)) - 
   (3*G[w^2, 1, z3])/(w^2 - z3) - (14*G[w^2, r61, z3])/(w^2 - z3) - 
   (14*G[w^2, r62, z3])/(w^2 - z3) + (9*G[w^2, w^(-2), z3])/(2*(w^2 - z3)) + 
   (17*G[w^2, -w^(-1), z3])/(6*(w^2 - z3)) + (17*G[w^2, -w, z3])/
    (6*(w^2 - z3)) + (9*G[w^2, w^2, z3])/(2*(w^2 - z3))) + 
 G[1, w^2]*((-10*Pi^2)/(3*(w^2 - z3)) - ((4*I)*Pi*G[r1, w])/(w^2 - z3) - 
   ((4*I)*Pi*G[r2, w])/(w^2 - z3) + G[w^(-2), w^2]^2/(-w^2 + z3) - 
   (2*G[-w^(-1), w^2]^2)/(w^2 - z3) - (2*G[-w, w^2]^2)/(w^2 - z3) + 
   G[1, z3]*((((-88*I)/3)*Pi)/(w^2 - z3) - (10*G[w^(-2), w^2])/(w^2 - z3) - 
     (14*G[-w^(-1), w^2])/(w^2 - z3) - (14*G[-w, w^2])/(w^2 - z3)) + 
   G[-w^(-1), z3]*((((32*I)/3)*Pi)/(w^2 - z3) + (2*G[-w, w^2])/(w^2 - z3)) + 
   G[w^(-2), z3]*(((3*I)*Pi)/(w^2 - z3) + (17*G[-w^(-1), w^2])/
      (3*(w^2 - z3)) + (17*G[-w, w^2])/(3*(w^2 - z3))) + 
   (((32*I)/3)*Pi*G[-w, z3])/(w^2 - z3) + ((3*I)*Pi*G[w^2, z3])/(w^2 - z3) + 
   G[w^(-2), w^2]*((((-44*I)/3)*Pi)/(w^2 - z3) + G[w^(-2), z3]/(w^2 - z3) - 
     (8*G[-w^(-1), w^2])/(w^2 - z3) + (7*G[-w^(-1), z3])/(3*(w^2 - z3)) - 
     (8*G[-w, w^2])/(w^2 - z3) + (7*G[-w, z3])/(3*(w^2 - z3)) + 
     G[w^2, z3]/(w^2 - z3)) + G[-w, w^2]*((((-65*I)/3)*Pi)/(w^2 - z3) + 
     (2*G[-w, z3])/(w^2 - z3) + (17*G[w^2, z3])/(3*(w^2 - z3))) + 
   G[-w^(-1), w^2]*((((-65*I)/3)*Pi)/(w^2 - z3) + (2*G[-w^(-1), z3])/
      (w^2 - z3) - (4*G[-w, w^2])/(w^2 - z3) + (2*G[-w, z3])/(w^2 - z3) + 
     (17*G[w^2, z3])/(3*(w^2 - z3))) - (6*G[0, 0, -w])/(w^2 - z3) - 
   (68*G[0, 0, w])/(3*(w^2 - z3)) - (8*G[0, 0, w^2])/(w^2 - z3) + 
   (4*G[0, 1, r7])/(w^2 - z3) + (12*G[0, 1, -w])/(w^2 - z3) + 
   (88*G[0, 1, w])/(3*(w^2 - z3)) + (14*G[0, 1, w^2])/(w^2 - z3) + 
   (2*G[0, 1, z3])/(w^2 - z3) + (5*G[0, w^(-2), w^2])/(3*(w^2 - z3)) - 
   (5*G[0, w^(-2), z3])/(3*(w^2 - z3)) - (2*G[0, -w^(-1), w^2])/
    (3*(w^2 - z3)) + (2*G[0, -w^(-1), z3])/(3*(w^2 - z3)) + 
   (6*G[0, -w, -w])/(w^2 - z3) - (2*G[0, -w, w^2])/(3*(w^2 - z3)) + 
   (2*G[0, -w, z3])/(3*(w^2 - z3)) + (16*G[0, w^2, w^2])/(3*(w^2 - z3)) - 
   (5*G[0, w^2, z3])/(3*(w^2 - z3)) + (24*G[1, 0, -w])/(w^2 - z3) + 
   (64*G[1, 0, w])/(3*(w^2 - z3)) + (24*G[1, 0, w^2])/(w^2 - z3) - 
   (16*G[1, 0, z3])/(w^2 - z3) - (4*G[1, 1, r7])/(3*(w^2 - z3)) - 
   (48*G[1, 1, -w])/(w^2 - z3) - (128*G[1, 1, w])/(3*(w^2 - z3)) - 
   (16*G[1, 1, z3])/(w^2 - z3) - (10*G[1, w^(-2), w^2])/(w^2 - z3) + 
   (10*G[1, w^(-2), z3])/(w^2 - z3) - (14*G[1, -w^(-1), w^2])/(w^2 - z3) + 
   (14*G[1, -w^(-1), z3])/(w^2 - z3) - (12*G[1, -w, -w])/(w^2 - z3) - 
   (14*G[1, -w, w^2])/(w^2 - z3) + (14*G[1, -w, z3])/(w^2 - z3) - 
   (4*G[1, w^2, w^2])/(w^2 - z3) + (10*G[1, w^2, z3])/(w^2 - z3) + 
   (4*G[r1, 0, w])/(w^2 - z3) - (8*G[r1, 1, w])/(w^2 - z3) + 
   (4*G[r2, 0, w])/(w^2 - z3) - (8*G[r2, 1, w])/(w^2 - z3) - 
   (11*G[w^(-2), 0, w^2])/(3*(w^2 - z3)) + (11*G[w^(-2), 0, z3])/
    (3*(w^2 - z3)) - (6*G[w^(-2), 1, w^2])/(w^2 - z3) + 
   (6*G[w^(-2), 1, z3])/(w^2 - z3) + G[w^(-2), w^(-2), w^2]/(w^2 - z3) + 
   G[w^(-2), w^(-2), z3]/(-w^2 + z3) + (17*G[w^(-2), -w^(-1), w^2])/
    (3*(w^2 - z3)) - (17*G[w^(-2), -w^(-1), z3])/(3*(w^2 - z3)) + 
   (17*G[w^(-2), -w, w^2])/(3*(w^2 - z3)) - (17*G[w^(-2), -w, z3])/
    (3*(w^2 - z3)) + G[w^(-2), w^2, z3]/(-w^2 + z3) - 
   (6*G[-w^(-1), 0, -w])/(w^2 - z3) - (13*G[-w^(-1), 0, w^2])/
    (3*(w^2 - z3)) + (13*G[-w^(-1), 0, z3])/(3*(w^2 - z3)) + 
   (12*G[-w^(-1), 1, -w])/(w^2 - z3) + (7*G[-w^(-1), w^(-2), w^2])/
    (3*(w^2 - z3)) - (7*G[-w^(-1), w^(-2), z3])/(3*(w^2 - z3)) + 
   (2*G[-w^(-1), -w^(-1), w^2])/(w^2 - z3) - (2*G[-w^(-1), -w^(-1), z3])/
    (w^2 - z3) + (2*G[-w^(-1), -w, w^2])/(w^2 - z3) - 
   (2*G[-w^(-1), -w, z3])/(w^2 - z3) - (10*G[-w^(-1), w^2, w^2])/
    (3*(w^2 - z3)) - (7*G[-w^(-1), w^2, z3])/(3*(w^2 - z3)) + 
   (11*G[-w, 0, w^2])/(3*(w^2 - z3)) + (13*G[-w, 0, z3])/(3*(w^2 - z3)) - 
   (16*G[-w, 1, w^2])/(w^2 - z3) + (7*G[-w, w^(-2), w^2])/(3*(w^2 - z3)) - 
   (7*G[-w, w^(-2), z3])/(3*(w^2 - z3)) + (2*G[-w, -w^(-1), w^2])/
    (w^2 - z3) - (2*G[-w, -w^(-1), z3])/(w^2 - z3) + 
   (2*G[-w, -w, w^2])/(w^2 - z3) - (2*G[-w, -w, z3])/(w^2 - z3) - 
   (10*G[-w, w^2, w^2])/(3*(w^2 - z3)) - (7*G[-w, w^2, z3])/(3*(w^2 - z3)) + 
   (11*G[w^2, 0, z3])/(3*(w^2 - z3)) + (6*G[w^2, 1, z3])/(w^2 - z3) + 
   G[w^2, w^(-2), z3]/(-w^2 + z3) - (17*G[w^2, -w^(-1), z3])/(3*(w^2 - z3)) - 
   (17*G[w^2, -w, z3])/(3*(w^2 - z3)) + G[w^2, w^2, z3]/(-w^2 + z3)) - 
 (2*G[-1, 0, 1, r7])/(w^2 - z3) + (6*G[-1, -w^(-1), 0, w^2])/(w^2 - z3) - 
 (6*G[-1, -w^(-1), 0, z3])/(w^2 - z3) - (12*G[-1, -w^(-1), 1, w^2])/
  (w^2 - z3) + (12*G[-1, -w^(-1), 1, z3])/(w^2 - z3) - 
 (6*G[-1, -w, 0, w^2])/(w^2 - z3) + (6*G[-1, -w, 0, z3])/(w^2 - z3) + 
 (12*G[-1, -w, 1, w^2])/(w^2 - z3) - (12*G[-1, -w, 1, z3])/(w^2 - z3) - 
 6*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3]*
  G[0, -1, 0, w] + 
 3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 0, 0, 1] + 
 (-6/(w^2 - z3) - Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
      (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
   (3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])/2)*G[0, 0, 0, -w] + 
 (-7/(2*(w^2 - z3)) + 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
   2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[0, 0, 0, w] - (3*G[0, 0, 0, w^2])/(w^2 - z3) + 
 (5/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
      (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
   (3*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])/2 - 3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 0, 0, z2] + 
 (4*G[0, 0, 0, z3])/(w^2 - z3) - 
 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 0, 1, 1] + 
 (2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] + 
   3*(4/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3]))*G[0, 0, 1, -w] + 
 (7*G[0, 0, 1, w])/(w^2 - z3) + (18*G[0, 0, 1, w^2])/(w^2 - z3) - 
 ((10 + 2*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
    3*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
    6*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
    6*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 0, 1, z2])/
  (w^2 - z3) - (20*G[0, 0, 1, z3])/(w^2 - z3) - 
 (6*G[0, 0, r61, w^2])/(w^2 - z3) + (6*G[0, 0, r61, z3])/(w^2 - z3) - 
 (6*G[0, 0, r62, w^2])/(w^2 - z3) + (6*G[0, 0, r62, z3])/(w^2 - z3) + 
 (4/(w^2 - z3) + (5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])/2)*G[0, 0, -w, -w] - 
 (6*G[0, 0, w^2, w^2])/(w^2 - z3) - 
 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 1, 0, 1] + 
 12*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3])*G[0, 1, 0, -w] + 
 ((w^2 - z3)^(-1) - 2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3])*G[0, 1, 0, w] + 
 (20*G[0, 1, 0, w^2])/(w^2 - z3) - 
 (6*(4 + 2*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] + (-w^2 + z3)*
     Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 1, 0, z2])/
  (w^2 - z3) - (20*G[0, 1, 0, z3])/(w^2 - z3) - 
 4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[0, 1, 1, 1] + 
 (-48/(w^2 - z3) - 24*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3])*G[0, 1, 1, -w] - 
 (2*G[0, 1, 1, w])/(w^2 - z3) - (40*G[0, 1, 1, w^2])/(w^2 - z3) + 
 (12*(4 + 2*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] + (-w^2 + z3)*
     Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[0, 1, 1, z2])/
  (w^2 - z3) + (40*G[0, 1, 1, z3])/(w^2 - z3) + 
 (-8/(w^2 - z3) - 5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3])*G[0, 1, -w, -w] - 
 (8*G[0, 1, w^2, w^2])/(w^2 - z3) + (3*G[0, r1, 0, w])/(w^2 - z3) - 
 (6*G[0, r1, 1, w])/(w^2 - z3) + (3*G[0, r2, 0, w])/(w^2 - z3) - 
 (6*G[0, r2, 1, w])/(w^2 - z3) - (20*G[0, r61, 0, w^2])/(w^2 - z3) + 
 (20*G[0, r61, 0, z3])/(w^2 - z3) + (20*G[0, r61, r61, w^2])/(w^2 - z3) - 
 (20*G[0, r61, r61, z3])/(w^2 - z3) + (20*G[0, r61, r62, w^2])/(w^2 - z3) - 
 (20*G[0, r61, r62, z3])/(w^2 - z3) + (10*G[0, r61, w^2, w^2])/(w^2 - z3) - 
 (20*G[0, r62, 0, w^2])/(w^2 - z3) + (20*G[0, r62, 0, z3])/(w^2 - z3) + 
 (20*G[0, r62, r61, w^2])/(w^2 - z3) - (20*G[0, r62, r61, z3])/(w^2 - z3) + 
 (20*G[0, r62, r62, w^2])/(w^2 - z3) - (20*G[0, r62, r62, z3])/(w^2 - z3) + 
 (10*G[0, r62, w^2, w^2])/(w^2 - z3) + (14*G[0, w^(-2), 0, w^2])/(w^2 - z3) - 
 (14*G[0, w^(-2), 0, z3])/(w^2 - z3) - (14*G[0, w^(-2), r61, w^2])/
  (w^2 - z3) + (14*G[0, w^(-2), r61, z3])/(w^2 - z3) - 
 (14*G[0, w^(-2), r62, w^2])/(w^2 - z3) + (14*G[0, w^(-2), r62, z3])/
  (w^2 - z3) + 
 (-6/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
      (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
   (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])/2)*G[0, -w^(-1), 0, -w] + G[0, -w^(-1), 0, w^2]/(-w^2 + z3) + 
 (7/(w^2 - z3) - Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
      (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
   (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])/2)*G[0, -w^(-1), 0, z2] + 
 (12/(w^2 - z3) - 2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
   9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[0, -w^(-1), 1, -w] + (2*G[0, -w^(-1), 1, w^2])/(w^2 - z3) + 
 (-14/(w^2 - z3) + 2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
   9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[0, -w^(-1), 1, z2] + 
 (-2/(w^2 - z3) + Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
      (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
   2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[0, -w, 0, -w] + G[0, -w, 0, w^2]/(-w^2 + z3) + 
 (7/(w^2 - z3) - Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
      (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
   (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])/2)*G[0, -w, 0, z2] + 
 (-2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] + 
   4*((w^2 - z3)^(-1) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3]))*G[0, -w, 1, -w] + 
 (2*G[0, -w, 1, w^2])/(w^2 - z3) + 
 (-14/(w^2 - z3) + 2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
   9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[0, -w, 1, z2] + 
 (-4/(w^2 - z3) + 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
   (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])/2)*G[0, -w, -w, -w] + (8*G[0, w^2, 0, w^2])/(w^2 - z3) - 
 (14*G[0, w^2, 0, z3])/(w^2 - z3) - (8*G[0, w^2, 1, w^2])/(w^2 - z3) - 
 (4*G[0, w^2, r61, w^2])/(w^2 - z3) + (14*G[0, w^2, r61, z3])/(w^2 - z3) - 
 (4*G[0, w^2, r62, w^2])/(w^2 - z3) + (14*G[0, w^2, r62, z3])/(w^2 - z3) + 
 (4*G[0, w^2, w^2, w^2])/(w^2 - z3) - (2*G[-I, 0, 0, r1])/(w^2 - z3) + 
 (2*G[-I, 0, 0, w])/(w^2 - z3) + (4*G[-I, 0, 1, r1])/(w^2 - z3) - 
 (4*G[-I, 0, 1, w])/(w^2 - z3) + (2*G[-I, r1, 0, r1])/(w^2 - z3) - 
 (2*G[-I, r1, 0, w])/(w^2 - z3) - (4*G[-I, r1, 1, r1])/(w^2 - z3) + 
 (4*G[-I, r1, 1, w])/(w^2 - z3) + (2*G[-I, r2, 0, r1])/(w^2 - z3) - 
 (2*G[-I, r2, 0, w])/(w^2 - z3) - (4*G[-I, r2, 1, r1])/(w^2 - z3) + 
 (4*G[-I, r2, 1, w])/(w^2 - z3) - (2*G[I, 0, 0, r1])/(w^2 - z3) + 
 (2*G[I, 0, 0, w])/(w^2 - z3) + (4*G[I, 0, 1, r1])/(w^2 - z3) - 
 (4*G[I, 0, 1, w])/(w^2 - z3) + (2*G[I, r1, 0, r1])/(w^2 - z3) - 
 (2*G[I, r1, 0, w])/(w^2 - z3) - (4*G[I, r1, 1, r1])/(w^2 - z3) + 
 (4*G[I, r1, 1, w])/(w^2 - z3) + (2*G[I, r2, 0, r1])/(w^2 - z3) - 
 (2*G[I, r2, 0, w])/(w^2 - z3) - (4*G[I, r2, 1, r1])/(w^2 - z3) + 
 (4*G[I, r2, 1, w])/(w^2 - z3) + 
 10*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3])*G[1, 0, 0, -w] + G[1, 0, 0, w]/(w^2 - z3) + 
 (14*G[1, 0, 0, w^2])/(w^2 - z3) + 
 (-10*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3] + 4*(-5/(w^2 - z3) + Bracket[
      (-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))*G[1, 0, 0, z2] - 
 (14*G[1, 0, 0, z3])/(w^2 - z3) + 
 (-40/(w^2 - z3) - 20*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3])*G[1, 0, 1, -w] - 
 (2*G[1, 0, 1, w])/(w^2 - z3) - (28*G[1, 0, 1, w^2])/(w^2 - z3) + 
 (40/(w^2 - z3) + 20*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] - 
   8*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[1, 0, 1, z2] + 
 (28*G[1, 0, 1, z3])/(w^2 - z3) + 
 (-8/(w^2 - z3) - 4*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3])*G[1, 0, -w, -w] - 
 (2*G[1, 0, w^2, w^2])/(w^2 - z3) + 
 (-64/(w^2 - z3) - 32*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3])*G[1, 1, 0, -w] - 
 (2*G[1, 1, 0, w])/(w^2 - z3) - (32*G[1, 1, 0, w^2])/(w^2 - z3) + 
 32*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3])*G[1, 1, 0, z2] + 
 (32*G[1, 1, 0, z3])/(w^2 - z3) - G[1, 1, 1, r7]/(2*(w^2 - z3)) + 
 64*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3])*G[1, 1, 1, -w] + 
 (4*G[1, 1, 1, w])/(w^2 - z3) + (64*G[1, 1, 1, w^2])/(w^2 - z3) + 
 (-128/(w^2 - z3) - 64*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3])*G[1, 1, 1, z2] - 
 (64*G[1, 1, 1, z3])/(w^2 - z3) + 
 8*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3])*G[1, 1, -w, -w] + 
 (4*G[1, 1, w^2, w^2])/(w^2 - z3) + 
 6*(2/(w^2 - z3) + Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3])*G[1, -w^(-1), 0, -w] + 
 (6*G[1, -w^(-1), 0, w^2])/(w^2 - z3) + 
 (-12/(w^2 - z3) - 6*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
  G[1, -w^(-1), 0, z2] - (6*G[1, -w^(-1), 0, z3])/(w^2 - z3) + 
 (-24/(w^2 - z3) - 12*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3])*G[1, -w^(-1), 1, -w] - 
 (12*G[1, -w^(-1), 1, w^2])/(w^2 - z3) + 
 (12*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3] + 8*(3/(w^2 - z3) + Bracket[
      (-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))*
  G[1, -w^(-1), 1, z2] + (12*G[1, -w^(-1), 1, z3])/(w^2 - z3) + 
 (4/(w^2 - z3) + 2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3])*G[1, -w, 0, -w] - 
 (2*G[1, -w, 0, w^2])/(w^2 - z3) + 
 (-12/(w^2 - z3) - 6*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[1, -w, 0, z2] + 
 (2*G[1, -w, 0, z3])/(w^2 - z3) + 
 (-8/(w^2 - z3) - 4*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3])*G[1, -w, 1, -w] + 
 (4*G[1, -w, 1, w^2])/(w^2 - z3) + 
 (12*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3] + 8*(3/(w^2 - z3) + Bracket[
      (-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]))*G[1, -w, 1, z2] - 
 (4*G[1, -w, 1, z3])/(w^2 - z3) + 
 (8/(w^2 - z3) - 6*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
   9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[1, -w, -w, -w] - (2*G[1, w^2, 0, w^2])/(w^2 - z3) + 
 (4*G[1, w^2, 1, w^2])/(w^2 - z3) + 
 ((w^2 - z3)^(-1) - 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
   6*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[r1, 0, 0, w] - (2*G[r1, 0, 1, w])/(w^2 - z3) + 
 G[r1, r1, 0, w]/(-w^2 + z3) + (2*G[r1, r1, 1, w])/(w^2 - z3) + 
 G[r1, r2, 0, w]/(-w^2 + z3) + (2*G[r1, r2, 1, w])/(w^2 - z3) + 
 ((w^2 - z3)^(-1) - 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
   6*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[r2, 0, 0, w] - (2*G[r2, 0, 1, w])/(w^2 - z3) + 
 G[r2, r1, 0, w]/(-w^2 + z3) + (2*G[r2, r1, 1, w])/(w^2 - z3) + 
 G[r2, r2, 0, w]/(-w^2 + z3) + (2*G[r2, r2, 1, w])/(w^2 - z3) - 
 (14*G[r61, 0, 0, w^2])/(w^2 - z3) + (14*G[r61, 0, 0, z3])/(w^2 - z3) + 
 (14*G[r61, 0, r61, w^2])/(w^2 - z3) - (14*G[r61, 0, r61, z3])/(w^2 - z3) + 
 (14*G[r61, 0, r62, w^2])/(w^2 - z3) - (14*G[r61, 0, r62, z3])/(w^2 - z3) + 
 (14*G[r61, 0, w^2, w^2])/(w^2 - z3) + (32*G[r61, r61, 0, w^2])/(w^2 - z3) - 
 (32*G[r61, r61, 0, z3])/(w^2 - z3) - (32*G[r61, r61, r61, w^2])/(w^2 - z3) + 
 (32*G[r61, r61, r61, z3])/(w^2 - z3) - (32*G[r61, r61, r62, w^2])/
  (w^2 - z3) + (32*G[r61, r61, r62, z3])/(w^2 - z3) - 
 (14*G[r61, r61, w^2, w^2])/(w^2 - z3) + (32*G[r61, r62, 0, w^2])/
  (w^2 - z3) - (32*G[r61, r62, 0, z3])/(w^2 - z3) - 
 (32*G[r61, r62, r61, w^2])/(w^2 - z3) + (32*G[r61, r62, r61, z3])/
  (w^2 - z3) - (32*G[r61, r62, r62, w^2])/(w^2 - z3) + 
 (32*G[r61, r62, r62, z3])/(w^2 - z3) - (14*G[r61, r62, w^2, w^2])/
  (w^2 - z3) - (18*G[r61, w^(-2), 0, w^2])/(w^2 - z3) + 
 (18*G[r61, w^(-2), 0, z3])/(w^2 - z3) + (18*G[r61, w^(-2), r61, w^2])/
  (w^2 - z3) - (18*G[r61, w^(-2), r61, z3])/(w^2 - z3) + 
 (18*G[r61, w^(-2), r62, w^2])/(w^2 - z3) - (18*G[r61, w^(-2), r62, z3])/
  (w^2 - z3) - (4*G[r61, w^2, 0, w^2])/(w^2 - z3) + 
 (18*G[r61, w^2, 0, z3])/(w^2 - z3) + (4*G[r61, w^2, r61, w^2])/(w^2 - z3) - 
 (18*G[r61, w^2, r61, z3])/(w^2 - z3) + (4*G[r61, w^2, r62, w^2])/
  (w^2 - z3) - (18*G[r61, w^2, r62, z3])/(w^2 - z3) - 
 (4*G[r61, w^2, w^2, w^2])/(w^2 - z3) - (14*G[r62, 0, 0, w^2])/(w^2 - z3) + 
 (14*G[r62, 0, 0, z3])/(w^2 - z3) + (14*G[r62, 0, r61, w^2])/(w^2 - z3) - 
 (14*G[r62, 0, r61, z3])/(w^2 - z3) + (14*G[r62, 0, r62, w^2])/(w^2 - z3) - 
 (14*G[r62, 0, r62, z3])/(w^2 - z3) + (14*G[r62, 0, w^2, w^2])/(w^2 - z3) + 
 (32*G[r62, r61, 0, w^2])/(w^2 - z3) - (32*G[r62, r61, 0, z3])/(w^2 - z3) - 
 (32*G[r62, r61, r61, w^2])/(w^2 - z3) + (32*G[r62, r61, r61, z3])/
  (w^2 - z3) - (32*G[r62, r61, r62, w^2])/(w^2 - z3) + 
 (32*G[r62, r61, r62, z3])/(w^2 - z3) - (14*G[r62, r61, w^2, w^2])/
  (w^2 - z3) + (32*G[r62, r62, 0, w^2])/(w^2 - z3) - 
 (32*G[r62, r62, 0, z3])/(w^2 - z3) - (32*G[r62, r62, r61, w^2])/(w^2 - z3) + 
 (32*G[r62, r62, r61, z3])/(w^2 - z3) - (32*G[r62, r62, r62, w^2])/
  (w^2 - z3) + (32*G[r62, r62, r62, z3])/(w^2 - z3) - 
 (14*G[r62, r62, w^2, w^2])/(w^2 - z3) - (18*G[r62, w^(-2), 0, w^2])/
  (w^2 - z3) + (18*G[r62, w^(-2), 0, z3])/(w^2 - z3) + 
 (18*G[r62, w^(-2), r61, w^2])/(w^2 - z3) - (18*G[r62, w^(-2), r61, z3])/
  (w^2 - z3) + (18*G[r62, w^(-2), r62, w^2])/(w^2 - z3) - 
 (18*G[r62, w^(-2), r62, z3])/(w^2 - z3) - (4*G[r62, w^2, 0, w^2])/
  (w^2 - z3) + (18*G[r62, w^2, 0, z3])/(w^2 - z3) + 
 (4*G[r62, w^2, r61, w^2])/(w^2 - z3) - (18*G[r62, w^2, r61, z3])/
  (w^2 - z3) + (4*G[r62, w^2, r62, w^2])/(w^2 - z3) - 
 (18*G[r62, w^2, r62, z3])/(w^2 - z3) - (4*G[r62, w^2, w^2, w^2])/
  (w^2 - z3) + 
 Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^(-2), 0, 0, 1] + 
 (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3] - 
   Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
  G[w^(-2), 0, 0, -w] + (12*G[w^(-2), 0, 0, w^2])/(w^2 - z3) + 
 (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] + 
   Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
     3] - Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
       w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
      (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
  G[w^(-2), 0, 0, z2] - (12*G[w^(-2), 0, 0, z3])/(w^2 - z3) - 
 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^(-2), 0, 1, 1] + 
 (-2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] + 
   2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[w^(-2), 0, 1, -w] - (4*G[w^(-2), 0, 1, w^2])/(w^2 - z3) + 
 2*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3] - 
   Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
     3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
       w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
      (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
  G[w^(-2), 0, 1, z2] + (4*G[w^(-2), 0, 1, z3])/(w^2 - z3) - 
 (10*G[w^(-2), 0, r61, w^2])/(w^2 - z3) + (10*G[w^(-2), 0, r61, z3])/
  (w^2 - z3) - (10*G[w^(-2), 0, r62, w^2])/(w^2 - z3) + 
 (10*G[w^(-2), 0, r62, z3])/(w^2 - z3) - (4*G[w^(-2), 0, w^2, w^2])/
  (w^2 - z3) + (2*G[w^(-2), 1, 0, w^2])/(w^2 - z3) - 
 (2*G[w^(-2), 1, 0, z3])/(w^2 - z3) - (4*G[w^(-2), 1, 1, w^2])/(w^2 - z3) + 
 (4*G[w^(-2), 1, 1, z3])/(w^2 - z3) - (14*G[w^(-2), r61, 0, w^2])/
  (w^2 - z3) + (14*G[w^(-2), r61, 0, z3])/(w^2 - z3) + 
 (14*G[w^(-2), r61, r61, w^2])/(w^2 - z3) - (14*G[w^(-2), r61, r61, z3])/
  (w^2 - z3) + (14*G[w^(-2), r61, r62, w^2])/(w^2 - z3) - 
 (14*G[w^(-2), r61, r62, z3])/(w^2 - z3) + (4*G[w^(-2), r61, w^2, w^2])/
  (w^2 - z3) - (14*G[w^(-2), r62, 0, w^2])/(w^2 - z3) + 
 (14*G[w^(-2), r62, 0, z3])/(w^2 - z3) + (14*G[w^(-2), r62, r61, w^2])/
  (w^2 - z3) - (14*G[w^(-2), r62, r61, z3])/(w^2 - z3) + 
 (14*G[w^(-2), r62, r62, w^2])/(w^2 - z3) - (14*G[w^(-2), r62, r62, z3])/
  (w^2 - z3) + (4*G[w^(-2), r62, w^2, w^2])/(w^2 - z3) + 
 (4*G[w^(-2), w^(-2), 0, w^2])/(w^2 - z3) - (4*G[w^(-2), w^(-2), 0, z3])/
  (w^2 - z3) - (4*G[w^(-2), w^(-2), r61, w^2])/(w^2 - z3) + 
 (4*G[w^(-2), w^(-2), r61, z3])/(w^2 - z3) - (4*G[w^(-2), w^(-2), r62, w^2])/
  (w^2 - z3) + (4*G[w^(-2), w^(-2), r62, z3])/(w^2 - z3) - 
 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^(-2), -w^(-1), 0, 1] + 
 (-2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] + 
   2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[w^(-2), -w^(-1), 0, -w] - (6*G[w^(-2), -w^(-1), 0, w^2])/
  (w^2 - z3) + 
 2*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3] - 
   Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
     3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
       w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
      (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
  G[w^(-2), -w^(-1), 0, z2] + (6*G[w^(-2), -w^(-1), 0, z3])/(w^2 - z3) + 
 4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*
  G[w^(-2), -w^(-1), 1, 1] + 
 4*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3] - 
   Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
  G[w^(-2), -w^(-1), 1, -w] + (12*G[w^(-2), -w^(-1), 1, w^2])/(w^2 - z3) - 
 4*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3] - 
   Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
     3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
       w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
      (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
  G[w^(-2), -w^(-1), 1, z2] - (12*G[w^(-2), -w^(-1), 1, z3])/(w^2 - z3) - 
 (4*G[w^(-2), w^2, 0, z3])/(w^2 - z3) + (4*G[w^(-2), w^2, r61, z3])/
  (w^2 - z3) + (4*G[w^(-2), w^2, r62, z3])/(w^2 - z3) - 
 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 0, 0, 1] + 
 (-4/(w^2 - z3) - (5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])/2)*G[-w^(-1), 0, 0, -w] - 
 (5*G[-w^(-1), 0, 0, w^2])/(w^2 - z3) + 
 (5/(w^2 - z3) + (5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])/2 + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
  G[-w^(-1), 0, 0, z2] + (4*G[-w^(-1), 0, 0, z3])/(w^2 - z3) + 
 (8/(w^2 - z3) + 5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), 0, 1, -w] + 
 (6*G[-w^(-1), 0, 1, w^2])/(w^2 - z3) + 
 (-10/(w^2 - z3) - 5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
  G[-w^(-1), 0, 1, z2] - (4*G[-w^(-1), 0, 1, z3])/(w^2 - z3) + 
 (2*G[-w^(-1), 0, r61, w^2])/(w^2 - z3) - (2*G[-w^(-1), 0, r61, z3])/
  (w^2 - z3) + (2*G[-w^(-1), 0, r62, w^2])/(w^2 - z3) - 
 (2*G[-w^(-1), 0, r62, z3])/(w^2 - z3) + 
 (-4/(w^2 - z3) + 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
   (11*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])/2)*G[-w^(-1), 0, -w, -w] + 
 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1, 0, 1] + 
 (8/(w^2 - z3) + 4*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), 1, 0, -w] + 
 (2*G[-w^(-1), 1, 0, w^2])/(w^2 - z3) + 
 (-8/(w^2 - z3) - 4*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] - 
   6*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
  G[-w^(-1), 1, 0, z2] - (2*G[-w^(-1), 1, 0, z3])/(w^2 - z3) + 
 4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), 1, 1, 1] + 
 (-16/(w^2 - z3) - 8*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3])*G[-w^(-1), 1, 1, -w] - 
 (4*G[-w^(-1), 1, 1, w^2])/(w^2 - z3) + 
 (16/(w^2 - z3) + 8*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] + 
   12*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
  G[-w^(-1), 1, 1, z2] + (4*G[-w^(-1), 1, 1, z3])/(w^2 - z3) + 
 (8/(w^2 - z3) - 6*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
   11*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[-w^(-1), 1, -w, -w] + (2*G[-w^(-1), r61, 0, w^2])/(w^2 - z3) - 
 (2*G[-w^(-1), r61, 0, z3])/(w^2 - z3) - (2*G[-w^(-1), r61, r61, w^2])/
  (w^2 - z3) + (2*G[-w^(-1), r61, r61, z3])/(w^2 - z3) - 
 (2*G[-w^(-1), r61, r62, w^2])/(w^2 - z3) + (2*G[-w^(-1), r61, r62, z3])/
  (w^2 - z3) + (2*G[-w^(-1), r62, 0, w^2])/(w^2 - z3) - 
 (2*G[-w^(-1), r62, 0, z3])/(w^2 - z3) - (2*G[-w^(-1), r62, r61, w^2])/
  (w^2 - z3) + (2*G[-w^(-1), r62, r61, z3])/(w^2 - z3) - 
 (2*G[-w^(-1), r62, r62, w^2])/(w^2 - z3) + (2*G[-w^(-1), r62, r62, z3])/
  (w^2 - z3) + 
 (-4/(w^2 - z3) + 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
   (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])/2)*G[-w^(-1), -w^(-1), 0, -w] + G[-w^(-1), -w^(-1), 0, w^2]/
  (w^2 - z3) + 
 (3/(w^2 - z3) - 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
   (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])/2)*G[-w^(-1), -w^(-1), 0, z2] + 
 (8/(w^2 - z3) - 6*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
   9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[-w^(-1), -w^(-1), 1, -w] - (2*G[-w^(-1), -w^(-1), 1, w^2])/
  (w^2 - z3) + 
 (-6/(w^2 - z3) + 6*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
   9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[-w^(-1), -w^(-1), 1, z2] - 
 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), -w, 0, 1] + 
 (3*G[-w^(-1), -w, 0, w^2])/(w^2 - z3) + 
 ((-10 + 6*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
    11*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] + 
    4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] - 
    4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
   G[-w^(-1), -w, 0, z2])/(2*(w^2 - z3)) - (2*G[-w^(-1), -w, 0, z3])/
  (w^2 - z3) + 
 4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w^(-1), -w, 1, 1] - 
 (6*G[-w^(-1), -w, 1, w^2])/(w^2 - z3) + 
 ((10 - 6*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
    11*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
    4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
    4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
   G[-w^(-1), -w, 1, z2])/(w^2 - z3) + (4*G[-w^(-1), -w, 1, z3])/(w^2 - z3) - 
 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 0, 0, 1] + 
 (7*G[-w, 0, 0, w^2])/(w^2 - z3) + 
 (5/(w^2 - z3) + (5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3])/2 + 
   2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 0, 0, z2] - 
 (8*G[-w, 0, 0, z3])/(w^2 - z3) - (18*G[-w, 0, 1, w^2])/(w^2 - z3) + 
 (-10/(w^2 - z3) - 5*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] - 
   4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 0, 1, z2] + 
 (20*G[-w, 0, 1, z3])/(w^2 - z3) + (2*G[-w, 0, r61, w^2])/(w^2 - z3) - 
 (2*G[-w, 0, r61, z3])/(w^2 - z3) + (2*G[-w, 0, r62, w^2])/(w^2 - z3) - 
 (2*G[-w, 0, r62, z3])/(w^2 - z3) - (6*G[-w, 0, w^2, w^2])/(w^2 - z3) + 
 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1, 0, 1] - 
 (14*G[-w, 1, 0, w^2])/(w^2 - z3) + 
 (-8/(w^2 - z3) - 4*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] - 
   6*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 1, 0, z2] + 
 (14*G[-w, 1, 0, z3])/(w^2 - z3) + 
 4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, 1, 1, 1] + 
 (28*G[-w, 1, 1, w^2])/(w^2 - z3) + 
 (16/(w^2 - z3) + 8*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] + 
   12*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
        w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
       (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[-w, 1, 1, z2] - 
 (28*G[-w, 1, 1, z3])/(w^2 - z3) + (12*G[-w, 1, w^2, w^2])/(w^2 - z3) + 
 (2*G[-w, r61, 0, w^2])/(w^2 - z3) - (2*G[-w, r61, 0, z3])/(w^2 - z3) - 
 (2*G[-w, r61, r61, w^2])/(w^2 - z3) + (2*G[-w, r61, r61, z3])/(w^2 - z3) - 
 (2*G[-w, r61, r62, w^2])/(w^2 - z3) + (2*G[-w, r61, r62, z3])/(w^2 - z3) + 
 (2*G[-w, r62, 0, w^2])/(w^2 - z3) - (2*G[-w, r62, 0, z3])/(w^2 - z3) - 
 (2*G[-w, r62, r61, w^2])/(w^2 - z3) + (2*G[-w, r62, r61, z3])/(w^2 - z3) - 
 (2*G[-w, r62, r62, w^2])/(w^2 - z3) + (2*G[-w, r62, r62, z3])/(w^2 - z3) - 
 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, -w^(-1), 0, 1] - 
 (5*G[-w, -w^(-1), 0, w^2])/(w^2 - z3) + 
 ((-10 + 6*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
    11*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] + 
    4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] - 
    4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
   G[-w, -w^(-1), 0, z2])/(2*(w^2 - z3)) + (6*G[-w, -w^(-1), 0, z3])/
  (w^2 - z3) + 
 4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[-w, -w^(-1), 1, 1] + 
 (10*G[-w, -w^(-1), 1, w^2])/(w^2 - z3) + 
 ((10 - 6*(w^2 - z3)*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
        (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
    11*(w^2 - z3)*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + 
        (6*w^2)/(1 - w^2*z3))/3] - 
    4*w^2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))] + 
    4*z3*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
         w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
        (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*
   G[-w, -w^(-1), 1, z2])/(w^2 - z3) - (12*G[-w, -w^(-1), 1, z3])/
  (w^2 - z3) + G[-w, -w, 0, w^2]/(w^2 - z3) + 
 (3/(w^2 - z3) - 3*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] + 
   (9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
       3])/2)*G[-w, -w, 0, z2] - (2*G[-w, -w, 1, w^2])/(w^2 - z3) + 
 (-6/(w^2 - z3) + 6*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - 
       (17*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3] - 
   9*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[-w, -w, 1, z2] - (6*G[-w, w^2, 0, w^2])/(w^2 - z3) + 
 (12*G[-w, w^2, 1, w^2])/(w^2 - z3) + 
 Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^2, 0, 0, 1] + 
 (Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3] - 
   Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
  G[w^2, 0, 0, -w] + 
 (-Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] + 
   Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
     3] - Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
       w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
      (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^2, 0, 0, z2] - 
 (6*G[w^2, 0, 0, z3])/(w^2 - z3) - 
 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^2, 0, 1, 1] + 
 (-2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] + 
   2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[w^2, 0, 1, -w] + 
 2*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3] - 
   Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
     3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
       w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
      (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^2, 0, 1, z2] - 
 (8*G[w^2, 0, 1, z3])/(w^2 - z3) + (10*G[w^2, 0, r61, z3])/(w^2 - z3) + 
 (10*G[w^2, 0, r62, z3])/(w^2 - z3) - (2*G[w^2, 1, 0, z3])/(w^2 - z3) + 
 (4*G[w^2, 1, 1, z3])/(w^2 - z3) + (14*G[w^2, r61, 0, z3])/(w^2 - z3) - 
 (14*G[w^2, r61, r61, z3])/(w^2 - z3) - (14*G[w^2, r61, r62, z3])/
  (w^2 - z3) + (14*G[w^2, r62, 0, z3])/(w^2 - z3) - 
 (14*G[w^2, r62, r61, z3])/(w^2 - z3) - (14*G[w^2, r62, r62, z3])/
  (w^2 - z3) - (4*G[w^2, w^(-2), 0, z3])/(w^2 - z3) + 
 (4*G[w^2, w^(-2), r61, z3])/(w^2 - z3) + (4*G[w^2, w^(-2), r62, z3])/
  (w^2 - z3) - 
 2*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^2, -w, 0, 1] + 
 (-2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
       (6*w^2)/(1 - w^2*z3))/3] + 
   2*Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
      3])*G[w^2, -w, 0, -w] + 
 2*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3] - 
   Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
     3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
       w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
      (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^2, -w, 0, z2] - 
 (6*G[w^2, -w, 0, z3])/(w^2 - z3) + 
 4*Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
      w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
     (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))]*G[w^2, -w, 1, 1] + 
 4*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3] - 
   Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3])*
  G[w^2, -w, 1, -w] - 
 4*(Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
      (6*w^2)/(1 - w^2*z3))/3] - 
   Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/
     3] + Bracket[(-2*w*(-1 + z3^2)*(5*z3 + w*z3 + w^3*z3 + 5*w^4*z3 + 
       w^2*(1 - 10*z3 + z3^2)))/(3*z3*(w + z3)*(1 + w*z3)*
      (-z3 + w*z3 + w^3*z3 - w^4*z3 + w^2*(1 + z3)^2))])*G[w^2, -w, 1, z2] + 
 (12*G[w^2, -w, 1, z3])/(w^2 - z3) - (4*G[w^2, w^2, 0, z3])/(w^2 - z3) + 
 (4*G[w^2, w^2, r61, z3])/(w^2 - z3) + (4*G[w^2, w^2, r62, z3])/(w^2 - z3) - 
 2*Bracket[(-36/(-1 + z3) + 41/z3 - 17/(w + z3) - (17*w)/(1 + w*z3) + 
     (6*w^2)/(1 - w^2*z3))/3]*Zeta[3] - 
 Bracket[(13/z3 - 7/(w + z3) - (7*w)/(1 + w*z3) + (6*w^2)/(1 - w^2*z3))/3]*
  Zeta[3] + (4*((-8*I)*Pi^3 + 27*Zeta[3]))/(81*(w^2 - z3))


==> Analytical_expressions/Cal_NP3_g60_weight4/g60bprep1_4.m <==
(Pi^2*G[0, -w])/3 + (Pi^2*G[0, w])/6 - (Pi^2*G[r1, w])/6 - 
 (Pi^2*G[r2, w])/6 - (Pi^2*G[w^(-2), -w])/12 + (G[0, -w]^2*G[w^(-2), -w])/2 - 
 G[0, -w]*G[0, w]*G[w^(-2), -w] - G[0, -w]*G[1, -w]*G[w^(-2), -w] + 
 G[0, -w]^2*G[-w^(-1), 1] - 2*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 
 (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/2 + G[1, -w]*G[w^(-2), -w]*
  G[-w^(-1), 1] - (Pi^2*G[-w^(-1), -w])/4 - (G[0, -w]^2*G[-w^(-1), -w])/2 + 
 3*G[0, -w]*G[0, w]*G[-w^(-1), -w] + G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 
 (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 + 
 3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] - 
 (G[0, -w]*G[-w^(-1), 1]*G[-w^(-1), -w])/2 + 
 G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] + (7*G[0, -w]*G[-w^(-1), -w]^2)/2 - 
 7*G[1, -w]*G[-w^(-1), -w]^2 + G[0, -w]^2*G[-w, 1] - 
 2*G[0, -w]*G[1, -w]*G[-w, 1] - (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 + 
 G[1, -w]*G[w^(-2), -w]*G[-w, 1] - (G[0, -w]*G[-w^(-1), -w]*G[-w, 1])/2 + 
 G[1, -w]*G[-w^(-1), -w]*G[-w, 1] - (Pi^2*G[w^2, -w])/12 + 
 (G[0, -w]^2*G[w^2, -w])/2 + G[0, -w]*G[0, w]*G[w^2, -w] - 
 G[0, -w]*G[1, -w]*G[w^2, -w] - (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 + 
 G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] + (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/2 - 
 G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] - (G[0, -w]*G[-w, 1]*G[w^2, -w])/2 + 
 G[1, -w]*G[-w, 1]*G[w^2, -w] + G[0, -w]*G[0, 0, -w] - 
 2*G[1, -w]*G[0, 0, -w] - (G[w^(-2), -w]*G[0, 0, -w])/2 + 
 (G[-w^(-1), -w]*G[0, 0, -w])/2 - (G[w^2, -w]*G[0, 0, -w])/2 + 
 G[0, -w]*G[0, 0, w] + 3*G[w^(-2), -w]*G[0, 0, w] - 
 6*G[-w^(-1), -w]*G[0, 0, w] + G[w^2, -w]*G[0, 0, w] + 
 G[w^(-2), -w]*G[0, 1, -w] - G[-w^(-1), -w]*G[0, 1, -w] + 
 G[w^2, -w]*G[0, 1, -w] - G[0, -w]*G[0, -w^(-1), -w] + 
 2*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] - 
 3*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] + 
 (G[w^(-2), -w]*G[0, -w, -w])/2 - (5*G[-w^(-1), -w]*G[0, -w, -w])/2 - 
 (3*G[w^2, -w]*G[0, -w, -w])/2 - G[w^(-2), -w]*G[1, -w, -w] + 
 5*G[-w^(-1), -w]*G[1, -w, -w] + 3*G[w^2, -w]*G[1, -w, -w] - 
 G[0, -w]*G[w^(-2), 0, -w] + G[0, w]*G[w^(-2), 0, -w] + 
 2*G[1, -w]*G[w^(-2), 0, -w] + 2*G[0, -w]*G[w^(-2), -w^(-1), -w] - 
 4*G[1, -w]*G[w^(-2), -w^(-1), -w] - G[0, -w]*G[-w^(-1), 0, 1] + 
 (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 + (G[-w^(-1), -w]*G[-w^(-1), 0, 1])/2 + 
 (G[w^2, -w]*G[-w^(-1), 0, 1])/2 - 3*G[0, w]*G[-w^(-1), 0, -w] + 
 (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 - (7*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/
  2 - (G[w^2, -w]*G[-w^(-1), 0, -w])/2 + 2*G[0, -w]*G[-w^(-1), 1, 1] - 
 G[w^(-2), -w]*G[-w^(-1), 1, 1] - G[-w^(-1), -w]*G[-w^(-1), 1, 1] - 
 G[w^2, -w]*G[-w^(-1), 1, 1] - 3*G[w^(-2), -w]*G[-w^(-1), 1, -w] + 
 7*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + G[w^2, -w]*G[-w^(-1), 1, -w] - 
 3*G[0, -w]*G[-w^(-1), -w^(-1), -w] + 6*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 
 G[0, -w]*G[-w, 0, 1] + (G[w^(-2), -w]*G[-w, 0, 1])/2 + 
 (G[-w^(-1), -w]*G[-w, 0, 1])/2 + (G[w^2, -w]*G[-w, 0, 1])/2 + 
 2*G[0, -w]*G[-w, 1, 1] - G[w^(-2), -w]*G[-w, 1, 1] - 
 G[-w^(-1), -w]*G[-w, 1, 1] - G[w^2, -w]*G[-w, 1, 1] - 
 G[0, -w]*G[w^2, 0, -w] - G[0, w]*G[w^2, 0, -w] + 2*G[1, -w]*G[w^2, 0, -w] + 
 2*G[0, -w]*G[w^2, -w, -w] - 4*G[1, -w]*G[w^2, -w, -w] - G[0, 0, 0, -w] + 
 3*G[0, 0, 0, w] + 2*G[0, 0, 1, -w] + G[0, -w^(-1), 0, -w] - 
 2*G[0, -w^(-1), 1, -w] + G[0, -w, 0, -w] - 2*G[0, -w, 1, -w] + 
 3*G[0, -w, -w, -w] - 6*G[1, -w, -w, -w] - 3*G[r1, 0, 0, w] - 
 3*G[r2, 0, 0, w] + G[w^(-2), 0, 0, -w] - 2*G[w^(-2), 0, 1, -w] - 
 2*G[w^(-2), -w^(-1), 0, -w] + 4*G[w^(-2), -w^(-1), 1, -w] + 
 3*G[-w^(-1), 0, -w, -w] - 6*G[-w^(-1), 1, -w, -w] + 
 3*G[-w^(-1), -w^(-1), 0, -w] - 6*G[-w^(-1), -w^(-1), 1, -w] + 
 G[w^2, 0, 0, -w] - 2*G[w^2, 0, 1, -w] - 2*G[w^2, -w, 0, -w] + 
 4*G[w^2, -w, 1, -w] - 2*Zeta[3]


==> Analytical_expressions/Cal_NP3_g60_weight4/g60bprep2_4.m <==
(-3*Pi^2*G[0, -w])/4 - 3*G[0, -w]^3 - (Pi^2*G[0, w])/2 + (Pi^2*G[1, -w])/3 + 
 28*G[0, -w]^2*G[1, -w] - 76*G[0, -w]*G[1, -w]^2 + 64*G[1, -w]^3 + 
 (Pi^2*G[r1, w])/3 + (Pi^2*G[r2, w])/3 + (Pi^2*G[w^(-2), -w])/12 - 
 (G[0, -w]^2*G[w^(-2), -w])/2 + G[0, -w]*G[0, w]*G[w^(-2), -w] + 
 G[0, -w]*G[1, -w]*G[w^(-2), -w] - (3*G[0, -w]^2*G[-w^(-1), 1])/2 + 
 3*G[0, -w]*G[1, -w]*G[-w^(-1), 1] + (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/
  2 - G[1, -w]*G[w^(-2), -w]*G[-w^(-1), 1] + (Pi^2*G[-w^(-1), -w])/2 - 
 (9*G[0, -w]^2*G[-w^(-1), -w])/2 - 5*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 
 19*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 20*G[1, -w]^2*G[-w^(-1), -w] + 
 (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 - 
 3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] + G[0, -w]*G[-w^(-1), 1]*
  G[-w^(-1), -w] - 2*G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] - 
 (11*G[0, -w]*G[-w^(-1), -w]^2)/2 + 11*G[1, -w]*G[-w^(-1), -w]^2 - 
 (3*G[0, -w]^2*G[-w, 1])/2 + 3*G[0, -w]*G[1, -w]*G[-w, 1] + 
 (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 - G[1, -w]*G[w^(-2), -w]*G[-w, 1] + 
 G[0, -w]*G[-w^(-1), -w]*G[-w, 1] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + 
 (Pi^2*G[w^2, -w])/12 - (G[0, -w]^2*G[w^2, -w])/2 - 
 G[0, -w]*G[0, w]*G[w^2, -w] + G[0, -w]*G[1, -w]*G[w^2, -w] + 
 (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 - G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] - 
 (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/2 + G[1, -w]*G[-w^(-1), -w]*
  G[w^2, -w] + (G[0, -w]*G[-w, 1]*G[w^2, -w])/2 - 
 G[1, -w]*G[-w, 1]*G[w^2, -w] + (9*G[0, -w]*G[0, 0, -w])/2 - 
 13*G[1, -w]*G[0, 0, -w] + (G[w^(-2), -w]*G[0, 0, -w])/2 + 
 (3*G[-w^(-1), -w]*G[0, 0, -w])/2 + (G[w^2, -w]*G[0, 0, -w])/2 - 
 3*G[0, -w]*G[0, 0, w] - 3*G[w^(-2), -w]*G[0, 0, w] + 
 10*G[-w^(-1), -w]*G[0, 0, w] - G[w^2, -w]*G[0, 0, w] - 
 18*G[0, -w]*G[0, 1, -w] + 44*G[1, -w]*G[0, 1, -w] - 
 G[w^(-2), -w]*G[0, 1, -w] - 3*G[-w^(-1), -w]*G[0, 1, -w] - 
 G[w^2, -w]*G[0, 1, -w] + (9*G[0, -w]*G[0, -w^(-1), -w])/2 - 
 9*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] + 
 5*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] - 
 (G[w^(-2), -w]*G[0, -w, -w])/2 + (9*G[-w^(-1), -w]*G[0, -w, -w])/2 + 
 (3*G[w^2, -w]*G[0, -w, -w])/2 - 22*G[0, -w]*G[1, 0, -w] + 
 52*G[1, -w]*G[1, 0, -w] - 4*G[-w^(-1), -w]*G[1, 0, -w] + 
 56*G[0, -w]*G[1, 1, -w] - 128*G[1, -w]*G[1, 1, -w] + 
 8*G[-w^(-1), -w]*G[1, 1, -w] - 6*G[0, -w]*G[1, -w^(-1), -w] + 
 12*G[1, -w]*G[1, -w^(-1), -w] + 4*G[0, -w]*G[1, -w, -w] - 
 8*G[1, -w]*G[1, -w, -w] + G[w^(-2), -w]*G[1, -w, -w] - 
 9*G[-w^(-1), -w]*G[1, -w, -w] - 3*G[w^2, -w]*G[1, -w, -w] + 
 G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] - 
 2*G[1, -w]*G[w^(-2), 0, -w] - 2*G[0, -w]*G[w^(-2), -w^(-1), -w] + 
 4*G[1, -w]*G[w^(-2), -w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), 0, 1])/2 - 
 (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 - G[-w^(-1), -w]*G[-w^(-1), 0, 1] - 
 (G[w^2, -w]*G[-w^(-1), 0, 1])/2 + (11*G[0, -w]*G[-w^(-1), 0, -w])/2 + 
 5*G[0, w]*G[-w^(-1), 0, -w] - 11*G[1, -w]*G[-w^(-1), 0, -w] - 
 (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 + 
 (11*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 + (G[w^2, -w]*G[-w^(-1), 0, -w])/2 - 
 3*G[0, -w]*G[-w^(-1), 1, 1] + G[w^(-2), -w]*G[-w^(-1), 1, 1] + 
 2*G[-w^(-1), -w]*G[-w^(-1), 1, 1] + G[w^2, -w]*G[-w^(-1), 1, 1] - 
 10*G[0, -w]*G[-w^(-1), 1, -w] + 20*G[1, -w]*G[-w^(-1), 1, -w] + 
 3*G[w^(-2), -w]*G[-w^(-1), 1, -w] - 11*G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 
 G[w^2, -w]*G[-w^(-1), 1, -w] + (9*G[0, -w]*G[-w^(-1), -w^(-1), -w])/2 - 
 9*G[1, -w]*G[-w^(-1), -w^(-1), -w] + (3*G[0, -w]*G[-w, 0, 1])/2 - 
 (G[w^(-2), -w]*G[-w, 0, 1])/2 - G[-w^(-1), -w]*G[-w, 0, 1] - 
 (G[w^2, -w]*G[-w, 0, 1])/2 - 3*G[0, -w]*G[-w, 1, 1] + 
 G[w^(-2), -w]*G[-w, 1, 1] + 2*G[-w^(-1), -w]*G[-w, 1, 1] + 
 G[w^2, -w]*G[-w, 1, 1] + G[0, -w]*G[w^2, 0, -w] + G[0, w]*G[w^2, 0, -w] - 
 2*G[1, -w]*G[w^2, 0, -w] - 2*G[0, -w]*G[w^2, -w, -w] + 
 4*G[1, -w]*G[w^2, -w, -w] - 6*G[0, -1, 0, w] - (3*G[0, 0, 0, -w])/2 - 
 2*G[0, 0, 0, w] + 3*G[0, 0, 1, -w] + (5*G[0, 0, -w, -w])/2 + 
 12*G[0, 1, 0, -w] - 2*G[0, 1, 0, w] - 24*G[0, 1, 1, -w] - 
 5*G[0, 1, -w, -w] - (9*G[0, -w^(-1), 0, -w])/2 + 9*G[0, -w^(-1), 1, -w] - 
 2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - (9*G[0, -w, -w, -w])/2 + 
 10*G[1, 0, 0, -w] - 20*G[1, 0, 1, -w] - 4*G[1, 0, -w, -w] - 
 32*G[1, 1, 0, -w] + 64*G[1, 1, 1, -w] + 8*G[1, 1, -w, -w] + 
 6*G[1, -w^(-1), 0, -w] - 12*G[1, -w^(-1), 1, -w] + 2*G[1, -w, 0, -w] - 
 4*G[1, -w, 1, -w] + 9*G[1, -w, -w, -w] + 6*G[r1, 0, 0, w] + 
 6*G[r2, 0, 0, w] - G[w^(-2), 0, 0, -w] + 2*G[w^(-2), 0, 1, -w] + 
 2*G[w^(-2), -w^(-1), 0, -w] - 4*G[w^(-2), -w^(-1), 1, -w] - 
 (5*G[-w^(-1), 0, 0, -w])/2 + 5*G[-w^(-1), 0, 1, -w] - 
 (11*G[-w^(-1), 0, -w, -w])/2 + 4*G[-w^(-1), 1, 0, -w] - 
 8*G[-w^(-1), 1, 1, -w] + 11*G[-w^(-1), 1, -w, -w] - 
 (9*G[-w^(-1), -w^(-1), 0, -w])/2 + 9*G[-w^(-1), -w^(-1), 1, -w] - 
 G[w^2, 0, 0, -w] + 2*G[w^2, 0, 1, -w] + 2*G[w^2, -w, 0, -w] - 
 4*G[w^2, -w, 1, -w] - Zeta[3]


==> Analytical_expressions/Cal_NP3_g60_weight4/g60bprep3_4.m <==
-1/3*(Pi^2*G[0, -w]) + (Pi^2*G[0, w])/3 + (2*Pi^2*G[1, -w])/3 - 
 (2*Pi^2*G[1, w])/3 + (Pi^2*G[w^(-2), 1])/6 + G[0, -w]^2*G[w^(-2), 1] - 
 G[0, -w]*G[0, w]*G[w^(-2), 1] - 2*G[0, -w]*G[1, -w]*G[w^(-2), 1] - 
 2*G[0, -w]^2*G[-w^(-1), 1] + 2*G[0, -w]*G[0, w]*G[-w^(-1), 1] + 
 10*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - 2*G[0, w]*G[1, -w]*G[-w^(-1), 1] - 
 12*G[1, -w]^2*G[-w^(-1), 1] - 2*G[0, -w]*G[1, w]*G[-w^(-1), 1] + 
 4*G[1, -w]*G[1, w]*G[-w^(-1), 1] - 2*G[0, -w]*G[w^(-2), 1]*G[-w^(-1), -w] + 
 4*G[1, -w]*G[w^(-2), 1]*G[-w^(-1), -w] - 2*G[0, -w]^2*G[-w, 1] + 
 10*G[0, -w]*G[1, -w]*G[-w, 1] - 2*G[0, w]*G[1, -w]*G[-w, 1] - 
 12*G[1, -w]^2*G[-w, 1] - 2*G[0, -w]*G[1, w]*G[-w, 1] + 
 4*G[1, -w]*G[1, w]*G[-w, 1] - 2*G[0, -w]*G[-w^(-1), -w]*G[-w, 1] + 
 4*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + (Pi^2*G[w^2, 1])/6 + 
 G[0, -w]^2*G[w^2, 1] + G[0, -w]*G[0, w]*G[w^2, 1] - 
 2*G[0, -w]*G[1, -w]*G[w^2, 1] - G[w^(-2), 1]*G[0, 0, -w] + 
 2*G[-w^(-1), 1]*G[0, 0, -w] + 2*G[-w, 1]*G[0, 0, -w] - 
 G[w^2, 1]*G[0, 0, -w] + 3*G[w^(-2), 1]*G[0, 0, w] - 
 2*G[-w^(-1), 1]*G[0, 0, w] + G[w^2, 1]*G[0, 0, w] + 
 2*G[w^(-2), 1]*G[0, 1, -w] - 4*G[-w^(-1), 1]*G[0, 1, -w] - 
 4*G[-w, 1]*G[0, 1, -w] + 2*G[w^2, 1]*G[0, 1, -w] - 
 2*G[-w^(-1), 1]*G[0, -w, -w] - 2*G[w^2, 1]*G[0, -w, -w] - 
 6*G[-w^(-1), 1]*G[1, 0, -w] - 6*G[-w, 1]*G[1, 0, -w] + 
 12*G[-w^(-1), 1]*G[1, 1, -w] + 12*G[-w, 1]*G[1, 1, -w] + 
 4*G[-w^(-1), 1]*G[1, -w, -w] + 4*G[w^2, 1]*G[1, -w, -w] - 
 G[0, -w]*G[w^(-2), 0, 1] + G[0, w]*G[w^(-2), 0, 1] + 
 2*G[1, -w]*G[w^(-2), 0, 1] + 2*G[0, -w]*G[w^(-2), -w^(-1), 1] - 
 4*G[1, -w]*G[w^(-2), -w^(-1), 1] + 2*G[0, -w]*G[-w^(-1), 0, 1] - 
 2*G[0, w]*G[-w^(-1), 0, 1] - 4*G[1, -w]*G[-w^(-1), 0, 1] + 
 2*G[1, w]*G[-w^(-1), 0, 1] + 2*G[w^(-2), 1]*G[-w^(-1), 0, -w] + 
 2*G[-w, 1]*G[-w^(-1), 0, -w] - 2*G[0, -w]*G[-w^(-1), 1, 1] + 
 2*G[0, w]*G[-w^(-1), 1, 1] + 4*G[1, -w]*G[-w^(-1), 1, 1] - 
 4*G[1, w]*G[-w^(-1), 1, 1] - 4*G[w^(-2), 1]*G[-w^(-1), 1, -w] - 
 4*G[-w, 1]*G[-w^(-1), 1, -w] + 2*G[0, -w]*G[-w^(-1), -w, 1] - 
 4*G[1, -w]*G[-w^(-1), -w, 1] + 2*G[0, -w]*G[-w, 0, 1] - 
 4*G[1, -w]*G[-w, 0, 1] + 2*G[1, w]*G[-w, 0, 1] - 2*G[0, -w]*G[-w, 1, 1] + 
 2*G[0, w]*G[-w, 1, 1] + 4*G[1, -w]*G[-w, 1, 1] - 4*G[1, w]*G[-w, 1, 1] + 
 2*G[0, -w]*G[-w, -w^(-1), 1] - 4*G[1, -w]*G[-w, -w^(-1), 1] - 
 G[0, -w]*G[w^2, 0, 1] - G[0, w]*G[w^2, 0, 1] + 2*G[1, -w]*G[w^2, 0, 1] + 
 2*G[0, -w]*G[w^2, -w, 1] - 4*G[1, -w]*G[w^2, -w, 1] + 3*G[0, 0, 0, 1] - 
 2*G[0, 0, 1, 1] - 2*G[0, 1, 0, 1] - 4*G[0, 1, 1, 1] + G[w^(-2), 0, 0, 1] - 
 2*G[w^(-2), 0, 1, 1] - 2*G[w^(-2), -w^(-1), 0, 1] + 
 4*G[w^(-2), -w^(-1), 1, 1] - 2*G[-w^(-1), 0, 0, 1] + 2*G[-w^(-1), 1, 0, 1] + 
 4*G[-w^(-1), 1, 1, 1] - 2*G[-w^(-1), -w, 0, 1] + 4*G[-w^(-1), -w, 1, 1] - 
 2*G[-w, 0, 0, 1] + 2*G[-w, 1, 0, 1] + 4*G[-w, 1, 1, 1] - 
 2*G[-w, -w^(-1), 0, 1] + 4*G[-w, -w^(-1), 1, 1] + G[w^2, 0, 0, 1] - 
 2*G[w^2, 0, 1, 1] - 2*G[w^2, -w, 0, 1] + 4*G[w^2, -w, 1, 1]


==> Analytical_expressions/Cal_NP3_g60_weight4/g60bprep4_4.m <==
((7*I)/81)*Pi^3 - (Pi^2*G[-1, r7])/6 + (5*G[0, -w]^3)/2 + 2*Pi^2*G[0, w] + 
 (49*Pi^2*G[0, w^2])/12 - (G[0, -w]^2*G[0, w^2])/3 - I*Pi*G[0, w]*G[0, w^2] - 
 ((17*I)/3)*Pi*G[0, w^2]^2 + (G[0, -w]*G[0, w^2]^2)/3 - 
 (G[0, w]*G[0, w^2]^2)/3 + (13*G[0, w^2]^3)/2 - (Pi^2*G[-I, r1])/3 + 
 (Pi^2*G[-I, w])/3 - (Pi^2*G[I, r1])/3 + (Pi^2*G[I, w])/3 - 
 (4*Pi^2*G[1, r7])/9 + ((5*I)/2)*Pi*G[0, w^2]*G[1, r7] - 
 (4*G[0, w^2]^2*G[1, r7])/3 - 9*G[0, -w]^2*G[1, -w] - 
 (8*G[0, -w]*G[0, w^2]*G[1, -w])/3 - 2*G[0, w]*G[0, w^2]*G[1, -w] - 
 (8*G[0, w^2]^2*G[1, -w])/3 + 8*G[0, -w]*G[1, -w]^2 + 
 (20*G[0, w^2]*G[1, -w]^2)/3 + (5*Pi^2*G[1, w])/3 + 
 (4*I)*Pi*G[0, w^2]*G[1, w] + (2*G[0, w^2]^2*G[1, w])/3 + 
 4*G[0, w^2]*G[1, -w]*G[1, w] + (50*Pi^2*G[1, w^2])/9 + 
 2*G[0, -w]^2*G[1, w^2] + ((16*I)/3)*Pi*G[0, w]*G[1, w^2] - 
 (31*I)*Pi*G[0, w^2]*G[1, w^2] + (19*G[0, -w]*G[0, w^2]*G[1, w^2])/3 + 
 33*G[0, w]*G[0, w^2]*G[1, w^2] + 15*G[0, w^2]^2*G[1, w^2] + 
 (4*I)*Pi*G[1, r7]*G[1, w^2] + 24*G[0, w^2]*G[1, r7]*G[1, w^2] + 
 20*G[0, -w]*G[1, -w]*G[1, w^2] - (38*G[0, w^2]*G[1, -w]*G[1, w^2])/3 - 
 48*G[1, -w]^2*G[1, w^2] - ((8*I)/3)*Pi*G[1, w]*G[1, w^2] - 
 66*G[0, w^2]*G[1, w]*G[1, w^2] - ((88*I)/3)*Pi*G[1, w^2]^2 + 
 16*G[0, -w]*G[1, w^2]^2 + (136*G[0, w]*G[1, w^2]^2)/3 - 
 26*G[0, w^2]*G[1, w^2]^2 - 32*G[1, -w]*G[1, w^2]^2 - 
 (272*G[1, w]*G[1, w^2]^2)/3 + (176*G[1, w^2]^3)/3 - 3*Pi^2*G[r1, w] - 
 I*Pi*G[0, w^2]*G[r1, w] - (4*I)*Pi*G[1, w^2]*G[r1, w] - 3*Pi^2*G[r2, w] - 
 I*Pi*G[0, w^2]*G[r2, w] - (4*I)*Pi*G[1, w^2]*G[r2, w] + 
 G[0, w]*G[0, w^2]*G[r61, -w] + G[0, w^2]^2*G[r61, -w] - 
 2*G[0, w^2]*G[1, w]*G[r61, -w] - (23*Pi^2*G[r61, w^2])/18 + 
 2*G[0, -w]^2*G[r61, w^2] - ((4*I)/3)*Pi*G[0, w^2]*G[r61, w^2] + 
 G[0, -w]*G[0, w^2]*G[r61, w^2] + (7*G[0, w]*G[0, w^2]*G[r61, w^2])/3 - 
 (217*G[0, w^2]^2*G[r61, w^2])/6 + (20*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 
 4*G[0, -w]*G[1, -w]*G[r61, w^2] - (14*G[0, w^2]*G[1, w]*G[r61, w^2])/3 - 
 40*G[0, w^2]*G[1, w^2]*G[r61, w^2] - (32*G[1, r7]*G[1, w^2]*G[r61, w^2])/3 + 
 32*G[1, w^2]^2*G[r61, w^2] - G[0, w^2]*G[r61, -w]*G[r61, w^2] + 
 (116*G[0, w^2]*G[r61, w^2]^2)/3 - (8*G[1, r7]*G[r61, w^2]^2)/3 + 
 16*G[1, w^2]*G[r61, w^2]^2 - (40*G[r61, w^2]^3)/3 + 
 G[0, w]*G[0, w^2]*G[r62, -w] + G[0, w^2]^2*G[r62, -w] - 
 2*G[0, w^2]*G[1, w]*G[r62, -w] - G[0, w^2]*G[r61, w^2]*G[r62, -w] - 
 (23*Pi^2*G[r62, w^2])/18 + 2*G[0, -w]^2*G[r62, w^2] - 
 ((4*I)/3)*Pi*G[0, w^2]*G[r62, w^2] + G[0, -w]*G[0, w^2]*G[r62, w^2] + 
 (7*G[0, w]*G[0, w^2]*G[r62, w^2])/3 - (217*G[0, w^2]^2*G[r62, w^2])/6 + 
 (20*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 4*G[0, -w]*G[1, -w]*G[r62, w^2] - 
 (14*G[0, w^2]*G[1, w]*G[r62, w^2])/3 - 40*G[0, w^2]*G[1, w^2]*G[r62, w^2] - 
 (32*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 + 32*G[1, w^2]^2*G[r62, w^2] - 
 G[0, w^2]*G[r61, -w]*G[r62, w^2] + (232*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/
  3 - (16*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 + 
 32*G[1, w^2]*G[r61, w^2]*G[r62, w^2] - 40*G[r61, w^2]^2*G[r62, w^2] - 
 G[0, w^2]*G[r62, -w]*G[r62, w^2] + (116*G[0, w^2]*G[r62, w^2]^2)/3 - 
 (8*G[1, r7]*G[r62, w^2]^2)/3 + 16*G[1, w^2]*G[r62, w^2]^2 - 
 40*G[r61, w^2]*G[r62, w^2]^2 - (40*G[r62, w^2]^3)/3 - 
 (4*Pi^2*G[w^(-2), w^2])/3 + (G[0, -w]^2*G[w^(-2), w^2])/2 - 
 I*Pi*G[0, w]*G[w^(-2), w^2] + ((46*I)/3)*Pi*G[0, w^2]*G[w^(-2), w^2] - 
 (7*G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/2 - 
 (28*G[0, w]*G[0, w^2]*G[w^(-2), w^2])/3 + (5*G[0, w^2]^2*G[w^(-2), w^2])/3 - 
 (2*I)*Pi*G[1, r7]*G[w^(-2), w^2] - (35*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/
  3 - 13*G[0, -w]*G[1, -w]*G[w^(-2), w^2] + 
 7*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] + 24*G[1, -w]^2*G[w^(-2), w^2] + 
 (56*G[0, w^2]*G[1, w]*G[w^(-2), w^2])/3 + ((80*I)/3)*Pi*G[1, w^2]*
  G[w^(-2), w^2] - 20*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - 
 (104*G[0, w]*G[1, w^2]*G[w^(-2), w^2])/3 + 30*G[0, w^2]*G[1, w^2]*
  G[w^(-2), w^2] - (8*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 + 
 40*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 
 (208*G[1, w]*G[1, w^2]*G[w^(-2), w^2])/3 - 48*G[1, w^2]^2*G[w^(-2), w^2] + 
 I*Pi*G[r1, w]*G[w^(-2), w^2] + I*Pi*G[r2, w]*G[w^(-2), w^2] - 
 G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 2*G[0, w]*G[r61, w^2]*G[w^(-2), w^2] + 
 12*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
 (13*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 + 
 2*G[1, -w]*G[r61, w^2]*G[w^(-2), w^2] + 4*G[1, w]*G[r61, w^2]*
  G[w^(-2), w^2] - 22*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
 (17*G[r61, w^2]^2*G[w^(-2), w^2])/3 - G[0, -w]*G[r62, w^2]*G[w^(-2), w^2] - 
 2*G[0, w]*G[r62, w^2]*G[w^(-2), w^2] + 12*G[0, w^2]*G[r62, w^2]*
  G[w^(-2), w^2] + (13*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
 2*G[1, -w]*G[r62, w^2]*G[w^(-2), w^2] + 4*G[1, w]*G[r62, w^2]*
  G[w^(-2), w^2] - 22*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
 (34*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 - 
 (17*G[r62, w^2]^2*G[w^(-2), w^2])/3 - ((13*I)/2)*Pi*G[w^(-2), w^2]^2 + 
 (17*G[0, -w]*G[w^(-2), w^2]^2)/4 + (13*G[0, w]*G[w^(-2), w^2]^2)/2 - 
 (113*G[0, w^2]*G[w^(-2), w^2]^2)/12 + (9*G[1, r7]*G[w^(-2), w^2]^2)/4 - 
 (17*G[1, -w]*G[w^(-2), w^2]^2)/2 - 13*G[1, w]*G[w^(-2), w^2]^2 + 
 (17*G[1, w^2]*G[w^(-2), w^2]^2)/2 + (31*G[r61, w^2]*G[w^(-2), w^2]^2)/6 + 
 (31*G[r62, w^2]*G[w^(-2), w^2]^2)/6 - 3*G[0, -w]^2*G[-w^(-1), -w] + 
 2*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 10*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 
 4*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] - 8*G[1, -w]^2*G[-w^(-1), -w] - 
 14*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] + 28*G[1, -w]*G[1, w^2]*
  G[-w^(-1), -w] - 2*G[0, -w]*G[r61, w^2]*G[-w^(-1), -w] + 
 4*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] - 2*G[0, -w]*G[r62, w^2]*
  G[-w^(-1), -w] + 4*G[1, -w]*G[r62, w^2]*G[-w^(-1), -w] + 
 (11*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w])/2 - 
 11*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + (G[0, -w]*G[-w^(-1), -w]^2)/2 - 
 G[1, -w]*G[-w^(-1), -w]^2 - (49*Pi^2*G[-w^(-1), w^2])/12 - 
 (19*G[0, -w]^2*G[-w^(-1), w^2])/6 + (I/3)*Pi*G[0, w]*G[-w^(-1), w^2] + 
 ((77*I)/6)*Pi*G[0, w^2]*G[-w^(-1), w^2] - 
 (4*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/3 - 
 (47*G[0, w]*G[0, w^2]*G[-w^(-1), w^2])/6 + (15*G[0, w^2]^2*G[-w^(-1), w^2])/
  2 - ((5*I)/2)*Pi*G[1, r7]*G[-w^(-1), w^2] - 
 (13*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/3 + 
 (29*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/3 + 
 2*G[0, w]*G[1, -w]*G[-w^(-1), w^2] + (14*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2])/
  3 - (20*G[1, -w]^2*G[-w^(-1), w^2])/3 - ((8*I)/3)*Pi*G[1, w]*
  G[-w^(-1), w^2] + (53*G[0, w^2]*G[1, w]*G[-w^(-1), w^2])/3 - 
 4*G[1, -w]*G[1, w]*G[-w^(-1), w^2] + ((101*I)/3)*Pi*G[1, w^2]*
  G[-w^(-1), w^2] - (7*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
 (131*G[0, w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
 6*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 
 (32*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
 (14*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2])/3 + 
 (262*G[1, w]*G[1, w^2]*G[-w^(-1), w^2])/3 - 46*G[1, w^2]^2*G[-w^(-1), w^2] + 
 I*Pi*G[r1, w]*G[-w^(-1), w^2] + I*Pi*G[r2, w]*G[-w^(-1), w^2] - 
 G[0, w]*G[r61, -w]*G[-w^(-1), w^2] - G[0, w^2]*G[r61, -w]*G[-w^(-1), w^2] + 
 2*G[1, w]*G[r61, -w]*G[-w^(-1), w^2] + ((4*I)/3)*Pi*G[r61, w^2]*
  G[-w^(-1), w^2] - (G[0, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 + 
 3*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 
 (G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 2*G[1, -w]*G[r61, w^2]*
  G[-w^(-1), w^2] + (2*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2])/3 - 
 2*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + G[r61, -w]*G[r61, w^2]*
  G[-w^(-1), w^2] - G[r61, w^2]^2*G[-w^(-1), w^2] - 
 G[0, w]*G[r62, -w]*G[-w^(-1), w^2] - G[0, w^2]*G[r62, -w]*G[-w^(-1), w^2] + 
 2*G[1, w]*G[r62, -w]*G[-w^(-1), w^2] + G[r61, w^2]*G[r62, -w]*
  G[-w^(-1), w^2] + ((4*I)/3)*Pi*G[r62, w^2]*G[-w^(-1), w^2] - 
 (G[0, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 + 3*G[0, w^2]*G[r62, w^2]*
  G[-w^(-1), w^2] - (G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 
 2*G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 
 (2*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2])/3 - 2*G[1, w^2]*G[r62, w^2]*
  G[-w^(-1), w^2] + G[r61, -w]*G[r62, w^2]*G[-w^(-1), w^2] - 
 2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
 G[r62, -w]*G[r62, w^2]*G[-w^(-1), w^2] - G[r62, w^2]^2*G[-w^(-1), w^2] - 
 ((47*I)/3)*Pi*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 6*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (47*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 - 
 (23*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2])/2 + 
 (25*G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2])/6 - 
 12*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
 (94*G[1, w]*G[w^(-2), w^2]*G[-w^(-1), w^2])/3 + 
 23*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
 (3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2])/2 - 
 3*G[1, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] - 
 ((23*I)/3)*Pi*G[-w^(-1), w^2]^2 - (3*G[0, -w]*G[-w^(-1), w^2]^2)/4 + 
 (23*G[0, w]*G[-w^(-1), w^2]^2)/3 - (19*G[0, w^2]*G[-w^(-1), w^2]^2)/4 + 
 (35*G[1, r7]*G[-w^(-1), w^2]^2)/12 + (3*G[1, -w]*G[-w^(-1), w^2]^2)/2 - 
 (46*G[1, w]*G[-w^(-1), w^2]^2)/3 + (19*G[1, w^2]*G[-w^(-1), w^2]^2)/2 - 
 (53*Pi^2*G[-w, w^2])/12 - (19*G[0, -w]^2*G[-w, w^2])/6 - 
 ((5*I)/3)*Pi*G[0, w]*G[-w, w^2] + ((77*I)/6)*Pi*G[0, w^2]*G[-w, w^2] - 
 (4*G[0, -w]*G[0, w^2]*G[-w, w^2])/3 - (59*G[0, w]*G[0, w^2]*G[-w, w^2])/6 + 
 (15*G[0, w^2]^2*G[-w, w^2])/2 - ((5*I)/2)*Pi*G[1, r7]*G[-w, w^2] - 
 (13*G[0, w^2]*G[1, r7]*G[-w, w^2])/3 + (29*G[0, -w]*G[1, -w]*G[-w, w^2])/3 + 
 2*G[0, w]*G[1, -w]*G[-w, w^2] + (14*G[0, w^2]*G[1, -w]*G[-w, w^2])/3 - 
 (20*G[1, -w]^2*G[-w, w^2])/3 - ((8*I)/3)*Pi*G[1, w]*G[-w, w^2] + 
 (53*G[0, w^2]*G[1, w]*G[-w, w^2])/3 - 4*G[1, -w]*G[1, w]*G[-w, w^2] + 
 ((101*I)/3)*Pi*G[1, w^2]*G[-w, w^2] - (7*G[0, -w]*G[1, w^2]*G[-w, w^2])/3 - 
 (131*G[0, w]*G[1, w^2]*G[-w, w^2])/3 + 6*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 
 (32*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 + (14*G[1, -w]*G[1, w^2]*G[-w, w^2])/
  3 + (262*G[1, w]*G[1, w^2]*G[-w, w^2])/3 - 46*G[1, w^2]^2*G[-w, w^2] + 
 (3*I)*Pi*G[r1, w]*G[-w, w^2] + (3*I)*Pi*G[r2, w]*G[-w, w^2] - 
 G[0, w]*G[r61, -w]*G[-w, w^2] - G[0, w^2]*G[r61, -w]*G[-w, w^2] + 
 2*G[1, w]*G[r61, -w]*G[-w, w^2] + ((4*I)/3)*Pi*G[r61, w^2]*G[-w, w^2] - 
 (G[0, w]*G[r61, w^2]*G[-w, w^2])/3 + 3*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 
 (G[1, r7]*G[r61, w^2]*G[-w, w^2])/3 - 2*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
 (2*G[1, w]*G[r61, w^2]*G[-w, w^2])/3 - 2*G[1, w^2]*G[r61, w^2]*G[-w, w^2] + 
 G[r61, -w]*G[r61, w^2]*G[-w, w^2] - G[r61, w^2]^2*G[-w, w^2] - 
 G[0, w]*G[r62, -w]*G[-w, w^2] - G[0, w^2]*G[r62, -w]*G[-w, w^2] + 
 2*G[1, w]*G[r62, -w]*G[-w, w^2] + G[r61, w^2]*G[r62, -w]*G[-w, w^2] + 
 ((4*I)/3)*Pi*G[r62, w^2]*G[-w, w^2] - (G[0, w]*G[r62, w^2]*G[-w, w^2])/3 + 
 3*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - (G[1, r7]*G[r62, w^2]*G[-w, w^2])/3 - 
 2*G[1, -w]*G[r62, w^2]*G[-w, w^2] + (2*G[1, w]*G[r62, w^2]*G[-w, w^2])/3 - 
 2*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + G[r61, -w]*G[r62, w^2]*G[-w, w^2] - 
 2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + G[r62, -w]*G[r62, w^2]*G[-w, w^2] - 
 G[r62, w^2]^2*G[-w, w^2] - ((47*I)/3)*Pi*G[w^(-2), w^2]*G[-w, w^2] + 
 6*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
 (47*G[0, w]*G[w^(-2), w^2]*G[-w, w^2])/3 - 
 (23*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2])/2 + 
 (25*G[1, r7]*G[w^(-2), w^2]*G[-w, w^2])/6 - 12*G[1, -w]*G[w^(-2), w^2]*
  G[-w, w^2] - (94*G[1, w]*G[w^(-2), w^2]*G[-w, w^2])/3 + 
 23*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 
 (3*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2])/2 - 3*G[1, -w]*G[-w^(-1), -w]*
  G[-w, w^2] - ((46*I)/3)*Pi*G[-w^(-1), w^2]*G[-w, w^2] - 
 (11*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2])/2 + 
 (46*G[0, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 - 
 (19*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2])/2 + 
 (35*G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2])/6 + 11*G[1, -w]*G[-w^(-1), w^2]*
  G[-w, w^2] - (92*G[1, w]*G[-w^(-1), w^2]*G[-w, w^2])/3 + 
 19*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - ((23*I)/3)*Pi*G[-w, w^2]^2 - 
 (3*G[0, -w]*G[-w, w^2]^2)/4 + (23*G[0, w]*G[-w, w^2]^2)/3 - 
 (19*G[0, w^2]*G[-w, w^2]^2)/4 + (35*G[1, r7]*G[-w, w^2]^2)/12 + 
 (3*G[1, -w]*G[-w, w^2]^2)/2 - (46*G[1, w]*G[-w, w^2]^2)/3 + 
 (19*G[1, w^2]*G[-w, w^2]^2)/2 - 5*G[0, -w]*G[0, 0, -w] + 
 (4*G[0, w^2]*G[0, 0, -w])/3 + 5*G[1, -w]*G[0, 0, -w] - 
 2*G[1, w^2]*G[0, 0, -w] - 2*G[r61, w^2]*G[0, 0, -w] - 
 2*G[r62, w^2]*G[0, 0, -w] - (G[w^(-2), w^2]*G[0, 0, -w])/2 + 
 (5*G[-w^(-1), -w]*G[0, 0, -w])/2 + (13*G[-w^(-1), w^2]*G[0, 0, -w])/6 + 
 (13*G[-w, w^2]*G[0, 0, -w])/6 + I*Pi*G[0, 0, w] + 
 (13*G[0, w^2]*G[0, 0, w])/2 + (20*G[1, w^2]*G[0, 0, w])/3 - 
 G[w^(-2), w^2]*G[0, 0, w] - (71*G[-w^(-1), w^2]*G[0, 0, w])/6 - 
 (35*G[-w, w^2]*G[0, 0, w])/6 + ((17*I)/3)*Pi*G[0, 0, w^2] - 
 G[0, -w]*G[0, 0, w^2] + (G[0, w]*G[0, 0, w^2])/3 - 
 (40*G[0, w^2]*G[0, 0, w^2])/3 + (4*G[1, r7]*G[0, 0, w^2])/3 + 
 2*G[1, -w]*G[0, 0, w^2] - (2*G[1, w]*G[0, 0, w^2])/3 - 
 14*G[1, w^2]*G[0, 0, w^2] + (121*G[r61, w^2]*G[0, 0, w^2])/6 + 
 (121*G[r62, w^2]*G[0, 0, w^2])/6 + (10*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
 (19*G[-w^(-1), w^2]*G[0, 0, w^2])/6 - (19*G[-w, w^2]*G[0, 0, w^2])/6 - 
 (3*I)*Pi*G[0, 1, r7] - G[0, w^2]*G[0, 1, r7] - 12*G[1, w^2]*G[0, 1, r7] - 
 2*G[r61, w^2]*G[0, 1, r7] - 2*G[r62, w^2]*G[0, 1, r7] + 
 (9*G[w^(-2), w^2]*G[0, 1, r7])/2 + (9*G[-w^(-1), w^2]*G[0, 1, r7])/2 + 
 (9*G[-w, w^2]*G[0, 1, r7])/2 + 9*G[0, -w]*G[0, 1, -w] - 
 (2*G[0, w^2]*G[0, 1, -w])/3 - 8*G[1, -w]*G[0, 1, -w] + 
 4*G[1, w^2]*G[0, 1, -w] + 4*G[r61, w^2]*G[0, 1, -w] + 
 4*G[r62, w^2]*G[0, 1, -w] + G[w^(-2), w^2]*G[0, 1, -w] - 
 5*G[-w^(-1), -w]*G[0, 1, -w] - (19*G[-w^(-1), w^2]*G[0, 1, -w])/3 - 
 (19*G[-w, w^2]*G[0, 1, -w])/3 - (8*I)*Pi*G[0, 1, w] - 
 11*G[0, w^2]*G[0, 1, w] - (40*G[1, w^2]*G[0, 1, w])/3 + 
 2*G[w^(-2), w^2]*G[0, 1, w] + (53*G[-w^(-1), w^2]*G[0, 1, w])/3 + 
 (41*G[-w, w^2]*G[0, 1, w])/3 + (23*I)*Pi*G[0, 1, w^2] - 
 7*G[0, -w]*G[0, 1, w^2] - 31*G[0, w]*G[0, 1, w^2] - 
 (25*G[0, w^2]*G[0, 1, w^2])/3 - 16*G[1, r7]*G[0, 1, w^2] + 
 14*G[1, -w]*G[0, 1, w^2] + 62*G[1, w]*G[0, 1, w^2] - 
 22*G[1, w^2]*G[0, 1, w^2] + (32*G[r61, w^2]*G[0, 1, w^2])/3 + 
 (32*G[r62, w^2]*G[0, 1, w^2])/3 + (G[w^(-2), w^2]*G[0, 1, w^2])/3 + 
 (25*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + (25*G[-w, w^2]*G[0, 1, w^2])/3 + 
 (3*I)*Pi*G[0, r1, w] + (3*I)*Pi*G[0, r2, w] - G[0, w^2]*G[0, r61, -w] + 
 G[-w^(-1), w^2]*G[0, r61, -w] + G[-w, w^2]*G[0, r61, -w] + 
 ((4*I)/3)*Pi*G[0, r61, w^2] - (10*G[0, w]*G[0, r61, w^2])/3 + 
 (55*G[0, w^2]*G[0, r61, w^2])/2 - (10*G[1, r7]*G[0, r61, w^2])/3 + 
 (20*G[1, w]*G[0, r61, w^2])/3 + 8*G[1, w^2]*G[0, r61, w^2] - 
 27*G[r61, w^2]*G[0, r61, w^2] - 27*G[r62, w^2]*G[0, r61, w^2] - 
 (7*G[w^(-2), w^2]*G[0, r61, w^2])/2 - G[-w^(-1), w^2]*G[0, r61, w^2] - 
 G[-w, w^2]*G[0, r61, w^2] - G[0, w^2]*G[0, r62, -w] + 
 G[-w^(-1), w^2]*G[0, r62, -w] + G[-w, w^2]*G[0, r62, -w] + 
 ((4*I)/3)*Pi*G[0, r62, w^2] - (10*G[0, w]*G[0, r62, w^2])/3 + 
 (55*G[0, w^2]*G[0, r62, w^2])/2 - (10*G[1, r7]*G[0, r62, w^2])/3 + 
 (20*G[1, w]*G[0, r62, w^2])/3 + 8*G[1, w^2]*G[0, r62, w^2] - 
 27*G[r61, w^2]*G[0, r62, w^2] - 27*G[r62, w^2]*G[0, r62, w^2] - 
 (7*G[w^(-2), w^2]*G[0, r62, w^2])/2 - G[-w^(-1), w^2]*G[0, r62, w^2] - 
 G[-w, w^2]*G[0, r62, w^2] - ((28*I)/3)*Pi*G[0, w^(-2), w^2] + 
 (11*G[0, -w]*G[0, w^(-2), w^2])/3 + (28*G[0, w]*G[0, w^(-2), w^2])/3 - 
 (31*G[0, w^2]*G[0, w^(-2), w^2])/6 + (17*G[1, r7]*G[0, w^(-2), w^2])/3 - 
 (22*G[1, -w]*G[0, w^(-2), w^2])/3 - (56*G[1, w]*G[0, w^(-2), w^2])/3 + 
 (22*G[1, w^2]*G[0, w^(-2), w^2])/3 + (3*G[r61, w^2]*G[0, w^(-2), w^2])/2 + 
 (3*G[r62, w^2]*G[0, w^(-2), w^2])/2 + (G[0, -w]*G[0, -w^(-1), -w])/2 - 
 G[1, -w]*G[0, -w^(-1), -w] - ((55*I)/6)*Pi*G[0, -w^(-1), w^2] + 
 (5*G[0, -w]*G[0, -w^(-1), w^2])/6 + (55*G[0, w]*G[0, -w^(-1), w^2])/6 - 
 (29*G[0, w^2]*G[0, -w^(-1), w^2])/6 + (13*G[1, r7]*G[0, -w^(-1), w^2])/3 - 
 (5*G[1, -w]*G[0, -w^(-1), w^2])/3 - (55*G[1, w]*G[0, -w^(-1), w^2])/3 + 
 (29*G[1, w^2]*G[0, -w^(-1), w^2])/3 - (5*G[0, -w]*G[0, -w, -w])/2 + 
 2*G[0, w^2]*G[0, -w, -w] + 4*G[1, -w]*G[0, -w, -w] - 
 14*G[1, w^2]*G[0, -w, -w] - 2*G[r61, w^2]*G[0, -w, -w] - 
 2*G[r62, w^2]*G[0, -w, -w] + (11*G[w^(-2), w^2]*G[0, -w, -w])/2 + 
 (G[-w^(-1), -w]*G[0, -w, -w])/2 + (3*G[-w^(-1), w^2]*G[0, -w, -w])/2 + 
 (3*G[-w, w^2]*G[0, -w, -w])/2 - ((55*I)/6)*Pi*G[0, -w, w^2] + 
 (5*G[0, -w]*G[0, -w, w^2])/6 + (55*G[0, w]*G[0, -w, w^2])/6 - 
 (29*G[0, w^2]*G[0, -w, w^2])/6 + (13*G[1, r7]*G[0, -w, w^2])/3 - 
 (5*G[1, -w]*G[0, -w, w^2])/3 - (55*G[1, w]*G[0, -w, w^2])/3 + 
 (29*G[1, w^2]*G[0, -w, w^2])/3 - ((10*I)/3)*Pi*G[0, w^2, w^2] + 
 (13*G[0, -w]*G[0, w^2, w^2])/3 + (28*G[0, w]*G[0, w^2, w^2])/3 - 
 (43*G[0, w^2]*G[0, w^2, w^2])/6 - (G[1, r7]*G[0, w^2, w^2])/3 - 
 (26*G[1, -w]*G[0, w^2, w^2])/3 - (56*G[1, w]*G[0, w^2, w^2])/3 + 
 14*G[1, w^2]*G[0, w^2, w^2] + (16*G[r61, w^2]*G[0, w^2, w^2])/3 + 
 (16*G[r62, w^2]*G[0, w^2, w^2])/3 - (31*G[w^(-2), w^2]*G[0, w^2, w^2])/6 - 
 (2*I)*Pi*G[-I, 0, r1] + (2*I)*Pi*G[-I, 0, w] + (2*I)*Pi*G[-I, r1, r1] - 
 (2*I)*Pi*G[-I, r1, w] + (2*I)*Pi*G[-I, r2, r1] - (2*I)*Pi*G[-I, r2, w] - 
 (2*I)*Pi*G[I, 0, r1] + (2*I)*Pi*G[I, 0, w] + (2*I)*Pi*G[I, r1, r1] - 
 (2*I)*Pi*G[I, r1, w] + (2*I)*Pi*G[I, r2, r1] - (2*I)*Pi*G[I, r2, w] + 
 4*G[0, -w]*G[1, 0, -w] + (10*G[0, w^2]*G[1, 0, -w])/3 - 
 24*G[1, w^2]*G[1, 0, -w] + 12*G[w^(-2), w^2]*G[1, 0, -w] - 
 4*G[-w^(-1), -w]*G[1, 0, -w] - (10*G[-w^(-1), w^2]*G[1, 0, -w])/3 - 
 (10*G[-w, w^2]*G[1, 0, -w])/3 - 13*G[0, w^2]*G[1, 0, w] - 
 (64*G[1, w^2]*G[1, 0, w])/3 + 4*G[w^(-2), w^2]*G[1, 0, w] + 
 (59*G[-w^(-1), w^2]*G[1, 0, w])/3 + (59*G[-w, w^2]*G[1, 0, w])/3 + 
 (8*I)*Pi*G[1, 0, w^2] + 2*G[0, -w]*G[1, 0, w^2] - 
 (34*G[0, w^2]*G[1, 0, w^2])/3 - 8*G[1, r7]*G[1, 0, w^2] - 
 4*G[1, -w]*G[1, 0, w^2] + 24*G[1, w^2]*G[1, 0, w^2] + 
 (44*G[r61, w^2]*G[1, 0, w^2])/3 + (44*G[r62, w^2]*G[1, 0, w^2])/3 - 
 (32*G[w^(-2), w^2]*G[1, 0, w^2])/3 - (14*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - 
 (14*G[-w, w^2]*G[1, 0, w^2])/3 + ((5*I)/2)*Pi*G[1, 1, r7] - 
 (7*G[0, w^2]*G[1, 1, r7])/6 + 12*G[1, w^2]*G[1, 1, r7] + 
 (8*G[r61, w^2]*G[1, 1, r7])/3 + (8*G[r62, w^2]*G[1, 1, r7])/3 - 
 4*G[w^(-2), w^2]*G[1, 1, r7] - (7*G[-w^(-1), w^2]*G[1, 1, r7])/2 - 
 (7*G[-w, w^2]*G[1, 1, r7])/2 - 8*G[0, -w]*G[1, 1, -w] - 
 (20*G[0, w^2]*G[1, 1, -w])/3 + 48*G[1, w^2]*G[1, 1, -w] - 
 24*G[w^(-2), w^2]*G[1, 1, -w] + 8*G[-w^(-1), -w]*G[1, 1, -w] + 
 (20*G[-w^(-1), w^2]*G[1, 1, -w])/3 + (20*G[-w, w^2]*G[1, 1, -w])/3 + 
 26*G[0, w^2]*G[1, 1, w] + (128*G[1, w^2]*G[1, 1, w])/3 - 
 8*G[w^(-2), w^2]*G[1, 1, w] - (118*G[-w^(-1), w^2]*G[1, 1, w])/3 - 
 (118*G[-w, w^2]*G[1, 1, w])/3 + ((88*I)/3)*Pi*G[1, 1, w^2] - 
 40*G[0, -w]*G[1, 1, w^2] - (136*G[0, w]*G[1, 1, w^2])/3 + 
 (140*G[0, w^2]*G[1, 1, w^2])/3 + 80*G[1, -w]*G[1, 1, w^2] + 
 (272*G[1, w]*G[1, 1, w^2])/3 - (256*G[1, w^2]*G[1, 1, w^2])/3 - 
 (64*G[r61, w^2]*G[1, 1, w^2])/3 - (64*G[r62, w^2]*G[1, 1, w^2])/3 + 
 8*G[w^(-2), w^2]*G[1, 1, w^2] + (28*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + 
 (28*G[-w, w^2]*G[1, 1, w^2])/3 + (44*G[0, w^2]*G[1, r61, w^2])/3 + 
 (16*G[1, r7]*G[1, r61, w^2])/3 - (64*G[1, w^2]*G[1, r61, w^2])/3 - 
 (32*G[r61, w^2]*G[1, r61, w^2])/3 - (32*G[r62, w^2]*G[1, r61, w^2])/3 + 
 (20*G[w^(-2), w^2]*G[1, r61, w^2])/3 + (44*G[0, w^2]*G[1, r62, w^2])/3 + 
 (16*G[1, r7]*G[1, r62, w^2])/3 - (64*G[1, w^2]*G[1, r62, w^2])/3 - 
 (32*G[r61, w^2]*G[1, r62, w^2])/3 - (32*G[r62, w^2]*G[1, r62, w^2])/3 + 
 (20*G[w^(-2), w^2]*G[1, r62, w^2])/3 - ((35*I)/3)*Pi*G[1, w^(-2), w^2] + 
 9*G[0, -w]*G[1, w^(-2), w^2] + (35*G[0, w]*G[1, w^(-2), w^2])/3 - 
 (47*G[0, w^2]*G[1, w^(-2), w^2])/3 + (8*G[1, r7]*G[1, w^(-2), w^2])/3 - 
 18*G[1, -w]*G[1, w^(-2), w^2] - (70*G[1, w]*G[1, w^(-2), w^2])/3 + 
 18*G[1, w^2]*G[1, w^(-2), w^2] + (20*G[r61, w^2]*G[1, w^(-2), w^2])/3 + 
 (20*G[r62, w^2]*G[1, w^(-2), w^2])/3 - (11*I)*Pi*G[1, -w^(-1), w^2] + 
 9*G[0, -w]*G[1, -w^(-1), w^2] + 11*G[0, w]*G[1, -w^(-1), w^2] - 
 11*G[0, w^2]*G[1, -w^(-1), w^2] - 18*G[1, -w]*G[1, -w^(-1), w^2] - 
 22*G[1, w]*G[1, -w^(-1), w^2] + 22*G[1, w^2]*G[1, -w^(-1), w^2] + 
 5*G[0, -w]*G[1, -w, -w] - 4*G[0, w^2]*G[1, -w, -w] - 
 8*G[1, -w]*G[1, -w, -w] + 28*G[1, w^2]*G[1, -w, -w] + 
 4*G[r61, w^2]*G[1, -w, -w] + 4*G[r62, w^2]*G[1, -w, -w] - 
 11*G[w^(-2), w^2]*G[1, -w, -w] - G[-w^(-1), -w]*G[1, -w, -w] - 
 3*G[-w^(-1), w^2]*G[1, -w, -w] - 3*G[-w, w^2]*G[1, -w, -w] - 
 (11*I)*Pi*G[1, -w, w^2] + 9*G[0, -w]*G[1, -w, w^2] + 
 11*G[0, w]*G[1, -w, w^2] - 11*G[0, w^2]*G[1, -w, w^2] - 
 18*G[1, -w]*G[1, -w, w^2] - 22*G[1, w]*G[1, -w, w^2] + 
 22*G[1, w^2]*G[1, -w, w^2] + ((10*I)/3)*Pi*G[1, w^2, w^2] - 
 14*G[0, -w]*G[1, w^2, w^2] - (34*G[0, w]*G[1, w^2, w^2])/3 + 
 6*G[0, w^2]*G[1, w^2, w^2] + (8*G[1, r7]*G[1, w^2, w^2])/3 + 
 28*G[1, -w]*G[1, w^2, w^2] + (68*G[1, w]*G[1, w^2, w^2])/3 - 
 12*G[1, w^2]*G[1, w^2, w^2] - (3*I)*Pi*G[r1, 0, w] + G[0, w^2]*G[r1, 0, w] + 
 4*G[1, w^2]*G[r1, 0, w] - G[w^(-2), w^2]*G[r1, 0, w] - 
 G[-w^(-1), w^2]*G[r1, 0, w] - 3*G[-w, w^2]*G[r1, 0, w] + 
 (8*I)*Pi*G[r1, 1, w] - 2*G[0, w^2]*G[r1, 1, w] - 8*G[1, w^2]*G[r1, 1, w] + 
 2*G[w^(-2), w^2]*G[r1, 1, w] + 2*G[-w^(-1), w^2]*G[r1, 1, w] + 
 6*G[-w, w^2]*G[r1, 1, w] - I*Pi*G[r1, r1, w] - I*Pi*G[r1, r2, w] - 
 (3*I)*Pi*G[r2, 0, w] + G[0, w^2]*G[r2, 0, w] + 4*G[1, w^2]*G[r2, 0, w] - 
 G[w^(-2), w^2]*G[r2, 0, w] - G[-w^(-1), w^2]*G[r2, 0, w] - 
 3*G[-w, w^2]*G[r2, 0, w] + (8*I)*Pi*G[r2, 1, w] - 2*G[0, w^2]*G[r2, 1, w] - 
 8*G[1, w^2]*G[r2, 1, w] + 2*G[w^(-2), w^2]*G[r2, 1, w] + 
 2*G[-w^(-1), w^2]*G[r2, 1, w] + 6*G[-w, w^2]*G[r2, 1, w] - 
 I*Pi*G[r2, r1, w] - I*Pi*G[r2, r2, w] - G[0, w^2]*G[r61, 0, -w] + 
 G[-w^(-1), w^2]*G[r61, 0, -w] + G[-w, w^2]*G[r61, 0, -w] - 
 2*G[0, -w]*G[r61, 0, w^2] + (68*G[0, w^2]*G[r61, 0, w^2])/3 - 
 (10*G[1, r7]*G[r61, 0, w^2])/3 + 4*G[1, -w]*G[r61, 0, w^2] + 
 (52*G[1, w^2]*G[r61, 0, w^2])/3 - (65*G[r61, w^2]*G[r61, 0, w^2])/3 - 
 (65*G[r62, w^2]*G[r61, 0, w^2])/3 - (26*G[w^(-2), w^2]*G[r61, 0, w^2])/3 - 
 G[-w^(-1), w^2]*G[r61, 0, w^2] - G[-w, w^2]*G[r61, 0, w^2] + 
 (44*G[0, w^2]*G[r61, 1, w^2])/3 + (16*G[1, r7]*G[r61, 1, w^2])/3 - 
 (64*G[1, w^2]*G[r61, 1, w^2])/3 - (32*G[r61, w^2]*G[r61, 1, w^2])/3 - 
 (32*G[r62, w^2]*G[r61, 1, w^2])/3 + (20*G[w^(-2), w^2]*G[r61, 1, w^2])/3 + 
 G[0, w^2]*G[r61, r61, -w] - G[-w^(-1), w^2]*G[r61, r61, -w] - 
 G[-w, w^2]*G[r61, r61, -w] - (83*G[0, w^2]*G[r61, r61, w^2])/3 + 
 (8*G[1, r7]*G[r61, r61, w^2])/3 - (32*G[1, w^2]*G[r61, r61, w^2])/3 + 
 (80*G[r61, w^2]*G[r61, r61, w^2])/3 + (80*G[r62, w^2]*G[r61, r61, w^2])/3 + 
 (16*G[w^(-2), w^2]*G[r61, r61, w^2])/3 + G[-w^(-1), w^2]*G[r61, r61, w^2] + 
 G[-w, w^2]*G[r61, r61, w^2] + G[0, w^2]*G[r61, r62, -w] - 
 G[-w^(-1), w^2]*G[r61, r62, -w] - G[-w, w^2]*G[r61, r62, -w] - 
 (83*G[0, w^2]*G[r61, r62, w^2])/3 + (8*G[1, r7]*G[r61, r62, w^2])/3 - 
 (32*G[1, w^2]*G[r61, r62, w^2])/3 + (80*G[r61, w^2]*G[r61, r62, w^2])/3 + 
 (80*G[r62, w^2]*G[r61, r62, w^2])/3 + (16*G[w^(-2), w^2]*G[r61, r62, w^2])/
  3 + G[-w^(-1), w^2]*G[r61, r62, w^2] + G[-w, w^2]*G[r61, r62, w^2] + 
 G[0, -w]*G[r61, w^(-2), w^2] - (4*G[0, w^2]*G[r61, w^(-2), w^2])/3 - 
 G[1, r7]*G[r61, w^(-2), w^2] - 2*G[1, -w]*G[r61, w^(-2), w^2] + 
 2*G[1, w^2]*G[r61, w^(-2), w^2] + (G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
 (G[r62, w^2]*G[r61, w^(-2), w^2])/3 + G[0, -w]*G[r61, -w^(-1), w^2] - 
 G[0, w^2]*G[r61, -w^(-1), w^2] - G[1, r7]*G[r61, -w^(-1), w^2] - 
 2*G[1, -w]*G[r61, -w^(-1), w^2] + 2*G[1, w^2]*G[r61, -w^(-1), w^2] + 
 G[0, -w]*G[r61, -w, w^2] - G[0, w^2]*G[r61, -w, w^2] - 
 G[1, r7]*G[r61, -w, w^2] - 2*G[1, -w]*G[r61, -w, w^2] + 
 2*G[1, w^2]*G[r61, -w, w^2] + G[0, -w]*G[r61, w^2, w^2] - 
 2*G[0, w]*G[r61, w^2, w^2] + (35*G[0, w^2]*G[r61, w^2, w^2])/6 + 
 (7*G[1, r7]*G[r61, w^2, w^2])/3 - 2*G[1, -w]*G[r61, w^2, w^2] + 
 4*G[1, w]*G[r61, w^2, w^2] - (34*G[1, w^2]*G[r61, w^2, w^2])/3 - 
 (16*G[r61, w^2]*G[r61, w^2, w^2])/3 - (16*G[r62, w^2]*G[r61, w^2, w^2])/3 + 
 (31*G[w^(-2), w^2]*G[r61, w^2, w^2])/6 - G[0, w^2]*G[r62, 0, -w] + 
 G[-w^(-1), w^2]*G[r62, 0, -w] + G[-w, w^2]*G[r62, 0, -w] - 
 2*G[0, -w]*G[r62, 0, w^2] + (68*G[0, w^2]*G[r62, 0, w^2])/3 - 
 (10*G[1, r7]*G[r62, 0, w^2])/3 + 4*G[1, -w]*G[r62, 0, w^2] + 
 (52*G[1, w^2]*G[r62, 0, w^2])/3 - (65*G[r61, w^2]*G[r62, 0, w^2])/3 - 
 (65*G[r62, w^2]*G[r62, 0, w^2])/3 - (26*G[w^(-2), w^2]*G[r62, 0, w^2])/3 - 
 G[-w^(-1), w^2]*G[r62, 0, w^2] - G[-w, w^2]*G[r62, 0, w^2] + 
 (44*G[0, w^2]*G[r62, 1, w^2])/3 + (16*G[1, r7]*G[r62, 1, w^2])/3 - 
 (64*G[1, w^2]*G[r62, 1, w^2])/3 - (32*G[r61, w^2]*G[r62, 1, w^2])/3 - 
 (32*G[r62, w^2]*G[r62, 1, w^2])/3 + (20*G[w^(-2), w^2]*G[r62, 1, w^2])/3 + 
 G[0, w^2]*G[r62, r61, -w] - G[-w^(-1), w^2]*G[r62, r61, -w] - 
 G[-w, w^2]*G[r62, r61, -w] - (83*G[0, w^2]*G[r62, r61, w^2])/3 + 
 (8*G[1, r7]*G[r62, r61, w^2])/3 - (32*G[1, w^2]*G[r62, r61, w^2])/3 + 
 (80*G[r61, w^2]*G[r62, r61, w^2])/3 + (80*G[r62, w^2]*G[r62, r61, w^2])/3 + 
 (16*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + G[-w^(-1), w^2]*G[r62, r61, w^2] + 
 G[-w, w^2]*G[r62, r61, w^2] + G[0, w^2]*G[r62, r62, -w] - 
 G[-w^(-1), w^2]*G[r62, r62, -w] - G[-w, w^2]*G[r62, r62, -w] - 
 (83*G[0, w^2]*G[r62, r62, w^2])/3 + (8*G[1, r7]*G[r62, r62, w^2])/3 - 
 (32*G[1, w^2]*G[r62, r62, w^2])/3 + (80*G[r61, w^2]*G[r62, r62, w^2])/3 + 
 (80*G[r62, w^2]*G[r62, r62, w^2])/3 + (16*G[w^(-2), w^2]*G[r62, r62, w^2])/
  3 + G[-w^(-1), w^2]*G[r62, r62, w^2] + G[-w, w^2]*G[r62, r62, w^2] + 
 G[0, -w]*G[r62, w^(-2), w^2] - (4*G[0, w^2]*G[r62, w^(-2), w^2])/3 - 
 G[1, r7]*G[r62, w^(-2), w^2] - 2*G[1, -w]*G[r62, w^(-2), w^2] + 
 2*G[1, w^2]*G[r62, w^(-2), w^2] + (G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
 (G[r62, w^2]*G[r62, w^(-2), w^2])/3 + G[0, -w]*G[r62, -w^(-1), w^2] - 
 G[0, w^2]*G[r62, -w^(-1), w^2] - G[1, r7]*G[r62, -w^(-1), w^2] - 
 2*G[1, -w]*G[r62, -w^(-1), w^2] + 2*G[1, w^2]*G[r62, -w^(-1), w^2] + 
 G[0, -w]*G[r62, -w, w^2] - G[0, w^2]*G[r62, -w, w^2] - 
 G[1, r7]*G[r62, -w, w^2] - 2*G[1, -w]*G[r62, -w, w^2] + 
 2*G[1, w^2]*G[r62, -w, w^2] + G[0, -w]*G[r62, w^2, w^2] - 
 2*G[0, w]*G[r62, w^2, w^2] + (35*G[0, w^2]*G[r62, w^2, w^2])/6 + 
 (7*G[1, r7]*G[r62, w^2, w^2])/3 - 2*G[1, -w]*G[r62, w^2, w^2] + 
 4*G[1, w]*G[r62, w^2, w^2] - (34*G[1, w^2]*G[r62, w^2, w^2])/3 - 
 (16*G[r61, w^2]*G[r62, w^2, w^2])/3 - (16*G[r62, w^2]*G[r62, w^2, w^2])/3 + 
 (31*G[w^(-2), w^2]*G[r62, w^2, w^2])/6 - (6*I)*Pi*G[w^(-2), 0, w^2] - 
 (2*G[0, -w]*G[w^(-2), 0, w^2])/3 + 2*G[0, w^2]*G[w^(-2), 0, w^2] + 
 6*G[1, r7]*G[w^(-2), 0, w^2] + (4*G[1, -w]*G[w^(-2), 0, w^2])/3 - 
 (20*G[1, w^2]*G[w^(-2), 0, w^2])/3 - (23*G[r61, w^2]*G[w^(-2), 0, w^2])/6 - 
 (23*G[r62, w^2]*G[w^(-2), 0, w^2])/6 + (31*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/
  6 - (15*I)*Pi*G[w^(-2), 1, w^2] + 23*G[0, -w]*G[w^(-2), 1, w^2] + 
 23*G[0, w]*G[w^(-2), 1, w^2] - (65*G[0, w^2]*G[w^(-2), 1, w^2])/3 - 
 46*G[1, -w]*G[w^(-2), 1, w^2] - 46*G[1, w]*G[w^(-2), 1, w^2] + 
 30*G[1, w^2]*G[w^(-2), 1, w^2] + (20*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + 
 (20*G[r62, w^2]*G[w^(-2), 1, w^2])/3 + 2*G[0, w]*G[w^(-2), r61, w^2] - 
 (43*G[0, w^2]*G[w^(-2), r61, w^2])/6 - (10*G[1, r7]*G[w^(-2), r61, w^2])/3 - 
 4*G[1, w]*G[w^(-2), r61, w^2] + (40*G[1, w^2]*G[w^(-2), r61, w^2])/3 + 
 (17*G[r61, w^2]*G[w^(-2), r61, w^2])/3 + 
 (17*G[r62, w^2]*G[w^(-2), r61, w^2])/3 - 
 (31*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/6 + 2*G[0, w]*G[w^(-2), r62, w^2] - 
 (43*G[0, w^2]*G[w^(-2), r62, w^2])/6 - (10*G[1, r7]*G[w^(-2), r62, w^2])/3 - 
 4*G[1, w]*G[w^(-2), r62, w^2] + (40*G[1, w^2]*G[w^(-2), r62, w^2])/3 + 
 (17*G[r61, w^2]*G[w^(-2), r62, w^2])/3 + 
 (17*G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
 (31*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/6 + 
 ((13*I)/2)*Pi*G[w^(-2), w^(-2), w^2] - (17*G[0, -w]*G[w^(-2), w^(-2), w^2])/
  4 - (13*G[0, w]*G[w^(-2), w^(-2), w^2])/2 + 
 (113*G[0, w^2]*G[w^(-2), w^(-2), w^2])/12 - 
 (9*G[1, r7]*G[w^(-2), w^(-2), w^2])/4 + (17*G[1, -w]*G[w^(-2), w^(-2), w^2])/
  2 + 13*G[1, w]*G[w^(-2), w^(-2), w^2] - 
 (17*G[1, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
 (31*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
 (31*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/6 + 
 (7*I)*Pi*G[w^(-2), -w^(-1), w^2] - (79*G[0, -w]*G[w^(-2), -w^(-1), w^2])/
  12 - 7*G[0, w]*G[w^(-2), -w^(-1), w^2] + 
 (79*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/12 - 
 (5*G[1, r7]*G[w^(-2), -w^(-1), w^2])/12 + 
 (79*G[1, -w]*G[w^(-2), -w^(-1), w^2])/6 + 
 14*G[1, w]*G[w^(-2), -w^(-1), w^2] - (79*G[1, w^2]*G[w^(-2), -w^(-1), w^2])/
  6 + (7*I)*Pi*G[w^(-2), -w, w^2] - (79*G[0, -w]*G[w^(-2), -w, w^2])/12 - 
 7*G[0, w]*G[w^(-2), -w, w^2] + (79*G[0, w^2]*G[w^(-2), -w, w^2])/12 - 
 (5*G[1, r7]*G[w^(-2), -w, w^2])/12 + (79*G[1, -w]*G[w^(-2), -w, w^2])/6 + 
 14*G[1, w]*G[w^(-2), -w, w^2] - (79*G[1, w^2]*G[w^(-2), -w, w^2])/6 + 
 3*G[0, -w]*G[-w^(-1), 0, -w] - 2*G[0, w^2]*G[-w^(-1), 0, -w] - 
 5*G[1, -w]*G[-w^(-1), 0, -w] + 14*G[1, w^2]*G[-w^(-1), 0, -w] + 
 2*G[r61, w^2]*G[-w^(-1), 0, -w] + 2*G[r62, w^2]*G[-w^(-1), 0, -w] - 
 (11*G[w^(-2), w^2]*G[-w^(-1), 0, -w])/2 - (G[-w^(-1), -w]*G[-w^(-1), 0, -w])/
  2 - (3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w])/2 - 
 (3*G[-w, w^2]*G[-w^(-1), 0, -w])/2 - ((11*I)/3)*Pi*G[-w^(-1), 0, w^2] + 
 (8*G[0, -w]*G[-w^(-1), 0, w^2])/3 - (4*G[0, w]*G[-w^(-1), 0, w^2])/3 - 
 (17*G[0, w^2]*G[-w^(-1), 0, w^2])/3 - (16*G[1, -w]*G[-w^(-1), 0, w^2])/3 + 
 (2*G[1, w]*G[-w^(-1), 0, w^2])/3 - (26*G[1, w^2]*G[-w^(-1), 0, w^2])/3 - 
 2*G[r61, w^2]*G[-w^(-1), 0, w^2] - 2*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
 (11*G[w^(-2), w^2]*G[-w^(-1), 0, w^2])/2 + 
 (11*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2])/2 + 
 (15*G[-w, w^2]*G[-w^(-1), 0, w^2])/2 - 5*G[0, -w]*G[-w^(-1), 1, -w] + 
 4*G[0, w^2]*G[-w^(-1), 1, -w] + 8*G[1, -w]*G[-w^(-1), 1, -w] - 
 28*G[1, w^2]*G[-w^(-1), 1, -w] - 4*G[r61, w^2]*G[-w^(-1), 1, -w] - 
 4*G[r62, w^2]*G[-w^(-1), 1, -w] + 11*G[w^(-2), w^2]*G[-w^(-1), 1, -w] + 
 G[-w^(-1), -w]*G[-w^(-1), 1, -w] + 3*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
 3*G[-w, w^2]*G[-w^(-1), 1, -w] - ((68*I)/3)*Pi*G[-w^(-1), 1, w^2] + 
 4*G[0, -w]*G[-w^(-1), 1, w^2] + (92*G[0, w]*G[-w^(-1), 1, w^2])/3 - 
 8*G[0, w^2]*G[-w^(-1), 1, w^2] + (32*G[1, r7]*G[-w^(-1), 1, w^2])/3 - 
 8*G[1, -w]*G[-w^(-1), 1, w^2] - (184*G[1, w]*G[-w^(-1), 1, w^2])/3 + 
 56*G[1, w^2]*G[-w^(-1), 1, w^2] + 4*G[r61, w^2]*G[-w^(-1), 1, w^2] + 
 4*G[r62, w^2]*G[-w^(-1), 1, w^2] - 11*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 
 11*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] - 15*G[-w, w^2]*G[-w^(-1), 1, w^2] - 
 ((4*I)/3)*Pi*G[-w^(-1), r61, w^2] + (4*G[0, w]*G[-w^(-1), r61, w^2])/3 + 
 (4*G[1, r7]*G[-w^(-1), r61, w^2])/3 - (8*G[1, w]*G[-w^(-1), r61, w^2])/3 - 
 ((4*I)/3)*Pi*G[-w^(-1), r62, w^2] + (4*G[0, w]*G[-w^(-1), r62, w^2])/3 + 
 (4*G[1, r7]*G[-w^(-1), r62, w^2])/3 - (8*G[1, w]*G[-w^(-1), r62, w^2])/3 + 
 ((26*I)/3)*Pi*G[-w^(-1), w^(-2), w^2] - 
 (59*G[0, -w]*G[-w^(-1), w^(-2), w^2])/12 - 
 (26*G[0, w]*G[-w^(-1), w^(-2), w^2])/3 + 
 (59*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/12 - 
 (15*G[1, r7]*G[-w^(-1), w^(-2), w^2])/4 + 
 (59*G[1, -w]*G[-w^(-1), w^(-2), w^2])/6 + 
 (52*G[1, w]*G[-w^(-1), w^(-2), w^2])/3 - 
 (59*G[1, w^2]*G[-w^(-1), w^(-2), w^2])/6 - 
 (G[0, -w]*G[-w^(-1), -w^(-1), -w])/2 + G[1, -w]*G[-w^(-1), -w^(-1), -w] + 
 ((23*I)/3)*Pi*G[-w^(-1), -w^(-1), w^2] - 
 (3*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/4 - 
 (23*G[0, w]*G[-w^(-1), -w^(-1), w^2])/3 + 
 (19*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/4 - 
 (35*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/12 + 
 (3*G[1, -w]*G[-w^(-1), -w^(-1), w^2])/2 + 
 (46*G[1, w]*G[-w^(-1), -w^(-1), w^2])/3 - 
 (19*G[1, w^2]*G[-w^(-1), -w^(-1), w^2])/2 + 
 ((23*I)/3)*Pi*G[-w^(-1), -w, w^2] + (5*G[0, -w]*G[-w^(-1), -w, w^2])/4 - 
 (23*G[0, w]*G[-w^(-1), -w, w^2])/3 + (19*G[0, w^2]*G[-w^(-1), -w, w^2])/4 - 
 (35*G[1, r7]*G[-w^(-1), -w, w^2])/12 - (5*G[1, -w]*G[-w^(-1), -w, w^2])/2 + 
 (46*G[1, w]*G[-w^(-1), -w, w^2])/3 - (19*G[1, w^2]*G[-w^(-1), -w, w^2])/2 + 
 ((5*I)/3)*Pi*G[-w^(-1), w^2, w^2] + (5*G[0, -w]*G[-w^(-1), w^2, w^2])/3 - 
 (5*G[0, w]*G[-w^(-1), w^2, w^2])/3 - (5*G[0, w^2]*G[-w^(-1), w^2, w^2])/3 - 
 (10*G[1, r7]*G[-w^(-1), w^2, w^2])/3 - (10*G[1, -w]*G[-w^(-1), w^2, w^2])/
  3 + (10*G[1, w]*G[-w^(-1), w^2, w^2])/3 + 
 (10*G[1, w^2]*G[-w^(-1), w^2, w^2])/3 - ((11*I)/3)*Pi*G[-w, 0, w^2] + 
 (8*G[0, -w]*G[-w, 0, w^2])/3 + (2*G[0, w]*G[-w, 0, w^2])/3 - 
 (17*G[0, w^2]*G[-w, 0, w^2])/3 - (16*G[1, -w]*G[-w, 0, w^2])/3 + 
 (2*G[1, w]*G[-w, 0, w^2])/3 - (26*G[1, w^2]*G[-w, 0, w^2])/3 - 
 2*G[r61, w^2]*G[-w, 0, w^2] - 2*G[r62, w^2]*G[-w, 0, w^2] + 
 (11*G[w^(-2), w^2]*G[-w, 0, w^2])/2 + (15*G[-w^(-1), w^2]*G[-w, 0, w^2])/2 + 
 (11*G[-w, w^2]*G[-w, 0, w^2])/2 - ((68*I)/3)*Pi*G[-w, 1, w^2] + 
 4*G[0, -w]*G[-w, 1, w^2] + (92*G[0, w]*G[-w, 1, w^2])/3 - 
 8*G[0, w^2]*G[-w, 1, w^2] + (32*G[1, r7]*G[-w, 1, w^2])/3 - 
 8*G[1, -w]*G[-w, 1, w^2] - (184*G[1, w]*G[-w, 1, w^2])/3 + 
 56*G[1, w^2]*G[-w, 1, w^2] + 4*G[r61, w^2]*G[-w, 1, w^2] + 
 4*G[r62, w^2]*G[-w, 1, w^2] - 11*G[w^(-2), w^2]*G[-w, 1, w^2] - 
 15*G[-w^(-1), w^2]*G[-w, 1, w^2] - 11*G[-w, w^2]*G[-w, 1, w^2] - 
 ((4*I)/3)*Pi*G[-w, r61, w^2] + (4*G[0, w]*G[-w, r61, w^2])/3 + 
 (4*G[1, r7]*G[-w, r61, w^2])/3 - (8*G[1, w]*G[-w, r61, w^2])/3 - 
 ((4*I)/3)*Pi*G[-w, r62, w^2] + (4*G[0, w]*G[-w, r62, w^2])/3 + 
 (4*G[1, r7]*G[-w, r62, w^2])/3 - (8*G[1, w]*G[-w, r62, w^2])/3 + 
 ((26*I)/3)*Pi*G[-w, w^(-2), w^2] - (59*G[0, -w]*G[-w, w^(-2), w^2])/12 - 
 (26*G[0, w]*G[-w, w^(-2), w^2])/3 + (59*G[0, w^2]*G[-w, w^(-2), w^2])/12 - 
 (15*G[1, r7]*G[-w, w^(-2), w^2])/4 + (59*G[1, -w]*G[-w, w^(-2), w^2])/6 + 
 (52*G[1, w]*G[-w, w^(-2), w^2])/3 - (59*G[1, w^2]*G[-w, w^(-2), w^2])/6 + 
 ((23*I)/3)*Pi*G[-w, -w^(-1), w^2] + (5*G[0, -w]*G[-w, -w^(-1), w^2])/4 - 
 (23*G[0, w]*G[-w, -w^(-1), w^2])/3 + (19*G[0, w^2]*G[-w, -w^(-1), w^2])/4 - 
 (35*G[1, r7]*G[-w, -w^(-1), w^2])/12 - (5*G[1, -w]*G[-w, -w^(-1), w^2])/2 + 
 (46*G[1, w]*G[-w, -w^(-1), w^2])/3 - (19*G[1, w^2]*G[-w, -w^(-1), w^2])/2 + 
 ((23*I)/3)*Pi*G[-w, -w, w^2] - (3*G[0, -w]*G[-w, -w, w^2])/4 - 
 (23*G[0, w]*G[-w, -w, w^2])/3 + (19*G[0, w^2]*G[-w, -w, w^2])/4 - 
 (35*G[1, r7]*G[-w, -w, w^2])/12 + (3*G[1, -w]*G[-w, -w, w^2])/2 + 
 (46*G[1, w]*G[-w, -w, w^2])/3 - (19*G[1, w^2]*G[-w, -w, w^2])/2 + 
 ((5*I)/3)*Pi*G[-w, w^2, w^2] + (5*G[0, -w]*G[-w, w^2, w^2])/3 - 
 (5*G[0, w]*G[-w, w^2, w^2])/3 - (5*G[0, w^2]*G[-w, w^2, w^2])/3 - 
 (10*G[1, r7]*G[-w, w^2, w^2])/3 - (10*G[1, -w]*G[-w, w^2, w^2])/3 + 
 (10*G[1, w]*G[-w, w^2, w^2])/3 + (10*G[1, w^2]*G[-w, w^2, w^2])/3 + 
 2*G[-1, 0, 1, r7] + 6*G[0, -1, 0, w] + (5*G[0, 0, 0, -w])/2 - 
 2*G[0, 0, 0, w] + (13*G[0, 0, 0, w^2])/2 - 3*G[0, 0, 1, r7] - 
 5*G[0, 0, 1, -w] + 4*G[0, 0, 1, w] + 12*G[0, 0, 1, w^2] - 
 (25*G[0, 0, r61, w^2])/2 - (25*G[0, 0, r62, w^2])/2 + 
 (5*G[0, 0, -w, -w])/2 + (17*G[0, 0, w^2, w^2])/6 - 4*G[0, 1, 0, -w] + 
 12*G[0, 1, 0, w] + 4*G[0, 1, 0, w^2] + 7*G[0, 1, 1, r7] + 8*G[0, 1, 1, -w] - 
 20*G[0, 1, 1, w] - 4*G[0, 1, r61, w^2] - 4*G[0, 1, r62, w^2] - 
 5*G[0, 1, -w, -w] + (4*G[0, 1, w^2, w^2])/3 - 3*G[0, r1, 0, w] + 
 6*G[0, r1, 1, w] - 3*G[0, r2, 0, w] + 6*G[0, r2, 1, w] - 
 14*G[0, r61, 0, w^2] - 4*G[0, r61, 1, w^2] + 16*G[0, r61, r61, w^2] + 
 16*G[0, r61, r62, w^2] - (7*G[0, r61, w^2, w^2])/2 - 14*G[0, r62, 0, w^2] - 
 4*G[0, r62, 1, w^2] + 16*G[0, r62, r61, w^2] + 16*G[0, r62, r62, w^2] - 
 (7*G[0, r62, w^2, w^2])/2 + (3*G[0, w^(-2), 0, w^2])/2 - 
 (3*G[0, w^(-2), r61, w^2])/2 - (3*G[0, w^(-2), r62, w^2])/2 - 
 G[0, -w^(-1), 0, -w]/2 + 4*G[0, -w^(-1), 0, w^2] + G[0, -w^(-1), 1, -w] - 
 8*G[0, -w^(-1), 1, w^2] + 2*G[0, -w, 0, -w] + 4*G[0, -w, 0, w^2] - 
 4*G[0, -w, 1, -w] - 8*G[0, -w, 1, w^2] + G[0, -w, -w, -w]/2 + 
 (13*G[0, w^2, 0, w^2])/3 + (4*G[0, w^2, 1, w^2])/3 - 5*G[0, w^2, r61, w^2] - 
 5*G[0, w^2, r62, w^2] - (31*G[0, w^2, w^2, w^2])/6 + 6*G[-I, 0, 0, r1] - 
 6*G[-I, 0, 0, w] - 4*G[-I, 0, 1, r1] + 4*G[-I, 0, 1, w] - 
 2*G[-I, r1, 0, r1] + 2*G[-I, r1, 0, w] + 4*G[-I, r1, 1, r1] - 
 4*G[-I, r1, 1, w] - 2*G[-I, r2, 0, r1] + 2*G[-I, r2, 0, w] + 
 4*G[-I, r2, 1, r1] - 4*G[-I, r2, 1, w] + 6*G[I, 0, 0, r1] - 
 6*G[I, 0, 0, w] - 4*G[I, 0, 1, r1] + 4*G[I, 0, 1, w] - 2*G[I, r1, 0, r1] + 
 2*G[I, r1, 0, w] + 4*G[I, r1, 1, r1] - 4*G[I, r1, 1, w] - 
 2*G[I, r2, 0, r1] + 2*G[I, r2, 0, w] + 4*G[I, r2, 1, r1] - 
 4*G[I, r2, 1, w] + 2*G[1, 0, 0, w] + 2*G[1, 0, 0, w^2] + 5*G[1, 0, 1, r7] - 
 16*G[1, 0, 1, w] + 4*G[1, 0, 1, w^2] - 4*G[1, 0, r61, w^2] - 
 4*G[1, 0, r62, w^2] - 4*G[1, 0, -w, -w] + (4*G[1, 0, w^2, w^2])/3 - 
 16*G[1, 1, 0, w] - (47*G[1, 1, 1, r7])/6 + 32*G[1, 1, 1, w] - 
 (64*G[1, 1, 1, w^2])/3 + (32*G[1, 1, r61, w^2])/3 + 
 (32*G[1, 1, r62, w^2])/3 + 8*G[1, 1, -w, -w] - 16*G[1, 1, w^2, w^2] - 
 (32*G[1, r61, 0, w^2])/3 + (32*G[1, r61, 1, w^2])/3 + 
 (16*G[1, r61, r61, w^2])/3 + (16*G[1, r61, r62, w^2])/3 + 
 (20*G[1, r61, w^2, w^2])/3 - (32*G[1, r62, 0, w^2])/3 + 
 (32*G[1, r62, 1, w^2])/3 + (16*G[1, r62, r61, w^2])/3 + 
 (16*G[1, r62, r62, w^2])/3 + (20*G[1, r62, w^2, w^2])/3 + 
 (20*G[1, w^(-2), 0, w^2])/3 - (20*G[1, w^(-2), r61, w^2])/3 - 
 (20*G[1, w^(-2), r62, w^2])/3 + 2*G[1, -w^(-1), 0, w^2] - 
 4*G[1, -w^(-1), 1, w^2] - 4*G[1, -w, 0, -w] + 2*G[1, -w, 0, w^2] + 
 8*G[1, -w, 1, -w] - 4*G[1, -w, 1, w^2] - G[1, -w, -w, -w] + 
 8*G[1, w^2, 0, w^2] - 16*G[1, w^2, 1, w^2] + 3*G[r1, 0, 0, w] - 
 2*G[r1, 1, 0, w] + 4*G[r1, 1, 1, w] + G[r1, r1, 0, w] - 2*G[r1, r1, 1, w] + 
 G[r1, r2, 0, w] - 2*G[r1, r2, 1, w] + 3*G[r2, 0, 0, w] - 2*G[r2, 1, 0, w] + 
 4*G[r2, 1, 1, w] + G[r2, r1, 0, w] - 2*G[r2, r1, 1, w] + G[r2, r2, 0, w] - 
 2*G[r2, r2, 1, w] - (17*G[r61, 0, 0, w^2])/3 - (32*G[r61, 0, 1, w^2])/3 + 
 11*G[r61, 0, r61, w^2] + 11*G[r61, 0, r62, w^2] - 
 (26*G[r61, 0, w^2, w^2])/3 - (32*G[r61, 1, 0, w^2])/3 + 
 (32*G[r61, 1, 1, w^2])/3 + (16*G[r61, 1, r61, w^2])/3 + 
 (16*G[r61, 1, r62, w^2])/3 + (20*G[r61, 1, w^2, w^2])/3 + 
 (32*G[r61, r61, 0, w^2])/3 + (16*G[r61, r61, 1, w^2])/3 - 
 (40*G[r61, r61, r61, w^2])/3 - (40*G[r61, r61, r62, w^2])/3 + 
 (16*G[r61, r61, w^2, w^2])/3 + (32*G[r61, r62, 0, w^2])/3 + 
 (16*G[r61, r62, 1, w^2])/3 - (40*G[r61, r62, r61, w^2])/3 - 
 (40*G[r61, r62, r62, w^2])/3 + (16*G[r61, r62, w^2, w^2])/3 + 
 G[r61, w^(-2), 0, w^2]/3 - G[r61, w^(-2), r61, w^2]/3 - 
 G[r61, w^(-2), r62, w^2]/3 - (25*G[r61, w^2, 0, w^2])/3 + 
 (20*G[r61, w^2, 1, w^2])/3 + 5*G[r61, w^2, r61, w^2] + 
 5*G[r61, w^2, r62, w^2] + (31*G[r61, w^2, w^2, w^2])/6 - 
 (17*G[r62, 0, 0, w^2])/3 - (32*G[r62, 0, 1, w^2])/3 + 
 11*G[r62, 0, r61, w^2] + 11*G[r62, 0, r62, w^2] - 
 (26*G[r62, 0, w^2, w^2])/3 - (32*G[r62, 1, 0, w^2])/3 + 
 (32*G[r62, 1, 1, w^2])/3 + (16*G[r62, 1, r61, w^2])/3 + 
 (16*G[r62, 1, r62, w^2])/3 + (20*G[r62, 1, w^2, w^2])/3 + 
 (32*G[r62, r61, 0, w^2])/3 + (16*G[r62, r61, 1, w^2])/3 - 
 (40*G[r62, r61, r61, w^2])/3 - (40*G[r62, r61, r62, w^2])/3 + 
 (16*G[r62, r61, w^2, w^2])/3 + (32*G[r62, r62, 0, w^2])/3 + 
 (16*G[r62, r62, 1, w^2])/3 - (40*G[r62, r62, r61, w^2])/3 - 
 (40*G[r62, r62, r62, w^2])/3 + (16*G[r62, r62, w^2, w^2])/3 + 
 G[r62, w^(-2), 0, w^2]/3 - G[r62, w^(-2), r61, w^2]/3 - 
 G[r62, w^(-2), r62, w^2]/3 - (25*G[r62, w^2, 0, w^2])/3 + 
 (20*G[r62, w^2, 1, w^2])/3 + 5*G[r62, w^2, r61, w^2] + 
 5*G[r62, w^2, r62, w^2] + (31*G[r62, w^2, w^2, w^2])/6 - 
 (17*G[w^(-2), 0, 0, w^2])/6 - (4*G[w^(-2), 0, 1, w^2])/3 + 
 (7*G[w^(-2), 0, r61, w^2])/2 + (7*G[w^(-2), 0, r62, w^2])/2 + 
 (31*G[w^(-2), 0, w^2, w^2])/6 - (4*G[w^(-2), 1, 0, w^2])/3 + 
 16*G[w^(-2), 1, 1, w^2] - (20*G[w^(-2), 1, r61, w^2])/3 - 
 (20*G[w^(-2), 1, r62, w^2])/3 + (26*G[w^(-2), r61, 0, w^2])/3 - 
 (20*G[w^(-2), r61, 1, w^2])/3 - (16*G[w^(-2), r61, r61, w^2])/3 - 
 (16*G[w^(-2), r61, r62, w^2])/3 - (31*G[w^(-2), r61, w^2, w^2])/6 + 
 (26*G[w^(-2), r62, 0, w^2])/3 - (20*G[w^(-2), r62, 1, w^2])/3 - 
 (16*G[w^(-2), r62, r61, w^2])/3 - (16*G[w^(-2), r62, r62, w^2])/3 - 
 (31*G[w^(-2), r62, w^2, w^2])/6 - (31*G[w^(-2), w^(-2), 0, w^2])/6 + 
 (31*G[w^(-2), w^(-2), r61, w^2])/6 + (31*G[w^(-2), w^(-2), r62, w^2])/6 - 
 (5*G[-w^(-1), 0, 0, -w])/2 + G[-w^(-1), 0, 0, w^2] + 
 5*G[-w^(-1), 0, 1, -w] - 2*G[-w^(-1), 0, 1, w^2] - G[-w^(-1), 0, -w, -w]/2 + 
 4*G[-w^(-1), 1, 0, -w] + 8*G[-w^(-1), 1, 0, w^2] - 8*G[-w^(-1), 1, 1, -w] - 
 16*G[-w^(-1), 1, 1, w^2] + G[-w^(-1), 1, -w, -w] + 
 G[-w^(-1), -w^(-1), 0, -w]/2 - 4*G[-w^(-1), -w^(-1), 0, w^2] - 
 G[-w^(-1), -w^(-1), 1, -w] + (-1/3*(Pi^2*G[0, -w]) - 7*G[0, -w]^3 + 
   (2*Pi^2*G[1, -w])/3 + 58*G[0, -w]^2*G[1, -w] - 152*G[0, -w]*G[1, -w]^2 + 
   128*G[1, -w]^3 - 8*G[0, -w]^2*G[-w^(-1), -w] + 
   36*G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 40*G[1, -w]^2*G[-w^(-1), -w] - 
   G[0, -w]*G[-w^(-1), -w]^2 + 2*G[1, -w]*G[-w^(-1), -w]^2 + 
   14*G[0, -w]*G[0, 0, -w] - 34*G[1, -w]*G[0, 0, -w] + 
   3*G[-w^(-1), -w]*G[0, 0, -w] - 38*G[0, -w]*G[0, 1, -w] + 
   88*G[1, -w]*G[0, 1, -w] - 6*G[-w^(-1), -w]*G[0, 1, -w] + 
   5*G[0, -w]*G[0, -w^(-1), -w] - 10*G[1, -w]*G[0, -w^(-1), -w] - 
   3*G[0, -w]*G[0, -w, -w] + 8*G[1, -w]*G[0, -w, -w] - 
   G[-w^(-1), -w]*G[0, -w, -w] - 44*G[0, -w]*G[1, 0, -w] + 
   104*G[1, -w]*G[1, 0, -w] - 8*G[-w^(-1), -w]*G[1, 0, -w] + 
   112*G[0, -w]*G[1, 1, -w] - 256*G[1, -w]*G[1, 1, -w] + 
   16*G[-w^(-1), -w]*G[1, 1, -w] - 12*G[0, -w]*G[1, -w^(-1), -w] + 
   24*G[1, -w]*G[1, -w^(-1), -w] + 6*G[0, -w]*G[1, -w, -w] - 
   16*G[1, -w]*G[1, -w, -w] + 2*G[-w^(-1), -w]*G[1, -w, -w] + 
   8*G[0, -w]*G[-w^(-1), 0, -w] - 18*G[1, -w]*G[-w^(-1), 0, -w] + 
   G[-w^(-1), -w]*G[-w^(-1), 0, -w] - 18*G[0, -w]*G[-w^(-1), 1, -w] + 
   40*G[1, -w]*G[-w^(-1), 1, -w] - 2*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + 
   G[0, -w]*G[-w^(-1), -w^(-1), -w] - 2*G[1, -w]*G[-w^(-1), -w^(-1), -w] - 
   7*G[0, 0, 0, -w] + 14*G[0, 0, 1, -w] + 3*G[0, 0, -w, -w] + 
   24*G[0, 1, 0, -w] - 48*G[0, 1, 1, -w] - 6*G[0, 1, -w, -w] - 
   5*G[0, -w^(-1), 0, -w] + 10*G[0, -w^(-1), 1, -w] - 2*G[0, -w, 0, -w] + 
   4*G[0, -w, 1, -w] - G[0, -w, -w, -w] + 20*G[1, 0, 0, -w] - 
   40*G[1, 0, 1, -w] - 8*G[1, 0, -w, -w] - 64*G[1, 1, 0, -w] + 
   128*G[1, 1, 1, -w] + 16*G[1, 1, -w, -w] + 12*G[1, -w^(-1), 0, -w] - 
   24*G[1, -w^(-1), 1, -w] + 4*G[1, -w, 0, -w] - 8*G[1, -w, 1, -w] + 
   2*G[1, -w, -w, -w] - 3*G[-w^(-1), 0, 0, -w] + 6*G[-w^(-1), 0, 1, -w] + 
   G[-w^(-1), 0, -w, -w] + 8*G[-w^(-1), 1, 0, -w] - 16*G[-w^(-1), 1, 1, -w] - 
   2*G[-w^(-1), 1, -w, -w] - G[-w^(-1), -w^(-1), 0, -w] + 
   2*G[-w^(-1), -w^(-1), 1, -w])/2 + 8*G[-w^(-1), -w^(-1), 1, w^2] - 
 6*G[-w^(-1), -w, 0, w^2] + 12*G[-w^(-1), -w, 1, w^2] + G[-w, 0, 0, w^2] - 
 2*G[-w, 0, 1, w^2] + 8*G[-w, 1, 0, w^2] - 16*G[-w, 1, 1, w^2] - 
 2*((-2*Pi^2*G[0, w^2])/9 - 2*G[0, -w]^2*G[0, w^2] + (11*G[0, w^2]^3)/6 + 
   (7*G[0, w^2]^2*G[1, r7])/3 + 4*G[0, -w]*G[0, w^2]*G[1, -w] + 
   (Pi^2*G[1, w^2])/3 + 2*G[0, -w]^2*G[1, w^2] - 18*G[0, w^2]^2*G[1, w^2] - 
   (16*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 4*G[0, -w]*G[1, -w]*G[1, w^2] + 
   16*G[0, w^2]*G[1, w^2]^2 + (Pi^2*G[r61, w^2])/18 + 
   G[0, -w]^2*G[r61, w^2] - (G[0, w^2]^2*G[r61, w^2])/6 - 
   (11*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 - 2*G[0, -w]*G[1, -w]*G[r61, w^2] + 
   26*G[0, w^2]*G[1, w^2]*G[r61, w^2] + (16*G[1, r7]*G[1, w^2]*G[r61, w^2])/
    3 - 16*G[1, w^2]^2*G[r61, w^2] - (13*G[0, w^2]*G[r61, w^2]^2)/3 + 
   (4*G[1, r7]*G[r61, w^2]^2)/3 - 8*G[1, w^2]*G[r61, w^2]^2 + 
   (8*G[r61, w^2]^3)/3 + (Pi^2*G[r62, w^2])/18 + G[0, -w]^2*G[r62, w^2] - 
   (G[0, w^2]^2*G[r62, w^2])/6 - (11*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 - 
   2*G[0, -w]*G[1, -w]*G[r62, w^2] + 26*G[0, w^2]*G[1, w^2]*G[r62, w^2] + 
   (16*G[1, r7]*G[1, w^2]*G[r62, w^2])/3 - 16*G[1, w^2]^2*G[r62, w^2] - 
   (26*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/3 + 
   (8*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 16*G[1, w^2]*G[r61, w^2]*
    G[r62, w^2] + 8*G[r61, w^2]^2*G[r62, w^2] - (13*G[0, w^2]*G[r62, w^2]^2)/
    3 + (4*G[1, r7]*G[r62, w^2]^2)/3 - 8*G[1, w^2]*G[r62, w^2]^2 + 
   8*G[r61, w^2]*G[r62, w^2]^2 + (8*G[r62, w^2]^3)/3 - 
   (G[0, -w]*G[0, w^2]*G[w^(-2), w^2])/2 + (7*G[0, w^2]^2*G[w^(-2), w^2])/6 + 
   (G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/6 + G[0, w^2]*G[1, -w]*
    G[w^(-2), w^2] - G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] + 
   (G[0, -w]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (3*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2])/2 - 
   (G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/6 - G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] + G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
   (G[r61, w^2]^2*G[w^(-2), w^2])/3 + (G[0, -w]*G[r62, w^2]*G[w^(-2), w^2])/
    2 - (3*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2])/2 - 
   (G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/6 - G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   (2*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   (G[r62, w^2]^2*G[w^(-2), w^2])/3 - (G[0, w^2]*G[w^(-2), w^2]^2)/6 + 
   (G[r61, w^2]*G[w^(-2), w^2]^2)/6 + (G[r62, w^2]*G[w^(-2), w^2]^2)/6 + 
   2*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 4*G[0, w^2]*G[1, -w]*
    G[-w^(-1), -w] - 2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] + 
   4*G[1, -w]*G[1, w^2]*G[-w^(-1), -w] - G[0, -w]*G[r61, w^2]*
    G[-w^(-1), -w] + 2*G[1, -w]*G[r61, w^2]*G[-w^(-1), -w] - 
   G[0, -w]*G[r62, w^2]*G[-w^(-1), -w] + 2*G[1, -w]*G[r62, w^2]*
    G[-w^(-1), -w] + (G[0, -w]*G[0, w^2]*G[-w^(-1), w^2])/2 + 
   (5*G[0, w^2]^2*G[-w^(-1), w^2])/2 + (3*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/
    2 - G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 5*G[0, w^2]*G[1, w^2]*
    G[-w^(-1), w^2] - (G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
   (5*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2])/2 - 
   (3*G[1, r7]*G[r61, w^2]*G[-w^(-1), w^2])/2 + 
   G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 5*G[1, w^2]*G[r61, w^2]*
    G[-w^(-1), w^2] - (G[0, -w]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
   (5*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2])/2 - 
   (3*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2])/2 + 
   G[1, -w]*G[r62, w^2]*G[-w^(-1), w^2] + 5*G[1, w^2]*G[r62, w^2]*
    G[-w^(-1), w^2] + (G[0, -w]*G[0, w^2]*G[-w, w^2])/2 + 
   (5*G[0, w^2]^2*G[-w, w^2])/2 + (3*G[0, w^2]*G[1, r7]*G[-w, w^2])/2 - 
   G[0, w^2]*G[1, -w]*G[-w, w^2] - 5*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 
   (G[0, -w]*G[r61, w^2]*G[-w, w^2])/2 - (5*G[0, w^2]*G[r61, w^2]*G[-w, w^2])/
    2 - (3*G[1, r7]*G[r61, w^2]*G[-w, w^2])/2 + 
   G[1, -w]*G[r61, w^2]*G[-w, w^2] + 5*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 
   (G[0, -w]*G[r62, w^2]*G[-w, w^2])/2 - (5*G[0, w^2]*G[r62, w^2]*G[-w, w^2])/
    2 - (3*G[1, r7]*G[r62, w^2]*G[-w, w^2])/2 + 
   G[1, -w]*G[r62, w^2]*G[-w, w^2] + 5*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
   2*G[0, w^2]*G[0, 0, -w] - 2*G[1, w^2]*G[0, 0, -w] - 
   G[r61, w^2]*G[0, 0, -w] - G[r62, w^2]*G[0, 0, -w] + 
   2*G[0, -w]*G[0, 0, w^2] - (11*G[0, w^2]*G[0, 0, w^2])/3 - 
   (7*G[1, r7]*G[0, 0, w^2])/3 - 4*G[1, -w]*G[0, 0, w^2] + 
   (34*G[1, w^2]*G[0, 0, w^2])/3 + (G[r61, w^2]*G[0, 0, w^2])/6 + 
   (G[r62, w^2]*G[0, 0, w^2])/6 - (G[w^(-2), w^2]*G[0, 0, w^2])/6 - 
   2*G[-w^(-1), w^2]*G[0, 0, w^2] - 2*G[-w, w^2]*G[0, 0, w^2] - 
   G[0, w^2]*G[0, 1, r7] + G[r61, w^2]*G[0, 1, r7] + 
   G[r62, w^2]*G[0, 1, r7] - 4*G[0, w^2]*G[0, 1, -w] + 
   4*G[1, w^2]*G[0, 1, -w] + 2*G[r61, w^2]*G[0, 1, -w] + 
   2*G[r62, w^2]*G[0, 1, -w] + (34*G[0, w^2]*G[0, 1, w^2])/3 + 
   (8*G[1, r7]*G[0, 1, w^2])/3 - (32*G[1, w^2]*G[0, 1, w^2])/3 - 
   (22*G[r61, w^2]*G[0, 1, w^2])/3 - (22*G[r62, w^2]*G[0, 1, w^2])/3 - 
   (2*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 2*G[-w^(-1), w^2]*G[0, 1, w^2] + 
   2*G[-w, w^2]*G[0, 1, w^2] - (G[0, w^2]*G[0, r61, w^2])/2 + 
   2*G[1, r7]*G[0, r61, w^2] - 8*G[1, w^2]*G[0, r61, w^2] + 
   3*G[r61, w^2]*G[0, r61, w^2] + 3*G[r62, w^2]*G[0, r61, w^2] + 
   (G[w^(-2), w^2]*G[0, r61, w^2])/2 + G[-w^(-1), w^2]*G[0, r61, w^2] + 
   G[-w, w^2]*G[0, r61, w^2] - (G[0, w^2]*G[0, r62, w^2])/2 + 
   2*G[1, r7]*G[0, r62, w^2] - 8*G[1, w^2]*G[0, r62, w^2] + 
   3*G[r61, w^2]*G[0, r62, w^2] + 3*G[r62, w^2]*G[0, r62, w^2] + 
   (G[w^(-2), w^2]*G[0, r62, w^2])/2 + G[-w^(-1), w^2]*G[0, r62, w^2] + 
   G[-w, w^2]*G[0, r62, w^2] + (G[0, -w]*G[0, w^(-2), w^2])/2 - 
   G[0, w^2]*G[0, w^(-2), w^2] - (G[1, r7]*G[0, w^(-2), w^2])/2 - 
   G[1, -w]*G[0, w^(-2), w^2] + G[1, w^2]*G[0, w^(-2), w^2] + 
   (G[r61, w^2]*G[0, w^(-2), w^2])/2 + (G[r62, w^2]*G[0, w^(-2), w^2])/2 - 
   (5*G[0, -w]*G[0, -w^(-1), w^2])/2 - (G[0, w^2]*G[0, -w^(-1), w^2])/2 - 
   (G[1, r7]*G[0, -w^(-1), w^2])/2 + 5*G[1, -w]*G[0, -w^(-1), w^2] + 
   G[1, w^2]*G[0, -w^(-1), w^2] + 2*G[0, w^2]*G[0, -w, -w] - 
   2*G[1, w^2]*G[0, -w, -w] - G[r61, w^2]*G[0, -w, -w] - 
   G[r62, w^2]*G[0, -w, -w] - (5*G[0, -w]*G[0, -w, w^2])/2 - 
   (G[0, w^2]*G[0, -w, w^2])/2 - (G[1, r7]*G[0, -w, w^2])/2 + 
   5*G[1, -w]*G[0, -w, w^2] + G[1, w^2]*G[0, -w, w^2] + 
   (G[0, -w]*G[0, w^2, w^2])/2 - (G[0, w^2]*G[0, w^2, w^2])/3 - 
   (5*G[1, r7]*G[0, w^2, w^2])/6 - G[1, -w]*G[0, w^2, w^2] + 
   (G[1, w^2]*G[0, w^2, w^2])/3 + (G[r61, w^2]*G[0, w^2, w^2])/3 + 
   (G[r62, w^2]*G[0, w^2, w^2])/3 - (G[w^(-2), w^2]*G[0, w^2, w^2])/6 - 
   2*G[0, -w]*G[1, 0, w^2] + (40*G[0, w^2]*G[1, 0, w^2])/3 + 
   (8*G[1, r7]*G[1, 0, w^2])/3 + 4*G[1, -w]*G[1, 0, w^2] - 
   (32*G[1, w^2]*G[1, 0, w^2])/3 - (28*G[r61, w^2]*G[1, 0, w^2])/3 - 
   (28*G[r62, w^2]*G[1, 0, w^2])/3 - (2*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 
   2*G[-w^(-1), w^2]*G[1, 0, w^2] + 2*G[-w, w^2]*G[1, 0, w^2] + 
   (4*G[0, w^2]*G[1, 1, r7])/3 - (4*G[r61, w^2]*G[1, 1, r7])/3 - 
   (4*G[r62, w^2]*G[1, 1, r7])/3 - (32*G[0, w^2]*G[1, 1, w^2])/3 + 
   (32*G[r61, w^2]*G[1, 1, w^2])/3 + (32*G[r62, w^2]*G[1, 1, w^2])/3 - 
   (28*G[0, w^2]*G[1, r61, w^2])/3 - (8*G[1, r7]*G[1, r61, w^2])/3 + 
   (32*G[1, w^2]*G[1, r61, w^2])/3 + (16*G[r61, w^2]*G[1, r61, w^2])/3 + 
   (16*G[r62, w^2]*G[1, r61, w^2])/3 + (2*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 
   2*G[-w^(-1), w^2]*G[1, r61, w^2] - 2*G[-w, w^2]*G[1, r61, w^2] - 
   (28*G[0, w^2]*G[1, r62, w^2])/3 - (8*G[1, r7]*G[1, r62, w^2])/3 + 
   (32*G[1, w^2]*G[1, r62, w^2])/3 + (16*G[r61, w^2]*G[1, r62, w^2])/3 + 
   (16*G[r62, w^2]*G[1, r62, w^2])/3 + (2*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 
   2*G[-w^(-1), w^2]*G[1, r62, w^2] - 2*G[-w, w^2]*G[1, r62, w^2] + 
   (4*G[0, w^2]*G[1, w^(-2), w^2])/3 - (4*G[r61, w^2]*G[1, w^(-2), w^2])/3 - 
   (4*G[r62, w^2]*G[1, w^(-2), w^2])/3 + 2*G[0, -w]*G[1, -w^(-1), w^2] - 
   4*G[1, -w]*G[1, -w^(-1), w^2] - 4*G[0, w^2]*G[1, -w, -w] + 
   4*G[1, w^2]*G[1, -w, -w] + 2*G[r61, w^2]*G[1, -w, -w] + 
   2*G[r62, w^2]*G[1, -w, -w] + 2*G[0, -w]*G[1, -w, w^2] - 
   4*G[1, -w]*G[1, -w, w^2] + 2*G[0, w^2]*G[1, w^2, w^2] - 
   2*G[r61, w^2]*G[1, w^2, w^2] - 2*G[r62, w^2]*G[1, w^2, w^2] - 
   G[0, -w]*G[r61, 0, w^2] + (2*G[0, w^2]*G[r61, 0, w^2])/3 + 
   (5*G[1, r7]*G[r61, 0, w^2])/3 + 2*G[1, -w]*G[r61, 0, w^2] - 
   (26*G[1, w^2]*G[r61, 0, w^2])/3 + (7*G[r61, w^2]*G[r61, 0, w^2])/3 + 
   (7*G[r62, w^2]*G[r61, 0, w^2])/3 + (G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 
   G[-w^(-1), w^2]*G[r61, 0, w^2] + G[-w, w^2]*G[r61, 0, w^2] - 
   (28*G[0, w^2]*G[r61, 1, w^2])/3 - (8*G[1, r7]*G[r61, 1, w^2])/3 + 
   (32*G[1, w^2]*G[r61, 1, w^2])/3 + (16*G[r61, w^2]*G[r61, 1, w^2])/3 + 
   (16*G[r62, w^2]*G[r61, 1, w^2])/3 + (2*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 
   2*G[-w^(-1), w^2]*G[r61, 1, w^2] - 2*G[-w, w^2]*G[r61, 1, w^2] + 
   (10*G[0, w^2]*G[r61, r61, w^2])/3 - (4*G[1, r7]*G[r61, r61, w^2])/3 + 
   (16*G[1, w^2]*G[r61, r61, w^2])/3 - (16*G[r61, w^2]*G[r61, r61, w^2])/3 - 
   (16*G[r62, w^2]*G[r61, r61, w^2])/3 - (2*G[w^(-2), w^2]*G[r61, r61, w^2])/
    3 + (10*G[0, w^2]*G[r61, r62, w^2])/3 - (4*G[1, r7]*G[r61, r62, w^2])/3 + 
   (16*G[1, w^2]*G[r61, r62, w^2])/3 - (16*G[r61, w^2]*G[r61, r62, w^2])/3 - 
   (16*G[r62, w^2]*G[r61, r62, w^2])/3 - (2*G[w^(-2), w^2]*G[r61, r62, w^2])/
    3 - (G[0, -w]*G[r61, w^(-2), w^2])/2 + (G[0, w^2]*G[r61, w^(-2), w^2])/
    6 + (G[1, r7]*G[r61, w^(-2), w^2])/2 + G[1, -w]*G[r61, w^(-2), w^2] - 
   G[1, w^2]*G[r61, w^(-2), w^2] + (G[r61, w^2]*G[r61, w^(-2), w^2])/3 + 
   (G[r62, w^2]*G[r61, w^(-2), w^2])/3 + (3*G[0, -w]*G[r61, -w^(-1), w^2])/
    2 + (G[0, w^2]*G[r61, -w^(-1), w^2])/2 + (G[1, r7]*G[r61, -w^(-1), w^2])/
    2 - 3*G[1, -w]*G[r61, -w^(-1), w^2] - G[1, w^2]*G[r61, -w^(-1), w^2] + 
   (3*G[0, -w]*G[r61, -w, w^2])/2 + (G[0, w^2]*G[r61, -w, w^2])/2 + 
   (G[1, r7]*G[r61, -w, w^2])/2 - 3*G[1, -w]*G[r61, -w, w^2] - 
   G[1, w^2]*G[r61, -w, w^2] - (G[0, -w]*G[r61, w^2, w^2])/2 - 
   (2*G[0, w^2]*G[r61, w^2, w^2])/3 + (5*G[1, r7]*G[r61, w^2, w^2])/6 + 
   G[1, -w]*G[r61, w^2, w^2] - (G[1, w^2]*G[r61, w^2, w^2])/3 + 
   (2*G[r61, w^2]*G[r61, w^2, w^2])/3 + (2*G[r62, w^2]*G[r61, w^2, w^2])/3 + 
   (G[w^(-2), w^2]*G[r61, w^2, w^2])/6 - G[0, -w]*G[r62, 0, w^2] + 
   (2*G[0, w^2]*G[r62, 0, w^2])/3 + (5*G[1, r7]*G[r62, 0, w^2])/3 + 
   2*G[1, -w]*G[r62, 0, w^2] - (26*G[1, w^2]*G[r62, 0, w^2])/3 + 
   (7*G[r61, w^2]*G[r62, 0, w^2])/3 + (7*G[r62, w^2]*G[r62, 0, w^2])/3 + 
   (G[w^(-2), w^2]*G[r62, 0, w^2])/3 + G[-w^(-1), w^2]*G[r62, 0, w^2] + 
   G[-w, w^2]*G[r62, 0, w^2] - (28*G[0, w^2]*G[r62, 1, w^2])/3 - 
   (8*G[1, r7]*G[r62, 1, w^2])/3 + (32*G[1, w^2]*G[r62, 1, w^2])/3 + 
   (16*G[r61, w^2]*G[r62, 1, w^2])/3 + (16*G[r62, w^2]*G[r62, 1, w^2])/3 + 
   (2*G[w^(-2), w^2]*G[r62, 1, w^2])/3 - 2*G[-w^(-1), w^2]*G[r62, 1, w^2] - 
   2*G[-w, w^2]*G[r62, 1, w^2] + (10*G[0, w^2]*G[r62, r61, w^2])/3 - 
   (4*G[1, r7]*G[r62, r61, w^2])/3 + (16*G[1, w^2]*G[r62, r61, w^2])/3 - 
   (16*G[r61, w^2]*G[r62, r61, w^2])/3 - (16*G[r62, w^2]*G[r62, r61, w^2])/
    3 - (2*G[w^(-2), w^2]*G[r62, r61, w^2])/3 + 
   (10*G[0, w^2]*G[r62, r62, w^2])/3 - (4*G[1, r7]*G[r62, r62, w^2])/3 + 
   (16*G[1, w^2]*G[r62, r62, w^2])/3 - (16*G[r61, w^2]*G[r62, r62, w^2])/3 - 
   (16*G[r62, w^2]*G[r62, r62, w^2])/3 - (2*G[w^(-2), w^2]*G[r62, r62, w^2])/
    3 - (G[0, -w]*G[r62, w^(-2), w^2])/2 + (G[0, w^2]*G[r62, w^(-2), w^2])/
    6 + (G[1, r7]*G[r62, w^(-2), w^2])/2 + G[1, -w]*G[r62, w^(-2), w^2] - 
   G[1, w^2]*G[r62, w^(-2), w^2] + (G[r61, w^2]*G[r62, w^(-2), w^2])/3 + 
   (G[r62, w^2]*G[r62, w^(-2), w^2])/3 + (3*G[0, -w]*G[r62, -w^(-1), w^2])/
    2 + (G[0, w^2]*G[r62, -w^(-1), w^2])/2 + (G[1, r7]*G[r62, -w^(-1), w^2])/
    2 - 3*G[1, -w]*G[r62, -w^(-1), w^2] - G[1, w^2]*G[r62, -w^(-1), w^2] + 
   (3*G[0, -w]*G[r62, -w, w^2])/2 + (G[0, w^2]*G[r62, -w, w^2])/2 + 
   (G[1, r7]*G[r62, -w, w^2])/2 - 3*G[1, -w]*G[r62, -w, w^2] - 
   G[1, w^2]*G[r62, -w, w^2] - (G[0, -w]*G[r62, w^2, w^2])/2 - 
   (2*G[0, w^2]*G[r62, w^2, w^2])/3 + (5*G[1, r7]*G[r62, w^2, w^2])/6 + 
   G[1, -w]*G[r62, w^2, w^2] - (G[1, w^2]*G[r62, w^2, w^2])/3 + 
   (2*G[r61, w^2]*G[r62, w^2, w^2])/3 + (2*G[r62, w^2]*G[r62, w^2, w^2])/3 + 
   (G[w^(-2), w^2]*G[r62, w^2, w^2])/6 - (2*G[0, w^2]*G[w^(-2), 0, w^2])/3 + 
   (G[1, r7]*G[w^(-2), 0, w^2])/3 + (2*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
   (G[r61, w^2]*G[w^(-2), 0, w^2])/6 + (G[r62, w^2]*G[w^(-2), 0, w^2])/6 + 
   (G[w^(-2), w^2]*G[w^(-2), 0, w^2])/6 - (2*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
   (2*G[r61, w^2]*G[w^(-2), 1, w^2])/3 + (2*G[r62, w^2]*G[w^(-2), 1, w^2])/
    3 + (5*G[0, w^2]*G[w^(-2), r61, w^2])/6 - (G[1, r7]*G[w^(-2), r61, w^2])/
    3 - (2*G[1, w^2]*G[w^(-2), r61, w^2])/3 - 
   (G[r61, w^2]*G[w^(-2), r61, w^2])/3 - (G[r62, w^2]*G[w^(-2), r61, w^2])/
    3 - (G[w^(-2), w^2]*G[w^(-2), r61, w^2])/6 + 
   (5*G[0, w^2]*G[w^(-2), r62, w^2])/6 - (G[1, r7]*G[w^(-2), r62, w^2])/3 - 
   (2*G[1, w^2]*G[w^(-2), r62, w^2])/3 - (G[r61, w^2]*G[w^(-2), r62, w^2])/
    3 - (G[r62, w^2]*G[w^(-2), r62, w^2])/3 - 
   (G[w^(-2), w^2]*G[w^(-2), r62, w^2])/6 + 
   (G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
   (G[r61, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
   (G[r62, w^2]*G[w^(-2), w^(-2), w^2])/6 - 2*G[0, w^2]*G[-w^(-1), 0, -w] + 
   2*G[1, w^2]*G[-w^(-1), 0, -w] + G[r61, w^2]*G[-w^(-1), 0, -w] + 
   G[r62, w^2]*G[-w^(-1), 0, -w] - 3*G[0, w^2]*G[-w^(-1), 0, w^2] - 
   G[1, r7]*G[-w^(-1), 0, w^2] + 2*G[1, w^2]*G[-w^(-1), 0, w^2] + 
   2*G[r61, w^2]*G[-w^(-1), 0, w^2] + 2*G[r62, w^2]*G[-w^(-1), 0, w^2] + 
   4*G[0, w^2]*G[-w^(-1), 1, -w] - 4*G[1, w^2]*G[-w^(-1), 1, -w] - 
   2*G[r61, w^2]*G[-w^(-1), 1, -w] - 2*G[r62, w^2]*G[-w^(-1), 1, -w] + 
   4*G[0, w^2]*G[-w^(-1), 1, w^2] - 4*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
   4*G[r62, w^2]*G[-w^(-1), 1, w^2] + G[0, w^2]*G[-w^(-1), r61, w^2] + 
   G[1, r7]*G[-w^(-1), r61, w^2] - 2*G[1, w^2]*G[-w^(-1), r61, w^2] + 
   G[0, w^2]*G[-w^(-1), r62, w^2] + G[1, r7]*G[-w^(-1), r62, w^2] - 
   2*G[1, w^2]*G[-w^(-1), r62, w^2] - 3*G[0, w^2]*G[-w, 0, w^2] - 
   G[1, r7]*G[-w, 0, w^2] + 2*G[1, w^2]*G[-w, 0, w^2] + 
   2*G[r61, w^2]*G[-w, 0, w^2] + 2*G[r62, w^2]*G[-w, 0, w^2] + 
   4*G[0, w^2]*G[-w, 1, w^2] - 4*G[r61, w^2]*G[-w, 1, w^2] - 
   4*G[r62, w^2]*G[-w, 1, w^2] + G[0, w^2]*G[-w, r61, w^2] + 
   G[1, r7]*G[-w, r61, w^2] - 2*G[1, w^2]*G[-w, r61, w^2] + 
   G[0, w^2]*G[-w, r62, w^2] + G[1, r7]*G[-w, r62, w^2] - 
   2*G[1, w^2]*G[-w, r62, w^2] - G[0, 0, 0, w^2]/6 - (2*G[0, 0, 1, w^2])/3 + 
   G[0, 0, r61, w^2]/2 + G[0, 0, r62, w^2]/2 - G[0, 0, w^2, w^2]/6 - 
   (20*G[0, 1, 0, w^2])/3 + (16*G[0, 1, 1, w^2])/3 + 4*G[0, 1, r61, w^2] + 
   4*G[0, 1, r62, w^2] - (2*G[0, 1, w^2, w^2])/3 + 4*G[0, r61, 1, w^2] - 
   2*G[0, r61, r61, w^2] - 2*G[0, r61, r62, w^2] + G[0, r61, w^2, w^2]/2 + 
   4*G[0, r62, 1, w^2] - 2*G[0, r62, r61, w^2] - 2*G[0, r62, r62, w^2] + 
   G[0, r62, w^2, w^2]/2 + G[0, w^(-2), 0, w^2]/2 - 
   G[0, w^(-2), r61, w^2]/2 - G[0, w^(-2), r62, w^2]/2 + 
   3*G[0, -w^(-1), 0, w^2] - 6*G[0, -w^(-1), 1, w^2] + 3*G[0, -w, 0, w^2] - 
   6*G[0, -w, 1, w^2] + G[0, w^2, 0, w^2]/3 - (2*G[0, w^2, 1, w^2])/3 - 
   G[0, w^2, w^2, w^2]/6 - (14*G[1, 0, 0, w^2])/3 + (4*G[1, 0, 1, w^2])/3 + 
   4*G[1, 0, r61, w^2] + 4*G[1, 0, r62, w^2] - (2*G[1, 0, w^2, w^2])/3 + 
   (16*G[1, 1, 0, w^2])/3 - (16*G[1, 1, r61, w^2])/3 - 
   (16*G[1, 1, r62, w^2])/3 + (16*G[1, r61, 0, w^2])/3 - 
   (16*G[1, r61, 1, w^2])/3 - (8*G[1, r61, r61, w^2])/3 - 
   (8*G[1, r61, r62, w^2])/3 + (2*G[1, r61, w^2, w^2])/3 + 
   (16*G[1, r62, 0, w^2])/3 - (16*G[1, r62, 1, w^2])/3 - 
   (8*G[1, r62, r61, w^2])/3 - (8*G[1, r62, r62, w^2])/3 + 
   (2*G[1, r62, w^2, w^2])/3 - (4*G[1, w^(-2), 0, w^2])/3 + 
   (4*G[1, w^(-2), r61, w^2])/3 + (4*G[1, w^(-2), r62, w^2])/3 - 
   2*G[1, -w^(-1), 0, w^2] + 4*G[1, -w^(-1), 1, w^2] - 2*G[1, -w, 0, w^2] + 
   4*G[1, -w, 1, w^2] - 2*G[1, w^2, 0, w^2] + 2*G[1, w^2, r61, w^2] + 
   2*G[1, w^2, r62, w^2] + G[r61, 0, 0, w^2]/3 + (4*G[r61, 0, 1, w^2])/3 - 
   G[r61, 0, r61, w^2] - G[r61, 0, r62, w^2] + G[r61, 0, w^2, w^2]/3 + 
   (16*G[r61, 1, 0, w^2])/3 - (16*G[r61, 1, 1, w^2])/3 - 
   (8*G[r61, 1, r61, w^2])/3 - (8*G[r61, 1, r62, w^2])/3 + 
   (2*G[r61, 1, w^2, w^2])/3 - (4*G[r61, r61, 0, w^2])/3 - 
   (8*G[r61, r61, 1, w^2])/3 + (8*G[r61, r61, r61, w^2])/3 + 
   (8*G[r61, r61, r62, w^2])/3 - (2*G[r61, r61, w^2, w^2])/3 - 
   (4*G[r61, r62, 0, w^2])/3 - (8*G[r61, r62, 1, w^2])/3 + 
   (8*G[r61, r62, r61, w^2])/3 + (8*G[r61, r62, r62, w^2])/3 - 
   (2*G[r61, r62, w^2, w^2])/3 + G[r61, w^(-2), 0, w^2]/3 - 
   G[r61, w^(-2), r61, w^2]/3 - G[r61, w^(-2), r62, w^2]/3 - 
   2*G[r61, -w^(-1), 0, w^2] + 4*G[r61, -w^(-1), 1, w^2] - 
   2*G[r61, -w, 0, w^2] + 4*G[r61, -w, 1, w^2] + (2*G[r61, w^2, 0, w^2])/3 + 
   (2*G[r61, w^2, 1, w^2])/3 - G[r61, w^2, r61, w^2] - 
   G[r61, w^2, r62, w^2] + G[r61, w^2, w^2, w^2]/6 + G[r62, 0, 0, w^2]/3 + 
   (4*G[r62, 0, 1, w^2])/3 - G[r62, 0, r61, w^2] - G[r62, 0, r62, w^2] + 
   G[r62, 0, w^2, w^2]/3 + (16*G[r62, 1, 0, w^2])/3 - 
   (16*G[r62, 1, 1, w^2])/3 - (8*G[r62, 1, r61, w^2])/3 - 
   (8*G[r62, 1, r62, w^2])/3 + (2*G[r62, 1, w^2, w^2])/3 - 
   (4*G[r62, r61, 0, w^2])/3 - (8*G[r62, r61, 1, w^2])/3 + 
   (8*G[r62, r61, r61, w^2])/3 + (8*G[r62, r61, r62, w^2])/3 - 
   (2*G[r62, r61, w^2, w^2])/3 - (4*G[r62, r62, 0, w^2])/3 - 
   (8*G[r62, r62, 1, w^2])/3 + (8*G[r62, r62, r61, w^2])/3 + 
   (8*G[r62, r62, r62, w^2])/3 - (2*G[r62, r62, w^2, w^2])/3 + 
   G[r62, w^(-2), 0, w^2]/3 - G[r62, w^(-2), r61, w^2]/3 - 
   G[r62, w^(-2), r62, w^2]/3 - 2*G[r62, -w^(-1), 0, w^2] + 
   4*G[r62, -w^(-1), 1, w^2] - 2*G[r62, -w, 0, w^2] + 4*G[r62, -w, 1, w^2] + 
   (2*G[r62, w^2, 0, w^2])/3 + (2*G[r62, w^2, 1, w^2])/3 - 
   G[r62, w^2, r61, w^2] - G[r62, w^2, r62, w^2] + G[r62, w^2, w^2, w^2]/6 + 
   G[w^(-2), 0, 0, w^2]/6 + (2*G[w^(-2), 0, 1, w^2])/3 - 
   G[w^(-2), 0, r61, w^2]/2 - G[w^(-2), 0, r62, w^2]/2 + 
   G[w^(-2), 0, w^2, w^2]/6 + (2*G[w^(-2), 1, 0, w^2])/3 - 
   (2*G[w^(-2), 1, r61, w^2])/3 - (2*G[w^(-2), 1, r62, w^2])/3 - 
   G[w^(-2), r61, 0, w^2]/3 - (2*G[w^(-2), r61, 1, w^2])/3 + 
   (2*G[w^(-2), r61, r61, w^2])/3 + (2*G[w^(-2), r61, r62, w^2])/3 - 
   G[w^(-2), r61, w^2, w^2]/6 - G[w^(-2), r62, 0, w^2]/3 - 
   (2*G[w^(-2), r62, 1, w^2])/3 + (2*G[w^(-2), r62, r61, w^2])/3 + 
   (2*G[w^(-2), r62, r62, w^2])/3 - G[w^(-2), r62, w^2, w^2]/6 - 
   G[w^(-2), w^(-2), 0, w^2]/6 + G[w^(-2), w^(-2), r61, w^2]/6 + 
   G[w^(-2), w^(-2), r62, w^2]/6 + 2*G[-w^(-1), 0, 0, w^2] - 
   2*G[-w^(-1), 0, 1, w^2] - G[-w^(-1), 0, r61, w^2] - 
   G[-w^(-1), 0, r62, w^2] - 2*G[-w^(-1), 1, 0, w^2] + 
   2*G[-w^(-1), 1, r61, w^2] + 2*G[-w^(-1), 1, r62, w^2] - 
   G[-w^(-1), r61, 0, w^2] + 2*G[-w^(-1), r61, 1, w^2] - 
   G[-w^(-1), r62, 0, w^2] + 2*G[-w^(-1), r62, 1, w^2] + 2*G[-w, 0, 0, w^2] - 
   2*G[-w, 0, 1, w^2] - G[-w, 0, r61, w^2] - G[-w, 0, r62, w^2] - 
   2*G[-w, 1, 0, w^2] + 2*G[-w, 1, r61, w^2] + 2*G[-w, 1, r62, w^2] - 
   G[-w, r61, 0, w^2] + 2*G[-w, r61, 1, w^2] - G[-w, r62, 0, w^2] + 
   2*G[-w, r62, 1, w^2]) + 2*((2*Pi^2*G[0, w^2])/3 + 3*G[0, w]*G[0, w^2]^2 - 
   3*G[0, w^2]^3 - 6*G[0, w^2]^2*G[1, w] - (7*Pi^2*G[r61, w^2])/6 - 
   7*G[0, w]*G[0, w^2]*G[r61, w^2] + 14*G[0, w^2]^2*G[r61, w^2] + 
   14*G[0, w^2]*G[1, w]*G[r61, w^2] + 4*G[0, w]*G[r61, w^2]^2 - 
   19*G[0, w^2]*G[r61, w^2]^2 - 8*G[1, w]*G[r61, w^2]^2 + 8*G[r61, w^2]^3 - 
   (7*Pi^2*G[r62, w^2])/6 - 7*G[0, w]*G[0, w^2]*G[r62, w^2] + 
   14*G[0, w^2]^2*G[r62, w^2] + 14*G[0, w^2]*G[1, w]*G[r62, w^2] + 
   8*G[0, w]*G[r61, w^2]*G[r62, w^2] - 38*G[0, w^2]*G[r61, w^2]*G[r62, w^2] - 
   16*G[1, w]*G[r61, w^2]*G[r62, w^2] + 24*G[r61, w^2]^2*G[r62, w^2] + 
   4*G[0, w]*G[r62, w^2]^2 - 19*G[0, w^2]*G[r62, w^2]^2 - 
   8*G[1, w]*G[r62, w^2]^2 + 24*G[r61, w^2]*G[r62, w^2]^2 + 8*G[r62, w^2]^3 - 
   6*G[0, w^2]^2*G[w^(-2), w^2] + 12*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
   6*G[r61, w^2]^2*G[w^(-2), w^2] + 12*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
   12*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
   6*G[r62, w^2]^2*G[w^(-2), w^2] + (Pi^2*G[-w^(-1), w^2])/2 + 
   G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + G[0, w^2]^2*G[-w^(-1), w^2] - 
   2*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] - G[0, w]*G[r61, w^2]*
    G[-w^(-1), w^2] - 2*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] + 
   2*G[1, w]*G[r61, w^2]*G[-w^(-1), w^2] + G[r61, w^2]^2*G[-w^(-1), w^2] - 
   G[0, w]*G[r62, w^2]*G[-w^(-1), w^2] - 2*G[0, w^2]*G[r62, w^2]*
    G[-w^(-1), w^2] + 2*G[1, w]*G[r62, w^2]*G[-w^(-1), w^2] + 
   2*G[r61, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
   G[r62, w^2]^2*G[-w^(-1), w^2] + (Pi^2*G[-w, w^2])/2 + 
   G[0, w]*G[0, w^2]*G[-w, w^2] + G[0, w^2]^2*G[-w, w^2] - 
   2*G[0, w^2]*G[1, w]*G[-w, w^2] - G[0, w]*G[r61, w^2]*G[-w, w^2] - 
   2*G[0, w^2]*G[r61, w^2]*G[-w, w^2] + 2*G[1, w]*G[r61, w^2]*G[-w, w^2] + 
   G[r61, w^2]^2*G[-w, w^2] - G[0, w]*G[r62, w^2]*G[-w, w^2] - 
   2*G[0, w^2]*G[r62, w^2]*G[-w, w^2] + 2*G[1, w]*G[r62, w^2]*G[-w, w^2] + 
   2*G[r61, w^2]*G[r62, w^2]*G[-w, w^2] + G[r62, w^2]^2*G[-w, w^2] - 
   G[0, w^2]*G[0, 0, w] + G[-w^(-1), w^2]*G[0, 0, w] + 
   G[-w, w^2]*G[0, 0, w] - 3*G[0, w]*G[0, 0, w^2] + 
   6*G[0, w^2]*G[0, 0, w^2] + 6*G[1, w]*G[0, 0, w^2] - 
   5*G[r61, w^2]*G[0, 0, w^2] - 5*G[r62, w^2]*G[0, 0, w^2] - 
   G[-w^(-1), w^2]*G[0, 0, w^2] - G[-w, w^2]*G[0, 0, w^2] + 
   2*G[0, w^2]*G[0, 1, w] - 2*G[-w^(-1), w^2]*G[0, 1, w] - 
   2*G[-w, w^2]*G[0, 1, w] + 3*G[0, w]*G[0, r61, w^2] - 
   12*G[0, w^2]*G[0, r61, w^2] - 6*G[1, w]*G[0, r61, w^2] + 
   11*G[r61, w^2]*G[0, r61, w^2] + 11*G[r62, w^2]*G[0, r61, w^2] + 
   G[-w^(-1), w^2]*G[0, r61, w^2] + G[-w, w^2]*G[0, r61, w^2] + 
   3*G[0, w]*G[0, r62, w^2] - 12*G[0, w^2]*G[0, r62, w^2] - 
   6*G[1, w]*G[0, r62, w^2] + 11*G[r61, w^2]*G[0, r62, w^2] + 
   11*G[r62, w^2]*G[0, r62, w^2] + G[-w^(-1), w^2]*G[0, r62, w^2] + 
   G[-w, w^2]*G[0, r62, w^2] + 6*G[0, w^2]*G[0, w^(-2), w^2] - 
   6*G[r61, w^2]*G[0, w^(-2), w^2] - 6*G[r62, w^2]*G[0, w^(-2), w^2] + 
   2*G[0, w^2]*G[1, 0, w] - 2*G[-w^(-1), w^2]*G[1, 0, w] - 
   2*G[-w, w^2]*G[1, 0, w] - 4*G[0, w^2]*G[1, 1, w] + 
   4*G[-w^(-1), w^2]*G[1, 1, w] + 4*G[-w, w^2]*G[1, 1, w] + 
   4*G[0, w]*G[r61, 0, w^2] - 11*G[0, w^2]*G[r61, 0, w^2] - 
   8*G[1, w]*G[r61, 0, w^2] + 10*G[r61, w^2]*G[r61, 0, w^2] + 
   10*G[r62, w^2]*G[r61, 0, w^2] + G[-w^(-1), w^2]*G[r61, 0, w^2] + 
   G[-w, w^2]*G[r61, 0, w^2] - 4*G[0, w]*G[r61, r61, w^2] + 
   17*G[0, w^2]*G[r61, r61, w^2] + 8*G[1, w]*G[r61, r61, w^2] - 
   16*G[r61, w^2]*G[r61, r61, w^2] - 16*G[r62, w^2]*G[r61, r61, w^2] - 
   G[-w^(-1), w^2]*G[r61, r61, w^2] - G[-w, w^2]*G[r61, r61, w^2] - 
   4*G[0, w]*G[r61, r62, w^2] + 17*G[0, w^2]*G[r61, r62, w^2] + 
   8*G[1, w]*G[r61, r62, w^2] - 16*G[r61, w^2]*G[r61, r62, w^2] - 
   16*G[r62, w^2]*G[r61, r62, w^2] - G[-w^(-1), w^2]*G[r61, r62, w^2] - 
   G[-w, w^2]*G[r61, r62, w^2] - 6*G[0, w^2]*G[r61, w^(-2), w^2] + 
   6*G[r61, w^2]*G[r61, w^(-2), w^2] + 6*G[r62, w^2]*G[r61, w^(-2), w^2] + 
   4*G[0, w]*G[r62, 0, w^2] - 11*G[0, w^2]*G[r62, 0, w^2] - 
   8*G[1, w]*G[r62, 0, w^2] + 10*G[r61, w^2]*G[r62, 0, w^2] + 
   10*G[r62, w^2]*G[r62, 0, w^2] + G[-w^(-1), w^2]*G[r62, 0, w^2] + 
   G[-w, w^2]*G[r62, 0, w^2] - 4*G[0, w]*G[r62, r61, w^2] + 
   17*G[0, w^2]*G[r62, r61, w^2] + 8*G[1, w]*G[r62, r61, w^2] - 
   16*G[r61, w^2]*G[r62, r61, w^2] - 16*G[r62, w^2]*G[r62, r61, w^2] - 
   G[-w^(-1), w^2]*G[r62, r61, w^2] - G[-w, w^2]*G[r62, r61, w^2] - 
   4*G[0, w]*G[r62, r62, w^2] + 17*G[0, w^2]*G[r62, r62, w^2] + 
   8*G[1, w]*G[r62, r62, w^2] - 16*G[r61, w^2]*G[r62, r62, w^2] - 
   16*G[r62, w^2]*G[r62, r62, w^2] - G[-w^(-1), w^2]*G[r62, r62, w^2] - 
   G[-w, w^2]*G[r62, r62, w^2] - 6*G[0, w^2]*G[r62, w^(-2), w^2] + 
   6*G[r61, w^2]*G[r62, w^(-2), w^2] + 6*G[r62, w^2]*G[r62, w^(-2), w^2] + 
   6*G[0, w^2]*G[w^(-2), 0, w^2] - 6*G[r61, w^2]*G[w^(-2), 0, w^2] - 
   6*G[r62, w^2]*G[w^(-2), 0, w^2] - 6*G[0, w^2]*G[w^(-2), r61, w^2] + 
   6*G[r61, w^2]*G[w^(-2), r61, w^2] + 6*G[r62, w^2]*G[w^(-2), r61, w^2] - 
   6*G[0, w^2]*G[w^(-2), r62, w^2] + 6*G[r61, w^2]*G[w^(-2), r62, w^2] + 
   6*G[r62, w^2]*G[w^(-2), r62, w^2] - G[0, w]*G[-w^(-1), 0, w^2] - 
   G[0, w^2]*G[-w^(-1), 0, w^2] + 2*G[1, w]*G[-w^(-1), 0, w^2] + 
   G[r61, w^2]*G[-w^(-1), 0, w^2] + G[r62, w^2]*G[-w^(-1), 0, w^2] + 
   G[0, w]*G[-w^(-1), r61, w^2] + G[0, w^2]*G[-w^(-1), r61, w^2] - 
   2*G[1, w]*G[-w^(-1), r61, w^2] - G[r61, w^2]*G[-w^(-1), r61, w^2] - 
   G[r62, w^2]*G[-w^(-1), r61, w^2] + G[0, w]*G[-w^(-1), r62, w^2] + 
   G[0, w^2]*G[-w^(-1), r62, w^2] - 2*G[1, w]*G[-w^(-1), r62, w^2] - 
   G[r61, w^2]*G[-w^(-1), r62, w^2] - G[r62, w^2]*G[-w^(-1), r62, w^2] - 
   G[0, w]*G[-w, 0, w^2] - G[0, w^2]*G[-w, 0, w^2] + 
   2*G[1, w]*G[-w, 0, w^2] + G[r61, w^2]*G[-w, 0, w^2] + 
   G[r62, w^2]*G[-w, 0, w^2] + G[0, w]*G[-w, r61, w^2] + 
   G[0, w^2]*G[-w, r61, w^2] - 2*G[1, w]*G[-w, r61, w^2] - 
   G[r61, w^2]*G[-w, r61, w^2] - G[r62, w^2]*G[-w, r61, w^2] + 
   G[0, w]*G[-w, r62, w^2] + G[0, w^2]*G[-w, r62, w^2] - 
   2*G[1, w]*G[-w, r62, w^2] - G[r61, w^2]*G[-w, r62, w^2] - 
   G[r62, w^2]*G[-w, r62, w^2] - 3*G[0, 0, 0, w^2] + 3*G[0, 0, r61, w^2] + 
   3*G[0, 0, r62, w^2] + 9*G[0, r61, 0, w^2] - 9*G[0, r61, r61, w^2] - 
   9*G[0, r61, r62, w^2] + 9*G[0, r62, 0, w^2] - 9*G[0, r62, r61, w^2] - 
   9*G[0, r62, r62, w^2] - 6*G[0, w^(-2), 0, w^2] + 
   6*G[0, w^(-2), r61, w^2] + 6*G[0, w^(-2), r62, w^2] - 
   6*G[0, w^2, 0, w^2] + 6*G[0, w^2, r61, w^2] + 6*G[0, w^2, r62, w^2] + 
   2*G[r61, 0, 0, w^2] - 2*G[r61, 0, r61, w^2] - 2*G[r61, 0, r62, w^2] - 
   8*G[r61, r61, 0, w^2] + 8*G[r61, r61, r61, w^2] + 
   8*G[r61, r61, r62, w^2] - 8*G[r61, r62, 0, w^2] + 
   8*G[r61, r62, r61, w^2] + 8*G[r61, r62, r62, w^2] + 
   6*G[r61, w^(-2), 0, w^2] - 6*G[r61, w^(-2), r61, w^2] - 
   6*G[r61, w^(-2), r62, w^2] + 6*G[r61, w^2, 0, w^2] - 
   6*G[r61, w^2, r61, w^2] - 6*G[r61, w^2, r62, w^2] + 2*G[r62, 0, 0, w^2] - 
   2*G[r62, 0, r61, w^2] - 2*G[r62, 0, r62, w^2] - 8*G[r62, r61, 0, w^2] + 
   8*G[r62, r61, r61, w^2] + 8*G[r62, r61, r62, w^2] - 
   8*G[r62, r62, 0, w^2] + 8*G[r62, r62, r61, w^2] + 
   8*G[r62, r62, r62, w^2] + 6*G[r62, w^(-2), 0, w^2] - 
   6*G[r62, w^(-2), r61, w^2] - 6*G[r62, w^(-2), r62, w^2] + 
   6*G[r62, w^2, 0, w^2] - 6*G[r62, w^2, r61, w^2] - 
   6*G[r62, w^2, r62, w^2] + G[-w^(-1), 0, 0, w^2] - 
   G[-w^(-1), 0, r61, w^2] - G[-w^(-1), 0, r62, w^2] - 
   G[-w^(-1), r61, 0, w^2] + G[-w^(-1), r61, r61, w^2] + 
   G[-w^(-1), r61, r62, w^2] - G[-w^(-1), r62, 0, w^2] + 
   G[-w^(-1), r62, r61, w^2] + G[-w^(-1), r62, r62, w^2] + G[-w, 0, 0, w^2] - 
   G[-w, 0, r61, w^2] - G[-w, 0, r62, w^2] - G[-w, r61, 0, w^2] + 
   G[-w, r61, r61, w^2] + G[-w, r61, r62, w^2] - G[-w, r62, 0, w^2] + 
   G[-w, r62, r61, w^2] + G[-w, r62, r62, w^2]) - 6*G[-w, -w^(-1), 0, w^2] + 
 2*(G[0, -w]^2*G[0, w^2] - 2*G[0, -w]*G[0, w^2]*G[1, -w] - 
   (2*Pi^2*G[1, w^2])/3 - 2*G[0, -w]^2*G[1, w^2] - 
   (2*I)*Pi*G[0, w]*G[1, w^2] + 2*G[0, -w]*G[0, w^2]*G[1, w^2] + 
   4*G[0, -w]*G[1, -w]*G[1, w^2] - 4*G[0, w^2]*G[1, -w]*G[1, w^2] + 
   (2*I)*Pi*G[1, w^2]*G[r1, w] + (2*I)*Pi*G[1, w^2]*G[r2, w] - 
   G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 2*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] + 
   2*G[0, -w]*G[1, w^2]*G[-w^(-1), -w] - 4*G[1, -w]*G[1, w^2]*
    G[-w^(-1), -w] + (Pi^2*G[-w^(-1), w^2])/6 - 
   G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] - G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 
   2*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] - 2*G[0, -w]*G[1, w^2]*
    G[-w^(-1), w^2] + 4*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
   (Pi^2*G[-w, w^2])/2 + (2*I)*Pi*G[0, w]*G[-w, w^2] - 
   G[0, -w]*G[0, w^2]*G[-w, w^2] + G[0, w]*G[0, w^2]*G[-w, w^2] + 
   2*G[0, w^2]*G[1, -w]*G[-w, w^2] - 2*G[0, -w]*G[1, w^2]*G[-w, w^2] + 
   4*G[1, -w]*G[1, w^2]*G[-w, w^2] - (2*I)*Pi*G[r1, w]*G[-w, w^2] - 
   (2*I)*Pi*G[r2, w]*G[-w, w^2] + 4*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
   8*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - G[0, w^2]*G[0, 0, -w] + 
   2*G[1, w^2]*G[0, 0, -w] - G[0, w^2]*G[0, 0, w] + 2*G[1, w^2]*G[0, 0, w] + 
   3*G[-w^(-1), w^2]*G[0, 0, w] - 3*G[-w, w^2]*G[0, 0, w] - 
   G[0, -w]*G[0, 0, w^2] + 2*G[1, -w]*G[0, 0, w^2] - 
   2*G[1, w^2]*G[0, 0, w^2] + G[-w^(-1), w^2]*G[0, 0, w^2] + 
   G[-w, w^2]*G[0, 0, w^2] + 2*G[0, w^2]*G[0, 1, -w] - 
   4*G[1, w^2]*G[0, 1, -w] - 4*G[1, w^2]*G[0, 1, w] + 
   4*G[-w, w^2]*G[0, 1, w] + 4*G[1, w^2]*G[0, 1, w^2] - 
   2*G[-w^(-1), w^2]*G[0, 1, w^2] - 2*G[-w, w^2]*G[0, 1, w^2] + 
   G[0, -w]*G[0, -w^(-1), w^2] - 2*G[1, -w]*G[0, -w^(-1), w^2] - 
   G[0, w^2]*G[0, -w, -w] + 2*G[1, w^2]*G[0, -w, -w] + 
   G[0, -w]*G[0, -w, w^2] - 2*G[1, -w]*G[0, -w, w^2] + 
   2*G[0, w^2]*G[1, -w, -w] - 4*G[1, w^2]*G[1, -w, -w] - 
   2*G[1, w^2]*G[r1, 0, w] + 2*G[-w, w^2]*G[r1, 0, w] + 
   4*G[1, w^2]*G[r1, 1, w] - 4*G[-w, w^2]*G[r1, 1, w] - 
   2*G[1, w^2]*G[r2, 0, w] + 2*G[-w, w^2]*G[r2, 0, w] + 
   4*G[1, w^2]*G[r2, 1, w] - 4*G[-w, w^2]*G[r2, 1, w] + 
   G[0, w^2]*G[-w^(-1), 0, -w] - 2*G[1, w^2]*G[-w^(-1), 0, -w] + 
   G[0, -w]*G[-w^(-1), 0, w^2] + G[0, w]*G[-w^(-1), 0, w^2] - 
   2*G[1, -w]*G[-w^(-1), 0, w^2] + 2*G[1, w^2]*G[-w^(-1), 0, w^2] - 
   2*G[-w, w^2]*G[-w^(-1), 0, w^2] - 2*G[0, w^2]*G[-w^(-1), 1, -w] + 
   4*G[1, w^2]*G[-w^(-1), 1, -w] - 4*G[1, w^2]*G[-w^(-1), 1, w^2] + 
   4*G[-w, w^2]*G[-w^(-1), 1, w^2] - 2*G[0, -w]*G[-w^(-1), -w, w^2] + 
   4*G[1, -w]*G[-w^(-1), -w, w^2] + G[0, -w]*G[-w, 0, w^2] - 
   G[0, w]*G[-w, 0, w^2] - 2*G[1, -w]*G[-w, 0, w^2] + 
   2*G[1, w^2]*G[-w, 0, w^2] - 2*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
   4*G[1, w^2]*G[-w, 1, w^2] + 4*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
   2*G[0, -w]*G[-w, -w^(-1), w^2] + 4*G[1, -w]*G[-w, -w^(-1), w^2] + 
   G[0, 0, 0, w^2] - 2*G[0, 0, 1, w^2] - G[0, -w^(-1), 0, w^2] + 
   2*G[0, -w^(-1), 1, w^2] - G[0, -w, 0, w^2] + 2*G[0, -w, 1, w^2] - 
   G[-w^(-1), 0, 0, w^2] + 2*G[-w^(-1), 0, 1, w^2] + 
   2*G[-w^(-1), -w, 0, w^2] - 4*G[-w^(-1), -w, 1, w^2] - G[-w, 0, 0, w^2] + 
   2*G[-w, 0, 1, w^2] + 2*G[-w, -w^(-1), 0, w^2] - 
   4*G[-w, -w^(-1), 1, w^2]) + 12*G[-w, -w^(-1), 1, w^2] - 
 4*G[-w, -w, 0, w^2] + 8*G[-w, -w, 1, w^2] + (2*Pi*GI[0, r2])/3 + 
 (((4*I)/3)*Pi^3 - 2*Pi^2*G[-1, w^2] - (16*Pi^2*G[0, w])/3 - 
   (12*I)*Pi*G[-1, w^2]*G[0, w] + (Pi^2*G[0, w^2])/3 - 
   12*G[-1, w^2]*G[0, w]*G[0, w^2] - (4*Pi^2*G[1, w^2])/3 - 
   (8*I)*Pi*G[0, w]*G[1, w^2] - 8*G[0, w]*G[0, w^2]*G[1, w^2] + 
   (14*Pi^2*G[r1, w])/3 + (12*I)*Pi*G[-1, w^2]*G[r1, w] + 
   (8*I)*Pi*G[1, w^2]*G[r1, w] + (14*Pi^2*G[r2, w])/3 + 
   (12*I)*Pi*G[-1, w^2]*G[r2, w] + (8*I)*Pi*G[1, w^2]*G[r2, w] + 
   (4*Pi^2*G[w^(-2), w^2])/3 - 2*G[0, -w]^2*G[w^(-2), w^2] + 
   (10*I)*Pi*G[0, w]*G[w^(-2), w^2] - 4*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + 
   6*G[0, w]*G[0, w^2]*G[w^(-2), w^2] + 4*G[0, -w]*G[1, -w]*G[w^(-2), w^2] + 
   8*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] - (10*I)*Pi*G[r1, w]*G[w^(-2), w^2] - 
   (10*I)*Pi*G[r2, w]*G[w^(-2), w^2] + 2*G[0, -w]*G[w^(-2), w^2]*
    G[-w^(-1), -w] - 4*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
   12*G[-1, w^2]*G[0, -w]*G[-w^(-1), w^2] + 10*G[0, -w]^2*G[-w^(-1), w^2] + 
   (2*I)*Pi*G[0, w]*G[-w^(-1), w^2] + 2*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 
   4*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 24*G[-1, w^2]*G[1, -w]*
    G[-w^(-1), w^2] - 36*G[0, -w]*G[1, -w]*G[-w^(-1), w^2] - 
   4*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] + 32*G[1, -w]^2*G[-w^(-1), w^2] - 
   8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] + 16*G[1, -w]*G[1, w^2]*
    G[-w^(-1), w^2] - (2*I)*Pi*G[r1, w]*G[-w^(-1), w^2] - 
   (2*I)*Pi*G[r2, w]*G[-w^(-1), w^2] + 10*G[0, -w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - 20*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   2*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 4*G[1, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] + 2*G[0, -w]*G[-w^(-1), w^2]^2 - 
   4*G[1, -w]*G[-w^(-1), w^2]^2 + (4*Pi^2*G[-w, w^2])/3 + 
   12*G[-1, w^2]*G[0, -w]*G[-w, w^2] - 10*G[0, -w]^2*G[-w, w^2] + 
   (6*I)*Pi*G[0, w]*G[-w, w^2] - 2*G[0, -w]*G[0, w^2]*G[-w, w^2] + 
   4*G[0, w]*G[0, w^2]*G[-w, w^2] - 24*G[-1, w^2]*G[1, -w]*G[-w, w^2] + 
   36*G[0, -w]*G[1, -w]*G[-w, w^2] + 4*G[0, w^2]*G[1, -w]*G[-w, w^2] - 
   32*G[1, -w]^2*G[-w, w^2] + 8*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
   16*G[1, -w]*G[1, w^2]*G[-w, w^2] - (6*I)*Pi*G[r1, w]*G[-w, w^2] - 
   (6*I)*Pi*G[r2, w]*G[-w, w^2] - 2*G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
   4*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] + 2*G[0, -w]*G[-w^(-1), -w]*
    G[-w, w^2] - 4*G[1, -w]*G[-w^(-1), -w]*G[-w, w^2] - 
   2*G[0, -w]*G[-w, w^2]^2 + 4*G[1, -w]*G[-w, w^2]^2 + 
   12*G[0, w^2]*G[-1, 0, w] + 12*G[0, w]*G[-1, 0, w^2] + 
   12*G[0, -w]*G[-1, -w^(-1), w^2] - 24*G[1, -w]*G[-1, -w^(-1), w^2] - 
   12*G[0, -w]*G[-1, -w, w^2] + 24*G[1, -w]*G[-1, -w, w^2] + 
   2*G[w^(-2), w^2]*G[0, 0, -w] - 10*G[-w^(-1), w^2]*G[0, 0, -w] + 
   10*G[-w, w^2]*G[0, 0, -w] - (8*I)*Pi*G[0, 0, w] + 
   36*G[-1, w^2]*G[0, 0, w] - 8*G[0, w^2]*G[0, 0, w] + 
   24*G[1, w^2]*G[0, 0, w] - 34*G[w^(-2), w^2]*G[0, 0, w] - 
   14*G[-w^(-1), w^2]*G[0, 0, w] - 10*G[-w, w^2]*G[0, 0, w] + 
   4*G[w^(-2), w^2]*G[0, 0, w^2] - 2*G[-w^(-1), w^2]*G[0, 0, w^2] + 
   2*G[-w, w^2]*G[0, 0, w^2] - 4*G[w^(-2), w^2]*G[0, 1, -w] + 
   20*G[-w^(-1), w^2]*G[0, 1, -w] - 20*G[-w, w^2]*G[0, 1, -w] + 
   (16*I)*Pi*G[0, 1, w] - 24*G[-1, w^2]*G[0, 1, w] - 
   16*G[1, w^2]*G[0, 1, w] + 20*G[w^(-2), w^2]*G[0, 1, w] + 
   4*G[-w^(-1), w^2]*G[0, 1, w] + 12*G[-w, w^2]*G[0, 1, w] - 
   8*G[w^(-2), w^2]*G[0, 1, w^2] + 4*G[-w^(-1), w^2]*G[0, 1, w^2] - 
   4*G[-w, w^2]*G[0, 1, w^2] + 2*G[w^(-2), w^2]*G[0, -w, -w] - 
   2*G[-w^(-1), w^2]*G[0, -w, -w] + 2*G[-w, w^2]*G[0, -w, -w] + 
   6*G[0, -w]*G[0, w^2, w^2] + 6*G[0, w]*G[0, w^2, w^2] - 
   12*G[1, -w]*G[0, w^2, w^2] + 16*G[-w^(-1), w^2]*G[1, 0, -w] - 
   16*G[-w, w^2]*G[1, 0, -w] + 4*G[0, w^2]*G[1, 0, w] + 
   8*G[0, w]*G[1, 0, w^2] - 32*G[-w^(-1), w^2]*G[1, 1, -w] + 
   32*G[-w, w^2]*G[1, 1, -w] + 8*G[0, -w]*G[1, -w^(-1), w^2] - 
   16*G[1, -w]*G[1, -w^(-1), w^2] - 4*G[w^(-2), w^2]*G[1, -w, -w] + 
   4*G[-w^(-1), w^2]*G[1, -w, -w] - 4*G[-w, w^2]*G[1, -w, -w] - 
   8*G[0, -w]*G[1, -w, w^2] + 16*G[1, -w]*G[1, -w, w^2] + 
   (8*I)*Pi*G[r1, 0, w] - 12*G[-1, w^2]*G[r1, 0, w] - 
   8*G[1, w^2]*G[r1, 0, w] + 10*G[w^(-2), w^2]*G[r1, 0, w] + 
   2*G[-w^(-1), w^2]*G[r1, 0, w] + 6*G[-w, w^2]*G[r1, 0, w] - 
   (16*I)*Pi*G[r1, 1, w] + 24*G[-1, w^2]*G[r1, 1, w] + 
   16*G[1, w^2]*G[r1, 1, w] - 20*G[w^(-2), w^2]*G[r1, 1, w] - 
   4*G[-w^(-1), w^2]*G[r1, 1, w] - 12*G[-w, w^2]*G[r1, 1, w] + 
   (8*I)*Pi*G[r2, 0, w] - 12*G[-1, w^2]*G[r2, 0, w] - 
   8*G[1, w^2]*G[r2, 0, w] + 10*G[w^(-2), w^2]*G[r2, 0, w] + 
   2*G[-w^(-1), w^2]*G[r2, 0, w] + 6*G[-w, w^2]*G[r2, 0, w] - 
   (16*I)*Pi*G[r2, 1, w] + 24*G[-1, w^2]*G[r2, 1, w] + 
   16*G[1, w^2]*G[r2, 1, w] - 20*G[w^(-2), w^2]*G[r2, 1, w] - 
   4*G[-w^(-1), w^2]*G[r2, 1, w] - 12*G[-w, w^2]*G[r2, 1, w] + 
   6*G[0, -w]*G[w^(-2), 0, w^2] - 6*G[0, w]*G[w^(-2), 0, w^2] - 
   12*G[1, -w]*G[w^(-2), 0, w^2] - 12*G[0, -w]*G[w^(-2), -w^(-1), w^2] + 
   24*G[1, -w]*G[w^(-2), -w^(-1), w^2] - 2*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 
   2*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] - 2*G[-w, w^2]*G[-w^(-1), 0, -w] + 
   12*G[-1, w^2]*G[-w^(-1), 0, w^2] - 12*G[0, -w]*G[-w^(-1), 0, w^2] - 
   4*G[0, w]*G[-w^(-1), 0, w^2] + 24*G[1, -w]*G[-w^(-1), 0, w^2] + 
   8*G[1, w^2]*G[-w^(-1), 0, w^2] - 10*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 
   2*G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] - 6*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
   4*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 4*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] + 
   4*G[-w, w^2]*G[-w^(-1), 1, -w] - 24*G[-1, w^2]*G[-w^(-1), 1, w^2] + 
   16*G[0, -w]*G[-w^(-1), 1, w^2] - 32*G[1, -w]*G[-w^(-1), 1, w^2] - 
   16*G[1, w^2]*G[-w^(-1), 1, w^2] + 20*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
   4*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 12*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
   8*G[0, -w]*G[-w^(-1), -w, w^2] - 16*G[1, -w]*G[-w^(-1), -w, w^2] - 
   12*G[-1, w^2]*G[-w, 0, w^2] + 12*G[0, -w]*G[-w, 0, w^2] - 
   4*G[0, w]*G[-w, 0, w^2] - 24*G[1, -w]*G[-w, 0, w^2] - 
   8*G[1, w^2]*G[-w, 0, w^2] + 2*G[w^(-2), w^2]*G[-w, 0, w^2] + 
   6*G[-w^(-1), w^2]*G[-w, 0, w^2] + 2*G[-w, w^2]*G[-w, 0, w^2] + 
   24*G[-1, w^2]*G[-w, 1, w^2] - 16*G[0, -w]*G[-w, 1, w^2] + 
   32*G[1, -w]*G[-w, 1, w^2] + 16*G[1, w^2]*G[-w, 1, w^2] - 
   4*G[w^(-2), w^2]*G[-w, 1, w^2] - 12*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
   4*G[-w, w^2]*G[-w, 1, w^2] - 8*G[0, -w]*G[-w, -w^(-1), w^2] + 
   16*G[1, -w]*G[-w, -w^(-1), w^2] - 12*G[0, -w]*G[-w, w^2, w^2] + 
   24*G[1, -w]*G[-w, w^2, w^2] - 12*G[-1, -w^(-1), 0, w^2] + 
   24*G[-1, -w^(-1), 1, w^2] + 12*G[-1, -w, 0, w^2] - 24*G[-1, -w, 1, w^2] - 
   24*G[0, -1, 0, w] + 12*G[0, 0, 0, w] - 16*G[0, 0, 1, w] - 
   6*G[0, 0, w^2, w^2] - 24*G[0, 1, 0, w] + 32*G[0, 1, 1, w] + 
   12*G[0, 1, w^2, w^2] - 6*G[0, w^2, 0, w^2] + 12*G[0, w^2, 1, w^2] - 
   8*G[1, -w^(-1), 0, w^2] + 16*G[1, -w^(-1), 1, w^2] + 8*G[1, -w, 0, w^2] - 
   16*G[1, -w, 1, w^2] + 4*G[r1, 0, 0, w] + 16*G[r1, 0, 1, w] + 
   16*G[r1, 1, 0, w] - 32*G[r1, 1, 1, w] + 4*G[r2, 0, 0, w] + 
   16*G[r2, 0, 1, w] + 16*G[r2, 1, 0, w] - 32*G[r2, 1, 1, w] - 
   6*G[w^(-2), 0, 0, w^2] + 12*G[w^(-2), 0, 1, w^2] + 
   12*G[w^(-2), -w^(-1), 0, w^2] - 24*G[w^(-2), -w^(-1), 1, w^2] + 
   12*G[-w^(-1), 0, 0, w^2] - 24*G[-w^(-1), 0, 1, w^2] - 
   16*G[-w^(-1), 1, 0, w^2] + 32*G[-w^(-1), 1, 1, w^2] - 
   8*G[-w^(-1), -w, 0, w^2] + 16*G[-w^(-1), -w, 1, w^2] - 
   12*G[-w, 0, 0, w^2] + 24*G[-w, 0, 1, w^2] + 12*G[-w, 0, w^2, w^2] + 
   16*G[-w, 1, 0, w^2] - 32*G[-w, 1, 1, w^2] - 24*G[-w, 1, w^2, w^2] + 
   8*G[-w, -w^(-1), 0, w^2] - 16*G[-w, -w^(-1), 1, w^2] + 
   12*G[-w, w^2, 0, w^2] - 24*G[-w, w^2, 1, w^2] - 12*Zeta[3])/2 + 
 ((-2*Pi^2*G[0, w])/3 + (4*Pi^2*G[1, w])/3 + 8*G[0, 0, 0, w] - 
   16*G[0, 0, 1, w] - 16*G[0, 1, 0, w] + 32*G[0, 1, 1, w] - 
   16*G[1, 0, 0, w] + 32*G[1, 0, 1, w] + 32*G[1, 1, 0, w] - 
   64*G[1, 1, 1, w] - 10*Zeta[3])/4 + 
 3*(((23*I)/162)*Pi^3 - (11*Pi^2*G[0, w])/12 - (Pi^2*G[-I, r1])/2 + 
   (Pi^2*G[-I, w])/2 - (Pi^2*G[I, r1])/2 + (Pi^2*G[I, w])/2 + 
   (Pi^2*G[r1, w])/6 + (Pi^2*G[r2, w])/6 - 9*G[0, -1, 0, w] - 
   (5*G[0, 0, 0, w])/2 - 3*G[0, 1, 0, w] - 4*G[-I, 0, 0, r1] + 
   4*G[-I, 0, 0, w] - 4*G[I, 0, 0, r1] + 4*G[I, 0, 0, w] + 3*G[1, 0, 0, w] + 
   3*G[r1, 0, 0, w] + 3*G[r2, 0, 0, w] - (2*Pi*GI[0, r2])/3 - 
   (10*Zeta[3])/3) - 4*((Pi^2*G[0, w^2])/6 + G[0, w^2]^3/2 - 
   (Pi^2*G[r61, w^2])/6 - (7*G[0, w^2]^2*G[r61, w^2])/2 + 
   3*G[0, w^2]*G[r61, w^2]^2 - (Pi^2*G[r62, w^2])/6 - 
   (7*G[0, w^2]^2*G[r62, w^2])/2 + 6*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
   3*G[0, w^2]*G[r62, w^2]^2 + 2*G[0, w^2]^2*G[w^(-2), w^2] + 
   G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 3*G[r61, w^2]^2*G[w^(-2), w^2] + 
   G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 6*G[r61, w^2]*G[r62, w^2]*
    G[w^(-2), w^2] - 3*G[r62, w^2]^2*G[w^(-2), w^2] - 
   (5*G[0, w^2]*G[w^(-2), w^2]^2)/2 + (5*G[r61, w^2]*G[w^(-2), w^2]^2)/2 + 
   (5*G[r62, w^2]*G[w^(-2), w^2]^2)/2 - G[0, w^2]*G[0, 0, w^2] + 
   (3*G[r61, w^2]*G[0, 0, w^2])/2 + (3*G[r62, w^2]*G[0, 0, w^2])/2 - 
   (G[w^(-2), w^2]*G[0, 0, w^2])/2 + (5*G[0, w^2]*G[0, r61, w^2])/2 - 
   3*G[r61, w^2]*G[0, r61, w^2] - 3*G[r62, w^2]*G[0, r61, w^2] + 
   (G[w^(-2), w^2]*G[0, r61, w^2])/2 + (5*G[0, w^2]*G[0, r62, w^2])/2 - 
   3*G[r61, w^2]*G[0, r62, w^2] - 3*G[r62, w^2]*G[0, r62, w^2] + 
   (G[w^(-2), w^2]*G[0, r62, w^2])/2 - (3*G[0, w^2]*G[0, w^(-2), w^2])/2 + 
   (3*G[r61, w^2]*G[0, w^(-2), w^2])/2 + (3*G[r62, w^2]*G[0, w^(-2), w^2])/
    2 + (G[0, w^2]*G[0, w^2, w^2])/2 + 2*G[r61, w^2]*G[0, w^2, w^2] + 
   2*G[r62, w^2]*G[0, w^2, w^2] - (5*G[w^(-2), w^2]*G[0, w^2, w^2])/2 + 
   3*G[0, w^2]*G[r61, 0, w^2] - G[r61, w^2]*G[r61, 0, w^2] - 
   G[r62, w^2]*G[r61, 0, w^2] - 2*G[w^(-2), w^2]*G[r61, 0, w^2] - 
   2*G[0, w^2]*G[r61, r61, w^2] + 2*G[w^(-2), w^2]*G[r61, r61, w^2] - 
   2*G[0, w^2]*G[r61, r62, w^2] + 2*G[w^(-2), w^2]*G[r61, r62, w^2] - 
   G[0, w^2]*G[r61, w^(-2), w^2] + G[r61, w^2]*G[r61, w^(-2), w^2] + 
   G[r62, w^2]*G[r61, w^(-2), w^2] - (G[0, w^2]*G[r61, w^2, w^2])/2 - 
   2*G[r61, w^2]*G[r61, w^2, w^2] - 2*G[r62, w^2]*G[r61, w^2, w^2] + 
   (5*G[w^(-2), w^2]*G[r61, w^2, w^2])/2 + 3*G[0, w^2]*G[r62, 0, w^2] - 
   G[r61, w^2]*G[r62, 0, w^2] - G[r62, w^2]*G[r62, 0, w^2] - 
   2*G[w^(-2), w^2]*G[r62, 0, w^2] - 2*G[0, w^2]*G[r62, r61, w^2] + 
   2*G[w^(-2), w^2]*G[r62, r61, w^2] - 2*G[0, w^2]*G[r62, r62, w^2] + 
   2*G[w^(-2), w^2]*G[r62, r62, w^2] - G[0, w^2]*G[r62, w^(-2), w^2] + 
   G[r61, w^2]*G[r62, w^(-2), w^2] + G[r62, w^2]*G[r62, w^(-2), w^2] - 
   (G[0, w^2]*G[r62, w^2, w^2])/2 - 2*G[r61, w^2]*G[r62, w^2, w^2] - 
   2*G[r62, w^2]*G[r62, w^2, w^2] + (5*G[w^(-2), w^2]*G[r62, w^2, w^2])/2 - 
   2*G[0, w^2]*G[w^(-2), 0, w^2] - (G[r61, w^2]*G[w^(-2), 0, w^2])/2 - 
   (G[r62, w^2]*G[w^(-2), 0, w^2])/2 + (5*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/
    2 - (G[0, w^2]*G[w^(-2), r61, w^2])/2 + 
   3*G[r61, w^2]*G[w^(-2), r61, w^2] + 3*G[r62, w^2]*G[w^(-2), r61, w^2] - 
   (5*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/2 - (G[0, w^2]*G[w^(-2), r62, w^2])/
    2 + 3*G[r61, w^2]*G[w^(-2), r62, w^2] + 
   3*G[r62, w^2]*G[w^(-2), r62, w^2] - (5*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/
    2 + (5*G[0, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
   (5*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/2 - 
   (5*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/2 + G[0, 0, 0, w^2]/2 - 
   G[0, 0, r61, w^2]/2 - G[0, 0, r62, w^2]/2 - G[0, 0, w^2, w^2]/2 - 
   2*G[0, r61, 0, w^2] + 2*G[0, r61, r61, w^2] + 2*G[0, r61, r62, w^2] + 
   G[0, r61, w^2, w^2]/2 - 2*G[0, r62, 0, w^2] + 2*G[0, r62, r61, w^2] + 
   2*G[0, r62, r62, w^2] + G[0, r62, w^2, w^2]/2 + 
   (3*G[0, w^(-2), 0, w^2])/2 - (3*G[0, w^(-2), r61, w^2])/2 - 
   (3*G[0, w^(-2), r62, w^2])/2 + G[0, w^2, 0, w^2] - G[0, w^2, r61, w^2] - 
   G[0, w^2, r62, w^2] - (5*G[0, w^2, w^2, w^2])/2 - G[r61, 0, 0, w^2] + 
   G[r61, 0, r61, w^2] + G[r61, 0, r62, w^2] - 2*G[r61, 0, w^2, w^2] + 
   2*G[r61, r61, w^2, w^2] + 2*G[r61, r62, w^2, w^2] + 
   G[r61, w^(-2), 0, w^2] - G[r61, w^(-2), r61, w^2] - 
   G[r61, w^(-2), r62, w^2] - G[r61, w^2, 0, w^2] + G[r61, w^2, r61, w^2] + 
   G[r61, w^2, r62, w^2] + (5*G[r61, w^2, w^2, w^2])/2 - G[r62, 0, 0, w^2] + 
   G[r62, 0, r61, w^2] + G[r62, 0, r62, w^2] - 2*G[r62, 0, w^2, w^2] + 
   2*G[r62, r61, w^2, w^2] + 2*G[r62, r62, w^2, w^2] + 
   G[r62, w^(-2), 0, w^2] - G[r62, w^(-2), r61, w^2] - 
   G[r62, w^(-2), r62, w^2] - G[r62, w^2, 0, w^2] + G[r62, w^2, r61, w^2] + 
   G[r62, w^2, r62, w^2] + (5*G[r62, w^2, w^2, w^2])/2 + 
   G[w^(-2), 0, 0, w^2]/2 - G[w^(-2), 0, r61, w^2]/2 - 
   G[w^(-2), 0, r62, w^2]/2 + (5*G[w^(-2), 0, w^2, w^2])/2 + 
   2*G[w^(-2), r61, 0, w^2] - 2*G[w^(-2), r61, r61, w^2] - 
   2*G[w^(-2), r61, r62, w^2] - (5*G[w^(-2), r61, w^2, w^2])/2 + 
   2*G[w^(-2), r62, 0, w^2] - 2*G[w^(-2), r62, r61, w^2] - 
   2*G[w^(-2), r62, r62, w^2] - (5*G[w^(-2), r62, w^2, w^2])/2 - 
   (5*G[w^(-2), w^(-2), 0, w^2])/2 + (5*G[w^(-2), w^(-2), r61, w^2])/2 + 
   (5*G[w^(-2), w^(-2), r62, w^2])/2 - (5*Zeta[3])/2) + 
 3*((Pi^2*G[0, w])/3 - (Pi^2*G[r1, w])/3 - (Pi^2*G[r2, w])/3 + 
   4*G[0, 0, 0, w] + 4*G[1, 0, 0, w] - 6*G[r1, 0, 0, w] - 6*G[r2, 0, 0, w] - 
   2*Zeta[3]) + (5*((-2*Pi^2*G[0, w^2])/3 - 8*G[0, w^2]^3 + 
    (2*Pi^2*G[r61, w^2])/3 + 44*G[0, w^2]^2*G[r61, w^2] - 
    68*G[0, w^2]*G[r61, w^2]^2 + 32*G[r61, w^2]^3 + (2*Pi^2*G[r62, w^2])/3 + 
    44*G[0, w^2]^2*G[r62, w^2] - 136*G[0, w^2]*G[r61, w^2]*G[r62, w^2] + 
    96*G[r61, w^2]^2*G[r62, w^2] - 68*G[0, w^2]*G[r62, w^2]^2 + 
    96*G[r61, w^2]*G[r62, w^2]^2 + 32*G[r62, w^2]^3 - 
    20*G[0, w^2]^2*G[w^(-2), w^2] + 48*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
    28*G[r61, w^2]^2*G[w^(-2), w^2] + 48*G[0, w^2]*G[r62, w^2]*
     G[w^(-2), w^2] - 56*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
    28*G[r62, w^2]^2*G[w^(-2), w^2] - 4*G[0, w^2]*G[w^(-2), w^2]^2 + 
    4*G[r61, w^2]*G[w^(-2), w^2]^2 + 4*G[r62, w^2]*G[w^(-2), w^2]^2 + 
    16*G[0, w^2]*G[0, 0, w^2] - 28*G[r61, w^2]*G[0, 0, w^2] - 
    28*G[r62, w^2]*G[0, 0, w^2] + 12*G[w^(-2), w^2]*G[0, 0, w^2] - 
    24*G[0, w^2]*G[0, r61, w^2] + 36*G[r61, w^2]*G[0, r61, w^2] + 
    36*G[r62, w^2]*G[0, r61, w^2] - 12*G[w^(-2), w^2]*G[0, r61, w^2] - 
    24*G[0, w^2]*G[0, r62, w^2] + 36*G[r61, w^2]*G[0, r62, w^2] + 
    36*G[r62, w^2]*G[0, r62, w^2] - 12*G[w^(-2), w^2]*G[0, r62, w^2] + 
    8*G[0, w^2]*G[0, w^(-2), w^2] - 8*G[r61, w^2]*G[0, w^(-2), w^2] - 
    8*G[r62, w^2]*G[0, w^(-2), w^2] - 12*G[0, w^2]*G[0, w^2, w^2] + 
    16*G[r61, w^2]*G[0, w^2, w^2] + 16*G[r62, w^2]*G[0, w^2, w^2] - 
    4*G[w^(-2), w^2]*G[0, w^2, w^2] - 36*G[0, w^2]*G[r61, 0, w^2] + 
    52*G[r61, w^2]*G[r61, 0, w^2] + 52*G[r62, w^2]*G[r61, 0, w^2] - 
    16*G[w^(-2), w^2]*G[r61, 0, w^2] + 48*G[0, w^2]*G[r61, r61, w^2] - 
    64*G[r61, w^2]*G[r61, r61, w^2] - 64*G[r62, w^2]*G[r61, r61, w^2] + 
    16*G[w^(-2), w^2]*G[r61, r61, w^2] + 48*G[0, w^2]*G[r61, r62, w^2] - 
    64*G[r61, w^2]*G[r61, r62, w^2] - 64*G[r62, w^2]*G[r61, r62, w^2] + 
    16*G[w^(-2), w^2]*G[r61, r62, w^2] - 12*G[0, w^2]*G[r61, w^(-2), w^2] + 
    12*G[r61, w^2]*G[r61, w^(-2), w^2] + 12*G[r62, w^2]*G[r61, w^(-2), w^2] + 
    12*G[0, w^2]*G[r61, w^2, w^2] - 16*G[r61, w^2]*G[r61, w^2, w^2] - 
    16*G[r62, w^2]*G[r61, w^2, w^2] + 4*G[w^(-2), w^2]*G[r61, w^2, w^2] - 
    36*G[0, w^2]*G[r62, 0, w^2] + 52*G[r61, w^2]*G[r62, 0, w^2] + 
    52*G[r62, w^2]*G[r62, 0, w^2] - 16*G[w^(-2), w^2]*G[r62, 0, w^2] + 
    48*G[0, w^2]*G[r62, r61, w^2] - 64*G[r61, w^2]*G[r62, r61, w^2] - 
    64*G[r62, w^2]*G[r62, r61, w^2] + 16*G[w^(-2), w^2]*G[r62, r61, w^2] + 
    48*G[0, w^2]*G[r62, r62, w^2] - 64*G[r61, w^2]*G[r62, r62, w^2] - 
    64*G[r62, w^2]*G[r62, r62, w^2] + 16*G[w^(-2), w^2]*G[r62, r62, w^2] - 
    12*G[0, w^2]*G[r62, w^(-2), w^2] + 12*G[r61, w^2]*G[r62, w^(-2), w^2] + 
    12*G[r62, w^2]*G[r62, w^(-2), w^2] + 12*G[0, w^2]*G[r62, w^2, w^2] - 
    16*G[r61, w^2]*G[r62, w^2, w^2] - 16*G[r62, w^2]*G[r62, w^2, w^2] + 
    4*G[w^(-2), w^2]*G[r62, w^2, w^2] + 20*G[0, w^2]*G[w^(-2), 0, w^2] - 
    24*G[r61, w^2]*G[w^(-2), 0, w^2] - 24*G[r62, w^2]*G[w^(-2), 0, w^2] + 
    4*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 24*G[0, w^2]*G[w^(-2), r61, w^2] + 
    28*G[r61, w^2]*G[w^(-2), r61, w^2] + 28*G[r62, w^2]*G[w^(-2), r61, w^2] - 
    4*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 24*G[0, w^2]*G[w^(-2), r62, w^2] + 
    28*G[r61, w^2]*G[w^(-2), r62, w^2] + 28*G[r62, w^2]*G[w^(-2), r62, w^2] - 
    4*G[w^(-2), w^2]*G[w^(-2), r62, w^2] + 
    4*G[0, w^2]*G[w^(-2), w^(-2), w^2] - 4*G[r61, w^2]*
     G[w^(-2), w^(-2), w^2] - 4*G[r62, w^2]*G[w^(-2), w^(-2), w^2] - 
    8*G[0, 0, 0, w^2] + 8*G[0, 0, r61, w^2] + 8*G[0, 0, r62, w^2] + 
    12*G[0, 0, w^2, w^2] + 16*G[0, r61, 0, w^2] - 16*G[0, r61, r61, w^2] - 
    16*G[0, r61, r62, w^2] - 12*G[0, r61, w^2, w^2] + 16*G[0, r62, 0, w^2] - 
    16*G[0, r62, r61, w^2] - 16*G[0, r62, r62, w^2] - 
    12*G[0, r62, w^2, w^2] - 8*G[0, w^(-2), 0, w^2] + 
    8*G[0, w^(-2), r61, w^2] + 8*G[0, w^(-2), r62, w^2] + 
    4*G[0, w^2, 0, w^2] - 4*G[0, w^2, r61, w^2] - 4*G[0, w^2, r62, w^2] - 
    4*G[0, w^2, w^2, w^2] + 20*G[r61, 0, 0, w^2] - 20*G[r61, 0, r61, w^2] - 
    20*G[r61, 0, r62, w^2] - 16*G[r61, 0, w^2, w^2] - 
    32*G[r61, r61, 0, w^2] + 32*G[r61, r61, r61, w^2] + 
    32*G[r61, r61, r62, w^2] + 16*G[r61, r61, w^2, w^2] - 
    32*G[r61, r62, 0, w^2] + 32*G[r61, r62, r61, w^2] + 
    32*G[r61, r62, r62, w^2] + 16*G[r61, r62, w^2, w^2] + 
    12*G[r61, w^(-2), 0, w^2] - 12*G[r61, w^(-2), r61, w^2] - 
    12*G[r61, w^(-2), r62, w^2] - 4*G[r61, w^2, 0, w^2] + 
    4*G[r61, w^2, r61, w^2] + 4*G[r61, w^2, r62, w^2] + 
    4*G[r61, w^2, w^2, w^2] + 20*G[r62, 0, 0, w^2] - 20*G[r62, 0, r61, w^2] - 
    20*G[r62, 0, r62, w^2] - 16*G[r62, 0, w^2, w^2] - 
    32*G[r62, r61, 0, w^2] + 32*G[r62, r61, r61, w^2] + 
    32*G[r62, r61, r62, w^2] + 16*G[r62, r61, w^2, w^2] - 
    32*G[r62, r62, 0, w^2] + 32*G[r62, r62, r61, w^2] + 
    32*G[r62, r62, r62, w^2] + 16*G[r62, r62, w^2, w^2] + 
    12*G[r62, w^(-2), 0, w^2] - 12*G[r62, w^(-2), r61, w^2] - 
    12*G[r62, w^(-2), r62, w^2] - 4*G[r62, w^2, 0, w^2] + 
    4*G[r62, w^2, r61, w^2] + 4*G[r62, w^2, r62, w^2] + 
    4*G[r62, w^2, w^2, w^2] - 12*G[w^(-2), 0, 0, w^2] + 
    12*G[w^(-2), 0, r61, w^2] + 12*G[w^(-2), 0, r62, w^2] + 
    4*G[w^(-2), 0, w^2, w^2] + 16*G[w^(-2), r61, 0, w^2] - 
    16*G[w^(-2), r61, r61, w^2] - 16*G[w^(-2), r61, r62, w^2] - 
    4*G[w^(-2), r61, w^2, w^2] + 16*G[w^(-2), r62, 0, w^2] - 
    16*G[w^(-2), r62, r61, w^2] - 16*G[w^(-2), r62, r62, w^2] - 
    4*G[w^(-2), r62, w^2, w^2] - 4*G[w^(-2), w^(-2), 0, w^2] + 
    4*G[w^(-2), w^(-2), r61, w^2] + 4*G[w^(-2), w^(-2), r62, w^2] - 
    2*Zeta[3]))/4 - 2*((Pi^2*G[0, -w])/3 + (Pi^2*G[0, w])/6 - 
   (Pi^2*G[r1, w])/6 - (Pi^2*G[r2, w])/6 - (Pi^2*G[w^(-2), -w])/12 + 
   (G[0, -w]^2*G[w^(-2), -w])/2 - G[0, -w]*G[0, w]*G[w^(-2), -w] - 
   G[0, -w]*G[1, -w]*G[w^(-2), -w] + G[0, -w]^2*G[-w^(-1), 1] - 
   2*G[0, -w]*G[1, -w]*G[-w^(-1), 1] - (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/
    2 + G[1, -w]*G[w^(-2), -w]*G[-w^(-1), 1] - (Pi^2*G[-w^(-1), -w])/4 - 
   (G[0, -w]^2*G[-w^(-1), -w])/2 + 3*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 
   G[0, -w]*G[1, -w]*G[-w^(-1), -w] - 
   (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 + 
   3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] - 
   (G[0, -w]*G[-w^(-1), 1]*G[-w^(-1), -w])/2 + G[1, -w]*G[-w^(-1), 1]*
    G[-w^(-1), -w] + (7*G[0, -w]*G[-w^(-1), -w]^2)/2 - 
   7*G[1, -w]*G[-w^(-1), -w]^2 + G[0, -w]^2*G[-w, 1] - 
   2*G[0, -w]*G[1, -w]*G[-w, 1] - (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 + 
   G[1, -w]*G[w^(-2), -w]*G[-w, 1] - (G[0, -w]*G[-w^(-1), -w]*G[-w, 1])/2 + 
   G[1, -w]*G[-w^(-1), -w]*G[-w, 1] - (Pi^2*G[w^2, -w])/12 + 
   (G[0, -w]^2*G[w^2, -w])/2 + G[0, -w]*G[0, w]*G[w^2, -w] - 
   G[0, -w]*G[1, -w]*G[w^2, -w] - (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 + 
   G[1, -w]*G[-w^(-1), 1]*G[w^2, -w] + (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/
    2 - G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] - (G[0, -w]*G[-w, 1]*G[w^2, -w])/
    2 + G[1, -w]*G[-w, 1]*G[w^2, -w] + G[0, -w]*G[0, 0, -w] - 
   2*G[1, -w]*G[0, 0, -w] - (G[w^(-2), -w]*G[0, 0, -w])/2 + 
   (G[-w^(-1), -w]*G[0, 0, -w])/2 - (G[w^2, -w]*G[0, 0, -w])/2 + 
   G[0, -w]*G[0, 0, w] + 3*G[w^(-2), -w]*G[0, 0, w] - 
   6*G[-w^(-1), -w]*G[0, 0, w] + G[w^2, -w]*G[0, 0, w] + 
   G[w^(-2), -w]*G[0, 1, -w] - G[-w^(-1), -w]*G[0, 1, -w] + 
   G[w^2, -w]*G[0, 1, -w] - G[0, -w]*G[0, -w^(-1), -w] + 
   2*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] - 
   3*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] + 
   (G[w^(-2), -w]*G[0, -w, -w])/2 - (5*G[-w^(-1), -w]*G[0, -w, -w])/2 - 
   (3*G[w^2, -w]*G[0, -w, -w])/2 - G[w^(-2), -w]*G[1, -w, -w] + 
   5*G[-w^(-1), -w]*G[1, -w, -w] + 3*G[w^2, -w]*G[1, -w, -w] - 
   G[0, -w]*G[w^(-2), 0, -w] + G[0, w]*G[w^(-2), 0, -w] + 
   2*G[1, -w]*G[w^(-2), 0, -w] + 2*G[0, -w]*G[w^(-2), -w^(-1), -w] - 
   4*G[1, -w]*G[w^(-2), -w^(-1), -w] - G[0, -w]*G[-w^(-1), 0, 1] + 
   (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 + (G[-w^(-1), -w]*G[-w^(-1), 0, 1])/2 + 
   (G[w^2, -w]*G[-w^(-1), 0, 1])/2 - 3*G[0, w]*G[-w^(-1), 0, -w] + 
   (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 - 
   (7*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 - (G[w^2, -w]*G[-w^(-1), 0, -w])/
    2 + 2*G[0, -w]*G[-w^(-1), 1, 1] - G[w^(-2), -w]*G[-w^(-1), 1, 1] - 
   G[-w^(-1), -w]*G[-w^(-1), 1, 1] - G[w^2, -w]*G[-w^(-1), 1, 1] - 
   3*G[w^(-2), -w]*G[-w^(-1), 1, -w] + 7*G[-w^(-1), -w]*G[-w^(-1), 1, -w] + 
   G[w^2, -w]*G[-w^(-1), 1, -w] - 3*G[0, -w]*G[-w^(-1), -w^(-1), -w] + 
   6*G[1, -w]*G[-w^(-1), -w^(-1), -w] - G[0, -w]*G[-w, 0, 1] + 
   (G[w^(-2), -w]*G[-w, 0, 1])/2 + (G[-w^(-1), -w]*G[-w, 0, 1])/2 + 
   (G[w^2, -w]*G[-w, 0, 1])/2 + 2*G[0, -w]*G[-w, 1, 1] - 
   G[w^(-2), -w]*G[-w, 1, 1] - G[-w^(-1), -w]*G[-w, 1, 1] - 
   G[w^2, -w]*G[-w, 1, 1] - G[0, -w]*G[w^2, 0, -w] - G[0, w]*G[w^2, 0, -w] + 
   2*G[1, -w]*G[w^2, 0, -w] + 2*G[0, -w]*G[w^2, -w, -w] - 
   4*G[1, -w]*G[w^2, -w, -w] - G[0, 0, 0, -w] + 3*G[0, 0, 0, w] + 
   2*G[0, 0, 1, -w] + G[0, -w^(-1), 0, -w] - 2*G[0, -w^(-1), 1, -w] + 
   G[0, -w, 0, -w] - 2*G[0, -w, 1, -w] + 3*G[0, -w, -w, -w] - 
   6*G[1, -w, -w, -w] - 3*G[r1, 0, 0, w] - 3*G[r2, 0, 0, w] + 
   G[w^(-2), 0, 0, -w] - 2*G[w^(-2), 0, 1, -w] - 
   2*G[w^(-2), -w^(-1), 0, -w] + 4*G[w^(-2), -w^(-1), 1, -w] + 
   3*G[-w^(-1), 0, -w, -w] - 6*G[-w^(-1), 1, -w, -w] + 
   3*G[-w^(-1), -w^(-1), 0, -w] - 6*G[-w^(-1), -w^(-1), 1, -w] + 
   G[w^2, 0, 0, -w] - 2*G[w^2, 0, 1, -w] - 2*G[w^2, -w, 0, -w] + 
   4*G[w^2, -w, 1, -w] - 2*Zeta[3]) - 
 2*((Pi^2*G[0, w])/3 + (Pi^2*G[1, w])/3 - (Pi^2*G[r1, w])/2 - 
   (Pi^2*G[r2, w])/2 + G[0, 0, 0, w] - 2*G[0, 0, 1, w] - 2*G[0, 1, 0, w] + 
   4*G[0, 1, 1, w] - G[r1, 0, 0, w] + 2*G[r1, 0, 1, w] + 2*G[r1, 1, 0, w] - 
   4*G[r1, 1, 1, w] - G[r2, 0, 0, w] + 2*G[r2, 0, 1, w] + 2*G[r2, 1, 0, w] - 
   4*G[r2, 1, 1, w] - Zeta[3]) - 2*((-3*Pi^2*G[0, -w])/4 - 3*G[0, -w]^3 - 
   (Pi^2*G[0, w])/2 + (Pi^2*G[1, -w])/3 + 28*G[0, -w]^2*G[1, -w] - 
   76*G[0, -w]*G[1, -w]^2 + 64*G[1, -w]^3 + (Pi^2*G[r1, w])/3 + 
   (Pi^2*G[r2, w])/3 + (Pi^2*G[w^(-2), -w])/12 - (G[0, -w]^2*G[w^(-2), -w])/
    2 + G[0, -w]*G[0, w]*G[w^(-2), -w] + G[0, -w]*G[1, -w]*G[w^(-2), -w] - 
   (3*G[0, -w]^2*G[-w^(-1), 1])/2 + 3*G[0, -w]*G[1, -w]*G[-w^(-1), 1] + 
   (G[0, -w]*G[w^(-2), -w]*G[-w^(-1), 1])/2 - G[1, -w]*G[w^(-2), -w]*
    G[-w^(-1), 1] + (Pi^2*G[-w^(-1), -w])/2 - (9*G[0, -w]^2*G[-w^(-1), -w])/
    2 - 5*G[0, -w]*G[0, w]*G[-w^(-1), -w] + 19*G[0, -w]*G[1, -w]*
    G[-w^(-1), -w] - 20*G[1, -w]^2*G[-w^(-1), -w] + 
   (3*G[0, -w]*G[w^(-2), -w]*G[-w^(-1), -w])/2 - 
   3*G[1, -w]*G[w^(-2), -w]*G[-w^(-1), -w] + G[0, -w]*G[-w^(-1), 1]*
    G[-w^(-1), -w] - 2*G[1, -w]*G[-w^(-1), 1]*G[-w^(-1), -w] - 
   (11*G[0, -w]*G[-w^(-1), -w]^2)/2 + 11*G[1, -w]*G[-w^(-1), -w]^2 - 
   (3*G[0, -w]^2*G[-w, 1])/2 + 3*G[0, -w]*G[1, -w]*G[-w, 1] + 
   (G[0, -w]*G[w^(-2), -w]*G[-w, 1])/2 - G[1, -w]*G[w^(-2), -w]*G[-w, 1] + 
   G[0, -w]*G[-w^(-1), -w]*G[-w, 1] - 2*G[1, -w]*G[-w^(-1), -w]*G[-w, 1] + 
   (Pi^2*G[w^2, -w])/12 - (G[0, -w]^2*G[w^2, -w])/2 - 
   G[0, -w]*G[0, w]*G[w^2, -w] + G[0, -w]*G[1, -w]*G[w^2, -w] + 
   (G[0, -w]*G[-w^(-1), 1]*G[w^2, -w])/2 - G[1, -w]*G[-w^(-1), 1]*
    G[w^2, -w] - (G[0, -w]*G[-w^(-1), -w]*G[w^2, -w])/2 + 
   G[1, -w]*G[-w^(-1), -w]*G[w^2, -w] + (G[0, -w]*G[-w, 1]*G[w^2, -w])/2 - 
   G[1, -w]*G[-w, 1]*G[w^2, -w] + (9*G[0, -w]*G[0, 0, -w])/2 - 
   13*G[1, -w]*G[0, 0, -w] + (G[w^(-2), -w]*G[0, 0, -w])/2 + 
   (3*G[-w^(-1), -w]*G[0, 0, -w])/2 + (G[w^2, -w]*G[0, 0, -w])/2 - 
   3*G[0, -w]*G[0, 0, w] - 3*G[w^(-2), -w]*G[0, 0, w] + 
   10*G[-w^(-1), -w]*G[0, 0, w] - G[w^2, -w]*G[0, 0, w] - 
   18*G[0, -w]*G[0, 1, -w] + 44*G[1, -w]*G[0, 1, -w] - 
   G[w^(-2), -w]*G[0, 1, -w] - 3*G[-w^(-1), -w]*G[0, 1, -w] - 
   G[w^2, -w]*G[0, 1, -w] + (9*G[0, -w]*G[0, -w^(-1), -w])/2 - 
   9*G[1, -w]*G[0, -w^(-1), -w] - G[0, -w]*G[0, -w, -w] + 
   5*G[0, w]*G[0, -w, -w] + 2*G[1, -w]*G[0, -w, -w] - 
   (G[w^(-2), -w]*G[0, -w, -w])/2 + (9*G[-w^(-1), -w]*G[0, -w, -w])/2 + 
   (3*G[w^2, -w]*G[0, -w, -w])/2 - 22*G[0, -w]*G[1, 0, -w] + 
   52*G[1, -w]*G[1, 0, -w] - 4*G[-w^(-1), -w]*G[1, 0, -w] + 
   56*G[0, -w]*G[1, 1, -w] - 128*G[1, -w]*G[1, 1, -w] + 
   8*G[-w^(-1), -w]*G[1, 1, -w] - 6*G[0, -w]*G[1, -w^(-1), -w] + 
   12*G[1, -w]*G[1, -w^(-1), -w] + 4*G[0, -w]*G[1, -w, -w] - 
   8*G[1, -w]*G[1, -w, -w] + G[w^(-2), -w]*G[1, -w, -w] - 
   9*G[-w^(-1), -w]*G[1, -w, -w] - 3*G[w^2, -w]*G[1, -w, -w] + 
   G[0, -w]*G[w^(-2), 0, -w] - G[0, w]*G[w^(-2), 0, -w] - 
   2*G[1, -w]*G[w^(-2), 0, -w] - 2*G[0, -w]*G[w^(-2), -w^(-1), -w] + 
   4*G[1, -w]*G[w^(-2), -w^(-1), -w] + (3*G[0, -w]*G[-w^(-1), 0, 1])/2 - 
   (G[w^(-2), -w]*G[-w^(-1), 0, 1])/2 - G[-w^(-1), -w]*G[-w^(-1), 0, 1] - 
   (G[w^2, -w]*G[-w^(-1), 0, 1])/2 + (11*G[0, -w]*G[-w^(-1), 0, -w])/2 + 
   5*G[0, w]*G[-w^(-1), 0, -w] - 11*G[1, -w]*G[-w^(-1), 0, -w] - 
   (3*G[w^(-2), -w]*G[-w^(-1), 0, -w])/2 + 
   (11*G[-w^(-1), -w]*G[-w^(-1), 0, -w])/2 + (G[w^2, -w]*G[-w^(-1), 0, -w])/
    2 - 3*G[0, -w]*G[-w^(-1), 1, 1] + G[w^(-2), -w]*G[-w^(-1), 1, 1] + 
   2*G[-w^(-1), -w]*G[-w^(-1), 1, 1] + G[w^2, -w]*G[-w^(-1), 1, 1] - 
   10*G[0, -w]*G[-w^(-1), 1, -w] + 20*G[1, -w]*G[-w^(-1), 1, -w] + 
   3*G[w^(-2), -w]*G[-w^(-1), 1, -w] - 11*G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 
   G[w^2, -w]*G[-w^(-1), 1, -w] + (9*G[0, -w]*G[-w^(-1), -w^(-1), -w])/2 - 
   9*G[1, -w]*G[-w^(-1), -w^(-1), -w] + (3*G[0, -w]*G[-w, 0, 1])/2 - 
   (G[w^(-2), -w]*G[-w, 0, 1])/2 - G[-w^(-1), -w]*G[-w, 0, 1] - 
   (G[w^2, -w]*G[-w, 0, 1])/2 - 3*G[0, -w]*G[-w, 1, 1] + 
   G[w^(-2), -w]*G[-w, 1, 1] + 2*G[-w^(-1), -w]*G[-w, 1, 1] + 
   G[w^2, -w]*G[-w, 1, 1] + G[0, -w]*G[w^2, 0, -w] + G[0, w]*G[w^2, 0, -w] - 
   2*G[1, -w]*G[w^2, 0, -w] - 2*G[0, -w]*G[w^2, -w, -w] + 
   4*G[1, -w]*G[w^2, -w, -w] - 6*G[0, -1, 0, w] - (3*G[0, 0, 0, -w])/2 - 
   2*G[0, 0, 0, w] + 3*G[0, 0, 1, -w] + (5*G[0, 0, -w, -w])/2 + 
   12*G[0, 1, 0, -w] - 2*G[0, 1, 0, w] - 24*G[0, 1, 1, -w] - 
   5*G[0, 1, -w, -w] - (9*G[0, -w^(-1), 0, -w])/2 + 9*G[0, -w^(-1), 1, -w] - 
   2*G[0, -w, 0, -w] + 4*G[0, -w, 1, -w] - (9*G[0, -w, -w, -w])/2 + 
   10*G[1, 0, 0, -w] - 20*G[1, 0, 1, -w] - 4*G[1, 0, -w, -w] - 
   32*G[1, 1, 0, -w] + 64*G[1, 1, 1, -w] + 8*G[1, 1, -w, -w] + 
   6*G[1, -w^(-1), 0, -w] - 12*G[1, -w^(-1), 1, -w] + 2*G[1, -w, 0, -w] - 
   4*G[1, -w, 1, -w] + 9*G[1, -w, -w, -w] + 6*G[r1, 0, 0, w] + 
   6*G[r2, 0, 0, w] - G[w^(-2), 0, 0, -w] + 2*G[w^(-2), 0, 1, -w] + 
   2*G[w^(-2), -w^(-1), 0, -w] - 4*G[w^(-2), -w^(-1), 1, -w] - 
   (5*G[-w^(-1), 0, 0, -w])/2 + 5*G[-w^(-1), 0, 1, -w] - 
   (11*G[-w^(-1), 0, -w, -w])/2 + 4*G[-w^(-1), 1, 0, -w] - 
   8*G[-w^(-1), 1, 1, -w] + 11*G[-w^(-1), 1, -w, -w] - 
   (9*G[-w^(-1), -w^(-1), 0, -w])/2 + 9*G[-w^(-1), -w^(-1), 1, -w] - 
   G[w^2, 0, 0, -w] + 2*G[w^2, 0, 1, -w] + 2*G[w^2, -w, 0, -w] - 
   4*G[w^2, -w, 1, -w] - Zeta[3]) + 
 2*(((-23*I)/162)*Pi^3 + (Pi^2*G[0, w])/3 + (Pi^2*G[-I, r1])/2 - 
   (Pi^2*G[-I, w])/2 + (Pi^2*G[I, r1])/2 - (Pi^2*G[I, w])/2 + 
   (Pi^2*G[r1, w])/6 + (Pi^2*G[r2, w])/6 + 3*G[0, 0, 0, w] + 
   4*G[-I, 0, 0, r1] - 4*G[-I, 0, 0, w] + 4*G[I, 0, 0, r1] - 
   4*G[I, 0, 0, w] - 4*G[1, 0, 0, w] + 3*G[r1, 0, 0, w] + 3*G[r2, 0, 0, w] + 
   (2*Pi*GI[0, r2])/3 + Zeta[3]/3) + (7*Zeta[3])/3 - 
 3*((I/6)*Pi^3 + Pi^2*G[0, w^2] - (5*G[0, -w]^2*G[0, w^2])/3 - 
   (2*I)*Pi*G[0, w^2]^2 - (4*G[0, w^2]^3)/3 + I*Pi*G[0, w^2]*G[1, r7] + 
   (2*G[0, w^2]^2*G[1, r7])/3 + (26*G[0, -w]*G[0, w^2]*G[1, -w])/3 - 
   (32*G[0, w^2]*G[1, -w]^2)/3 - (8*I)*Pi*G[0, w^2]*G[1, w^2] + 
   4*G[0, -w]*G[0, w^2]*G[1, w^2] + 12*G[0, w]*G[0, w^2]*G[1, w^2] - 
   (8*G[0, w^2]^2*G[1, w^2])/3 + (8*G[0, w^2]*G[1, r7]*G[1, w^2])/3 - 
   8*G[0, w^2]*G[1, -w]*G[1, w^2] - 24*G[0, w^2]*G[1, w]*G[1, w^2] + 
   (32*G[0, w^2]*G[1, w^2]^2)/3 - (Pi^2*G[w^(-2), w^2])/4 + 
   (G[0, -w]^2*G[w^(-2), w^2])/3 + (4*I)*Pi*G[0, w^2]*G[w^(-2), w^2] - 
   2*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] - 3*G[0, w]*G[0, w^2]*G[w^(-2), w^2] + 
   (8*G[0, w^2]^2*G[w^(-2), w^2])/3 - (I/2)*Pi*G[1, r7]*G[w^(-2), w^2] - 
   (4*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 - 
   (10*G[0, -w]*G[1, -w]*G[w^(-2), w^2])/3 + 4*G[0, w^2]*G[1, -w]*
    G[w^(-2), w^2] + (16*G[1, -w]^2*G[w^(-2), w^2])/3 + 
   6*G[0, w^2]*G[1, w]*G[w^(-2), w^2] + (4*I)*Pi*G[1, w^2]*G[w^(-2), w^2] - 
   2*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - 6*G[0, w]*G[1, w^2]*G[w^(-2), w^2] - 
   (8*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2])/3 - 
   (4*G[1, r7]*G[1, w^2]*G[w^(-2), w^2])/3 + 4*G[1, -w]*G[1, w^2]*
    G[w^(-2), w^2] + 12*G[1, w]*G[1, w^2]*G[w^(-2), w^2] - 
   (16*G[1, w^2]^2*G[w^(-2), w^2])/3 - ((3*I)/2)*Pi*G[w^(-2), w^2]^2 + 
   G[0, -w]*G[w^(-2), w^2]^2 + (3*G[0, w]*G[w^(-2), w^2]^2)/2 - 
   G[0, w^2]*G[w^(-2), w^2]^2 + (G[1, r7]*G[w^(-2), w^2]^2)/2 - 
   2*G[1, -w]*G[w^(-2), w^2]^2 - 3*G[1, w]*G[w^(-2), w^2]^2 + 
   2*G[1, w^2]*G[w^(-2), w^2]^2 - G[0, -w]*G[0, w^2]*G[-w^(-1), -w] + 
   2*G[0, w^2]*G[1, -w]*G[-w^(-1), -w] + G[0, -w]*G[w^(-2), w^2]*
    G[-w^(-1), -w] - 2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] - 
   (3*Pi^2*G[-w^(-1), w^2])/4 + (4*G[0, -w]^2*G[-w^(-1), w^2])/3 + 
   (4*I)*Pi*G[0, w^2]*G[-w^(-1), w^2] - 3*G[0, w]*G[0, w^2]*G[-w^(-1), w^2] + 
   (8*G[0, w^2]^2*G[-w^(-1), w^2])/3 - (I/2)*Pi*G[1, r7]*G[-w^(-1), w^2] - 
   (4*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2])/3 - 
   (16*G[0, -w]*G[1, -w]*G[-w^(-1), w^2])/3 + (16*G[1, -w]^2*G[-w^(-1), w^2])/
    3 + 6*G[0, w^2]*G[1, w]*G[-w^(-1), w^2] + (4*I)*Pi*G[1, w^2]*
    G[-w^(-1), w^2] - 2*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
   6*G[0, w]*G[1, w^2]*G[-w^(-1), w^2] - 
   (8*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2])/3 - 
   (4*G[1, r7]*G[1, w^2]*G[-w^(-1), w^2])/3 + 4*G[1, -w]*G[1, w^2]*
    G[-w^(-1), w^2] + 12*G[1, w]*G[1, w^2]*G[-w^(-1), w^2] - 
   (16*G[1, w^2]^2*G[-w^(-1), w^2])/3 - (3*I)*Pi*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 
   3*G[0, w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 2*G[0, w^2]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + G[1, r7]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   2*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 6*G[1, w]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] + 4*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   ((3*I)/2)*Pi*G[-w^(-1), w^2]^2 + (3*G[0, w]*G[-w^(-1), w^2]^2)/2 - 
   G[0, w^2]*G[-w^(-1), w^2]^2 + (G[1, r7]*G[-w^(-1), w^2]^2)/2 - 
   3*G[1, w]*G[-w^(-1), w^2]^2 + 2*G[1, w^2]*G[-w^(-1), w^2]^2 - 
   (3*Pi^2*G[-w, w^2])/4 + (4*G[0, -w]^2*G[-w, w^2])/3 + 
   (4*I)*Pi*G[0, w^2]*G[-w, w^2] - 3*G[0, w]*G[0, w^2]*G[-w, w^2] + 
   (8*G[0, w^2]^2*G[-w, w^2])/3 - (I/2)*Pi*G[1, r7]*G[-w, w^2] - 
   (4*G[0, w^2]*G[1, r7]*G[-w, w^2])/3 - (16*G[0, -w]*G[1, -w]*G[-w, w^2])/
    3 + (16*G[1, -w]^2*G[-w, w^2])/3 + 6*G[0, w^2]*G[1, w]*G[-w, w^2] + 
   (4*I)*Pi*G[1, w^2]*G[-w, w^2] - 2*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
   6*G[0, w]*G[1, w^2]*G[-w, w^2] - (8*G[0, w^2]*G[1, w^2]*G[-w, w^2])/3 - 
   (4*G[1, r7]*G[1, w^2]*G[-w, w^2])/3 + 4*G[1, -w]*G[1, w^2]*G[-w, w^2] + 
   12*G[1, w]*G[1, w^2]*G[-w, w^2] - (16*G[1, w^2]^2*G[-w, w^2])/3 - 
   (3*I)*Pi*G[w^(-2), w^2]*G[-w, w^2] + G[0, -w]*G[w^(-2), w^2]*G[-w, w^2] + 
   3*G[0, w]*G[w^(-2), w^2]*G[-w, w^2] - 2*G[0, w^2]*G[w^(-2), w^2]*
    G[-w, w^2] + G[1, r7]*G[w^(-2), w^2]*G[-w, w^2] - 
   2*G[1, -w]*G[w^(-2), w^2]*G[-w, w^2] - 6*G[1, w]*G[w^(-2), w^2]*
    G[-w, w^2] + 4*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
   (3*I)*Pi*G[-w^(-1), w^2]*G[-w, w^2] + 3*G[0, w]*G[-w^(-1), w^2]*
    G[-w, w^2] - 2*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 
   G[1, r7]*G[-w^(-1), w^2]*G[-w, w^2] - 6*G[1, w]*G[-w^(-1), w^2]*
    G[-w, w^2] + 4*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] - 
   ((3*I)/2)*Pi*G[-w, w^2]^2 + (3*G[0, w]*G[-w, w^2]^2)/2 - 
   G[0, w^2]*G[-w, w^2]^2 + (G[1, r7]*G[-w, w^2]^2)/2 - 
   3*G[1, w]*G[-w, w^2]^2 + 2*G[1, w^2]*G[-w, w^2]^2 + 
   (5*G[0, w^2]*G[0, 0, -w])/3 - (G[w^(-2), w^2]*G[0, 0, -w])/3 - 
   (4*G[-w^(-1), w^2]*G[0, 0, -w])/3 - (4*G[-w, w^2]*G[0, 0, -w])/3 + 
   2*G[0, w^2]*G[0, 0, w] - (G[w^(-2), w^2]*G[0, 0, w])/2 - 
   (3*G[-w^(-1), w^2]*G[0, 0, w])/2 - (3*G[-w, w^2]*G[0, 0, w])/2 + 
   (2*I)*Pi*G[0, 0, w^2] + (5*G[0, -w]*G[0, 0, w^2])/3 + 
   (8*G[0, w^2]*G[0, 0, w^2])/3 - (2*G[1, r7]*G[0, 0, w^2])/3 - 
   (10*G[1, -w]*G[0, 0, w^2])/3 - (8*G[1, w^2]*G[0, 0, w^2])/3 - 
   (2*G[w^(-2), w^2]*G[0, 0, w^2])/3 - (2*G[-w^(-1), w^2]*G[0, 0, w^2])/3 - 
   (2*G[-w, w^2]*G[0, 0, w^2])/3 - I*Pi*G[0, 1, r7] - 
   2*G[0, w^2]*G[0, 1, r7] + G[w^(-2), w^2]*G[0, 1, r7] + 
   G[-w^(-1), w^2]*G[0, 1, r7] + G[-w, w^2]*G[0, 1, r7] - 
   (10*G[0, w^2]*G[0, 1, -w])/3 + (2*G[w^(-2), w^2]*G[0, 1, -w])/3 + 
   (8*G[-w^(-1), w^2]*G[0, 1, -w])/3 + (8*G[-w, w^2]*G[0, 1, -w])/3 - 
   4*G[0, w^2]*G[0, 1, w] + G[w^(-2), w^2]*G[0, 1, w] + 
   3*G[-w^(-1), w^2]*G[0, 1, w] + 3*G[-w, w^2]*G[0, 1, w] + 
   (8*I)*Pi*G[0, 1, w^2] - (28*G[0, -w]*G[0, 1, w^2])/3 - 
   12*G[0, w]*G[0, 1, w^2] + (8*G[0, w^2]*G[0, 1, w^2])/3 - 
   (8*G[1, r7]*G[0, 1, w^2])/3 + (56*G[1, -w]*G[0, 1, w^2])/3 + 
   24*G[1, w]*G[0, 1, w^2] - (32*G[1, w^2]*G[0, 1, w^2])/3 + 
   (4*G[w^(-2), w^2]*G[0, 1, w^2])/3 + (4*G[-w^(-1), w^2]*G[0, 1, w^2])/3 + 
   (4*G[-w, w^2]*G[0, 1, w^2])/3 - (3*I)*Pi*G[0, w^(-2), w^2] + 
   2*G[0, -w]*G[0, w^(-2), w^2] + 3*G[0, w]*G[0, w^(-2), w^2] - 
   2*G[0, w^2]*G[0, w^(-2), w^2] + G[1, r7]*G[0, w^(-2), w^2] - 
   4*G[1, -w]*G[0, w^(-2), w^2] - 6*G[1, w]*G[0, w^(-2), w^2] + 
   4*G[1, w^2]*G[0, w^(-2), w^2] - (3*I)*Pi*G[0, -w^(-1), w^2] + 
   G[0, -w]*G[0, -w^(-1), w^2] + 3*G[0, w]*G[0, -w^(-1), w^2] - 
   2*G[0, w^2]*G[0, -w^(-1), w^2] + G[1, r7]*G[0, -w^(-1), w^2] - 
   2*G[1, -w]*G[0, -w^(-1), w^2] - 6*G[1, w]*G[0, -w^(-1), w^2] + 
   4*G[1, w^2]*G[0, -w^(-1), w^2] - G[0, w^2]*G[0, -w, -w] + 
   G[w^(-2), w^2]*G[0, -w, -w] - (3*I)*Pi*G[0, -w, w^2] + 
   G[0, -w]*G[0, -w, w^2] + 3*G[0, w]*G[0, -w, w^2] - 
   2*G[0, w^2]*G[0, -w, w^2] + G[1, r7]*G[0, -w, w^2] - 
   2*G[1, -w]*G[0, -w, w^2] - 6*G[1, w]*G[0, -w, w^2] + 
   4*G[1, w^2]*G[0, -w, w^2] - (2*I)*Pi*G[0, w^2, w^2] + 
   (7*G[0, -w]*G[0, w^2, w^2])/3 + 3*G[0, w]*G[0, w^2, w^2] - 
   (4*G[0, w^2]*G[0, w^2, w^2])/3 + (2*G[1, r7]*G[0, w^2, w^2])/3 - 
   (14*G[1, -w]*G[0, w^2, w^2])/3 - 6*G[1, w]*G[0, w^2, w^2] + 
   (8*G[1, w^2]*G[0, w^2, w^2])/3 - (16*G[0, w^2]*G[1, 0, -w])/3 + 
   (8*G[w^(-2), w^2]*G[1, 0, -w])/3 + (8*G[-w^(-1), w^2]*G[1, 0, -w])/3 + 
   (8*G[-w, w^2]*G[1, 0, -w])/3 - 4*G[0, w^2]*G[1, 0, w] + 
   G[w^(-2), w^2]*G[1, 0, w] + 3*G[-w^(-1), w^2]*G[1, 0, w] + 
   3*G[-w, w^2]*G[1, 0, w] + (4*G[0, w^2]*G[1, 0, w^2])/3 - 
   (2*G[w^(-2), w^2]*G[1, 0, w^2])/3 - (2*G[-w^(-1), w^2]*G[1, 0, w^2])/3 - 
   (2*G[-w, w^2]*G[1, 0, w^2])/3 + I*Pi*G[1, 1, r7] + 
   (5*G[0, w^2]*G[1, 1, r7])/3 - (5*G[w^(-2), w^2]*G[1, 1, r7])/6 - 
   (5*G[-w^(-1), w^2]*G[1, 1, r7])/6 - (5*G[-w, w^2]*G[1, 1, r7])/6 + 
   (32*G[0, w^2]*G[1, 1, -w])/3 - (16*G[w^(-2), w^2]*G[1, 1, -w])/3 - 
   (16*G[-w^(-1), w^2]*G[1, 1, -w])/3 - (16*G[-w, w^2]*G[1, 1, -w])/3 + 
   8*G[0, w^2]*G[1, 1, w] - 2*G[w^(-2), w^2]*G[1, 1, w] - 
   6*G[-w^(-1), w^2]*G[1, 1, w] - 6*G[-w, w^2]*G[1, 1, w] - 
   (8*G[0, w^2]*G[1, 1, w^2])/3 + (4*G[w^(-2), w^2]*G[1, 1, w^2])/3 + 
   (4*G[-w^(-1), w^2]*G[1, 1, w^2])/3 + (4*G[-w, w^2]*G[1, 1, w^2])/3 + 
   2*G[0, w^2]*G[1, -w, -w] - 2*G[w^(-2), w^2]*G[1, -w, -w] + 
   (4*I)*Pi*G[1, w^2, w^2] - (14*G[0, -w]*G[1, w^2, w^2])/3 - 
   6*G[0, w]*G[1, w^2, w^2] + (8*G[0, w^2]*G[1, w^2, w^2])/3 - 
   (4*G[1, r7]*G[1, w^2, w^2])/3 + (28*G[1, -w]*G[1, w^2, w^2])/3 + 
   12*G[1, w]*G[1, w^2, w^2] - (16*G[1, w^2]*G[1, w^2, w^2])/3 - 
   I*Pi*G[w^(-2), 0, w^2] - (G[0, -w]*G[w^(-2), 0, w^2])/3 - 
   (2*G[0, w^2]*G[w^(-2), 0, w^2])/3 + (G[1, r7]*G[w^(-2), 0, w^2])/3 + 
   (2*G[1, -w]*G[w^(-2), 0, w^2])/3 + (4*G[1, w^2]*G[w^(-2), 0, w^2])/3 - 
   (4*I)*Pi*G[w^(-2), 1, w^2] + (14*G[0, -w]*G[w^(-2), 1, w^2])/3 + 
   6*G[0, w]*G[w^(-2), 1, w^2] - (8*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
   (4*G[1, r7]*G[w^(-2), 1, w^2])/3 - (28*G[1, -w]*G[w^(-2), 1, w^2])/3 - 
   12*G[1, w]*G[w^(-2), 1, w^2] + (16*G[1, w^2]*G[w^(-2), 1, w^2])/3 + 
   ((3*I)/2)*Pi*G[w^(-2), w^(-2), w^2] - G[0, -w]*G[w^(-2), w^(-2), w^2] - 
   (3*G[0, w]*G[w^(-2), w^(-2), w^2])/2 + G[0, w^2]*G[w^(-2), w^(-2), w^2] - 
   (G[1, r7]*G[w^(-2), w^(-2), w^2])/2 + 2*G[1, -w]*G[w^(-2), w^(-2), w^2] + 
   3*G[1, w]*G[w^(-2), w^(-2), w^2] - 2*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
   ((3*I)/2)*Pi*G[w^(-2), -w^(-1), w^2] - G[0, -w]*G[w^(-2), -w^(-1), w^2] - 
   (3*G[0, w]*G[w^(-2), -w^(-1), w^2])/2 + 
   G[0, w^2]*G[w^(-2), -w^(-1), w^2] - (G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 + 
   2*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 3*G[1, w]*G[w^(-2), -w^(-1), w^2] - 
   2*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + ((3*I)/2)*Pi*G[w^(-2), -w, w^2] - 
   G[0, -w]*G[w^(-2), -w, w^2] - (3*G[0, w]*G[w^(-2), -w, w^2])/2 + 
   G[0, w^2]*G[w^(-2), -w, w^2] - (G[1, r7]*G[w^(-2), -w, w^2])/2 + 
   2*G[1, -w]*G[w^(-2), -w, w^2] + 3*G[1, w]*G[w^(-2), -w, w^2] - 
   2*G[1, w^2]*G[w^(-2), -w, w^2] + G[0, w^2]*G[-w^(-1), 0, -w] - 
   G[w^(-2), w^2]*G[-w^(-1), 0, -w] - I*Pi*G[-w^(-1), 0, w^2] - 
   (4*G[0, -w]*G[-w^(-1), 0, w^2])/3 - (8*G[0, w^2]*G[-w^(-1), 0, w^2])/3 + 
   (G[1, r7]*G[-w^(-1), 0, w^2])/3 + (8*G[1, -w]*G[-w^(-1), 0, w^2])/3 + 
   (4*G[1, w^2]*G[-w^(-1), 0, w^2])/3 + G[w^(-2), w^2]*G[-w^(-1), 0, w^2] + 
   G[-w^(-1), w^2]*G[-w^(-1), 0, w^2] + G[-w, w^2]*G[-w^(-1), 0, w^2] - 
   2*G[0, w^2]*G[-w^(-1), 1, -w] + 2*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
   (4*I)*Pi*G[-w^(-1), 1, w^2] + (14*G[0, -w]*G[-w^(-1), 1, w^2])/3 + 
   6*G[0, w]*G[-w^(-1), 1, w^2] + (4*G[0, w^2]*G[-w^(-1), 1, w^2])/3 + 
   (4*G[1, r7]*G[-w^(-1), 1, w^2])/3 - (28*G[1, -w]*G[-w^(-1), 1, w^2])/3 - 
   12*G[1, w]*G[-w^(-1), 1, w^2] + (16*G[1, w^2]*G[-w^(-1), 1, w^2])/3 - 
   2*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] - 2*G[-w^(-1), w^2]*
    G[-w^(-1), 1, w^2] - 2*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
   ((3*I)/2)*Pi*G[-w^(-1), w^(-2), w^2] - G[0, -w]*G[-w^(-1), w^(-2), w^2] - 
   (3*G[0, w]*G[-w^(-1), w^(-2), w^2])/2 + 
   G[0, w^2]*G[-w^(-1), w^(-2), w^2] - (G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 + 
   2*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 3*G[1, w]*G[-w^(-1), w^(-2), w^2] - 
   2*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
   ((3*I)/2)*Pi*G[-w^(-1), -w^(-1), w^2] - 
   (3*G[0, w]*G[-w^(-1), -w^(-1), w^2])/2 + 
   G[0, w^2]*G[-w^(-1), -w^(-1), w^2] - (G[1, r7]*G[-w^(-1), -w^(-1), w^2])/
    2 + 3*G[1, w]*G[-w^(-1), -w^(-1), w^2] - 
   2*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + ((3*I)/2)*Pi*G[-w^(-1), -w, w^2] - 
   (3*G[0, w]*G[-w^(-1), -w, w^2])/2 + G[0, w^2]*G[-w^(-1), -w, w^2] - 
   (G[1, r7]*G[-w^(-1), -w, w^2])/2 + 3*G[1, w]*G[-w^(-1), -w, w^2] - 
   2*G[1, w^2]*G[-w^(-1), -w, w^2] - I*Pi*G[-w, 0, w^2] - 
   (4*G[0, -w]*G[-w, 0, w^2])/3 - (8*G[0, w^2]*G[-w, 0, w^2])/3 + 
   (G[1, r7]*G[-w, 0, w^2])/3 + (8*G[1, -w]*G[-w, 0, w^2])/3 + 
   (4*G[1, w^2]*G[-w, 0, w^2])/3 + G[w^(-2), w^2]*G[-w, 0, w^2] + 
   G[-w^(-1), w^2]*G[-w, 0, w^2] + G[-w, w^2]*G[-w, 0, w^2] - 
   (4*I)*Pi*G[-w, 1, w^2] + (14*G[0, -w]*G[-w, 1, w^2])/3 + 
   6*G[0, w]*G[-w, 1, w^2] + (4*G[0, w^2]*G[-w, 1, w^2])/3 + 
   (4*G[1, r7]*G[-w, 1, w^2])/3 - (28*G[1, -w]*G[-w, 1, w^2])/3 - 
   12*G[1, w]*G[-w, 1, w^2] + (16*G[1, w^2]*G[-w, 1, w^2])/3 - 
   2*G[w^(-2), w^2]*G[-w, 1, w^2] - 2*G[-w^(-1), w^2]*G[-w, 1, w^2] - 
   2*G[-w, w^2]*G[-w, 1, w^2] + ((3*I)/2)*Pi*G[-w, w^(-2), w^2] - 
   G[0, -w]*G[-w, w^(-2), w^2] - (3*G[0, w]*G[-w, w^(-2), w^2])/2 + 
   G[0, w^2]*G[-w, w^(-2), w^2] - (G[1, r7]*G[-w, w^(-2), w^2])/2 + 
   2*G[1, -w]*G[-w, w^(-2), w^2] + 3*G[1, w]*G[-w, w^(-2), w^2] - 
   2*G[1, w^2]*G[-w, w^(-2), w^2] + ((3*I)/2)*Pi*G[-w, -w^(-1), w^2] - 
   (3*G[0, w]*G[-w, -w^(-1), w^2])/2 + G[0, w^2]*G[-w, -w^(-1), w^2] - 
   (G[1, r7]*G[-w, -w^(-1), w^2])/2 + 3*G[1, w]*G[-w, -w^(-1), w^2] - 
   2*G[1, w^2]*G[-w, -w^(-1), w^2] + ((3*I)/2)*Pi*G[-w, -w, w^2] - 
   (3*G[0, w]*G[-w, -w, w^2])/2 + G[0, w^2]*G[-w, -w, w^2] - 
   (G[1, r7]*G[-w, -w, w^2])/2 + 3*G[1, w]*G[-w, -w, w^2] - 
   2*G[1, w^2]*G[-w, -w, w^2] - 3*G[0, 0, 0, w^2] - G[0, 0, 1, r7] + 
   6*G[0, 0, 1, w^2] - G[0, 0, w^2, w^2] + 4*G[0, 1, 0, w^2] + 
   G[0, 1, 1, r7] - 8*G[0, 1, 1, w^2] + 2*G[0, 1, w^2, w^2] + 
   G[0, -w^(-1), 0, w^2] - 2*G[0, -w^(-1), 1, w^2] + G[0, -w, 0, w^2] - 
   2*G[0, -w, 1, w^2] - G[0, w^2, 0, w^2] + 2*G[0, w^2, 1, w^2] + 
   G[1, 0, 1, r7] + 2*G[1, 0, w^2, w^2] - G[1, 1, 1, r7] - 
   4*G[1, 1, w^2, w^2] + 2*G[1, w^2, 0, w^2] - 4*G[1, w^2, 1, w^2] + 
   G[w^(-2), 0, 0, w^2] - 2*G[w^(-2), 0, 1, w^2] - 2*G[w^(-2), 1, 0, w^2] + 
   4*G[w^(-2), 1, 1, w^2] + 2*G[-w^(-1), 0, 0, w^2] - 
   4*G[-w^(-1), 0, 1, w^2] - 2*G[-w^(-1), 1, 0, w^2] + 
   4*G[-w^(-1), 1, 1, w^2] - G[-w^(-1), -w^(-1), 0, w^2] + 
   2*G[-w^(-1), -w^(-1), 1, w^2] - G[-w^(-1), -w, 0, w^2] + 
   2*G[-w^(-1), -w, 1, w^2] + 2*G[-w, 0, 0, w^2] - 4*G[-w, 0, 1, w^2] - 
   2*G[-w, 1, 0, w^2] + 4*G[-w, 1, 1, w^2] - G[-w, -w^(-1), 0, w^2] + 
   2*G[-w, -w^(-1), 1, w^2] - G[-w, -w, 0, w^2] + 2*G[-w, -w, 1, w^2] + 
   Zeta[3]) + ((Pi^2*G[0, w])/6 - (7*Pi^2*G[1, w])/3 + Pi^2*G[r1, w] + 
   Pi^2*G[r2, w] + 3*G[0, 0, 0, w] - 6*G[0, 0, 1, w] - 6*G[0, 1, 0, w] + 
   12*G[0, 1, 1, w] - 10*G[1, 0, 0, w] + 20*G[1, 0, 1, w] + 
   20*G[1, 1, 0, w] - 40*G[1, 1, 1, w] + 2*G[r1, 0, 0, w] - 
   4*G[r1, 0, 1, w] - 4*G[r1, 1, 0, w] + 8*G[r1, 1, 1, w] + 
   2*G[r2, 0, 0, w] - 4*G[r2, 0, 1, w] - 4*G[r2, 1, 0, w] + 
   8*G[r2, 1, 1, w] + 2*Zeta[3])/2 - 
 3*(2*G[0, w^2]^3 - 2*G[0, w^2]^2*G[r61, w^2] - 2*G[0, w^2]^2*G[r62, w^2] - 
   4*G[0, w^2]^2*G[w^(-2), w^2] + 4*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
   4*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 2*G[0, w^2]*G[w^(-2), w^2]^2 - 
   2*G[r61, w^2]*G[w^(-2), w^2]^2 - 2*G[r62, w^2]*G[w^(-2), w^2]^2 - 
   4*G[0, w^2]*G[0, 0, w^2] + 2*G[r61, w^2]*G[0, 0, w^2] + 
   2*G[r62, w^2]*G[0, 0, w^2] + 2*G[w^(-2), w^2]*G[0, 0, w^2] + 
   2*G[0, w^2]*G[0, r61, w^2] - 2*G[w^(-2), w^2]*G[0, r61, w^2] + 
   2*G[0, w^2]*G[0, r62, w^2] - 2*G[w^(-2), w^2]*G[0, r62, w^2] + 
   2*G[0, w^2]*G[0, w^(-2), w^2] - 2*G[r61, w^2]*G[0, w^(-2), w^2] - 
   2*G[r62, w^2]*G[0, w^(-2), w^2] - 2*G[0, w^2]*G[0, w^2, w^2] + 
   2*G[w^(-2), w^2]*G[0, w^2, w^2] + 2*G[0, w^2]*G[r61, w^2, w^2] - 
   2*G[w^(-2), w^2]*G[r61, w^2, w^2] + 2*G[0, w^2]*G[r62, w^2, w^2] - 
   2*G[w^(-2), w^2]*G[r62, w^2, w^2] + 4*G[0, w^2]*G[w^(-2), 0, w^2] - 
   2*G[r61, w^2]*G[w^(-2), 0, w^2] - 2*G[r62, w^2]*G[w^(-2), 0, w^2] - 
   2*G[w^(-2), w^2]*G[w^(-2), 0, w^2] - 2*G[0, w^2]*G[w^(-2), r61, w^2] + 
   2*G[w^(-2), w^2]*G[w^(-2), r61, w^2] - 2*G[0, w^2]*G[w^(-2), r62, w^2] + 
   2*G[w^(-2), w^2]*G[w^(-2), r62, w^2] - 
   2*G[0, w^2]*G[w^(-2), w^(-2), w^2] + 2*G[r61, w^2]*
    G[w^(-2), w^(-2), w^2] + 2*G[r62, w^2]*G[w^(-2), w^(-2), w^2] + 
   2*G[0, 0, 0, w^2] - 2*G[0, 0, r61, w^2] - 2*G[0, 0, r62, w^2] + 
   2*G[0, 0, w^2, w^2] - 2*G[0, r61, w^2, w^2] - 2*G[0, r62, w^2, w^2] - 
   2*G[0, w^(-2), 0, w^2] + 2*G[0, w^(-2), r61, w^2] + 
   2*G[0, w^(-2), r62, w^2] + 2*G[0, w^2, w^2, w^2] - 
   2*G[r61, w^2, w^2, w^2] - 2*G[r62, w^2, w^2, w^2] - 
   2*G[w^(-2), 0, 0, w^2] + 2*G[w^(-2), 0, r61, w^2] + 
   2*G[w^(-2), 0, r62, w^2] - 2*G[w^(-2), 0, w^2, w^2] + 
   2*G[w^(-2), r61, w^2, w^2] + 2*G[w^(-2), r62, w^2, w^2] + 
   2*G[w^(-2), w^(-2), 0, w^2] - 2*G[w^(-2), w^(-2), r61, w^2] - 
   2*G[w^(-2), w^(-2), r62, w^2] + 2*Zeta[3]) + 
 ((2*Pi^2*G[0, -w])/3 + 8*G[0, -w]^3 - (4*Pi^2*G[1, -w])/3 - 
   88*G[0, -w]^2*G[1, -w] + 272*G[0, -w]*G[1, -w]^2 - 256*G[1, -w]^3 + 
   20*G[0, -w]^2*G[-w^(-1), -w] - 96*G[0, -w]*G[1, -w]*G[-w^(-1), -w] + 
   112*G[1, -w]^2*G[-w^(-1), -w] + 4*G[0, -w]*G[-w^(-1), -w]^2 - 
   8*G[1, -w]*G[-w^(-1), -w]^2 - 16*G[0, -w]*G[0, 0, -w] + 
   56*G[1, -w]*G[0, 0, -w] - 12*G[-w^(-1), -w]*G[0, 0, -w] + 
   48*G[0, -w]*G[0, 1, -w] - 144*G[1, -w]*G[0, 1, -w] + 
   24*G[-w^(-1), -w]*G[0, 1, -w] - 8*G[0, -w]*G[0, -w^(-1), -w] + 
   16*G[1, -w]*G[0, -w^(-1), -w] + 12*G[0, -w]*G[0, -w, -w] - 
   32*G[1, -w]*G[0, -w, -w] + 4*G[-w^(-1), -w]*G[0, -w, -w] + 
   72*G[0, -w]*G[1, 0, -w] - 208*G[1, -w]*G[1, 0, -w] + 
   32*G[-w^(-1), -w]*G[1, 0, -w] - 192*G[0, -w]*G[1, 1, -w] + 
   512*G[1, -w]*G[1, 1, -w] - 64*G[-w^(-1), -w]*G[1, 1, -w] + 
   24*G[0, -w]*G[1, -w^(-1), -w] - 48*G[1, -w]*G[1, -w^(-1), -w] - 
   24*G[0, -w]*G[1, -w, -w] + 64*G[1, -w]*G[1, -w, -w] - 
   8*G[-w^(-1), -w]*G[1, -w, -w] - 20*G[0, -w]*G[-w^(-1), 0, -w] + 
   48*G[1, -w]*G[-w^(-1), 0, -w] - 4*G[-w^(-1), -w]*G[-w^(-1), 0, -w] + 
   48*G[0, -w]*G[-w^(-1), 1, -w] - 112*G[1, -w]*G[-w^(-1), 1, -w] + 
   8*G[-w^(-1), -w]*G[-w^(-1), 1, -w] - 4*G[0, -w]*G[-w^(-1), -w^(-1), -w] + 
   8*G[1, -w]*G[-w^(-1), -w^(-1), -w] + 8*G[0, 0, 0, -w] - 
   16*G[0, 0, 1, -w] - 12*G[0, 0, -w, -w] - 32*G[0, 1, 0, -w] + 
   64*G[0, 1, 1, -w] + 24*G[0, 1, -w, -w] + 8*G[0, -w^(-1), 0, -w] - 
   16*G[0, -w^(-1), 1, -w] - 4*G[0, -w, 0, -w] + 8*G[0, -w, 1, -w] + 
   4*G[0, -w, -w, -w] - 40*G[1, 0, 0, -w] + 80*G[1, 0, 1, -w] + 
   32*G[1, 0, -w, -w] + 128*G[1, 1, 0, -w] - 256*G[1, 1, 1, -w] - 
   64*G[1, 1, -w, -w] - 24*G[1, -w^(-1), 0, -w] + 48*G[1, -w^(-1), 1, -w] + 
   8*G[1, -w, 0, -w] - 16*G[1, -w, 1, -w] - 8*G[1, -w, -w, -w] + 
   12*G[-w^(-1), 0, 0, -w] - 24*G[-w^(-1), 0, 1, -w] - 
   4*G[-w^(-1), 0, -w, -w] - 32*G[-w^(-1), 1, 0, -w] + 
   64*G[-w^(-1), 1, 1, -w] + 8*G[-w^(-1), 1, -w, -w] + 
   4*G[-w^(-1), -w^(-1), 0, -w] - 8*G[-w^(-1), -w^(-1), 1, -w] + 2*Zeta[3])/
  4 + ((-8*Pi^2*G[0, w^2])/9 - 6*G[0, -w]^2*G[0, w^2] + (73*G[0, w^2]^3)/3 + 
   (2*Pi^2*G[1, r7])/9 + (46*G[0, w^2]^2*G[1, r7])/3 + 
   12*G[0, -w]*G[0, w^2]*G[1, -w] + (8*Pi^2*G[1, w^2])/9 - 
   132*G[0, w^2]^2*G[1, w^2] - (160*G[0, w^2]*G[1, r7]*G[1, w^2])/3 + 
   192*G[0, w^2]*G[1, w^2]^2 + (128*G[1, r7]*G[1, w^2]^2)/3 - 
   (256*G[1, w^2]^3)/3 + (4*Pi^2*G[r61, w^2])/9 - 
   (175*G[0, w^2]^2*G[r61, w^2])/3 - (76*G[0, w^2]*G[1, r7]*G[r61, w^2])/3 + 
   184*G[0, w^2]*G[1, w^2]*G[r61, w^2] + (128*G[1, r7]*G[1, w^2]*G[r61, w^2])/
    3 - 128*G[1, w^2]^2*G[r61, w^2] + (136*G[0, w^2]*G[r61, w^2]^2)/3 + 
   (32*G[1, r7]*G[r61, w^2]^2)/3 - 64*G[1, w^2]*G[r61, w^2]^2 - 
   (32*G[r61, w^2]^3)/3 + (4*Pi^2*G[r62, w^2])/9 - 
   (175*G[0, w^2]^2*G[r62, w^2])/3 - (76*G[0, w^2]*G[1, r7]*G[r62, w^2])/3 + 
   184*G[0, w^2]*G[1, w^2]*G[r62, w^2] + (128*G[1, r7]*G[1, w^2]*G[r62, w^2])/
    3 - 128*G[1, w^2]^2*G[r62, w^2] + (272*G[0, w^2]*G[r61, w^2]*G[r62, w^2])/
    3 + (64*G[1, r7]*G[r61, w^2]*G[r62, w^2])/3 - 
   128*G[1, w^2]*G[r61, w^2]*G[r62, w^2] - 32*G[r61, w^2]^2*G[r62, w^2] + 
   (136*G[0, w^2]*G[r62, w^2]^2)/3 + (32*G[1, r7]*G[r62, w^2]^2)/3 - 
   64*G[1, w^2]*G[r62, w^2]^2 - 32*G[r61, w^2]*G[r62, w^2]^2 - 
   (32*G[r62, w^2]^3)/3 - G[0, -w]^2*G[w^(-2), w^2] - 
   5*G[0, -w]*G[0, w^2]*G[w^(-2), w^2] + (112*G[0, w^2]^2*G[w^(-2), w^2])/3 + 
   (34*G[0, w^2]*G[1, r7]*G[w^(-2), w^2])/3 + 10*G[0, -w]*G[1, -w]*
    G[w^(-2), w^2] + 10*G[0, w^2]*G[1, -w]*G[w^(-2), w^2] - 
   16*G[1, -w]^2*G[w^(-2), w^2] + 8*G[0, -w]*G[1, w^2]*G[w^(-2), w^2] - 
   68*G[0, w^2]*G[1, w^2]*G[w^(-2), w^2] - 16*G[1, r7]*G[1, w^2]*
    G[w^(-2), w^2] - 16*G[1, -w]*G[1, w^2]*G[w^(-2), w^2] + 
   32*G[1, w^2]^2*G[w^(-2), w^2] + 4*G[0, -w]*G[r61, w^2]*G[w^(-2), w^2] - 
   54*G[0, w^2]*G[r61, w^2]*G[w^(-2), w^2] - 
   (28*G[1, r7]*G[r61, w^2]*G[w^(-2), w^2])/3 - 8*G[1, -w]*G[r61, w^2]*
    G[w^(-2), w^2] + 48*G[1, w^2]*G[r61, w^2]*G[w^(-2), w^2] + 
   (56*G[r61, w^2]^2*G[w^(-2), w^2])/3 + 4*G[0, -w]*G[r62, w^2]*
    G[w^(-2), w^2] - 54*G[0, w^2]*G[r62, w^2]*G[w^(-2), w^2] - 
   (28*G[1, r7]*G[r62, w^2]*G[w^(-2), w^2])/3 - 8*G[1, -w]*G[r62, w^2]*
    G[w^(-2), w^2] + 48*G[1, w^2]*G[r62, w^2]*G[w^(-2), w^2] + 
   (112*G[r61, w^2]*G[r62, w^2]*G[w^(-2), w^2])/3 + 
   (56*G[r62, w^2]^2*G[w^(-2), w^2])/3 - (3*G[0, -w]*G[w^(-2), w^2]^2)/2 + 
   (31*G[0, w^2]*G[w^(-2), w^2]^2)/6 + (3*G[1, r7]*G[w^(-2), w^2]^2)/2 + 
   3*G[1, -w]*G[w^(-2), w^2]^2 - 3*G[1, w^2]*G[w^(-2), w^2]^2 - 
   (11*G[r61, w^2]*G[w^(-2), w^2]^2)/3 - (11*G[r62, w^2]*G[w^(-2), w^2]^2)/
    3 + 6*G[0, -w]*G[0, w^2]*G[-w^(-1), -w] - 12*G[0, w^2]*G[1, -w]*
    G[-w^(-1), -w] - 3*G[0, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 
   6*G[1, -w]*G[w^(-2), w^2]*G[-w^(-1), -w] + 7*G[0, -w]^2*G[-w^(-1), w^2] + 
   5*G[0, -w]*G[0, w^2]*G[-w^(-1), w^2] + 14*G[0, w^2]^2*G[-w^(-1), w^2] + 
   10*G[0, w^2]*G[1, r7]*G[-w^(-1), w^2] - 22*G[0, -w]*G[1, -w]*
    G[-w^(-1), w^2] - 10*G[0, w^2]*G[1, -w]*G[-w^(-1), w^2] + 
   16*G[1, -w]^2*G[-w^(-1), w^2] - 8*G[0, -w]*G[1, w^2]*G[-w^(-1), w^2] - 
   44*G[0, w^2]*G[1, w^2]*G[-w^(-1), w^2] - 16*G[1, r7]*G[1, w^2]*
    G[-w^(-1), w^2] + 16*G[1, -w]*G[1, w^2]*G[-w^(-1), w^2] + 
   32*G[1, w^2]^2*G[-w^(-1), w^2] - 4*G[0, -w]*G[r61, w^2]*G[-w^(-1), w^2] - 
   12*G[0, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 8*G[1, r7]*G[r61, w^2]*
    G[-w^(-1), w^2] + 8*G[1, -w]*G[r61, w^2]*G[-w^(-1), w^2] + 
   24*G[1, w^2]*G[r61, w^2]*G[-w^(-1), w^2] - 4*G[0, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] - 12*G[0, w^2]*G[r62, w^2]*G[-w^(-1), w^2] - 
   8*G[1, r7]*G[r62, w^2]*G[-w^(-1), w^2] + 8*G[1, -w]*G[r62, w^2]*
    G[-w^(-1), w^2] + 24*G[1, w^2]*G[r62, w^2]*G[-w^(-1), w^2] + 
   3*G[0, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] + 3*G[1, r7]*G[w^(-2), w^2]*
    G[-w^(-1), w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*G[-w^(-1), w^2] - 
   3*G[0, -w]*G[-w^(-1), -w]*G[-w^(-1), w^2] + 6*G[1, -w]*G[-w^(-1), -w]*
    G[-w^(-1), w^2] + (3*G[0, -w]*G[-w^(-1), w^2]^2)/2 + 
   (3*G[0, w^2]*G[-w^(-1), w^2]^2)/2 + (3*G[1, r7]*G[-w^(-1), w^2]^2)/2 - 
   3*G[1, -w]*G[-w^(-1), w^2]^2 - 3*G[1, w^2]*G[-w^(-1), w^2]^2 + 
   7*G[0, -w]^2*G[-w, w^2] + 5*G[0, -w]*G[0, w^2]*G[-w, w^2] + 
   14*G[0, w^2]^2*G[-w, w^2] + 10*G[0, w^2]*G[1, r7]*G[-w, w^2] - 
   22*G[0, -w]*G[1, -w]*G[-w, w^2] - 10*G[0, w^2]*G[1, -w]*G[-w, w^2] + 
   16*G[1, -w]^2*G[-w, w^2] - 8*G[0, -w]*G[1, w^2]*G[-w, w^2] - 
   44*G[0, w^2]*G[1, w^2]*G[-w, w^2] - 16*G[1, r7]*G[1, w^2]*G[-w, w^2] + 
   16*G[1, -w]*G[1, w^2]*G[-w, w^2] + 32*G[1, w^2]^2*G[-w, w^2] - 
   4*G[0, -w]*G[r61, w^2]*G[-w, w^2] - 12*G[0, w^2]*G[r61, w^2]*G[-w, w^2] - 
   8*G[1, r7]*G[r61, w^2]*G[-w, w^2] + 8*G[1, -w]*G[r61, w^2]*G[-w, w^2] + 
   24*G[1, w^2]*G[r61, w^2]*G[-w, w^2] - 4*G[0, -w]*G[r62, w^2]*G[-w, w^2] - 
   12*G[0, w^2]*G[r62, w^2]*G[-w, w^2] - 8*G[1, r7]*G[r62, w^2]*G[-w, w^2] + 
   8*G[1, -w]*G[r62, w^2]*G[-w, w^2] + 24*G[1, w^2]*G[r62, w^2]*G[-w, w^2] + 
   3*G[0, w^2]*G[w^(-2), w^2]*G[-w, w^2] + 3*G[1, r7]*G[w^(-2), w^2]*
    G[-w, w^2] - 6*G[1, w^2]*G[w^(-2), w^2]*G[-w, w^2] - 
   3*G[0, -w]*G[-w^(-1), -w]*G[-w, w^2] + 6*G[1, -w]*G[-w^(-1), -w]*
    G[-w, w^2] + 3*G[0, -w]*G[-w^(-1), w^2]*G[-w, w^2] + 
   3*G[0, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + 3*G[1, r7]*G[-w^(-1), w^2]*
    G[-w, w^2] - 6*G[1, -w]*G[-w^(-1), w^2]*G[-w, w^2] - 
   6*G[1, w^2]*G[-w^(-1), w^2]*G[-w, w^2] + (3*G[0, -w]*G[-w, w^2]^2)/2 + 
   (3*G[0, w^2]*G[-w, w^2]^2)/2 + (3*G[1, r7]*G[-w, w^2]^2)/2 - 
   3*G[1, -w]*G[-w, w^2]^2 - 3*G[1, w^2]*G[-w, w^2]^2 + 
   6*G[0, w^2]*G[0, 0, -w] + G[w^(-2), w^2]*G[0, 0, -w] - 
   7*G[-w^(-1), w^2]*G[0, 0, -w] - 7*G[-w, w^2]*G[0, 0, -w] + 
   6*G[0, -w]*G[0, 0, w^2] - (146*G[0, w^2]*G[0, 0, w^2])/3 - 
   (46*G[1, r7]*G[0, 0, w^2])/3 - 12*G[1, -w]*G[0, 0, w^2] + 
   (244*G[1, w^2]*G[0, 0, w^2])/3 + (103*G[r61, w^2]*G[0, 0, w^2])/3 + 
   (103*G[r62, w^2]*G[0, 0, w^2])/3 - (52*G[w^(-2), w^2]*G[0, 0, w^2])/3 - 
   9*G[-w^(-1), w^2]*G[0, 0, w^2] - 9*G[-w, w^2]*G[0, 0, w^2] - 
   10*G[0, w^2]*G[0, 1, r7] + 16*G[1, w^2]*G[0, 1, r7] + 
   8*G[r61, w^2]*G[0, 1, r7] + 8*G[r62, w^2]*G[0, 1, r7] - 
   3*G[w^(-2), w^2]*G[0, 1, r7] - 3*G[-w^(-1), w^2]*G[0, 1, r7] - 
   3*G[-w, w^2]*G[0, 1, r7] - 12*G[0, w^2]*G[0, 1, -w] - 
   2*G[w^(-2), w^2]*G[0, 1, -w] + 14*G[-w^(-1), w^2]*G[0, 1, -w] + 
   14*G[-w, w^2]*G[0, 1, -w] + (244*G[0, w^2]*G[0, 1, w^2])/3 + 
   (80*G[1, r7]*G[0, 1, w^2])/3 - (320*G[1, w^2]*G[0, 1, w^2])/3 - 
   (152*G[r61, w^2]*G[0, 1, w^2])/3 - (152*G[r62, w^2]*G[0, 1, w^2])/3 + 
   (38*G[w^(-2), w^2]*G[0, 1, w^2])/3 + 10*G[-w^(-1), w^2]*G[0, 1, w^2] + 
   10*G[-w, w^2]*G[0, 1, w^2] + 33*G[0, w^2]*G[0, r61, w^2] + 
   12*G[1, r7]*G[0, r61, w^2] - 48*G[1, w^2]*G[0, r61, w^2] - 
   24*G[r61, w^2]*G[0, r61, w^2] - 24*G[r62, w^2]*G[0, r61, w^2] + 
   11*G[w^(-2), w^2]*G[0, r61, w^2] + 4*G[-w^(-1), w^2]*G[0, r61, w^2] + 
   4*G[-w, w^2]*G[0, r61, w^2] + 33*G[0, w^2]*G[0, r62, w^2] + 
   12*G[1, r7]*G[0, r62, w^2] - 48*G[1, w^2]*G[0, r62, w^2] - 
   24*G[r61, w^2]*G[0, r62, w^2] - 24*G[r62, w^2]*G[0, r62, w^2] + 
   11*G[w^(-2), w^2]*G[0, r62, w^2] + 4*G[-w^(-1), w^2]*G[0, r62, w^2] + 
   4*G[-w, w^2]*G[0, r62, w^2] + 5*G[0, -w]*G[0, w^(-2), w^2] - 
   20*G[0, w^2]*G[0, w^(-2), w^2] - 5*G[1, r7]*G[0, w^(-2), w^2] - 
   10*G[1, -w]*G[0, w^(-2), w^2] + 10*G[1, w^2]*G[0, w^(-2), w^2] + 
   15*G[r61, w^2]*G[0, w^(-2), w^2] + 15*G[r62, w^2]*G[0, w^(-2), w^2] - 
   11*G[0, -w]*G[0, -w^(-1), w^2] - 5*G[0, w^2]*G[0, -w^(-1), w^2] - 
   5*G[1, r7]*G[0, -w^(-1), w^2] + 22*G[1, -w]*G[0, -w^(-1), w^2] + 
   10*G[1, w^2]*G[0, -w^(-1), w^2] + 6*G[0, w^2]*G[0, -w, -w] - 
   3*G[w^(-2), w^2]*G[0, -w, -w] - 3*G[-w^(-1), w^2]*G[0, -w, -w] - 
   3*G[-w, w^2]*G[0, -w, -w] - 11*G[0, -w]*G[0, -w, w^2] - 
   5*G[0, w^2]*G[0, -w, w^2] - 5*G[1, r7]*G[0, -w, w^2] + 
   22*G[1, -w]*G[0, -w, w^2] + 10*G[1, w^2]*G[0, -w, w^2] + 
   4*G[0, -w]*G[0, w^2, w^2] + (37*G[0, w^2]*G[0, w^2, w^2])/3 + 
   (4*G[1, r7]*G[0, w^2, w^2])/3 - 8*G[1, -w]*G[0, w^2, w^2] - 
   (64*G[1, w^2]*G[0, w^2, w^2])/3 - (16*G[r61, w^2]*G[0, w^2, w^2])/3 - 
   (16*G[r62, w^2]*G[0, w^2, w^2])/3 + (11*G[w^(-2), w^2]*G[0, w^2, w^2])/3 - 
   8*G[w^(-2), w^2]*G[1, 0, -w] + 8*G[-w^(-1), w^2]*G[1, 0, -w] + 
   8*G[-w, w^2]*G[1, 0, -w] + (304*G[0, w^2]*G[1, 0, w^2])/3 + 
   (80*G[1, r7]*G[1, 0, w^2])/3 - (416*G[1, w^2]*G[1, 0, w^2])/3 - 
   (200*G[r61, w^2]*G[1, 0, w^2])/3 - (200*G[r62, w^2]*G[1, 0, w^2])/3 + 
   (56*G[w^(-2), w^2]*G[1, 0, w^2])/3 + 16*G[-w^(-1), w^2]*G[1, 0, w^2] + 
   16*G[-w, w^2]*G[1, 0, w^2] + (40*G[0, w^2]*G[1, 1, r7])/3 - 
   (64*G[1, w^2]*G[1, 1, r7])/3 - (32*G[r61, w^2]*G[1, 1, r7])/3 - 
   (32*G[r62, w^2]*G[1, 1, r7])/3 + 4*G[w^(-2), w^2]*G[1, 1, r7] + 
   4*G[-w^(-1), w^2]*G[1, 1, r7] + 4*G[-w, w^2]*G[1, 1, r7] + 
   16*G[w^(-2), w^2]*G[1, 1, -w] - 16*G[-w^(-1), w^2]*G[1, 1, -w] - 
   16*G[-w, w^2]*G[1, 1, -w] - (416*G[0, w^2]*G[1, 1, w^2])/3 - 
   (128*G[1, r7]*G[1, 1, w^2])/3 + (512*G[1, w^2]*G[1, 1, w^2])/3 + 
   (256*G[r61, w^2]*G[1, 1, w^2])/3 + (256*G[r62, w^2]*G[1, 1, w^2])/3 - 
   16*G[w^(-2), w^2]*G[1, 1, w^2] - 16*G[-w^(-1), w^2]*G[1, 1, w^2] - 
   16*G[-w, w^2]*G[1, 1, w^2] - (200*G[0, w^2]*G[1, r61, w^2])/3 - 
   (64*G[1, r7]*G[1, r61, w^2])/3 + (256*G[1, w^2]*G[1, r61, w^2])/3 + 
   (128*G[r61, w^2]*G[1, r61, w^2])/3 + (128*G[r62, w^2]*G[1, r61, w^2])/3 - 
   (32*G[w^(-2), w^2]*G[1, r61, w^2])/3 - 8*G[-w^(-1), w^2]*G[1, r61, w^2] - 
   8*G[-w, w^2]*G[1, r61, w^2] - (200*G[0, w^2]*G[1, r62, w^2])/3 - 
   (64*G[1, r7]*G[1, r62, w^2])/3 + (256*G[1, w^2]*G[1, r62, w^2])/3 + 
   (128*G[r61, w^2]*G[1, r62, w^2])/3 + (128*G[r62, w^2]*G[1, r62, w^2])/3 - 
   (32*G[w^(-2), w^2]*G[1, r62, w^2])/3 - 8*G[-w^(-1), w^2]*G[1, r62, w^2] - 
   8*G[-w, w^2]*G[1, r62, w^2] - 8*G[0, -w]*G[1, w^(-2), w^2] + 
   (80*G[0, w^2]*G[1, w^(-2), w^2])/3 + 8*G[1, r7]*G[1, w^(-2), w^2] + 
   16*G[1, -w]*G[1, w^(-2), w^2] - 16*G[1, w^2]*G[1, w^(-2), w^2] - 
   (56*G[r61, w^2]*G[1, w^(-2), w^2])/3 - (56*G[r62, w^2]*G[1, w^(-2), w^2])/
    3 + 8*G[0, -w]*G[1, -w^(-1), w^2] + 8*G[0, w^2]*G[1, -w^(-1), w^2] + 
   8*G[1, r7]*G[1, -w^(-1), w^2] - 16*G[1, -w]*G[1, -w^(-1), w^2] - 
   16*G[1, w^2]*G[1, -w^(-1), w^2] - 12*G[0, w^2]*G[1, -w, -w] + 
   6*G[w^(-2), w^2]*G[1, -w, -w] + 6*G[-w^(-1), w^2]*G[1, -w, -w] + 
   6*G[-w, w^2]*G[1, -w, -w] + 8*G[0, -w]*G[1, -w, w^2] + 
   8*G[0, w^2]*G[1, -w, w^2] + 8*G[1, r7]*G[1, -w, w^2] - 
   16*G[1, -w]*G[1, -w, w^2] - 16*G[1, w^2]*G[1, -w, w^2] + 
   8*G[0, w^2]*G[1, w^2, w^2] - 8*G[r61, w^2]*G[1, w^2, w^2] - 
   8*G[r62, w^2]*G[1, w^2, w^2] + (148*G[0, w^2]*G[r61, 0, w^2])/3 + 
   (40*G[1, r7]*G[r61, 0, w^2])/3 - (208*G[1, w^2]*G[r61, 0, w^2])/3 - 
   (100*G[r61, w^2]*G[r61, 0, w^2])/3 - (100*G[r62, w^2]*G[r61, 0, w^2])/3 + 
   (44*G[w^(-2), w^2]*G[r61, 0, w^2])/3 + 4*G[-w^(-1), w^2]*G[r61, 0, w^2] + 
   4*G[-w, w^2]*G[r61, 0, w^2] - (200*G[0, w^2]*G[r61, 1, w^2])/3 - 
   (64*G[1, r7]*G[r61, 1, w^2])/3 + (256*G[1, w^2]*G[r61, 1, w^2])/3 + 
   (128*G[r61, w^2]*G[r61, 1, w^2])/3 + (128*G[r62, w^2]*G[r61, 1, w^2])/3 - 
   (32*G[w^(-2), w^2]*G[r61, 1, w^2])/3 - 8*G[-w^(-1), w^2]*G[r61, 1, w^2] - 
   8*G[-w, w^2]*G[r61, 1, w^2] - (100*G[0, w^2]*G[r61, r61, w^2])/3 - 
   (32*G[1, r7]*G[r61, r61, w^2])/3 + (128*G[1, w^2]*G[r61, r61, w^2])/3 + 
   (64*G[r61, w^2]*G[r61, r61, w^2])/3 + (64*G[r62, w^2]*G[r61, r61, w^2])/
    3 - (28*G[w^(-2), w^2]*G[r61, r61, w^2])/3 - 
   (100*G[0, w^2]*G[r61, r62, w^2])/3 - (32*G[1, r7]*G[r61, r62, w^2])/3 + 
   (128*G[1, w^2]*G[r61, r62, w^2])/3 + (64*G[r61, w^2]*G[r61, r62, w^2])/3 + 
   (64*G[r62, w^2]*G[r61, r62, w^2])/3 - (28*G[w^(-2), w^2]*G[r61, r62, w^2])/
    3 - 4*G[0, -w]*G[r61, w^(-2), w^2] + (40*G[0, w^2]*G[r61, w^(-2), w^2])/
    3 + 4*G[1, r7]*G[r61, w^(-2), w^2] + 8*G[1, -w]*G[r61, w^(-2), w^2] - 
   8*G[1, w^2]*G[r61, w^(-2), w^2] - (28*G[r61, w^2]*G[r61, w^(-2), w^2])/3 - 
   (28*G[r62, w^2]*G[r61, w^(-2), w^2])/3 + 4*G[0, -w]*G[r61, -w^(-1), w^2] + 
   4*G[0, w^2]*G[r61, -w^(-1), w^2] + 4*G[1, r7]*G[r61, -w^(-1), w^2] - 
   8*G[1, -w]*G[r61, -w^(-1), w^2] - 8*G[1, w^2]*G[r61, -w^(-1), w^2] + 
   4*G[0, -w]*G[r61, -w, w^2] + 4*G[0, w^2]*G[r61, -w, w^2] + 
   4*G[1, r7]*G[r61, -w, w^2] - 8*G[1, -w]*G[r61, -w, w^2] - 
   8*G[1, w^2]*G[r61, -w, w^2] - 4*G[0, -w]*G[r61, w^2, w^2] - 
   (49*G[0, w^2]*G[r61, w^2, w^2])/3 - (4*G[1, r7]*G[r61, w^2, w^2])/3 + 
   8*G[1, -w]*G[r61, w^2, w^2] + (64*G[1, w^2]*G[r61, w^2, w^2])/3 + 
   (28*G[r61, w^2]*G[r61, w^2, w^2])/3 + (28*G[r62, w^2]*G[r61, w^2, w^2])/
    3 - (11*G[w^(-2), w^2]*G[r61, w^2, w^2])/3 + 
   (148*G[0, w^2]*G[r62, 0, w^2])/3 + (40*G[1, r7]*G[r62, 0, w^2])/3 - 
   (208*G[1, w^2]*G[r62, 0, w^2])/3 - (100*G[r61, w^2]*G[r62, 0, w^2])/3 - 
   (100*G[r62, w^2]*G[r62, 0, w^2])/3 + (44*G[w^(-2), w^2]*G[r62, 0, w^2])/
    3 + 4*G[-w^(-1), w^2]*G[r62, 0, w^2] + 4*G[-w, w^2]*G[r62, 0, w^2] - 
   (200*G[0, w^2]*G[r62, 1, w^2])/3 - (64*G[1, r7]*G[r62, 1, w^2])/3 + 
   (256*G[1, w^2]*G[r62, 1, w^2])/3 + (128*G[r61, w^2]*G[r62, 1, w^2])/3 + 
   (128*G[r62, w^2]*G[r62, 1, w^2])/3 - (32*G[w^(-2), w^2]*G[r62, 1, w^2])/
    3 - 8*G[-w^(-1), w^2]*G[r62, 1, w^2] - 8*G[-w, w^2]*G[r62, 1, w^2] - 
   (100*G[0, w^2]*G[r62, r61, w^2])/3 - (32*G[1, r7]*G[r62, r61, w^2])/3 + 
   (128*G[1, w^2]*G[r62, r61, w^2])/3 + (64*G[r61, w^2]*G[r62, r61, w^2])/3 + 
   (64*G[r62, w^2]*G[r62, r61, w^2])/3 - (28*G[w^(-2), w^2]*G[r62, r61, w^2])/
    3 - (100*G[0, w^2]*G[r62, r62, w^2])/3 - (32*G[1, r7]*G[r62, r62, w^2])/
    3 + (128*G[1, w^2]*G[r62, r62, w^2])/3 + 
   (64*G[r61, w^2]*G[r62, r62, w^2])/3 + (64*G[r62, w^2]*G[r62, r62, w^2])/
    3 - (28*G[w^(-2), w^2]*G[r62, r62, w^2])/3 - 
   4*G[0, -w]*G[r62, w^(-2), w^2] + (40*G[0, w^2]*G[r62, w^(-2), w^2])/3 + 
   4*G[1, r7]*G[r62, w^(-2), w^2] + 8*G[1, -w]*G[r62, w^(-2), w^2] - 
   8*G[1, w^2]*G[r62, w^(-2), w^2] - (28*G[r61, w^2]*G[r62, w^(-2), w^2])/3 - 
   (28*G[r62, w^2]*G[r62, w^(-2), w^2])/3 + 4*G[0, -w]*G[r62, -w^(-1), w^2] + 
   4*G[0, w^2]*G[r62, -w^(-1), w^2] + 4*G[1, r7]*G[r62, -w^(-1), w^2] - 
   8*G[1, -w]*G[r62, -w^(-1), w^2] - 8*G[1, w^2]*G[r62, -w^(-1), w^2] + 
   4*G[0, -w]*G[r62, -w, w^2] + 4*G[0, w^2]*G[r62, -w, w^2] + 
   4*G[1, r7]*G[r62, -w, w^2] - 8*G[1, -w]*G[r62, -w, w^2] - 
   8*G[1, w^2]*G[r62, -w, w^2] - 4*G[0, -w]*G[r62, w^2, w^2] - 
   (49*G[0, w^2]*G[r62, w^2, w^2])/3 - (4*G[1, r7]*G[r62, w^2, w^2])/3 + 
   8*G[1, -w]*G[r62, w^2, w^2] + (64*G[1, w^2]*G[r62, w^2, w^2])/3 + 
   (28*G[r61, w^2]*G[r62, w^2, w^2])/3 + (28*G[r62, w^2]*G[r62, w^2, w^2])/
    3 - (11*G[w^(-2), w^2]*G[r62, w^2, w^2])/3 + G[0, -w]*G[w^(-2), 0, w^2] - 
   (97*G[0, w^2]*G[w^(-2), 0, w^2])/3 - (19*G[1, r7]*G[w^(-2), 0, w^2])/3 - 
   2*G[1, -w]*G[w^(-2), 0, w^2] + (94*G[1, w^2]*G[w^(-2), 0, w^2])/3 + 
   (61*G[r61, w^2]*G[w^(-2), 0, w^2])/3 + (61*G[r62, w^2]*G[w^(-2), 0, w^2])/
    3 - (11*G[w^(-2), w^2]*G[w^(-2), 0, w^2])/3 - 
   8*G[0, -w]*G[w^(-2), 1, w^2] + (56*G[0, w^2]*G[w^(-2), 1, w^2])/3 + 
   8*G[1, r7]*G[w^(-2), 1, w^2] + 16*G[1, -w]*G[w^(-2), 1, w^2] - 
   16*G[1, w^2]*G[w^(-2), 1, w^2] - (32*G[r61, w^2]*G[w^(-2), 1, w^2])/3 - 
   (32*G[r62, w^2]*G[w^(-2), 1, w^2])/3 + (89*G[0, w^2]*G[w^(-2), r61, w^2])/
    3 + (16*G[1, r7]*G[w^(-2), r61, w^2])/3 - 
   (88*G[1, w^2]*G[w^(-2), r61, w^2])/3 - 
   (56*G[r61, w^2]*G[w^(-2), r61, w^2])/3 - 
   (56*G[r62, w^2]*G[w^(-2), r61, w^2])/3 + 
   (11*G[w^(-2), w^2]*G[w^(-2), r61, w^2])/3 + 
   (89*G[0, w^2]*G[w^(-2), r62, w^2])/3 + (16*G[1, r7]*G[w^(-2), r62, w^2])/
    3 - (88*G[1, w^2]*G[w^(-2), r62, w^2])/3 - 
   (56*G[r61, w^2]*G[w^(-2), r62, w^2])/3 - 
   (56*G[r62, w^2]*G[w^(-2), r62, w^2])/3 + 
   (11*G[w^(-2), w^2]*G[w^(-2), r62, w^2])/3 + 
   (3*G[0, -w]*G[w^(-2), w^(-2), w^2])/2 - 
   (31*G[0, w^2]*G[w^(-2), w^(-2), w^2])/6 - 
   (3*G[1, r7]*G[w^(-2), w^(-2), w^2])/2 - 
   3*G[1, -w]*G[w^(-2), w^(-2), w^2] + 3*G[1, w^2]*G[w^(-2), w^(-2), w^2] + 
   (11*G[r61, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
   (11*G[r62, w^2]*G[w^(-2), w^(-2), w^2])/3 + 
   (3*G[0, -w]*G[w^(-2), -w^(-1), w^2])/2 - 
   (3*G[0, w^2]*G[w^(-2), -w^(-1), w^2])/2 - 
   (3*G[1, r7]*G[w^(-2), -w^(-1), w^2])/2 - 
   3*G[1, -w]*G[w^(-2), -w^(-1), w^2] + 3*G[1, w^2]*G[w^(-2), -w^(-1), w^2] + 
   (3*G[0, -w]*G[w^(-2), -w, w^2])/2 - (3*G[0, w^2]*G[w^(-2), -w, w^2])/2 - 
   (3*G[1, r7]*G[w^(-2), -w, w^2])/2 - 3*G[1, -w]*G[w^(-2), -w, w^2] + 
   3*G[1, w^2]*G[w^(-2), -w, w^2] - 6*G[0, w^2]*G[-w^(-1), 0, -w] + 
   3*G[w^(-2), w^2]*G[-w^(-1), 0, -w] + 3*G[-w^(-1), w^2]*G[-w^(-1), 0, -w] + 
   3*G[-w, w^2]*G[-w^(-1), 0, -w] - 7*G[0, -w]*G[-w^(-1), 0, w^2] - 
   19*G[0, w^2]*G[-w^(-1), 0, w^2] - 5*G[1, r7]*G[-w^(-1), 0, w^2] + 
   14*G[1, -w]*G[-w^(-1), 0, w^2] + 26*G[1, w^2]*G[-w^(-1), 0, w^2] + 
   12*G[r61, w^2]*G[-w^(-1), 0, w^2] + 12*G[r62, w^2]*G[-w^(-1), 0, w^2] - 
   3*G[w^(-2), w^2]*G[-w^(-1), 0, w^2] - 3*G[-w^(-1), w^2]*
    G[-w^(-1), 0, w^2] - 3*G[-w, w^2]*G[-w^(-1), 0, w^2] + 
   12*G[0, w^2]*G[-w^(-1), 1, -w] - 6*G[w^(-2), w^2]*G[-w^(-1), 1, -w] - 
   6*G[-w^(-1), w^2]*G[-w^(-1), 1, -w] - 6*G[-w, w^2]*G[-w^(-1), 1, -w] + 
   8*G[0, -w]*G[-w^(-1), 1, w^2] + 36*G[0, w^2]*G[-w^(-1), 1, w^2] + 
   8*G[1, r7]*G[-w^(-1), 1, w^2] - 16*G[1, -w]*G[-w^(-1), 1, w^2] - 
   48*G[1, w^2]*G[-w^(-1), 1, w^2] - 24*G[r61, w^2]*G[-w^(-1), 1, w^2] - 
   24*G[r62, w^2]*G[-w^(-1), 1, w^2] + 6*G[w^(-2), w^2]*G[-w^(-1), 1, w^2] + 
   6*G[-w^(-1), w^2]*G[-w^(-1), 1, w^2] + 6*G[-w, w^2]*G[-w^(-1), 1, w^2] + 
   4*G[0, w^2]*G[-w^(-1), r61, w^2] + 4*G[1, r7]*G[-w^(-1), r61, w^2] - 
   8*G[1, w^2]*G[-w^(-1), r61, w^2] + 4*G[0, w^2]*G[-w^(-1), r62, w^2] + 
   4*G[1, r7]*G[-w^(-1), r62, w^2] - 8*G[1, w^2]*G[-w^(-1), r62, w^2] + 
   (3*G[0, -w]*G[-w^(-1), w^(-2), w^2])/2 - 
   (3*G[0, w^2]*G[-w^(-1), w^(-2), w^2])/2 - 
   (3*G[1, r7]*G[-w^(-1), w^(-2), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), w^(-2), w^2] + 3*G[1, w^2]*G[-w^(-1), w^(-2), w^2] + 
   (3*G[0, -w]*G[-w^(-1), -w^(-1), w^2])/2 - 
   (3*G[0, w^2]*G[-w^(-1), -w^(-1), w^2])/2 - 
   (3*G[1, r7]*G[-w^(-1), -w^(-1), w^2])/2 - 
   3*G[1, -w]*G[-w^(-1), -w^(-1), w^2] + 
   3*G[1, w^2]*G[-w^(-1), -w^(-1), w^2] + (3*G[0, -w]*G[-w^(-1), -w, w^2])/
    2 - (3*G[0, w^2]*G[-w^(-1), -w, w^2])/2 - 
   (3*G[1, r7]*G[-w^(-1), -w, w^2])/2 - 3*G[1, -w]*G[-w^(-1), -w, w^2] + 
   3*G[1, w^2]*G[-w^(-1), -w, w^2] - 7*G[0, -w]*G[-w, 0, w^2] - 
   19*G[0, w^2]*G[-w, 0, w^2] - 5*G[1, r7]*G[-w, 0, w^2] + 
   14*G[1, -w]*G[-w, 0, w^2] + 26*G[1, w^2]*G[-w, 0, w^2] + 
   12*G[r61, w^2]*G[-w, 0, w^2] + 12*G[r62, w^2]*G[-w, 0, w^2] - 
   3*G[w^(-2), w^2]*G[-w, 0, w^2] - 3*G[-w^(-1), w^2]*G[-w, 0, w^2] - 
   3*G[-w, w^2]*G[-w, 0, w^2] + 8*G[0, -w]*G[-w, 1, w^2] + 
   36*G[0, w^2]*G[-w, 1, w^2] + 8*G[1, r7]*G[-w, 1, w^2] - 
   16*G[1, -w]*G[-w, 1, w^2] - 48*G[1, w^2]*G[-w, 1, w^2] - 
   24*G[r61, w^2]*G[-w, 1, w^2] - 24*G[r62, w^2]*G[-w, 1, w^2] + 
   6*G[w^(-2), w^2]*G[-w, 1, w^2] + 6*G[-w^(-1), w^2]*G[-w, 1, w^2] + 
   6*G[-w, w^2]*G[-w, 1, w^2] + 4*G[0, w^2]*G[-w, r61, w^2] + 
   4*G[1, r7]*G[-w, r61, w^2] - 8*G[1, w^2]*G[-w, r61, w^2] + 
   4*G[0, w^2]*G[-w, r62, w^2] + 4*G[1, r7]*G[-w, r62, w^2] - 
   8*G[1, w^2]*G[-w, r62, w^2] + (3*G[0, -w]*G[-w, w^(-2), w^2])/2 - 
   (3*G[0, w^2]*G[-w, w^(-2), w^2])/2 - (3*G[1, r7]*G[-w, w^(-2), w^2])/2 - 
   3*G[1, -w]*G[-w, w^(-2), w^2] + 3*G[1, w^2]*G[-w, w^(-2), w^2] + 
   (3*G[0, -w]*G[-w, -w^(-1), w^2])/2 - (3*G[0, w^2]*G[-w, -w^(-1), w^2])/2 - 
   (3*G[1, r7]*G[-w, -w^(-1), w^2])/2 - 3*G[1, -w]*G[-w, -w^(-1), w^2] + 
   3*G[1, w^2]*G[-w, -w^(-1), w^2] + (3*G[0, -w]*G[-w, -w, w^2])/2 - 
   (3*G[0, w^2]*G[-w, -w, w^2])/2 - (3*G[1, r7]*G[-w, -w, w^2])/2 - 
   3*G[1, -w]*G[-w, -w, w^2] + 3*G[1, w^2]*G[-w, -w, w^2] + 
   (55*G[0, 0, 0, w^2])/3 - (56*G[0, 0, 1, w^2])/3 - 9*G[0, 0, r61, w^2] - 
   9*G[0, 0, r62, w^2] - (49*G[0, 0, w^2, w^2])/3 - (152*G[0, 1, 0, w^2])/3 - 
   8*G[0, 1, 1, r7] + (160*G[0, 1, 1, w^2])/3 + 24*G[0, 1, r61, w^2] + 
   24*G[0, 1, r62, w^2] + (32*G[0, 1, w^2, w^2])/3 - 24*G[0, r61, 0, w^2] + 
   24*G[0, r61, 1, w^2] + 12*G[0, r61, r61, w^2] + 12*G[0, r61, r62, w^2] + 
   11*G[0, r61, w^2, w^2] - 24*G[0, r62, 0, w^2] + 24*G[0, r62, 1, w^2] + 
   12*G[0, r62, r61, w^2] + 12*G[0, r62, r62, w^2] + 11*G[0, r62, w^2, w^2] + 
   15*G[0, w^(-2), 0, w^2] - 15*G[0, w^(-2), r61, w^2] - 
   15*G[0, w^(-2), r62, w^2] + 16*G[0, -w^(-1), 0, w^2] - 
   32*G[0, -w^(-1), 1, w^2] + 16*G[0, -w, 0, w^2] - 32*G[0, -w, 1, w^2] - 
   (4*G[0, w^2, 0, w^2])/3 + (32*G[0, w^2, 1, w^2])/3 - 
   4*G[0, w^2, r61, w^2] - 4*G[0, w^2, r62, w^2] + 
   (11*G[0, w^2, w^2, w^2])/3 - (152*G[1, 0, 0, w^2])/3 - 4*G[1, 0, 1, r7] + 
   (160*G[1, 0, 1, w^2])/3 + 24*G[1, 0, r61, w^2] + 24*G[1, 0, r62, w^2] + 
   (32*G[1, 0, w^2, w^2])/3 + (256*G[1, 1, 0, w^2])/3 + 
   (32*G[1, 1, 1, r7])/3 - (256*G[1, 1, 1, w^2])/3 - 
   (128*G[1, 1, r61, w^2])/3 - (128*G[1, 1, r62, w^2])/3 + 
   (128*G[1, r61, 0, w^2])/3 - (128*G[1, r61, 1, w^2])/3 - 
   (64*G[1, r61, r61, w^2])/3 - (64*G[1, r61, r62, w^2])/3 - 
   (32*G[1, r61, w^2, w^2])/3 + (128*G[1, r62, 0, w^2])/3 - 
   (128*G[1, r62, 1, w^2])/3 - (64*G[1, r62, r61, w^2])/3 - 
   (64*G[1, r62, r62, w^2])/3 - (32*G[1, r62, w^2, w^2])/3 - 
   (56*G[1, w^(-2), 0, w^2])/3 + (56*G[1, w^(-2), r61, w^2])/3 + 
   (56*G[1, w^(-2), r62, w^2])/3 - 16*G[1, -w^(-1), 0, w^2] + 
   32*G[1, -w^(-1), 1, w^2] - 16*G[1, -w, 0, w^2] + 32*G[1, -w, 1, w^2] - 
   8*G[1, w^2, 0, w^2] + 8*G[1, w^2, r61, w^2] + 8*G[1, w^2, r62, w^2] - 
   (76*G[r61, 0, 0, w^2])/3 + (80*G[r61, 0, 1, w^2])/3 + 
   12*G[r61, 0, r61, w^2] + 12*G[r61, 0, r62, w^2] + 
   (44*G[r61, 0, w^2, w^2])/3 + (128*G[r61, 1, 0, w^2])/3 - 
   (128*G[r61, 1, 1, w^2])/3 - (64*G[r61, 1, r61, w^2])/3 - 
   (64*G[r61, 1, r62, w^2])/3 - (32*G[r61, 1, w^2, w^2])/3 + 
   (64*G[r61, r61, 0, w^2])/3 - (64*G[r61, r61, 1, w^2])/3 - 
   (32*G[r61, r61, r61, w^2])/3 - (32*G[r61, r61, r62, w^2])/3 - 
   (28*G[r61, r61, w^2, w^2])/3 + (64*G[r61, r62, 0, w^2])/3 - 
   (64*G[r61, r62, 1, w^2])/3 - (32*G[r61, r62, r61, w^2])/3 - 
   (32*G[r61, r62, r62, w^2])/3 - (28*G[r61, r62, w^2, w^2])/3 - 
   (28*G[r61, w^(-2), 0, w^2])/3 + (28*G[r61, w^(-2), r61, w^2])/3 + 
   (28*G[r61, w^(-2), r62, w^2])/3 - 8*G[r61, -w^(-1), 0, w^2] + 
   16*G[r61, -w^(-1), 1, w^2] - 8*G[r61, -w, 0, w^2] + 
   16*G[r61, -w, 1, w^2] + (16*G[r61, w^2, 0, w^2])/3 - 
   (32*G[r61, w^2, 1, w^2])/3 - (11*G[r61, w^2, w^2, w^2])/3 - 
   (76*G[r62, 0, 0, w^2])/3 + (80*G[r62, 0, 1, w^2])/3 + 
   12*G[r62, 0, r61, w^2] + 12*G[r62, 0, r62, w^2] + 
   (44*G[r62, 0, w^2, w^2])/3 + (128*G[r62, 1, 0, w^2])/3 - 
   (128*G[r62, 1, 1, w^2])/3 - (64*G[r62, 1, r61, w^2])/3 - 
   (64*G[r62, 1, r62, w^2])/3 - (32*G[r62, 1, w^2, w^2])/3 + 
   (64*G[r62, r61, 0, w^2])/3 - (64*G[r62, r61, 1, w^2])/3 - 
   (32*G[r62, r61, r61, w^2])/3 - (32*G[r62, r61, r62, w^2])/3 - 
   (28*G[r62, r61, w^2, w^2])/3 + (64*G[r62, r62, 0, w^2])/3 - 
   (64*G[r62, r62, 1, w^2])/3 - (32*G[r62, r62, r61, w^2])/3 - 
   (32*G[r62, r62, r62, w^2])/3 - (28*G[r62, r62, w^2, w^2])/3 - 
   (28*G[r62, w^(-2), 0, w^2])/3 + (28*G[r62, w^(-2), r61, w^2])/3 + 
   (28*G[r62, w^(-2), r62, w^2])/3 - 8*G[r62, -w^(-1), 0, w^2] + 
   16*G[r62, -w^(-1), 1, w^2] - 8*G[r62, -w, 0, w^2] + 
   16*G[r62, -w, 1, w^2] + (16*G[r62, w^2, 0, w^2])/3 - 
   (32*G[r62, w^2, 1, w^2])/3 - (11*G[r62, w^2, w^2, w^2])/3 + 
   (49*G[w^(-2), 0, 0, w^2])/3 - (32*G[w^(-2), 0, 1, w^2])/3 - 
   11*G[w^(-2), 0, r61, w^2] - 11*G[w^(-2), 0, r62, w^2] - 
   (11*G[w^(-2), 0, w^2, w^2])/3 - (32*G[w^(-2), 1, 0, w^2])/3 + 
   (32*G[w^(-2), 1, r61, w^2])/3 + (32*G[w^(-2), 1, r62, w^2])/3 - 
   (44*G[w^(-2), r61, 0, w^2])/3 + (32*G[w^(-2), r61, 1, w^2])/3 + 
   (28*G[w^(-2), r61, r61, w^2])/3 + (28*G[w^(-2), r61, r62, w^2])/3 + 
   (11*G[w^(-2), r61, w^2, w^2])/3 - (44*G[w^(-2), r62, 0, w^2])/3 + 
   (32*G[w^(-2), r62, 1, w^2])/3 + (28*G[w^(-2), r62, r61, w^2])/3 + 
   (28*G[w^(-2), r62, r62, w^2])/3 + (11*G[w^(-2), r62, w^2, w^2])/3 + 
   (11*G[w^(-2), w^(-2), 0, w^2])/3 - (11*G[w^(-2), w^(-2), r61, w^2])/3 - 
   (11*G[w^(-2), w^(-2), r62, w^2])/3 + 16*G[-w^(-1), 0, 0, w^2] - 
   24*G[-w^(-1), 0, 1, w^2] - 4*G[-w^(-1), 0, r61, w^2] - 
   4*G[-w^(-1), 0, r62, w^2] - 24*G[-w^(-1), 1, 0, w^2] + 
   32*G[-w^(-1), 1, 1, w^2] + 8*G[-w^(-1), 1, r61, w^2] + 
   8*G[-w^(-1), 1, r62, w^2] - 4*G[-w^(-1), r61, 0, w^2] + 
   8*G[-w^(-1), r61, 1, w^2] - 4*G[-w^(-1), r62, 0, w^2] + 
   8*G[-w^(-1), r62, 1, w^2] + 16*G[-w, 0, 0, w^2] - 24*G[-w, 0, 1, w^2] - 
   4*G[-w, 0, r61, w^2] - 4*G[-w, 0, r62, w^2] - 24*G[-w, 1, 0, w^2] + 
   32*G[-w, 1, 1, w^2] + 8*G[-w, 1, r61, w^2] + 8*G[-w, 1, r62, w^2] - 
   4*G[-w, r61, 0, w^2] + 8*G[-w, r61, 1, w^2] - 4*G[-w, r62, 0, w^2] + 
   8*G[-w, r62, 1, w^2] + (10*Zeta[3])/3)/2 + 
 (7*((Pi^2*G[0, w])/3 + 12*G[0, -1, 0, w] - 6*G[0, 0, 0, w] + 
    4*G[0, 1, 0, w] - 4*G[1, 0, 0, w] + 6*Zeta[3]))/4


==> Analytical_expressions/Cal_NP4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     11179,        317]
NotebookOptionsPosition[      9660,        288]
NotebookOutlinePosition[     10075,        305]
CellTagsIndexPosition[     10032,        302]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/wangyefan/software/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.878102076450285*^9, 3.8781020953998866`*^9}, 
   3.878112389337639*^9},ExpressionUUID->"9e7a3420-2e4c-4dd5-8d28-\
437667d48787"],

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",ExpressionUUID->"f0ddbbf3-393e-4f5d-ad66-e63cae840cd5"],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",ExpressionUUID->\
"f515bea8-d4f9-4d2c-8af6-8054d8175e1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GPLlist", "=", 
   RowBox[{"Get", "[", "\"\<NP4_analytical_results.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.878103435835329*^9, 
  3.878103448356598*^9}},ExpressionUUID->"668ebfe1-9b28-438f-b848-\
284c8282a23c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"we", " ", "use", " ", 
    RowBox[{"mt", "^", "2"}], " ", "as", " ", "the", " ", "normalization", 
    " ", "factor"}], ",", " ", 
   RowBox[{
    RowBox[{
    "so", " ", "that", " ", "we", " ", "have", " ", "\[IndentingNewLine]", 
     RowBox[{"mt", "^", "2"}]}], " ", "->", " ", "1"}], ",", " ", 
   "\[IndentingNewLine]", "  ", 
   RowBox[{"s", "->", 
    RowBox[{"s", "/", 
     RowBox[{"mt", "^", "2"}]}]}], ",", " ", "\[IndentingNewLine]", "  ", 
   RowBox[{"t", "->", 
    RowBox[{"t", "/", 
     RowBox[{"mt", "^", "2"}]}]}], ",", " ", "\[IndentingNewLine]", "  ", 
   RowBox[{"u", "->", 
    RowBox[{"u", "/", 
     RowBox[{"mt", "^", "2"}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8781024027939463`*^9, 3.8781024855834165`*^9}, {
   3.878102786436294*^9, 3.8781028236503572`*^9}, 
   3.8782921231499734`*^9},ExpressionUUID->"c0689bc2-7ad7-4d75-95c3-\
c2b1e4a34283"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"since", " ", 
     RowBox[{"mw", "^", "2"}]}], "=", "0"}], ",", " ", 
   RowBox[{
    RowBox[{"s", "+", "t", "+", "u"}], "=", "1"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8781028350990934`*^9, 
  3.8781028459038186`*^9}},ExpressionUUID->"c06b6d34-a035-4a61-863d-\
cd75d0981ce3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "->", "10"}], ",", 
     RowBox[{"t", "->", 
      RowBox[{"-", "6.75"}]}], ",", 
     RowBox[{"u", "->", 
      RowBox[{"-", "2.25"}]}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"5b52d4dc-e3ca-4d49-988e-980f0e21debc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Numab", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
          RowBox[{"4", " ", "t"}]}]], 
        SqrtBox[
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]]]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       FractionBox[
        RowBox[{"s", "+", 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
            RowBox[{"4", " ", "t"}]}]], " ", 
          SqrtBox[
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "t"}], ")"}]}]]}], "+", 
         RowBox[{"s", " ", "t"}]}], 
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}]}]]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["s", "2"]}], "+", 
                RowBox[{"4", " ", "s", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", "t"}], ")"}],
               " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], ")"}]}]], "-", 
          RowBox[{"3", " ", "t"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "2"]}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}]}]]}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["s", "2"]}], "+", 
               RowBox[{"4", " ", "s", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", "t"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}]}], ")"}]}]], "+", "t"}], 
        RowBox[{"2", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}]}]]}]}], "}"}], "/.", 
    "stu"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8781036401648135`*^9, 3.8781036771884527`*^9}, {
  3.8781037224079056`*^9, 3.878103780652054*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"483e1ff2-4523-43df-a1c5-cc9664ea2896"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Numx", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "->", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "b2"}], "+", 
         SuperscriptBox["b2", "2"]}]]}], ",", 
      RowBox[{"x2", "->", 
       SqrtBox[
        RowBox[{"5", "-", 
         RowBox[{"2", " ", "b2"}], "+", 
         SuperscriptBox["b2", "2"]}]]}]}], "}"}], "/.", "Numab"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8781037832261868`*^9, 3.878103803354951*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"2d55d209-7597-46ac-9c62-ffc68a0f119a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumList", "=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"stu", ",", "Numab", ",", "Numx"}], "]"}], ",", "30"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8781037990251055`*^9, 3.8781038300910997`*^9}, {
  3.878103892184492*^9, 3.8781038996237717`*^9}, {3.8781050648085337`*^9, 
  3.878105068568802*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"11279341-c448-446f-be76-e6899c8192b2"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", 
     RowBox[{"0.8072254351950304`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], ",", 
    RowBox[{"a2", "\[Rule]", 
     RowBox[{"1.5491609190659983`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], ",", 
    RowBox[{"b1", "\[Rule]", 
     RowBox[{"-", "0.43300779093098996`"}]}], ",", 
    RowBox[{"b2", "\[Rule]", 
     RowBox[{"-", "0.12757324704052728`"}]}], ",", 
    RowBox[{"s", "\[Rule]", "10.`30."}], ",", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{"-", "6.75`"}]}], ",", 
    RowBox[{"u", "\[Rule]", 
     RowBox[{"-", "2.25`"}]}], ",", 
    RowBox[{"x1", "\[Rule]", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.799686517347005`", " ", "\[ImaginaryI]"}]}]}], ",", 
    RowBox[{"x2", "\[Rule]", "2.2959576275361697`"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8781038476929913`*^9, {3.87810389550264*^9, 3.8781039002358847`*^9}, 
   3.8781050738432417`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"f4fd680c-0f71-430b-a596-866d443de5a0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"weight", " ", "4", " ", "of", " ", 
   RowBox[{"g46", "^", "NP4"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.878102586280094*^9, 3.8781026173066535`*^9}, {
  3.8781026857561746`*^9, 3.8781026870483923`*^9}, {3.8781027705863566`*^9, 
  3.878102770744479*^9}, {3.878103927390506*^9, 3.878103929622035*^9}, {
  3.8781040303434772`*^9, 3.8781040376853*^9}, {3.878112418292777*^9, 
  3.8781124268734503`*^9}},ExpressionUUID->"de93d098-e325-4421-8bff-\
6c79bb74a2bd"],

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"GPLlist", "[", 
    RowBox[{"[", 
     RowBox[{"46", ",", "5"}], "]"}], "]"}], ",", "NumList"}], "]"}]], "Input",
 CellChangeTimes->{{3.8781025402157283`*^9, 3.8781025402166834`*^9}, {
   3.8781025788113327`*^9, 3.8781025815279784`*^9}, 3.878102768030334*^9, {
   3.878104038981011*^9, 3.8781040508835945`*^9}, {3.8781126299151897`*^9, 
   3.878112630286626*^9}},ExpressionUUID->"e3565b6e-088e-415f-99ca-\
450c14439d97"]
},
WindowSize->{1027.2, 570.9},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"50059907-fcb1-4538-866e-660114ff8dde"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 311, 8, 28, "Input",ExpressionUUID->"9e7a3420-2e4c-4dd5-8d28-437667d48787"],
Cell[872, 30, 112, 1, 28, "Input",ExpressionUUID->"f0ddbbf3-393e-4f5d-ad66-e63cae840cd5"],
Cell[987, 33, 161, 3, 28, "Input",ExpressionUUID->"f515bea8-d4f9-4d2c-8af6-8054d8175e1f"],
Cell[1151, 38, 264, 7, 28, "Input",ExpressionUUID->"668ebfe1-9b28-438f-b848-284c8282a23c"],
Cell[1418, 47, 939, 23, 105, "Input",ExpressionUUID->"c0689bc2-7ad7-4d75-95c3-c2b1e4a34283"],
Cell[2360, 72, 348, 10, 28, "Input",ExpressionUUID->"c06b6d34-a035-4a61-863d-cd75d0981ce3"],
Cell[2711, 84, 339, 10, 28, "Input",ExpressionUUID->"5b52d4dc-e3ca-4d49-988e-980f0e21debc"],
Cell[3053, 96, 3377, 102, 135, "Input",ExpressionUUID->"483e1ff2-4523-43df-a1c5-cc9664ea2896"],
Cell[6433, 200, 621, 19, 38, "Input",ExpressionUUID->"2d55d209-7597-46ac-9c62-ffc68a0f119a"],
Cell[CellGroupData[{
Cell[7079, 223, 442, 10, 28, "Input",ExpressionUUID->"11279341-c448-446f-be76-e6899c8192b2"],
Cell[7524, 235, 1130, 27, 50, "Output",ExpressionUUID->"f4fd680c-0f71-430b-a596-866d443de5a0"]
}, Open  ]],
Cell[8669, 265, 503, 9, 28, "Input",ExpressionUUID->"de93d098-e325-4421-8bff-6c79bb74a2bd"],
Cell[9175, 276, 481, 10, 28, "Input",ExpressionUUID->"e3565b6e-088e-415f-99ca-450c14439d97"]
}
]
*)



==> Analytical_expressions/Cal_P2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     68924,       1748]
NotebookOptionsPosition[     67250,       1717]
NotebookOutlinePosition[     67706,       1735]
CellTagsIndexPosition[     67663,       1732]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/wangyefan/software/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.878102076450285*^9, 3.8781020953998866`*^9}, 
   3.878112394413486*^9},ExpressionUUID->"05333d0d-3ef1-483a-8cb6-\
c1f073dbaf45"],

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellChangeTimes->{{3.8781021005954823`*^9, 
  3.8781021005954823`*^9}},ExpressionUUID->"cfeebbd8-005c-41ca-8fdc-\
bc55566b0b95"],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",ExpressionUUID->\
"231b2477-1996-4509-8629-95bf748bc6a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GPLlist", "=", 
   RowBox[{"Get", "[", "\"\<P2_analytical_results.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8781021323767166`*^9, 3.878102138552758*^9}, 
   3.8781045252045975`*^9},ExpressionUUID->"57acf246-b9c0-4212-b878-\
9bd19bdb5328"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"we", " ", "use", " ", 
    RowBox[{"mt", "^", "2"}], " ", "as", " ", "the", " ", "normalization", 
    " ", "factor"}], ",", " ", 
   RowBox[{
    RowBox[{
    "so", " ", "that", " ", "we", " ", "have", " ", "\[IndentingNewLine]", 
     RowBox[{"mt", "^", "2"}]}], "->", "1"}], ",", " ", "\[IndentingNewLine]",
    "  ", 
   RowBox[{"s", "->", 
    RowBox[{"s", "/", 
     RowBox[{"mt", "^", "2"}]}]}], ",", " ", "\[IndentingNewLine]", "  ", 
   RowBox[{"t", "->", 
    RowBox[{"t", "/", 
     RowBox[{"mt", "^", "2"}]}]}], ",", " ", "\[IndentingNewLine]", "  ", 
   RowBox[{"u", "->", 
    RowBox[{"u", "/", 
     RowBox[{"mt", "^", "2"}]}]}], ",", "\[IndentingNewLine]", "  ", 
   RowBox[{
    RowBox[{"mw", "^", "2"}], "->", 
    RowBox[{
     RowBox[{"mw", "^", "2"}], "/", 
     RowBox[{"mt", "^", "2"}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8781045328520045`*^9, 3.878104564968891*^9}, 
   3.878292133736*^9},ExpressionUUID->"add5aba5-d93e-4211-a9fd-8668313c4686"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"s", "+", "t", "+", "u", "+", 
    RowBox[{"mw", "^", "2"}]}], "=", "1"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8781045566599073`*^9, 3.878104558553219*^9}, {
  3.878104794287414*^9, 
  3.878104795195202*^9}},ExpressionUUID->"0a43298e-8bf1-46c4-a7b1-\
9b62ac69e548"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repstu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "->", "10"}], ",", 
     RowBox[{"t", "->", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{"mw", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"mt", "->", "1"}], ",", 
     RowBox[{"u", "->", 
      RowBox[{
       RowBox[{"1", "/", "4"}], "+", "1", "-", "10", "+", "2"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.878104593486966*^9, 3.878104593486966*^9}, 
   3.8781046538749084`*^9, {3.878216899798774*^9, 
   3.8782169020463314`*^9}},ExpressionUUID->"9592f5b5-683c-4b33-9640-\
2d95799bb626"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repbi", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b1", "->", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"mt2", "+", "mw2", "-", "s", "+", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "mw2", " ", "s"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "mt2"}], "+", "mw2", "+", "s"}], ")"}], "^", 
                "2"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "mt2"}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{"b2", "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "mt2"}], "+", "mw2", "+", "s", "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "mw2", " ", "s"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "mt2"}], "+", "mw2", "+", "s"}], ")"}], "^", 
              "2"}]}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "s"}], ")"}]}]}], ",", 
       RowBox[{"a1", "->", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"mw2", "^", "2"}], " ", "s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "mw2"}], "+", "s", "+", "t"}], ")"}]}], ")"}]}], 
           ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"mw2", "^", "3"}], " ", "s"}], "+", 
           RowBox[{"mw2", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s"}], "+", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"mt2", "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"mw2", "-", "s"}], ")"}], "^", "2"}], "-", 
                RowBox[{"2", " ", "mt2", " ", 
                 RowBox[{"(", 
                  RowBox[{"mw2", "+", "s"}], ")"}]}]}], "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], "+", 
           RowBox[{"mt2", " ", "mw2", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "mw2"}], "+", "s", "+", "t"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"mw2", "^", "2"}], " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"mt2", "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"mw2", "-", "s"}], ")"}], "^", "2"}], "-", 
                RowBox[{"2", " ", "mt2", " ", 
                 RowBox[{"(", 
                  RowBox[{"mw2", "+", "s"}], ")"}]}]}], "]"}], "+", "t"}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"mw2", "^", "2"}], " ", "s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mt2", "^", "2"}], "+", 
                 RowBox[{"mw2", "^", "2"}], "+", 
                 RowBox[{"s", "^", "2"}], "-", 
                 RowBox[{"mw2", " ", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{
                    RowBox[{"mt2", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"mw2", "-", "s"}], ")"}], "^", "2"}], "-", 
                    RowBox[{"2", " ", "mt2", " ", 
                    RowBox[{"(", 
                    RowBox[{"mw2", "+", "s"}], ")"}]}]}], "]"}]}], "-", 
                 RowBox[{"s", " ", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{
                    RowBox[{"mt2", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"mw2", "-", "s"}], ")"}], "^", "2"}], "-", 
                    RowBox[{"2", " ", "mt2", " ", 
                    RowBox[{"(", 
                    RowBox[{"mw2", "+", "s"}], ")"}]}]}], "]"}]}], "+", 
                 RowBox[{"mt2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "mw2"}], "-", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{
                    RowBox[{"mt2", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"mw2", "-", "s"}], ")"}], "^", "2"}], "-", 
                    RowBox[{"2", " ", "mt2", " ", 
                    RowBox[{"(", 
                    RowBox[{"mw2", "+", "s"}], ")"}]}]}], "]"}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"mw2", "-", "s", "-", "t"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  RowBox[{"mt2", "^", "2"}]}], "+", 
                 RowBox[{"4", " ", "mt2", " ", 
                  RowBox[{"(", 
                   RowBox[{"s", "+", "t"}], ")"}]}], "-", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "mw2"}], "+", "s", "+", "t"}], ")"}]}]}], 
                ")"}]}], ")"}]}]}]}], ")"}]}]}]}], "}"}], "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mw2", "->", 
        RowBox[{"mw", "^", "2"}]}], ",", 
       RowBox[{"mt2", "->", 
        RowBox[{"mt", "^", "2"}]}]}], "}"}]}], "/.", " ", "repstu"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.878104661291128*^9, 3.878104661292124*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"410d4394-d58c-4d98-9899-fec0f3e61bd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repxi", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x1", "->", 
         RowBox[{"2", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "+", 
            RowBox[{"a1", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"a1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "b1"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "b1"}], ")"}]}]}], "]"}]}]}], ",", 
        RowBox[{"x6", "->", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"4", "+", 
           RowBox[{"a1", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"a1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "b1"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "b1"}], ")"}]}]}], "]"}]}], ",", 
        RowBox[{"x7", "->", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "a1", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "b1"}]}], ")"}], "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a1", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"b1", "^", "2"}]}], ")"}], "^", "2"}]}]}], "]"}]}], 
        ",", 
        RowBox[{"x8", "->", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{
              RowBox[{"a1", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "b1"}], ")"}], "^", "2"}]}], "+", 
             RowBox[{"16", " ", "b1"}], "-", 
             RowBox[{"4", " ", "a1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "b1"}], ")"}]}]}], ")"}]}], "]"}]}], ",", 
        RowBox[{"x3", "->", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "b1"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "b1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "b1"}], ")"}]}], ")"}], "/", "a1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "b1"}], ")"}]}], "-", 
               RowBox[{"2", " ", "a1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "b1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "b1"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"a1", "^", "2"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}]}]}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"a1", "^", "5"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "b1"}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"a1", "^", "6"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"a1", "^", "3"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"a1", "^", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "b1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Sqrt", "[", "3", "]"}], " ", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "a1"}], ")"}], " ", 
                    RowBox[{"a1", "^", "6"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"a1", "^", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                    RowBox[{"4", " ", "a1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"a1", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                    ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "3"}], ")"}]}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"a1", "^", "2"}]}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"a1", "^", "5"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "b1"}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"a1", "^", "6"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"a1", "^", "3"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"a1", "^", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "b1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Sqrt", "[", "3", "]"}], " ", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "a1"}], ")"}], " ", 
                    RowBox[{"a1", "^", "6"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"a1", "^", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                    RowBox[{"4", " ", "a1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"a1", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                    ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "3"}], ")"}]}]}]}], ")"}]}]}], ",", 
        RowBox[{"x4", "->", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "I", " ", 
                RowBox[{"Sqrt", "[", "3", "]"}]}]}], ")"}], " ", 
             RowBox[{"a1", "^", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "b1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "b1"}], ")"}]}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{"I", "+", 
               RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], " ", 
             RowBox[{"a1", "^", "4"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}]}], "+", 
            RowBox[{"4", " ", "a1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "b1"}], ")"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"a1", "^", "5"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "b1"}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"a1", "^", "6"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"a1", "^", "3"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"a1", "^", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "b1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Sqrt", "[", "3", "]"}], " ", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "a1"}], ")"}], " ", 
                    RowBox[{"a1", "^", "6"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"a1", "^", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                    RowBox[{"4", " ", "a1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"a1", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                    ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "3"}], ")"}]}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"I", " ", 
                RowBox[{"Sqrt", "[", "3", "]"}]}]}], ")"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"a1", "^", "5"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "b1"}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"a1", "^", "6"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"a1", "^", "3"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"a1", "^", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "b1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Sqrt", "[", "3", "]"}], " ", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "a1"}], ")"}], " ", 
                    RowBox[{"a1", "^", "6"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"a1", "^", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                    RowBox[{"4", " ", "a1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"a1", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                    ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"2", "/", "3"}], ")"}]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"a1", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "I", " ", 
                RowBox[{"(", 
                 RowBox[{"I", "+", 
                  RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "b1"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "b1"}], ")"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"a1", "^", "5"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"a1", "^", "6"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"a1", "^", "3"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"a1", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                    ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"Sqrt", "[", "3", "]"}], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "a1"}], ")"}], " ", 
                    RowBox[{"a1", "^", "6"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"a1", "^", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                    RowBox[{"4", " ", "a1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"a1", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                    ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}]}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "3"}], ")"}]}]}]}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"6", " ", 
            RowBox[{"a1", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "b1"}], ")"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{"a1", "^", "5"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "b1"}], ")"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"a1", "^", "6"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"a1", "^", "3"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"a1", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "b1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                 ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Sqrt", "[", "3", "]"}], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "a1"}], ")"}], " ", 
                    RowBox[{"a1", "^", "6"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"a1", "^", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                    RowBox[{"4", " ", "a1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"a1", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                    ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "3"}], ")"}]}]}], ")"}]}]}], ",", 
        RowBox[{"x5", "->", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "I", " ", 
                RowBox[{"Sqrt", "[", "3", "]"}]}]}], ")"}], " ", 
             RowBox[{"a1", "^", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "b1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "b1"}], ")"}]}], "-", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "I"}], "+", 
               RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], " ", 
             RowBox[{"a1", "^", "4"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}]}], "+", 
            RowBox[{"4", " ", "a1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "b1"}], ")"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"a1", "^", "5"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "b1"}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"a1", "^", "6"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"a1", "^", "3"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"a1", "^", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "b1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Sqrt", "[", "3", "]"}], " ", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "a1"}], ")"}], " ", 
                    RowBox[{"a1", "^", "6"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"a1", "^", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                    RowBox[{"4", " ", "a1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"a1", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                    ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "3"}], ")"}]}]}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{"I", "+", 
               RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"a1", "^", "5"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "b1"}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"a1", "^", "6"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"a1", "^", "3"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"a1", "^", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "b1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Sqrt", "[", "3", "]"}], " ", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "a1"}], ")"}], " ", 
                    RowBox[{"a1", "^", "6"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"a1", "^", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                    RowBox[{"4", " ", "a1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"a1", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                    ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"2", "/", "3"}], ")"}]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"a1", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", 
                  RowBox[{"2", " ", "I", " ", 
                   RowBox[{"Sqrt", "[", "3", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "b1"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "b1"}], ")"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"a1", "^", "5"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"a1", "^", "6"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"a1", "^", "3"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"a1", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                    ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"Sqrt", "[", "3", "]"}], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "a1"}], ")"}], " ", 
                    RowBox[{"a1", "^", "6"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"a1", "^", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                    RowBox[{"4", " ", "a1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"a1", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                    ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}]}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "3"}], ")"}]}]}]}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"6", " ", 
            RowBox[{"a1", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "b1"}], ")"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{"a1", "^", "5"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "b1"}], ")"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"a1", "^", "6"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"a1", "^", "3"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"a1", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "b1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                 ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Sqrt", "[", "3", "]"}], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "a1"}], ")"}], " ", 
                    RowBox[{"a1", "^", "6"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"a1", "^", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "3"}]}], "+", 
                    RowBox[{"4", " ", "a1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "b1"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"a1", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b1"}], ")"}], " ", "b1"}]}], 
                    ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "3"}], ")"}]}]}], ")"}]}]}]}], "}"}], "/.", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b1", "->", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"mt2", "+", "mw2", "-", "s", "+", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "mw2", " ", "s"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "mt2"}], "+", "mw2", "+", "s"}], ")"}], "^", 
                 "2"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "mt2"}], ")"}]}], ")"}]}]}], ",", 
        RowBox[{"b2", "->", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "mt2"}], "+", "mw2", "+", "s", "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "mw2", " ", "s"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "mt2"}], "+", "mw2", "+", "s"}], ")"}], "^", 
               "2"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "s"}], ")"}]}]}], ",", 
        RowBox[{"a1", "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"mw2", "^", "2"}], " ", "s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "mw2"}], "+", "s", "+", "t"}], ")"}]}], ")"}]}],
             ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"mw2", "^", "3"}], " ", "s"}], "+", 
            RowBox[{"mw2", " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", 
               RowBox[{"Sqrt", "[", 
                RowBox[{
                 RowBox[{"mt2", "^", "2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"mw2", "-", "s"}], ")"}], "^", "2"}], "-", 
                 RowBox[{"2", " ", "mt2", " ", 
                  RowBox[{"(", 
                   RowBox[{"mw2", "+", "s"}], ")"}]}]}], "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], "+", 
            RowBox[{"mt2", " ", "mw2", " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "mw2"}], "+", "s", "+", "t"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"mw2", "^", "2"}], " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sqrt", "[", 
                RowBox[{
                 RowBox[{"mt2", "^", "2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"mw2", "-", "s"}], ")"}], "^", "2"}], "-", 
                 RowBox[{"2", " ", "mt2", " ", 
                  RowBox[{"(", 
                   RowBox[{"mw2", "+", "s"}], ")"}]}]}], "]"}], "+", "t"}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sqrt", "[", "2", "]"}], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"mw2", "^", "2"}], " ", "s", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"mt2", "^", "2"}], "+", 
                  RowBox[{"mw2", "^", "2"}], "+", 
                  RowBox[{"s", "^", "2"}], "-", 
                  RowBox[{"mw2", " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{
                    RowBox[{"mt2", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"mw2", "-", "s"}], ")"}], "^", "2"}], "-", 
                    RowBox[{"2", " ", "mt2", " ", 
                    RowBox[{"(", 
                    RowBox[{"mw2", "+", "s"}], ")"}]}]}], "]"}]}], "-", 
                  RowBox[{"s", " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{
                    RowBox[{"mt2", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"mw2", "-", "s"}], ")"}], "^", "2"}], "-", 
                    RowBox[{"2", " ", "mt2", " ", 
                    RowBox[{"(", 
                    RowBox[{"mw2", "+", "s"}], ")"}]}]}], "]"}]}], "+", 
                  RowBox[{"mt2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "mw2"}], "-", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{
                    RowBox[{"mt2", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"mw2", "-", "s"}], ")"}], "^", "2"}], "-", 
                    RowBox[{"2", " ", "mt2", " ", 
                    RowBox[{"(", 
                    RowBox[{"mw2", "+", "s"}], ")"}]}]}], "]"}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"mw2", "-", "s", "-", "t"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   RowBox[{"mt2", "^", "2"}]}], "+", 
                  RowBox[{"4", " ", "mt2", " ", 
                   RowBox[{"(", 
                    RowBox[{"s", "+", "t"}], ")"}]}], "-", 
                  RowBox[{"s", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "mw2"}], "+", "s", "+", "t"}], ")"}]}]}], 
                 ")"}]}], ")"}]}]}]}], ")"}]}]}]}], "}"}]}], "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mw2", "->", 
        RowBox[{"mw", "^", "2"}]}], ",", 
       RowBox[{"mt2", "->", 
        RowBox[{"mt", "^", "2"}]}]}], "}"}]}], "/.", " ", "repstu"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.878104689166238*^9, 3.878104696437776*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"82cae923-84fb-4999-9f55-001adc6ae0fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repxyz2", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"s", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mt", "-", "mw"}], ")"}], "^", "2"}]}], "]"}], "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"s", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mt", "+", "mw"}], ")"}], "^", "2"}]}], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"s", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mt", "-", "mw"}], ")"}], "^", "2"}]}], "]"}], "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"s", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mt", "+", "mw"}], ")"}], "^", "2"}]}], "]"}]}], 
         ")"}]}]}], ",", 
      RowBox[{"z", "->", 
       RowBox[{"mw", "/", "mt"}]}], ",", 
      RowBox[{"y", "->", 
       RowBox[{"u", "/", 
        RowBox[{"mt", "^", "2"}]}]}], ",", 
      RowBox[{"w", "->", 
       RowBox[{"t", "/", 
        RowBox[{"mt", "^", "2"}]}]}]}], "}"}], "/.", " ", "repstu"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8781047081327915`*^9, 3.8781047081327915`*^9}, 
   3.8781048191252146`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"9fbf44b3-a0a4-4d2c-a55e-5f53616917d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumList", "=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"repbi", ",", "repxi", ",", "repxyz2"}], "]"}], ",", "30"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.878104719367914*^9, 3.878104729588646*^9}, 
   3.878104784797124*^9, {3.8781048246699076`*^9, 3.878104841701865*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"b3b26f35-ca80-485a-94bd-84a66ca9e15d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
    "a1", "\[Rule]", 
     "0.2238316438424466738370916266064095124385281942606912876215`30."}], 
    ",", 
    RowBox[{
    "b1", "\[Rule]", 
     "0.0286653373215725186672548787072085143104582334085070570273`30."}], 
    ",", 
    RowBox[{
    "b2", "\[Rule]", 
     "0.8971334662678427481332745121292791485689541766591492942979`30."}], 
    ",", 
    RowBox[{"w", "\[Rule]", 
     RowBox[{"-", "2.`30."}]}], ",", 
    RowBox[{
    "x", "\[Rule]", 
     "0.0573306746431450373345097574144170286209164668170141140546`30."}], 
    ",", 
    RowBox[{
    "x1", "\[Rule]", 
     "4.3670852822371242504655048524578408197704285691573670669897`30."}], 
    ",", 
    RowBox[{
    "x3", "\[Rule]", 
     "0.9001030445083748948296227970487926975520594645348775125513`30."}], 
    ",", 
    RowBox[{"x4", "\[Rule]", 
     RowBox[{
     "5.003658761332734671640928550098649893762005676540639804275`29.\
881977338697173", "-", 
      RowBox[{
      "7.8225232651203157905976064112151549403831870418043291233536`30.\
076036518070858", " ", "\[ImaginaryI]"}]}]}], ",", 
    RowBox[{"x5", "\[Rule]", 
     RowBox[{
     "5.0036587613327346716409285500986498937620056765406398042312`29.\
881977338697173", "+", 
      RowBox[{
      "7.8225232651203157905976064112151549403831870418043291232881`30.\
076036518070858", " ", "\[ImaginaryI]"}]}]}], ",", 
    RowBox[{
    "x6", "\[Rule]", 
     "2.1835426411185621252327524262289204098852142845786835334949`30."}], 
    ",", 
    RowBox[{
    "x7", "\[Rule]", 
     "1.8906133877868316960704444285931267963433067974558985868297`30."}], 
    ",", 
    RowBox[{
    "x8", "\[Rule]", 
     "1.9476640552053115130434977143514642411193959657241611870864`30."}], 
    ",", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", "6.75`30."}]}], ",", 
    RowBox[{"z", "\[Rule]", "0.5`30."}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8781048207494*^9, 3.8781048419741344`*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"8cda2d13-5d25-4dac-93db-97f2fc356b09"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"weight", " ", "4", " ", "of", " ", 
   RowBox[{"F37", "^", "P2"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.878102586280094*^9, 3.8781026173066535`*^9}, {
  3.8781026857561746`*^9, 3.8781026870483923`*^9}, {3.8781027705863566`*^9, 
  3.878102770744479*^9}, {3.878103957183033*^9, 3.8781039667712107`*^9}, {
  3.8781039980643435`*^9, 3.878104024518095*^9}, {3.878104747155485*^9, 
  3.8781047739643707`*^9}, {3.878112404528771*^9, 
  3.8781124088305492`*^9}},ExpressionUUID->"f7fa8871-6a05-42b1-9e37-\
ac472df1bcdf"],

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"GPLlist", "[", 
    RowBox[{"[", 
     RowBox[{"37", ",", "5"}], "]"}], "]"}], ",", "NumList"}], "]"}]], "Input",
 CellChangeTimes->{{3.8781025402157283`*^9, 3.8781025402166834`*^9}, {
   3.8781025788113327`*^9, 3.8781025815279784`*^9}, 3.878102768030334*^9, 
   3.8781039533971243`*^9, 3.8781040113764496`*^9, {3.8781047753339095`*^9, 
   3.8781047863876*^9}, {3.87811240161349*^9, 
   3.8781124019807425`*^9}},ExpressionUUID->"b1b8503e-8a84-49dc-b7af-\
d449251adb86"]
},
WindowSize->{1027.2, 570.9},
WindowMargins->{{
  Automatic, -4.7999999999999545`}, {-4.7999999999999545`, Automatic}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"af77f2c5-b6d3-480a-8861-4b990e316e55"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 311, 8, 28, "Input",ExpressionUUID->"05333d0d-3ef1-483a-8cb6-c1f073dbaf45"],
Cell[872, 30, 187, 4, 28, "Input",ExpressionUUID->"cfeebbd8-005c-41ca-8fdc-bc55566b0b95"],
Cell[1062, 36, 161, 3, 28, "Input",ExpressionUUID->"231b2477-1996-4509-8629-95bf748bc6a9"],
Cell[1226, 41, 290, 7, 28, "Input",ExpressionUUID->"57acf246-b9c0-4212-b878-9bd19bdb5328"],
Cell[1519, 50, 1037, 26, 124, "Input",ExpressionUUID->"add5aba5-d93e-4211-a9fd-8668313c4686"],
Cell[2559, 78, 321, 8, 28, "Input",ExpressionUUID->"0a43298e-8bf1-46c4-a7b1-9b62ac69e548"],
Cell[2883, 88, 620, 18, 28, "Input",ExpressionUUID->"9592f5b5-683c-4b33-9640-2d95799bb626"],
Cell[3506, 108, 6135, 159, 190, "Input",ExpressionUUID->"410d4394-d58c-4d98-9899-fec0f3e61bd3"],
Cell[9644, 269, 52511, 1298, 1049, "Input",ExpressionUUID->"82cae923-84fb-4999-9f55-001adc6ae0fb"],
Cell[62158, 1569, 1482, 45, 48, "Input",ExpressionUUID->"9fbf44b3-a0a4-4d2c-a55e-5f53616917d3"],
Cell[CellGroupData[{
Cell[63665, 1618, 415, 9, 28, "Input",ExpressionUUID->"b3b26f35-ca80-485a-94bd-84a66ca9e15d"],
Cell[64083, 1629, 2058, 60, 123, "Output",ExpressionUUID->"8cda2d13-5d25-4dac-93db-97f2fc356b09"]
}, Open  ]],
Cell[66156, 1692, 557, 10, 28, "Input",ExpressionUUID->"f7fa8871-6a05-42b1-9e37-ac472df1bcdf"],
Cell[66716, 1704, 530, 11, 28, "Input",ExpressionUUID->"b1b8503e-8a84-49dc-b7af-d449251adb86"]
}
]
*)



==> Analytical_expressions/NP2_analytical_results.m <==
{{1, 0, 0, 0, 0}, {-1, (-2*I)*Pi + 2*G[1, z] + 2*G[1 - z, y], 
  (7*Pi^2)/3 + (4*I)*Pi*G[1, z] + (4*I)*Pi*G[1 - z, y] - 
   4*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 4*G[1 - z, 1 - z, y], 
  (2*I)*Pi^3 - (14*Pi^2*G[1, z])/3 - (14*Pi^2*G[1 - z, y])/3 - 
   (8*I)*Pi*G[1, z]*G[1 - z, y] - (8*I)*Pi*G[1, 1, z] + 
   8*G[1 - z, y]*G[1, 1, z] - (8*I)*Pi*G[1 - z, 1 - z, y] + 
   8*G[1, z]*G[1 - z, 1 - z, y] + 8*G[1, 1, 1, z] + 
   8*G[1 - z, 1 - z, 1 - z, y] + 10*Zeta[3], 
  (-109*Pi^4)/90 - (4*I)*Pi^3*G[1, z] - (4*I)*Pi^3*G[1 - z, y] + 
   (28*Pi^2*G[1, z]*G[1 - z, y])/3 + (28*Pi^2*G[1, 1, z])/3 + 
   (16*I)*Pi*G[1 - z, y]*G[1, 1, z] + (28*Pi^2*G[1 - z, 1 - z, y])/3 + 
   (16*I)*Pi*G[1, z]*G[1 - z, 1 - z, y] - 16*G[1, 1, z]*G[1 - z, 1 - z, y] + 
   (16*I)*Pi*G[1, 1, 1, z] - 16*G[1 - z, y]*G[1, 1, 1, z] + 
   (16*I)*Pi*G[1 - z, 1 - z, 1 - z, y] - 
   16*G[1, z]*G[1 - z, 1 - z, 1 - z, y] - 16*G[1, 1, 1, 1, z] - 
   16*G[1 - z, 1 - z, 1 - z, 1 - z, y] + (20*I)*Pi*Zeta[3] - 
   20*G[1, z]*Zeta[3] - 20*G[1 - z, y]*Zeta[3]}, 
 {-1/4, 0, -1/6*Pi^2, -2*Zeta[3], (-8*Pi^4)/45}, 
 {1, 0, Pi^2/3, -2*Zeta[3], Pi^4/10}, 
 {0, -G[1, z], -G[0, 1, z] + 4*G[1, 1, z], -1/3*(Pi^2*G[1, z]) - 
   G[0, 0, 1, z] + 4*G[0, 1, 1, z] + 6*G[1, 0, 1, z] - 16*G[1, 1, 1, z], 
  -1/3*(Pi^2*G[0, 1, z]) + (4*Pi^2*G[1, 1, z])/3 - G[0, 0, 0, 1, z] + 
   4*G[0, 0, 1, 1, z] + 6*G[0, 1, 0, 1, z] - 16*G[0, 1, 1, 1, z] + 
   6*G[1, 0, 0, 1, z] - 24*G[1, 0, 1, 1, z] - 24*G[1, 1, 0, 1, z] + 
   64*G[1, 1, 1, 1, z] + 2*G[1, z]*Zeta[3]}, 
 {1, -2*G[1, z], Pi^2/3 - 4*G[0, 1, z] + 8*G[1, 1, z], 
  (-2*Pi^2*G[1, z])/3 - 4*G[0, 0, 1, z] + 16*G[0, 1, 1, z] + 
   12*G[1, 0, 1, z] - 32*G[1, 1, 1, z] - 2*Zeta[3], 
  Pi^4/10 - (4*Pi^2*G[0, 1, z])/3 + (8*Pi^2*G[1, 1, z])/3 - 
   4*G[0, 0, 0, 1, z] + 16*G[0, 0, 1, 1, z] + 24*G[0, 1, 0, 1, z] - 
   64*G[0, 1, 1, 1, z] + 12*G[1, 0, 0, 1, z] - 48*G[1, 0, 1, 1, z] - 
   48*G[1, 1, 0, 1, z] + 128*G[1, 1, 1, 1, z] + 4*G[1, z]*Zeta[3]}, 
 {0, G[1, y], G[0, 1, y] - 2*G[1, 1, y], G[0, 0, 1, y] - 2*G[0, 1, 1, y] - 
   2*G[1, 0, 1, y] + 4*G[1, 1, 1, y], G[0, 0, 0, 1, y] - 2*G[0, 0, 1, 1, y] - 
   2*G[0, 1, 0, 1, y] + 4*G[0, 1, 1, 1, y] - 2*G[1, 0, 0, 1, y] + 
   4*G[1, 0, 1, 1, y] + 4*G[1, 1, 0, 1, y] - 8*G[1, 1, 1, 1, y]}, 
 {0, -G[1, y], -G[0, 1, y] + 4*G[1, 1, y], -1/3*(Pi^2*G[1, y]) - 
   G[0, 0, 1, y] + 4*G[0, 1, 1, y] + 6*G[1, 0, 1, y] - 16*G[1, 1, 1, y], 
  -1/3*(Pi^2*G[0, 1, y]) + (4*Pi^2*G[1, 1, y])/3 - G[0, 0, 0, 1, y] + 
   4*G[0, 0, 1, 1, y] + 6*G[0, 1, 0, 1, y] - 16*G[0, 1, 1, 1, y] + 
   6*G[1, 0, 0, 1, y] - 24*G[1, 0, 1, 1, y] - 24*G[1, 1, 0, 1, y] + 
   64*G[1, 1, 1, 1, y] + 2*G[1, y]*Zeta[3]}, 
 {1, -2*G[1, y], Pi^2/3 - 4*G[0, 1, y] + 8*G[1, 1, y], 
  (-2*Pi^2*G[1, y])/3 - 4*G[0, 0, 1, y] + 16*G[0, 1, 1, y] + 
   12*G[1, 0, 1, y] - 32*G[1, 1, 1, y] - 2*Zeta[3], 
  Pi^4/10 - (4*Pi^2*G[0, 1, y])/3 + (8*Pi^2*G[1, 1, y])/3 - 
   4*G[0, 0, 0, 1, y] + 16*G[0, 0, 1, 1, y] + 24*G[0, 1, 0, 1, y] - 
   64*G[0, 1, 1, 1, y] + 12*G[1, 0, 0, 1, y] - 48*G[1, 0, 1, 1, y] - 
   48*G[1, 1, 0, 1, y] + 128*G[1, 1, 1, 1, y] + 4*G[1, y]*Zeta[3]}, 
 {0, G[1, y], G[0, 1, y] - 3*G[1, 1, y], (Pi^2*G[1, y])/3 + G[0, 0, 1, y] - 
   3*G[0, 1, 1, y] - 3*G[1, 0, 1, y] + 9*G[1, 1, 1, y], 
  (Pi^2*G[0, 1, y])/3 - Pi^2*G[1, 1, y] + G[0, 0, 0, 1, y] - 
   3*G[0, 0, 1, 1, y] - 3*G[0, 1, 0, 1, y] + 9*G[0, 1, 1, 1, y] - 
   3*G[1, 0, 0, 1, y] + 9*G[1, 0, 1, 1, y] + 9*G[1, 1, 0, 1, y] - 
   27*G[1, 1, 1, 1, y] - 2*G[1, y]*Zeta[3]}, 
 {0, 0, (-I)*Pi*G[1, z] - I*Pi*G[1 - z, y] + G[1, z]*G[1 - z, y] + 
   G[1, 1, z] + G[1 - z, 1 - z, y], (4*Pi^2*G[1, z])/3 + 
   (4*Pi^2*G[1 - z, y])/3 + (5*I)*Pi*G[1, z]*G[1 - z, y] - 
   (2*I)*Pi*G[1, z]*G[-z, y] - (2*I)*Pi*G[0, 1, z] + (5*I)*Pi*G[1, 1, z] - 
   5*G[1 - z, y]*G[1, 1, z] + 2*G[-z, y]*G[1, 1, z] + 
   (5*I)*Pi*G[1 - z, 1 - z, y] - 5*G[1, z]*G[1 - z, 1 - z, y] - 
   (2*I)*Pi*G[-z, 1 - z, y] + 2*G[1, z]*G[-z, 1 - z, y] + 2*G[0, 1, 1, z] - 
   5*G[1, 1, 1, z] - 5*G[1 - z, 1 - z, 1 - z, y] + 2*G[-z, 1 - z, 1 - z, y], 
  I*Pi^3*G[1, z] + I*Pi^3*G[1 - z, y] - (19*Pi^2*G[1, z]*G[1 - z, y])/3 + 
   (8*Pi^2*G[1, z]*G[-z, y])/3 + (8*Pi^2*G[0, 1, z])/3 + 
   (6*I)*Pi*G[1 - z, y]*G[0, 1, z] - (4*I)*Pi*G[-z, y]*G[0, 1, z] - 
   (19*Pi^2*G[1, 1, z])/3 - (19*I)*Pi*G[1 - z, y]*G[1, 1, z] + 
   (10*I)*Pi*G[-z, y]*G[1, 1, z] - (19*Pi^2*G[1 - z, 1 - z, y])/3 - 
   (19*I)*Pi*G[1, z]*G[1 - z, 1 - z, y] + 19*G[1, 1, z]*G[1 - z, 1 - z, y] + 
   (6*I)*Pi*G[1, z]*G[1 - z, -z, y] - 6*G[1, 1, z]*G[1 - z, -z, y] + 
   (8*Pi^2*G[-z, 1 - z, y])/3 + (10*I)*Pi*G[1, z]*G[-z, 1 - z, y] - 
   10*G[1, 1, z]*G[-z, 1 - z, y] - (4*I)*Pi*G[1, z]*G[-z, -z, y] + 
   4*G[1, 1, z]*G[-z, -z, y] - (4*I)*Pi*G[0, 0, 1, z] + 
   (10*I)*Pi*G[0, 1, 1, z] - 6*G[1 - z, y]*G[0, 1, 1, z] + 
   4*G[-z, y]*G[0, 1, 1, z] + (6*I)*Pi*G[1, 0, 1, z] - 
   (19*I)*Pi*G[1, 1, 1, z] + 19*G[1 - z, y]*G[1, 1, 1, z] - 
   10*G[-z, y]*G[1, 1, 1, z] - (19*I)*Pi*G[1 - z, 1 - z, 1 - z, y] + 
   19*G[1, z]*G[1 - z, 1 - z, 1 - z, y] + (6*I)*Pi*G[1 - z, -z, 1 - z, y] - 
   6*G[1, z]*G[1 - z, -z, 1 - z, y] + (10*I)*Pi*G[-z, 1 - z, 1 - z, y] - 
   10*G[1, z]*G[-z, 1 - z, 1 - z, y] - (4*I)*Pi*G[-z, -z, 1 - z, y] + 
   4*G[1, z]*G[-z, -z, 1 - z, y] + 4*G[0, 0, 1, 1, z] - 10*G[0, 1, 1, 1, z] - 
   6*G[1, 0, 1, 1, z] + 19*G[1, 1, 1, 1, z] + 
   19*G[1 - z, 1 - z, 1 - z, 1 - z, y] - 6*G[1 - z, -z, 1 - z, 1 - z, y] - 
   10*G[-z, 1 - z, 1 - z, 1 - z, y] + 4*G[-z, -z, 1 - z, 1 - z, y] + 
   4*G[1, z]*Zeta[3] + 4*G[1 - z, y]*Zeta[3]}, 
 {0, 0, 0, 2*(G[0, 0, 1, z] + Zeta[3]), (7*Pi^4)/180 - (Pi^2*G[0, 1, z])/3 - 
   8*G[0, 0, 1, 1, z] - 2*G[0, 1, 0, 1, z] + 4*G[1, 0, 0, 1, z] + 
   4*G[1, z]*Zeta[3]}, {0, 0, -1/12*Pi^2 - G[0, 1, z]/2, 
  (Pi^2*G[1, z])/6 - (5*G[0, 0, 1, z])/2 + 2*G[0, 1, 1, z] + G[1, 0, 1, z] - 
   (5*Zeta[3])/2, -1/12*Pi^4 + (Pi^2*(G[0, 1, z] - 2*G[1, 1, z]))/6 - 
   G[0, 0, 0, 1, z]/2 + 10*G[0, 0, 1, 1, z] + 5*G[0, 1, 0, 1, z] - 
   8*G[0, 1, 1, 1, z] - G[1, 0, 0, 1, z] - 4*G[1, 0, 1, 1, z] - 
   2*G[1, 1, 0, 1, z] - G[1, z]*Zeta[3]}, 
 {0, 0, (-I)*Pi*G[1, z] - I*Pi*G[1 - z, y] + G[1, z]*G[1 - z, y] + 
   G[1, 1, z] + G[1 - z, 1 - z, y], (3*Pi^2*G[1, z])/2 + 
   (3*Pi^2*G[1 - z, y])/2 + (6*I)*Pi*G[1, z]*G[1 - z, y] - 
   (3*I)*Pi*G[1, z]*G[-z, y] - (3*I)*Pi*G[0, 1, z] + (6*I)*Pi*G[1, 1, z] - 
   6*G[1 - z, y]*G[1, 1, z] + 3*G[-z, y]*G[1, 1, z] + 
   (6*I)*Pi*G[1 - z, 1 - z, y] - 6*G[1, z]*G[1 - z, 1 - z, y] - 
   (3*I)*Pi*G[-z, 1 - z, y] + 3*G[1, z]*G[-z, 1 - z, y] + 3*G[0, 1, 1, z] - 
   6*G[1, 1, 1, z] - 6*G[1 - z, 1 - z, 1 - z, y] + 3*G[-z, 1 - z, 1 - z, y], 
  I*Pi^3*G[1, z] + I*Pi^3*G[1 - z, y] - (25*Pi^2*G[1, z]*G[1 - z, y])/3 + 
   (9*Pi^2*G[1, z]*G[-z, y])/2 + (9*Pi^2*G[0, 1, z])/2 + 
   (12*I)*Pi*G[1 - z, y]*G[0, 1, z] - (9*I)*Pi*G[-z, y]*G[0, 1, z] - 
   (25*Pi^2*G[1, 1, z])/3 - (28*I)*Pi*G[1 - z, y]*G[1, 1, z] + 
   (18*I)*Pi*G[-z, y]*G[1, 1, z] - (25*Pi^2*G[1 - z, 1 - z, y])/3 - 
   (28*I)*Pi*G[1, z]*G[1 - z, 1 - z, y] + 28*G[1, 1, z]*G[1 - z, 1 - z, y] + 
   (12*I)*Pi*G[1, z]*G[1 - z, -z, y] - 12*G[1, 1, z]*G[1 - z, -z, y] + 
   (9*Pi^2*G[-z, 1 - z, y])/2 + (18*I)*Pi*G[1, z]*G[-z, 1 - z, y] - 
   18*G[1, 1, z]*G[-z, 1 - z, y] - (9*I)*Pi*G[1, z]*G[-z, -z, y] + 
   9*G[1, 1, z]*G[-z, -z, y] - (9*I)*Pi*G[0, 0, 1, z] + 
   (18*I)*Pi*G[0, 1, 1, z] - 12*G[1 - z, y]*G[0, 1, 1, z] + 
   9*G[-z, y]*G[0, 1, 1, z] + (12*I)*Pi*G[1, 0, 1, z] - 
   (28*I)*Pi*G[1, 1, 1, z] + 28*G[1 - z, y]*G[1, 1, 1, z] - 
   18*G[-z, y]*G[1, 1, 1, z] - (28*I)*Pi*G[1 - z, 1 - z, 1 - z, y] + 
   28*G[1, z]*G[1 - z, 1 - z, 1 - z, y] + (12*I)*Pi*G[1 - z, -z, 1 - z, y] - 
   12*G[1, z]*G[1 - z, -z, 1 - z, y] + (18*I)*Pi*G[-z, 1 - z, 1 - z, y] - 
   18*G[1, z]*G[-z, 1 - z, 1 - z, y] - (9*I)*Pi*G[-z, -z, 1 - z, y] + 
   9*G[1, z]*G[-z, -z, 1 - z, y] + 9*G[0, 0, 1, 1, z] - 18*G[0, 1, 1, 1, z] - 
   12*G[1, 0, 1, 1, z] + 28*G[1, 1, 1, 1, z] + 
   28*G[1 - z, 1 - z, 1 - z, 1 - z, y] - 12*G[1 - z, -z, 1 - z, 1 - z, y] - 
   18*G[-z, 1 - z, 1 - z, 1 - z, y] + 9*G[-z, -z, 1 - z, 1 - z, y] + 
   9*G[1, z]*Zeta[3] + 9*G[1 - z, y]*Zeta[3]}, 
 {0, 0, 0, (Pi^2*G[1, y])/6 + G[1, 0, 1, y], (Pi^2*G[0, 1, y])/6 - 
   (Pi^2*G[1, 1, y])/6 + G[0, 1, 0, 1, y] - G[1, 0, 0, 1, y] - 
   2*G[1, 0, 1, 1, y] - G[1, 1, 0, 1, y] - G[1, y]*Zeta[3]}, 
 {0, 0, -1/2*G[0, 1, y], -1/6*(Pi^2*G[1, y]) + G[0, 0, 1, y]/2 + 
   G[0, 1, 1, y] - G[1, 0, 1, y], -1/6*(Pi^2*G[0, 1, y]) + 
   (Pi^2*G[1, 1, y])/6 - (3*G[0, 0, 0, 1, y])/2 - G[0, 0, 1, 1, y] - 
   2*G[0, 1, 1, 1, y] + G[1, 0, 0, 1, y] + 2*G[1, 0, 1, 1, y] + 
   G[1, 1, 0, 1, y] + G[1, y]*Zeta[3]}, 
 {0, 0, 0, -1/6*(Pi^2*G[-1, y]) + 2*G[-1, 0, 1, y], 
  -1/6*(Pi^2*G[0, -1, y]) - 8*G[-1, 0, 1, 1, y] + 2*G[0, -1, 0, 1, y] + 
   G[-1, y]*Zeta[3]}, {0, 0, -1/2*G[0, 1, y], 
  (Pi^2*G[-1, y])/6 - 2*G[-1, 0, 1, y] + G[0, 0, 1, y]/2 + 2*G[0, 1, 1, y], 
  -1/6*(Pi^2*G[0, 1, y]) + 8*G[-1, 0, 1, 1, y] - (3*G[0, 0, 0, 1, y])/2 - 
   2*G[0, 0, 1, 1, y] + 3*G[0, 1, 0, 1, y] - 8*G[0, 1, 1, 1, y] - 
   G[-1, y]*Zeta[3]}, {1, ((3*I)/2)*Pi - (3*G[1, y])/2 - (3*G[1, z])/2 - 
   (3*G[1 - z, y])/2, (-5*Pi^2)/3 - (3*I)*Pi*G[1, y] - ((3*I)/2)*Pi*G[1, z] + 
   3*G[1, y]*G[1, z] - ((3*I)/2)*Pi*G[1 - z, y] + (3*G[1, z]*G[1 - z, y])/2 - 
   (3*G[0, 1, y])/2 + (3*G[1, 1, y])/2 + (3*G[1, 1, z])/2 + 
   3*G[1, 1 - z, y] + 3*G[1 - z, 1, y] + (3*G[1 - z, 1 - z, y])/2, 
  ((-3*I)/2)*Pi^3 + (7*Pi^2*G[1, y])/2 + (3*Pi^2*G[1, z])/2 + 
   (3*I)*Pi*G[1, y]*G[1, z] + (3*Pi^2*G[1 - z, y])/2 - 
   ((3*I)/2)*Pi*G[1, z]*G[1 - z, y] - (3*I)*Pi*G[0, 1, y] + 
   3*G[1, z]*G[0, 1, y] + (3*I)*Pi*G[0, 1, z] + (6*I)*Pi*G[1, 1, y] - 
   6*G[1, z]*G[1, 1, y] - ((3*I)/2)*Pi*G[1, 1, z] - 3*G[1, y]*G[1, 1, z] + 
   (3*G[1 - z, y]*G[1, 1, z])/2 + (3*I)*Pi*G[1, 1 - z, y] - 
   3*G[1, z]*G[1, 1 - z, y] + (6*I)*Pi*G[1 - z, 1, y] - 
   6*G[1, z]*G[1 - z, 1, y] - ((3*I)/2)*Pi*G[1 - z, 1 - z, y] + 
   (3*G[1, z]*G[1 - z, 1 - z, y])/2 - (3*G[0, 0, 1, y])/2 + 
   (3*G[0, 1, 1, y])/2 - 3*G[0, 1, 1, z] + 3*G[0, 1, 1 - z, y] + 
   3*G[0, 1 - z, 1, y] + (3*G[1, 0, 1, y])/2 + (3*G[1, 1, 1, y])/2 + 
   (3*G[1, 1, 1, z])/2 - 6*G[1, 1, 1 - z, y] - 6*G[1, 1 - z, 1, y] - 
   3*G[1, 1 - z, 1 - z, y] + 3*G[1 - z, 0, 1, y] - 3*G[1 - z, 1, 1, y] - 
   6*G[1 - z, 1, 1 - z, y] - 6*G[1 - z, 1 - z, 1, y] + 
   (3*G[1 - z, 1 - z, 1 - z, y])/2 - 8*Zeta[3], 
  (14*Pi^4)/15 + (3*I)*Pi^3*G[1, y] + ((3*I)/2)*Pi^3*G[1, z] - 
   3*Pi^2*G[1, y]*G[1, z] + ((3*I)/2)*Pi^3*G[1 - z, y] + 
   (5*Pi^2*G[1, z]*G[1 - z, y])/2 + (7*Pi^2*G[0, 1, y])/2 + 
   (3*I)*Pi*G[1, z]*G[0, 1, y] - 4*Pi^2*G[0, 1, z] - 
   (6*I)*Pi*G[1, y]*G[0, 1, z] - (9*I)*Pi*G[1 - z, y]*G[0, 1, z] - 
   (3*I)*Pi*G[1, z]*G[0, -z, y] - (15*Pi^2*G[1, 1, y])/2 - 
   (6*I)*Pi*G[1, z]*G[1, 1, y] + (5*Pi^2*G[1, 1, z])/2 + 
   (3*I)*Pi*G[1, y]*G[1, 1, z] + ((33*I)/2)*Pi*G[1 - z, y]*G[1, 1, z] - 
   3*G[0, 1, y]*G[1, 1, z] + 3*G[0, -z, y]*G[1, 1, z] + 
   6*G[1, 1, y]*G[1, 1, z] - 3*Pi^2*G[1, 1 - z, y] + 
   (3*I)*Pi*G[1, z]*G[1, 1 - z, y] - 3*G[1, 1, z]*G[1, 1 - z, y] - 
   7*Pi^2*G[1 - z, 1, y] - (6*I)*Pi*G[1, z]*G[1 - z, 1, y] + 
   6*G[1, 1, z]*G[1 - z, 1, y] + (5*Pi^2*G[1 - z, 1 - z, y])/2 + 
   ((33*I)/2)*Pi*G[1, z]*G[1 - z, 1 - z, y] - 
   (33*G[1, 1, z]*G[1 - z, 1 - z, y])/2 - (3*I)*Pi*G[1, z]*G[1 - z, -z, y] + 
   3*G[1, 1, z]*G[1 - z, -z, y] - (3*I)*Pi*G[0, 0, 1, y] + 
   3*G[1, z]*G[0, 0, 1, y] + (6*I)*Pi*G[0, 0, 1, z] + 
   (6*I)*Pi*G[0, 1, 1, y] - 6*G[1, z]*G[0, 1, 1, y] - 
   (15*I)*Pi*G[0, 1, 1, z] + 6*G[1, y]*G[0, 1, 1, z] + 
   9*G[1 - z, y]*G[0, 1, 1, z] + (3*I)*Pi*G[0, 1, 1 - z, y] - 
   3*G[1, z]*G[0, 1, 1 - z, y] + (6*I)*Pi*G[0, 1 - z, 1, y] - 
   6*G[1, z]*G[0, 1 - z, 1, y] - (3*I)*Pi*G[0, -z, 1 - z, y] + 
   3*G[1, z]*G[0, -z, 1 - z, y] + (6*I)*Pi*G[1, 0, 1, y] - 
   6*G[1, z]*G[1, 0, 1, y] - (9*I)*Pi*G[1, 0, 1, z] - 
   (12*I)*Pi*G[1, 1, 1, y] + 12*G[1, z]*G[1, 1, 1, y] + 
   ((33*I)/2)*Pi*G[1, 1, 1, z] - 3*G[1, y]*G[1, 1, 1, z] - 
   (33*G[1 - z, y]*G[1, 1, 1, z])/2 - (6*I)*Pi*G[1, 1, 1 - z, y] + 
   6*G[1, z]*G[1, 1, 1 - z, y] - (12*I)*Pi*G[1, 1 - z, 1, y] + 
   12*G[1, z]*G[1, 1 - z, 1, y] + (3*I)*Pi*G[1, 1 - z, 1 - z, y] - 
   3*G[1, z]*G[1, 1 - z, 1 - z, y] + (6*I)*Pi*G[1 - z, 0, 1, y] - 
   6*G[1, z]*G[1 - z, 0, 1, y] - (12*I)*Pi*G[1 - z, 1, 1, y] + 
   12*G[1, z]*G[1 - z, 1, 1, y] - (6*I)*Pi*G[1 - z, 1, 1 - z, y] + 
   6*G[1, z]*G[1 - z, 1, 1 - z, y] - (12*I)*Pi*G[1 - z, 1 - z, 1, y] + 
   12*G[1, z]*G[1 - z, 1 - z, 1, y] + ((33*I)/2)*Pi*
    G[1 - z, 1 - z, 1 - z, y] - (33*G[1, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
   (3*I)*Pi*G[1 - z, -z, 1 - z, y] + 3*G[1, z]*G[1 - z, -z, 1 - z, y] - 
   (3*G[0, 0, 0, 1, y])/2 + (3*G[0, 0, 1, 1, y])/2 - 6*G[0, 0, 1, 1, z] + 
   3*G[0, 0, 1, 1 - z, y] + 3*G[0, 0, 1 - z, 1, y] + (3*G[0, 1, 0, 1, y])/2 + 
   (3*G[0, 1, 1, 1, y])/2 + 15*G[0, 1, 1, 1, z] - 6*G[0, 1, 1, 1 - z, y] - 
   6*G[0, 1, 1 - z, 1, y] - 3*G[0, 1, 1 - z, 1 - z, y] + 
   3*G[0, 1 - z, 0, 1, y] - 3*G[0, 1 - z, 1, 1, y] - 
   6*G[0, 1 - z, 1, 1 - z, y] - 6*G[0, 1 - z, 1 - z, 1, y] + 
   3*G[0, -z, 1 - z, 1 - z, y] + (3*G[1, 0, 0, 1, y])/2 + 
   (3*G[1, 0, 1, 1, y])/2 + 9*G[1, 0, 1, 1, z] - 6*G[1, 0, 1, 1 - z, y] - 
   6*G[1, 0, 1 - z, 1, y] + (3*G[1, 1, 0, 1, y])/2 - 
   (33*G[1, 1, 1, 1, y])/2 - (33*G[1, 1, 1, 1, z])/2 + 
   12*G[1, 1, 1, 1 - z, y] + 12*G[1, 1, 1 - z, 1, y] + 
   6*G[1, 1, 1 - z, 1 - z, y] - 6*G[1, 1 - z, 0, 1, y] + 
   6*G[1, 1 - z, 1, 1, y] + 12*G[1, 1 - z, 1, 1 - z, y] + 
   12*G[1, 1 - z, 1 - z, 1, y] - 3*G[1, 1 - z, 1 - z, 1 - z, y] + 
   3*G[1 - z, 0, 0, 1, y] - 3*G[1 - z, 0, 1, 1, y] - 
   6*G[1 - z, 0, 1, 1 - z, y] - 6*G[1 - z, 0, 1 - z, 1, y] - 
   3*G[1 - z, 1, 0, 1, y] - 3*G[1 - z, 1, 1, 1, y] + 
   12*G[1 - z, 1, 1, 1 - z, y] + 12*G[1 - z, 1, 1 - z, 1, y] + 
   6*G[1 - z, 1, 1 - z, 1 - z, y] - 6*G[1 - z, 1 - z, 0, 1, y] + 
   6*G[1 - z, 1 - z, 1, 1, y] + 12*G[1 - z, 1 - z, 1, 1 - z, y] + 
   12*G[1 - z, 1 - z, 1 - z, 1, y] - (33*G[1 - z, 1 - z, 1 - z, 1 - z, y])/
    2 + 3*G[1 - z, -z, 1 - z, 1 - z, y] - (15*I)*Pi*Zeta[3] + 
   15*G[1, y]*Zeta[3] + 9*G[1, z]*Zeta[3] + 9*G[1 - z, y]*Zeta[3]}, 
 {0, 0, 0, 0, -1/6*(Pi^2*G[0, -1, y]) + (Pi^2*G[0, 1, y])/6 - 
   (Pi^2*G[1, 1, y])/6 + 2*G[0, -1, 0, 1, y] + G[0, 1, 0, 1, y] - 
   2*G[1, 0, 1, 1, y] - G[1, 1, 0, 1, y]}, {1/2, -G[1, y] - G[1, z]/2, 
  G[1, y]*G[1, z] - G[0, 1, y] - (3*G[0, 1, z])/2 + 2*G[1, 1, y] + 
   2*G[1, 1, z], -1/6*(Pi^2*G[1 - z, y]) + G[1, z]*G[0, 1, y] + 
   3*G[1, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] - 2*G[1, z]*G[1, 1, y] - 
   4*G[1, y]*G[1, 1, z] + G[1, z]*G[1 - z, 1, y] - G[0, 0, 1, y] - 
   (5*G[0, 0, 1, z])/2 + 2*G[0, 1, 1, y] + 6*G[0, 1, 1, z] + 
   2*G[1, 0, 1, y] + 4*G[1, 0, 1, z] - 4*G[1, 1, 1, y] - 8*G[1, 1, 1, z] - 
   G[1 - z, 0, 1, y] - 2*Zeta[3], (-7*Pi^4)/180 + 
   (Pi^2*G[1, z]*G[1 - z, y])/3 - (Pi^2*G[0, 1, z])/3 + 
   3*G[0, 1, y]*G[0, 1, z] - (Pi^2*G[0, 1 - z, y])/6 - 
   G[0, 1, z]*G[0, 1 - z, y] - 6*G[0, 1, z]*G[1, 1, y] + 
   (Pi^2*G[1, 1, z])/3 - 4*G[0, 1, y]*G[1, 1, z] + 8*G[1, 1, y]*G[1, 1, z] + 
   (Pi^2*G[1, 1 - z, y])/3 + 2*G[0, 1, z]*G[1, 1 - z, y] + 
   3*G[0, 1, z]*G[1 - z, 1, y] - 4*G[1, 1, z]*G[1 - z, 1, y] - 
   (Pi^2*G[1 - z, 1 - z, y])/6 - G[0, 1, z]*G[1 - z, 1 - z, y] + 
   G[1, z]*G[0, 0, 1, y] + 5*G[1, y]*G[0, 0, 1, z] - 
   3*G[1 - z, y]*G[0, 0, 1, z] - 2*G[1, z]*G[0, 1, 1, y] - 
   12*G[1, y]*G[0, 1, 1, z] + 4*G[1 - z, y]*G[0, 1, 1, z] + 
   G[1, z]*G[0, 1 - z, 1, y] - 2*G[1, z]*G[1, 0, 1, y] - 
   8*G[1, y]*G[1, 0, 1, z] + 2*G[1 - z, y]*G[1, 0, 1, z] + 
   4*G[1, z]*G[1, 1, 1, y] + 16*G[1, y]*G[1, 1, 1, z] - 
   2*G[1, z]*G[1, 1 - z, 1, y] + G[1, z]*G[1 - z, 0, 1, y] - 
   2*G[1, z]*G[1 - z, 1, 1, y] + G[1, z]*G[1 - z, 1 - z, 1, y] - 
   G[0, 0, 0, 1, y] - (3*G[0, 0, 0, 1, z])/2 + 2*G[0, 0, 1, 1, y] + 
   10*G[0, 0, 1, 1, z] + 2*G[0, 1, 0, 1, y] + 10*G[0, 1, 0, 1, z] - 
   4*G[0, 1, 1, 1, y] - 24*G[0, 1, 1, 1, z] - G[0, 1 - z, 0, 1, y] + 
   2*G[1, 0, 0, 1, y] + 4*G[1, 0, 0, 1, z] - 4*G[1, 0, 1, 1, y] - 
   16*G[1, 0, 1, 1, z] - 4*G[1, 1, 0, 1, y] - 14*G[1, 1, 0, 1, z] + 
   8*G[1, 1, 1, 1, y] + 32*G[1, 1, 1, 1, z] + 2*G[1, 1 - z, 0, 1, y] + 
   G[1 - z, 0, 0, 1, y] + 2*G[1 - z, 0, 1, 1, y] - G[1 - z, 1 - z, 0, 1, y] + 
   4*G[1, y]*Zeta[3] + 2*G[1, z]*Zeta[3] - 3*G[1 - z, y]*Zeta[3]}, 
 {0, G[1, z]/2, -(G[1, y]*G[1, z]) + G[0, 1, z]/2 - 2*G[1, 1, z], 
  -1/6*(Pi^2*G[1, y]) + (Pi^2*G[1 - z, y])/6 - G[1, z]*G[0, 1, y] - 
   G[1, y]*G[0, 1, z] + G[1 - z, y]*G[0, 1, z] + 2*G[1, z]*G[1, 1, y] + 
   4*G[1, y]*G[1, 1, z] - G[1, z]*G[1 - z, 1, y] - G[0, 0, 1, z]/2 - 
   2*G[0, 1, 1, z] - G[1, 0, 1, y] - 4*G[1, 0, 1, z] + 8*G[1, 1, 1, z] + 
   G[1 - z, 0, 1, y], -1/3*(Pi^2*G[1, z]*G[1 - z, y]) - (Pi^2*G[0, 1, y])/6 + 
   (Pi^2*G[0, 1, z])/3 - G[0, 1, y]*G[0, 1, z] + (Pi^2*G[0, 1 - z, y])/6 + 
   G[0, 1, z]*G[0, 1 - z, y] + (Pi^2*G[1, 1, y])/2 + 
   2*G[0, 1, z]*G[1, 1, y] - (Pi^2*G[1, 1, z])/3 + 4*G[0, 1, y]*G[1, 1, z] - 
   8*G[1, 1, y]*G[1, 1, z] - (Pi^2*G[1, 1 - z, y])/3 - 
   2*G[0, 1, z]*G[1, 1 - z, y] - (Pi^2*G[1 - z, 1, y])/3 - 
   G[0, 1, z]*G[1 - z, 1, y] + 4*G[1, 1, z]*G[1 - z, 1, y] + 
   (Pi^2*G[1 - z, 1 - z, y])/6 + G[0, 1, z]*G[1 - z, 1 - z, y] - 
   G[1, z]*G[0, 0, 1, y] + G[1, y]*G[0, 0, 1, z] - 
   G[1 - z, y]*G[0, 0, 1, z] + 2*G[1, z]*G[0, 1, 1, y] + 
   4*G[1, y]*G[0, 1, 1, z] - 4*G[1 - z, y]*G[0, 1, 1, z] - 
   G[1, z]*G[0, 1 - z, 1, y] + 2*G[1, z]*G[1, 0, 1, y] + 
   8*G[1, y]*G[1, 0, 1, z] - 2*G[1 - z, y]*G[1, 0, 1, z] - 
   4*G[1, z]*G[1, 1, 1, y] - 16*G[1, y]*G[1, 1, 1, z] + 
   2*G[1, z]*G[1, 1 - z, 1, y] - G[1, z]*G[1 - z, 0, 1, y] + 
   2*G[1, z]*G[1 - z, 1, 1, y] - G[1, z]*G[1 - z, 1 - z, 1, y] + 
   G[0, 0, 0, 1, z]/2 + 2*G[0, 0, 1, 1, z] - G[0, 1, 0, 1, y] - 
   2*G[0, 1, 0, 1, z] + 8*G[0, 1, 1, 1, z] + G[0, 1 - z, 0, 1, y] + 
   G[1, 0, 0, 1, y] - 8*G[1, 0, 0, 1, z] + 2*G[1, 0, 1, 1, y] + 
   16*G[1, 0, 1, 1, z] + 3*G[1, 1, 0, 1, y] + 14*G[1, 1, 0, 1, z] - 
   32*G[1, 1, 1, 1, z] - 2*G[1, 1 - z, 0, 1, y] - G[1 - z, 0, 0, 1, y] - 
   2*G[1 - z, 0, 1, 1, y] - 2*G[1 - z, 1, 0, 1, y] + 
   G[1 - z, 1 - z, 0, 1, y] + G[1, y]*Zeta[3] - 6*G[1, z]*Zeta[3] - 
   G[1 - z, y]*Zeta[3]}, {0, 0, 0, (-1/6*I)*Pi^3 + I*Pi*G[0, 1, y] - 
   G[1, z]*G[0, 1, y] - I*Pi*G[0, 1, z] - I*Pi*G[1 - z, 1, y] + 
   G[1, z]*G[1 - z, 1, y] + G[0, 0, 1, y] + G[0, 1, 1, y] + G[0, 1, 1, z] - 
   G[0, 1, 1 - z, y] - G[0, 1 - z, 1, y] - G[1 - z, 0, 1, y] - 
   G[1 - z, 1, 1, y] + G[1 - z, 1, 1 - z, y] + G[1 - z, 1 - z, 1, y] - 
   Zeta[3], (29*Pi^4)/180 + ((2*I)/3)*Pi^3*G[1 - z, y] - 
   (4*Pi^2*G[0, 1, y])/3 + (4*Pi^2*G[0, 1, z])/3 + 
   (4*I)*Pi*G[1 - z, y]*G[0, 1, z] + I*Pi*G[1, z]*G[0, -z, y] - 
   G[0, -z, y]*G[1, 1, z] + (4*Pi^2*G[1 - z, 1, y])/3 - 
   I*Pi*G[1, z]*G[1 - z, -z, y] + G[1, 1, z]*G[1 - z, -z, y] + 
   I*Pi*G[0, 0, 1, y] - G[1, z]*G[0, 0, 1, y] - (2*I)*Pi*G[0, 0, 1, z] - 
   (4*I)*Pi*G[0, 1, 1, y] + 4*G[1, z]*G[0, 1, 1, y] + 
   (5*I)*Pi*G[0, 1, 1, z] - 4*G[1 - z, y]*G[0, 1, 1, z] - 
   I*Pi*G[0, 1 - z, 1, y] + G[1, z]*G[0, 1 - z, 1, y] + 
   I*Pi*G[0, -z, 1 - z, y] - G[1, z]*G[0, -z, 1 - z, y] - 
   (5*I)*Pi*G[1 - z, 0, 1, y] + 5*G[1, z]*G[1 - z, 0, 1, y] + 
   (4*I)*Pi*G[1 - z, 1, 1, y] - 4*G[1, z]*G[1 - z, 1, 1, y] + 
   (5*I)*Pi*G[1 - z, 1 - z, 1, y] - 5*G[1, z]*G[1 - z, 1 - z, 1, y] - 
   I*Pi*G[1 - z, -z, 1 - z, y] + G[1, z]*G[1 - z, -z, 1 - z, y] + 
   G[0, 0, 0, 1, y] - 3*G[0, 0, 1, 1, y] + 2*G[0, 0, 1, 1, z] - 
   G[0, 0, 1, 1 - z, y] - G[0, 0, 1 - z, 1, y] + G[0, 1, 0, 1, y] - 
   8*G[0, 1, 1, 1, y] - 5*G[0, 1, 1, 1, z] + 4*G[0, 1, 1, 1 - z, y] + 
   4*G[0, 1, 1 - z, 1, y] - G[0, 1 - z, 0, 1, y] + 3*G[0, 1 - z, 1, 1, y] + 
   G[0, 1 - z, 1, 1 - z, y] + G[0, 1 - z, 1 - z, 1, y] - 
   G[0, -z, 1 - z, 1 - z, y] - 5*G[1 - z, 0, 0, 1, y] - 
   G[1 - z, 0, 1, 1, y] + 5*G[1 - z, 0, 1, 1 - z, y] + 
   5*G[1 - z, 0, 1 - z, 1, y] - G[1 - z, 1, 0, 1, y] + 
   8*G[1 - z, 1, 1, 1, y] - 4*G[1 - z, 1, 1, 1 - z, y] - 
   4*G[1 - z, 1, 1 - z, 1, y] + 5*G[1 - z, 1 - z, 0, 1, y] + 
   G[1 - z, 1 - z, 1, 1, y] - 5*G[1 - z, 1 - z, 1, 1 - z, y] - 
   5*G[1 - z, 1 - z, 1 - z, 1, y] + G[1 - z, -z, 1 - z, 1 - z, y] - 
   (7*I)*Pi*Zeta[3] + 4*G[1 - z, y]*Zeta[3]}, 
 {-1/6, (-1/2*I)*Pi - G[1, y]/3 + G[1, z]/2 + G[1 - z, y]/2, 
  (11*Pi^2)/18 - I*Pi*G[1, y] + ((3*I)/2)*Pi*G[1, z] + G[1, y]*G[1, z] + 
   ((3*I)/2)*Pi*G[1 - z, y] - (3*G[1, z]*G[1 - z, y])/2 - G[0, 1, y] + 
   G[1, 1, y]/3 - (3*G[1, 1, z])/2 + G[1, 1 - z, y] + G[1 - z, 1, y] - 
   (3*G[1 - z, 1 - z, y])/2, ((5*I)/6)*Pi^3 + (11*Pi^2*G[1, y])/9 - 
   (11*Pi^2*G[1, z])/6 - (11*Pi^2*G[1 - z, y])/6 - 
   ((9*I)/2)*Pi*G[1, z]*G[1 - z, y] - (3*I)*Pi*G[0, 1, y] + 
   3*G[1, z]*G[0, 1, y] + (3*I)*Pi*G[0, 1, z] + (4*I)*Pi*G[1, 1, y] - 
   4*G[1, z]*G[1, 1, y] - ((9*I)/2)*Pi*G[1, 1, z] + 
   (9*G[1 - z, y]*G[1, 1, z])/2 + (3*I)*Pi*G[1 - z, 1, y] - 
   3*G[1, z]*G[1 - z, 1, y] - ((9*I)/2)*Pi*G[1 - z, 1 - z, y] + 
   (9*G[1, z]*G[1 - z, 1 - z, y])/2 - 3*G[0, 0, 1, y] + G[0, 1, 1, y] - 
   3*G[0, 1, 1, z] + 3*G[0, 1, 1 - z, y] + 3*G[0, 1 - z, 1, y] + 
   G[1, 0, 1, y] + (8*G[1, 1, 1, y])/3 + (9*G[1, 1, 1, z])/2 - 
   4*G[1, 1, 1 - z, y] - 4*G[1, 1 - z, 1, y] + 3*G[1 - z, 0, 1, y] - 
   G[1 - z, 1, 1, y] - 3*G[1 - z, 1, 1 - z, y] - 3*G[1 - z, 1 - z, 1, y] + 
   (9*G[1 - z, 1 - z, 1 - z, y])/2 + (13*Zeta[3])/3, 
  (-37*Pi^4)/60 + ((2*I)/3)*Pi^3*G[1, y] - ((3*I)/2)*Pi^3*G[1, z] + 
   (Pi^2*G[1, y]*G[1, z])/3 - ((5*I)/2)*Pi^3*G[1 - z, y] + 
   (11*Pi^2*G[1, z]*G[1 - z, y])/2 + (11*Pi^2*G[0, 1, y])/3 - 
   4*Pi^2*G[0, 1, z] - (6*I)*Pi*G[1, y]*G[0, 1, z] - 
   (9*I)*Pi*G[1 - z, y]*G[0, 1, z] - (3*I)*Pi*G[1, z]*G[0, -z, y] - 
   (47*Pi^2*G[1, 1, y])/9 + (11*Pi^2*G[1, 1, z])/2 + 
   (6*I)*Pi*G[1, y]*G[1, 1, z] + ((27*I)/2)*Pi*G[1 - z, y]*G[1, 1, z] + 
   3*G[0, -z, y]*G[1, 1, z] + (Pi^2*G[1, 1 - z, y])/3 + 
   (6*I)*Pi*G[1, z]*G[1, 1 - z, y] - 6*G[1, 1, z]*G[1, 1 - z, y] - 
   (11*Pi^2*G[1 - z, 1, y])/3 + (11*Pi^2*G[1 - z, 1 - z, y])/2 + 
   ((27*I)/2)*Pi*G[1, z]*G[1 - z, 1 - z, y] - 
   (27*G[1, 1, z]*G[1 - z, 1 - z, y])/2 - (3*I)*Pi*G[0, 0, 1, y] + 
   3*G[1, z]*G[0, 0, 1, y] + (6*I)*Pi*G[0, 0, 1, z] + 
   (12*I)*Pi*G[0, 1, 1, y] - 12*G[1, z]*G[0, 1, 1, y] - 
   (15*I)*Pi*G[0, 1, 1, z] + 6*G[1, y]*G[0, 1, 1, z] + 
   9*G[1 - z, y]*G[0, 1, 1, z] + (3*I)*Pi*G[0, 1 - z, 1, y] - 
   3*G[1, z]*G[0, 1 - z, 1, y] - (3*I)*Pi*G[0, -z, 1 - z, y] + 
   3*G[1, z]*G[0, -z, 1 - z, y] + (6*I)*Pi*G[1, 0, 1, y] - 
   6*G[1, z]*G[1, 0, 1, y] - (3*I)*Pi*G[1, 0, 1, z] - 
   (16*I)*Pi*G[1, 1, 1, y] + 16*G[1, z]*G[1, 1, 1, y] + 
   ((27*I)/2)*Pi*G[1, 1, 1, z] - 6*G[1, y]*G[1, 1, 1, z] - 
   (27*G[1 - z, y]*G[1, 1, 1, z])/2 - (6*I)*Pi*G[1, 1 - z, 1, y] + 
   6*G[1, z]*G[1, 1 - z, 1, y] + (6*I)*Pi*G[1, 1 - z, 1 - z, y] - 
   6*G[1, z]*G[1, 1 - z, 1 - z, y] + (9*I)*Pi*G[1 - z, 0, 1, y] - 
   9*G[1, z]*G[1 - z, 0, 1, y] - (12*I)*Pi*G[1 - z, 1, 1, y] + 
   12*G[1, z]*G[1 - z, 1, 1, y] - (9*I)*Pi*G[1 - z, 1 - z, 1, y] + 
   9*G[1, z]*G[1 - z, 1 - z, 1, y] + ((27*I)/2)*Pi*
    G[1 - z, 1 - z, 1 - z, y] - (27*G[1, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
   3*G[0, 0, 0, 1, y] + 9*G[0, 0, 1, 1, y] - 6*G[0, 0, 1, 1, z] + 
   3*G[0, 0, 1, 1 - z, y] + 3*G[0, 0, 1 - z, 1, y] + 3*G[0, 1, 0, 1, y] + 
   8*G[0, 1, 1, 1, y] + 15*G[0, 1, 1, 1, z] - 12*G[0, 1, 1, 1 - z, y] - 
   12*G[0, 1, 1 - z, 1, y] + 3*G[0, 1 - z, 0, 1, y] - 
   9*G[0, 1 - z, 1, 1, y] - 3*G[0, 1 - z, 1, 1 - z, y] - 
   3*G[0, 1 - z, 1 - z, 1, y] + 3*G[0, -z, 1 - z, 1 - z, y] + 
   3*G[1, 0, 0, 1, y] + 2*G[1, 0, 1, 1, y] + 3*G[1, 0, 1, 1, z] - 
   6*G[1, 0, 1, 1 - z, y] - 6*G[1, 0, 1 - z, 1, y] + 2*G[1, 1, 0, 1, y] - 
   (80*G[1, 1, 1, 1, y])/3 - (27*G[1, 1, 1, 1, z])/2 + 
   16*G[1, 1, 1, 1 - z, y] + 16*G[1, 1, 1 - z, 1, y] - 
   6*G[1, 1 - z, 0, 1, y] + 10*G[1, 1 - z, 1, 1, y] + 
   6*G[1, 1 - z, 1, 1 - z, y] + 6*G[1, 1 - z, 1 - z, 1, y] - 
   6*G[1, 1 - z, 1 - z, 1 - z, y] + 9*G[1 - z, 0, 0, 1, y] - 
   3*G[1 - z, 0, 1, 1, y] - 9*G[1 - z, 0, 1, 1 - z, y] - 
   9*G[1 - z, 0, 1 - z, 1, y] - 3*G[1 - z, 1, 0, 1, y] - 
   8*G[1 - z, 1, 1, 1, y] + 12*G[1 - z, 1, 1, 1 - z, y] + 
   12*G[1 - z, 1, 1 - z, 1, y] - 9*G[1 - z, 1 - z, 0, 1, y] + 
   3*G[1 - z, 1 - z, 1, 1, y] + 9*G[1 - z, 1 - z, 1, 1 - z, y] + 
   9*G[1 - z, 1 - z, 1 - z, 1, y] - (27*G[1 - z, 1 - z, 1 - z, 1 - z, y])/2 + 
   (19*I)*Pi*Zeta[3] + (8*G[1, y]*Zeta[3])/3 - 7*G[1, z]*Zeta[3] - 
   13*G[1 - z, y]*Zeta[3]}, {0, 0, 0, (Pi^2*G[1, y])/6 - (Pi^2*G[1, z])/6 - 
   (Pi^2*G[1 - z, y])/6 - I*Pi*G[1, z]*G[-z, y] + I*Pi*G[0, 1, y] - 
   G[1, z]*G[0, 1, y] - I*Pi*G[0, 1, z] + G[-z, y]*G[1, 1, z] - 
   I*Pi*G[-z, 1 - z, y] + G[1, z]*G[-z, 1 - z, y] + G[0, 1, 1, y] + 
   G[0, 1, 1, z] - G[0, 1, 1 - z, y] - G[0, 1 - z, 1, y] + G[1, 0, 1, y] - 
   G[1 - z, 0, 1, y] + G[-z, 1 - z, 1 - z, y], (Pi^2*G[1, z]*G[1 - z, y])/3 + 
   (3*Pi^2*G[1, z]*G[-z, y])/2 - (3*Pi^2*G[0, 1, y])/2 + 
   (7*Pi^2*G[0, 1, z])/6 + (2*I)*Pi*G[1 - z, y]*G[0, 1, z] - 
   (3*I)*Pi*G[-z, y]*G[0, 1, z] + (2*I)*Pi*G[1, z]*G[0, -z, y] + 
   (Pi^2*G[1, 1, z])/3 + (6*I)*Pi*G[-z, y]*G[1, 1, z] - 
   2*G[0, -z, y]*G[1, 1, z] - (Pi^2*G[1 - z, 1, y])/3 + 
   (Pi^2*G[1 - z, 1 - z, y])/3 + (2*I)*Pi*G[1, z]*G[1 - z, -z, y] - 
   2*G[1, 1, z]*G[1 - z, -z, y] + (3*Pi^2*G[-z, 1 - z, y])/2 + 
   (6*I)*Pi*G[1, z]*G[-z, 1 - z, y] - 6*G[1, 1, z]*G[-z, 1 - z, y] - 
   (3*I)*Pi*G[1, z]*G[-z, -z, y] + 3*G[1, 1, z]*G[-z, -z, y] + 
   I*Pi*G[0, 0, 1, y] - G[1, z]*G[0, 0, 1, y] - (5*I)*Pi*G[0, 0, 1, z] - 
   (4*I)*Pi*G[0, 1, 1, y] + 4*G[1, z]*G[0, 1, 1, y] + 
   (6*I)*Pi*G[0, 1, 1, z] - 2*G[1 - z, y]*G[0, 1, 1, z] + 
   3*G[-z, y]*G[0, 1, 1, z] - (2*I)*Pi*G[0, 1 - z, 1, y] + 
   2*G[1, z]*G[0, 1 - z, 1, y] + (2*I)*Pi*G[0, -z, 1 - z, y] - 
   2*G[1, z]*G[0, -z, 1 - z, y] + (2*I)*Pi*G[1, 0, 1, z] - 
   6*G[-z, y]*G[1, 1, 1, z] - (2*I)*Pi*G[1 - z, 0, 1, y] + 
   2*G[1, z]*G[1 - z, 0, 1, y] + (2*I)*Pi*G[1 - z, -z, 1 - z, y] - 
   2*G[1, z]*G[1 - z, -z, 1 - z, y] + (6*I)*Pi*G[-z, 1 - z, 1 - z, y] - 
   6*G[1, z]*G[-z, 1 - z, 1 - z, y] - (3*I)*Pi*G[-z, -z, 1 - z, y] + 
   3*G[1, z]*G[-z, -z, 1 - z, y] + G[0, 0, 1, 1, y] + 5*G[0, 0, 1, 1, z] - 
   G[0, 0, 1, 1 - z, y] - G[0, 0, 1 - z, 1, y] + G[0, 1, 0, 1, y] - 
   8*G[0, 1, 1, 1, y] - 6*G[0, 1, 1, 1, z] + 4*G[0, 1, 1, 1 - z, y] + 
   4*G[0, 1, 1 - z, 1, y] - G[0, 1 - z, 0, 1, y] + 2*G[0, 1 - z, 1, 1, y] + 
   2*G[0, 1 - z, 1, 1 - z, y] + 2*G[0, 1 - z, 1 - z, 1, y] - 
   2*G[0, -z, 1 - z, 1 - z, y] + G[1, 0, 0, 1, y] - 4*G[1, 0, 1, 1, y] - 
   2*G[1, 0, 1, 1, z] - G[1 - z, 0, 0, 1, y] + 2*G[1 - z, 0, 1, 1, y] + 
   2*G[1 - z, 0, 1, 1 - z, y] + 2*G[1 - z, 0, 1 - z, 1, y] - 
   2*G[1 - z, 1, 0, 1, y] + 2*G[1 - z, 1 - z, 0, 1, y] - 
   2*G[1 - z, -z, 1 - z, 1 - z, y] - 6*G[-z, 1 - z, 1 - z, 1 - z, y] + 
   3*G[-z, -z, 1 - z, 1 - z, y] + 5*G[1, y]*Zeta[3] - 5*G[1, z]*Zeta[3] - 
   5*G[1 - z, y]*Zeta[3]}, {0, 0, (-I)*Pi*G[1, y] + I*Pi*G[1, z] + 
   G[1, y]*G[1, z] + I*Pi*G[1 - z, y] - G[1, z]*G[1 - z, y] - G[1, 1, y] - 
   G[1, 1, z] + G[1, 1 - z, y] + G[1 - z, 1, y] - G[1 - z, 1 - z, y], 
  (7*Pi^2*G[1, y])/6 - (7*Pi^2*G[1, z])/6 - (7*Pi^2*G[1 - z, y])/6 - 
   (6*I)*Pi*G[1, z]*G[1 - z, y] + (3*I)*Pi*G[1, z]*G[-z, y] - 
   (3*I)*Pi*G[0, 1, y] + 3*G[1, z]*G[0, 1, y] + (5*I)*Pi*G[0, 1, z] + 
   (4*I)*Pi*G[1, 1, y] - 4*G[1, z]*G[1, 1, y] - (6*I)*Pi*G[1, 1, z] + 
   6*G[1 - z, y]*G[1, 1, z] - 3*G[-z, y]*G[1, 1, z] + 
   (2*I)*Pi*G[1 - z, 1, y] - 2*G[1, z]*G[1 - z, 1, y] - 
   (6*I)*Pi*G[1 - z, 1 - z, y] + 6*G[1, z]*G[1 - z, 1 - z, y] + 
   (3*I)*Pi*G[-z, 1 - z, y] - 3*G[1, z]*G[-z, 1 - z, y] - 3*G[0, 1, 1, y] - 
   5*G[0, 1, 1, z] + 3*G[0, 1, 1 - z, y] + 3*G[0, 1 - z, 1, y] - 
   3*G[1, 0, 1, y] + 8*G[1, 1, 1, y] + 6*G[1, 1, 1, z] - 
   4*G[1, 1, 1 - z, y] - 4*G[1, 1 - z, 1, y] + 3*G[1 - z, 0, 1, y] - 
   2*G[1 - z, 1, 1, y] - 2*G[1 - z, 1, 1 - z, y] - 2*G[1 - z, 1 - z, 1, y] + 
   6*G[1 - z, 1 - z, 1 - z, y] - 3*G[-z, 1 - z, 1 - z, y], 
  I*Pi^3*G[1, y] - I*Pi^3*G[1, z] + (Pi^2*G[1, y]*G[1, z])/3 - 
   I*Pi^3*G[1 - z, y] + (23*Pi^2*G[1, z]*G[1 - z, y])/3 - 
   (9*Pi^2*G[1, z]*G[-z, y])/2 + (9*Pi^2*G[0, 1, y])/2 - 
   (41*Pi^2*G[0, 1, z])/6 - (8*I)*Pi*G[1, y]*G[0, 1, z] - 
   (16*I)*Pi*G[1 - z, y]*G[0, 1, z] + (9*I)*Pi*G[-z, y]*G[0, 1, z] - 
   (6*I)*Pi*G[1, z]*G[0, -z, y] - 6*Pi^2*G[1, 1, y] + 
   (23*Pi^2*G[1, 1, z])/3 + (8*I)*Pi*G[1, y]*G[1, 1, z] + 
   (28*I)*Pi*G[1 - z, y]*G[1, 1, z] - (18*I)*Pi*G[-z, y]*G[1, 1, z] + 
   6*G[0, -z, y]*G[1, 1, z] + (Pi^2*G[1, 1 - z, y])/3 + 
   (8*I)*Pi*G[1, z]*G[1, 1 - z, y] - 8*G[1, 1, z]*G[1, 1 - z, y] - 
   2*Pi^2*G[1 - z, 1, y] + (23*Pi^2*G[1 - z, 1 - z, y])/3 + 
   (28*I)*Pi*G[1, z]*G[1 - z, 1 - z, y] - 28*G[1, 1, z]*G[1 - z, 1 - z, y] - 
   (12*I)*Pi*G[1, z]*G[1 - z, -z, y] + 12*G[1, 1, z]*G[1 - z, -z, y] - 
   (9*Pi^2*G[-z, 1 - z, y])/2 - (18*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
   18*G[1, 1, z]*G[-z, 1 - z, y] + (9*I)*Pi*G[1, z]*G[-z, -z, y] - 
   9*G[1, 1, z]*G[-z, -z, y] - (3*I)*Pi*G[0, 0, 1, y] + 
   3*G[1, z]*G[0, 0, 1, y] + (19*I)*Pi*G[0, 0, 1, z] + 
   (12*I)*Pi*G[0, 1, 1, y] - 12*G[1, z]*G[0, 1, 1, y] - 
   (30*I)*Pi*G[0, 1, 1, z] + 8*G[1, y]*G[0, 1, 1, z] + 
   16*G[1 - z, y]*G[0, 1, 1, z] - 9*G[-z, y]*G[0, 1, 1, z] + 
   (6*I)*Pi*G[0, 1 - z, 1, y] - 6*G[1, z]*G[0, 1 - z, 1, y] - 
   (6*I)*Pi*G[0, -z, 1 - z, y] + 6*G[1, z]*G[0, -z, 1 - z, y] + 
   (6*I)*Pi*G[1, 0, 1, y] - 6*G[1, z]*G[1, 0, 1, y] - 
   (16*I)*Pi*G[1, 0, 1, z] - (16*I)*Pi*G[1, 1, 1, y] + 
   16*G[1, z]*G[1, 1, 1, y] + (28*I)*Pi*G[1, 1, 1, z] - 
   8*G[1, y]*G[1, 1, 1, z] - 28*G[1 - z, y]*G[1, 1, 1, z] + 
   18*G[-z, y]*G[1, 1, 1, z] - (8*I)*Pi*G[1, 1 - z, 1, y] + 
   8*G[1, z]*G[1, 1 - z, 1, y] + (8*I)*Pi*G[1, 1 - z, 1 - z, y] - 
   8*G[1, z]*G[1, 1 - z, 1 - z, y] + (6*I)*Pi*G[1 - z, 0, 1, y] - 
   6*G[1, z]*G[1 - z, 0, 1, y] - (8*I)*Pi*G[1 - z, 1, 1, y] + 
   8*G[1, z]*G[1 - z, 1, 1, y] - (4*I)*Pi*G[1 - z, 1 - z, 1, y] + 
   4*G[1, z]*G[1 - z, 1 - z, 1, y] + (28*I)*Pi*G[1 - z, 1 - z, 1 - z, y] - 
   28*G[1, z]*G[1 - z, 1 - z, 1 - z, y] - (12*I)*Pi*G[1 - z, -z, 1 - z, y] + 
   12*G[1, z]*G[1 - z, -z, 1 - z, y] - (18*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
   18*G[1, z]*G[-z, 1 - z, 1 - z, y] + (9*I)*Pi*G[-z, -z, 1 - z, y] - 
   9*G[1, z]*G[-z, -z, 1 - z, y] - 3*G[0, 0, 1, 1, y] - 19*G[0, 0, 1, 1, z] + 
   3*G[0, 0, 1, 1 - z, y] + 3*G[0, 0, 1 - z, 1, y] - 3*G[0, 1, 0, 1, y] + 
   24*G[0, 1, 1, 1, y] + 30*G[0, 1, 1, 1, z] - 12*G[0, 1, 1, 1 - z, y] - 
   12*G[0, 1, 1 - z, 1, y] + 3*G[0, 1 - z, 0, 1, y] - 
   6*G[0, 1 - z, 1, 1, y] - 6*G[0, 1 - z, 1, 1 - z, y] - 
   6*G[0, 1 - z, 1 - z, 1, y] + 6*G[0, -z, 1 - z, 1 - z, y] - 
   3*G[1, 0, 0, 1, y] + 18*G[1, 0, 1, 1, y] + 16*G[1, 0, 1, 1, z] - 
   6*G[1, 0, 1, 1 - z, y] - 6*G[1, 0, 1 - z, 1, y] + 12*G[1, 1, 0, 1, y] - 
   48*G[1, 1, 1, 1, y] - 28*G[1, 1, 1, 1, z] + 16*G[1, 1, 1, 1 - z, y] + 
   16*G[1, 1, 1 - z, 1, y] - 6*G[1, 1 - z, 0, 1, y] + 
   8*G[1, 1 - z, 1, 1, y] + 8*G[1, 1 - z, 1, 1 - z, y] + 
   8*G[1, 1 - z, 1 - z, 1, y] - 8*G[1, 1 - z, 1 - z, 1 - z, y] + 
   3*G[1 - z, 0, 0, 1, y] - 6*G[1 - z, 0, 1, 1, y] - 
   6*G[1 - z, 0, 1, 1 - z, y] - 6*G[1 - z, 0, 1 - z, 1, y] + 
   8*G[1 - z, 1, 1, 1 - z, y] + 8*G[1 - z, 1, 1 - z, 1, y] - 
   6*G[1 - z, 1 - z, 0, 1, y] + 4*G[1 - z, 1 - z, 1, 1, y] + 
   4*G[1 - z, 1 - z, 1, 1 - z, y] + 4*G[1 - z, 1 - z, 1 - z, 1, y] - 
   28*G[1 - z, 1 - z, 1 - z, 1 - z, y] + 12*G[1 - z, -z, 1 - z, 1 - z, y] + 
   18*G[-z, 1 - z, 1 - z, 1 - z, y] - 9*G[-z, -z, 1 - z, 1 - z, y] - 
   G[1, y]*Zeta[3] + G[1, z]*Zeta[3] + G[1 - z, y]*Zeta[3]}, 
 {0, 0, 0, -1/6*(Pi^2*G[1 - z, y]) - I*Pi*G[1, z]*G[-z, y] - 
   G[1 - z, y]*G[0, 1, z] + G[-z, y]*G[1, 1, z] - I*Pi*G[-z, 1 - z, y] + 
   G[1, z]*G[-z, 1 - z, y] + G[-z, 1 - z, 1 - z, y], 
  (3*Pi^2*G[1, z]*G[-z, y])/2 - (3*I)*Pi*G[-z, y]*G[0, 1, z] - 
   (Pi^2*G[0, 1 - z, y])/3 - 2*G[0, 1, z]*G[0, 1 - z, y] - 
   (2*I)*Pi*G[1, z]*G[0, -z, y] + (6*I)*Pi*G[-z, y]*G[1, 1, z] + 
   2*G[0, -z, y]*G[1, 1, z] + (Pi^2*G[1 - z, 1 - z, y])/3 + 
   2*G[0, 1, z]*G[1 - z, 1 - z, y] + (2*I)*Pi*G[1, z]*G[1 - z, -z, y] - 
   2*G[1, 1, z]*G[1 - z, -z, y] + (3*Pi^2*G[-z, 1 - z, y])/2 + 
   (6*I)*Pi*G[1, z]*G[-z, 1 - z, y] - 6*G[1, 1, z]*G[-z, 1 - z, y] - 
   (3*I)*Pi*G[1, z]*G[-z, -z, y] + 3*G[1, 1, z]*G[-z, -z, y] - 
   G[1 - z, y]*G[0, 0, 1, z] + 4*G[1 - z, y]*G[0, 1, 1, z] + 
   3*G[-z, y]*G[0, 1, 1, z] - (2*I)*Pi*G[0, -z, 1 - z, y] + 
   2*G[1, z]*G[0, -z, 1 - z, y] - 6*G[-z, y]*G[1, 1, 1, z] + 
   (2*I)*Pi*G[1 - z, -z, 1 - z, y] - 2*G[1, z]*G[1 - z, -z, 1 - z, y] + 
   (6*I)*Pi*G[-z, 1 - z, 1 - z, y] - 6*G[1, z]*G[-z, 1 - z, 1 - z, y] - 
   (3*I)*Pi*G[-z, -z, 1 - z, y] + 3*G[1, z]*G[-z, -z, 1 - z, y] + 
   2*G[0, -z, 1 - z, 1 - z, y] - 2*G[1 - z, -z, 1 - z, 1 - z, y] - 
   6*G[-z, 1 - z, 1 - z, 1 - z, y] + 3*G[-z, -z, 1 - z, 1 - z, y] - 
   5*G[1 - z, y]*Zeta[3]}, {0, 0, I*Pi*G[1 - z, y] - G[1 - z, 1 - z, y], 
  (-7*Pi^2*G[1 - z, y])/6 - (4*I)*Pi*G[1, z]*G[1 - z, y] + 
   (3*I)*Pi*G[1, z]*G[-z, y] + 3*G[1 - z, y]*G[0, 1, z] + 
   (2*I)*Pi*G[0, 1 - z, y] - 3*G[-z, y]*G[1, 1, z] - 
   (6*I)*Pi*G[1 - z, 1 - z, y] + 4*G[1, z]*G[1 - z, 1 - z, y] + 
   (3*I)*Pi*G[-z, 1 - z, y] - 3*G[1, z]*G[-z, 1 - z, y] - 
   2*G[0, 1 - z, 1 - z, y] + 6*G[1 - z, 1 - z, 1 - z, y] - 
   3*G[-z, 1 - z, 1 - z, y], (-I)*Pi^3*G[1 - z, y] + 
   (17*Pi^2*G[1, z]*G[1 - z, y])/3 - (9*Pi^2*G[1, z]*G[-z, y])/2 - 
   (6*I)*Pi*G[1 - z, y]*G[0, 1, z] + (9*I)*Pi*G[-z, y]*G[0, 1, z] - 
   (7*Pi^2*G[0, 1 - z, y])/3 - (8*I)*Pi*G[1, z]*G[0, 1 - z, y] + 
   6*G[0, 1, z]*G[0, 1 - z, y] + (6*I)*Pi*G[1, z]*G[0, -z, y] + 
   (16*I)*Pi*G[1 - z, y]*G[1, 1, z] - (18*I)*Pi*G[-z, y]*G[1, 1, z] - 
   6*G[0, -z, y]*G[1, 1, z] + (23*Pi^2*G[1 - z, 1 - z, y])/3 + 
   (24*I)*Pi*G[1, z]*G[1 - z, 1 - z, y] - 6*G[0, 1, z]*G[1 - z, 1 - z, y] - 
   16*G[1, 1, z]*G[1 - z, 1 - z, y] - (12*I)*Pi*G[1, z]*G[1 - z, -z, y] + 
   12*G[1, 1, z]*G[1 - z, -z, y] - (9*Pi^2*G[-z, 1 - z, y])/2 - 
   (18*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 18*G[1, 1, z]*G[-z, 1 - z, y] + 
   (9*I)*Pi*G[1, z]*G[-z, -z, y] - 9*G[1, 1, z]*G[-z, -z, y] + 
   3*G[1 - z, y]*G[0, 0, 1, z] + (4*I)*Pi*G[0, 0, 1 - z, y] - 
   6*G[1 - z, y]*G[0, 1, 1, z] - 9*G[-z, y]*G[0, 1, 1, z] - 
   (12*I)*Pi*G[0, 1 - z, 1 - z, y] + 8*G[1, z]*G[0, 1 - z, 1 - z, y] + 
   (6*I)*Pi*G[0, -z, 1 - z, y] - 6*G[1, z]*G[0, -z, 1 - z, y] - 
   6*G[1 - z, y]*G[1, 0, 1, z] + 18*G[-z, y]*G[1, 1, 1, z] - 
   (4*I)*Pi*G[1 - z, 0, 1 - z, y] + (28*I)*Pi*G[1 - z, 1 - z, 1 - z, y] - 
   24*G[1, z]*G[1 - z, 1 - z, 1 - z, y] - (12*I)*Pi*G[1 - z, -z, 1 - z, y] + 
   12*G[1, z]*G[1 - z, -z, 1 - z, y] - (18*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
   18*G[1, z]*G[-z, 1 - z, 1 - z, y] + (9*I)*Pi*G[-z, -z, 1 - z, y] - 
   9*G[1, z]*G[-z, -z, 1 - z, y] - 4*G[0, 0, 1 - z, 1 - z, y] + 
   12*G[0, 1 - z, 1 - z, 1 - z, y] - 6*G[0, -z, 1 - z, 1 - z, y] + 
   4*G[1 - z, 0, 1 - z, 1 - z, y] - 28*G[1 - z, 1 - z, 1 - z, 1 - z, y] + 
   12*G[1 - z, -z, 1 - z, 1 - z, y] + 18*G[-z, 1 - z, 1 - z, 1 - z, y] - 
   9*G[-z, -z, 1 - z, 1 - z, y] + G[1 - z, y]*Zeta[3]}, 
 {0, 0, Pi^2/6 - G[1, y]*G[1, z] + G[0, 1, y] + G[0, 1, z], 
  -1/3*(Pi^2*G[1, y]) + (Pi^2*G[1 - z, y])/3 - 2*G[1, z]*G[0, 1, y] - 
   4*G[1, y]*G[0, 1, z] + 2*G[1 - z, y]*G[0, 1, z] + 4*G[1, z]*G[1, 1, y] + 
   4*G[1, y]*G[1, 1, z] - 2*G[1, z]*G[1 - z, 1, y] + 2*G[0, 0, 1, y] + 
   2*G[0, 0, 1, z] - 4*G[0, 1, 1, y] - 4*G[0, 1, 1, z] - 2*G[1, 0, 1, y] + 
   2*G[1 - z, 0, 1, y] + 6*Zeta[3], (59*Pi^4)/180 - 
   (Pi^2*G[1, y]*G[1, z])/3 - (2*Pi^2*G[0, 1, y])/3 + (Pi^2*G[0, 1, z])/3 - 
   8*G[0, 1, y]*G[0, 1, z] + Pi^2*G[0, 1 - z, y] + 
   6*G[0, 1, z]*G[0, 1 - z, y] + (5*Pi^2*G[1, 1, y])/3 + 
   16*G[0, 1, z]*G[1, 1, y] + 8*G[0, 1, y]*G[1, 1, z] - 
   16*G[1, 1, y]*G[1, 1, z] - (5*Pi^2*G[1, 1 - z, y])/3 - 
   10*G[0, 1, z]*G[1, 1 - z, y] - (2*Pi^2*G[1 - z, 1, y])/3 - 
   8*G[0, 1, z]*G[1 - z, 1, y] + 8*G[1, 1, z]*G[1 - z, 1, y] + 
   (2*Pi^2*G[1 - z, 1 - z, y])/3 + 4*G[0, 1, z]*G[1 - z, 1 - z, y] - 
   2*G[1, z]*G[0, 0, 1, y] - 6*G[1, y]*G[0, 0, 1, z] + 
   4*G[1 - z, y]*G[0, 0, 1, z] + 8*G[1, z]*G[0, 1, 1, y] + 
   16*G[1, y]*G[0, 1, 1, z] - 8*G[1 - z, y]*G[0, 1, 1, z] - 
   6*G[1, z]*G[0, 1 - z, 1, y] + 6*G[1, z]*G[1, 0, 1, y] + 
   6*G[1, y]*G[1, 0, 1, z] - 16*G[1, z]*G[1, 1, 1, y] - 
   16*G[1, y]*G[1, 1, 1, z] + 10*G[1, z]*G[1, 1 - z, 1, y] - 
   4*G[1, z]*G[1 - z, 0, 1, y] + 8*G[1, z]*G[1 - z, 1, 1, y] - 
   4*G[1, z]*G[1 - z, 1 - z, 1, y] + 2*G[0, 0, 0, 1, y] + 
   2*G[0, 0, 0, 1, z] - 8*G[0, 0, 1, 1, y] - 8*G[0, 0, 1, 1, z] - 
   12*G[0, 1, 0, 1, y] - 6*G[0, 1, 0, 1, z] + 16*G[0, 1, 1, 1, y] + 
   16*G[0, 1, 1, 1, z] + 6*G[0, 1 - z, 0, 1, y] - 4*G[1, 0, 0, 1, y] + 
   8*G[1, 0, 1, 1, y] + 10*G[1, 1, 0, 1, y] - 10*G[1, 1 - z, 0, 1, y] + 
   4*G[1 - z, 0, 0, 1, y] - 8*G[1 - z, 0, 1, 1, y] - 4*G[1 - z, 1, 0, 1, y] + 
   4*G[1 - z, 1 - z, 0, 1, y] - 12*G[1, y]*Zeta[3] + 12*G[1 - z, y]*Zeta[3]}, 
 {-1/4, G[1, y] + G[1, z], Pi^2/3 - 4*G[1, y]*G[1, z] + 4*G[0, 1, y] + 
   4*G[0, 1, z] - 4*G[1, 1, y] - 4*G[1, 1, z], 
  (-4*Pi^2*G[1, y])/3 + (Pi^2*G[1, z])/3 + (5*Pi^2*G[1 - z, y])/3 - 
   6*G[1, z]*G[0, 1, y] - 16*G[1, y]*G[0, 1, z] + 10*G[1 - z, y]*G[0, 1, z] + 
   16*G[1, z]*G[1, 1, y] + 16*G[1, y]*G[1, 1, z] - 
   10*G[1, z]*G[1 - z, 1, y] + 6*G[0, 0, 1, y] + 6*G[0, 0, 1, z] - 
   16*G[0, 1, 1, y] - 16*G[0, 1, 1, z] - 16*G[1, 0, 1, y] - 6*G[1, 0, 1, z] + 
   16*G[1, 1, 1, y] + 16*G[1, 1, 1, z] + 10*G[1 - z, 0, 1, y] + 15*Zeta[3], 
  (47*Pi^4)/60 - (4*Pi^2*G[1, y]*G[1, z])/3 - (5*Pi^2*G[0, 1, y])/3 + 
   (4*Pi^2*G[0, 1, z])/3 - 24*G[0, 1, y]*G[0, 1, z] + 3*Pi^2*G[0, 1 - z, y] + 
   18*G[0, 1, z]*G[0, 1 - z, y] + (16*Pi^2*G[1, 1, y])/3 + 
   64*G[0, 1, z]*G[1, 1, y] - (4*Pi^2*G[1, 1, z])/3 + 
   24*G[0, 1, y]*G[1, 1, z] - 64*G[1, 1, y]*G[1, 1, z] - 
   (20*Pi^2*G[1, 1 - z, y])/3 - 40*G[0, 1, z]*G[1, 1 - z, y] - 
   (11*Pi^2*G[1 - z, 1, y])/3 - 40*G[0, 1, z]*G[1 - z, 1, y] + 
   40*G[1, 1, z]*G[1 - z, 1, y] + (11*Pi^2*G[1 - z, 1 - z, y])/3 + 
   22*G[0, 1, z]*G[1 - z, 1 - z, y] - 6*G[1, z]*G[0, 0, 1, y] - 
   24*G[1, y]*G[0, 0, 1, z] + 18*G[1 - z, y]*G[0, 0, 1, z] + 
   24*G[1, z]*G[0, 1, 1, y] + 64*G[1, y]*G[0, 1, 1, z] - 
   40*G[1 - z, y]*G[0, 1, 1, z] - 18*G[1, z]*G[0, 1 - z, 1, y] + 
   24*G[1, z]*G[1, 0, 1, y] + 24*G[1, y]*G[1, 0, 1, z] - 
   64*G[1, z]*G[1, 1, 1, y] - 64*G[1, y]*G[1, 1, 1, z] + 
   40*G[1, z]*G[1, 1 - z, 1, y] - 18*G[1, z]*G[1 - z, 0, 1, y] + 
   40*G[1, z]*G[1 - z, 1, 1, y] - 22*G[1, z]*G[1 - z, 1 - z, 1, y] + 
   6*G[0, 0, 0, 1, y] + 6*G[0, 0, 0, 1, z] - 24*G[0, 0, 1, 1, y] - 
   24*G[0, 0, 1, 1, z] - 42*G[0, 1, 0, 1, y] - 24*G[0, 1, 0, 1, z] + 
   64*G[0, 1, 1, 1, y] + 64*G[0, 1, 1, 1, z] + 18*G[0, 1 - z, 0, 1, y] - 
   24*G[1, 0, 0, 1, y] - 6*G[1, 0, 0, 1, z] + 64*G[1, 0, 1, 1, y] + 
   24*G[1, 0, 1, 1, z] + 64*G[1, 1, 0, 1, y] + 24*G[1, 1, 0, 1, z] - 
   64*G[1, 1, 1, 1, y] - 64*G[1, 1, 1, 1, z] - 40*G[1, 1 - z, 0, 1, y] + 
   18*G[1 - z, 0, 0, 1, y] - 40*G[1 - z, 0, 1, 1, y] - 
   22*G[1 - z, 1, 0, 1, y] + 22*G[1 - z, 1 - z, 0, 1, y] - 
   60*G[1, y]*Zeta[3] - 2*G[1, z]*Zeta[3] + 58*G[1 - z, y]*Zeta[3]}, 
 {0, 0, 0, 0, (Pi^2*G[0, 1, y])/3 - G[0, 1, 0, 1, y] + G[0, 1, 1, 1, y]}, 
 {0, 0, 0, -1/6*(Pi^2*G[1, y]), (-5*Pi^2*G[0, 1, y])/6 + 
   (2*Pi^2*G[1, 1, y])/3 + 2*G[0, 1, 0, 1, y] - 2*G[0, 1, 1, 1, y] + 
   G[1, y]*Zeta[3]}, {0, 0, 0, 0, (Pi^2*G[1, z]*G[-z, y])/2 + 
   (Pi^2*G[0, 1, z])/2 + I*Pi*G[-z, y]*G[0, 1, z] + 
   I*Pi*G[-z, y]*G[1, 1, z] + (Pi^2*G[-z, 1 - z, y])/2 + 
   I*Pi*G[1, z]*G[-z, 1 - z, y] - G[1, 1, z]*G[-z, 1 - z, y] + 
   I*Pi*G[1, z]*G[-z, -z, y] - G[1, 1, z]*G[-z, -z, y] + I*Pi*G[0, 0, 1, z] + 
   I*Pi*G[0, 1, 1, z] - G[-z, y]*G[0, 1, 1, z] - G[-z, y]*G[1, 1, 1, z] + 
   I*Pi*G[-z, 1 - z, 1 - z, y] - G[1, z]*G[-z, 1 - z, 1 - z, y] + 
   I*Pi*G[-z, -z, 1 - z, y] - G[1, z]*G[-z, -z, 1 - z, y] - 
   G[0, 0, 1, 1, z] - G[0, 1, 1, 1, z] - G[-z, 1 - z, 1 - z, 1 - z, y] - 
   G[-z, -z, 1 - z, 1 - z, y]}, {0, 0, 0, -1/6*(Pi^2*G[1, z]) - 
   (Pi^2*G[1 - z, y])/6 - I*Pi*G[1, z]*G[-z, y] - I*Pi*G[0, 1, z] + 
   G[-z, y]*G[1, 1, z] - I*Pi*G[-z, 1 - z, y] + G[1, z]*G[-z, 1 - z, y] + 
   G[0, 1, 1, z] + G[-z, 1 - z, 1 - z, y], (2*Pi^2*G[1, z]*G[1 - z, y])/3 + 
   (Pi^2*G[1, z]*G[-z, y])/6 + (Pi^2*G[0, 1, z])/6 + 
   (4*I)*Pi*G[1 - z, y]*G[0, 1, z] - (7*I)*Pi*G[-z, y]*G[0, 1, z] + 
   (2*Pi^2*G[1, 1, z])/3 + (4*I)*Pi*G[-z, y]*G[1, 1, z] + 
   (2*Pi^2*G[1 - z, 1 - z, y])/3 + (4*I)*Pi*G[1, z]*G[1 - z, -z, y] - 
   4*G[1, 1, z]*G[1 - z, -z, y] + (Pi^2*G[-z, 1 - z, y])/6 + 
   (4*I)*Pi*G[1, z]*G[-z, 1 - z, y] - 4*G[1, 1, z]*G[-z, 1 - z, y] - 
   (7*I)*Pi*G[1, z]*G[-z, -z, y] + 7*G[1, 1, z]*G[-z, -z, y] - 
   (7*I)*Pi*G[0, 0, 1, z] + (4*I)*Pi*G[0, 1, 1, z] - 
   4*G[1 - z, y]*G[0, 1, 1, z] + 7*G[-z, y]*G[0, 1, 1, z] + 
   (4*I)*Pi*G[1, 0, 1, z] - 4*G[-z, y]*G[1, 1, 1, z] + 
   (4*I)*Pi*G[1 - z, -z, 1 - z, y] - 4*G[1, z]*G[1 - z, -z, 1 - z, y] + 
   (4*I)*Pi*G[-z, 1 - z, 1 - z, y] - 4*G[1, z]*G[-z, 1 - z, 1 - z, y] - 
   (7*I)*Pi*G[-z, -z, 1 - z, y] + 7*G[1, z]*G[-z, -z, 1 - z, y] + 
   7*G[0, 0, 1, 1, z] - 4*G[0, 1, 1, 1, z] - 4*G[1, 0, 1, 1, z] - 
   4*G[1 - z, -z, 1 - z, 1 - z, y] - 4*G[-z, 1 - z, 1 - z, 1 - z, y] + 
   7*G[-z, -z, 1 - z, 1 - z, y] + G[1, z]*Zeta[3] + G[1 - z, y]*Zeta[3]}, 
 {0, 0, 0, 0, -1/6*(Pi^2*G[0, -1, y]) + (Pi^2*G[0, 1, y])/6 + 
   (Pi^2*G[0, 1, z])/3 - G[0, 1, y]*G[0, 1, z] + (Pi^2*G[1 - z, 1, y])/6 - 
   G[0, 1, z]*G[1 - z, 1, y] + 2*G[1 - z, y]*G[0, 0, 1, z] + 
   2*G[0, -1, 0, 1, y] + G[0, 1, 0, 1, y] + G[0, 1, 0, 1, z] + 
   2*G[1, 0, 0, 1, z] + G[1 - z, 1, 0, 1, y] + 2*G[1, z]*Zeta[3] + 
   2*G[1 - z, y]*Zeta[3]}, {0, 0, 0, (Pi^2*G[-1, y])/6 - (Pi^2*G[1, z])/3 - 
   (Pi^2*G[1 - z, y])/6 + G[1, z]*G[0, 1, y] - G[1 - z, y]*G[0, 1, z] + 
   G[1, z]*G[1 - z, 1, y] - 2*G[-1, 0, 1, y] - G[1, 0, 1, z] - 
   G[1 - z, 0, 1, y], (Pi^2*G[1, z]*G[1 - z, y])/3 - 
   (4*Pi^2*G[1, z]*G[-z, y])/3 + (Pi^2*G[0, -1, y])/6 - 
   (5*Pi^2*G[0, 1, z])/3 + 5*G[0, 1, y]*G[0, 1, z] - 
   (Pi^2*G[0, 1 - z, y])/6 - G[0, 1, z]*G[0, 1 - z, y] + 
   (5*Pi^2*G[1, 1, z])/3 - 4*G[0, 1, y]*G[1, 1, z] + 
   5*G[0, 1, z]*G[1 - z, 1, y] - 4*G[1, 1, z]*G[1 - z, 1, y] - 
   (Pi^2*G[1 - z, 1 - z, y])/6 - G[0, 1, z]*G[1 - z, 1 - z, y] + 
   (2*Pi^2*G[-z, -1, y])/3 - (2*Pi^2*G[-z, 1 - z, y])/3 - 
   4*G[0, 1, z]*G[-z, 1 - z, y] + G[1, z]*G[0, 0, 1, y] - 
   5*G[1 - z, y]*G[0, 0, 1, z] - 4*G[1, z]*G[0, 1, 1, y] + 
   4*G[1 - z, y]*G[0, 1, 1, z] + G[1, z]*G[0, 1 - z, 1, y] + 
   2*G[1 - z, y]*G[1, 0, 1, z] - 4*G[-z, y]*G[1, 0, 1, z] + 
   G[1, z]*G[1 - z, 0, 1, y] - 4*G[1, z]*G[1 - z, 1, 1, y] + 
   G[1, z]*G[1 - z, 1 - z, 1, y] + 4*G[1, z]*G[-z, 0, 1, y] + 
   4*G[1, z]*G[-z, 1 - z, 1, y] + 8*G[-1, 0, 1, 1, y] - 2*G[0, -1, 0, 1, y] - 
   5*G[0, 1, 0, 1, z] - G[0, 1 - z, 0, 1, y] - 5*G[1, 0, 0, 1, z] + 
   4*G[1, 0, 1, 1, z] + 6*G[1, 1, 0, 1, z] + G[1 - z, 0, 0, 1, y] + 
   4*G[1 - z, 0, 1, 1, y] - G[1 - z, 1 - z, 0, 1, y] - 8*G[-z, -1, 0, 1, y] - 
   4*G[-z, 1 - z, 0, 1, y] - G[-1, y]*Zeta[3] - 4*G[1, z]*Zeta[3] - 
   5*G[1 - z, y]*Zeta[3]}, {0, -1/6*G[1, z], -1/3*(G[1, y]*G[1, z]) + 
   G[0, 1, z]/6 + (2*G[1, 1, z])/3, -1/6*(Pi^2*G[1, y]) + (Pi^2*G[1, z])/9 + 
   (Pi^2*G[1 - z, y])/6 - G[1, z]*G[0, 1, y] - (2*G[1, y]*G[0, 1, z])/3 + 
   G[1 - z, y]*G[0, 1, z] + (4*G[1, z]*G[1, 1, y])/3 + 
   (4*G[1, y]*G[1, 1, z])/3 - G[1, z]*G[1 - z, 1, y] - G[0, 0, 1, z]/6 - 
   (2*G[0, 1, 1, z])/3 - G[1, 0, 1, y] + (4*G[1, 0, 1, z])/3 - 
   (8*G[1, 1, 1, z])/3 + G[1 - z, 0, 1, y], -1/9*(Pi^2*G[1, y]*G[1, z]) - 
   (Pi^2*G[1, z]*G[1 - z, y])/3 + (2*Pi^2*G[1, z]*G[-z, y])/3 + 
   (Pi^2*G[0, -1, y])/3 - (Pi^2*G[0, 1, y])/2 + (5*Pi^2*G[0, 1, z])/9 - 
   2*G[0, 1, y]*G[0, 1, z] + (Pi^2*G[0, 1 - z, y])/6 + 
   G[0, 1, z]*G[0, 1 - z, y] + (2*Pi^2*G[1, 1, y])/3 + 
   (8*G[0, 1, z]*G[1, 1, y])/3 - (7*Pi^2*G[1, 1, z])/9 + 
   4*G[0, 1, y]*G[1, 1, z] - (16*G[1, 1, y]*G[1, 1, z])/3 - 
   (Pi^2*G[1, 1 - z, y])/3 - 2*G[0, 1, z]*G[1, 1 - z, y] - 
   (Pi^2*G[1 - z, 1, y])/2 - 2*G[0, 1, z]*G[1 - z, 1, y] + 
   4*G[1, 1, z]*G[1 - z, 1, y] + (Pi^2*G[1 - z, 1 - z, y])/6 + 
   G[0, 1, z]*G[1 - z, 1 - z, y] - (Pi^2*G[-z, -1, y])/3 + 
   (Pi^2*G[-z, 1 - z, y])/3 + 2*G[0, 1, z]*G[-z, 1 - z, y] - 
   G[1, z]*G[0, 0, 1, y] + (2*G[1, y]*G[0, 0, 1, z])/3 - 
   G[1 - z, y]*G[0, 0, 1, z] + 4*G[1, z]*G[0, 1, 1, y] + 
   (8*G[1, y]*G[0, 1, 1, z])/3 - 4*G[1 - z, y]*G[0, 1, 1, z] - 
   G[1, z]*G[0, 1 - z, 1, y] + 2*G[1, z]*G[1, 0, 1, y] + 
   (8*G[1, y]*G[1, 0, 1, z])/3 - 2*G[1 - z, y]*G[1, 0, 1, z] + 
   2*G[-z, y]*G[1, 0, 1, z] - (16*G[1, z]*G[1, 1, 1, y])/3 - 
   (16*G[1, y]*G[1, 1, 1, z])/3 + 2*G[1, z]*G[1, 1 - z, 1, y] - 
   G[1, z]*G[1 - z, 0, 1, y] + 4*G[1, z]*G[1 - z, 1, 1, y] - 
   G[1, z]*G[1 - z, 1 - z, 1, y] - 2*G[1, z]*G[-z, 0, 1, y] - 
   2*G[1, z]*G[-z, 1 - z, 1, y] - 4*G[0, -1, 0, 1, y] + G[0, 0, 0, 1, z]/6 + 
   (2*G[0, 0, 1, 1, z])/3 - 3*G[0, 1, 0, 1, y] + (2*G[0, 1, 0, 1, z])/3 + 
   (8*G[0, 1, 1, 1, z])/3 + G[0, 1 - z, 0, 1, y] + G[1, 0, 0, 1, y] - 
   (4*G[1, 0, 0, 1, z])/3 + 4*G[1, 0, 1, 1, y] - (16*G[1, 0, 1, 1, z])/3 + 
   4*G[1, 1, 0, 1, y] - (22*G[1, 1, 0, 1, z])/3 + (32*G[1, 1, 1, 1, z])/3 - 
   2*G[1, 1 - z, 0, 1, y] - G[1 - z, 0, 0, 1, y] - 4*G[1 - z, 0, 1, 1, y] - 
   3*G[1 - z, 1, 0, 1, y] + G[1 - z, 1 - z, 0, 1, y] + 4*G[-z, -1, 0, 1, y] + 
   2*G[-z, 1 - z, 0, 1, y] + G[1, y]*Zeta[3] - (8*G[1, z]*Zeta[3])/3 - 
   G[1 - z, y]*Zeta[3]}, {-1/6, (2*G[1, y])/3 + (2*G[1, z])/3, 
  Pi^2/9 - (8*G[1, y]*G[1, z])/3 + 2*G[0, 1, y] + (7*G[0, 1, z])/3 - 
   (8*G[1, 1, y])/3 - (8*G[1, 1, z])/3, (-4*Pi^2*G[1, y])/9 + 
   (2*Pi^2*G[1, z])/9 + (2*Pi^2*G[1 - z, y])/3 - 4*G[1, z]*G[0, 1, y] - 
   (28*G[1, y]*G[0, 1, z])/3 + 4*G[1 - z, y]*G[0, 1, z] + 
   (32*G[1, z]*G[1, 1, y])/3 + (32*G[1, y]*G[1, 1, z])/3 - 
   4*G[1, z]*G[1 - z, 1, y] + (11*G[0, 0, 1, z])/3 - 8*G[0, 1, 1, y] - 
   (28*G[0, 1, 1, z])/3 - 8*G[1, 0, 1, y] - (16*G[1, 0, 1, z])/3 + 
   (32*G[1, 1, 1, y])/3 + (32*G[1, 1, 1, z])/3 + 4*G[1 - z, 0, 1, y] + 
   (10*Zeta[3])/3, Pi^4/9 - (8*Pi^2*G[1, y]*G[1, z])/9 - 
   (4*Pi^2*G[1, z]*G[1 - z, y])/3 + (2*Pi^2*G[0, -1, y])/3 - 
   (Pi^2*G[0, 1, y])/3 + (19*Pi^2*G[0, 1, z])/9 - 14*G[0, 1, y]*G[0, 1, z] + 
   (2*Pi^2*G[0, 1 - z, y])/3 + 4*G[0, 1, z]*G[0, 1 - z, y] + 
   (16*Pi^2*G[1, 1, y])/9 + (112*G[0, 1, z]*G[1, 1, y])/3 - 
   (20*Pi^2*G[1, 1, z])/9 + 16*G[0, 1, y]*G[1, 1, z] - 
   (128*G[1, 1, y]*G[1, 1, z])/3 - (8*Pi^2*G[1, 1 - z, y])/3 - 
   16*G[0, 1, z]*G[1, 1 - z, y] - Pi^2*G[1 - z, 1, y] - 
   14*G[0, 1, z]*G[1 - z, 1, y] + 16*G[1, 1, z]*G[1 - z, 1, y] + 
   (2*Pi^2*G[1 - z, 1 - z, y])/3 + 4*G[0, 1, z]*G[1 - z, 1 - z, y] - 
   4*G[1, z]*G[0, 0, 1, y] - (44*G[1, y]*G[0, 0, 1, z])/3 + 
   8*G[1 - z, y]*G[0, 0, 1, z] + 16*G[1, z]*G[0, 1, 1, y] + 
   (112*G[1, y]*G[0, 1, 1, z])/3 - 16*G[1 - z, y]*G[0, 1, 1, z] - 
   4*G[1, z]*G[0, 1 - z, 1, y] + 16*G[1, z]*G[1, 0, 1, y] + 
   (64*G[1, y]*G[1, 0, 1, z])/3 - 8*G[1 - z, y]*G[1, 0, 1, z] - 
   (128*G[1, z]*G[1, 1, 1, y])/3 - (128*G[1, y]*G[1, 1, 1, z])/3 + 
   16*G[1, z]*G[1, 1 - z, 1, y] - 4*G[1, z]*G[1 - z, 0, 1, y] + 
   16*G[1, z]*G[1 - z, 1, 1, y] - 4*G[1, z]*G[1 - z, 1 - z, 1, y] - 
   8*G[0, -1, 0, 1, y] + 4*G[0, 0, 0, 1, y] + (7*G[0, 0, 0, 1, z])/3 - 
   (44*G[0, 0, 1, 1, z])/3 - 18*G[0, 1, 0, 1, y] - (32*G[0, 1, 0, 1, z])/3 + 
   32*G[0, 1, 1, 1, y] + (112*G[0, 1, 1, 1, z])/3 + 4*G[0, 1 - z, 0, 1, y] - 
   (20*G[1, 0, 0, 1, z])/3 + 32*G[1, 0, 1, 1, y] + (64*G[1, 0, 1, 1, z])/3 + 
   32*G[1, 1, 0, 1, y] + (40*G[1, 1, 0, 1, z])/3 - (128*G[1, 1, 1, 1, y])/3 - 
   (128*G[1, 1, 1, 1, z])/3 - 16*G[1, 1 - z, 0, 1, y] - 
   4*G[1 - z, 0, 0, 1, y] - 16*G[1 - z, 0, 1, 1, y] - 
   6*G[1 - z, 1, 0, 1, y] + 4*G[1 - z, 1 - z, 0, 1, y] - 
   (40*G[1, y]*Zeta[3])/3 - (16*G[1, z]*Zeta[3])/3 + 8*G[1 - z, y]*Zeta[3]}, 
 {0, 0, G[1, 1, y], -2*G[0, 1, 1, y] + 4*G[1, 0, 1, y] - 7*G[1, 1, 1, y], 
  (2*Pi^2*G[1, 1, y])/3 + 4*G[0, 0, 1, 1, y] - 8*G[0, 1, 0, 1, y] + 
   14*G[0, 1, 1, 1, y] + 2*G[1, 0, 0, 1, y] - 19*G[1, 0, 1, 1, y] - 
   17*G[1, 1, 0, 1, y] + 37*G[1, 1, 1, 1, y]}, 
 {-1/4, (-1/2*I)*Pi - G[1, y]/2 + G[1 - z, y]/2, 
  (5*Pi^2)/12 - I*Pi*G[1, y] + I*Pi*G[1 - z, y] - 2*G[0, 1, y] - 
   2*G[0, 1, z] + G[1, 1, y] + 2*G[1, 1, z] + G[1, 1 - z, y] + 
   G[1 - z, 1, y] - G[1 - z, 1 - z, y], (I/2)*Pi^3 + (5*Pi^2*G[1, y])/6 - 
   (5*Pi^2*G[1 - z, y])/6 - (6*I)*Pi*G[0, 1, y] - (4*I)*Pi*G[0, 1, z] - 
   4*G[1, y]*G[0, 1, z] + 4*G[1 - z, y]*G[0, 1, z] + 
   (2*I)*Pi*G[0, 1 - z, y] + (4*I)*Pi*G[1, 1, y] + (4*I)*Pi*G[1, 1, z] + 
   4*G[1, y]*G[1, 1, z] - 4*G[1 - z, y]*G[1, 1, z] + 
   (2*I)*Pi*G[1 - z, 1, y] - (2*I)*Pi*G[1 - z, 1 - z, y] - 3*G[0, 0, 1, y] - 
   3*G[0, 0, 1, z] + 2*G[0, 1, 1, y] + 12*G[0, 1, 1, z] + 
   6*G[0, 1, 1 - z, y] + 6*G[0, 1 - z, 1, y] - 2*G[0, 1 - z, 1 - z, y] - 
   G[1, 0, 1, y] + 3*G[1, 0, 1, z] - 12*G[1, 1, 1, z] - 4*G[1, 1, 1 - z, y] - 
   4*G[1, 1 - z, 1, y] + 4*G[1 - z, 0, 1, y] - 2*G[1 - z, 1, 1, y] - 
   2*G[1 - z, 1, 1 - z, y] - 2*G[1 - z, 1 - z, 1, y] + 
   2*G[1 - z, 1 - z, 1 - z, y] - (7*Zeta[3])/2, 
  (-227*Pi^4)/360 + I*Pi^3*G[1, y] - I*Pi^3*G[1 - z, y] + 
   (16*Pi^2*G[0, 1, y])/3 + 5*Pi^2*G[0, 1, z] - (8*I)*Pi*G[1, y]*G[0, 1, z] + 
   (8*I)*Pi*G[1 - z, y]*G[0, 1, z] - 24*G[0, 1, y]*G[0, 1, z] - 
   (Pi^2*G[0, 1 - z, y])/3 - (8*I)*Pi*G[1, z]*G[0, 1 - z, y] + 
   18*G[0, 1, z]*G[0, 1 - z, y] - (11*Pi^2*G[1, 1, y])/3 + 
   16*G[0, 1, z]*G[1, 1, y] - 5*Pi^2*G[1, 1, z] + 
   (8*I)*Pi*G[1, y]*G[1, 1, z] - (8*I)*Pi*G[1 - z, y]*G[1, 1, z] + 
   24*G[0, 1, y]*G[1, 1, z] - 16*G[1, 1, y]*G[1, 1, z] - 
   (4*Pi^2*G[1, 1 - z, y])/3 + (8*I)*Pi*G[1, z]*G[1, 1 - z, y] - 
   10*G[0, 1, z]*G[1, 1 - z, y] - 8*G[1, 1, z]*G[1, 1 - z, y] - 
   (5*Pi^2*G[1 - z, 1, y])/3 + 8*G[0, 1, z]*G[1 - z, 1, y] - 
   8*G[1, 1, z]*G[1 - z, 1, y] + (5*Pi^2*G[1 - z, 1 - z, y])/3 - 
   8*G[0, 1, z]*G[1 - z, 1 - z, y] + 8*G[1, 1, z]*G[1 - z, 1 - z, y] - 
   (18*I)*Pi*G[0, 0, 1, y] - (14*I)*Pi*G[0, 0, 1, z] - 
   6*G[1, y]*G[0, 0, 1, z] + 6*G[1 - z, y]*G[0, 0, 1, z] + 
   (4*I)*Pi*G[0, 0, 1 - z, y] + (24*I)*Pi*G[0, 1, 1, y] + 
   (24*I)*Pi*G[0, 1, 1, z] + 24*G[1, y]*G[0, 1, 1, z] - 
   24*G[1 - z, y]*G[0, 1, 1, z] + (12*I)*Pi*G[0, 1 - z, 1, y] - 
   18*G[1, z]*G[0, 1 - z, 1, y] - (12*I)*Pi*G[0, 1 - z, 1 - z, y] + 
   8*G[1, z]*G[0, 1 - z, 1 - z, y] + (6*I)*Pi*G[1, 0, 1, y] + 
   (14*I)*Pi*G[1, 0, 1, z] + 6*G[1, y]*G[1, 0, 1, z] - 
   6*G[1 - z, y]*G[1, 0, 1, z] - (16*I)*Pi*G[1, 1, 1, y] - 
   (24*I)*Pi*G[1, 1, 1, z] - 24*G[1, y]*G[1, 1, 1, z] + 
   24*G[1 - z, y]*G[1, 1, 1, z] - (8*I)*Pi*G[1, 1 - z, 1, y] + 
   18*G[1, z]*G[1, 1 - z, 1, y] + (8*I)*Pi*G[1, 1 - z, 1 - z, y] - 
   8*G[1, z]*G[1, 1 - z, 1 - z, y] + (12*I)*Pi*G[1 - z, 0, 1, y] - 
   (4*I)*Pi*G[1 - z, 0, 1 - z, y] - (8*I)*Pi*G[1 - z, 1, 1, y] - 
   (4*I)*Pi*G[1 - z, 1 - z, 1, y] + (4*I)*Pi*G[1 - z, 1 - z, 1 - z, y] - 
   3*G[0, 0, 0, 1, y] - 3*G[0, 0, 0, 1, z] - 6*G[0, 0, 1, 1, y] + 
   26*G[0, 0, 1, 1, z] + 18*G[0, 0, 1, 1 - z, y] + 18*G[0, 0, 1 - z, 1, y] - 
   4*G[0, 0, 1 - z, 1 - z, y] - 12*G[0, 1, 0, 1, y] + 12*G[0, 1, 0, 1, z] + 
   16*G[0, 1, 1, 1, y] - 56*G[0, 1, 1, 1, z] - 24*G[0, 1, 1, 1 - z, y] - 
   24*G[0, 1, 1 - z, 1, y] + 24*G[0, 1 - z, 0, 1, y] - 
   12*G[0, 1 - z, 1, 1, y] - 12*G[0, 1 - z, 1, 1 - z, y] - 
   12*G[0, 1 - z, 1 - z, 1, y] + 12*G[0, 1 - z, 1 - z, 1 - z, y] - 
   3*G[1, 0, 0, 1, y] + 3*G[1, 0, 0, 1, z] + 10*G[1, 0, 1, 1, y] - 
   26*G[1, 0, 1, 1, z] - 6*G[1, 0, 1, 1 - z, y] - 6*G[1, 0, 1 - z, 1, y] + 
   10*G[1, 1, 0, 1, y] - 12*G[1, 1, 0, 1, z] - 16*G[1, 1, 1, 1, y] + 
   56*G[1, 1, 1, 1, z] + 16*G[1, 1, 1, 1 - z, y] + 16*G[1, 1, 1 - z, 1, y] - 
   16*G[1, 1 - z, 0, 1, y] + 8*G[1, 1 - z, 1, 1, y] + 
   8*G[1, 1 - z, 1, 1 - z, y] + 8*G[1, 1 - z, 1 - z, 1, y] - 
   8*G[1, 1 - z, 1 - z, 1 - z, y] + 6*G[1 - z, 0, 0, 1, y] - 
   4*G[1 - z, 0, 1, 1, y] - 12*G[1 - z, 0, 1, 1 - z, y] - 
   12*G[1 - z, 0, 1 - z, 1, y] + 4*G[1 - z, 0, 1 - z, 1 - z, y] + 
   2*G[1 - z, 1, 0, 1, y] + 8*G[1 - z, 1, 1, 1 - z, y] + 
   8*G[1 - z, 1, 1 - z, 1, y] - 8*G[1 - z, 1 - z, 0, 1, y] + 
   4*G[1 - z, 1 - z, 1, 1, y] + 4*G[1 - z, 1 - z, 1, 1 - z, y] + 
   4*G[1 - z, 1 - z, 1 - z, 1, y] - 4*G[1 - z, 1 - z, 1 - z, 1 - z, y] + 
   (5*I)*Pi*Zeta[3] - 7*G[1, y]*Zeta[3] + 7*G[1 - z, y]*Zeta[3]}, 
 {0, 0, (-1/2*I)*Pi*G[1, z] - (I/2)*Pi*G[1 - z, y] + 
   (G[1, z]*G[1 - z, y])/2 + G[1, 1, z]/2 + G[1 - z, 1 - z, y]/2, 
  (2*Pi^2*G[1, z])/3 + I*Pi*G[1, y]*G[1, z] + (2*Pi^2*G[1 - z, y])/3 + 
   ((5*I)/2)*Pi*G[1, z]*G[1 - z, y] - I*Pi*G[0, 1, y] + G[1, z]*G[0, 1, y] - 
   I*Pi*G[0, 1, z] + ((5*I)/2)*Pi*G[1, 1, z] - G[1, y]*G[1, 1, z] - 
   (5*G[1 - z, y]*G[1, 1, z])/2 + I*Pi*G[1, 1 - z, y] - 
   G[1, z]*G[1, 1 - z, y] + ((5*I)/2)*Pi*G[1 - z, 1 - z, y] - 
   (5*G[1, z]*G[1 - z, 1 - z, y])/2 - G[0, 1, 1, y] + G[0, 1, 1, z] + 
   G[0, 1, 1 - z, y] + G[0, 1 - z, 1, y] - (5*G[1, 1, 1, z])/2 - 
   G[1, 1 - z, 1 - z, y] + G[1 - z, 0, 1, y] - G[1 - z, 1, 1, y] - 
   (5*G[1 - z, 1 - z, 1 - z, y])/2, (I/2)*Pi^3*G[1, z] - 
   (4*Pi^2*G[1, y]*G[1, z])/3 + (I/2)*Pi^3*G[1 - z, y] - 
   (17*Pi^2*G[1, z]*G[1 - z, y])/6 + (4*Pi^2*G[0, 1, y])/3 + 
   I*Pi*G[1, z]*G[0, 1, y] + (4*Pi^2*G[0, 1, z])/3 + 
   (2*I)*Pi*G[1, y]*G[0, 1, z] + (5*I)*Pi*G[1 - z, y]*G[0, 1, z] - 
   I*Pi*G[1, z]*G[0, -z, y] - (2*I)*Pi*G[1, z]*G[1, 1, y] - 
   (17*Pi^2*G[1, 1, z])/6 - (5*I)*Pi*G[1, y]*G[1, 1, z] - 
   ((19*I)/2)*Pi*G[1 - z, y]*G[1, 1, z] - G[0, 1, y]*G[1, 1, z] + 
   G[0, -z, y]*G[1, 1, z] + 2*G[1, 1, y]*G[1, 1, z] - 
   (4*Pi^2*G[1, 1 - z, y])/3 - (5*I)*Pi*G[1, z]*G[1, 1 - z, y] + 
   5*G[1, 1, z]*G[1, 1 - z, y] - (4*I)*Pi*G[1, z]*G[1 - z, 1, y] + 
   4*G[1, 1, z]*G[1 - z, 1, y] - (17*Pi^2*G[1 - z, 1 - z, y])/6 - 
   ((19*I)/2)*Pi*G[1, z]*G[1 - z, 1 - z, y] + 
   (19*G[1, 1, z]*G[1 - z, 1 - z, y])/2 + I*Pi*G[1, z]*G[1 - z, -z, y] - 
   G[1, 1, z]*G[1 - z, -z, y] - I*Pi*G[0, 0, 1, y] + G[1, z]*G[0, 0, 1, y] - 
   (2*I)*Pi*G[0, 0, 1, z] + (4*I)*Pi*G[0, 1, 1, y] - 
   4*G[1, z]*G[0, 1, 1, y] + (5*I)*Pi*G[0, 1, 1, z] - 
   2*G[1, y]*G[0, 1, 1, z] - 5*G[1 - z, y]*G[0, 1, 1, z] + 
   I*Pi*G[0, 1, 1 - z, y] - G[1, z]*G[0, 1, 1 - z, y] + 
   (2*I)*Pi*G[0, 1 - z, 1, y] - 2*G[1, z]*G[0, 1 - z, 1, y] - 
   I*Pi*G[0, -z, 1 - z, y] + G[1, z]*G[0, -z, 1 - z, y] + 
   (2*I)*Pi*G[1, 0, 1, y] - 2*G[1, z]*G[1, 0, 1, y] + 
   (5*I)*Pi*G[1, 0, 1, z] - ((19*I)/2)*Pi*G[1, 1, 1, z] + 
   5*G[1, y]*G[1, 1, 1, z] + (19*G[1 - z, y]*G[1, 1, 1, z])/2 - 
   (2*I)*Pi*G[1, 1, 1 - z, y] + 2*G[1, z]*G[1, 1, 1 - z, y] - 
   (5*I)*Pi*G[1, 1 - z, 1 - z, y] + 5*G[1, z]*G[1, 1 - z, 1 - z, y] + 
   (2*I)*Pi*G[1 - z, 0, 1, y] - 2*G[1, z]*G[1 - z, 0, 1, y] + 
   (2*I)*Pi*G[1 - z, 1, 1, y] - 2*G[1, z]*G[1 - z, 1, 1, y] - 
   (4*I)*Pi*G[1 - z, 1, 1 - z, y] + 4*G[1, z]*G[1 - z, 1, 1 - z, y] - 
   ((19*I)/2)*Pi*G[1 - z, 1 - z, 1 - z, y] + 
   (19*G[1, z]*G[1 - z, 1 - z, 1 - z, y])/2 + I*Pi*G[1 - z, -z, 1 - z, y] - 
   G[1, z]*G[1 - z, -z, 1 - z, y] - G[0, 0, 1, 1, y] + 2*G[0, 0, 1, 1, z] + 
   G[0, 0, 1, 1 - z, y] + G[0, 0, 1 - z, 1, y] + G[0, 1, 0, 1, y] + 
   7*G[0, 1, 1, 1, y] - 5*G[0, 1, 1, 1, z] - 4*G[0, 1, 1, 1 - z, y] - 
   4*G[0, 1, 1 - z, 1, y] - G[0, 1, 1 - z, 1 - z, y] + G[0, 1 - z, 0, 1, y] - 
   3*G[0, 1 - z, 1, 1, y] - 2*G[0, 1 - z, 1, 1 - z, y] - 
   2*G[0, 1 - z, 1 - z, 1, y] + G[0, -z, 1 - z, 1 - z, y] + 
   2*G[1, 0, 1, 1, y] - 5*G[1, 0, 1, 1, z] - 2*G[1, 0, 1, 1 - z, y] - 
   2*G[1, 0, 1 - z, 1, y] + (19*G[1, 1, 1, 1, z])/2 + 
   2*G[1, 1, 1 - z, 1 - z, y] - 2*G[1, 1 - z, 0, 1, y] + 
   2*G[1, 1 - z, 1, 1, y] + 5*G[1, 1 - z, 1 - z, 1 - z, y] + 
   G[1 - z, 0, 0, 1, y] - 3*G[1 - z, 0, 1, 1, y] - 
   2*G[1 - z, 0, 1, 1 - z, y] - 2*G[1 - z, 0, 1 - z, 1, y] - 
   G[1 - z, 1, 0, 1, y] + 7*G[1 - z, 1, 1, 1, y] - 
   2*G[1 - z, 1, 1, 1 - z, y] - 2*G[1 - z, 1, 1 - z, 1, y] + 
   4*G[1 - z, 1, 1 - z, 1 - z, y] - 2*G[1 - z, 1 - z, 0, 1, y] + 
   2*G[1 - z, 1 - z, 1, 1, y] + (19*G[1 - z, 1 - z, 1 - z, 1 - z, y])/2 - 
   G[1 - z, -z, 1 - z, 1 - z, y] + 8*G[1, z]*Zeta[3] + 
   8*G[1 - z, y]*Zeta[3]}, {0, 0, 0, 0, -1/3*(Pi^2*G[1, y]*G[1, z]) + 
   (Pi^2*G[1, z]*G[-z, y])/6 - (2*Pi^2*G[0, 1, y])/3 + (Pi^2*G[0, 1, z])/2 - 
   (2*I)*Pi*G[1, y]*G[0, 1, z] - I*Pi*G[-z, y]*G[0, 1, z] + 
   (Pi^2*G[1, 1, y])/3 + I*Pi*G[-z, y]*G[1, 1, z] - (Pi^2*G[1, 1 - z, y])/3 - 
   (2*I)*Pi*G[1, z]*G[1, -z, y] + 2*G[1, 1, z]*G[1, -z, y] - 
   (2*I)*Pi*G[1, z]*G[-z, 1, y] + 2*G[1, 1, z]*G[-z, 1, y] + 
   (Pi^2*G[-z, 1 - z, y])/6 + I*Pi*G[1, z]*G[-z, 1 - z, y] - 
   G[1, 1, z]*G[-z, 1 - z, y] - (3*I)*Pi*G[1, z]*G[-z, -z, y] + 
   3*G[1, 1, z]*G[-z, -z, y] + I*Pi*G[0, 0, 1, z] + I*Pi*G[0, 1, 1, z] + 
   2*G[1, y]*G[0, 1, 1, z] + G[-z, y]*G[0, 1, 1, z] + 
   (2*I)*Pi*G[1, 0, 1, y] - 2*G[1, z]*G[1, 0, 1, y] - 
   G[-z, y]*G[1, 1, 1, z] - (2*I)*Pi*G[1, -z, 1 - z, y] + 
   2*G[1, z]*G[1, -z, 1 - z, y] + (2*I)*Pi*G[-z, 0, 1, y] - 
   2*G[1, z]*G[-z, 0, 1, y] - (2*I)*Pi*G[-z, 1, 1 - z, y] + 
   2*G[1, z]*G[-z, 1, 1 - z, y] + I*Pi*G[-z, 1 - z, 1 - z, y] - 
   G[1, z]*G[-z, 1 - z, 1 - z, y] - (3*I)*Pi*G[-z, -z, 1 - z, y] + 
   3*G[1, z]*G[-z, -z, 1 - z, y] - G[0, 0, 1, 1, z] + 2*G[0, 1, 0, 1, y] - 
   2*G[0, 1, 1, 1, y] - G[0, 1, 1, 1, z] + 2*G[1, 0, 1, 1, y] - 
   2*G[1, 0, 1, 1 - z, y] - 2*G[1, 0, 1 - z, 1, y] + 2*G[1, 1, 0, 1, y] - 
   2*G[1, 1 - z, 0, 1, y] + 2*G[1, -z, 1 - z, 1 - z, y] + 
   2*G[-z, 0, 1, 1, y] - 2*G[-z, 0, 1, 1 - z, y] - 2*G[-z, 0, 1 - z, 1, y] + 
   2*G[-z, 1, 1 - z, 1 - z, y] - 2*G[-z, 1 - z, 0, 1, y] + 
   2*G[-z, 1 - z, 1, 1, y] - G[-z, 1 - z, 1 - z, 1 - z, y] + 
   3*G[-z, -z, 1 - z, 1 - z, y]}, 
 {0, 0, 0, (-1/6*I)*Pi^3 - (2*I)*Pi*G[0, 1, (1 + a1)^(-1)] + 
   (2*I)*Pi*G[0, a1, a2] - I*Pi*G[0, a1^2/(1 + a1), a2] + 
   (2*I)*Pi*G[1, 1, (1 + a1)^(-1)] - (2*I)*Pi*G[-1 + a1, a1, a2] + 
   I*Pi*G[-1 + a1, a1^2/(1 + a1), a2] + 2*G[0, 0, 1, (1 + a1)^(-1)] + 
   2*G[0, 1, 1, (1 + a1)^(-1)] - 4*G[0, a1, a1, a2] + 
   2*G[0, a1, a1^2/(1 + a1), a2] + 2*G[0, a1^2/(1 + a1), a1, a2] - 
   G[0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 2*G[1, 0, 1, (1 + a1)^(-1)] - 
   2*G[1, 1, 1, (1 + a1)^(-1)] + 4*G[-1 + a1, a1, a1, a2] - 
   2*G[-1 + a1, a1, a1^2/(1 + a1), a2] - 
   2*G[-1 + a1, a1^2/(1 + a1), a1, a2] + G[-1 + a1, a1^2/(1 + a1), 
    a1^2/(1 + a1), a2] + Zeta[3], (97*Pi^4)/360 + 
   ((2*I)/3)*Pi^3*G[1/2, (1 + a1)^(-1)] - ((2*I)/3)*Pi^3*
    G[1, (1 + a1)^(-1)] - I*Pi^3*G[-1 + a1, a2] + (2*Pi^2*G[0, -1, a2])/3 + 
   (6*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, -1, a2] + 
   (11*Pi^2*G[0, 1, (1 + a1)^(-1)])/3 - (12*I)*Pi*G[-1 + a1, a2]*
    G[0, 1, (1 + a1)^(-1)] - 4*G[0, -1, a2]*G[0, 1, (1 + a1)^(-1)] - 
   (5*Pi^2*G[0, a1, a2])/3 - (6*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, a1, a2] + 
   12*G[0, 1, (1 + a1)^(-1)]*G[0, a1, a2] + (4*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[0, -(1 + a1)^(-1), a2] + (7*Pi^2*G[0, a1^2/(1 + a1), a2])/6 + 
   (4*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a2] - 
   2*G[0, 1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a2] - 
   (11*Pi^2*G[1, 1, (1 + a1)^(-1)])/3 + (12*I)*Pi*G[-1 + a1, a2]*
    G[1, 1, (1 + a1)^(-1)] - 6*G[0, -1, a2]*G[1, 1, (1 + a1)^(-1)] - 
   2*G[0, a1, a2]*G[1, 1, (1 + a1)^(-1)] - 4*G[0, -(1 + a1)^(-1), a2]*
    G[1, 1, (1 + a1)^(-1)] - (2*Pi^2*G[-1 + a1, -1, a2])/3 - 
   (6*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] + 
   4*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] + 
   6*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] + (5*Pi^2*G[-1 + a1, a1, a2])/
    3 + (6*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] - 
   12*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] + 
   2*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] - (4*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -(1 + a1)^(-1), a2] + 4*G[1, 1, (1 + a1)^(-1)]*
    G[-1 + a1, -(1 + a1)^(-1), a2] - (7*Pi^2*G[-1 + a1, a1^2/(1 + a1), a2])/
    6 - (4*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1^2/(1 + a1), a2] + 
   2*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, a1^2/(1 + a1), a2] + 
   (4*I)*Pi*G[0, -1, -1, a2] - 4*G[1, (1 + a1)^(-1)]*G[0, -1, -1, a2] + 
   (10*I)*Pi*G[0, -1, a1, a2] - 6*G[1, (1 + a1)^(-1)]*G[0, -1, a1, a2] - 
   (14*I)*Pi*G[0, 0, 1, (1 + a1)^(-1)] + 12*G[-1 + a1, a2]*
    G[0, 0, 1, (1 + a1)^(-1)] + (2*I)*Pi*G[0, 0, a1, a2] - 
   I*Pi*G[0, 0, a1^2/(1 + a1), a2] + (26*I)*Pi*G[0, 1, 1, (1 + a1)^(-1)] + 
   12*G[-1 + a1, a2]*G[0, 1, 1, (1 + a1)^(-1)] - 
   (10*I)*Pi*G[0, -1 + a1, a1, a2] + (5*I)*Pi*G[0, -1 + a1, a1^2/(1 + a1), 
     a2] + (4*I)*Pi*G[0, a1, -1, a2] + 4*G[1, (1 + a1)^(-1)]*
    G[0, a1, -1, a2] + (6*I)*Pi*G[0, a1, a1, a2] + 
   6*G[1, (1 + a1)^(-1)]*G[0, a1, a1, a2] - 
   (4*I)*Pi*G[0, a1, a1^2/(1 + a1), a2] - 8*G[1, (1 + a1)^(-1)]*
    G[0, a1, a1^2/(1 + a1), a2] - (4*I)*Pi*G[0, -(1 + a1)^(-1), -1, a2] + 
   4*G[1, (1 + a1)^(-1)]*G[0, -(1 + a1)^(-1), -1, a2] - 
   (4*I)*Pi*G[0, a1^2/(1 + a1), a1, a2] - 6*G[1, (1 + a1)^(-1)]*
    G[0, a1^2/(1 + a1), a1, a2] + (4*I)*Pi*G[0, a1^2/(1 + a1), a1^2/(1 + a1), 
     a2] + 4*G[1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   (8*I)*Pi*G[1/2, 0, 1, (1 + a1)^(-1)] - 
   (8*I)*Pi*G[1/2, 1, 1, (1 + a1)^(-1)] + 
   (6*I)*Pi*G[1, 0, 1, (1 + a1)^(-1)] - 12*G[-1 + a1, a2]*
    G[1, 0, 1, (1 + a1)^(-1)] - (18*I)*Pi*G[1, 1, 1, (1 + a1)^(-1)] - 
   12*G[-1 + a1, a2]*G[1, 1, 1, (1 + a1)^(-1)] - 
   (4*I)*Pi*G[-1 + a1, -1, -1, a2] + 4*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -1, -1, a2] - (10*I)*Pi*G[-1 + a1, -1, a1, a2] + 
   6*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, a1, a2] + 
   (10*I)*Pi*G[-1 + a1, 0, a1, a2] - (5*I)*Pi*G[-1 + a1, 0, a1^2/(1 + a1), 
     a2] - (2*I)*Pi*G[-1 + a1, -1 + a1, a1, a2] + 
   I*Pi*G[-1 + a1, -1 + a1, a1^2/(1 + a1), a2] - 
   (4*I)*Pi*G[-1 + a1, a1, -1, a2] - 4*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1, -1, a2] - (6*I)*Pi*G[-1 + a1, a1, a1, a2] - 
   6*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a1, a2] + 
   (4*I)*Pi*G[-1 + a1, a1, a1^2/(1 + a1), a2] + 8*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1, a1^2/(1 + a1), a2] + 
   (4*I)*Pi*G[-1 + a1, -(1 + a1)^(-1), -1, a2] - 
   4*G[1, (1 + a1)^(-1)]*G[-1 + a1, -(1 + a1)^(-1), -1, a2] + 
   (4*I)*Pi*G[-1 + a1, a1^2/(1 + a1), a1, a2] + 6*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), a1, a2] - 
   (4*I)*Pi*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   4*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   8*G[0, -1, -1, -1, a2] + 4*G[0, -1, -1, a1, a2] - 4*G[0, -1, 0, -1, a2] - 
   4*G[0, -1, 0, a1, a2] - 4*G[0, -1, -1 + a1, -1, a2] - 
   4*G[0, -1, -1 + a1, a1, a2] + 4*G[0, -1, a1, -1, a2] - 
   10*G[0, -1, a1, a1, a2] + 4*G[0, -1, a1, a1^2/(1 + a1), a2] + 
   6*G[0, 0, 1, 1, (1 + a1)^(-1)] - 4*G[0, 0, a1, a1, a2] + 
   2*G[0, 0, a1, a1^2/(1 + a1), a2] + 2*G[0, 0, a1^2/(1 + a1), a1, a2] - 
   G[0, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   8*G[0, 1, 0, 1, (1 + a1)^(-1)] - 26*G[0, 1, 1, 1, (1 + a1)^(-1)] + 
   20*G[0, -1 + a1, a1, a1, a2] - 10*G[0, -1 + a1, a1, a1^2/(1 + a1), a2] - 
   10*G[0, -1 + a1, a1^2/(1 + a1), a1, a2] + 
   5*G[0, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   8*G[0, a1, -1, -1, a2] - 4*G[0, a1, -1, a1, a2] + 
   8*G[0, a1, -1, a1^2/(1 + a1), a2] - 12*G[0, a1, 0, -1, a2] - 
   12*G[0, a1, 0, a1, a2] - 12*G[0, a1, -1 + a1, -1, a2] - 
   12*G[0, a1, -1 + a1, a1, a2] - 4*G[0, a1, a1, -1, a2] - 
   22*G[0, a1, a1, a1, a2] + 12*G[0, a1, a1, a1^2/(1 + a1), a2] + 
   8*G[0, a1, a1^2/(1 + a1), -1, a2] + 24*G[0, a1, a1^2/(1 + a1), a1, a2] - 
   12*G[0, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   4*G[0, -(1 + a1)^(-1), -1, -1, a2] + 4*G[0, a1^2/(1 + a1), 0, -1, a2] + 
   4*G[0, a1^2/(1 + a1), 0, a1, a2] + 
   4*G[0, a1^2/(1 + a1), -1 + a1, -1, a2] + 
   4*G[0, a1^2/(1 + a1), -1 + a1, a1, a2] + 
   14*G[0, a1^2/(1 + a1), a1, a1, a2] - 
   10*G[0, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   12*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] + 
   8*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   8*G[1/2, 0, 0, 1, (1 + a1)^(-1)] - 8*G[1/2, 0, 1, 1, (1 + a1)^(-1)] + 
   8*G[1/2, 1, 0, 1, (1 + a1)^(-1)] + 8*G[1/2, 1, 1, 1, (1 + a1)^(-1)] + 
   8*G[1, 0, 0, 1, (1 + a1)^(-1)] + 2*G[1, 0, 1, 1, (1 + a1)^(-1)] + 
   18*G[1, 1, 1, 1, (1 + a1)^(-1)] - 8*G[-1 + a1, -1, -1, -1, a2] - 
   4*G[-1 + a1, -1, -1, a1, a2] + 4*G[-1 + a1, -1, 0, -1, a2] + 
   4*G[-1 + a1, -1, 0, a1, a2] + 4*G[-1 + a1, -1, -1 + a1, -1, a2] + 
   4*G[-1 + a1, -1, -1 + a1, a1, a2] - 4*G[-1 + a1, -1, a1, -1, a2] + 
   10*G[-1 + a1, -1, a1, a1, a2] - 4*G[-1 + a1, -1, a1, a1^2/(1 + a1), a2] - 
   20*G[-1 + a1, 0, a1, a1, a2] + 10*G[-1 + a1, 0, a1, a1^2/(1 + a1), a2] + 
   10*G[-1 + a1, 0, a1^2/(1 + a1), a1, a2] - 
   5*G[-1 + a1, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   4*G[-1 + a1, -1 + a1, a1, a1, a2] - 
   2*G[-1 + a1, -1 + a1, a1, a1^2/(1 + a1), a2] - 
   2*G[-1 + a1, -1 + a1, a1^2/(1 + a1), a1, a2] + 
   G[-1 + a1, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   8*G[-1 + a1, a1, -1, -1, a2] + 4*G[-1 + a1, a1, -1, a1, a2] - 
   8*G[-1 + a1, a1, -1, a1^2/(1 + a1), a2] + 12*G[-1 + a1, a1, 0, -1, a2] + 
   12*G[-1 + a1, a1, 0, a1, a2] + 12*G[-1 + a1, a1, -1 + a1, -1, a2] + 
   12*G[-1 + a1, a1, -1 + a1, a1, a2] + 4*G[-1 + a1, a1, a1, -1, a2] + 
   22*G[-1 + a1, a1, a1, a1, a2] - 12*G[-1 + a1, a1, a1, a1^2/(1 + a1), a2] - 
   8*G[-1 + a1, a1, a1^2/(1 + a1), -1, a2] - 
   24*G[-1 + a1, a1, a1^2/(1 + a1), a1, a2] + 
   12*G[-1 + a1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   4*G[-1 + a1, -(1 + a1)^(-1), -1, -1, a2] - 
   4*G[-1 + a1, a1^2/(1 + a1), 0, -1, a2] - 
   4*G[-1 + a1, a1^2/(1 + a1), 0, a1, a2] - 
   4*G[-1 + a1, a1^2/(1 + a1), -1 + a1, -1, a2] - 
   4*G[-1 + a1, a1^2/(1 + a1), -1 + a1, a1, a2] - 
   14*G[-1 + a1, a1^2/(1 + a1), a1, a1, a2] + 
   10*G[-1 + a1, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] + 
   12*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] - 
   8*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   (7*I)*Pi*Zeta[3] - 4*G[1/2, (1 + a1)^(-1)]*Zeta[3] + 
   4*G[1, (1 + a1)^(-1)]*Zeta[3] + 6*G[-1 + a1, a2]*Zeta[3]}, 
 {0, 0, 0, (I/6)*Pi^3 + (Pi^2*G[-1, a2])/6 + (Pi^2*G[a1, a2])/6 + 
   I*Pi*G[-1, -1, a2] - G[1, (1 + a1)^(-1)]*G[-1, -1, a2] + 
   I*Pi*G[-1, a1, a2] - I*Pi*G[0, -1, a2] - 
   G[-1, a2]*G[0, 1, (1 + a1)^(-1)] + G[a1, a2]*G[0, 1, (1 + a1)^(-1)] - 
   I*Pi*G[0, a1, a2] - I*Pi*G[-1 + a1, -1, a2] - I*Pi*G[-1 + a1, a1, a2] + 
   I*Pi*G[a1, -1, a2] + G[1, (1 + a1)^(-1)]*G[a1, -1, a2] + 
   I*Pi*G[a1, a1, a2] + 2*G[-1, -1, -1, a2] + G[-1, -1, a1, a2] - 
   G[-1, 0, -1, a2] - G[-1, 0, a1, a2] - G[-1, -1 + a1, -1, a2] - 
   G[-1, -1 + a1, a1, a2] + G[-1, a1, -1, a2] - G[-1, a1, a1, a2] + 
   G[-1, a1, a1^2/(1 + a1), a2] - G[0, -1, -1, a2] + G[0, -1, a1, a2] - 
   G[0, -1, a1^2/(1 + a1), a2] - G[0, 0, 1, (1 + a1)^(-1)] + 
   G[0, a1, -1, a2] + 3*G[0, a1, a1, a2] - G[0, a1, a1^2/(1 + a1), a2] - 
   G[0, a1^2/(1 + a1), -1, a2] - G[0, a1^2/(1 + a1), a1, a2] + 
   G[1, 0, 1, (1 + a1)^(-1)] - G[-1 + a1, -1, -1, a2] + 
   G[-1 + a1, -1, a1, a2] - G[-1 + a1, -1, a1^2/(1 + a1), a2] + 
   G[-1 + a1, a1, -1, a2] + 3*G[-1 + a1, a1, a1, a2] - 
   G[-1 + a1, a1, a1^2/(1 + a1), a2] - G[-1 + a1, a1^2/(1 + a1), -1, a2] - 
   G[-1 + a1, a1^2/(1 + a1), a1, a2] + 2*G[a1, -1, -1, a2] - 
   G[a1, -1, a1, a2] + 2*G[a1, -1, a1^2/(1 + a1), a2] - G[a1, 0, -1, a2] - 
   G[a1, 0, a1, a2] - G[a1, -1 + a1, -1, a2] - G[a1, -1 + a1, a1, a2] - 
   G[a1, a1, -1, a2] - 3*G[a1, a1, a1, a2] + G[a1, a1, a1^2/(1 + a1), a2] + 
   2*G[a1, a1^2/(1 + a1), -1, a2] + 2*G[a1, a1^2/(1 + a1), a1, a2] - Zeta[3], 
  (-97*Pi^4)/360 - (I/3)*Pi^3*G[1/2, (1 + a1)^(-1)] - 
   (Pi^2*G[-1, a2]*G[1, (1 + a1)^(-1)])/6 - (I/3)*Pi^3*G[-1 + a1, a2] + 
   (Pi^2*G[1, (1 + a1)^(-1)]*G[a1, a2])/6 - (7*Pi^2*G[-1, -1, a2])/6 + 
   (6*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1, -1, a2] - (4*Pi^2*G[-1, a1, a2])/3 - 
   (4*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1, a1, a2] + (3*Pi^2*G[0, -1, a2])/2 - 
   (2*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, -1, a2] - (Pi^2*G[0, 1, (1 + a1)^(-1)])/
    6 + (4*I)*Pi*G[-1, a2]*G[0, 1, (1 + a1)^(-1)] - 
   (4*I)*Pi*G[-1 + a1, a2]*G[0, 1, (1 + a1)^(-1)] + 
   (2*I)*Pi*G[a1, a2]*G[0, 1, (1 + a1)^(-1)] - 
   G[-1, -1, a2]*G[0, 1, (1 + a1)^(-1)] + 3*G[-1, a1, a2]*
    G[0, 1, (1 + a1)^(-1)] + (5*Pi^2*G[0, a1, a2])/6 + 
   (2*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, a1, a2] - 8*G[0, 1, (1 + a1)^(-1)]*
    G[0, a1, a2] + (Pi^2*G[0, a1^2/(1 + a1), a2])/3 + 
   2*G[0, 1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a2] + 
   (Pi^2*G[1, 1, (1 + a1)^(-1)])/6 - (6*I)*Pi*G[-1, a2]*
    G[1, 1, (1 + a1)^(-1)] + (4*I)*Pi*G[-1 + a1, a2]*G[1, 1, (1 + a1)^(-1)] - 
   6*G[-1, -1, a2]*G[1, 1, (1 + a1)^(-1)] + 
   6*G[0, -1, a2]*G[1, 1, (1 + a1)^(-1)] + 
   2*G[0, a1, a2]*G[1, 1, (1 + a1)^(-1)] + (3*Pi^2*G[-1 + a1, -1, a2])/2 - 
   (2*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] + 
   6*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] + (5*Pi^2*G[-1 + a1, a1, a2])/
    6 + (2*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] - 
   8*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] + 
   2*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] + 
   (Pi^2*G[-1 + a1, a1^2/(1 + a1), a2])/3 + 2*G[0, 1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), a2] - (7*Pi^2*G[a1, -1, a2])/6 + 
   3*G[0, 1, (1 + a1)^(-1)]*G[a1, -1, a2] - 8*G[1, 1, (1 + a1)^(-1)]*
    G[a1, -1, a2] + (Pi^2*G[a1, a1, a2])/3 - (2*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[a1, a1, a2] + 11*G[0, 1, (1 + a1)^(-1)]*G[a1, a1, a2] - 
   2*G[1, 1, (1 + a1)^(-1)]*G[a1, a1, a2] - (2*Pi^2*G[a1, a1^2/(1 + a1), a2])/
    3 - 4*G[0, 1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), a2] + 
   (5*I)*Pi*G[-1, -1, -1, a2] - 5*G[1, (1 + a1)^(-1)]*G[-1, -1, -1, a2] + 
   (11*I)*Pi*G[-1, -1, a1, a2] - 10*G[1, (1 + a1)^(-1)]*G[-1, -1, a1, a2] + 
   I*Pi*G[-1, 0, -1, a2] - (7*I)*Pi*G[-1, 0, a1, a2] + 
   (4*I)*Pi*G[-1, 0, a1^2/(1 + a1), a2] + I*Pi*G[-1, -1 + a1, -1, a2] - 
   (7*I)*Pi*G[-1, -1 + a1, a1, a2] + (4*I)*Pi*G[-1, -1 + a1, a1^2/(1 + a1), 
     a2] + (3*I)*Pi*G[-1, a1, -1, a2] - 3*G[1, (1 + a1)^(-1)]*
    G[-1, a1, -1, a2] + (7*I)*Pi*G[-1, a1, a1, a2] + 
   2*G[1, (1 + a1)^(-1)]*G[-1, a1, a1, a2] - 
   (4*I)*Pi*G[-1, a1, a1^2/(1 + a1), a2] - 4*G[1, (1 + a1)^(-1)]*
    G[-1, a1, a1^2/(1 + a1), a2] - (5*I)*Pi*G[0, -1, -1, a2] + 
   4*G[1, (1 + a1)^(-1)]*G[0, -1, -1, a2] - (7*I)*Pi*G[0, -1, a1, a2] + 
   2*G[1, (1 + a1)^(-1)]*G[0, -1, a1, a2] + 4*G[1, (1 + a1)^(-1)]*
    G[0, -1, a1^2/(1 + a1), a2] - I*Pi*G[0, 0, -1, a2] + 
   (4*I)*Pi*G[0, 0, 1, (1 + a1)^(-1)] - G[-1, a2]*G[0, 0, 1, (1 + a1)^(-1)] + 
   4*G[-1 + a1, a2]*G[0, 0, 1, (1 + a1)^(-1)] - 
   G[a1, a2]*G[0, 0, 1, (1 + a1)^(-1)] - I*Pi*G[0, 0, a1, a2] - 
   (6*I)*Pi*G[0, 1, 1, (1 + a1)^(-1)] + 4*G[-1 + a1, a2]*
    G[0, 1, 1, (1 + a1)^(-1)] - 6*G[a1, a2]*G[0, 1, 1, (1 + a1)^(-1)] - 
   I*Pi*G[0, -1 + a1, -1, a2] + (3*I)*Pi*G[0, -1 + a1, a1, a2] - 
   (2*I)*Pi*G[0, -1 + a1, a1^2/(1 + a1), a2] - (3*I)*Pi*G[0, a1, -1, a2] - 
   4*G[1, (1 + a1)^(-1)]*G[0, a1, -1, a2] - I*Pi*G[0, a1, a1, a2] - 
   2*G[1, (1 + a1)^(-1)]*G[0, a1, a1, a2] + 4*G[1, (1 + a1)^(-1)]*
    G[0, a1, a1^2/(1 + a1), a2] + 4*G[1, (1 + a1)^(-1)]*
    G[0, a1^2/(1 + a1), -1, a2] + 2*G[1, (1 + a1)^(-1)]*
    G[0, a1^2/(1 + a1), a1, a2] - (4*I)*Pi*G[1/2, 0, 1, (1 + a1)^(-1)] + 
   (4*I)*Pi*G[1/2, 1, 1, (1 + a1)^(-1)] + 
   (2*I)*Pi*G[1, 0, 1, (1 + a1)^(-1)] + 
   3*G[-1, a2]*G[1, 0, 1, (1 + a1)^(-1)] - 4*G[-1 + a1, a2]*
    G[1, 0, 1, (1 + a1)^(-1)] - G[a1, a2]*G[1, 0, 1, (1 + a1)^(-1)] + 
   6*G[-1, a2]*G[1, 1, 1, (1 + a1)^(-1)] - 4*G[-1 + a1, a2]*
    G[1, 1, 1, (1 + a1)^(-1)] - (5*I)*Pi*G[-1 + a1, -1, -1, a2] + 
   4*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, -1, a2] - 
   (7*I)*Pi*G[-1 + a1, -1, a1, a2] + 2*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -1, a1, a2] + 4*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -1, a1^2/(1 + a1), a2] - I*Pi*G[-1 + a1, 0, -1, a2] + 
   (3*I)*Pi*G[-1 + a1, 0, a1, a2] - (2*I)*Pi*G[-1 + a1, 0, a1^2/(1 + a1), 
     a2] - I*Pi*G[-1 + a1, -1 + a1, -1, a2] - 
   I*Pi*G[-1 + a1, -1 + a1, a1, a2] - (3*I)*Pi*G[-1 + a1, a1, -1, a2] - 
   4*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, -1, a2] - 
   I*Pi*G[-1 + a1, a1, a1, a2] - 2*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1, a1, a2] + 4*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1, a1^2/(1 + a1), a2] + 4*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), -1, a2] + 2*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), a1, a2] + (3*I)*Pi*G[a1, -1, -1, a2] - 
   G[1, (1 + a1)^(-1)]*G[a1, -1, -1, a2] + (3*I)*Pi*G[a1, -1, a1, a2] + 
   4*G[1, (1 + a1)^(-1)]*G[a1, -1, a1, a2] - 8*G[1, (1 + a1)^(-1)]*
    G[a1, -1, a1^2/(1 + a1), a2] + (3*I)*Pi*G[a1, 0, -1, a2] + 
   (3*I)*Pi*G[a1, 0, a1, a2] + (3*I)*Pi*G[a1, -1 + a1, -1, a2] + 
   (3*I)*Pi*G[a1, -1 + a1, a1, a2] + I*Pi*G[a1, a1, -1, a2] + 
   9*G[1, (1 + a1)^(-1)]*G[a1, a1, -1, a2] - I*Pi*G[a1, a1, a1, a2] + 
   4*G[1, (1 + a1)^(-1)]*G[a1, a1, a1, a2] - 4*G[1, (1 + a1)^(-1)]*
    G[a1, a1, a1^2/(1 + a1), a2] - 8*G[1, (1 + a1)^(-1)]*
    G[a1, a1^2/(1 + a1), -1, a2] - 4*G[1, (1 + a1)^(-1)]*
    G[a1, a1^2/(1 + a1), a1, a2] + 11*G[-1, -1, -1, -1, a2] + 
   6*G[-1, -1, -1, a1, a2] - 2*G[-1, -1, 0, -1, a2] - 
   2*G[-1, -1, 0, a1, a2] - 2*G[-1, -1, -1 + a1, -1, a2] - 
   2*G[-1, -1, -1 + a1, a1, a2] + 6*G[-1, -1, a1, -1, a2] - 
   6*G[-1, -1, a1, a1, a2] + G[-1, -1, a1, a1^2/(1 + a1), a2] - 
   2*G[-1, 0, -1, -1, a2] - 4*G[-1, 0, -1, a1, a2] + 
   G[-1, 0, -1, a1^2/(1 + a1), a2] - G[-1, 0, 0, -1, a2] - 
   G[-1, 0, 0, a1, a2] - G[-1, 0, -1 + a1, -1, a2] - 
   G[-1, 0, -1 + a1, a1, a2] - 4*G[-1, 0, a1, -1, a2] + 
   10*G[-1, 0, a1, a1, a2] - 7*G[-1, 0, a1, a1^2/(1 + a1), a2] + 
   G[-1, 0, a1^2/(1 + a1), -1, a2] - 7*G[-1, 0, a1^2/(1 + a1), a1, a2] + 
   4*G[-1, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   2*G[-1, -1 + a1, -1, -1, a2] - 4*G[-1, -1 + a1, -1, a1, a2] + 
   G[-1, -1 + a1, -1, a1^2/(1 + a1), a2] - G[-1, -1 + a1, 0, -1, a2] - 
   G[-1, -1 + a1, 0, a1, a2] - G[-1, -1 + a1, -1 + a1, -1, a2] - 
   G[-1, -1 + a1, -1 + a1, a1, a2] - 4*G[-1, -1 + a1, a1, -1, a2] + 
   10*G[-1, -1 + a1, a1, a1, a2] - 7*G[-1, -1 + a1, a1, a1^2/(1 + a1), a2] + 
   G[-1, -1 + a1, a1^2/(1 + a1), -1, a2] - 
   7*G[-1, -1 + a1, a1^2/(1 + a1), a1, a2] + 
   4*G[-1, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   5*G[-1, a1, -1, -1, a2] + 2*G[-1, a1, -1, a1, a2] - 
   2*G[-1, a1, 0, -1, a2] - 2*G[-1, a1, 0, a1, a2] - 
   2*G[-1, a1, -1 + a1, -1, a2] - 2*G[-1, a1, -1 + a1, a1, a2] + 
   2*G[-1, a1, a1, -1, a2] - 14*G[-1, a1, a1, a1, a2] + 
   9*G[-1, a1, a1, a1^2/(1 + a1), a2] + 12*G[-1, a1, a1^2/(1 + a1), a1, a2] - 
   8*G[-1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 6*G[0, -1, -1, -1, a2] - 
   G[0, -1, -1, a1^2/(1 + a1), a2] + G[0, -1, 0, -1, a2] + 
   G[0, -1, 0, a1, a2] + G[0, -1, -1 + a1, -1, a2] + 
   G[0, -1, -1 + a1, a1, a2] + 12*G[0, -1, a1, a1, a2] - 
   5*G[0, -1, a1, a1^2/(1 + a1), a2] - G[0, -1, a1^2/(1 + a1), -1, a2] - 
   5*G[0, -1, a1^2/(1 + a1), a1, a2] + 
   4*G[0, -1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - G[0, 0, -1, -1, a2] + 
   G[0, 0, -1, a1, a2] - G[0, 0, -1, a1^2/(1 + a1), a2] - 
   G[0, 0, 0, 1, (1 + a1)^(-1)] + G[0, 0, a1, -1, a2] + 
   3*G[0, 0, a1, a1, a2] - G[0, 0, a1, a1^2/(1 + a1), a2] - 
   G[0, 0, a1^2/(1 + a1), -1, a2] - G[0, 0, a1^2/(1 + a1), a1, a2] + 
   3*G[0, 1, 0, 1, (1 + a1)^(-1)] + 6*G[0, 1, 1, 1, (1 + a1)^(-1)] - 
   G[0, -1 + a1, -1, -1, a2] + G[0, -1 + a1, -1, a1, a2] - 
   G[0, -1 + a1, -1, a1^2/(1 + a1), a2] + G[0, -1 + a1, a1, -1, a2] - 
   5*G[0, -1 + a1, a1, a1, a2] + 3*G[0, -1 + a1, a1, a1^2/(1 + a1), a2] - 
   G[0, -1 + a1, a1^2/(1 + a1), -1, a2] + 
   3*G[0, -1 + a1, a1^2/(1 + a1), a1, a2] - 
   2*G[0, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   2*G[0, a1, -1, -1, a2] + 8*G[0, a1, -1, a1, a2] - 
   7*G[0, a1, -1, a1^2/(1 + a1), a2] + 7*G[0, a1, 0, -1, a2] + 
   7*G[0, a1, 0, a1, a2] + 7*G[0, a1, -1 + a1, -1, a2] + 
   7*G[0, a1, -1 + a1, a1, a2] + 8*G[0, a1, a1, -1, a2] + 
   12*G[0, a1, a1, a1, a2] - 3*G[0, a1, a1, a1^2/(1 + a1), a2] - 
   7*G[0, a1, a1^2/(1 + a1), -1, a2] - 11*G[0, a1, a1^2/(1 + a1), a1, a2] + 
   4*G[0, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   G[0, a1^2/(1 + a1), -1, -1, a2] - 5*G[0, a1^2/(1 + a1), -1, a1, a2] + 
   4*G[0, a1^2/(1 + a1), -1, a1^2/(1 + a1), a2] - 
   3*G[0, a1^2/(1 + a1), 0, -1, a2] - 3*G[0, a1^2/(1 + a1), 0, a1, a2] - 
   3*G[0, a1^2/(1 + a1), -1 + a1, -1, a2] - 
   3*G[0, a1^2/(1 + a1), -1 + a1, a1, a2] - 
   5*G[0, a1^2/(1 + a1), a1, -1, a2] - 7*G[0, a1^2/(1 + a1), a1, a1, a2] + 
   2*G[0, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] + 
   4*G[0, a1^2/(1 + a1), a1^2/(1 + a1), -1, a2] + 
   4*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] + 
   4*G[1/2, 0, 0, 1, (1 + a1)^(-1)] + 4*G[1/2, 0, 1, 1, (1 + a1)^(-1)] - 
   4*G[1/2, 1, 0, 1, (1 + a1)^(-1)] - 4*G[1/2, 1, 1, 1, (1 + a1)^(-1)] - 
   G[1, 0, 0, 1, (1 + a1)^(-1)] - 6*G[1, 0, 1, 1, (1 + a1)^(-1)] - 
   G[1, 1, 0, 1, (1 + a1)^(-1)] - 6*G[-1 + a1, -1, -1, -1, a2] - 
   G[-1 + a1, -1, -1, a1^2/(1 + a1), a2] + G[-1 + a1, -1, 0, -1, a2] + 
   G[-1 + a1, -1, 0, a1, a2] + G[-1 + a1, -1, -1 + a1, -1, a2] + 
   G[-1 + a1, -1, -1 + a1, a1, a2] + 12*G[-1 + a1, -1, a1, a1, a2] - 
   5*G[-1 + a1, -1, a1, a1^2/(1 + a1), a2] - G[-1 + a1, -1, a1^2/(1 + a1), 
    -1, a2] - 5*G[-1 + a1, -1, a1^2/(1 + a1), a1, a2] + 
   4*G[-1 + a1, -1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   G[-1 + a1, 0, -1, -1, a2] + G[-1 + a1, 0, -1, a1, a2] - 
   G[-1 + a1, 0, -1, a1^2/(1 + a1), a2] + G[-1 + a1, 0, a1, -1, a2] - 
   5*G[-1 + a1, 0, a1, a1, a2] + 3*G[-1 + a1, 0, a1, a1^2/(1 + a1), a2] - 
   G[-1 + a1, 0, a1^2/(1 + a1), -1, a2] + 
   3*G[-1 + a1, 0, a1^2/(1 + a1), a1, a2] - 
   2*G[-1 + a1, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   G[-1 + a1, -1 + a1, -1, -1, a2] + G[-1 + a1, -1 + a1, -1, a1, a2] - 
   G[-1 + a1, -1 + a1, -1, a1^2/(1 + a1), a2] + G[-1 + a1, -1 + a1, a1, -1, 
    a2] + 3*G[-1 + a1, -1 + a1, a1, a1, a2] - G[-1 + a1, -1 + a1, a1, 
    a1^2/(1 + a1), a2] - G[-1 + a1, -1 + a1, a1^2/(1 + a1), -1, a2] - 
   G[-1 + a1, -1 + a1, a1^2/(1 + a1), a1, a2] - 
   2*G[-1 + a1, a1, -1, -1, a2] + 8*G[-1 + a1, a1, -1, a1, a2] - 
   7*G[-1 + a1, a1, -1, a1^2/(1 + a1), a2] + 7*G[-1 + a1, a1, 0, -1, a2] + 
   7*G[-1 + a1, a1, 0, a1, a2] + 7*G[-1 + a1, a1, -1 + a1, -1, a2] + 
   7*G[-1 + a1, a1, -1 + a1, a1, a2] + 8*G[-1 + a1, a1, a1, -1, a2] + 
   12*G[-1 + a1, a1, a1, a1, a2] - 3*G[-1 + a1, a1, a1, a1^2/(1 + a1), a2] - 
   7*G[-1 + a1, a1, a1^2/(1 + a1), -1, a2] - 
   11*G[-1 + a1, a1, a1^2/(1 + a1), a1, a2] + 
   4*G[-1 + a1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   G[-1 + a1, a1^2/(1 + a1), -1, -1, a2] - 
   5*G[-1 + a1, a1^2/(1 + a1), -1, a1, a2] + 
   4*G[-1 + a1, a1^2/(1 + a1), -1, a1^2/(1 + a1), a2] - 
   3*G[-1 + a1, a1^2/(1 + a1), 0, -1, a2] - 
   3*G[-1 + a1, a1^2/(1 + a1), 0, a1, a2] - 
   3*G[-1 + a1, a1^2/(1 + a1), -1 + a1, -1, a2] - 
   3*G[-1 + a1, a1^2/(1 + a1), -1 + a1, a1, a2] - 
   5*G[-1 + a1, a1^2/(1 + a1), a1, -1, a2] - 
   7*G[-1 + a1, a1^2/(1 + a1), a1, a1, a2] + 
   2*G[-1 + a1, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] + 
   4*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), -1, a2] + 
   4*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] + 
   9*G[a1, -1, -1, -1, a2] + 4*G[a1, -1, -1, a1, a2] + 
   2*G[a1, -1, -1, a1^2/(1 + a1), a2] - 2*G[a1, -1, 0, -1, a2] - 
   2*G[a1, -1, 0, a1, a2] - 2*G[a1, -1, -1 + a1, -1, a2] - 
   2*G[a1, -1, -1 + a1, a1, a2] + 4*G[a1, -1, a1, -1, a2] - 
   6*G[a1, -1, a1, a1, a2] + 7*G[a1, -1, a1, a1^2/(1 + a1), a2] + 
   2*G[a1, -1, a1^2/(1 + a1), -1, a2] + 10*G[a1, -1, a1^2/(1 + a1), a1, a2] - 
   8*G[a1, -1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 6*G[a1, 0, -1, a1, a2] + 
   3*G[a1, 0, -1, a1^2/(1 + a1), a2] - G[a1, 0, 0, -1, a2] - 
   G[a1, 0, 0, a1, a2] - G[a1, 0, -1 + a1, -1, a2] - 
   G[a1, 0, -1 + a1, a1, a2] - 6*G[a1, 0, a1, -1, a2] - 
   12*G[a1, 0, a1, a1, a2] + 3*G[a1, 0, a1, a1^2/(1 + a1), a2] + 
   3*G[a1, 0, a1^2/(1 + a1), -1, a2] + 3*G[a1, 0, a1^2/(1 + a1), a1, a2] - 
   6*G[a1, -1 + a1, -1, a1, a2] + 3*G[a1, -1 + a1, -1, a1^2/(1 + a1), a2] - 
   G[a1, -1 + a1, 0, -1, a2] - G[a1, -1 + a1, 0, a1, a2] - 
   G[a1, -1 + a1, -1 + a1, -1, a2] - G[a1, -1 + a1, -1 + a1, a1, a2] - 
   6*G[a1, -1 + a1, a1, -1, a2] - 12*G[a1, -1 + a1, a1, a1, a2] + 
   3*G[a1, -1 + a1, a1, a1^2/(1 + a1), a2] + 
   3*G[a1, -1 + a1, a1^2/(1 + a1), -1, a2] + 
   3*G[a1, -1 + a1, a1^2/(1 + a1), a1, a2] + 7*G[a1, a1, -1, -1, a2] - 
   4*G[a1, a1, -1, a1, a2] + 10*G[a1, a1, -1, a1^2/(1 + a1), a2] - 
   14*G[a1, a1, 0, -1, a2] - 14*G[a1, a1, 0, a1, a2] - 
   14*G[a1, a1, -1 + a1, -1, a2] - 14*G[a1, a1, -1 + a1, a1, a2] - 
   4*G[a1, a1, a1, -1, a2] - 6*G[a1, a1, a1, a1, a2] + 
   3*G[a1, a1, a1, a1^2/(1 + a1), a2] + 10*G[a1, a1, a1^2/(1 + a1), -1, a2] + 
   14*G[a1, a1, a1^2/(1 + a1), a1, a2] - 
   4*G[a1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   2*G[a1, a1^2/(1 + a1), -1, -1, a2] + 10*G[a1, a1^2/(1 + a1), -1, a1, a2] - 
   8*G[a1, a1^2/(1 + a1), -1, a1^2/(1 + a1), a2] + 
   6*G[a1, a1^2/(1 + a1), 0, -1, a2] + 6*G[a1, a1^2/(1 + a1), 0, a1, a2] + 
   6*G[a1, a1^2/(1 + a1), -1 + a1, -1, a2] + 
   6*G[a1, a1^2/(1 + a1), -1 + a1, a1, a2] + 
   10*G[a1, a1^2/(1 + a1), a1, -1, a2] + 
   14*G[a1, a1^2/(1 + a1), a1, a1, a2] - 
   4*G[a1, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   8*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), -1, a2] - 
   8*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] + (7*I)*Pi*Zeta[3] + 
   G[-1, a2]*Zeta[3] + 2*G[1/2, (1 + a1)^(-1)]*Zeta[3] - 
   4*G[1, (1 + a1)^(-1)]*Zeta[3] + 2*G[-1 + a1, a2]*Zeta[3] - 
   3*G[a1, a2]*Zeta[3]}, {0, 0, 0, I*Pi*G[-1, a2]*G[1, (1 + a1)^(-1)] - 
   I*Pi*G[1, (1 + a1)^(-1)]*G[a1, a2] + I*Pi*G[-1, a1, a2] - 
   G[1, (1 + a1)^(-1)]*G[-1, a1, a2] + I*Pi*G[0, 1, (1 + a1)^(-1)] - 
   (2*I)*Pi*G[0, a1, a2] + I*Pi*G[0, a1^2/(1 + a1), a2] - 
   I*Pi*G[1, 1, (1 + a1)^(-1)] - G[-1, a2]*G[1, 1, (1 + a1)^(-1)] + 
   G[a1, a2]*G[1, 1, (1 + a1)^(-1)] - (2*I)*Pi*G[-1 + a1, a1, a2] + 
   I*Pi*G[-1 + a1, a1^2/(1 + a1), a2] + (3*I)*Pi*G[a1, a1, a2] + 
   G[1, (1 + a1)^(-1)]*G[a1, a1, a2] - (2*I)*Pi*G[a1, a1^2/(1 + a1), a2] - 
   G[-1, a1, a1, a2] - G[0, 1, 1, (1 + a1)^(-1)] + 4*G[0, a1, a1, a2] - 
   2*G[0, a1, a1^2/(1 + a1), a2] - 2*G[0, a1^2/(1 + a1), a1, a2] + 
   G[0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + G[1, 1, 1, (1 + a1)^(-1)] + 
   4*G[-1 + a1, a1, a1, a2] - 2*G[-1 + a1, a1, a1^2/(1 + a1), a2] - 
   2*G[-1 + a1, a1^2/(1 + a1), a1, a2] + G[-1 + a1, a1^2/(1 + a1), 
    a1^2/(1 + a1), a2] - 7*G[a1, a1, a1, a2] + 
   4*G[a1, a1, a1^2/(1 + a1), a2] + 4*G[a1, a1^2/(1 + a1), a1, a2] - 
   2*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a2], 
  (-1/3*I)*Pi^3*G[1/2, (1 + a1)^(-1)] + ((2*I)/3)*Pi^3*G[1, (1 + a1)^(-1)] - 
   (3*Pi^2*G[-1, a2]*G[1, (1 + a1)^(-1)])/2 - (I/3)*Pi^3*G[-1 + a1, a2] + 
   ((2*I)/3)*Pi^3*G[a1, a2] + (Pi^2*G[-1, (1 + a1)^(-1)]*G[a1, a2])/6 + 
   (5*Pi^2*G[1, (1 + a1)^(-1)]*G[a1, a2])/3 - 
   (Pi^2*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), a2])/6 + 
   (5*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1, -1, a2] - (3*Pi^2*G[-1, a1, a2])/2 - 
   (2*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1, a1, a2] + I*Pi*G[1, (1 + a1)^(-1)]*
    G[-1, -(1 + a1)^(-1), a2] - (Pi^2*G[0, -1, (1 + a1)^(-1)])/6 - 
   (Pi^2*G[0, -1, a2])/6 - (5*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, -1, a2] - 
   (11*Pi^2*G[0, 1, (1 + a1)^(-1)])/6 + (3*I)*Pi*G[-1, a2]*
    G[0, 1, (1 + a1)^(-1)] - (4*I)*Pi*G[-1 + a1, a2]*G[0, 1, (1 + a1)^(-1)] - 
   (4*I)*Pi*G[a1, a2]*G[0, 1, (1 + a1)^(-1)] + I*Pi*G[-(1 + a1)^(-1), a2]*
    G[0, 1, (1 + a1)^(-1)] + 2*G[0, -1, a2]*G[0, 1, (1 + a1)^(-1)] + 
   (13*Pi^2*G[0, a1, a2])/6 + (5*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, a1, a2] - 
   6*G[0, 1, (1 + a1)^(-1)]*G[0, a1, a2] - I*Pi*G[1, (1 + a1)^(-1)]*
    G[0, -(1 + a1)^(-1), a2] - (7*Pi^2*G[0, a1^2/(1 + a1), a2])/6 - 
   (4*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a2] + 
   2*G[0, 1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a2] + 
   (5*Pi^2*G[1, 1, (1 + a1)^(-1)])/3 - (6*I)*Pi*G[-1, a2]*
    G[1, 1, (1 + a1)^(-1)] + (4*I)*Pi*G[-1 + a1, a2]*G[1, 1, (1 + a1)^(-1)] + 
   (9*I)*Pi*G[a1, a2]*G[1, 1, (1 + a1)^(-1)] - (3*I)*Pi*G[-(1 + a1)^(-1), a2]*
    G[1, 1, (1 + a1)^(-1)] - 5*G[-1, -1, a2]*G[1, 1, (1 + a1)^(-1)] + 
   2*G[-1, a1, a2]*G[1, 1, (1 + a1)^(-1)] - G[-1, -(1 + a1)^(-1), a2]*
    G[1, 1, (1 + a1)^(-1)] + 5*G[0, -1, a2]*G[1, 1, (1 + a1)^(-1)] + 
   3*G[0, a1, a2]*G[1, 1, (1 + a1)^(-1)] + G[0, -(1 + a1)^(-1), a2]*
    G[1, 1, (1 + a1)^(-1)] - (Pi^2*G[-1 + a1, -1, a2])/6 - 
   (5*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] + 
   2*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] + 
   5*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] + (13*Pi^2*G[-1 + a1, a1, a2])/
    6 + (5*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] - 
   6*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] + 
   3*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] - 
   I*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, -(1 + a1)^(-1), a2] + 
   G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, -(1 + a1)^(-1), a2] - 
   (7*Pi^2*G[-1 + a1, a1^2/(1 + a1), a2])/6 - (4*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), a2] + 2*G[0, 1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), a2] + (Pi^2*G[a1, -1, a2])/6 - 
   I*Pi*G[1, (1 + a1)^(-1)]*G[a1, -1, a2] - 4*G[0, 1, (1 + a1)^(-1)]*
    G[a1, -1, a2] + G[1, 1, (1 + a1)^(-1)]*G[a1, -1, a2] - 
   3*Pi^2*G[a1, a1, a2] - (4*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1, a1, a2] + 
   16*G[0, 1, (1 + a1)^(-1)]*G[a1, a1, a2] - 12*G[1, 1, (1 + a1)^(-1)]*
    G[a1, a1, a2] + (7*Pi^2*G[a1, a1^2/(1 + a1), a2])/3 + 
   (8*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), a2] - 
   4*G[0, 1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), a2] + 
   (Pi^2*G[a1, (a1*(2 + a1))/(1 + a1), a2])/6 - 2*G[0, 1, (1 + a1)^(-1)]*
    G[a1, (a1*(2 + a1))/(1 + a1), a2] + (Pi^2*G[-(1 + a1)^(-1), -1, a2])/6 + 
   (2*I)*Pi*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1, a2] - 
   2*G[0, 1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1, a2] - 
   2*G[1, 1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1, a2] + 
   I*Pi*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -(1 + a1)^(-1), a2] - 
   G[1, 1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -(1 + a1)^(-1), a2] + 
   (5*I)*Pi*G[-1, -1, a1, a2] - 5*G[1, (1 + a1)^(-1)]*G[-1, -1, a1, a2] + 
   I*Pi*G[-1, 0, -1, a2] - G[1, (1 + a1)^(-1)]*G[-1, 0, -1, a2] - 
   2*G[a1, a2]*G[-1, 0, 1, (1 + a1)^(-1)] + I*Pi*G[-1, 0, a1, a2] - 
   G[1, (1 + a1)^(-1)]*G[-1, 0, a1, a2] + I*Pi*G[-1, -1 + a1, -1, a2] - 
   G[1, (1 + a1)^(-1)]*G[-1, -1 + a1, -1, a2] + I*Pi*G[-1, -1 + a1, a1, a2] - 
   G[1, (1 + a1)^(-1)]*G[-1, -1 + a1, a1, a2] + (3*I)*Pi*G[-1, a1, -1, a2] - 
   3*G[1, (1 + a1)^(-1)]*G[-1, a1, -1, a2] + I*Pi*G[-1, a1, a1, a2] - 
   G[1, (1 + a1)^(-1)]*G[-1, a1, a1, a2] - 
   I*Pi*G[-1, -(1 + a1)^(-1), -1, a2] + G[1, (1 + a1)^(-1)]*
    G[-1, -(1 + a1)^(-1), -1, a2] - (2*I)*Pi*G[0, -1, -1, a2] + 
   2*G[1, (1 + a1)^(-1)]*G[0, -1, -1, a2] - (7*I)*Pi*G[0, -1, a1, a2] + 
   5*G[1, (1 + a1)^(-1)]*G[0, -1, a1, a2] - 2*G[1, (1 + a1)^(-1)]*
    G[0, 0, -1, a2] + (5*I)*Pi*G[0, 0, 1, (1 + a1)^(-1)] + 
   4*G[-1 + a1, a2]*G[0, 0, 1, (1 + a1)^(-1)] - 
   6*G[a1, a2]*G[0, 0, 1, (1 + a1)^(-1)] - (2*I)*Pi*G[0, 0, a1, a2] - 
   2*G[1, (1 + a1)^(-1)]*G[0, 0, a1, a2] + I*Pi*G[0, 0, a1^2/(1 + a1), a2] - 
   (12*I)*Pi*G[0, 1, 1, (1 + a1)^(-1)] - 
   3*G[-1, a2]*G[0, 1, 1, (1 + a1)^(-1)] + 4*G[-1 + a1, a2]*
    G[0, 1, 1, (1 + a1)^(-1)] + 4*G[a1, a2]*G[0, 1, 1, (1 + a1)^(-1)] - 
   G[-(1 + a1)^(-1), a2]*G[0, 1, 1, (1 + a1)^(-1)] - 
   2*G[1, (1 + a1)^(-1)]*G[0, -1 + a1, -1, a2] + 
   (2*I)*Pi*G[0, -1 + a1, a1, a2] - 2*G[1, (1 + a1)^(-1)]*
    G[0, -1 + a1, a1, a2] - I*Pi*G[0, -1 + a1, a1^2/(1 + a1), a2] - 
   (4*I)*Pi*G[0, a1, -1, a2] - (3*I)*Pi*G[0, a1, a1, a2] - 
   7*G[1, (1 + a1)^(-1)]*G[0, a1, a1, a2] + 
   (2*I)*Pi*G[0, a1, a1^2/(1 + a1), a2] + 8*G[1, (1 + a1)^(-1)]*
    G[0, a1, a1^2/(1 + a1), a2] + I*Pi*G[0, -(1 + a1)^(-1), -1, a2] - 
   G[1, (1 + a1)^(-1)]*G[0, -(1 + a1)^(-1), -1, a2] + 
   (4*I)*Pi*G[0, a1^2/(1 + a1), a1, a2] + 6*G[1, (1 + a1)^(-1)]*
    G[0, a1^2/(1 + a1), a1, a2] - (4*I)*Pi*G[0, a1^2/(1 + a1), a1^2/(1 + a1), 
     a2] - 4*G[1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   (4*I)*Pi*G[1/2, 0, 1, (1 + a1)^(-1)] + 
   (4*I)*Pi*G[1/2, 1, 1, (1 + a1)^(-1)] - 
   (4*I)*Pi*G[1, 0, 1, (1 + a1)^(-1)] - 4*G[-1 + a1, a2]*
    G[1, 0, 1, (1 + a1)^(-1)] + 4*G[a1, a2]*G[1, 0, 1, (1 + a1)^(-1)] + 
   2*G[-(1 + a1)^(-1), a2]*G[1, 0, 1, (1 + a1)^(-1)] + 
   (9*I)*Pi*G[1, 1, 1, (1 + a1)^(-1)] + 
   6*G[-1, a2]*G[1, 1, 1, (1 + a1)^(-1)] - 4*G[-1 + a1, a2]*
    G[1, 1, 1, (1 + a1)^(-1)] - 9*G[a1, a2]*G[1, 1, 1, (1 + a1)^(-1)] + 
   3*G[-(1 + a1)^(-1), a2]*G[1, 1, 1, (1 + a1)^(-1)] - 
   (2*I)*Pi*G[-1 + a1, -1, -1, a2] + 2*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -1, -1, a2] - (7*I)*Pi*G[-1 + a1, -1, a1, a2] + 
   5*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, a1, a2] - 
   2*G[1, (1 + a1)^(-1)]*G[-1 + a1, 0, -1, a2] + 
   (2*I)*Pi*G[-1 + a1, 0, a1, a2] - 2*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, 0, a1, a2] - I*Pi*G[-1 + a1, 0, a1^2/(1 + a1), a2] - 
   2*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1 + a1, -1, a2] - 
   (2*I)*Pi*G[-1 + a1, -1 + a1, a1, a2] - 2*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -1 + a1, a1, a2] + I*Pi*G[-1 + a1, -1 + a1, a1^2/(1 + a1), 
     a2] - (4*I)*Pi*G[-1 + a1, a1, -1, a2] - 
   (3*I)*Pi*G[-1 + a1, a1, a1, a2] - 7*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1, a1, a2] + (2*I)*Pi*G[-1 + a1, a1, a1^2/(1 + a1), a2] + 
   8*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a1^2/(1 + a1), a2] + 
   I*Pi*G[-1 + a1, -(1 + a1)^(-1), -1, a2] - G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -(1 + a1)^(-1), -1, a2] + 
   (4*I)*Pi*G[-1 + a1, a1^2/(1 + a1), a1, a2] + 6*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), a1, a2] - 
   (4*I)*Pi*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   4*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   (4*I)*Pi*G[a1, -1, -1, a2] - 4*G[1, (1 + a1)^(-1)]*G[a1, -1, -1, a2] + 
   (3*I)*Pi*G[a1, -1, a1, a2] + G[1, (1 + a1)^(-1)]*G[a1, -1, a1, a2] - 
   (3*I)*Pi*G[a1, 0, -1, a2] + 3*G[1, (1 + a1)^(-1)]*G[a1, 0, -1, a2] + 
   (9*I)*Pi*G[a1, 0, a1, a2] + 3*G[1, (1 + a1)^(-1)]*G[a1, 0, a1, a2] - 
   (6*I)*Pi*G[a1, 0, a1^2/(1 + a1), a2] - (3*I)*Pi*G[a1, -1 + a1, -1, a2] + 
   3*G[1, (1 + a1)^(-1)]*G[a1, -1 + a1, -1, a2] + 
   (9*I)*Pi*G[a1, -1 + a1, a1, a2] + 3*G[1, (1 + a1)^(-1)]*
    G[a1, -1 + a1, a1, a2] - (6*I)*Pi*G[a1, -1 + a1, a1^2/(1 + a1), a2] + 
   (7*I)*Pi*G[a1, a1, -1, a2] + 5*G[1, (1 + a1)^(-1)]*G[a1, a1, -1, a2] - 
   (5*I)*Pi*G[a1, a1, a1, a2] + 9*G[1, (1 + a1)^(-1)]*G[a1, a1, a1, a2] + 
   (4*I)*Pi*G[a1, a1, a1^2/(1 + a1), a2] - 16*G[1, (1 + a1)^(-1)]*
    G[a1, a1, a1^2/(1 + a1), a2] - (8*I)*Pi*G[a1, a1^2/(1 + a1), a1, a2] - 
   12*G[1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), a1, a2] + 
   (8*I)*Pi*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   8*G[1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   2*G[1, (1 + a1)^(-1)]*G[a1, (a1*(2 + a1))/(1 + a1), a1, a2] + 
   (2*I)*Pi*G[-(1 + a1)^(-1), -1, -1, a2] - 2*G[1, (1 + a1)^(-1)]*
    G[-(1 + a1)^(-1), -1, -1, a2] + (4*I)*Pi*G[-(1 + a1)^(-1), -1, a1, a2] - 
   2*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1, a1, a2] + 
   2*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), 0, -1, a2] - 
   (4*I)*Pi*G[-(1 + a1)^(-1), 0, a1, a2] + 2*G[1, (1 + a1)^(-1)]*
    G[-(1 + a1)^(-1), 0, a1, a2] + (2*I)*Pi*G[-(1 + a1)^(-1), 0, 
     a1^2/(1 + a1), a2] + 2*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1 + a1, 
     -1, a2] - (4*I)*Pi*G[-(1 + a1)^(-1), -1 + a1, a1, a2] + 
   2*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1 + a1, a1, a2] + 
   (2*I)*Pi*G[-(1 + a1)^(-1), -1 + a1, a1^2/(1 + a1), a2] - 
   I*Pi*G[-(1 + a1)^(-1), -(1 + a1)^(-1), -1, a2] + 
   G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -(1 + a1)^(-1), -1, a2] - 
   5*G[-1, -1, a1, a1, a2] + G[-1, 0, -1, -1, a2] - G[-1, 0, a1, a1, a2] + 
   G[-1, -1 + a1, -1, -1, a2] - G[-1, -1 + a1, a1, a1, a2] - 
   3*G[-1, a1, -1, a1, a2] - G[-1, a1, 0, -1, a2] - G[-1, a1, 0, a1, a2] - 
   G[-1, a1, -1 + a1, -1, a2] - G[-1, a1, -1 + a1, a1, a2] - 
   3*G[-1, a1, a1, -1, a2] - 4*G[-1, a1, a1, a1, a2] - 
   G[-1, -(1 + a1)^(-1), -1, -1, a2] - 4*G[0, -1, -1, -1, a2] - 
   2*G[0, -1, -1, a1, a2] + 2*G[0, -1, 0, -1, a2] + 
   2*G[0, -1, 0, 1, (1 + a1)^(-1)] + 2*G[0, -1, 0, a1, a2] + 
   2*G[0, -1, -1 + a1, -1, a2] + 2*G[0, -1, -1 + a1, a1, a2] - 
   2*G[0, -1, a1, -1, a2] + 7*G[0, -1, a1, a1, a2] - 
   2*G[0, -1, a1, a1^2/(1 + a1), a2] + 2*G[0, 0, -1, a1, a2] - 
   2*G[0, 0, -1, a1^2/(1 + a1), a2] - 5*G[0, 0, 1, 1, (1 + a1)^(-1)] + 
   2*G[0, 0, a1, -1, a2] + 8*G[0, 0, a1, a1, a2] - 
   4*G[0, 0, a1, a1^2/(1 + a1), a2] - 2*G[0, 0, a1^2/(1 + a1), -1, a2] - 
   4*G[0, 0, a1^2/(1 + a1), a1, a2] + G[0, 0, a1^2/(1 + a1), a1^2/(1 + a1), 
    a2] + 4*G[0, 1, 0, 1, (1 + a1)^(-1)] + 12*G[0, 1, 1, 1, (1 + a1)^(-1)] + 
   2*G[0, -1 + a1, -1, a1, a2] - 2*G[0, -1 + a1, -1, a1^2/(1 + a1), a2] + 
   2*G[0, -1 + a1, a1, -1, a2] - 2*G[0, -1 + a1, a1^2/(1 + a1), -1, a2] - 
   G[0, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 4*G[0, a1, -1, -1, a2] + 
   4*G[0, a1, -1, a1, a2] - 4*G[0, a1, -1, a1^2/(1 + a1), a2] + 
   8*G[0, a1, 0, -1, a2] + 8*G[0, a1, 0, a1, a2] + 
   8*G[0, a1, -1 + a1, -1, a2] + 8*G[0, a1, -1 + a1, a1, a2] + 
   4*G[0, a1, a1, -1, a2] + 17*G[0, a1, a1, a1, a2] - 
   10*G[0, a1, a1, a1^2/(1 + a1), a2] - 4*G[0, a1, a1^2/(1 + a1), -1, a2] - 
   16*G[0, a1, a1^2/(1 + a1), a1, a2] + 
   10*G[0, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   G[0, -(1 + a1)^(-1), -1, -1, a2] - 4*G[0, a1^2/(1 + a1), 0, -1, a2] - 
   4*G[0, a1^2/(1 + a1), 0, a1, a2] - 
   4*G[0, a1^2/(1 + a1), -1 + a1, -1, a2] - 
   4*G[0, a1^2/(1 + a1), -1 + a1, a1, a2] - 
   14*G[0, a1^2/(1 + a1), a1, a1, a2] + 
   10*G[0, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] + 
   12*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] - 
   8*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   4*G[1/2, 0, 0, 1, (1 + a1)^(-1)] + 4*G[1/2, 0, 1, 1, (1 + a1)^(-1)] - 
   4*G[1/2, 1, 0, 1, (1 + a1)^(-1)] - 4*G[1/2, 1, 1, 1, (1 + a1)^(-1)] - 
   6*G[1, 0, 0, 1, (1 + a1)^(-1)] + 4*G[1, 0, 1, 1, (1 + a1)^(-1)] + 
   4*G[1, 1, 0, 1, (1 + a1)^(-1)] - 9*G[1, 1, 1, 1, (1 + a1)^(-1)] - 
   4*G[-1 + a1, -1, -1, -1, a2] - 2*G[-1 + a1, -1, -1, a1, a2] + 
   2*G[-1 + a1, -1, 0, -1, a2] + 2*G[-1 + a1, -1, 0, a1, a2] + 
   2*G[-1 + a1, -1, -1 + a1, -1, a2] + 2*G[-1 + a1, -1, -1 + a1, a1, a2] - 
   2*G[-1 + a1, -1, a1, -1, a2] + 7*G[-1 + a1, -1, a1, a1, a2] - 
   2*G[-1 + a1, -1, a1, a1^2/(1 + a1), a2] + 2*G[-1 + a1, 0, -1, a1, a2] - 
   2*G[-1 + a1, 0, -1, a1^2/(1 + a1), a2] + 2*G[-1 + a1, 0, a1, -1, a2] - 
   2*G[-1 + a1, 0, a1^2/(1 + a1), -1, a2] - G[-1 + a1, 0, a1^2/(1 + a1), 
    a1^2/(1 + a1), a2] + 2*G[-1 + a1, -1 + a1, -1, a1, a2] - 
   2*G[-1 + a1, -1 + a1, -1, a1^2/(1 + a1), a2] + 
   2*G[-1 + a1, -1 + a1, a1, -1, a2] + 8*G[-1 + a1, -1 + a1, a1, a1, a2] - 
   4*G[-1 + a1, -1 + a1, a1, a1^2/(1 + a1), a2] - 
   2*G[-1 + a1, -1 + a1, a1^2/(1 + a1), -1, a2] - 
   4*G[-1 + a1, -1 + a1, a1^2/(1 + a1), a1, a2] + 
   G[-1 + a1, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   4*G[-1 + a1, a1, -1, -1, a2] + 4*G[-1 + a1, a1, -1, a1, a2] - 
   4*G[-1 + a1, a1, -1, a1^2/(1 + a1), a2] + 8*G[-1 + a1, a1, 0, -1, a2] + 
   8*G[-1 + a1, a1, 0, a1, a2] + 8*G[-1 + a1, a1, -1 + a1, -1, a2] + 
   8*G[-1 + a1, a1, -1 + a1, a1, a2] + 4*G[-1 + a1, a1, a1, -1, a2] + 
   17*G[-1 + a1, a1, a1, a1, a2] - 10*G[-1 + a1, a1, a1, a1^2/(1 + a1), a2] - 
   4*G[-1 + a1, a1, a1^2/(1 + a1), -1, a2] - 
   16*G[-1 + a1, a1, a1^2/(1 + a1), a1, a2] + 
   10*G[-1 + a1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   G[-1 + a1, -(1 + a1)^(-1), -1, -1, a2] - 
   4*G[-1 + a1, a1^2/(1 + a1), 0, -1, a2] - 
   4*G[-1 + a1, a1^2/(1 + a1), 0, a1, a2] - 
   4*G[-1 + a1, a1^2/(1 + a1), -1 + a1, -1, a2] - 
   4*G[-1 + a1, a1^2/(1 + a1), -1 + a1, a1, a2] - 
   14*G[-1 + a1, a1^2/(1 + a1), a1, a1, a2] + 
   10*G[-1 + a1, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] + 
   12*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] - 
   8*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   4*G[a1, -1, -1, -1, a2] - 7*G[a1, -1, a1, a1, a2] + 
   4*G[a1, -1, a1, a1^2/(1 + a1), a2] - G[a1, 0, -1, -1, a2] + 
   2*G[a1, 0, -1, a1, a2] - 2*G[a1, 0, 0, -1, a2] - 2*G[a1, 0, 0, a1, a2] - 
   2*G[a1, 0, -1 + a1, -1, a2] - 2*G[a1, 0, -1 + a1, a1, a2] + 
   2*G[a1, 0, a1, -1, a2] - 19*G[a1, 0, a1, a1, a2] + 
   12*G[a1, 0, a1, a1^2/(1 + a1), a2] + 12*G[a1, 0, a1^2/(1 + a1), a1, a2] - 
   6*G[a1, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   G[a1, -1 + a1, -1, -1, a2] + 2*G[a1, -1 + a1, -1, a1, a2] - 
   2*G[a1, -1 + a1, 0, -1, a2] - 2*G[a1, -1 + a1, 0, a1, a2] - 
   2*G[a1, -1 + a1, -1 + a1, -1, a2] - 2*G[a1, -1 + a1, -1 + a1, a1, a2] + 
   2*G[a1, -1 + a1, a1, -1, a2] - 19*G[a1, -1 + a1, a1, a1, a2] + 
   12*G[a1, -1 + a1, a1, a1^2/(1 + a1), a2] + 
   12*G[a1, -1 + a1, a1^2/(1 + a1), a1, a2] - 
   6*G[a1, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   8*G[a1, a1, -1, -1, a2] - 11*G[a1, a1, -1, a1, a2] + 
   12*G[a1, a1, -1, a1^2/(1 + a1), a2] - 13*G[a1, a1, 0, -1, a2] - 
   13*G[a1, a1, 0, a1, a2] - 13*G[a1, a1, -1 + a1, -1, a2] - 
   13*G[a1, a1, -1 + a1, a1, a2] - 11*G[a1, a1, a1, -1, a2] - 
   10*G[a1, a1, a1, a1, a2] + 4*G[a1, a1, a1, a1^2/(1 + a1), a2] + 
   12*G[a1, a1, a1^2/(1 + a1), -1, a2] + 
   20*G[a1, a1, a1^2/(1 + a1), a1, a2] - 
   12*G[a1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   8*G[a1, a1^2/(1 + a1), 0, -1, a2] + 8*G[a1, a1^2/(1 + a1), 0, a1, a2] + 
   8*G[a1, a1^2/(1 + a1), -1 + a1, -1, a2] + 
   8*G[a1, a1^2/(1 + a1), -1 + a1, a1, a2] + 
   28*G[a1, a1^2/(1 + a1), a1, a1, a2] - 
   20*G[a1, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   24*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] + 
   16*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   2*G[a1, (a1*(2 + a1))/(1 + a1), a1, a1, a2] + 
   2*G[a1, (a1*(2 + a1))/(1 + a1), a1, a1^2/(1 + a1), a2] + 
   4*G[-(1 + a1)^(-1), -1, -1, -1, a2] + 
   2*G[-(1 + a1)^(-1), -1, -1, a1, a2] - 2*G[-(1 + a1)^(-1), -1, 0, -1, a2] - 
   2*G[-(1 + a1)^(-1), -1, 0, a1, a2] - 
   2*G[-(1 + a1)^(-1), -1, -1 + a1, -1, a2] - 
   2*G[-(1 + a1)^(-1), -1, -1 + a1, a1, a2] + 
   2*G[-(1 + a1)^(-1), -1, a1, -1, a2] - 
   4*G[-(1 + a1)^(-1), -1, a1, a1, a2] + 
   2*G[-(1 + a1)^(-1), -1, a1, a1^2/(1 + a1), a2] - 
   2*G[-(1 + a1)^(-1), 0, -1, a1, a2] + 
   2*G[-(1 + a1)^(-1), 0, -1, a1^2/(1 + a1), a2] - 
   2*G[-(1 + a1)^(-1), 0, a1, -1, a2] + 4*G[-(1 + a1)^(-1), 0, a1, a1, a2] - 
   2*G[-(1 + a1)^(-1), 0, a1, a1^2/(1 + a1), a2] + 
   2*G[-(1 + a1)^(-1), 0, a1^2/(1 + a1), -1, a2] - 
   2*G[-(1 + a1)^(-1), 0, a1^2/(1 + a1), a1, a2] + 
   2*G[-(1 + a1)^(-1), 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   2*G[-(1 + a1)^(-1), -1 + a1, -1, a1, a2] + 
   2*G[-(1 + a1)^(-1), -1 + a1, -1, a1^2/(1 + a1), a2] - 
   2*G[-(1 + a1)^(-1), -1 + a1, a1, -1, a2] + 
   4*G[-(1 + a1)^(-1), -1 + a1, a1, a1, a2] - 
   2*G[-(1 + a1)^(-1), -1 + a1, a1, a1^2/(1 + a1), a2] + 
   2*G[-(1 + a1)^(-1), -1 + a1, a1^2/(1 + a1), -1, a2] - 
   2*G[-(1 + a1)^(-1), -1 + a1, a1^2/(1 + a1), a1, a2] + 
   2*G[-(1 + a1)^(-1), -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   G[-(1 + a1)^(-1), -(1 + a1)^(-1), -1, -1, a2] + 
   2*G[1/2, (1 + a1)^(-1)]*Zeta[3] + 2*G[1, (1 + a1)^(-1)]*Zeta[3] + 
   2*G[-1 + a1, a2]*Zeta[3] + 2*G[a1, a2]*Zeta[3]}, 
 {0, 0, 0, (Pi^2*G[-1, a2])/6 - (Pi^2*G[1, (1 + a1)^(-1)])/6 + 
   I*Pi*G[-1, a2]*G[1, (1 + a1)^(-1)] + I*Pi*G[1, (1 + a1)^(-1)]*
    G[-(1 + a1)^(-1), a2] + I*Pi*G[-1, -1, a2] - 
   G[1, (1 + a1)^(-1)]*G[-1, -1, a2] + (2*I)*Pi*G[-1, a1, a2] - 
   G[1, (1 + a1)^(-1)]*G[-1, a1, a2] + G[1, (1 + a1)^(-1)]*G[0, -1, a2] + 
   I*Pi*G[0, 1, (1 + a1)^(-1)] - G[-1, a2]*G[0, 1, (1 + a1)^(-1)] - 
   (2*I)*Pi*G[0, a1, a2] + G[1, (1 + a1)^(-1)]*G[0, a1, a2] + 
   I*Pi*G[0, a1^2/(1 + a1), a2] - (2*I)*Pi*G[1, 1, (1 + a1)^(-1)] - 
   G[-1, a2]*G[1, 1, (1 + a1)^(-1)] - G[-(1 + a1)^(-1), a2]*
    G[1, 1, (1 + a1)^(-1)] + G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] - 
   (2*I)*Pi*G[-1 + a1, a1, a2] + G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] + 
   I*Pi*G[-1 + a1, a1^2/(1 + a1), a2] - I*Pi*G[-(1 + a1)^(-1), -1, a2] + 
   G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1, a2] + 2*G[-1, -1, -1, a2] + 
   G[-1, -1, a1, a2] - G[-1, 0, -1, a2] - G[-1, 0, a1, a2] - 
   G[-1, -1 + a1, -1, a2] - G[-1, -1 + a1, a1, a2] + G[-1, a1, -1, a2] - 
   2*G[-1, a1, a1, a2] + G[-1, a1, a1^2/(1 + a1), a2] - G[0, -1, a1, a2] + 
   G[0, -1, a1^2/(1 + a1), a2] - G[0, 1, 1, (1 + a1)^(-1)] - 
   G[0, a1, -1, a2] + 2*G[0, a1, a1, a2] - G[0, a1, a1^2/(1 + a1), a2] + 
   G[0, a1^2/(1 + a1), -1, a2] - G[0, a1^2/(1 + a1), a1, a2] + 
   G[0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + G[1, 0, 1, (1 + a1)^(-1)] + 
   2*G[1, 1, 1, (1 + a1)^(-1)] - G[-1 + a1, -1, a1, a2] + 
   G[-1 + a1, -1, a1^2/(1 + a1), a2] - G[-1 + a1, a1, -1, a2] + 
   2*G[-1 + a1, a1, a1, a2] - G[-1 + a1, a1, a1^2/(1 + a1), a2] + 
   G[-1 + a1, a1^2/(1 + a1), -1, a2] - G[-1 + a1, a1^2/(1 + a1), a1, a2] + 
   G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   G[-(1 + a1)^(-1), -1, -1, a2], (-1/3*I)*Pi^3*G[1/2, (1 + a1)^(-1)] + 
   ((2*I)/3)*Pi^3*G[1, (1 + a1)^(-1)] - 
   (4*Pi^2*G[-1, a2]*G[1, (1 + a1)^(-1)])/3 - (I/3)*Pi^3*G[-1 + a1, a2] + 
   (Pi^2*G[-1, (1 + a1)^(-1)]*G[a1, a2])/6 - 
   (Pi^2*G[1, (1 + a1)^(-1)]*G[a1, a2])/6 - 
   (5*Pi^2*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), a2])/2 - 
   (7*Pi^2*G[-1, -1, a2])/6 + (9*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1, -1, a2] - 
   (5*Pi^2*G[-1, a1, a2])/2 - (6*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1, a1, a2] + 
   (3*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1, -(1 + a1)^(-1), a2] - 
   (Pi^2*G[0, -1, (1 + a1)^(-1)])/6 - (Pi^2*G[0, -1, a2])/3 - 
   (6*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, -1, a2] - 
   (7*Pi^2*G[0, 1, (1 + a1)^(-1)])/3 + (9*I)*Pi*G[-1, a2]*
    G[0, 1, (1 + a1)^(-1)] - (4*I)*Pi*G[-1 + a1, a2]*G[0, 1, (1 + a1)^(-1)] + 
   (5*I)*Pi*G[-(1 + a1)^(-1), a2]*G[0, 1, (1 + a1)^(-1)] - 
   G[-1, -1, a2]*G[0, 1, (1 + a1)^(-1)] + 3*G[-1, a1, a2]*
    G[0, 1, (1 + a1)^(-1)] + 2*G[0, -1, a2]*G[0, 1, (1 + a1)^(-1)] + 
   (8*Pi^2*G[0, a1, a2])/3 + (6*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, a1, a2] - 
   2*G[0, 1, (1 + a1)^(-1)]*G[0, a1, a2] - (3*Pi^2*G[0, a1^2/(1 + a1), a2])/
    2 - (4*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a2] + 
   (23*Pi^2*G[1, 1, (1 + a1)^(-1)])/6 - (12*I)*Pi*G[-1, a2]*
    G[1, 1, (1 + a1)^(-1)] + (4*I)*Pi*G[-1 + a1, a2]*G[1, 1, (1 + a1)^(-1)] - 
   (14*I)*Pi*G[-(1 + a1)^(-1), a2]*G[1, 1, (1 + a1)^(-1)] - 
   9*G[-1, -1, a2]*G[1, 1, (1 + a1)^(-1)] + 2*G[-1, a1, a2]*
    G[1, 1, (1 + a1)^(-1)] - 3*G[-1, -(1 + a1)^(-1), a2]*
    G[1, 1, (1 + a1)^(-1)] + 2*G[0, -1, a2]*G[1, 1, (1 + a1)^(-1)] - 
   2*G[0, a1, a2]*G[1, 1, (1 + a1)^(-1)] - (Pi^2*G[-1 + a1, -1, a2])/3 - 
   (6*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] + 
   2*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] + 
   2*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] + (8*Pi^2*G[-1 + a1, a1, a2])/
    3 + (6*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] - 
   2*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] - 
   2*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] - 
   (3*Pi^2*G[-1 + a1, a1^2/(1 + a1), a2])/2 - (4*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), a2] + (Pi^2*G[a1, -1, a2])/3 - 
   G[0, 1, (1 + a1)^(-1)]*G[a1, -1, a2] + 
   (Pi^2*G[a1, (a1*(2 + a1))/(1 + a1), a2])/6 - 2*G[0, 1, (1 + a1)^(-1)]*
    G[a1, (a1*(2 + a1))/(1 + a1), a2] + (5*Pi^2*G[-(1 + a1)^(-1), -1, a2])/
    2 + (9*I)*Pi*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1, a2] - 
   4*G[0, 1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1, a2] - 
   9*G[1, 1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1, a2] + 
   (5*I)*Pi*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -(1 + a1)^(-1), a2] - 
   5*G[1, 1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -(1 + a1)^(-1), a2] + 
   (5*I)*Pi*G[-1, -1, -1, a2] - 5*G[1, (1 + a1)^(-1)]*G[-1, -1, -1, a2] + 
   (14*I)*Pi*G[-1, -1, a1, a2] - 13*G[1, (1 + a1)^(-1)]*G[-1, -1, a1, a2] + 
   (4*I)*Pi*G[-1, 0, -1, a2] - 3*G[1, (1 + a1)^(-1)]*G[-1, 0, -1, a2] - 
   2*G[a1, a2]*G[-1, 0, 1, (1 + a1)^(-1)] - (4*I)*Pi*G[-1, 0, a1, a2] - 
   3*G[1, (1 + a1)^(-1)]*G[-1, 0, a1, a2] + 
   (4*I)*Pi*G[-1, 0, a1^2/(1 + a1), a2] + (4*I)*Pi*G[-1, -1 + a1, -1, a2] - 
   3*G[1, (1 + a1)^(-1)]*G[-1, -1 + a1, -1, a2] - 
   (4*I)*Pi*G[-1, -1 + a1, a1, a2] - 3*G[1, (1 + a1)^(-1)]*
    G[-1, -1 + a1, a1, a2] + (4*I)*Pi*G[-1, -1 + a1, a1^2/(1 + a1), a2] + 
   (4*I)*Pi*G[-1, a1, -1, a2] - 4*G[1, (1 + a1)^(-1)]*G[-1, a1, -1, a2] + 
   (6*I)*Pi*G[-1, a1, a1, a2] + 3*G[1, (1 + a1)^(-1)]*G[-1, a1, a1, a2] - 
   (4*I)*Pi*G[-1, a1, a1^2/(1 + a1), a2] - 4*G[1, (1 + a1)^(-1)]*
    G[-1, a1, a1^2/(1 + a1), a2] - (3*I)*Pi*G[-1, -(1 + a1)^(-1), -1, a2] + 
   3*G[1, (1 + a1)^(-1)]*G[-1, -(1 + a1)^(-1), -1, a2] + 
   G[1, (1 + a1)^(-1)]*G[0, -1, -1, a2] - (6*I)*Pi*G[0, -1, a1, a2] + 
   9*G[1, (1 + a1)^(-1)]*G[0, -1, a1, a2] - 4*G[1, (1 + a1)^(-1)]*
    G[0, -1, a1^2/(1 + a1), a2] + G[1, (1 + a1)^(-1)]*G[0, 0, -1, a2] + 
   (5*I)*Pi*G[0, 0, 1, (1 + a1)^(-1)] - G[-1, a2]*G[0, 0, 1, (1 + a1)^(-1)] + 
   4*G[-1 + a1, a2]*G[0, 0, 1, (1 + a1)^(-1)] - (2*I)*Pi*G[0, 0, a1, a2] + 
   G[1, (1 + a1)^(-1)]*G[0, 0, a1, a2] + I*Pi*G[0, 0, a1^2/(1 + a1), a2] - 
   (14*I)*Pi*G[0, 1, 1, (1 + a1)^(-1)] - 
   5*G[-1, a2]*G[0, 1, 1, (1 + a1)^(-1)] + 4*G[-1 + a1, a2]*
    G[0, 1, 1, (1 + a1)^(-1)] - 5*G[-(1 + a1)^(-1), a2]*
    G[0, 1, 1, (1 + a1)^(-1)] + G[1, (1 + a1)^(-1)]*G[0, -1 + a1, -1, a2] + 
   (2*I)*Pi*G[0, -1 + a1, a1, a2] + G[1, (1 + a1)^(-1)]*
    G[0, -1 + a1, a1, a2] - I*Pi*G[0, -1 + a1, a1^2/(1 + a1), a2] - 
   (4*I)*Pi*G[0, a1, -1, a2] + 5*G[1, (1 + a1)^(-1)]*G[0, a1, -1, a2] - 
   (6*I)*Pi*G[0, a1, a1, a2] - 3*G[1, (1 + a1)^(-1)]*G[0, a1, a1, a2] + 
   (4*I)*Pi*G[0, a1, a1^2/(1 + a1), a2] + 4*G[1, (1 + a1)^(-1)]*
    G[0, a1, a1^2/(1 + a1), a2] - 4*G[1, (1 + a1)^(-1)]*
    G[0, a1^2/(1 + a1), -1, a2] + (4*I)*Pi*G[0, a1^2/(1 + a1), a1, a2] + 
   4*G[1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a1, a2] - 
   (4*I)*Pi*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   4*G[1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   (4*I)*Pi*G[1/2, 0, 1, (1 + a1)^(-1)] + 
   (4*I)*Pi*G[1/2, 1, 1, (1 + a1)^(-1)] - 
   (6*I)*Pi*G[1, 0, 1, (1 + a1)^(-1)] + 
   3*G[-1, a2]*G[1, 0, 1, (1 + a1)^(-1)] - 4*G[-1 + a1, a2]*
    G[1, 0, 1, (1 + a1)^(-1)] - G[a1, a2]*G[1, 0, 1, (1 + a1)^(-1)] + 
   4*G[-(1 + a1)^(-1), a2]*G[1, 0, 1, (1 + a1)^(-1)] + 
   (18*I)*Pi*G[1, 1, 1, (1 + a1)^(-1)] + 
   12*G[-1, a2]*G[1, 1, 1, (1 + a1)^(-1)] - 4*G[-1 + a1, a2]*
    G[1, 1, 1, (1 + a1)^(-1)] + 14*G[-(1 + a1)^(-1), a2]*
    G[1, 1, 1, (1 + a1)^(-1)] + G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, -1, a2] - 
   (6*I)*Pi*G[-1 + a1, -1, a1, a2] + 9*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -1, a1, a2] - 4*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -1, a1^2/(1 + a1), a2] + G[1, (1 + a1)^(-1)]*
    G[-1 + a1, 0, -1, a2] + (2*I)*Pi*G[-1 + a1, 0, a1, a2] + 
   G[1, (1 + a1)^(-1)]*G[-1 + a1, 0, a1, a2] - 
   I*Pi*G[-1 + a1, 0, a1^2/(1 + a1), a2] + G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -1 + a1, -1, a2] - (2*I)*Pi*G[-1 + a1, -1 + a1, a1, a2] + 
   G[1, (1 + a1)^(-1)]*G[-1 + a1, -1 + a1, a1, a2] + 
   I*Pi*G[-1 + a1, -1 + a1, a1^2/(1 + a1), a2] - 
   (4*I)*Pi*G[-1 + a1, a1, -1, a2] + 5*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1, -1, a2] - (6*I)*Pi*G[-1 + a1, a1, a1, a2] - 
   3*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a1, a2] + 
   (4*I)*Pi*G[-1 + a1, a1, a1^2/(1 + a1), a2] + 4*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1, a1^2/(1 + a1), a2] - 4*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), -1, a2] + 
   (4*I)*Pi*G[-1 + a1, a1^2/(1 + a1), a1, a2] + 4*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), a1, a2] - 
   (4*I)*Pi*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   4*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   G[1, (1 + a1)^(-1)]*G[a1, -1, a1, a2] + G[1, (1 + a1)^(-1)]*
    G[a1, 0, -1, a2] + G[1, (1 + a1)^(-1)]*G[a1, 0, a1, a2] + 
   G[1, (1 + a1)^(-1)]*G[a1, -1 + a1, -1, a2] + 
   G[1, (1 + a1)^(-1)]*G[a1, -1 + a1, a1, a2] + 2*G[1, (1 + a1)^(-1)]*
    G[a1, (a1*(2 + a1))/(1 + a1), a1, a2] - 
   I*Pi*G[-(1 + a1)^(-1), -1, -1, a2] + G[1, (1 + a1)^(-1)]*
    G[-(1 + a1)^(-1), -1, -1, a2] + (8*I)*Pi*G[-(1 + a1)^(-1), -1, a1, a2] - 
   4*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1, a1, a2] + 
   4*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), 0, -1, a2] - 
   (8*I)*Pi*G[-(1 + a1)^(-1), 0, a1, a2] + 4*G[1, (1 + a1)^(-1)]*
    G[-(1 + a1)^(-1), 0, a1, a2] + (4*I)*Pi*G[-(1 + a1)^(-1), 0, 
     a1^2/(1 + a1), a2] + 4*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1 + a1, 
     -1, a2] - (8*I)*Pi*G[-(1 + a1)^(-1), -1 + a1, a1, a2] + 
   4*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1 + a1, a1, a2] + 
   (4*I)*Pi*G[-(1 + a1)^(-1), -1 + a1, a1^2/(1 + a1), a2] - 
   (5*I)*Pi*G[-(1 + a1)^(-1), -(1 + a1)^(-1), -1, a2] + 
   5*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -(1 + a1)^(-1), -1, a2] + 
   11*G[-1, -1, -1, -1, a2] + 6*G[-1, -1, -1, a1, a2] - 
   2*G[-1, -1, 0, -1, a2] - 2*G[-1, -1, 0, a1, a2] - 
   2*G[-1, -1, -1 + a1, -1, a2] - 2*G[-1, -1, -1 + a1, a1, a2] + 
   6*G[-1, -1, a1, -1, a2] - 9*G[-1, -1, a1, a1, a2] + 
   G[-1, -1, a1, a1^2/(1 + a1), a2] + G[-1, 0, -1, -1, a2] - 
   4*G[-1, 0, -1, a1, a2] + G[-1, 0, -1, a1^2/(1 + a1), a2] - 
   G[-1, 0, 0, -1, a2] - G[-1, 0, 0, a1, a2] - G[-1, 0, -1 + a1, -1, a2] - 
   G[-1, 0, -1 + a1, a1, a2] - 4*G[-1, 0, a1, -1, a2] + 
   7*G[-1, 0, a1, a1, a2] - 7*G[-1, 0, a1, a1^2/(1 + a1), a2] + 
   G[-1, 0, a1^2/(1 + a1), -1, a2] - 7*G[-1, 0, a1^2/(1 + a1), a1, a2] + 
   4*G[-1, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   G[-1, -1 + a1, -1, -1, a2] - 4*G[-1, -1 + a1, -1, a1, a2] + 
   G[-1, -1 + a1, -1, a1^2/(1 + a1), a2] - G[-1, -1 + a1, 0, -1, a2] - 
   G[-1, -1 + a1, 0, a1, a2] - G[-1, -1 + a1, -1 + a1, -1, a2] - 
   G[-1, -1 + a1, -1 + a1, a1, a2] - 4*G[-1, -1 + a1, a1, -1, a2] + 
   7*G[-1, -1 + a1, a1, a1, a2] - 7*G[-1, -1 + a1, a1, a1^2/(1 + a1), a2] + 
   G[-1, -1 + a1, a1^2/(1 + a1), -1, a2] - 
   7*G[-1, -1 + a1, a1^2/(1 + a1), a1, a2] + 
   4*G[-1, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   5*G[-1, a1, -1, -1, a2] + G[-1, a1, -1, a1, a2] - 5*G[-1, a1, 0, -1, a2] - 
   5*G[-1, a1, 0, a1, a2] - 5*G[-1, a1, -1 + a1, -1, a2] - 
   5*G[-1, a1, -1 + a1, a1, a2] + G[-1, a1, a1, -1, a2] - 
   14*G[-1, a1, a1, a1, a2] + 9*G[-1, a1, a1, a1^2/(1 + a1), a2] + 
   12*G[-1, a1, a1^2/(1 + a1), a1, a2] - 
   8*G[-1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   3*G[-1, -(1 + a1)^(-1), -1, -1, a2] - G[0, -1, -1, -1, a2] - 
   2*G[0, -1, -1, a1, a2] + G[0, -1, -1, a1^2/(1 + a1), a2] + 
   G[0, -1, 0, -1, a2] + 2*G[0, -1, 0, 1, (1 + a1)^(-1)] + 
   G[0, -1, 0, a1, a2] + G[0, -1, -1 + a1, -1, a2] + 
   G[0, -1, -1 + a1, a1, a2] - 2*G[0, -1, a1, -1, a2] + 
   G[0, -1, a1, a1, a2] + 3*G[0, -1, a1, a1^2/(1 + a1), a2] + 
   G[0, -1, a1^2/(1 + a1), -1, a2] + 5*G[0, -1, a1^2/(1 + a1), a1, a2] - 
   4*G[0, -1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - G[0, 0, -1, a1, a2] + 
   G[0, 0, -1, a1^2/(1 + a1), a2] - 5*G[0, 0, 1, 1, (1 + a1)^(-1)] - 
   G[0, 0, a1, -1, a2] + 2*G[0, 0, a1, a1, a2] - G[0, 0, a1, a1^2/(1 + a1), 
    a2] + G[0, 0, a1^2/(1 + a1), -1, a2] - G[0, 0, a1^2/(1 + a1), a1, a2] + 
   G[0, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   5*G[0, 1, 0, 1, (1 + a1)^(-1)] + 14*G[0, 1, 1, 1, (1 + a1)^(-1)] - 
   G[0, -1 + a1, -1, a1, a2] + G[0, -1 + a1, -1, a1^2/(1 + a1), a2] - 
   G[0, -1 + a1, a1, -1, a2] - 6*G[0, -1 + a1, a1, a1, a2] + 
   3*G[0, -1 + a1, a1, a1^2/(1 + a1), a2] + G[0, -1 + a1, a1^2/(1 + a1), -1, 
    a2] + 3*G[0, -1 + a1, a1^2/(1 + a1), a1, a2] - 
   G[0, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 4*G[0, a1, -1, -1, a2] - 
   G[0, a1, -1, a1, a2] + G[0, a1, -1, a1^2/(1 + a1), a2] + 
   4*G[0, a1, 0, -1, a2] + 4*G[0, a1, 0, a1, a2] + 
   4*G[0, a1, -1 + a1, -1, a2] + 4*G[0, a1, -1 + a1, a1, a2] - 
   G[0, a1, a1, -1, a2] + 14*G[0, a1, a1, a1, a2] - 
   9*G[0, a1, a1, a1^2/(1 + a1), a2] + G[0, a1, a1^2/(1 + a1), -1, a2] - 
   11*G[0, a1, a1^2/(1 + a1), a1, a2] + 
   8*G[0, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   G[0, a1^2/(1 + a1), -1, -1, a2] + 5*G[0, a1^2/(1 + a1), -1, a1, a2] - 
   4*G[0, a1^2/(1 + a1), -1, a1^2/(1 + a1), a2] - 
   G[0, a1^2/(1 + a1), 0, -1, a2] - G[0, a1^2/(1 + a1), 0, a1, a2] - 
   G[0, a1^2/(1 + a1), -1 + a1, -1, a2] - G[0, a1^2/(1 + a1), -1 + a1, a1, 
    a2] + 5*G[0, a1^2/(1 + a1), a1, -1, a2] - 
   7*G[0, a1^2/(1 + a1), a1, a1, a2] + 
   8*G[0, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   4*G[0, a1^2/(1 + a1), a1^2/(1 + a1), -1, a2] + 
   8*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] - 
   8*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   4*G[1/2, 0, 0, 1, (1 + a1)^(-1)] + 4*G[1/2, 0, 1, 1, (1 + a1)^(-1)] - 
   4*G[1/2, 1, 0, 1, (1 + a1)^(-1)] - 4*G[1/2, 1, 1, 1, (1 + a1)^(-1)] - 
   7*G[1, 0, 0, 1, (1 + a1)^(-1)] + 2*G[1, 0, 1, 1, (1 + a1)^(-1)] + 
   G[1, 1, 0, 1, (1 + a1)^(-1)] - 18*G[1, 1, 1, 1, (1 + a1)^(-1)] - 
   G[-1 + a1, -1, -1, -1, a2] - 2*G[-1 + a1, -1, -1, a1, a2] + 
   G[-1 + a1, -1, -1, a1^2/(1 + a1), a2] + G[-1 + a1, -1, 0, -1, a2] + 
   G[-1 + a1, -1, 0, a1, a2] + G[-1 + a1, -1, -1 + a1, -1, a2] + 
   G[-1 + a1, -1, -1 + a1, a1, a2] - 2*G[-1 + a1, -1, a1, -1, a2] + 
   G[-1 + a1, -1, a1, a1, a2] + 3*G[-1 + a1, -1, a1, a1^2/(1 + a1), a2] + 
   G[-1 + a1, -1, a1^2/(1 + a1), -1, a2] + 
   5*G[-1 + a1, -1, a1^2/(1 + a1), a1, a2] - 
   4*G[-1 + a1, -1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   G[-1 + a1, 0, -1, a1, a2] + G[-1 + a1, 0, -1, a1^2/(1 + a1), a2] - 
   G[-1 + a1, 0, a1, -1, a2] - 6*G[-1 + a1, 0, a1, a1, a2] + 
   3*G[-1 + a1, 0, a1, a1^2/(1 + a1), a2] + G[-1 + a1, 0, a1^2/(1 + a1), -1, 
    a2] + 3*G[-1 + a1, 0, a1^2/(1 + a1), a1, a2] - 
   G[-1 + a1, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   G[-1 + a1, -1 + a1, -1, a1, a2] + G[-1 + a1, -1 + a1, -1, a1^2/(1 + a1), 
    a2] - G[-1 + a1, -1 + a1, a1, -1, a2] + 
   2*G[-1 + a1, -1 + a1, a1, a1, a2] - G[-1 + a1, -1 + a1, a1, a1^2/(1 + a1), 
    a2] + G[-1 + a1, -1 + a1, a1^2/(1 + a1), -1, a2] - 
   G[-1 + a1, -1 + a1, a1^2/(1 + a1), a1, a2] + 
   G[-1 + a1, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   4*G[-1 + a1, a1, -1, -1, a2] - G[-1 + a1, a1, -1, a1, a2] + 
   G[-1 + a1, a1, -1, a1^2/(1 + a1), a2] + 4*G[-1 + a1, a1, 0, -1, a2] + 
   4*G[-1 + a1, a1, 0, a1, a2] + 4*G[-1 + a1, a1, -1 + a1, -1, a2] + 
   4*G[-1 + a1, a1, -1 + a1, a1, a2] - G[-1 + a1, a1, a1, -1, a2] + 
   14*G[-1 + a1, a1, a1, a1, a2] - 9*G[-1 + a1, a1, a1, a1^2/(1 + a1), a2] + 
   G[-1 + a1, a1, a1^2/(1 + a1), -1, a2] - 
   11*G[-1 + a1, a1, a1^2/(1 + a1), a1, a2] + 
   8*G[-1 + a1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   G[-1 + a1, a1^2/(1 + a1), -1, -1, a2] + 
   5*G[-1 + a1, a1^2/(1 + a1), -1, a1, a2] - 
   4*G[-1 + a1, a1^2/(1 + a1), -1, a1^2/(1 + a1), a2] - 
   G[-1 + a1, a1^2/(1 + a1), 0, -1, a2] - G[-1 + a1, a1^2/(1 + a1), 0, a1, 
    a2] - G[-1 + a1, a1^2/(1 + a1), -1 + a1, -1, a2] - 
   G[-1 + a1, a1^2/(1 + a1), -1 + a1, a1, a2] + 
   5*G[-1 + a1, a1^2/(1 + a1), a1, -1, a2] - 
   7*G[-1 + a1, a1^2/(1 + a1), a1, a1, a2] + 
   8*G[-1 + a1, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   4*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), -1, a2] + 
   8*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] - 
   8*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   G[a1, -1, -1, -1, a2] + G[a1, -1, -1, a1, a2] - G[a1, -1, 0, -1, a2] - 
   G[a1, -1, 0, a1, a2] - G[a1, -1, -1 + a1, -1, a2] - 
   G[a1, -1, -1 + a1, a1, a2] + G[a1, -1, a1, -1, a2] + 
   G[a1, -1, a1, a1^2/(1 + a1), a2] - G[a1, 0, -1, a1, a2] + 
   G[a1, 0, -1, a1^2/(1 + a1), a2] - G[a1, 0, a1, -1, a2] - 
   2*G[a1, 0, a1, a1, a2] + G[a1, 0, a1, a1^2/(1 + a1), a2] + 
   G[a1, 0, a1^2/(1 + a1), -1, a2] + G[a1, 0, a1^2/(1 + a1), a1, a2] - 
   G[a1, -1 + a1, -1, a1, a2] + G[a1, -1 + a1, -1, a1^2/(1 + a1), a2] - 
   G[a1, -1 + a1, a1, -1, a2] - 2*G[a1, -1 + a1, a1, a1, a2] + 
   G[a1, -1 + a1, a1, a1^2/(1 + a1), a2] + G[a1, -1 + a1, a1^2/(1 + a1), -1, 
    a2] + G[a1, -1 + a1, a1^2/(1 + a1), a1, a2] - 
   2*G[a1, (a1*(2 + a1))/(1 + a1), a1, a1, a2] + 
   2*G[a1, (a1*(2 + a1))/(1 + a1), a1, a1^2/(1 + a1), a2] + 
   3*G[-(1 + a1)^(-1), -1, -1, -1, a2] + 
   4*G[-(1 + a1)^(-1), -1, -1, a1, a2] - 4*G[-(1 + a1)^(-1), -1, 0, -1, a2] - 
   4*G[-(1 + a1)^(-1), -1, 0, a1, a2] - 
   4*G[-(1 + a1)^(-1), -1, -1 + a1, -1, a2] - 
   4*G[-(1 + a1)^(-1), -1, -1 + a1, a1, a2] + 
   4*G[-(1 + a1)^(-1), -1, a1, -1, a2] - 
   8*G[-(1 + a1)^(-1), -1, a1, a1, a2] + 
   4*G[-(1 + a1)^(-1), -1, a1, a1^2/(1 + a1), a2] - 
   4*G[-(1 + a1)^(-1), 0, -1, a1, a2] + 
   4*G[-(1 + a1)^(-1), 0, -1, a1^2/(1 + a1), a2] - 
   4*G[-(1 + a1)^(-1), 0, a1, -1, a2] + 8*G[-(1 + a1)^(-1), 0, a1, a1, a2] - 
   4*G[-(1 + a1)^(-1), 0, a1, a1^2/(1 + a1), a2] + 
   4*G[-(1 + a1)^(-1), 0, a1^2/(1 + a1), -1, a2] - 
   4*G[-(1 + a1)^(-1), 0, a1^2/(1 + a1), a1, a2] + 
   4*G[-(1 + a1)^(-1), 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   4*G[-(1 + a1)^(-1), -1 + a1, -1, a1, a2] + 
   4*G[-(1 + a1)^(-1), -1 + a1, -1, a1^2/(1 + a1), a2] - 
   4*G[-(1 + a1)^(-1), -1 + a1, a1, -1, a2] + 
   8*G[-(1 + a1)^(-1), -1 + a1, a1, a1, a2] - 
   4*G[-(1 + a1)^(-1), -1 + a1, a1, a1^2/(1 + a1), a2] + 
   4*G[-(1 + a1)^(-1), -1 + a1, a1^2/(1 + a1), -1, a2] - 
   4*G[-(1 + a1)^(-1), -1 + a1, a1^2/(1 + a1), a1, a2] + 
   4*G[-(1 + a1)^(-1), -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   5*G[-(1 + a1)^(-1), -(1 + a1)^(-1), -1, -1, a2] + G[-1, a2]*Zeta[3] + 
   2*G[1/2, (1 + a1)^(-1)]*Zeta[3] - 5*G[1, (1 + a1)^(-1)]*Zeta[3] + 
   2*G[-1 + a1, a2]*Zeta[3]}, {-11/24, (-1/2*I)*Pi - (11*G[-1, a2])/6 + 
   (5*G[1, (1 + a1)^(-1)])/6 - (5*G[a1, a2])/3 + G[a1^2/(1 + a1), a2]/3, 
  (23*Pi^2)/36 - (2*I)*Pi*G[-1, a2] + I*Pi*G[1, (1 + a1)^(-1)] + 
   (10*G[-1, a2]*G[1, (1 + a1)^(-1)])/3 - (3*I)*Pi*G[a1, a2] + 
   (2*G[1, (1 + a1)^(-1)]*G[a1, a2])/3 + I*Pi*G[a1^2/(1 + a1), a2] + 
   (5*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a2])/3 - (14*G[-1, -1, a2])/3 - 
   4*G[-1, a1, a2] + (4*G[-1, a1^2/(1 + a1), a2])/3 - (8*G[0, -1, a2])/3 - 
   (8*G[0, a1, a2])/3 + (2*G[1, 1, (1 + a1)^(-1)])/3 - 
   (8*G[-1 + a1, -1, a2])/3 - (8*G[-1 + a1, a1, a2])/3 - 4*G[a1, -1, a2] + 
   (4*G[a1, a1, a2])/3 - (7*G[a1, a1^2/(1 + a1), a2])/3 + 
   (4*G[a1^2/(1 + a1), -1, a2])/3 - (7*G[a1^2/(1 + a1), a1, a2])/3 + 
   (8*G[a1^2/(1 + a1), a1^2/(1 + a1), a2])/3, 
  (I/2)*Pi^3 + (23*Pi^2*G[-1, a2])/9 - (8*Pi^2*G[1, (1 + a1)^(-1)])/9 + 
   (3*I)*Pi*G[-1, a2]*G[1, (1 + a1)^(-1)] + (28*Pi^2*G[a1, a2])/9 + 
   I*Pi*G[1, (1 + a1)^(-1)]*G[a1, a2] - (13*Pi^2*G[a1^2/(1 + a1), a2])/18 + 
   (2*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a2] - 
   (3*I)*Pi*G[-1, -1, a2] + (35*G[1, (1 + a1)^(-1)]*G[-1, -1, a2])/3 - 
   (8*I)*Pi*G[-1, a1, a2] + 6*G[1, (1 + a1)^(-1)]*G[-1, a1, a2] + 
   (4*I)*Pi*G[-1, a1^2/(1 + a1), a2] + 
   (8*G[1, (1 + a1)^(-1)]*G[-1, a1^2/(1 + a1), a2])/3 - 
   (5*I)*Pi*G[0, -1, a2] + (5*G[1, (1 + a1)^(-1)]*G[0, -1, a2])/3 - 
   I*Pi*G[0, 1, (1 + a1)^(-1)] - 8*G[a1, a2]*G[0, 1, (1 + a1)^(-1)] + 
   8*G[a1^2/(1 + a1), a2]*G[0, 1, (1 + a1)^(-1)] - (7*I)*Pi*G[0, a1, a2] + 
   (5*G[1, (1 + a1)^(-1)]*G[0, a1, a2])/3 + I*Pi*G[0, a1^2/(1 + a1), a2] + 
   I*Pi*G[1, 1, (1 + a1)^(-1)] - (G[-1, a2]*G[1, 1, (1 + a1)^(-1)])/3 + 
   (34*G[a1, a2]*G[1, 1, (1 + a1)^(-1)])/3 - 
   (47*G[a1^2/(1 + a1), a2]*G[1, 1, (1 + a1)^(-1)])/3 - 
   (5*I)*Pi*G[-1 + a1, -1, a2] + (5*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2])/
    3 - (7*I)*Pi*G[-1 + a1, a1, a2] + 
   (5*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2])/3 + 
   I*Pi*G[-1 + a1, a1^2/(1 + a1), a2] - (7*I)*Pi*G[a1, -1, a2] + 
   5*G[1, (1 + a1)^(-1)]*G[a1, -1, a2] + (2*I)*Pi*G[a1, a1, a2] - 
   (G[1, (1 + a1)^(-1)]*G[a1, a1, a2])/3 - 
   (4*I)*Pi*G[a1, a1^2/(1 + a1), a2] + 
   (37*G[1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), a2])/3 + 
   (4*I)*Pi*G[a1^2/(1 + a1), -1, a2] + 
   (8*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), -1, a2])/3 - 
   (2*I)*Pi*G[a1^2/(1 + a1), a1, a2] + 
   (19*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1, a2])/3 + 
   (4*I)*Pi*G[a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   (41*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 - 
   (19*G[-1, -1, -1, a2])/3 - 12*G[-1, -1, a1, a2] + 
   (26*G[-1, -1, a1^2/(1 + a1), a2])/3 - (22*G[-1, 0, -1, a2])/3 - 
   (22*G[-1, 0, a1, a2])/3 - (22*G[-1, -1 + a1, -1, a2])/3 - 
   (22*G[-1, -1 + a1, a1, a2])/3 - 12*G[-1, a1, -1, a2] - 
   2*G[-1, a1, a1, a2] - 2*G[-1, a1, a1^2/(1 + a1), a2] + 
   (26*G[-1, a1^2/(1 + a1), -1, a2])/3 - 2*G[-1, a1^2/(1 + a1), a1, a2] + 
   (20*G[-1, a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 - (37*G[0, -1, -1, a2])/3 - 
   4*G[0, -1, a1, a2] - (10*G[0, -1, a1^2/(1 + a1), a2])/3 - 
   (10*G[0, 0, -1, a2])/3 - (10*G[0, 0, a1, a2])/3 + 
   3*G[0, 1, 1, (1 + a1)^(-1)] - (10*G[0, -1 + a1, -1, a2])/3 - 
   (10*G[0, -1 + a1, a1, a2])/3 - 4*G[0, a1, -1, a2] + 
   (25*G[0, a1, a1, a2])/3 - (16*G[0, a1, a1^2/(1 + a1), a2])/3 - 
   (10*G[0, a1^2/(1 + a1), -1, a2])/3 - (16*G[0, a1^2/(1 + a1), a1, a2])/3 + 
   G[0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 8*G[1, 0, 1, (1 + a1)^(-1)] - 
   (50*G[1, 1, 1, (1 + a1)^(-1)])/3 - (37*G[-1 + a1, -1, -1, a2])/3 - 
   4*G[-1 + a1, -1, a1, a2] - (10*G[-1 + a1, -1, a1^2/(1 + a1), a2])/3 - 
   (10*G[-1 + a1, 0, -1, a2])/3 - (10*G[-1 + a1, 0, a1, a2])/3 - 
   (10*G[-1 + a1, -1 + a1, -1, a2])/3 - (10*G[-1 + a1, -1 + a1, a1, a2])/3 - 
   4*G[-1 + a1, a1, -1, a2] + (25*G[-1 + a1, a1, a1, a2])/3 - 
   (16*G[-1 + a1, a1, a1^2/(1 + a1), a2])/3 - 
   (10*G[-1 + a1, a1^2/(1 + a1), -1, a2])/3 - 
   (16*G[-1 + a1, a1^2/(1 + a1), a1, a2])/3 + G[-1 + a1, a1^2/(1 + a1), 
    a1^2/(1 + a1), a2] - 12*G[a1, -1, -1, a2] - 3*G[a1, -1, a1, a2] - 
   2*G[a1, -1, a1^2/(1 + a1), a2] + G[a1, 0, -1, a2] + G[a1, 0, a1, a2] + 
   G[a1, -1 + a1, -1, a2] + G[a1, -1 + a1, a1, a2] - 3*G[a1, a1, -1, a2] - 
   (20*G[a1, a1, a1, a2])/3 + (5*G[a1, a1, a1^2/(1 + a1), a2])/3 - 
   2*G[a1, a1^2/(1 + a1), -1, a2] - (19*G[a1, a1^2/(1 + a1), a1, a2])/3 + 
   (25*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 + 
   (26*G[a1^2/(1 + a1), -1, -1, a2])/3 - 2*G[a1^2/(1 + a1), -1, a1, a2] + 
   (20*G[a1^2/(1 + a1), -1, a1^2/(1 + a1), a2])/3 - 
   (10*G[a1^2/(1 + a1), 0, -1, a2])/3 - (10*G[a1^2/(1 + a1), 0, a1, a2])/3 - 
   (10*G[a1^2/(1 + a1), -1 + a1, -1, a2])/3 - 
   (10*G[a1^2/(1 + a1), -1 + a1, a1, a2])/3 - 
   2*G[a1^2/(1 + a1), a1, -1, a2] - (13*G[a1^2/(1 + a1), a1, a1, a2])/3 + 
   (13*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), a2])/3 + 
   (20*G[a1^2/(1 + a1), a1^2/(1 + a1), -1, a2])/3 + 
   (37*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a2])/3 - 
   (29*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 + 
   (17*Zeta[3])/3, (-11*Pi^4)/60 + (2*I)*Pi^3*G[-1, a2] + 
   (I/3)*Pi^3*G[1/2, (1 + a1)^(-1)] - ((4*I)/3)*Pi^3*G[1, (1 + a1)^(-1)] - 
   (26*Pi^2*G[-1, a2]*G[1, (1 + a1)^(-1)])/9 + (I/3)*Pi^3*G[-1 + a1, a2] + 
   ((10*I)/3)*Pi^3*G[a1, a2] - (7*Pi^2*G[1, (1 + a1)^(-1)]*G[a1, a2])/9 - 
   ((5*I)/3)*Pi^3*G[a1^2/(1 + a1), a2] - 
   (25*Pi^2*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a2])/9 + 
   (28*Pi^2*G[-1, -1, a2])/9 + I*Pi*G[1, (1 + a1)^(-1)]*G[-1, -1, a2] + 
   12*Pi^2*G[-1, a1, a2] + (14*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1, a1, a2] - 
   (2*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1, -(1 + a1)^(-1), a2] - 
   (53*Pi^2*G[-1, a1^2/(1 + a1), a2])/9 - (6*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[-1, a1^2/(1 + a1), a2] + (64*Pi^2*G[0, -1, a2])/9 + 
   (3*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, -1, a2] + 
   2*Pi^2*G[0, 1, (1 + a1)^(-1)] - (2*I)*Pi*G[-1, a2]*
    G[0, 1, (1 + a1)^(-1)] + (4*I)*Pi*G[-1 + a1, a2]*G[0, 1, (1 + a1)^(-1)] - 
   (22*I)*Pi*G[a1, a2]*G[0, 1, (1 + a1)^(-1)] + 
   (14*I)*Pi*G[a1^2/(1 + a1), a2]*G[0, 1, (1 + a1)^(-1)] + 
   8*G[-1, -1, a2]*G[0, 1, (1 + a1)^(-1)] + 2*G[-1, a1, a2]*
    G[0, 1, (1 + a1)^(-1)] + 14*G[-1, a1^2/(1 + a1), a2]*
    G[0, 1, (1 + a1)^(-1)] - 8*G[0, -1, a2]*G[0, 1, (1 + a1)^(-1)] + 
   (37*Pi^2*G[0, a1, a2])/9 + (5*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, a1, a2] - 
   28*G[0, 1, (1 + a1)^(-1)]*G[0, a1, a2] + (5*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[0, -(1 + a1)^(-1), a2] + (3*Pi^2*G[0, a1^2/(1 + a1), a2])/2 + 
   (2*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a2] + 
   12*G[0, 1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a2] - 
   (13*Pi^2*G[1, 1, (1 + a1)^(-1)])/9 + (3*I)*Pi*G[-1, a2]*
    G[1, 1, (1 + a1)^(-1)] - (4*I)*Pi*G[-1 + a1, a2]*G[1, 1, (1 + a1)^(-1)] + 
   (21*I)*Pi*G[a1, a2]*G[1, 1, (1 + a1)^(-1)] - 
   (26*I)*Pi*G[a1^2/(1 + a1), a2]*G[1, 1, (1 + a1)^(-1)] - 
   (65*G[-1, -1, a2]*G[1, 1, (1 + a1)^(-1)])/3 + 
   6*G[-1, a1, a2]*G[1, 1, (1 + a1)^(-1)] + 2*G[-1, -(1 + a1)^(-1), a2]*
    G[1, 1, (1 + a1)^(-1)] - (110*G[-1, a1^2/(1 + a1), a2]*
     G[1, 1, (1 + a1)^(-1)])/3 + (61*G[0, -1, a2]*G[1, 1, (1 + a1)^(-1)])/3 + 
   (43*G[0, a1, a2]*G[1, 1, (1 + a1)^(-1)])/3 - 5*G[0, -(1 + a1)^(-1), a2]*
    G[1, 1, (1 + a1)^(-1)] + (64*Pi^2*G[-1 + a1, -1, a2])/9 + 
   (3*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] - 
   8*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] + 
   (61*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2])/3 + 
   (37*Pi^2*G[-1 + a1, a1, a2])/9 + (5*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1, a2] - 28*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] + 
   (43*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2])/3 + 
   (5*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, -(1 + a1)^(-1), a2] - 
   5*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, -(1 + a1)^(-1), a2] + 
   (3*Pi^2*G[-1 + a1, a1^2/(1 + a1), a2])/2 + (2*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), a2] + 12*G[0, 1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), a2] + (25*Pi^2*G[a1, -1, a2])/3 + 
   I*Pi*G[1, (1 + a1)^(-1)]*G[a1, -1, a2] - 6*G[0, 1, (1 + a1)^(-1)]*
    G[a1, -1, a2] + 13*G[1, 1, (1 + a1)^(-1)]*G[a1, -1, a2] - 
   (8*Pi^2*G[a1, a1, a2])/9 + 9*G[0, 1, (1 + a1)^(-1)]*G[a1, a1, a2] - 
   (20*G[1, 1, (1 + a1)^(-1)]*G[a1, a1, a2])/3 + 
   (38*Pi^2*G[a1, a1^2/(1 + a1), a2])/9 + (22*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[a1, a1^2/(1 + a1), a2] + 11*G[0, 1, (1 + a1)^(-1)]*
    G[a1, a1^2/(1 + a1), a2] - (175*G[1, 1, (1 + a1)^(-1)]*
     G[a1, a1^2/(1 + a1), a2])/3 - (53*Pi^2*G[a1^2/(1 + a1), -1, a2])/9 - 
   (6*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), -1, a2] + 
   14*G[0, 1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), -1, a2] - 
   (110*G[1, 1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), -1, a2])/3 + 
   (50*Pi^2*G[a1^2/(1 + a1), a1, a2])/9 + (10*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[a1^2/(1 + a1), a1, a2] + 21*G[0, 1, (1 + a1)^(-1)]*
    G[a1^2/(1 + a1), a1, a2] - (76*G[1, 1, (1 + a1)^(-1)]*
     G[a1^2/(1 + a1), a1, a2])/3 - 
   (64*Pi^2*G[a1^2/(1 + a1), a1^2/(1 + a1), a2])/9 - 
   (28*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   25*G[0, 1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   (191*G[1, 1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 - 
   (3*I)*Pi*G[-1, -1, -1, a2] + (49*G[1, (1 + a1)^(-1)]*G[-1, -1, -1, a2])/
    3 - (14*I)*Pi*G[-1, -1, a1, a2] + 28*G[1, (1 + a1)^(-1)]*
    G[-1, -1, a1, a2] + (6*I)*Pi*G[-1, -1, a1^2/(1 + a1), a2] - 
   (62*G[1, (1 + a1)^(-1)]*G[-1, -1, a1^2/(1 + a1), a2])/3 - 
   (2*I)*Pi*G[-1, 0, -1, a2] + (34*G[1, (1 + a1)^(-1)]*G[-1, 0, -1, a2])/3 - 
   (22*I)*Pi*G[-1, 0, a1, a2] + (34*G[1, (1 + a1)^(-1)]*G[-1, 0, a1, a2])/3 + 
   (10*I)*Pi*G[-1, 0, a1^2/(1 + a1), a2] - (2*I)*Pi*G[-1, -1 + a1, -1, a2] + 
   (34*G[1, (1 + a1)^(-1)]*G[-1, -1 + a1, -1, a2])/3 - 
   (22*I)*Pi*G[-1, -1 + a1, a1, a2] + 
   (34*G[1, (1 + a1)^(-1)]*G[-1, -1 + a1, a1, a2])/3 + 
   (10*I)*Pi*G[-1, -1 + a1, a1^2/(1 + a1), a2] - 
   (20*I)*Pi*G[-1, a1, -1, a2] + 36*G[1, (1 + a1)^(-1)]*G[-1, a1, -1, a2] - 
   (10*I)*Pi*G[-1, a1, a1, a2] + (2*I)*Pi*G[-1, a1, a1^2/(1 + a1), a2] + 
   20*G[1, (1 + a1)^(-1)]*G[-1, a1, a1^2/(1 + a1), a2] + 
   (2*I)*Pi*G[-1, -(1 + a1)^(-1), -1, a2] - 2*G[1, (1 + a1)^(-1)]*
    G[-1, -(1 + a1)^(-1), -1, a2] + (6*I)*Pi*G[-1, a1^2/(1 + a1), -1, a2] - 
   (62*G[1, (1 + a1)^(-1)]*G[-1, a1^2/(1 + a1), -1, a2])/3 + 
   (16*I)*Pi*G[-1, a1^2/(1 + a1), a1, a2] + 14*G[1, (1 + a1)^(-1)]*
    G[-1, a1^2/(1 + a1), a1, a2] - (8*I)*Pi*G[-1, a1^2/(1 + a1), 
     a1^2/(1 + a1), a2] - (128*G[1, (1 + a1)^(-1)]*G[-1, a1^2/(1 + a1), 
      a1^2/(1 + a1), a2])/3 - (9*I)*Pi*G[0, -1, -1, a2] + 
   (67*G[1, (1 + a1)^(-1)]*G[0, -1, -1, a2])/3 - (18*I)*Pi*G[0, -1, a1, a2] + 
   4*G[1, (1 + a1)^(-1)]*G[0, -1, a1, a2] + 
   (6*I)*Pi*G[0, -1, a1^2/(1 + a1), a2] + 
   (70*G[1, (1 + a1)^(-1)]*G[0, -1, a1^2/(1 + a1), a2])/3 - 
   (15*I)*Pi*G[0, 0, -1, a2] + (G[1, (1 + a1)^(-1)]*G[0, 0, -1, a2])/3 - 
   (6*I)*Pi*G[0, 0, 1, (1 + a1)^(-1)] - 4*G[-1 + a1, a2]*
    G[0, 0, 1, (1 + a1)^(-1)] - 12*G[a1, a2]*G[0, 0, 1, (1 + a1)^(-1)] + 
   16*G[a1^2/(1 + a1), a2]*G[0, 0, 1, (1 + a1)^(-1)] - 
   (21*I)*Pi*G[0, 0, a1, a2] + (G[1, (1 + a1)^(-1)]*G[0, 0, a1, a2])/3 + 
   (3*I)*Pi*G[0, 0, a1^2/(1 + a1), a2] + 
   (19*I)*Pi*G[0, 1, 1, (1 + a1)^(-1)] + 
   10*G[-1, a2]*G[0, 1, 1, (1 + a1)^(-1)] - 4*G[-1 + a1, a2]*
    G[0, 1, 1, (1 + a1)^(-1)] + 57*G[a1, a2]*G[0, 1, 1, (1 + a1)^(-1)] - 
   49*G[a1^2/(1 + a1), a2]*G[0, 1, 1, (1 + a1)^(-1)] - 
   (15*I)*Pi*G[0, -1 + a1, -1, a2] + 
   (G[1, (1 + a1)^(-1)]*G[0, -1 + a1, -1, a2])/3 - 
   (25*I)*Pi*G[0, -1 + a1, a1, a2] + 
   (G[1, (1 + a1)^(-1)]*G[0, -1 + a1, a1, a2])/3 + 
   (5*I)*Pi*G[0, -1 + a1, a1^2/(1 + a1), a2] - (15*I)*Pi*G[0, a1, -1, a2] - 
   9*G[1, (1 + a1)^(-1)]*G[0, a1, -1, a2] + (6*I)*Pi*G[0, a1, a1, a2] - 
   (16*G[1, (1 + a1)^(-1)]*G[0, a1, a1, a2])/3 - 
   (8*I)*Pi*G[0, a1, a1^2/(1 + a1), a2] + 
   (58*G[1, (1 + a1)^(-1)]*G[0, a1, a1^2/(1 + a1), a2])/3 - 
   (5*I)*Pi*G[0, -(1 + a1)^(-1), -1, a2] + 5*G[1, (1 + a1)^(-1)]*
    G[0, -(1 + a1)^(-1), -1, a2] + (6*I)*Pi*G[0, a1^2/(1 + a1), -1, a2] + 
   (70*G[1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), -1, a2])/3 + 
   (22*G[1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a1, a2])/3 + 
   (4*I)*Pi*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   2*G[1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   (4*I)*Pi*G[1/2, 0, 1, (1 + a1)^(-1)] - 
   (4*I)*Pi*G[1/2, 1, 1, (1 + a1)^(-1)] + 
   (10*I)*Pi*G[1, 0, 1, (1 + a1)^(-1)] + 
   22*G[-1, a2]*G[1, 0, 1, (1 + a1)^(-1)] + 4*G[-1 + a1, a2]*
    G[1, 0, 1, (1 + a1)^(-1)] + 25*G[a1, a2]*G[1, 0, 1, (1 + a1)^(-1)] - 
   27*G[a1^2/(1 + a1), a2]*G[1, 0, 1, (1 + a1)^(-1)] - 
   (23*I)*Pi*G[1, 1, 1, (1 + a1)^(-1)] - 
   (119*G[-1, a2]*G[1, 1, 1, (1 + a1)^(-1)])/3 + 
   4*G[-1 + a1, a2]*G[1, 1, 1, (1 + a1)^(-1)] - 
   (238*G[a1, a2]*G[1, 1, 1, (1 + a1)^(-1)])/3 + 
   (269*G[a1^2/(1 + a1), a2]*G[1, 1, 1, (1 + a1)^(-1)])/3 - 
   (9*I)*Pi*G[-1 + a1, -1, -1, a2] + 
   (67*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, -1, a2])/3 - 
   (18*I)*Pi*G[-1 + a1, -1, a1, a2] + 4*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -1, a1, a2] + (6*I)*Pi*G[-1 + a1, -1, a1^2/(1 + a1), a2] + 
   (70*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, a1^2/(1 + a1), a2])/3 - 
   (15*I)*Pi*G[-1 + a1, 0, -1, a2] + 
   (G[1, (1 + a1)^(-1)]*G[-1 + a1, 0, -1, a2])/3 - 
   (25*I)*Pi*G[-1 + a1, 0, a1, a2] + 
   (G[1, (1 + a1)^(-1)]*G[-1 + a1, 0, a1, a2])/3 + 
   (5*I)*Pi*G[-1 + a1, 0, a1^2/(1 + a1), a2] - 
   (15*I)*Pi*G[-1 + a1, -1 + a1, -1, a2] + 
   (G[1, (1 + a1)^(-1)]*G[-1 + a1, -1 + a1, -1, a2])/3 - 
   (21*I)*Pi*G[-1 + a1, -1 + a1, a1, a2] + 
   (G[1, (1 + a1)^(-1)]*G[-1 + a1, -1 + a1, a1, a2])/3 + 
   (3*I)*Pi*G[-1 + a1, -1 + a1, a1^2/(1 + a1), a2] - 
   (15*I)*Pi*G[-1 + a1, a1, -1, a2] - 9*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1, -1, a2] + (6*I)*Pi*G[-1 + a1, a1, a1, a2] - 
   (16*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a1, a2])/3 - 
   (8*I)*Pi*G[-1 + a1, a1, a1^2/(1 + a1), a2] + 
   (58*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a1^2/(1 + a1), a2])/3 - 
   (5*I)*Pi*G[-1 + a1, -(1 + a1)^(-1), -1, a2] + 
   5*G[1, (1 + a1)^(-1)]*G[-1 + a1, -(1 + a1)^(-1), -1, a2] + 
   (6*I)*Pi*G[-1 + a1, a1^2/(1 + a1), -1, a2] + 
   (70*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1^2/(1 + a1), -1, a2])/3 + 
   (22*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1^2/(1 + a1), a1, a2])/3 + 
   (4*I)*Pi*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   2*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   (13*I)*Pi*G[a1, -1, -1, a2] + 19*G[1, (1 + a1)^(-1)]*G[a1, -1, -1, a2] - 
   (24*I)*Pi*G[a1, -1, a1, a2] + 10*G[1, (1 + a1)^(-1)]*G[a1, -1, a1, a2] + 
   (6*I)*Pi*G[a1, -1, a1^2/(1 + a1), a2] + 14*G[1, (1 + a1)^(-1)]*
    G[a1, -1, a1^2/(1 + a1), a2] - (6*I)*Pi*G[a1, 0, -1, a2] + 
   6*G[1, (1 + a1)^(-1)]*G[a1, 0, -1, a2] + (18*I)*Pi*G[a1, 0, a1, a2] + 
   6*G[1, (1 + a1)^(-1)]*G[a1, 0, a1, a2] - 
   (12*I)*Pi*G[a1, 0, a1^2/(1 + a1), a2] - (6*I)*Pi*G[a1, -1 + a1, -1, a2] + 
   6*G[1, (1 + a1)^(-1)]*G[a1, -1 + a1, -1, a2] + 
   (18*I)*Pi*G[a1, -1 + a1, a1, a2] + 6*G[1, (1 + a1)^(-1)]*
    G[a1, -1 + a1, a1, a2] - (12*I)*Pi*G[a1, -1 + a1, a1^2/(1 + a1), a2] - 
   (8*I)*Pi*G[a1, a1, -1, a2] + 2*G[1, (1 + a1)^(-1)]*G[a1, a1, -1, a2] - 
   (12*I)*Pi*G[a1, a1, a1, a2] - (G[1, (1 + a1)^(-1)]*G[a1, a1, a1, a2])/3 + 
   (2*I)*Pi*G[a1, a1, a1^2/(1 + a1), a2] - 
   (20*G[1, (1 + a1)^(-1)]*G[a1, a1, a1^2/(1 + a1), a2])/3 + 
   (6*I)*Pi*G[a1, a1^2/(1 + a1), -1, a2] + 14*G[1, (1 + a1)^(-1)]*
    G[a1, a1^2/(1 + a1), -1, a2] - (28*I)*Pi*G[a1, a1^2/(1 + a1), a1, a2] + 
   (52*G[1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), a1, a2])/3 + 
   (28*I)*Pi*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   (109*G[1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 + 
   (6*I)*Pi*G[a1^2/(1 + a1), -1, -1, a2] - 
   (62*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), -1, -1, a2])/3 + 
   (16*I)*Pi*G[a1^2/(1 + a1), -1, a1, a2] + 14*G[1, (1 + a1)^(-1)]*
    G[a1^2/(1 + a1), -1, a1, a2] - (8*I)*Pi*G[a1^2/(1 + a1), -1, 
     a1^2/(1 + a1), a2] - (128*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), -1, 
      a1^2/(1 + a1), a2])/3 + (10*I)*Pi*G[a1^2/(1 + a1), 0, -1, a2] + 
   (16*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), 0, -1, a2])/3 - 
   (6*I)*Pi*G[a1^2/(1 + a1), 0, a1, a2] + 
   (16*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), 0, a1, a2])/3 + 
   (8*I)*Pi*G[a1^2/(1 + a1), 0, a1^2/(1 + a1), a2] + 
   (10*I)*Pi*G[a1^2/(1 + a1), -1 + a1, -1, a2] + 
   (16*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), -1 + a1, -1, a2])/3 - 
   (6*I)*Pi*G[a1^2/(1 + a1), -1 + a1, a1, a2] + 
   (16*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), -1 + a1, a1, a2])/3 + 
   (8*I)*Pi*G[a1^2/(1 + a1), -1 + a1, a1^2/(1 + a1), a2] + 
   (6*I)*Pi*G[a1^2/(1 + a1), a1, -1, a2] + 26*G[1, (1 + a1)^(-1)]*
    G[a1^2/(1 + a1), a1, -1, a2] + 
   (31*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1, a1, a2])/3 + 
   (8*I)*Pi*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   (46*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), a2])/3 - 
   (8*I)*Pi*G[a1^2/(1 + a1), a1^2/(1 + a1), -1, a2] - 
   (128*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), -1, a2])/3 + 
   (28*I)*Pi*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] - 
   (76*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a2])/3 - 
   (32*I)*Pi*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   (107*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), 
      a2])/3 - (17*G[-1, -1, -1, -1, a2])/3 - 16*G[-1, -1, -1, a1, a2] + 
   (40*G[-1, -1, -1, a1^2/(1 + a1), a2])/3 - (32*G[-1, -1, 0, -1, a2])/3 - 
   (32*G[-1, -1, 0, a1, a2])/3 - (32*G[-1, -1, -1 + a1, -1, a2])/3 - 
   (32*G[-1, -1, -1 + a1, a1, a2])/3 - 16*G[-1, -1, a1, -1, a2] - 
   16*G[-1, -1, a1, a1, a2] + 14*G[-1, -1, a1, a1^2/(1 + a1), a2] + 
   (40*G[-1, -1, a1^2/(1 + a1), -1, a2])/3 + 
   22*G[-1, -1, a1^2/(1 + a1), a1, a2] - 
   (44*G[-1, -1, a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 - 
   (62*G[-1, 0, -1, -1, a2])/3 - 28*G[-1, 0, -1, a1, a2] + 
   (28*G[-1, 0, -1, a1^2/(1 + a1), a2])/3 - (32*G[-1, 0, 0, -1, a2])/3 - 
   (32*G[-1, 0, 0, a1, a2])/3 - (32*G[-1, 0, -1 + a1, -1, a2])/3 - 
   (32*G[-1, 0, -1 + a1, a1, a2])/3 - 28*G[-1, 0, a1, -1, a2] + 
   (14*G[-1, 0, a1, a1, a2])/3 - (32*G[-1, 0, a1, a1^2/(1 + a1), a2])/3 + 
   (28*G[-1, 0, a1^2/(1 + a1), -1, a2])/3 - 
   (32*G[-1, 0, a1^2/(1 + a1), a1, a2])/3 + 
   10*G[-1, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   (62*G[-1, -1 + a1, -1, -1, a2])/3 - 28*G[-1, -1 + a1, -1, a1, a2] + 
   (28*G[-1, -1 + a1, -1, a1^2/(1 + a1), a2])/3 - 
   (32*G[-1, -1 + a1, 0, -1, a2])/3 - (32*G[-1, -1 + a1, 0, a1, a2])/3 - 
   (32*G[-1, -1 + a1, -1 + a1, -1, a2])/3 - 
   (32*G[-1, -1 + a1, -1 + a1, a1, a2])/3 - 28*G[-1, -1 + a1, a1, -1, a2] + 
   (14*G[-1, -1 + a1, a1, a1, a2])/3 - 
   (32*G[-1, -1 + a1, a1, a1^2/(1 + a1), a2])/3 + 
   (28*G[-1, -1 + a1, a1^2/(1 + a1), -1, a2])/3 - 
   (32*G[-1, -1 + a1, a1^2/(1 + a1), a1, a2])/3 + 
   10*G[-1, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   14*G[-1, a1, -1, -1, a2] - 10*G[-1, a1, -1, a1, a2] + 
   16*G[-1, a1, -1, a1^2/(1 + a1), a2] - 22*G[-1, a1, 0, -1, a2] - 
   22*G[-1, a1, 0, a1, a2] - 22*G[-1, a1, -1 + a1, -1, a2] - 
   22*G[-1, a1, -1 + a1, a1, a2] - 10*G[-1, a1, a1, -1, a2] + 
   10*G[-1, a1, a1, a1, a2] - 10*G[-1, a1, a1, a1^2/(1 + a1), a2] + 
   16*G[-1, a1, a1^2/(1 + a1), -1, a2] - 8*G[-1, a1, a1^2/(1 + a1), a1, a2] + 
   22*G[-1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   2*G[-1, -(1 + a1)^(-1), -1, -1, a2] + 
   (40*G[-1, a1^2/(1 + a1), -1, -1, a2])/3 + 
   22*G[-1, a1^2/(1 + a1), -1, a1, a2] - 
   (44*G[-1, a1^2/(1 + a1), -1, a1^2/(1 + a1), a2])/3 + 
   (34*G[-1, a1^2/(1 + a1), 0, -1, a2])/3 + 
   (34*G[-1, a1^2/(1 + a1), 0, a1, a2])/3 + 
   (34*G[-1, a1^2/(1 + a1), -1 + a1, -1, a2])/3 + 
   (34*G[-1, a1^2/(1 + a1), -1 + a1, a1, a2])/3 + 
   22*G[-1, a1^2/(1 + a1), a1, -1, a2] - 
   24*G[-1, a1^2/(1 + a1), a1, a1, a2] + 
   30*G[-1, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   (44*G[-1, a1^2/(1 + a1), a1^2/(1 + a1), -1, a2])/3 + 
   44*G[-1, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] - 
   (152*G[-1, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 - 
   (59*G[0, -1, -1, -1, a2])/3 - 24*G[0, -1, -1, a1, a2] + 
   (40*G[0, -1, -1, a1^2/(1 + a1), a2])/3 - (56*G[0, -1, 0, -1, a2])/3 - 
   (56*G[0, -1, 0, a1, a2])/3 - (56*G[0, -1, -1 + a1, -1, a2])/3 - 
   (56*G[0, -1, -1 + a1, a1, a2])/3 - 24*G[0, -1, a1, -1, a2] + 
   8*G[0, -1, a1, a1, a2] - 14*G[0, -1, a1, a1^2/(1 + a1), a2] + 
   (40*G[0, -1, a1^2/(1 + a1), -1, a2])/3 - 
   22*G[0, -1, a1^2/(1 + a1), a1, a2] + 
   (88*G[0, -1, a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 - 
   (77*G[0, 0, -1, -1, a2])/3 + 4*G[0, 0, -1, a1, a2] - 
   (44*G[0, 0, -1, a1^2/(1 + a1), a2])/3 - (8*G[0, 0, 0, -1, a2])/3 - 
   (8*G[0, 0, 0, a1, a2])/3 + 10*G[0, 0, 1, 1, (1 + a1)^(-1)] - 
   (8*G[0, 0, -1 + a1, -1, a2])/3 - (8*G[0, 0, -1 + a1, a1, a2])/3 + 
   4*G[0, 0, a1, -1, a2] + (137*G[0, 0, a1, a1, a2])/3 - 
   (62*G[0, 0, a1, a1^2/(1 + a1), a2])/3 - 
   (44*G[0, 0, a1^2/(1 + a1), -1, a2])/3 - 
   (62*G[0, 0, a1^2/(1 + a1), a1, a2])/3 + 
   3*G[0, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   2*G[0, 1, 0, 1, (1 + a1)^(-1)] - 35*G[0, 1, 1, 1, (1 + a1)^(-1)] - 
   (77*G[0, -1 + a1, -1, -1, a2])/3 + 4*G[0, -1 + a1, -1, a1, a2] - 
   (44*G[0, -1 + a1, -1, a1^2/(1 + a1), a2])/3 - (8*G[0, -1 + a1, 0, -1, a2])/
    3 - (8*G[0, -1 + a1, 0, a1, a2])/3 - (8*G[0, -1 + a1, -1 + a1, -1, a2])/
    3 - (8*G[0, -1 + a1, -1 + a1, a1, a2])/3 + 4*G[0, -1 + a1, a1, -1, a2] + 
   (161*G[0, -1 + a1, a1, a1, a2])/3 - 
   (74*G[0, -1 + a1, a1, a1^2/(1 + a1), a2])/3 - 
   (44*G[0, -1 + a1, a1^2/(1 + a1), -1, a2])/3 - 
   (74*G[0, -1 + a1, a1^2/(1 + a1), a1, a2])/3 + 
   5*G[0, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   34*G[0, a1, -1, -1, a2] + 5*G[0, a1, -1, a1, a2] - 
   24*G[0, a1, -1, a1^2/(1 + a1), a2] + 31*G[0, a1, 0, -1, a2] + 
   31*G[0, a1, 0, a1, a2] + 31*G[0, a1, -1 + a1, -1, a2] + 
   31*G[0, a1, -1 + a1, a1, a2] + 5*G[0, a1, a1, -1, a2] - 
   (5*G[0, a1, a1, a1, a2])/3 + (2*G[0, a1, a1, a1^2/(1 + a1), a2])/3 - 
   24*G[0, a1, a1^2/(1 + a1), -1, a2] - (82*G[0, a1, a1^2/(1 + a1), a1, a2])/
    3 + (34*G[0, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 - 
   5*G[0, -(1 + a1)^(-1), -1, -1, a2] + (40*G[0, a1^2/(1 + a1), -1, -1, a2])/
    3 - 22*G[0, a1^2/(1 + a1), -1, a1, a2] + 
   (88*G[0, a1^2/(1 + a1), -1, a1^2/(1 + a1), a2])/3 - 
   (74*G[0, a1^2/(1 + a1), 0, -1, a2])/3 - 
   (74*G[0, a1^2/(1 + a1), 0, a1, a2])/3 - 
   (74*G[0, a1^2/(1 + a1), -1 + a1, -1, a2])/3 - 
   (74*G[0, a1^2/(1 + a1), -1 + a1, a1, a2])/3 - 
   22*G[0, a1^2/(1 + a1), a1, -1, a2] - (88*G[0, a1^2/(1 + a1), a1, a1, a2])/
    3 + (22*G[0, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2])/3 + 
   (88*G[0, a1^2/(1 + a1), a1^2/(1 + a1), -1, a2])/3 + 
   (58*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2])/3 + 
   6*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   4*G[1/2, 0, 0, 1, (1 + a1)^(-1)] - 4*G[1/2, 0, 1, 1, (1 + a1)^(-1)] + 
   4*G[1/2, 1, 0, 1, (1 + a1)^(-1)] + 4*G[1/2, 1, 1, 1, (1 + a1)^(-1)] + 
   12*G[1, 0, 0, 1, (1 + a1)^(-1)] - 49*G[1, 0, 1, 1, (1 + a1)^(-1)] - 
   41*G[1, 1, 0, 1, (1 + a1)^(-1)] + (338*G[1, 1, 1, 1, (1 + a1)^(-1)])/3 - 
   (59*G[-1 + a1, -1, -1, -1, a2])/3 - 24*G[-1 + a1, -1, -1, a1, a2] + 
   (40*G[-1 + a1, -1, -1, a1^2/(1 + a1), a2])/3 - 
   (56*G[-1 + a1, -1, 0, -1, a2])/3 - (56*G[-1 + a1, -1, 0, a1, a2])/3 - 
   (56*G[-1 + a1, -1, -1 + a1, -1, a2])/3 - 
   (56*G[-1 + a1, -1, -1 + a1, a1, a2])/3 - 24*G[-1 + a1, -1, a1, -1, a2] + 
   8*G[-1 + a1, -1, a1, a1, a2] - 14*G[-1 + a1, -1, a1, a1^2/(1 + a1), a2] + 
   (40*G[-1 + a1, -1, a1^2/(1 + a1), -1, a2])/3 - 
   22*G[-1 + a1, -1, a1^2/(1 + a1), a1, a2] + 
   (88*G[-1 + a1, -1, a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 - 
   (77*G[-1 + a1, 0, -1, -1, a2])/3 + 4*G[-1 + a1, 0, -1, a1, a2] - 
   (44*G[-1 + a1, 0, -1, a1^2/(1 + a1), a2])/3 - (8*G[-1 + a1, 0, 0, -1, a2])/
    3 - (8*G[-1 + a1, 0, 0, a1, a2])/3 - (8*G[-1 + a1, 0, -1 + a1, -1, a2])/
    3 - (8*G[-1 + a1, 0, -1 + a1, a1, a2])/3 + 4*G[-1 + a1, 0, a1, -1, a2] + 
   (161*G[-1 + a1, 0, a1, a1, a2])/3 - 
   (74*G[-1 + a1, 0, a1, a1^2/(1 + a1), a2])/3 - 
   (44*G[-1 + a1, 0, a1^2/(1 + a1), -1, a2])/3 - 
   (74*G[-1 + a1, 0, a1^2/(1 + a1), a1, a2])/3 + 
   5*G[-1 + a1, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   (77*G[-1 + a1, -1 + a1, -1, -1, a2])/3 + 
   4*G[-1 + a1, -1 + a1, -1, a1, a2] - 
   (44*G[-1 + a1, -1 + a1, -1, a1^2/(1 + a1), a2])/3 - 
   (8*G[-1 + a1, -1 + a1, 0, -1, a2])/3 - (8*G[-1 + a1, -1 + a1, 0, a1, a2])/
    3 - (8*G[-1 + a1, -1 + a1, -1 + a1, -1, a2])/3 - 
   (8*G[-1 + a1, -1 + a1, -1 + a1, a1, a2])/3 + 
   4*G[-1 + a1, -1 + a1, a1, -1, a2] + (137*G[-1 + a1, -1 + a1, a1, a1, a2])/
    3 - (62*G[-1 + a1, -1 + a1, a1, a1^2/(1 + a1), a2])/3 - 
   (44*G[-1 + a1, -1 + a1, a1^2/(1 + a1), -1, a2])/3 - 
   (62*G[-1 + a1, -1 + a1, a1^2/(1 + a1), a1, a2])/3 + 
   3*G[-1 + a1, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   34*G[-1 + a1, a1, -1, -1, a2] + 5*G[-1 + a1, a1, -1, a1, a2] - 
   24*G[-1 + a1, a1, -1, a1^2/(1 + a1), a2] + 31*G[-1 + a1, a1, 0, -1, a2] + 
   31*G[-1 + a1, a1, 0, a1, a2] + 31*G[-1 + a1, a1, -1 + a1, -1, a2] + 
   31*G[-1 + a1, a1, -1 + a1, a1, a2] + 5*G[-1 + a1, a1, a1, -1, a2] - 
   (5*G[-1 + a1, a1, a1, a1, a2])/3 + 
   (2*G[-1 + a1, a1, a1, a1^2/(1 + a1), a2])/3 - 
   24*G[-1 + a1, a1, a1^2/(1 + a1), -1, a2] - 
   (82*G[-1 + a1, a1, a1^2/(1 + a1), a1, a2])/3 + 
   (34*G[-1 + a1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 - 
   5*G[-1 + a1, -(1 + a1)^(-1), -1, -1, a2] + 
   (40*G[-1 + a1, a1^2/(1 + a1), -1, -1, a2])/3 - 
   22*G[-1 + a1, a1^2/(1 + a1), -1, a1, a2] + 
   (88*G[-1 + a1, a1^2/(1 + a1), -1, a1^2/(1 + a1), a2])/3 - 
   (74*G[-1 + a1, a1^2/(1 + a1), 0, -1, a2])/3 - 
   (74*G[-1 + a1, a1^2/(1 + a1), 0, a1, a2])/3 - 
   (74*G[-1 + a1, a1^2/(1 + a1), -1 + a1, -1, a2])/3 - 
   (74*G[-1 + a1, a1^2/(1 + a1), -1 + a1, a1, a2])/3 - 
   22*G[-1 + a1, a1^2/(1 + a1), a1, -1, a2] - 
   (88*G[-1 + a1, a1^2/(1 + a1), a1, a1, a2])/3 + 
   (22*G[-1 + a1, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2])/3 + 
   (88*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), -1, a2])/3 + 
   (58*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2])/3 + 
   6*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   24*G[a1, -1, -1, -1, a2] - 17*G[a1, -1, -1, a1, a2] + 
   6*G[a1, -1, -1, a1^2/(1 + a1), a2] - 9*G[a1, -1, 0, -1, a2] - 
   9*G[a1, -1, 0, a1, a2] - 9*G[a1, -1, -1 + a1, -1, a2] - 
   9*G[a1, -1, -1 + a1, a1, a2] - 17*G[a1, -1, a1, -1, a2] + 
   21*G[a1, -1, a1, a1, a2] - 14*G[a1, -1, a1, a1^2/(1 + a1), a2] + 
   6*G[a1, -1, a1^2/(1 + a1), -1, a2] - 20*G[a1, -1, a1^2/(1 + a1), a1, a2] + 
   20*G[a1, -1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 5*G[a1, 0, -1, -1, a2] + 
   G[a1, 0, -1, a1, a2] + 3*G[a1, 0, 0, -1, a2] + 3*G[a1, 0, 0, a1, a2] + 
   3*G[a1, 0, -1 + a1, -1, a2] + 3*G[a1, 0, -1 + a1, a1, a2] + 
   G[a1, 0, a1, -1, a2] - 41*G[a1, 0, a1, a1, a2] + 
   24*G[a1, 0, a1, a1^2/(1 + a1), a2] + 24*G[a1, 0, a1^2/(1 + a1), a1, a2] - 
   12*G[a1, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   5*G[a1, -1 + a1, -1, -1, a2] + G[a1, -1 + a1, -1, a1, a2] + 
   3*G[a1, -1 + a1, 0, -1, a2] + 3*G[a1, -1 + a1, 0, a1, a2] + 
   3*G[a1, -1 + a1, -1 + a1, -1, a2] + 3*G[a1, -1 + a1, -1 + a1, a1, a2] + 
   G[a1, -1 + a1, a1, -1, a2] - 41*G[a1, -1 + a1, a1, a1, a2] + 
   24*G[a1, -1 + a1, a1, a1^2/(1 + a1), a2] + 
   24*G[a1, -1 + a1, a1^2/(1 + a1), a1, a2] - 
   12*G[a1, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   9*G[a1, a1, -1, -1, a2] + 5*G[a1, a1, -1, a1, a2] - 
   6*G[a1, a1, -1, a1^2/(1 + a1), a2] - 19*G[a1, a1, 0, -1, a2] - 
   19*G[a1, a1, 0, a1, a2] - 19*G[a1, a1, -1 + a1, -1, a2] - 
   19*G[a1, a1, -1 + a1, a1, a2] + 5*G[a1, a1, a1, -1, a2] + 
   (88*G[a1, a1, a1, a1, a2])/3 - (37*G[a1, a1, a1, a1^2/(1 + a1), a2])/3 - 
   6*G[a1, a1, a1^2/(1 + a1), -1, a2] - (10*G[a1, a1, a1^2/(1 + a1), a1, a2])/
    3 - (14*G[a1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 + 
   6*G[a1, a1^2/(1 + a1), -1, -1, a2] - 20*G[a1, a1^2/(1 + a1), -1, a1, a2] + 
   20*G[a1, a1^2/(1 + a1), -1, a1^2/(1 + a1), a2] + 
   8*G[a1, a1^2/(1 + a1), 0, -1, a2] + 8*G[a1, a1^2/(1 + a1), 0, a1, a2] + 
   8*G[a1, a1^2/(1 + a1), -1 + a1, -1, a2] + 
   8*G[a1, a1^2/(1 + a1), -1 + a1, a1, a2] - 
   20*G[a1, a1^2/(1 + a1), a1, -1, a2] + 
   (56*G[a1, a1^2/(1 + a1), a1, a1, a2])/3 - 
   (32*G[a1, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2])/3 + 
   20*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), -1, a2] + 
   G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2]/3 - 
   (25*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 + 
   (40*G[a1^2/(1 + a1), -1, -1, -1, a2])/3 + 
   22*G[a1^2/(1 + a1), -1, -1, a1, a2] - 
   (44*G[a1^2/(1 + a1), -1, -1, a1^2/(1 + a1), a2])/3 + 
   (34*G[a1^2/(1 + a1), -1, 0, -1, a2])/3 + 
   (34*G[a1^2/(1 + a1), -1, 0, a1, a2])/3 + 
   (34*G[a1^2/(1 + a1), -1, -1 + a1, -1, a2])/3 + 
   (34*G[a1^2/(1 + a1), -1, -1 + a1, a1, a2])/3 + 
   22*G[a1^2/(1 + a1), -1, a1, -1, a2] - 
   24*G[a1^2/(1 + a1), -1, a1, a1, a2] + 
   30*G[a1^2/(1 + a1), -1, a1, a1^2/(1 + a1), a2] - 
   (44*G[a1^2/(1 + a1), -1, a1^2/(1 + a1), -1, a2])/3 + 
   44*G[a1^2/(1 + a1), -1, a1^2/(1 + a1), a1, a2] - 
   (152*G[a1^2/(1 + a1), -1, a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 + 
   (10*G[a1^2/(1 + a1), 0, -1, -1, a2])/3 - 
   22*G[a1^2/(1 + a1), 0, -1, a1, a2] + 
   (46*G[a1^2/(1 + a1), 0, -1, a1^2/(1 + a1), a2])/3 - 
   (20*G[a1^2/(1 + a1), 0, 0, -1, a2])/3 - 
   (20*G[a1^2/(1 + a1), 0, 0, a1, a2])/3 - 
   (20*G[a1^2/(1 + a1), 0, -1 + a1, -1, a2])/3 - 
   (20*G[a1^2/(1 + a1), 0, -1 + a1, a1, a2])/3 - 
   22*G[a1^2/(1 + a1), 0, a1, -1, a2] - (46*G[a1^2/(1 + a1), 0, a1, a1, a2])/
    3 - (2*G[a1^2/(1 + a1), 0, a1, a1^2/(1 + a1), a2])/3 + 
   (46*G[a1^2/(1 + a1), 0, a1^2/(1 + a1), -1, a2])/3 - 
   (2*G[a1^2/(1 + a1), 0, a1^2/(1 + a1), a1, a2])/3 + 
   8*G[a1^2/(1 + a1), 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   (10*G[a1^2/(1 + a1), -1 + a1, -1, -1, a2])/3 - 
   22*G[a1^2/(1 + a1), -1 + a1, -1, a1, a2] + 
   (46*G[a1^2/(1 + a1), -1 + a1, -1, a1^2/(1 + a1), a2])/3 - 
   (20*G[a1^2/(1 + a1), -1 + a1, 0, -1, a2])/3 - 
   (20*G[a1^2/(1 + a1), -1 + a1, 0, a1, a2])/3 - 
   (20*G[a1^2/(1 + a1), -1 + a1, -1 + a1, -1, a2])/3 - 
   (20*G[a1^2/(1 + a1), -1 + a1, -1 + a1, a1, a2])/3 - 
   22*G[a1^2/(1 + a1), -1 + a1, a1, -1, a2] - 
   (46*G[a1^2/(1 + a1), -1 + a1, a1, a1, a2])/3 - 
   (2*G[a1^2/(1 + a1), -1 + a1, a1, a1^2/(1 + a1), a2])/3 + 
   (46*G[a1^2/(1 + a1), -1 + a1, a1^2/(1 + a1), -1, a2])/3 - 
   (2*G[a1^2/(1 + a1), -1 + a1, a1^2/(1 + a1), a1, a2])/3 + 
   8*G[a1^2/(1 + a1), -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   24*G[a1^2/(1 + a1), a1, -1, -1, a2] - 
   14*G[a1^2/(1 + a1), a1, -1, a1, a2] + 
   32*G[a1^2/(1 + a1), a1, -1, a1^2/(1 + a1), a2] - 
   18*G[a1^2/(1 + a1), a1, 0, -1, a2] - 18*G[a1^2/(1 + a1), a1, 0, a1, a2] - 
   18*G[a1^2/(1 + a1), a1, -1 + a1, -1, a2] - 
   18*G[a1^2/(1 + a1), a1, -1 + a1, a1, a2] - 
   14*G[a1^2/(1 + a1), a1, a1, -1, a2] - 
   (73*G[a1^2/(1 + a1), a1, a1, a1, a2])/3 + 
   (31*G[a1^2/(1 + a1), a1, a1, a1^2/(1 + a1), a2])/3 + 
   32*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), -1, a2] + 
   (94*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), a1, a2])/3 - 
   (22*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 - 
   (44*G[a1^2/(1 + a1), a1^2/(1 + a1), -1, -1, a2])/3 + 
   44*G[a1^2/(1 + a1), a1^2/(1 + a1), -1, a1, a2] - 
   (152*G[a1^2/(1 + a1), a1^2/(1 + a1), -1, a1^2/(1 + a1), a2])/3 + 
   (52*G[a1^2/(1 + a1), a1^2/(1 + a1), 0, -1, a2])/3 + 
   (52*G[a1^2/(1 + a1), a1^2/(1 + a1), 0, a1, a2])/3 + 
   (52*G[a1^2/(1 + a1), a1^2/(1 + a1), -1 + a1, -1, a2])/3 + 
   (52*G[a1^2/(1 + a1), a1^2/(1 + a1), -1 + a1, a1, a2])/3 + 
   44*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, -1, a2] + 
   (40*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a1, a2])/3 + 
   (8*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a1^2/(1 + a1), a2])/3 - 
   (152*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), -1, a2])/3 - 
   (67*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a1, a2])/3 + 
   (11*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 + 
   (5*I)*Pi*Zeta[3] + (68*G[-1, a2]*Zeta[3])/3 - 
   2*G[1/2, (1 + a1)^(-1)]*Zeta[3] + (22*G[1, (1 + a1)^(-1)]*Zeta[3])/3 - 
   2*G[-1 + a1, a2]*Zeta[3] + (16*G[a1, a2]*Zeta[3])/3 + 
   (43*G[a1^2/(1 + a1), a2]*Zeta[3])/3}, 
 {0, -1/2*G[1, (1 + a1)^(-1)] + G[a1, a2]/2 - G[a1^2/(1 + a1), a2]/2, 
  (-I)*Pi*G[1, (1 + a1)^(-1)] + I*Pi*G[a1, a2] - I*Pi*G[a1^2/(1 + a1), a2] + 
   (3*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a2])/2 - 
   G[0, 1, (1 + a1)^(-1)]/2 + (5*G[1, 1, (1 + a1)^(-1)])/2 - 
   2*G[a1, a1, a2] + G[a1, a1^2/(1 + a1), a2] + G[a1^2/(1 + a1), a1, a2]/2 + 
   G[a1^2/(1 + a1), a1^2/(1 + a1), a2]/2, (4*Pi^2*G[1, (1 + a1)^(-1)])/3 - 
   (Pi^2*G[a1, a2])/3 + I*Pi*G[1, (1 + a1)^(-1)]*G[a1, a2] - 
   I*Pi*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), a2] + 
   (5*Pi^2*G[a1^2/(1 + a1), a2])/6 + (2*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[a1^2/(1 + a1), a2] - I*Pi*G[0, -1, a2] + G[1, (1 + a1)^(-1)]*
    G[0, -1, a2] - (2*I)*Pi*G[0, 1, (1 + a1)^(-1)] + 
   7*G[a1, a2]*G[0, 1, (1 + a1)^(-1)] - 
   (5*G[a1^2/(1 + a1), a2]*G[0, 1, (1 + a1)^(-1)])/2 + I*Pi*G[0, a1, a2] + 
   G[1, (1 + a1)^(-1)]*G[0, a1, a2] - I*Pi*G[0, a1^2/(1 + a1), a2] + 
   (5*I)*Pi*G[1, 1, (1 + a1)^(-1)] - 3*G[a1, a2]*G[1, 1, (1 + a1)^(-1)] + 
   G[-(1 + a1)^(-1), a2]*G[1, 1, (1 + a1)^(-1)] - 
   (9*G[a1^2/(1 + a1), a2]*G[1, 1, (1 + a1)^(-1)])/2 - 
   I*Pi*G[-1 + a1, -1, a2] + G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] + 
   I*Pi*G[-1 + a1, a1, a2] + G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] - 
   I*Pi*G[-1 + a1, a1^2/(1 + a1), a2] + I*Pi*G[a1, -1, a2] + 
   3*G[1, (1 + a1)^(-1)]*G[a1, -1, a2] - (6*I)*Pi*G[a1, a1, a2] - 
   3*G[1, (1 + a1)^(-1)]*G[a1, a1, a2] + (4*I)*Pi*G[a1, a1^2/(1 + a1), a2] - 
   2*G[1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), a2] + 
   I*Pi*G[-(1 + a1)^(-1), -1, a2] - G[1, (1 + a1)^(-1)]*
    G[-(1 + a1)^(-1), -1, a2] + (2*I)*Pi*G[a1^2/(1 + a1), a1, a2] + 
   3*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1, a2] - 
   (5*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a2])/2 - 
   G[0, -1, -1, a2] - G[0, 0, 1, (1 + a1)^(-1)]/2 + 
   (9*G[0, 1, 1, (1 + a1)^(-1)])/2 - 3*G[0, a1, a1, a2] + 
   2*G[0, a1, a1^2/(1 + a1), a2] + 2*G[0, a1^2/(1 + a1), a1, a2] - 
   G[0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + (3*G[1, 0, 1, (1 + a1)^(-1)])/2 - 
   (19*G[1, 1, 1, (1 + a1)^(-1)])/2 - G[-1 + a1, -1, -1, a2] - 
   3*G[-1 + a1, a1, a1, a2] + 2*G[-1 + a1, a1, a1^2/(1 + a1), a2] + 
   2*G[-1 + a1, a1^2/(1 + a1), a1, a2] - G[-1 + a1, a1^2/(1 + a1), 
    a1^2/(1 + a1), a2] + 4*G[a1, -1, -1, a2] - G[a1, -1, a1, a2] + 
   4*G[a1, -1, a1^2/(1 + a1), a2] - 7*G[a1, 0, -1, a2] - 7*G[a1, 0, a1, a2] - 
   7*G[a1, -1 + a1, -1, a2] - 7*G[a1, -1 + a1, a1, a2] - G[a1, a1, -1, a2] + 
   14*G[a1, a1, a1, a2] - 9*G[a1, a1, a1^2/(1 + a1), a2] + 
   4*G[a1, a1^2/(1 + a1), -1, a2] - 2*G[a1, a1^2/(1 + a1), a1, a2] + 
   2*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + G[-(1 + a1)^(-1), -1, -1, 
    a2] + 4*G[a1^2/(1 + a1), 0, -1, a2] + 4*G[a1^2/(1 + a1), 0, a1, a2] + 
   4*G[a1^2/(1 + a1), -1 + a1, -1, a2] + 
   4*G[a1^2/(1 + a1), -1 + a1, a1, a2] - 7*G[a1^2/(1 + a1), a1, a1, a2] + 
   5*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] + 
   (5*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a2])/2 - 
   (5*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2])/2, 
  (-1/3*I)*Pi^3*G[1/2, (1 + a1)^(-1)] + (2*I)*Pi^3*G[1, (1 + a1)^(-1)] - 
   (I/3)*Pi^3*G[-1 + a1, a2] - ((2*I)/3)*Pi^3*G[a1, a2] - 
   (Pi^2*G[1, (1 + a1)^(-1)]*G[a1, a2])/3 + 
   (4*Pi^2*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), a2])/3 + 
   ((5*I)/3)*Pi^3*G[a1^2/(1 + a1), a2] - 3*Pi^2*G[1, (1 + a1)^(-1)]*
    G[a1^2/(1 + a1), a2] + (4*Pi^2*G[0, -1, a2])/3 + 
   (5*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, -1, a2] + 
   (8*Pi^2*G[0, 1, (1 + a1)^(-1)])/3 - (4*I)*Pi*G[-1 + a1, a2]*
    G[0, 1, (1 + a1)^(-1)] + (22*I)*Pi*G[a1, a2]*G[0, 1, (1 + a1)^(-1)] - 
   (2*I)*Pi*G[-(1 + a1)^(-1), a2]*G[0, 1, (1 + a1)^(-1)] - 
   (2*I)*Pi*G[a1^2/(1 + a1), a2]*G[0, 1, (1 + a1)^(-1)] + 
   2*G[0, -1, a2]*G[0, 1, (1 + a1)^(-1)] - (Pi^2*G[0, a1, a2])/3 + 
   (3*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, a1, a2] + 10*G[0, 1, (1 + a1)^(-1)]*
    G[0, a1, a2] - I*Pi*G[1, (1 + a1)^(-1)]*G[0, -(1 + a1)^(-1), a2] + 
   (5*Pi^2*G[0, a1^2/(1 + a1), a2])/6 + (2*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[0, a1^2/(1 + a1), a2] - 6*G[0, 1, (1 + a1)^(-1)]*
    G[0, a1^2/(1 + a1), a2] - (19*Pi^2*G[1, 1, (1 + a1)^(-1)])/3 + 
   (4*I)*Pi*G[-1 + a1, a2]*G[1, 1, (1 + a1)^(-1)] - 
   (19*I)*Pi*G[a1, a2]*G[1, 1, (1 + a1)^(-1)] + 
   (7*I)*Pi*G[-(1 + a1)^(-1), a2]*G[1, 1, (1 + a1)^(-1)] - 
   (2*I)*Pi*G[a1^2/(1 + a1), a2]*G[1, 1, (1 + a1)^(-1)] - 
   7*G[0, -1, a2]*G[1, 1, (1 + a1)^(-1)] - 
   9*G[0, a1, a2]*G[1, 1, (1 + a1)^(-1)] + G[0, -(1 + a1)^(-1), a2]*
    G[1, 1, (1 + a1)^(-1)] + (4*Pi^2*G[-1 + a1, -1, a2])/3 + 
   (5*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] + 
   2*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] - 
   7*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] - (Pi^2*G[-1 + a1, a1, a2])/
    3 + (3*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] + 
   10*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] - 
   9*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] - 
   I*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, -(1 + a1)^(-1), a2] + 
   G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, -(1 + a1)^(-1), a2] + 
   (5*Pi^2*G[-1 + a1, a1^2/(1 + a1), a2])/6 + (2*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), a2] - 6*G[0, 1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), a2] - (4*Pi^2*G[a1, -1, a2])/3 + 
   (9*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1, -1, a2] + 2*G[0, 1, (1 + a1)^(-1)]*
    G[a1, -1, a2] - 15*G[1, 1, (1 + a1)^(-1)]*G[a1, -1, a2] + 
   9*Pi^2*G[a1, a1, a2] + (4*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1, a1, a2] - 
   23*G[0, 1, (1 + a1)^(-1)]*G[a1, a1, a2] + 46*G[1, 1, (1 + a1)^(-1)]*
    G[a1, a1, a2] - (16*Pi^2*G[a1, a1^2/(1 + a1), a2])/3 - 
   (18*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), a2] + 
   10*G[0, 1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), a2] - 
   (4*Pi^2*G[-(1 + a1)^(-1), -1, a2])/3 - (5*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[-(1 + a1)^(-1), -1, a2] - 2*G[0, 1, (1 + a1)^(-1)]*
    G[-(1 + a1)^(-1), -1, a2] + 7*G[1, 1, (1 + a1)^(-1)]*
    G[-(1 + a1)^(-1), -1, a2] + (2*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[-(1 + a1)^(-1), a1^2/(1 + a1), a2] - 2*G[1, 1, (1 + a1)^(-1)]*
    G[-(1 + a1)^(-1), a1^2/(1 + a1), a2] - (11*Pi^2*G[a1^2/(1 + a1), a1, a2])/
    3 - (4*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1, a2] + 
   8*G[0, 1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1, a2] - 
   23*G[1, 1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1, a2] + 
   (2*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), -(1 + a1)^(-1), a2] - 
   2*G[1, 1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), -(1 + a1)^(-1), a2] + 
   (Pi^2*G[a1^2/(1 + a1), a1^2/(1 + a1), a2])/3 + 
   (4*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   (G[0, 1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a2])/2 + 
   (23*G[1, 1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a2])/2 - 
   (3*I)*Pi*G[0, -1, -1, a2] + 5*G[1, (1 + a1)^(-1)]*G[0, -1, -1, a2] - 
   (2*I)*Pi*G[0, -1, a1, a2] + (2*I)*Pi*G[0, -1, a1^2/(1 + a1), a2] - 
   2*G[1, (1 + a1)^(-1)]*G[0, -1, a1^2/(1 + a1), a2] - 
   (3*I)*Pi*G[0, 0, -1, a2] + G[1, (1 + a1)^(-1)]*G[0, 0, -1, a2] - 
   (4*I)*Pi*G[0, 0, 1, (1 + a1)^(-1)] + 4*G[-1 + a1, a2]*
    G[0, 0, 1, (1 + a1)^(-1)] + 13*G[a1, a2]*G[0, 0, 1, (1 + a1)^(-1)] - 
   (25*G[a1^2/(1 + a1), a2]*G[0, 0, 1, (1 + a1)^(-1)])/2 + 
   (3*I)*Pi*G[0, 0, a1, a2] + G[1, (1 + a1)^(-1)]*G[0, 0, a1, a2] - 
   (3*I)*Pi*G[0, 0, a1^2/(1 + a1), a2] + 
   (10*I)*Pi*G[0, 1, 1, (1 + a1)^(-1)] + 4*G[-1 + a1, a2]*
    G[0, 1, 1, (1 + a1)^(-1)] - 42*G[a1, a2]*G[0, 1, 1, (1 + a1)^(-1)] + 
   2*G[-(1 + a1)^(-1), a2]*G[0, 1, 1, (1 + a1)^(-1)] + 
   (19*G[a1^2/(1 + a1), a2]*G[0, 1, 1, (1 + a1)^(-1)])/2 - 
   (3*I)*Pi*G[0, -1 + a1, -1, a2] + G[1, (1 + a1)^(-1)]*
    G[0, -1 + a1, -1, a2] + (7*I)*Pi*G[0, -1 + a1, a1, a2] + 
   G[1, (1 + a1)^(-1)]*G[0, -1 + a1, a1, a2] - 
   (5*I)*Pi*G[0, -1 + a1, a1^2/(1 + a1), a2] + I*Pi*G[0, a1, -1, a2] + 
   3*G[1, (1 + a1)^(-1)]*G[0, a1, -1, a2] - (16*I)*Pi*G[0, a1, a1, a2] - 
   4*G[1, (1 + a1)^(-1)]*G[0, a1, a1, a2] + 
   (10*I)*Pi*G[0, a1, a1^2/(1 + a1), a2] - 6*G[1, (1 + a1)^(-1)]*
    G[0, a1, a1^2/(1 + a1), a2] + I*Pi*G[0, -(1 + a1)^(-1), -1, a2] - 
   G[1, (1 + a1)^(-1)]*G[0, -(1 + a1)^(-1), -1, a2] + 
   (2*I)*Pi*G[0, a1^2/(1 + a1), -1, a2] - 2*G[1, (1 + a1)^(-1)]*
    G[0, a1^2/(1 + a1), -1, a2] + (4*I)*Pi*G[0, a1^2/(1 + a1), a1, a2] + 
   2*G[1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   (4*I)*Pi*G[1/2, 0, 1, (1 + a1)^(-1)] + 
   (4*I)*Pi*G[1/2, 1, 1, (1 + a1)^(-1)] + 
   (10*I)*Pi*G[1, 0, 1, (1 + a1)^(-1)] - 4*G[-1 + a1, a2]*
    G[1, 0, 1, (1 + a1)^(-1)] + 8*G[a1, a2]*G[1, 0, 1, (1 + a1)^(-1)] + 
   2*G[-(1 + a1)^(-1), a2]*G[1, 0, 1, (1 + a1)^(-1)] - 
   (7*G[a1^2/(1 + a1), a2]*G[1, 0, 1, (1 + a1)^(-1)])/2 - 
   (19*I)*Pi*G[1, 1, 1, (1 + a1)^(-1)] - 4*G[-1 + a1, a2]*
    G[1, 1, 1, (1 + a1)^(-1)] + 19*G[a1, a2]*G[1, 1, 1, (1 + a1)^(-1)] - 
   9*G[-(1 + a1)^(-1), a2]*G[1, 1, 1, (1 + a1)^(-1)] + 
   (27*G[a1^2/(1 + a1), a2]*G[1, 1, 1, (1 + a1)^(-1)])/2 - 
   (3*I)*Pi*G[-1 + a1, -1, -1, a2] + 5*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -1, -1, a2] - (2*I)*Pi*G[-1 + a1, -1, a1, a2] + 
   (2*I)*Pi*G[-1 + a1, -1, a1^2/(1 + a1), a2] - 2*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -1, a1^2/(1 + a1), a2] - (3*I)*Pi*G[-1 + a1, 0, -1, a2] + 
   G[1, (1 + a1)^(-1)]*G[-1 + a1, 0, -1, a2] + 
   (7*I)*Pi*G[-1 + a1, 0, a1, a2] + G[1, (1 + a1)^(-1)]*
    G[-1 + a1, 0, a1, a2] - (5*I)*Pi*G[-1 + a1, 0, a1^2/(1 + a1), a2] - 
   (3*I)*Pi*G[-1 + a1, -1 + a1, -1, a2] + G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -1 + a1, -1, a2] + (3*I)*Pi*G[-1 + a1, -1 + a1, a1, a2] + 
   G[1, (1 + a1)^(-1)]*G[-1 + a1, -1 + a1, a1, a2] - 
   (3*I)*Pi*G[-1 + a1, -1 + a1, a1^2/(1 + a1), a2] + 
   I*Pi*G[-1 + a1, a1, -1, a2] + 3*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1, -1, a2] - (16*I)*Pi*G[-1 + a1, a1, a1, a2] - 
   4*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a1, a2] + 
   (10*I)*Pi*G[-1 + a1, a1, a1^2/(1 + a1), a2] - 
   6*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a1^2/(1 + a1), a2] + 
   I*Pi*G[-1 + a1, -(1 + a1)^(-1), -1, a2] - G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -(1 + a1)^(-1), -1, a2] + 
   (2*I)*Pi*G[-1 + a1, a1^2/(1 + a1), -1, a2] - 2*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), -1, a2] + 
   (4*I)*Pi*G[-1 + a1, a1^2/(1 + a1), a1, a2] + 2*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   (7*I)*Pi*G[a1, -1, -1, a2] + G[1, (1 + a1)^(-1)]*G[a1, -1, -1, a2] + 
   (4*I)*Pi*G[a1, -1, a1, a2] - 4*G[1, (1 + a1)^(-1)]*G[a1, -1, a1, a2] + 
   (6*I)*Pi*G[a1, -1, a1^2/(1 + a1), a2] - 6*G[1, (1 + a1)^(-1)]*
    G[a1, -1, a1^2/(1 + a1), a2] - (10*I)*Pi*G[a1, 0, -1, a2] - 
   4*G[1, (1 + a1)^(-1)]*G[a1, 0, -1, a2] - (34*I)*Pi*G[a1, 0, a1, a2] - 
   4*G[1, (1 + a1)^(-1)]*G[a1, 0, a1, a2] + 
   (12*I)*Pi*G[a1, 0, a1^2/(1 + a1), a2] - (10*I)*Pi*G[a1, -1 + a1, -1, a2] - 
   4*G[1, (1 + a1)^(-1)]*G[a1, -1 + a1, -1, a2] - 
   (34*I)*Pi*G[a1, -1 + a1, a1, a2] - 4*G[1, (1 + a1)^(-1)]*
    G[a1, -1 + a1, a1, a2] + (12*I)*Pi*G[a1, -1 + a1, a1^2/(1 + a1), a2] - 
   (4*I)*Pi*G[a1, a1, -1, a2] + 16*G[1, (1 + a1)^(-1)]*G[a1, a1, -1, a2] + 
   (20*I)*Pi*G[a1, a1, a1, a2] - 15*G[1, (1 + a1)^(-1)]*G[a1, a1, a1, a2] - 
   (10*I)*Pi*G[a1, a1, a1^2/(1 + a1), a2] + 50*G[1, (1 + a1)^(-1)]*
    G[a1, a1, a1^2/(1 + a1), a2] + (6*I)*Pi*G[a1, a1^2/(1 + a1), -1, a2] - 
   6*G[1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), -1, a2] + 
   (28*I)*Pi*G[a1, a1^2/(1 + a1), a1, a2] + 20*G[1, (1 + a1)^(-1)]*
    G[a1, a1^2/(1 + a1), a1, a2] - (20*I)*Pi*G[a1, a1^2/(1 + a1), 
     a1^2/(1 + a1), a2] - 18*G[1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), 
     a1^2/(1 + a1), a2] + (3*I)*Pi*G[-(1 + a1)^(-1), -1, -1, a2] - 
   5*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1, -1, a2] + 
   (2*I)*Pi*G[-(1 + a1)^(-1), -1, a1, a2] - 
   (2*I)*Pi*G[-(1 + a1)^(-1), -1, a1^2/(1 + a1), a2] + 
   2*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), -1, a1^2/(1 + a1), a2] + 
   (2*I)*Pi*G[-(1 + a1)^(-1), 0, -1, a2] - 
   (2*I)*Pi*G[-(1 + a1)^(-1), 0, a1, a2] + 
   (2*I)*Pi*G[-(1 + a1)^(-1), 0, a1^2/(1 + a1), a2] + 
   (2*I)*Pi*G[-(1 + a1)^(-1), -1 + a1, -1, a2] - 
   (2*I)*Pi*G[-(1 + a1)^(-1), -1 + a1, a1, a2] + 
   (2*I)*Pi*G[-(1 + a1)^(-1), -1 + a1, a1^2/(1 + a1), a2] - 
   (2*I)*Pi*G[-(1 + a1)^(-1), a1^2/(1 + a1), -1, a2] + 
   2*G[1, (1 + a1)^(-1)]*G[-(1 + a1)^(-1), a1^2/(1 + a1), -1, a2] + 
   (10*I)*Pi*G[a1^2/(1 + a1), 0, -1, a2] + 
   (10*I)*Pi*G[a1^2/(1 + a1), 0, a1, a2] + 
   (10*I)*Pi*G[a1^2/(1 + a1), -1 + a1, -1, a2] + 
   (10*I)*Pi*G[a1^2/(1 + a1), -1 + a1, a1, a2] - 
   (2*I)*Pi*G[a1^2/(1 + a1), a1, -1, a2] - 8*G[1, (1 + a1)^(-1)]*
    G[a1^2/(1 + a1), a1, -1, a2] + (6*I)*Pi*G[a1^2/(1 + a1), a1, a1, a2] + 
   15*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1, a1, a2] - 
   (6*I)*Pi*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   27*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   (2*I)*Pi*G[a1^2/(1 + a1), -(1 + a1)^(-1), -1, a2] + 
   2*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), -(1 + a1)^(-1), -1, a2] - 
   (12*I)*Pi*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] - 
   20*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] + 
   (8*I)*Pi*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   (31*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), 
      a2])/2 - 3*G[0, -1, -1, -1, a2] - 2*G[0, -1, -1, a1, a2] + 
   2*G[0, -1, -1, a1^2/(1 + a1), a2] - 2*G[0, -1, a1, -1, a2] + 
   2*G[0, -1, a1, a1, a2] - 2*G[0, -1, a1, a1^2/(1 + a1), a2] + 
   2*G[0, -1, a1^2/(1 + a1), -1, a2] - 3*G[0, 0, -1, -1, a2] + 
   2*G[0, 0, -1, a1, a2] - 2*G[0, 0, -1, a1^2/(1 + a1), a2] - 
   G[0, 0, 0, 1, (1 + a1)^(-1)]/2 + (9*G[0, 0, 1, 1, (1 + a1)^(-1)])/2 + 
   2*G[0, 0, a1, -1, a2] - 5*G[0, 0, a1, a1, a2] + 
   4*G[0, 0, a1, a1^2/(1 + a1), a2] - 2*G[0, 0, a1^2/(1 + a1), -1, a2] + 
   4*G[0, 0, a1^2/(1 + a1), a1, a2] - 3*G[0, 0, a1^2/(1 + a1), a1^2/(1 + a1), 
     a2] + (19*G[0, 1, 0, 1, (1 + a1)^(-1)])/2 - 
   (47*G[0, 1, 1, 1, (1 + a1)^(-1)])/2 - 3*G[0, -1 + a1, -1, -1, a2] + 
   2*G[0, -1 + a1, -1, a1, a2] - 2*G[0, -1 + a1, -1, a1^2/(1 + a1), a2] + 
   2*G[0, -1 + a1, a1, -1, a2] - 13*G[0, -1 + a1, a1, a1, a2] + 
   8*G[0, -1 + a1, a1, a1^2/(1 + a1), a2] - 
   2*G[0, -1 + a1, a1^2/(1 + a1), -1, a2] + 
   8*G[0, -1 + a1, a1^2/(1 + a1), a1, a2] - 
   5*G[0, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   4*G[0, a1, -1, -1, a2] - G[0, a1, -1, a1, a2] + 
   4*G[0, a1, -1, a1^2/(1 + a1), a2] - 7*G[0, a1, 0, -1, a2] - 
   7*G[0, a1, 0, a1, a2] - 7*G[0, a1, -1 + a1, -1, a2] - 
   7*G[0, a1, -1 + a1, a1, a2] - G[0, a1, a1, -1, a2] + 
   35*G[0, a1, a1, a1, a2] - 20*G[0, a1, a1, a1^2/(1 + a1), a2] + 
   4*G[0, a1, a1^2/(1 + a1), -1, a2] - 10*G[0, a1, a1^2/(1 + a1), a1, a2] + 
   4*G[0, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   G[0, -(1 + a1)^(-1), -1, -1, a2] + 2*G[0, a1^2/(1 + a1), -1, -1, a2] + 
   4*G[0, a1^2/(1 + a1), 0, -1, a2] + 4*G[0, a1^2/(1 + a1), 0, a1, a2] + 
   4*G[0, a1^2/(1 + a1), -1 + a1, -1, a2] + 
   4*G[0, a1^2/(1 + a1), -1 + a1, a1, a2] - 
   8*G[0, a1^2/(1 + a1), a1, a1, a2] + 
   4*G[0, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   2*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] + 
   2*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   4*G[1/2, 0, 0, 1, (1 + a1)^(-1)] + 4*G[1/2, 0, 1, 1, (1 + a1)^(-1)] - 
   4*G[1/2, 1, 0, 1, (1 + a1)^(-1)] - 4*G[1/2, 1, 1, 1, (1 + a1)^(-1)] - 
   (9*G[1, 0, 0, 1, (1 + a1)^(-1)])/2 - (29*G[1, 0, 1, 1, (1 + a1)^(-1)])/2 - 
   (3*G[1, 1, 0, 1, (1 + a1)^(-1)])/2 + (65*G[1, 1, 1, 1, (1 + a1)^(-1)])/2 - 
   3*G[-1 + a1, -1, -1, -1, a2] - 2*G[-1 + a1, -1, -1, a1, a2] + 
   2*G[-1 + a1, -1, -1, a1^2/(1 + a1), a2] - 2*G[-1 + a1, -1, a1, -1, a2] + 
   2*G[-1 + a1, -1, a1, a1, a2] - 2*G[-1 + a1, -1, a1, a1^2/(1 + a1), a2] + 
   2*G[-1 + a1, -1, a1^2/(1 + a1), -1, a2] - 3*G[-1 + a1, 0, -1, -1, a2] + 
   2*G[-1 + a1, 0, -1, a1, a2] - 2*G[-1 + a1, 0, -1, a1^2/(1 + a1), a2] + 
   2*G[-1 + a1, 0, a1, -1, a2] - 13*G[-1 + a1, 0, a1, a1, a2] + 
   8*G[-1 + a1, 0, a1, a1^2/(1 + a1), a2] - 
   2*G[-1 + a1, 0, a1^2/(1 + a1), -1, a2] + 
   8*G[-1 + a1, 0, a1^2/(1 + a1), a1, a2] - 
   5*G[-1 + a1, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   3*G[-1 + a1, -1 + a1, -1, -1, a2] + 2*G[-1 + a1, -1 + a1, -1, a1, a2] - 
   2*G[-1 + a1, -1 + a1, -1, a1^2/(1 + a1), a2] + 
   2*G[-1 + a1, -1 + a1, a1, -1, a2] - 5*G[-1 + a1, -1 + a1, a1, a1, a2] + 
   4*G[-1 + a1, -1 + a1, a1, a1^2/(1 + a1), a2] - 
   2*G[-1 + a1, -1 + a1, a1^2/(1 + a1), -1, a2] + 
   4*G[-1 + a1, -1 + a1, a1^2/(1 + a1), a1, a2] - 
   3*G[-1 + a1, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   4*G[-1 + a1, a1, -1, -1, a2] - G[-1 + a1, a1, -1, a1, a2] + 
   4*G[-1 + a1, a1, -1, a1^2/(1 + a1), a2] - 7*G[-1 + a1, a1, 0, -1, a2] - 
   7*G[-1 + a1, a1, 0, a1, a2] - 7*G[-1 + a1, a1, -1 + a1, -1, a2] - 
   7*G[-1 + a1, a1, -1 + a1, a1, a2] - G[-1 + a1, a1, a1, -1, a2] + 
   35*G[-1 + a1, a1, a1, a1, a2] - 20*G[-1 + a1, a1, a1, a1^2/(1 + a1), a2] + 
   4*G[-1 + a1, a1, a1^2/(1 + a1), -1, a2] - 
   10*G[-1 + a1, a1, a1^2/(1 + a1), a1, a2] + 
   4*G[-1 + a1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   G[-1 + a1, -(1 + a1)^(-1), -1, -1, a2] + 
   2*G[-1 + a1, a1^2/(1 + a1), -1, -1, a2] + 
   4*G[-1 + a1, a1^2/(1 + a1), 0, -1, a2] + 
   4*G[-1 + a1, a1^2/(1 + a1), 0, a1, a2] + 
   4*G[-1 + a1, a1^2/(1 + a1), -1 + a1, -1, a2] + 
   4*G[-1 + a1, a1^2/(1 + a1), -1 + a1, a1, a2] - 
   8*G[-1 + a1, a1^2/(1 + a1), a1, a1, a2] + 
   4*G[-1 + a1, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   2*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] + 
   2*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   14*G[a1, -1, -1, -1, a2] - G[a1, -1, -1, a1, a2] + 
   8*G[a1, -1, -1, a1^2/(1 + a1), a2] + 5*G[a1, -1, 0, -1, a2] + 
   5*G[a1, -1, 0, a1, a2] + 5*G[a1, -1, -1 + a1, -1, a2] + 
   5*G[a1, -1, -1 + a1, a1, a2] - G[a1, -1, a1, -1, a2] - 
   5*G[a1, -1, a1, a1, a2] + 8*G[a1, -1, a1^2/(1 + a1), -1, a2] + 
   2*G[a1, -1, a1^2/(1 + a1), a1, a2] - 27*G[a1, 0, -1, -1, a2] - 
   3*G[a1, 0, -1, a1, a2] - 14*G[a1, 0, -1, a1^2/(1 + a1), a2] - 
   11*G[a1, 0, 0, -1, a2] - 11*G[a1, 0, 0, a1, a2] - 
   11*G[a1, 0, -1 + a1, -1, a2] - 11*G[a1, 0, -1 + a1, a1, a2] - 
   3*G[a1, 0, a1, -1, a2] + 69*G[a1, 0, a1, a1, a2] - 
   38*G[a1, 0, a1, a1^2/(1 + a1), a2] - 14*G[a1, 0, a1^2/(1 + a1), -1, a2] - 
   38*G[a1, 0, a1^2/(1 + a1), a1, a2] + 
   12*G[a1, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   27*G[a1, -1 + a1, -1, -1, a2] - 3*G[a1, -1 + a1, -1, a1, a2] - 
   14*G[a1, -1 + a1, -1, a1^2/(1 + a1), a2] - 11*G[a1, -1 + a1, 0, -1, a2] - 
   11*G[a1, -1 + a1, 0, a1, a2] - 11*G[a1, -1 + a1, -1 + a1, -1, a2] - 
   11*G[a1, -1 + a1, -1 + a1, a1, a2] - 3*G[a1, -1 + a1, a1, -1, a2] + 
   69*G[a1, -1 + a1, a1, a1, a2] - 38*G[a1, -1 + a1, a1, a1^2/(1 + a1), a2] - 
   14*G[a1, -1 + a1, a1^2/(1 + a1), -1, a2] - 
   38*G[a1, -1 + a1, a1^2/(1 + a1), a1, a2] + 
   12*G[a1, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   11*G[a1, a1, -1, -1, a2] + 3*G[a1, a1, -1, a1, a2] + 
   12*G[a1, a1, -1, a1^2/(1 + a1), a2] + 5*G[a1, a1, 0, -1, a2] + 
   5*G[a1, a1, 0, a1, a2] + 5*G[a1, a1, -1 + a1, -1, a2] + 
   5*G[a1, a1, -1 + a1, a1, a2] + 3*G[a1, a1, a1, -1, a2] - 
   22*G[a1, a1, a1, a1, a2] + 5*G[a1, a1, a1, a1^2/(1 + a1), a2] + 
   12*G[a1, a1, a1^2/(1 + a1), -1, a2] - 
   18*G[a1, a1, a1^2/(1 + a1), a1, a2] + 
   40*G[a1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   8*G[a1, a1^2/(1 + a1), -1, -1, a2] + 2*G[a1, a1^2/(1 + a1), -1, a1, a2] - 
   2*G[a1, a1^2/(1 + a1), 0, -1, a2] - 2*G[a1, a1^2/(1 + a1), 0, a1, a2] - 
   2*G[a1, a1^2/(1 + a1), -1 + a1, -1, a2] - 
   2*G[a1, a1^2/(1 + a1), -1 + a1, a1, a2] + 
   2*G[a1, a1^2/(1 + a1), a1, -1, a2] - 74*G[a1, a1^2/(1 + a1), a1, a1, a2] + 
   48*G[a1, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] + 
   58*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] - 
   38*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   3*G[-(1 + a1)^(-1), -1, -1, -1, a2] + 
   2*G[-(1 + a1)^(-1), -1, -1, a1, a2] - 
   2*G[-(1 + a1)^(-1), -1, -1, a1^2/(1 + a1), a2] + 
   2*G[-(1 + a1)^(-1), -1, a1, -1, a2] - 
   2*G[-(1 + a1)^(-1), -1, a1, a1, a2] + 
   2*G[-(1 + a1)^(-1), -1, a1, a1^2/(1 + a1), a2] - 
   2*G[-(1 + a1)^(-1), -1, a1^2/(1 + a1), -1, a2] + 
   2*G[-(1 + a1)^(-1), 0, -1, -1, a2] - 2*G[-(1 + a1)^(-1), 0, -1, a1, a2] + 
   2*G[-(1 + a1)^(-1), 0, -1, a1^2/(1 + a1), a2] - 
   2*G[-(1 + a1)^(-1), 0, a1, -1, a2] + 2*G[-(1 + a1)^(-1), 0, a1, a1, a2] - 
   2*G[-(1 + a1)^(-1), 0, a1, a1^2/(1 + a1), a2] + 
   2*G[-(1 + a1)^(-1), 0, a1^2/(1 + a1), -1, a2] - 
   2*G[-(1 + a1)^(-1), 0, a1^2/(1 + a1), a1, a2] + 
   2*G[-(1 + a1)^(-1), 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   2*G[-(1 + a1)^(-1), -1 + a1, -1, -1, a2] - 
   2*G[-(1 + a1)^(-1), -1 + a1, -1, a1, a2] + 
   2*G[-(1 + a1)^(-1), -1 + a1, -1, a1^2/(1 + a1), a2] - 
   2*G[-(1 + a1)^(-1), -1 + a1, a1, -1, a2] + 
   2*G[-(1 + a1)^(-1), -1 + a1, a1, a1, a2] - 
   2*G[-(1 + a1)^(-1), -1 + a1, a1, a1^2/(1 + a1), a2] + 
   2*G[-(1 + a1)^(-1), -1 + a1, a1^2/(1 + a1), -1, a2] - 
   2*G[-(1 + a1)^(-1), -1 + a1, a1^2/(1 + a1), a1, a2] + 
   2*G[-(1 + a1)^(-1), -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   2*G[-(1 + a1)^(-1), a1^2/(1 + a1), -1, -1, a2] + 
   20*G[a1^2/(1 + a1), 0, -1, -1, a2] + 
   10*G[a1^2/(1 + a1), 0, -1, a1^2/(1 + a1), a2] + 
   6*G[a1^2/(1 + a1), 0, 0, -1, a2] + 6*G[a1^2/(1 + a1), 0, 0, a1, a2] + 
   6*G[a1^2/(1 + a1), 0, -1 + a1, -1, a2] + 
   6*G[a1^2/(1 + a1), 0, -1 + a1, a1, a2] - 
   20*G[a1^2/(1 + a1), 0, a1, a1, a2] + 
   10*G[a1^2/(1 + a1), 0, a1, a1^2/(1 + a1), a2] + 
   10*G[a1^2/(1 + a1), 0, a1^2/(1 + a1), -1, a2] + 
   10*G[a1^2/(1 + a1), 0, a1^2/(1 + a1), a1, a2] + 
   20*G[a1^2/(1 + a1), -1 + a1, -1, -1, a2] + 
   10*G[a1^2/(1 + a1), -1 + a1, -1, a1^2/(1 + a1), a2] + 
   6*G[a1^2/(1 + a1), -1 + a1, 0, -1, a2] + 
   6*G[a1^2/(1 + a1), -1 + a1, 0, a1, a2] + 
   6*G[a1^2/(1 + a1), -1 + a1, -1 + a1, -1, a2] + 
   6*G[a1^2/(1 + a1), -1 + a1, -1 + a1, a1, a2] - 
   20*G[a1^2/(1 + a1), -1 + a1, a1, a1, a2] + 
   10*G[a1^2/(1 + a1), -1 + a1, a1, a1^2/(1 + a1), a2] + 
   10*G[a1^2/(1 + a1), -1 + a1, a1^2/(1 + a1), -1, a2] + 
   10*G[a1^2/(1 + a1), -1 + a1, a1^2/(1 + a1), a1, a2] - 
   10*G[a1^2/(1 + a1), a1, -1, -1, a2] + 2*G[a1^2/(1 + a1), a1, -1, a1, a2] - 
   10*G[a1^2/(1 + a1), a1, -1, a1^2/(1 + a1), a2] + 
   2*G[a1^2/(1 + a1), a1, a1, -1, a2] - 25*G[a1^2/(1 + a1), a1, a1, a1, a2] + 
   21*G[a1^2/(1 + a1), a1, a1, a1^2/(1 + a1), a2] - 
   10*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), -1, a2] + 
   29*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), a1, a2] - 
   33*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   2*G[a1^2/(1 + a1), -(1 + a1)^(-1), -1, -1, a2] + 
   44*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a1, a2] - 
   32*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   (63*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a1, a2])/2 + 
   (47*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2])/2 + 
   2*G[1/2, (1 + a1)^(-1)]*Zeta[3] + 12*G[1, (1 + a1)^(-1)]*Zeta[3] + 
   2*G[-1 + a1, a2]*Zeta[3] + 30*G[a1, a2]*Zeta[3] - 
   11*G[a1^2/(1 + a1), a2]*Zeta[3]}, 
 {0, 0, 0, (-1/6*I)*Pi^3 - (4*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1, a2] + 
   (4*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a2] - 
   (2*I)*Pi*G[0, 1, (1 + a1)^(-1)] + 4*G[a1, a2]*G[0, 1, (1 + a1)^(-1)] - 
   4*G[a1^2/(1 + a1), a2]*G[0, 1, (1 + a1)^(-1)] + (2*I)*Pi*G[0, a1, a2] - 
   I*Pi*G[0, a1^2/(1 + a1), a2] + (2*I)*Pi*G[1, 1, (1 + a1)^(-1)] - 
   4*G[a1, a2]*G[1, 1, (1 + a1)^(-1)] + (2*I)*Pi*G[-1 + a1, a1, a2] - 
   I*Pi*G[-1 + a1, a1^2/(1 + a1), a2] + (4*I)*Pi*G[a1, a1, a2] + 
   8*G[1, (1 + a1)^(-1)]*G[a1, a1, a2] - (4*I)*Pi*G[a1, a1^2/(1 + a1), a2] - 
   8*G[1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), a2] - 
   (8*I)*Pi*G[a1^2/(1 + a1), a1, a2] - 4*G[1, (1 + a1)^(-1)]*
    G[a1^2/(1 + a1), a1, a2] + (6*I)*Pi*G[a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   4*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   2*G[0, 0, 1, (1 + a1)^(-1)] + 2*G[0, 1, 1, (1 + a1)^(-1)] - 
   4*G[0, a1, a1, a2] + 2*G[0, a1, a1^2/(1 + a1), a2] + 
   2*G[0, a1^2/(1 + a1), a1, a2] - G[0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   2*G[1, 0, 1, (1 + a1)^(-1)] - 2*G[1, 1, 1, (1 + a1)^(-1)] - 
   4*G[-1 + a1, a1, a1, a2] + 2*G[-1 + a1, a1, a1^2/(1 + a1), a2] + 
   2*G[-1 + a1, a1^2/(1 + a1), a1, a2] - G[-1 + a1, a1^2/(1 + a1), 
    a1^2/(1 + a1), a2] - 16*G[a1, a1, a1, a2] + 
   12*G[a1, a1, a1^2/(1 + a1), a2] + 16*G[a1, a1^2/(1 + a1), a1, a2] - 
   12*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   20*G[a1^2/(1 + a1), a1, a1, a2] - 12*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), 
     a2] - 16*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] + 
   10*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] + Zeta[3], 
  (97*Pi^4)/360 + ((2*I)/3)*Pi^3*G[1/2, (1 + a1)^(-1)] - 
   ((2*I)/3)*Pi^3*G[1, (1 + a1)^(-1)] + ((2*I)/3)*Pi^3*G[-1 + a1, a2] - 
   ((4*I)/3)*Pi^3*G[a1, a2] + (14*Pi^2*G[1, (1 + a1)^(-1)]*G[a1, a2])/3 - 
   (I/3)*Pi^3*G[a1^2/(1 + a1), a2] - 6*Pi^2*G[1, (1 + a1)^(-1)]*
    G[a1^2/(1 + a1), a2] + (2*Pi^2*G[0, -1, a2])/3 + 
   (6*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, -1, a2] + 
   (11*Pi^2*G[0, 1, (1 + a1)^(-1)])/3 + (8*I)*Pi*G[-1 + a1, a2]*
    G[0, 1, (1 + a1)^(-1)] - (28*I)*Pi*G[a1, a2]*G[0, 1, (1 + a1)^(-1)] + 
   (16*I)*Pi*G[a1^2/(1 + a1), a2]*G[0, 1, (1 + a1)^(-1)] - 
   4*G[0, -1, a2]*G[0, 1, (1 + a1)^(-1)] - (5*Pi^2*G[0, a1, a2])/3 - 
   (10*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, a1, a2] + 16*G[0, 1, (1 + a1)^(-1)]*
    G[0, a1, a2] + (4*I)*Pi*G[1, (1 + a1)^(-1)]*G[0, -(1 + a1)^(-1), a2] + 
   (7*Pi^2*G[0, a1^2/(1 + a1), a2])/6 + (8*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[0, a1^2/(1 + a1), a2] - 6*G[0, 1, (1 + a1)^(-1)]*
    G[0, a1^2/(1 + a1), a2] - (11*Pi^2*G[1, 1, (1 + a1)^(-1)])/3 - 
   (8*I)*Pi*G[-1 + a1, a2]*G[1, 1, (1 + a1)^(-1)] + 
   (28*I)*Pi*G[a1, a2]*G[1, 1, (1 + a1)^(-1)] - 
   (28*I)*Pi*G[a1^2/(1 + a1), a2]*G[1, 1, (1 + a1)^(-1)] - 
   6*G[0, -1, a2]*G[1, 1, (1 + a1)^(-1)] - 
   6*G[0, a1, a2]*G[1, 1, (1 + a1)^(-1)] - 4*G[0, -(1 + a1)^(-1), a2]*
    G[1, 1, (1 + a1)^(-1)] + (2*Pi^2*G[-1 + a1, -1, a2])/3 + 
   (6*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] - 
   4*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] - 
   6*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, -1, a2] - (5*Pi^2*G[-1 + a1, a1, a2])/
    3 - (10*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] + 
   16*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] - 
   6*G[1, 1, (1 + a1)^(-1)]*G[-1 + a1, a1, a2] + (4*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -(1 + a1)^(-1), a2] - 4*G[1, 1, (1 + a1)^(-1)]*
    G[-1 + a1, -(1 + a1)^(-1), a2] + (7*Pi^2*G[-1 + a1, a1^2/(1 + a1), a2])/
    6 + (8*I)*Pi*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1^2/(1 + a1), a2] - 
   6*G[0, 1, (1 + a1)^(-1)]*G[-1 + a1, a1^2/(1 + a1), a2] - 
   (4*Pi^2*G[a1, -1, a2])/3 - (20*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1, -1, a2] + 
   8*G[0, 1, (1 + a1)^(-1)]*G[a1, -1, a2] + 4*G[1, 1, (1 + a1)^(-1)]*
    G[a1, -1, a2] - (10*Pi^2*G[a1, a1, a2])/3 - (4*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[a1, a1, a2] + 64*G[0, 1, (1 + a1)^(-1)]*G[a1, a1, a2] - 
   76*G[1, 1, (1 + a1)^(-1)]*G[a1, a1, a2] + 
   (10*Pi^2*G[a1, a1^2/(1 + a1), a2])/3 + (20*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[a1, a1^2/(1 + a1), a2] - 56*G[0, 1, (1 + a1)^(-1)]*
    G[a1, a1^2/(1 + a1), a2] + 56*G[1, 1, (1 + a1)^(-1)]*
    G[a1, a1^2/(1 + a1), a2] + 8*Pi^2*G[a1^2/(1 + a1), a1, a2] + 
   (20*I)*Pi*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1, a2] - 
   68*G[0, 1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1, a2] + 
   48*G[1, 1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1, a2] - 
   7*Pi^2*G[a1^2/(1 + a1), a1^2/(1 + a1), a2] - (32*I)*Pi*G[1, (1 + a1)^(-1)]*
    G[a1^2/(1 + a1), a1^2/(1 + a1), a2] + 40*G[0, 1, (1 + a1)^(-1)]*
    G[a1^2/(1 + a1), a1^2/(1 + a1), a2] - 28*G[1, 1, (1 + a1)^(-1)]*
    G[a1^2/(1 + a1), a1^2/(1 + a1), a2] + (4*I)*Pi*G[0, -1, -1, a2] - 
   4*G[1, (1 + a1)^(-1)]*G[0, -1, -1, a2] + (10*I)*Pi*G[0, -1, a1, a2] - 
   6*G[1, (1 + a1)^(-1)]*G[0, -1, a1, a2] - 
   (14*I)*Pi*G[0, 0, 1, (1 + a1)^(-1)] - 8*G[-1 + a1, a2]*
    G[0, 0, 1, (1 + a1)^(-1)] + 16*G[a1, a2]*G[0, 0, 1, (1 + a1)^(-1)] + 
   4*G[a1^2/(1 + a1), a2]*G[0, 0, 1, (1 + a1)^(-1)] + 
   (2*I)*Pi*G[0, 0, a1, a2] - I*Pi*G[0, 0, a1^2/(1 + a1), a2] + 
   (26*I)*Pi*G[0, 1, 1, (1 + a1)^(-1)] - 8*G[-1 + a1, a2]*
    G[0, 1, 1, (1 + a1)^(-1)] - 4*G[a1, a2]*G[0, 1, 1, (1 + a1)^(-1)] + 
   8*G[a1^2/(1 + a1), a2]*G[0, 1, 1, (1 + a1)^(-1)] - 
   (6*I)*Pi*G[0, -1 + a1, a1, a2] + (3*I)*Pi*G[0, -1 + a1, a1^2/(1 + a1), 
     a2] + (4*I)*Pi*G[0, a1, -1, a2] + 4*G[1, (1 + a1)^(-1)]*
    G[0, a1, -1, a2] + (10*I)*Pi*G[0, a1, a1, a2] + 
   14*G[1, (1 + a1)^(-1)]*G[0, a1, a1, a2] - 
   (8*I)*Pi*G[0, a1, a1^2/(1 + a1), a2] - 16*G[1, (1 + a1)^(-1)]*
    G[0, a1, a1^2/(1 + a1), a2] - (4*I)*Pi*G[0, -(1 + a1)^(-1), -1, a2] + 
   4*G[1, (1 + a1)^(-1)]*G[0, -(1 + a1)^(-1), -1, a2] - 
   (12*I)*Pi*G[0, a1^2/(1 + a1), a1, a2] - 10*G[1, (1 + a1)^(-1)]*
    G[0, a1^2/(1 + a1), a1, a2] + (10*I)*Pi*G[0, a1^2/(1 + a1), 
     a1^2/(1 + a1), a2] + 8*G[1, (1 + a1)^(-1)]*G[0, a1^2/(1 + a1), 
     a1^2/(1 + a1), a2] + (8*I)*Pi*G[1/2, 0, 1, (1 + a1)^(-1)] - 
   (8*I)*Pi*G[1/2, 1, 1, (1 + a1)^(-1)] + 
   (6*I)*Pi*G[1, 0, 1, (1 + a1)^(-1)] + 8*G[-1 + a1, a2]*
    G[1, 0, 1, (1 + a1)^(-1)] - 40*G[a1, a2]*G[1, 0, 1, (1 + a1)^(-1)] + 
   16*G[a1^2/(1 + a1), a2]*G[1, 0, 1, (1 + a1)^(-1)] - 
   (18*I)*Pi*G[1, 1, 1, (1 + a1)^(-1)] + 8*G[-1 + a1, a2]*
    G[1, 1, 1, (1 + a1)^(-1)] + 28*G[a1, a2]*G[1, 1, 1, (1 + a1)^(-1)] + 
   (4*I)*Pi*G[-1 + a1, -1, -1, a2] - 4*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, -1, -1, a2] + (10*I)*Pi*G[-1 + a1, -1, a1, a2] - 
   6*G[1, (1 + a1)^(-1)]*G[-1 + a1, -1, a1, a2] - 
   (6*I)*Pi*G[-1 + a1, 0, a1, a2] + (3*I)*Pi*G[-1 + a1, 0, a1^2/(1 + a1), 
     a2] + (2*I)*Pi*G[-1 + a1, -1 + a1, a1, a2] - 
   I*Pi*G[-1 + a1, -1 + a1, a1^2/(1 + a1), a2] + 
   (4*I)*Pi*G[-1 + a1, a1, -1, a2] + 4*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1, -1, a2] + (10*I)*Pi*G[-1 + a1, a1, a1, a2] + 
   14*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1, a1, a2] - 
   (8*I)*Pi*G[-1 + a1, a1, a1^2/(1 + a1), a2] - 16*G[1, (1 + a1)^(-1)]*
    G[-1 + a1, a1, a1^2/(1 + a1), a2] - 
   (4*I)*Pi*G[-1 + a1, -(1 + a1)^(-1), -1, a2] + 
   4*G[1, (1 + a1)^(-1)]*G[-1 + a1, -(1 + a1)^(-1), -1, a2] - 
   (12*I)*Pi*G[-1 + a1, a1^2/(1 + a1), a1, a2] - 
   10*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1^2/(1 + a1), a1, a2] + 
   (10*I)*Pi*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   8*G[1, (1 + a1)^(-1)]*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   (8*I)*Pi*G[a1, -1, -1, a2] - 8*G[1, (1 + a1)^(-1)]*G[a1, -1, -1, a2] - 
   (12*I)*Pi*G[a1, -1, a1, a2] + 20*G[1, (1 + a1)^(-1)]*G[a1, -1, a1, a2] - 
   (8*I)*Pi*G[a1, -1, a1^2/(1 + a1), a2] - 16*G[1, (1 + a1)^(-1)]*
    G[a1, -1, a1^2/(1 + a1), a2] + (8*I)*Pi*G[a1, 0, -1, a2] + 
   16*G[1, (1 + a1)^(-1)]*G[a1, 0, -1, a2] + (32*I)*Pi*G[a1, 0, a1, a2] + 
   16*G[1, (1 + a1)^(-1)]*G[a1, 0, a1, a2] - 
   (12*I)*Pi*G[a1, 0, a1^2/(1 + a1), a2] + (8*I)*Pi*G[a1, -1 + a1, -1, a2] + 
   16*G[1, (1 + a1)^(-1)]*G[a1, -1 + a1, -1, a2] + 
   (32*I)*Pi*G[a1, -1 + a1, a1, a2] + 16*G[1, (1 + a1)^(-1)]*
    G[a1, -1 + a1, a1, a2] - (12*I)*Pi*G[a1, -1 + a1, a1^2/(1 + a1), a2] + 
   8*G[1, (1 + a1)^(-1)]*G[a1, a1, -1, a2] - (12*I)*Pi*G[a1, a1, a1, a2] + 
   28*G[1, (1 + a1)^(-1)]*G[a1, a1, a1, a2] + 
   (4*I)*Pi*G[a1, a1, a1^2/(1 + a1), a2] - 80*G[1, (1 + a1)^(-1)]*
    G[a1, a1, a1^2/(1 + a1), a2] - (8*I)*Pi*G[a1, a1^2/(1 + a1), -1, a2] - 
   16*G[1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), -1, a2] - 
   (36*I)*Pi*G[a1, a1^2/(1 + a1), a1, a2] - 56*G[1, (1 + a1)^(-1)]*
    G[a1, a1^2/(1 + a1), a1, a2] + (24*I)*Pi*G[a1, a1^2/(1 + a1), 
     a1^2/(1 + a1), a2] + 76*G[1, (1 + a1)^(-1)]*G[a1, a1^2/(1 + a1), 
     a1^2/(1 + a1), a2] - 8*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), 0, -1, a2] - 
   (24*I)*Pi*G[a1^2/(1 + a1), 0, a1, a2] - 8*G[1, (1 + a1)^(-1)]*
    G[a1^2/(1 + a1), 0, a1, a2] + (12*I)*Pi*G[a1^2/(1 + a1), 0, 
     a1^2/(1 + a1), a2] - 8*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), -1 + a1, -1, 
     a2] - (24*I)*Pi*G[a1^2/(1 + a1), -1 + a1, a1, a2] - 
   8*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), -1 + a1, a1, a2] + 
   (12*I)*Pi*G[a1^2/(1 + a1), -1 + a1, a1^2/(1 + a1), a2] - 
   (8*I)*Pi*G[a1^2/(1 + a1), a1, -1, a2] - 8*G[1, (1 + a1)^(-1)]*
    G[a1^2/(1 + a1), a1, -1, a2] - (4*I)*Pi*G[a1^2/(1 + a1), a1, a1, a2] - 
   28*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1, a1, a2] + 
   (8*I)*Pi*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] + 
   68*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] + 
   (40*I)*Pi*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] + 
   52*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] - 
   (36*I)*Pi*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   60*G[1, (1 + a1)^(-1)]*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), 
     a2] + 8*G[0, -1, -1, -1, a2] + 4*G[0, -1, -1, a1, a2] - 
   4*G[0, -1, 0, -1, a2] - 4*G[0, -1, 0, a1, a2] - 
   4*G[0, -1, -1 + a1, -1, a2] - 4*G[0, -1, -1 + a1, a1, a2] + 
   4*G[0, -1, a1, -1, a2] - 10*G[0, -1, a1, a1, a2] + 
   4*G[0, -1, a1, a1^2/(1 + a1), a2] + 6*G[0, 0, 1, 1, (1 + a1)^(-1)] - 
   4*G[0, 0, a1, a1, a2] + 2*G[0, 0, a1, a1^2/(1 + a1), a2] + 
   2*G[0, 0, a1^2/(1 + a1), a1, a2] - G[0, 0, a1^2/(1 + a1), a1^2/(1 + a1), 
    a2] - 8*G[0, 1, 0, 1, (1 + a1)^(-1)] - 26*G[0, 1, 1, 1, (1 + a1)^(-1)] + 
   12*G[0, -1 + a1, a1, a1, a2] - 6*G[0, -1 + a1, a1, a1^2/(1 + a1), a2] - 
   6*G[0, -1 + a1, a1^2/(1 + a1), a1, a2] + 
   3*G[0, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   8*G[0, a1, -1, -1, a2] - 4*G[0, a1, -1, a1, a2] + 
   8*G[0, a1, -1, a1^2/(1 + a1), a2] - 12*G[0, a1, 0, -1, a2] - 
   12*G[0, a1, 0, a1, a2] - 12*G[0, a1, -1 + a1, -1, a2] - 
   12*G[0, a1, -1 + a1, a1, a2] - 4*G[0, a1, a1, -1, a2] - 
   38*G[0, a1, a1, a1, a2] + 24*G[0, a1, a1, a1^2/(1 + a1), a2] + 
   8*G[0, a1, a1^2/(1 + a1), -1, a2] + 40*G[0, a1, a1^2/(1 + a1), a1, a2] - 
   24*G[0, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   4*G[0, -(1 + a1)^(-1), -1, -1, a2] + 4*G[0, a1^2/(1 + a1), 0, -1, a2] + 
   4*G[0, a1^2/(1 + a1), 0, a1, a2] + 
   4*G[0, a1^2/(1 + a1), -1 + a1, -1, a2] + 
   4*G[0, a1^2/(1 + a1), -1 + a1, a1, a2] + 
   34*G[0, a1^2/(1 + a1), a1, a1, a2] - 
   22*G[0, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   28*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] + 
   18*G[0, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   8*G[1/2, 0, 0, 1, (1 + a1)^(-1)] - 8*G[1/2, 0, 1, 1, (1 + a1)^(-1)] + 
   8*G[1/2, 1, 0, 1, (1 + a1)^(-1)] + 8*G[1/2, 1, 1, 1, (1 + a1)^(-1)] + 
   8*G[1, 0, 0, 1, (1 + a1)^(-1)] + 2*G[1, 0, 1, 1, (1 + a1)^(-1)] + 
   18*G[1, 1, 1, 1, (1 + a1)^(-1)] + 8*G[-1 + a1, -1, -1, -1, a2] + 
   4*G[-1 + a1, -1, -1, a1, a2] - 4*G[-1 + a1, -1, 0, -1, a2] - 
   4*G[-1 + a1, -1, 0, a1, a2] - 4*G[-1 + a1, -1, -1 + a1, -1, a2] - 
   4*G[-1 + a1, -1, -1 + a1, a1, a2] + 4*G[-1 + a1, -1, a1, -1, a2] - 
   10*G[-1 + a1, -1, a1, a1, a2] + 4*G[-1 + a1, -1, a1, a1^2/(1 + a1), a2] + 
   12*G[-1 + a1, 0, a1, a1, a2] - 6*G[-1 + a1, 0, a1, a1^2/(1 + a1), a2] - 
   6*G[-1 + a1, 0, a1^2/(1 + a1), a1, a2] + 
   3*G[-1 + a1, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   4*G[-1 + a1, -1 + a1, a1, a1, a2] + 
   2*G[-1 + a1, -1 + a1, a1, a1^2/(1 + a1), a2] + 
   2*G[-1 + a1, -1 + a1, a1^2/(1 + a1), a1, a2] - 
   G[-1 + a1, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   8*G[-1 + a1, a1, -1, -1, a2] - 4*G[-1 + a1, a1, -1, a1, a2] + 
   8*G[-1 + a1, a1, -1, a1^2/(1 + a1), a2] - 12*G[-1 + a1, a1, 0, -1, a2] - 
   12*G[-1 + a1, a1, 0, a1, a2] - 12*G[-1 + a1, a1, -1 + a1, -1, a2] - 
   12*G[-1 + a1, a1, -1 + a1, a1, a2] - 4*G[-1 + a1, a1, a1, -1, a2] - 
   38*G[-1 + a1, a1, a1, a1, a2] + 24*G[-1 + a1, a1, a1, a1^2/(1 + a1), a2] + 
   8*G[-1 + a1, a1, a1^2/(1 + a1), -1, a2] + 
   40*G[-1 + a1, a1, a1^2/(1 + a1), a1, a2] - 
   24*G[-1 + a1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   4*G[-1 + a1, -(1 + a1)^(-1), -1, -1, a2] + 
   4*G[-1 + a1, a1^2/(1 + a1), 0, -1, a2] + 
   4*G[-1 + a1, a1^2/(1 + a1), 0, a1, a2] + 
   4*G[-1 + a1, a1^2/(1 + a1), -1 + a1, -1, a2] + 
   4*G[-1 + a1, a1^2/(1 + a1), -1 + a1, a1, a2] + 
   34*G[-1 + a1, a1^2/(1 + a1), a1, a1, a2] - 
   22*G[-1 + a1, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   28*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] + 
   18*G[-1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   16*G[a1, -1, -1, -1, a2] + 8*G[a1, -1, -1, a1, a2] - 
   16*G[a1, -1, -1, a1^2/(1 + a1), a2] + 8*G[a1, -1, 0, -1, a2] + 
   8*G[a1, -1, 0, a1, a2] + 8*G[a1, -1, -1 + a1, -1, a2] + 
   8*G[a1, -1, -1 + a1, a1, a2] + 8*G[a1, -1, a1, -1, a2] + 
   12*G[a1, -1, a1, a1, a2] + 8*G[a1, -1, a1, a1^2/(1 + a1), a2] - 
   16*G[a1, -1, a1^2/(1 + a1), -1, a2] + 
   16*G[a1, -1, a1^2/(1 + a1), a1, a2] - 
   24*G[a1, -1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 8*G[a1, 0, -1, -1, a2] - 
   24*G[a1, 0, -1, a1, a2] + 24*G[a1, 0, -1, a1^2/(1 + a1), a2] - 
   24*G[a1, 0, a1, -1, a2] - 104*G[a1, 0, a1, a1, a2] + 
   48*G[a1, 0, a1, a1^2/(1 + a1), a2] + 24*G[a1, 0, a1^2/(1 + a1), -1, a2] + 
   48*G[a1, 0, a1^2/(1 + a1), a1, a2] - 
   12*G[a1, 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   8*G[a1, -1 + a1, -1, -1, a2] - 24*G[a1, -1 + a1, -1, a1, a2] + 
   24*G[a1, -1 + a1, -1, a1^2/(1 + a1), a2] - 24*G[a1, -1 + a1, a1, -1, a2] - 
   104*G[a1, -1 + a1, a1, a1, a2] + 48*G[a1, -1 + a1, a1, a1^2/(1 + a1), 
     a2] + 24*G[a1, -1 + a1, a1^2/(1 + a1), -1, a2] + 
   48*G[a1, -1 + a1, a1^2/(1 + a1), a1, a2] - 
   12*G[a1, -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   8*G[a1, a1, -1, -1, a2] + 8*G[a1, a1, -1, a1^2/(1 + a1), a2] - 
   24*G[a1, a1, 0, -1, a2] - 24*G[a1, a1, 0, a1, a2] - 
   24*G[a1, a1, -1 + a1, -1, a2] - 24*G[a1, a1, -1 + a1, a1, a2] - 
   4*G[a1, a1, a1, a1, a2] + 16*G[a1, a1, a1, a1^2/(1 + a1), a2] + 
   8*G[a1, a1, a1^2/(1 + a1), -1, a2] + 80*G[a1, a1, a1^2/(1 + a1), a1, a2] - 
   76*G[a1, a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   16*G[a1, a1^2/(1 + a1), -1, -1, a2] + 
   16*G[a1, a1^2/(1 + a1), -1, a1, a2] - 
   24*G[a1, a1^2/(1 + a1), -1, a1^2/(1 + a1), a2] + 
   24*G[a1, a1^2/(1 + a1), 0, -1, a2] + 24*G[a1, a1^2/(1 + a1), 0, a1, a2] + 
   24*G[a1, a1^2/(1 + a1), -1 + a1, -1, a2] + 
   24*G[a1, a1^2/(1 + a1), -1 + a1, a1, a2] + 
   16*G[a1, a1^2/(1 + a1), a1, -1, a2] + 
   144*G[a1, a1^2/(1 + a1), a1, a1, a2] - 
   92*G[a1, a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] - 
   24*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), -1, a2] - 
   148*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] + 
   100*G[a1, a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   8*G[a1^2/(1 + a1), 0, -1, a1, a2] - 
   8*G[a1^2/(1 + a1), 0, -1, a1^2/(1 + a1), a2] + 
   8*G[a1^2/(1 + a1), 0, a1, -1, a2] + 64*G[a1^2/(1 + a1), 0, a1, a1, a2] - 
   32*G[a1^2/(1 + a1), 0, a1, a1^2/(1 + a1), a2] - 
   8*G[a1^2/(1 + a1), 0, a1^2/(1 + a1), -1, a2] - 
   32*G[a1^2/(1 + a1), 0, a1^2/(1 + a1), a1, a2] + 
   12*G[a1^2/(1 + a1), 0, a1^2/(1 + a1), a1^2/(1 + a1), a2] + 
   8*G[a1^2/(1 + a1), -1 + a1, -1, a1, a2] - 
   8*G[a1^2/(1 + a1), -1 + a1, -1, a1^2/(1 + a1), a2] + 
   8*G[a1^2/(1 + a1), -1 + a1, a1, -1, a2] + 
   64*G[a1^2/(1 + a1), -1 + a1, a1, a1, a2] - 
   32*G[a1^2/(1 + a1), -1 + a1, a1, a1^2/(1 + a1), a2] - 
   8*G[a1^2/(1 + a1), -1 + a1, a1^2/(1 + a1), -1, a2] - 
   32*G[a1^2/(1 + a1), -1 + a1, a1^2/(1 + a1), a1, a2] + 
   12*G[a1^2/(1 + a1), -1 + a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   16*G[a1^2/(1 + a1), a1, -1, -1, a2] + 8*G[a1^2/(1 + a1), a1, -1, a1, a2] - 
   16*G[a1^2/(1 + a1), a1, -1, a1^2/(1 + a1), a2] + 
   40*G[a1^2/(1 + a1), a1, 0, -1, a2] + 40*G[a1^2/(1 + a1), a1, 0, a1, a2] + 
   40*G[a1^2/(1 + a1), a1, -1 + a1, -1, a2] + 
   40*G[a1^2/(1 + a1), a1, -1 + a1, a1, a2] + 
   8*G[a1^2/(1 + a1), a1, a1, -1, a2] + 44*G[a1^2/(1 + a1), a1, a1, a1, a2] - 
   32*G[a1^2/(1 + a1), a1, a1, a1^2/(1 + a1), a2] - 
   16*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), -1, a2] - 
   100*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), a1, a2] + 
   76*G[a1^2/(1 + a1), a1, a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   24*G[a1^2/(1 + a1), a1^2/(1 + a1), 0, -1, a2] - 
   24*G[a1^2/(1 + a1), a1^2/(1 + a1), 0, a1, a2] - 
   24*G[a1^2/(1 + a1), a1^2/(1 + a1), -1 + a1, -1, a2] - 
   24*G[a1^2/(1 + a1), a1^2/(1 + a1), -1 + a1, a1, a2] - 
   132*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a1, a2] + 
   92*G[a1^2/(1 + a1), a1^2/(1 + a1), a1, a1^2/(1 + a1), a2] + 
   132*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a1, a2] - 
   96*G[a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a1^2/(1 + a1), a2] - 
   (7*I)*Pi*Zeta[3] - 4*G[1/2, (1 + a1)^(-1)]*Zeta[3] + 
   4*G[1, (1 + a1)^(-1)]*Zeta[3] - 4*G[-1 + a1, a2]*Zeta[3] + 
   8*G[a1, a2]*Zeta[3] + 2*G[a1^2/(1 + a1), a2]*Zeta[3]}}


==> Analytical_expressions/NP4_analytical_results.m <==
{{1, 0, 0, 0, 0}, {0, G[1, t], G[0, 1, t] - 2*G[1, 1, t], 
  G[0, 0, 1, t] - 2*G[0, 1, 1, t] - 2*G[1, 0, 1, t] + 4*G[1, 1, 1, t], 
  G[0, 0, 0, 1, t] - 2*G[0, 0, 1, 1, t] - 2*G[0, 1, 0, 1, t] + 
   4*G[0, 1, 1, 1, t] - 2*G[1, 0, 0, 1, t] + 4*G[1, 0, 1, 1, t] + 
   4*G[1, 1, 0, 1, t] - 8*G[1, 1, 1, 1, t]}, 
 {-1, (-2*I)*Pi + 2*G[1, u] + 2*G[1 - u, t], (7*Pi^2)/3 + (4*I)*Pi*G[1, u] + 
   (4*I)*Pi*G[1 - u, t] - 4*G[1, u]*G[1 - u, t] - 4*G[1, 1, u] - 
   4*G[1 - u, 1 - u, t], (2*I)*Pi^3 - (14*Pi^2*G[1, u])/3 - 
   (14*Pi^2*G[1 - u, t])/3 - (8*I)*Pi*G[1, u]*G[1 - u, t] - 
   (8*I)*Pi*G[1, 1, u] + 8*G[1 - u, t]*G[1, 1, u] - 
   (8*I)*Pi*G[1 - u, 1 - u, t] + 8*G[1, u]*G[1 - u, 1 - u, t] + 
   8*G[1, 1, 1, u] + 8*G[1 - u, 1 - u, 1 - u, t] + 10*Zeta[3], 
  (-109*Pi^4)/90 - (4*I)*Pi^3*G[1, u] - (4*I)*Pi^3*G[1 - u, t] + 
   (28*Pi^2*G[1, u]*G[1 - u, t])/3 + (28*Pi^2*G[1, 1, u])/3 + 
   (16*I)*Pi*G[1 - u, t]*G[1, 1, u] + (28*Pi^2*G[1 - u, 1 - u, t])/3 + 
   (16*I)*Pi*G[1, u]*G[1 - u, 1 - u, t] - 16*G[1, 1, u]*G[1 - u, 1 - u, t] + 
   (16*I)*Pi*G[1, 1, 1, u] - 16*G[1 - u, t]*G[1, 1, 1, u] + 
   (16*I)*Pi*G[1 - u, 1 - u, 1 - u, t] - 
   16*G[1, u]*G[1 - u, 1 - u, 1 - u, t] - 16*G[1, 1, 1, 1, u] - 
   16*G[1 - u, 1 - u, 1 - u, 1 - u, t] + (20*I)*Pi*Zeta[3] - 
   20*G[1, u]*Zeta[3] - 20*G[1 - u, t]*Zeta[3]}, 
 {-1/4, 0, -1/6*Pi^2, -2*Zeta[3], (-8*Pi^4)/45}, 
 {0, -G[1, t], -G[0, 1, t] + 4*G[1, 1, t], -1/3*(Pi^2*G[1, t]) - 
   G[0, 0, 1, t] + 4*G[0, 1, 1, t] + 6*G[1, 0, 1, t] - 16*G[1, 1, 1, t], 
  -1/3*(Pi^2*G[0, 1, t]) + (4*Pi^2*G[1, 1, t])/3 - G[0, 0, 0, 1, t] + 
   4*G[0, 0, 1, 1, t] + 6*G[0, 1, 0, 1, t] - 16*G[0, 1, 1, 1, t] + 
   6*G[1, 0, 0, 1, t] - 24*G[1, 0, 1, 1, t] - 24*G[1, 1, 0, 1, t] + 
   64*G[1, 1, 1, 1, t] + 2*G[1, t]*Zeta[3]}, 
 {1, -2*G[1, t], Pi^2/3 - 4*G[0, 1, t] + 8*G[1, 1, t], 
  (-2*Pi^2*G[1, t])/3 - 4*G[0, 0, 1, t] + 16*G[0, 1, 1, t] + 
   12*G[1, 0, 1, t] - 32*G[1, 1, 1, t] - 2*Zeta[3], 
  Pi^4/10 - (4*Pi^2*G[0, 1, t])/3 + (8*Pi^2*G[1, 1, t])/3 - 
   4*G[0, 0, 0, 1, t] + 16*G[0, 0, 1, 1, t] + 24*G[0, 1, 0, 1, t] - 
   64*G[0, 1, 1, 1, t] + 12*G[1, 0, 0, 1, t] - 48*G[1, 0, 1, 1, t] - 
   48*G[1, 1, 0, 1, t] + 128*G[1, 1, 1, 1, t] + 4*G[1, t]*Zeta[3]}, 
 {1, 0, Pi^2/3, -2*Zeta[3], Pi^4/10}, 
 {0, -G[1, u], -G[0, 1, u] + 4*G[1, 1, u], -1/3*(Pi^2*G[1, u]) - 
   G[0, 0, 1, u] + 4*G[0, 1, 1, u] + 6*G[1, 0, 1, u] - 16*G[1, 1, 1, u], 
  -1/3*(Pi^2*G[0, 1, u]) + (4*Pi^2*G[1, 1, u])/3 - G[0, 0, 0, 1, u] + 
   4*G[0, 0, 1, 1, u] + 6*G[0, 1, 0, 1, u] - 16*G[0, 1, 1, 1, u] + 
   6*G[1, 0, 0, 1, u] - 24*G[1, 0, 1, 1, u] - 24*G[1, 1, 0, 1, u] + 
   64*G[1, 1, 1, 1, u] + 2*G[1, u]*Zeta[3]}, 
 {1, -2*G[1, u], Pi^2/3 - 4*G[0, 1, u] + 8*G[1, 1, u], 
  (-2*Pi^2*G[1, u])/3 - 4*G[0, 0, 1, u] + 16*G[0, 1, 1, u] + 
   12*G[1, 0, 1, u] - 32*G[1, 1, 1, u] - 2*Zeta[3], 
  Pi^4/10 - (4*Pi^2*G[0, 1, u])/3 + (8*Pi^2*G[1, 1, u])/3 - 
   4*G[0, 0, 0, 1, u] + 16*G[0, 0, 1, 1, u] + 24*G[0, 1, 0, 1, u] - 
   64*G[0, 1, 1, 1, u] + 12*G[1, 0, 0, 1, u] - 48*G[1, 0, 1, 1, u] - 
   48*G[1, 1, 0, 1, u] + 128*G[1, 1, 1, 1, u] + 4*G[1, u]*Zeta[3]}, 
 {1/8, -1/2*G[1, t], Pi^2/12 - G[0, 1, t] + 2*G[1, 1, t], 
  -1/3*(Pi^2*G[1, t]) - 2*G[0, 0, 1, t] + 4*G[0, 1, 1, t] + 4*G[1, 0, 1, t] - 
   8*G[1, 1, 1, t] + Zeta[3], (4*Pi^4)/45 - (2*Pi^2*G[0, 1, t])/3 + 
   (4*Pi^2*G[1, 1, t])/3 - 4*G[0, 0, 0, 1, t] + 8*G[0, 0, 1, 1, t] + 
   8*G[0, 1, 0, 1, t] - 16*G[0, 1, 1, 1, t] + 8*G[1, 0, 0, 1, t] - 
   16*G[1, 0, 1, 1, t] - 16*G[1, 1, 0, 1, t] + 32*G[1, 1, 1, 1, t] - 
   4*G[1, t]*Zeta[3]}, {0, 0, (-I)*Pi*G[1, u] - I*Pi*G[1 - u, t] + 
   G[1, u]*G[1 - u, t] + G[1, 1, u] + G[1 - u, 1 - u, t], 
  (4*Pi^2*G[1, u])/3 + (4*Pi^2*G[1 - u, t])/3 + 
   (5*I)*Pi*G[1, u]*G[1 - u, t] - (2*I)*Pi*G[1, u]*G[-u, t] - 
   (2*I)*Pi*G[0, 1, u] + (5*I)*Pi*G[1, 1, u] - 5*G[1 - u, t]*G[1, 1, u] + 
   2*G[-u, t]*G[1, 1, u] + (5*I)*Pi*G[1 - u, 1 - u, t] - 
   5*G[1, u]*G[1 - u, 1 - u, t] - (2*I)*Pi*G[-u, 1 - u, t] + 
   2*G[1, u]*G[-u, 1 - u, t] + 2*G[0, 1, 1, u] - 5*G[1, 1, 1, u] - 
   5*G[1 - u, 1 - u, 1 - u, t] + 2*G[-u, 1 - u, 1 - u, t], 
  I*Pi^3*G[1, u] + I*Pi^3*G[1 - u, t] - (19*Pi^2*G[1, u]*G[1 - u, t])/3 + 
   (8*Pi^2*G[1, u]*G[-u, t])/3 + (8*Pi^2*G[0, 1, u])/3 + 
   (6*I)*Pi*G[1 - u, t]*G[0, 1, u] - (4*I)*Pi*G[-u, t]*G[0, 1, u] - 
   (19*Pi^2*G[1, 1, u])/3 - (19*I)*Pi*G[1 - u, t]*G[1, 1, u] + 
   (10*I)*Pi*G[-u, t]*G[1, 1, u] - (19*Pi^2*G[1 - u, 1 - u, t])/3 - 
   (19*I)*Pi*G[1, u]*G[1 - u, 1 - u, t] + 19*G[1, 1, u]*G[1 - u, 1 - u, t] + 
   (6*I)*Pi*G[1, u]*G[1 - u, -u, t] - 6*G[1, 1, u]*G[1 - u, -u, t] + 
   (8*Pi^2*G[-u, 1 - u, t])/3 + (10*I)*Pi*G[1, u]*G[-u, 1 - u, t] - 
   10*G[1, 1, u]*G[-u, 1 - u, t] - (4*I)*Pi*G[1, u]*G[-u, -u, t] + 
   4*G[1, 1, u]*G[-u, -u, t] - (4*I)*Pi*G[0, 0, 1, u] + 
   (10*I)*Pi*G[0, 1, 1, u] - 6*G[1 - u, t]*G[0, 1, 1, u] + 
   4*G[-u, t]*G[0, 1, 1, u] + (6*I)*Pi*G[1, 0, 1, u] - 
   (19*I)*Pi*G[1, 1, 1, u] + 19*G[1 - u, t]*G[1, 1, 1, u] - 
   10*G[-u, t]*G[1, 1, 1, u] - (19*I)*Pi*G[1 - u, 1 - u, 1 - u, t] + 
   19*G[1, u]*G[1 - u, 1 - u, 1 - u, t] + (6*I)*Pi*G[1 - u, -u, 1 - u, t] - 
   6*G[1, u]*G[1 - u, -u, 1 - u, t] + (10*I)*Pi*G[-u, 1 - u, 1 - u, t] - 
   10*G[1, u]*G[-u, 1 - u, 1 - u, t] - (4*I)*Pi*G[-u, -u, 1 - u, t] + 
   4*G[1, u]*G[-u, -u, 1 - u, t] + 4*G[0, 0, 1, 1, u] - 10*G[0, 1, 1, 1, u] - 
   6*G[1, 0, 1, 1, u] + 19*G[1, 1, 1, 1, u] + 
   19*G[1 - u, 1 - u, 1 - u, 1 - u, t] - 6*G[1 - u, -u, 1 - u, 1 - u, t] - 
   10*G[-u, 1 - u, 1 - u, 1 - u, t] + 4*G[-u, -u, 1 - u, 1 - u, t] + 
   4*G[1, u]*Zeta[3] + 4*G[1 - u, t]*Zeta[3]}, 
 {0, 0, 0, -2*(G[0, 0, 1, t] + Zeta[3]), (-7*Pi^4)/180 + 
   (Pi^2*G[0, 1, t])/3 + 8*G[0, 0, 1, 1, t] + 2*G[0, 1, 0, 1, t] - 
   4*G[1, 0, 0, 1, t] - 4*G[1, t]*Zeta[3]}, {0, 0, Pi^2/12 + G[0, 1, t]/2, 
  -1/6*(Pi^2*G[1, t]) + (5*G[0, 0, 1, t])/2 - 2*G[0, 1, 1, t] - 
   G[1, 0, 1, t] + (5*Zeta[3])/2, 
  Pi^4/12 - (Pi^2*(G[0, 1, t] - 2*G[1, 1, t]))/6 + G[0, 0, 0, 1, t]/2 - 
   10*G[0, 0, 1, 1, t] - 5*G[0, 1, 0, 1, t] + 8*G[0, 1, 1, 1, t] + 
   G[1, 0, 0, 1, t] + 4*G[1, 0, 1, 1, t] + 2*G[1, 1, 0, 1, t] + 
   G[1, t]*Zeta[3]}, {0, 0, 0, (Pi^2*G[2, 1])/2 - (Pi^2*G[2, t])/2 + 
   G[0, 0, 1, t] - G[0, 1, 1, t] + G[2, 1, 1, 1] - G[2, 1, 1, t] + 2*Zeta[3], 
  (29*Pi^4)/90 + Pi^2*G[1, t]*G[2, 1] + (Pi^2*G[0, 1, t])/2 - 
   Pi^2*G[1, 2, t] - (11*Pi^2*G[2, 1, 1])/6 + (5*Pi^2*G[2, 1, t])/6 + 
   2*G[1, t]*G[2, 1, 1, 1] + 3*G[0, 0, 0, 1, t] - 4*G[0, 0, 1, 1, t] - 
   4*G[0, 1, 0, 1, t] + 6*G[0, 1, 1, 1, t] + 2*G[1, 0, 0, 1, t] - 
   2*G[1, 0, 1, 1, t] - 2*G[1, 2, 1, 1, t] + 2*G[2, 1, 0, 1, 1] - 
   2*G[2, 1, 0, 1, t] - 12*G[2, 1, 1, 1, 1] + 6*G[2, 1, 1, 1, t] + 
   4*G[1, t]*Zeta[3] + 7*G[2, 1]*Zeta[3] - 7*G[2, t]*Zeta[3]}, 
 {0, 0, Pi^2/12 + G[0, 1, t]/2, -1/6*(Pi^2*G[1, t]) - (Pi^2*G[2, 1])/2 + 
   (Pi^2*G[2, t])/2 + G[0, 0, 1, t]/2 - G[0, 1, 1, t] - G[1, 0, 1, t] - 
   G[2, 1, 1, 1] + G[2, 1, 1, t] - Zeta[3]/2, 
  (-7*Pi^4)/60 - (Pi^2*G[1, t]*G[2, 1])/2 + (Pi^2*G[1, 1, t])/3 + 
   (Pi^2*G[1, 2, t])/2 + (4*Pi^2*G[2, 1, 1])/3 - (5*Pi^2*G[2, 1, t])/6 - 
   G[1, t]*G[2, 1, 1, 1] + G[0, 0, 0, 1, t]/2 - G[0, 0, 1, 1, t] - 
   G[0, 1, 0, 1, t] + 2*G[0, 1, 1, 1, t] - 4*G[1, 0, 0, 1, t] + 
   5*G[1, 0, 1, 1, t] + 2*G[1, 1, 0, 1, t] + G[1, 2, 1, 1, t] - 
   2*G[2, 1, 0, 1, 1] + 2*G[2, 1, 0, 1, t] + 9*G[2, 1, 1, 1, 1] - 
   6*G[2, 1, 1, 1, t] - 5*G[1, t]*Zeta[3] - 7*G[2, 1]*Zeta[3] + 
   7*G[2, t]*Zeta[3]}, {0, 0, Pi^2/3 - G[0, 1, t] + G[1, 1, t], 
  -1/2*(Pi^2*G[1, t]) - (Pi^2*G[2, 1])/2 + (Pi^2*G[2, t])/2 - 
   4*G[0, 0, 1, t] + 5*G[0, 1, 1, t] + 4*G[1, 0, 1, t] - 6*G[1, 1, 1, t] - 
   G[2, 1, 1, 1] + G[2, 1, 1, t] + 2*Zeta[3], 
  Pi^4/30 - (3*Pi^2*G[0, 1, t])/2 + (7*Pi^2*G[1, 1, t])/3 + 
   (11*Pi^2*G[2, 1, 1])/6 - (5*Pi^2*G[2, 1, t])/6 - 10*G[0, 0, 0, 1, t] + 
   14*G[0, 0, 1, 1, t] + 14*G[0, 1, 0, 1, t] - 22*G[0, 1, 1, 1, t] + 
   10*G[1, 0, 0, 1, t] - 14*G[1, 0, 1, 1, t] - 16*G[1, 1, 0, 1, t] + 
   28*G[1, 1, 1, 1, t] - 2*G[2, 1, 0, 1, 1] + 2*G[2, 1, 0, 1, t] + 
   12*G[2, 1, 1, 1, 1] - 6*G[2, 1, 1, 1, t] - 7*G[1, t]*Zeta[3] - 
   7*G[2, 1]*Zeta[3] + 7*G[2, t]*Zeta[3]}, 
 {0, 0, (-I)*Pi*G[1, u] - I*Pi*G[1 - u, t] + G[1, u]*G[1 - u, t] + 
   G[1, 1, u] + G[1 - u, 1 - u, t], (3*Pi^2*G[1, u])/2 + 
   (3*Pi^2*G[1 - u, t])/2 + (6*I)*Pi*G[1, u]*G[1 - u, t] - 
   (3*I)*Pi*G[1, u]*G[-u, t] - (3*I)*Pi*G[0, 1, u] + (6*I)*Pi*G[1, 1, u] - 
   6*G[1 - u, t]*G[1, 1, u] + 3*G[-u, t]*G[1, 1, u] + 
   (6*I)*Pi*G[1 - u, 1 - u, t] - 6*G[1, u]*G[1 - u, 1 - u, t] - 
   (3*I)*Pi*G[-u, 1 - u, t] + 3*G[1, u]*G[-u, 1 - u, t] + 3*G[0, 1, 1, u] - 
   6*G[1, 1, 1, u] - 6*G[1 - u, 1 - u, 1 - u, t] + 3*G[-u, 1 - u, 1 - u, t], 
  I*Pi^3*G[1, u] + I*Pi^3*G[1 - u, t] - (25*Pi^2*G[1, u]*G[1 - u, t])/3 + 
   (9*Pi^2*G[1, u]*G[-u, t])/2 + (9*Pi^2*G[0, 1, u])/2 + 
   (12*I)*Pi*G[1 - u, t]*G[0, 1, u] - (9*I)*Pi*G[-u, t]*G[0, 1, u] - 
   (25*Pi^2*G[1, 1, u])/3 - (28*I)*Pi*G[1 - u, t]*G[1, 1, u] + 
   (18*I)*Pi*G[-u, t]*G[1, 1, u] - (25*Pi^2*G[1 - u, 1 - u, t])/3 - 
   (28*I)*Pi*G[1, u]*G[1 - u, 1 - u, t] + 28*G[1, 1, u]*G[1 - u, 1 - u, t] + 
   (12*I)*Pi*G[1, u]*G[1 - u, -u, t] - 12*G[1, 1, u]*G[1 - u, -u, t] + 
   (9*Pi^2*G[-u, 1 - u, t])/2 + (18*I)*Pi*G[1, u]*G[-u, 1 - u, t] - 
   18*G[1, 1, u]*G[-u, 1 - u, t] - (9*I)*Pi*G[1, u]*G[-u, -u, t] + 
   9*G[1, 1, u]*G[-u, -u, t] - (9*I)*Pi*G[0, 0, 1, u] + 
   (18*I)*Pi*G[0, 1, 1, u] - 12*G[1 - u, t]*G[0, 1, 1, u] + 
   9*G[-u, t]*G[0, 1, 1, u] + (12*I)*Pi*G[1, 0, 1, u] - 
   (28*I)*Pi*G[1, 1, 1, u] + 28*G[1 - u, t]*G[1, 1, 1, u] - 
   18*G[-u, t]*G[1, 1, 1, u] - (28*I)*Pi*G[1 - u, 1 - u, 1 - u, t] + 
   28*G[1, u]*G[1 - u, 1 - u, 1 - u, t] + (12*I)*Pi*G[1 - u, -u, 1 - u, t] - 
   12*G[1, u]*G[1 - u, -u, 1 - u, t] + (18*I)*Pi*G[-u, 1 - u, 1 - u, t] - 
   18*G[1, u]*G[-u, 1 - u, 1 - u, t] - (9*I)*Pi*G[-u, -u, 1 - u, t] + 
   9*G[1, u]*G[-u, -u, 1 - u, t] + 9*G[0, 0, 1, 1, u] - 18*G[0, 1, 1, 1, u] - 
   12*G[1, 0, 1, 1, u] + 28*G[1, 1, 1, 1, u] + 
   28*G[1 - u, 1 - u, 1 - u, 1 - u, t] - 12*G[1 - u, -u, 1 - u, 1 - u, t] - 
   18*G[-u, 1 - u, 1 - u, 1 - u, t] + 9*G[-u, -u, 1 - u, 1 - u, t] + 
   9*G[1, u]*Zeta[3] + 9*G[1 - u, t]*Zeta[3]}, 
 {0, 0, 0, -1/6*(Pi^2*G[-1, u]) + 2*G[-1, 0, 1, u], 
  -1/6*(Pi^2*G[0, -1, u]) - 8*G[-1, 0, 1, 1, u] + 2*G[0, -1, 0, 1, u] + 
   G[-1, u]*Zeta[3]}, {0, 0, -1/2*G[0, 1, u], 
  (Pi^2*G[-1, u])/6 - 2*G[-1, 0, 1, u] + G[0, 0, 1, u]/2 + 2*G[0, 1, 1, u], 
  -1/6*(Pi^2*G[0, 1, u]) + 8*G[-1, 0, 1, 1, u] - (3*G[0, 0, 0, 1, u])/2 - 
   2*G[0, 0, 1, 1, u] + 3*G[0, 1, 0, 1, u] - 8*G[0, 1, 1, 1, u] - 
   G[-1, u]*Zeta[3]}, {5/8, I*Pi - (3*G[1, t])/2 - G[1, u] - G[1 - u, t], 
  (-13*Pi^2)/12 - (3*I)*Pi*G[1, t] - I*Pi*G[1, u] + 3*G[1, t]*G[1, u] - 
   I*Pi*G[1 - u, t] + G[1, u]*G[1 - u, t] - 3*G[0, 1, t] + 3*G[1, 1, t] + 
   G[1, 1, u] + 3*G[1, 1 - u, t] + 3*G[1 - u, 1, t] + G[1 - u, 1 - u, t], 
  (-I)*Pi^3 + (7*Pi^2*G[1, t])/2 + (5*Pi^2*G[1, u])/6 + 
   (3*I)*Pi*G[1, t]*G[1, u] + (5*Pi^2*G[1 - u, t])/6 - 
   (2*I)*Pi*G[1, u]*G[1 - u, t] - (6*I)*Pi*G[0, 1, t] + 
   6*G[1, u]*G[0, 1, t] + (3*I)*Pi*G[0, 1, u] + (9*I)*Pi*G[1, 1, t] - 
   9*G[1, u]*G[1, 1, t] - (2*I)*Pi*G[1, 1, u] - 3*G[1, t]*G[1, 1, u] + 
   2*G[1 - u, t]*G[1, 1, u] + (3*I)*Pi*G[1, 1 - u, t] - 
   3*G[1, u]*G[1, 1 - u, t] + (6*I)*Pi*G[1 - u, 1, t] - 
   6*G[1, u]*G[1 - u, 1, t] - (2*I)*Pi*G[1 - u, 1 - u, t] + 
   2*G[1, u]*G[1 - u, 1 - u, t] - 6*G[0, 0, 1, t] + 6*G[0, 1, 1, t] - 
   3*G[0, 1, 1, u] + 6*G[0, 1, 1 - u, t] + 6*G[0, 1 - u, 1, t] + 
   6*G[1, 0, 1, t] - 3*G[1, 1, 1, t] + 2*G[1, 1, 1, u] - 
   9*G[1, 1, 1 - u, t] - 9*G[1, 1 - u, 1, t] - 3*G[1, 1 - u, 1 - u, t] + 
   6*G[1 - u, 0, 1, t] - 6*G[1 - u, 1, 1, t] - 6*G[1 - u, 1, 1 - u, t] - 
   6*G[1 - u, 1 - u, 1, t] + 2*G[1 - u, 1 - u, 1 - u, t] - 4*Zeta[3], 
  (25*Pi^4)/36 + (3*I)*Pi^3*G[1, t] + I*Pi^3*G[1, u] - 
   (5*Pi^2*G[1, t]*G[1, u])/2 + I*Pi^3*G[1 - u, t] + 
   (11*Pi^2*G[1, u]*G[1 - u, t])/3 + 7*Pi^2*G[0, 1, t] + 
   (6*I)*Pi*G[1, u]*G[0, 1, t] - (9*Pi^2*G[0, 1, u])/2 - 
   (9*I)*Pi*G[1, t]*G[0, 1, u] - (12*I)*Pi*G[1 - u, t]*G[0, 1, u] - 
   (6*I)*Pi*G[1, u]*G[0, -u, t] - (23*Pi^2*G[1, 1, t])/2 - 
   (9*I)*Pi*G[1, u]*G[1, 1, t] + (11*Pi^2*G[1, 1, u])/3 + 
   (6*I)*Pi*G[1, t]*G[1, 1, u] + (20*I)*Pi*G[1 - u, t]*G[1, 1, u] - 
   6*G[0, 1, t]*G[1, 1, u] + 6*G[0, -u, t]*G[1, 1, u] + 
   9*G[1, 1, t]*G[1, 1, u] - (5*Pi^2*G[1, 1 - u, t])/2 + 
   (6*I)*Pi*G[1, u]*G[1, 1 - u, t] - 6*G[1, 1, u]*G[1, 1 - u, t] - 
   7*Pi^2*G[1 - u, 1, t] - (6*I)*Pi*G[1, u]*G[1 - u, 1, t] + 
   6*G[1, 1, u]*G[1 - u, 1, t] + (11*Pi^2*G[1 - u, 1 - u, t])/3 + 
   (20*I)*Pi*G[1, u]*G[1 - u, 1 - u, t] - 20*G[1, 1, u]*G[1 - u, 1 - u, t] - 
   (6*I)*Pi*G[1, u]*G[1 - u, -u, t] + 6*G[1, 1, u]*G[1 - u, -u, t] - 
   (12*I)*Pi*G[0, 0, 1, t] + 12*G[1, u]*G[0, 0, 1, t] + 
   (9*I)*Pi*G[0, 0, 1, u] + (18*I)*Pi*G[0, 1, 1, t] - 
   18*G[1, u]*G[0, 1, 1, t] - (18*I)*Pi*G[0, 1, 1, u] + 
   9*G[1, t]*G[0, 1, 1, u] + 12*G[1 - u, t]*G[0, 1, 1, u] + 
   (6*I)*Pi*G[0, 1, 1 - u, t] - 6*G[1, u]*G[0, 1, 1 - u, t] + 
   (12*I)*Pi*G[0, 1 - u, 1, t] - 12*G[1, u]*G[0, 1 - u, 1, t] - 
   (6*I)*Pi*G[0, -u, 1 - u, t] + 6*G[1, u]*G[0, -u, 1 - u, t] + 
   (18*I)*Pi*G[1, 0, 1, t] - 18*G[1, u]*G[1, 0, 1, t] - 
   (12*I)*Pi*G[1, 0, 1, u] - (27*I)*Pi*G[1, 1, 1, t] + 
   27*G[1, u]*G[1, 1, 1, t] + (20*I)*Pi*G[1, 1, 1, u] - 
   6*G[1, t]*G[1, 1, 1, u] - 20*G[1 - u, t]*G[1, 1, 1, u] - 
   (9*I)*Pi*G[1, 1, 1 - u, t] + 9*G[1, u]*G[1, 1, 1 - u, t] - 
   (18*I)*Pi*G[1, 1 - u, 1, t] + 18*G[1, u]*G[1, 1 - u, 1, t] + 
   (6*I)*Pi*G[1, 1 - u, 1 - u, t] - 6*G[1, u]*G[1, 1 - u, 1 - u, t] + 
   (12*I)*Pi*G[1 - u, 0, 1, t] - 12*G[1, u]*G[1 - u, 0, 1, t] - 
   (18*I)*Pi*G[1 - u, 1, 1, t] + 18*G[1, u]*G[1 - u, 1, 1, t] - 
   (6*I)*Pi*G[1 - u, 1, 1 - u, t] + 6*G[1, u]*G[1 - u, 1, 1 - u, t] - 
   (12*I)*Pi*G[1 - u, 1 - u, 1, t] + 12*G[1, u]*G[1 - u, 1 - u, 1, t] + 
   (20*I)*Pi*G[1 - u, 1 - u, 1 - u, t] - 
   20*G[1, u]*G[1 - u, 1 - u, 1 - u, t] - (6*I)*Pi*G[1 - u, -u, 1 - u, t] + 
   6*G[1, u]*G[1 - u, -u, 1 - u, t] - 12*G[0, 0, 0, 1, t] + 
   12*G[0, 0, 1, 1, t] - 9*G[0, 0, 1, 1, u] + 12*G[0, 0, 1, 1 - u, t] + 
   12*G[0, 0, 1 - u, 1, t] + 12*G[0, 1, 0, 1, t] - 6*G[0, 1, 1, 1, t] + 
   18*G[0, 1, 1, 1, u] - 18*G[0, 1, 1, 1 - u, t] - 18*G[0, 1, 1 - u, 1, t] - 
   6*G[0, 1, 1 - u, 1 - u, t] + 12*G[0, 1 - u, 0, 1, t] - 
   12*G[0, 1 - u, 1, 1, t] - 12*G[0, 1 - u, 1, 1 - u, t] - 
   12*G[0, 1 - u, 1 - u, 1, t] + 6*G[0, -u, 1 - u, 1 - u, t] + 
   12*G[1, 0, 0, 1, t] - 6*G[1, 0, 1, 1, t] + 12*G[1, 0, 1, 1, u] - 
   18*G[1, 0, 1, 1 - u, t] - 18*G[1, 0, 1 - u, 1, t] - 6*G[1, 1, 0, 1, t] - 
   15*G[1, 1, 1, 1, t] - 20*G[1, 1, 1, 1, u] + 27*G[1, 1, 1, 1 - u, t] + 
   27*G[1, 1, 1 - u, 1, t] + 9*G[1, 1, 1 - u, 1 - u, t] - 
   18*G[1, 1 - u, 0, 1, t] + 18*G[1, 1 - u, 1, 1, t] + 
   18*G[1, 1 - u, 1, 1 - u, t] + 18*G[1, 1 - u, 1 - u, 1, t] - 
   6*G[1, 1 - u, 1 - u, 1 - u, t] + 12*G[1 - u, 0, 0, 1, t] - 
   12*G[1 - u, 0, 1, 1, t] - 12*G[1 - u, 0, 1, 1 - u, t] - 
   12*G[1 - u, 0, 1 - u, 1, t] - 12*G[1 - u, 1, 0, 1, t] + 
   6*G[1 - u, 1, 1, 1, t] + 18*G[1 - u, 1, 1, 1 - u, t] + 
   18*G[1 - u, 1, 1 - u, 1, t] + 6*G[1 - u, 1, 1 - u, 1 - u, t] - 
   12*G[1 - u, 1 - u, 0, 1, t] + 12*G[1 - u, 1 - u, 1, 1, t] + 
   12*G[1 - u, 1 - u, 1, 1 - u, t] + 12*G[1 - u, 1 - u, 1 - u, 1, t] - 
   20*G[1 - u, 1 - u, 1 - u, 1 - u, t] + 6*G[1 - u, -u, 1 - u, 1 - u, t] - 
   (10*I)*Pi*Zeta[3] + 15*G[1, t]*Zeta[3] + G[1, u]*Zeta[3] + 
   G[1 - u, t]*Zeta[3]}, {0, 0, 0, (Pi^2*G[1, t])/6 - (Pi^2*G[1, u])/6 - 
   (Pi^2*G[1 - u, t])/6 - I*Pi*G[1, u]*G[-u, t] + I*Pi*G[0, 1, t] - 
   G[1, u]*G[0, 1, t] - I*Pi*G[0, 1, u] + G[-u, t]*G[1, 1, u] - 
   I*Pi*G[-u, 1 - u, t] + G[1, u]*G[-u, 1 - u, t] + G[0, 1, 1, t] + 
   G[0, 1, 1, u] - G[0, 1, 1 - u, t] - G[0, 1 - u, 1, t] + G[1, 0, 1, t] - 
   G[1 - u, 0, 1, t] + G[-u, 1 - u, 1 - u, t], (Pi^2*G[1, u]*G[1 - u, t])/3 + 
   (3*Pi^2*G[1, u]*G[-u, t])/2 - (3*Pi^2*G[0, 1, t])/2 + 
   (7*Pi^2*G[0, 1, u])/6 + (2*I)*Pi*G[1 - u, t]*G[0, 1, u] - 
   (3*I)*Pi*G[-u, t]*G[0, 1, u] + (2*I)*Pi*G[1, u]*G[0, -u, t] + 
   (Pi^2*G[1, 1, u])/3 + (6*I)*Pi*G[-u, t]*G[1, 1, u] - 
   2*G[0, -u, t]*G[1, 1, u] - (Pi^2*G[1 - u, 1, t])/3 + 
   (Pi^2*G[1 - u, 1 - u, t])/3 + (2*I)*Pi*G[1, u]*G[1 - u, -u, t] - 
   2*G[1, 1, u]*G[1 - u, -u, t] + (3*Pi^2*G[-u, 1 - u, t])/2 + 
   (6*I)*Pi*G[1, u]*G[-u, 1 - u, t] - 6*G[1, 1, u]*G[-u, 1 - u, t] - 
   (3*I)*Pi*G[1, u]*G[-u, -u, t] + 3*G[1, 1, u]*G[-u, -u, t] + 
   I*Pi*G[0, 0, 1, t] - G[1, u]*G[0, 0, 1, t] - (5*I)*Pi*G[0, 0, 1, u] - 
   (4*I)*Pi*G[0, 1, 1, t] + 4*G[1, u]*G[0, 1, 1, t] + 
   (6*I)*Pi*G[0, 1, 1, u] - 2*G[1 - u, t]*G[0, 1, 1, u] + 
   3*G[-u, t]*G[0, 1, 1, u] - (2*I)*Pi*G[0, 1 - u, 1, t] + 
   2*G[1, u]*G[0, 1 - u, 1, t] + (2*I)*Pi*G[0, -u, 1 - u, t] - 
   2*G[1, u]*G[0, -u, 1 - u, t] + (2*I)*Pi*G[1, 0, 1, u] - 
   6*G[-u, t]*G[1, 1, 1, u] - (2*I)*Pi*G[1 - u, 0, 1, t] + 
   2*G[1, u]*G[1 - u, 0, 1, t] + (2*I)*Pi*G[1 - u, -u, 1 - u, t] - 
   2*G[1, u]*G[1 - u, -u, 1 - u, t] + (6*I)*Pi*G[-u, 1 - u, 1 - u, t] - 
   6*G[1, u]*G[-u, 1 - u, 1 - u, t] - (3*I)*Pi*G[-u, -u, 1 - u, t] + 
   3*G[1, u]*G[-u, -u, 1 - u, t] + G[0, 0, 1, 1, t] + 5*G[0, 0, 1, 1, u] - 
   G[0, 0, 1, 1 - u, t] - G[0, 0, 1 - u, 1, t] + G[0, 1, 0, 1, t] - 
   8*G[0, 1, 1, 1, t] - 6*G[0, 1, 1, 1, u] + 4*G[0, 1, 1, 1 - u, t] + 
   4*G[0, 1, 1 - u, 1, t] - G[0, 1 - u, 0, 1, t] + 2*G[0, 1 - u, 1, 1, t] + 
   2*G[0, 1 - u, 1, 1 - u, t] + 2*G[0, 1 - u, 1 - u, 1, t] - 
   2*G[0, -u, 1 - u, 1 - u, t] + G[1, 0, 0, 1, t] - 4*G[1, 0, 1, 1, t] - 
   2*G[1, 0, 1, 1, u] - G[1 - u, 0, 0, 1, t] + 2*G[1 - u, 0, 1, 1, t] + 
   2*G[1 - u, 0, 1, 1 - u, t] + 2*G[1 - u, 0, 1 - u, 1, t] - 
   2*G[1 - u, 1, 0, 1, t] + 2*G[1 - u, 1 - u, 0, 1, t] - 
   2*G[1 - u, -u, 1 - u, 1 - u, t] - 6*G[-u, 1 - u, 1 - u, 1 - u, t] + 
   3*G[-u, -u, 1 - u, 1 - u, t] + 5*G[1, t]*Zeta[3] - 5*G[1, u]*Zeta[3] - 
   5*G[1 - u, t]*Zeta[3]}, {0, 0, (-I)*Pi*G[1, t] + I*Pi*G[1, u] + 
   G[1, t]*G[1, u] + I*Pi*G[1 - u, t] - G[1, u]*G[1 - u, t] - G[1, 1, t] - 
   G[1, 1, u] + G[1, 1 - u, t] + G[1 - u, 1, t] - G[1 - u, 1 - u, t], 
  (7*Pi^2*G[1, t])/6 - (7*Pi^2*G[1, u])/6 - (7*Pi^2*G[1 - u, t])/6 - 
   (6*I)*Pi*G[1, u]*G[1 - u, t] + (3*I)*Pi*G[1, u]*G[-u, t] - 
   (3*I)*Pi*G[0, 1, t] + 3*G[1, u]*G[0, 1, t] + (5*I)*Pi*G[0, 1, u] + 
   (4*I)*Pi*G[1, 1, t] - 4*G[1, u]*G[1, 1, t] - (6*I)*Pi*G[1, 1, u] + 
   6*G[1 - u, t]*G[1, 1, u] - 3*G[-u, t]*G[1, 1, u] + 
   (2*I)*Pi*G[1 - u, 1, t] - 2*G[1, u]*G[1 - u, 1, t] - 
   (6*I)*Pi*G[1 - u, 1 - u, t] + 6*G[1, u]*G[1 - u, 1 - u, t] + 
   (3*I)*Pi*G[-u, 1 - u, t] - 3*G[1, u]*G[-u, 1 - u, t] - 3*G[0, 1, 1, t] - 
   5*G[0, 1, 1, u] + 3*G[0, 1, 1 - u, t] + 3*G[0, 1 - u, 1, t] - 
   3*G[1, 0, 1, t] + 8*G[1, 1, 1, t] + 6*G[1, 1, 1, u] - 
   4*G[1, 1, 1 - u, t] - 4*G[1, 1 - u, 1, t] + 3*G[1 - u, 0, 1, t] - 
   2*G[1 - u, 1, 1, t] - 2*G[1 - u, 1, 1 - u, t] - 2*G[1 - u, 1 - u, 1, t] + 
   6*G[1 - u, 1 - u, 1 - u, t] - 3*G[-u, 1 - u, 1 - u, t], 
  I*Pi^3*G[1, t] - I*Pi^3*G[1, u] + (Pi^2*G[1, t]*G[1, u])/3 - 
   I*Pi^3*G[1 - u, t] + (23*Pi^2*G[1, u]*G[1 - u, t])/3 - 
   (9*Pi^2*G[1, u]*G[-u, t])/2 + (9*Pi^2*G[0, 1, t])/2 - 
   (41*Pi^2*G[0, 1, u])/6 - (8*I)*Pi*G[1, t]*G[0, 1, u] - 
   (16*I)*Pi*G[1 - u, t]*G[0, 1, u] + (9*I)*Pi*G[-u, t]*G[0, 1, u] - 
   (6*I)*Pi*G[1, u]*G[0, -u, t] - 6*Pi^2*G[1, 1, t] + 
   (23*Pi^2*G[1, 1, u])/3 + (8*I)*Pi*G[1, t]*G[1, 1, u] + 
   (28*I)*Pi*G[1 - u, t]*G[1, 1, u] - (18*I)*Pi*G[-u, t]*G[1, 1, u] + 
   6*G[0, -u, t]*G[1, 1, u] + (Pi^2*G[1, 1 - u, t])/3 + 
   (8*I)*Pi*G[1, u]*G[1, 1 - u, t] - 8*G[1, 1, u]*G[1, 1 - u, t] - 
   2*Pi^2*G[1 - u, 1, t] + (23*Pi^2*G[1 - u, 1 - u, t])/3 + 
   (28*I)*Pi*G[1, u]*G[1 - u, 1 - u, t] - 28*G[1, 1, u]*G[1 - u, 1 - u, t] - 
   (12*I)*Pi*G[1, u]*G[1 - u, -u, t] + 12*G[1, 1, u]*G[1 - u, -u, t] - 
   (9*Pi^2*G[-u, 1 - u, t])/2 - (18*I)*Pi*G[1, u]*G[-u, 1 - u, t] + 
   18*G[1, 1, u]*G[-u, 1 - u, t] + (9*I)*Pi*G[1, u]*G[-u, -u, t] - 
   9*G[1, 1, u]*G[-u, -u, t] - (3*I)*Pi*G[0, 0, 1, t] + 
   3*G[1, u]*G[0, 0, 1, t] + (19*I)*Pi*G[0, 0, 1, u] + 
   (12*I)*Pi*G[0, 1, 1, t] - 12*G[1, u]*G[0, 1, 1, t] - 
   (30*I)*Pi*G[0, 1, 1, u] + 8*G[1, t]*G[0, 1, 1, u] + 
   16*G[1 - u, t]*G[0, 1, 1, u] - 9*G[-u, t]*G[0, 1, 1, u] + 
   (6*I)*Pi*G[0, 1 - u, 1, t] - 6*G[1, u]*G[0, 1 - u, 1, t] - 
   (6*I)*Pi*G[0, -u, 1 - u, t] + 6*G[1, u]*G[0, -u, 1 - u, t] + 
   (6*I)*Pi*G[1, 0, 1, t] - 6*G[1, u]*G[1, 0, 1, t] - 
   (16*I)*Pi*G[1, 0, 1, u] - (16*I)*Pi*G[1, 1, 1, t] + 
   16*G[1, u]*G[1, 1, 1, t] + (28*I)*Pi*G[1, 1, 1, u] - 
   8*G[1, t]*G[1, 1, 1, u] - 28*G[1 - u, t]*G[1, 1, 1, u] + 
   18*G[-u, t]*G[1, 1, 1, u] - (8*I)*Pi*G[1, 1 - u, 1, t] + 
   8*G[1, u]*G[1, 1 - u, 1, t] + (8*I)*Pi*G[1, 1 - u, 1 - u, t] - 
   8*G[1, u]*G[1, 1 - u, 1 - u, t] + (6*I)*Pi*G[1 - u, 0, 1, t] - 
   6*G[1, u]*G[1 - u, 0, 1, t] - (8*I)*Pi*G[1 - u, 1, 1, t] + 
   8*G[1, u]*G[1 - u, 1, 1, t] - (4*I)*Pi*G[1 - u, 1 - u, 1, t] + 
   4*G[1, u]*G[1 - u, 1 - u, 1, t] + (28*I)*Pi*G[1 - u, 1 - u, 1 - u, t] - 
   28*G[1, u]*G[1 - u, 1 - u, 1 - u, t] - (12*I)*Pi*G[1 - u, -u, 1 - u, t] + 
   12*G[1, u]*G[1 - u, -u, 1 - u, t] - (18*I)*Pi*G[-u, 1 - u, 1 - u, t] + 
   18*G[1, u]*G[-u, 1 - u, 1 - u, t] + (9*I)*Pi*G[-u, -u, 1 - u, t] - 
   9*G[1, u]*G[-u, -u, 1 - u, t] - 3*G[0, 0, 1, 1, t] - 19*G[0, 0, 1, 1, u] + 
   3*G[0, 0, 1, 1 - u, t] + 3*G[0, 0, 1 - u, 1, t] - 3*G[0, 1, 0, 1, t] + 
   24*G[0, 1, 1, 1, t] + 30*G[0, 1, 1, 1, u] - 12*G[0, 1, 1, 1 - u, t] - 
   12*G[0, 1, 1 - u, 1, t] + 3*G[0, 1 - u, 0, 1, t] - 
   6*G[0, 1 - u, 1, 1, t] - 6*G[0, 1 - u, 1, 1 - u, t] - 
   6*G[0, 1 - u, 1 - u, 1, t] + 6*G[0, -u, 1 - u, 1 - u, t] - 
   3*G[1, 0, 0, 1, t] + 18*G[1, 0, 1, 1, t] + 16*G[1, 0, 1, 1, u] - 
   6*G[1, 0, 1, 1 - u, t] - 6*G[1, 0, 1 - u, 1, t] + 12*G[1, 1, 0, 1, t] - 
   48*G[1, 1, 1, 1, t] - 28*G[1, 1, 1, 1, u] + 16*G[1, 1, 1, 1 - u, t] + 
   16*G[1, 1, 1 - u, 1, t] - 6*G[1, 1 - u, 0, 1, t] + 
   8*G[1, 1 - u, 1, 1, t] + 8*G[1, 1 - u, 1, 1 - u, t] + 
   8*G[1, 1 - u, 1 - u, 1, t] - 8*G[1, 1 - u, 1 - u, 1 - u, t] + 
   3*G[1 - u, 0, 0, 1, t] - 6*G[1 - u, 0, 1, 1, t] - 
   6*G[1 - u, 0, 1, 1 - u, t] - 6*G[1 - u, 0, 1 - u, 1, t] + 
   8*G[1 - u, 1, 1, 1 - u, t] + 8*G[1 - u, 1, 1 - u, 1, t] - 
   6*G[1 - u, 1 - u, 0, 1, t] + 4*G[1 - u, 1 - u, 1, 1, t] + 
   4*G[1 - u, 1 - u, 1, 1 - u, t] + 4*G[1 - u, 1 - u, 1 - u, 1, t] - 
   28*G[1 - u, 1 - u, 1 - u, 1 - u, t] + 12*G[1 - u, -u, 1 - u, 1 - u, t] + 
   18*G[-u, 1 - u, 1 - u, 1 - u, t] - 9*G[-u, -u, 1 - u, 1 - u, t] - 
   G[1, t]*Zeta[3] + G[1, u]*Zeta[3] + G[1 - u, t]*Zeta[3]}, 
 {0, 0, 0, 0, (-3*Pi^4)/40 - (Pi^2*G[0, 1, t])/2 + G[0, 0, 0, 1, t] - 
   2*G[0, 0, 1, 1, t] + G[0, 1, 0, 1, t]}, 
 {0, 0, -1/24*Pi^2, (Pi^2*G[1, t])/6 - G[0, 0, 1, t] + G[0, 1, 1, t] + 
   Zeta[3]/4, Pi^4/10 + (Pi^2*G[0, 1, t])/2 - (2*Pi^2*G[1, 1, t])/3 - 
   5*G[0, 0, 0, 1, t] + 9*G[0, 0, 1, 1, t] + 2*G[0, 1, 0, 1, t] - 
   6*G[0, 1, 1, 1, t] + 4*G[1, 0, 0, 1, t] - 4*G[1, 0, 1, 1, t] - 
   G[1, t]*Zeta[3]}, {0, 0, 0, 0, (Pi^2*G[1, u]*G[-u, t])/2 + 
   (Pi^2*G[0, 1, u])/2 + I*Pi*G[-u, t]*G[0, 1, u] + 
   I*Pi*G[-u, t]*G[1, 1, u] + (Pi^2*G[-u, 1 - u, t])/2 + 
   I*Pi*G[1, u]*G[-u, 1 - u, t] - G[1, 1, u]*G[-u, 1 - u, t] + 
   I*Pi*G[1, u]*G[-u, -u, t] - G[1, 1, u]*G[-u, -u, t] + I*Pi*G[0, 0, 1, u] + 
   I*Pi*G[0, 1, 1, u] - G[-u, t]*G[0, 1, 1, u] - G[-u, t]*G[1, 1, 1, u] + 
   I*Pi*G[-u, 1 - u, 1 - u, t] - G[1, u]*G[-u, 1 - u, 1 - u, t] + 
   I*Pi*G[-u, -u, 1 - u, t] - G[1, u]*G[-u, -u, 1 - u, t] - 
   G[0, 0, 1, 1, u] - G[0, 1, 1, 1, u] - G[-u, 1 - u, 1 - u, 1 - u, t] - 
   G[-u, -u, 1 - u, 1 - u, t]}, {0, 0, 0, -1/6*(Pi^2*G[1, u]) - 
   (Pi^2*G[1 - u, t])/6 - I*Pi*G[1, u]*G[-u, t] - I*Pi*G[0, 1, u] + 
   G[-u, t]*G[1, 1, u] - I*Pi*G[-u, 1 - u, t] + G[1, u]*G[-u, 1 - u, t] + 
   G[0, 1, 1, u] + G[-u, 1 - u, 1 - u, t], (2*Pi^2*G[1, u]*G[1 - u, t])/3 + 
   (Pi^2*G[1, u]*G[-u, t])/6 + (Pi^2*G[0, 1, u])/6 + 
   (4*I)*Pi*G[1 - u, t]*G[0, 1, u] - (7*I)*Pi*G[-u, t]*G[0, 1, u] + 
   (2*Pi^2*G[1, 1, u])/3 + (4*I)*Pi*G[-u, t]*G[1, 1, u] + 
   (2*Pi^2*G[1 - u, 1 - u, t])/3 + (4*I)*Pi*G[1, u]*G[1 - u, -u, t] - 
   4*G[1, 1, u]*G[1 - u, -u, t] + (Pi^2*G[-u, 1 - u, t])/6 + 
   (4*I)*Pi*G[1, u]*G[-u, 1 - u, t] - 4*G[1, 1, u]*G[-u, 1 - u, t] - 
   (7*I)*Pi*G[1, u]*G[-u, -u, t] + 7*G[1, 1, u]*G[-u, -u, t] - 
   (7*I)*Pi*G[0, 0, 1, u] + (4*I)*Pi*G[0, 1, 1, u] - 
   4*G[1 - u, t]*G[0, 1, 1, u] + 7*G[-u, t]*G[0, 1, 1, u] + 
   (4*I)*Pi*G[1, 0, 1, u] - 4*G[-u, t]*G[1, 1, 1, u] + 
   (4*I)*Pi*G[1 - u, -u, 1 - u, t] - 4*G[1, u]*G[1 - u, -u, 1 - u, t] + 
   (4*I)*Pi*G[-u, 1 - u, 1 - u, t] - 4*G[1, u]*G[-u, 1 - u, 1 - u, t] - 
   (7*I)*Pi*G[-u, -u, 1 - u, t] + 7*G[1, u]*G[-u, -u, 1 - u, t] + 
   7*G[0, 0, 1, 1, u] - 4*G[0, 1, 1, 1, u] - 4*G[1, 0, 1, 1, u] - 
   4*G[1 - u, -u, 1 - u, 1 - u, t] - 4*G[-u, 1 - u, 1 - u, 1 - u, t] + 
   7*G[-u, -u, 1 - u, 1 - u, t] + G[1, u]*Zeta[3] + G[1 - u, t]*Zeta[3]}, 
 {0, 0, 0, (I/6)*Pi^3 - I*Pi*G[0, 1, t] + G[1, u]*G[0, 1, t] + 
   I*Pi*G[0, 1, u] + I*Pi*G[1 - u, 1, t] - G[1, u]*G[1 - u, 1, t] - 
   G[0, 0, 1, t] - G[0, 1, 1, t] - G[0, 1, 1, u] + G[0, 1, 1 - u, t] + 
   G[0, 1 - u, 1, t] + G[1 - u, 0, 1, t] + G[1 - u, 1, 1, t] - 
   G[1 - u, 1, 1 - u, t] - G[1 - u, 1 - u, 1, t] + Zeta[3], 
  (-29*Pi^4)/180 - ((2*I)/3)*Pi^3*G[1 - u, t] + (4*Pi^2*G[0, 1, t])/3 - 
   (4*Pi^2*G[0, 1, u])/3 - (4*I)*Pi*G[1 - u, t]*G[0, 1, u] - 
   I*Pi*G[1, u]*G[0, -u, t] + G[0, -u, t]*G[1, 1, u] - 
   (4*Pi^2*G[1 - u, 1, t])/3 + I*Pi*G[1, u]*G[1 - u, -u, t] - 
   G[1, 1, u]*G[1 - u, -u, t] - I*Pi*G[0, 0, 1, t] + G[1, u]*G[0, 0, 1, t] + 
   (2*I)*Pi*G[0, 0, 1, u] + (4*I)*Pi*G[0, 1, 1, t] - 
   4*G[1, u]*G[0, 1, 1, t] - (5*I)*Pi*G[0, 1, 1, u] + 
   4*G[1 - u, t]*G[0, 1, 1, u] + I*Pi*G[0, 1 - u, 1, t] - 
   G[1, u]*G[0, 1 - u, 1, t] - I*Pi*G[0, -u, 1 - u, t] + 
   G[1, u]*G[0, -u, 1 - u, t] + (5*I)*Pi*G[1 - u, 0, 1, t] - 
   5*G[1, u]*G[1 - u, 0, 1, t] - (4*I)*Pi*G[1 - u, 1, 1, t] + 
   4*G[1, u]*G[1 - u, 1, 1, t] - (5*I)*Pi*G[1 - u, 1 - u, 1, t] + 
   5*G[1, u]*G[1 - u, 1 - u, 1, t] + I*Pi*G[1 - u, -u, 1 - u, t] - 
   G[1, u]*G[1 - u, -u, 1 - u, t] - G[0, 0, 0, 1, t] + 3*G[0, 0, 1, 1, t] - 
   2*G[0, 0, 1, 1, u] + G[0, 0, 1, 1 - u, t] + G[0, 0, 1 - u, 1, t] - 
   G[0, 1, 0, 1, t] + 8*G[0, 1, 1, 1, t] + 5*G[0, 1, 1, 1, u] - 
   4*G[0, 1, 1, 1 - u, t] - 4*G[0, 1, 1 - u, 1, t] + G[0, 1 - u, 0, 1, t] - 
   3*G[0, 1 - u, 1, 1, t] - G[0, 1 - u, 1, 1 - u, t] - 
   G[0, 1 - u, 1 - u, 1, t] + G[0, -u, 1 - u, 1 - u, t] + 
   5*G[1 - u, 0, 0, 1, t] + G[1 - u, 0, 1, 1, t] - 
   5*G[1 - u, 0, 1, 1 - u, t] - 5*G[1 - u, 0, 1 - u, 1, t] + 
   G[1 - u, 1, 0, 1, t] - 8*G[1 - u, 1, 1, 1, t] + 
   4*G[1 - u, 1, 1, 1 - u, t] + 4*G[1 - u, 1, 1 - u, 1, t] - 
   5*G[1 - u, 1 - u, 0, 1, t] - G[1 - u, 1 - u, 1, 1, t] + 
   5*G[1 - u, 1 - u, 1, 1 - u, t] + 5*G[1 - u, 1 - u, 1 - u, 1, t] - 
   G[1 - u, -u, 1 - u, 1 - u, t] + (7*I)*Pi*Zeta[3] - 4*G[1 - u, t]*Zeta[3]}, 
 {1/6, (I/2)*Pi + G[1, t]/3 - G[1, u]/2 - G[1 - u, t]/2, 
  (-11*Pi^2)/18 + I*Pi*G[1, t] - ((3*I)/2)*Pi*G[1, u] - G[1, t]*G[1, u] - 
   ((3*I)/2)*Pi*G[1 - u, t] + (3*G[1, u]*G[1 - u, t])/2 + G[0, 1, t] - 
   G[1, 1, t]/3 + (3*G[1, 1, u])/2 - G[1, 1 - u, t] - G[1 - u, 1, t] + 
   (3*G[1 - u, 1 - u, t])/2, ((-5*I)/6)*Pi^3 - (11*Pi^2*G[1, t])/9 + 
   (11*Pi^2*G[1, u])/6 + (11*Pi^2*G[1 - u, t])/6 + 
   ((9*I)/2)*Pi*G[1, u]*G[1 - u, t] + (3*I)*Pi*G[0, 1, t] - 
   3*G[1, u]*G[0, 1, t] - (3*I)*Pi*G[0, 1, u] - (4*I)*Pi*G[1, 1, t] + 
   4*G[1, u]*G[1, 1, t] + ((9*I)/2)*Pi*G[1, 1, u] - 
   (9*G[1 - u, t]*G[1, 1, u])/2 - (3*I)*Pi*G[1 - u, 1, t] + 
   3*G[1, u]*G[1 - u, 1, t] + ((9*I)/2)*Pi*G[1 - u, 1 - u, t] - 
   (9*G[1, u]*G[1 - u, 1 - u, t])/2 + 3*G[0, 0, 1, t] - G[0, 1, 1, t] + 
   3*G[0, 1, 1, u] - 3*G[0, 1, 1 - u, t] - 3*G[0, 1 - u, 1, t] - 
   G[1, 0, 1, t] - (8*G[1, 1, 1, t])/3 - (9*G[1, 1, 1, u])/2 + 
   4*G[1, 1, 1 - u, t] + 4*G[1, 1 - u, 1, t] - 3*G[1 - u, 0, 1, t] + 
   G[1 - u, 1, 1, t] + 3*G[1 - u, 1, 1 - u, t] + 3*G[1 - u, 1 - u, 1, t] - 
   (9*G[1 - u, 1 - u, 1 - u, t])/2 - (13*Zeta[3])/3, 
  (37*Pi^4)/60 - ((2*I)/3)*Pi^3*G[1, t] + ((3*I)/2)*Pi^3*G[1, u] - 
   (Pi^2*G[1, t]*G[1, u])/3 + ((5*I)/2)*Pi^3*G[1 - u, t] - 
   (11*Pi^2*G[1, u]*G[1 - u, t])/2 - (11*Pi^2*G[0, 1, t])/3 + 
   4*Pi^2*G[0, 1, u] + (6*I)*Pi*G[1, t]*G[0, 1, u] + 
   (9*I)*Pi*G[1 - u, t]*G[0, 1, u] + (3*I)*Pi*G[1, u]*G[0, -u, t] + 
   (47*Pi^2*G[1, 1, t])/9 - (11*Pi^2*G[1, 1, u])/2 - 
   (6*I)*Pi*G[1, t]*G[1, 1, u] - ((27*I)/2)*Pi*G[1 - u, t]*G[1, 1, u] - 
   3*G[0, -u, t]*G[1, 1, u] - (Pi^2*G[1, 1 - u, t])/3 - 
   (6*I)*Pi*G[1, u]*G[1, 1 - u, t] + 6*G[1, 1, u]*G[1, 1 - u, t] + 
   (11*Pi^2*G[1 - u, 1, t])/3 - (11*Pi^2*G[1 - u, 1 - u, t])/2 - 
   ((27*I)/2)*Pi*G[1, u]*G[1 - u, 1 - u, t] + 
   (27*G[1, 1, u]*G[1 - u, 1 - u, t])/2 + (3*I)*Pi*G[0, 0, 1, t] - 
   3*G[1, u]*G[0, 0, 1, t] - (6*I)*Pi*G[0, 0, 1, u] - 
   (12*I)*Pi*G[0, 1, 1, t] + 12*G[1, u]*G[0, 1, 1, t] + 
   (15*I)*Pi*G[0, 1, 1, u] - 6*G[1, t]*G[0, 1, 1, u] - 
   9*G[1 - u, t]*G[0, 1, 1, u] - (3*I)*Pi*G[0, 1 - u, 1, t] + 
   3*G[1, u]*G[0, 1 - u, 1, t] + (3*I)*Pi*G[0, -u, 1 - u, t] - 
   3*G[1, u]*G[0, -u, 1 - u, t] - (6*I)*Pi*G[1, 0, 1, t] + 
   6*G[1, u]*G[1, 0, 1, t] + (3*I)*Pi*G[1, 0, 1, u] + 
   (16*I)*Pi*G[1, 1, 1, t] - 16*G[1, u]*G[1, 1, 1, t] - 
   ((27*I)/2)*Pi*G[1, 1, 1, u] + 6*G[1, t]*G[1, 1, 1, u] + 
   (27*G[1 - u, t]*G[1, 1, 1, u])/2 + (6*I)*Pi*G[1, 1 - u, 1, t] - 
   6*G[1, u]*G[1, 1 - u, 1, t] - (6*I)*Pi*G[1, 1 - u, 1 - u, t] + 
   6*G[1, u]*G[1, 1 - u, 1 - u, t] - (9*I)*Pi*G[1 - u, 0, 1, t] + 
   9*G[1, u]*G[1 - u, 0, 1, t] + (12*I)*Pi*G[1 - u, 1, 1, t] - 
   12*G[1, u]*G[1 - u, 1, 1, t] + (9*I)*Pi*G[1 - u, 1 - u, 1, t] - 
   9*G[1, u]*G[1 - u, 1 - u, 1, t] - ((27*I)/2)*Pi*
    G[1 - u, 1 - u, 1 - u, t] + (27*G[1, u]*G[1 - u, 1 - u, 1 - u, t])/2 + 
   3*G[0, 0, 0, 1, t] - 9*G[0, 0, 1, 1, t] + 6*G[0, 0, 1, 1, u] - 
   3*G[0, 0, 1, 1 - u, t] - 3*G[0, 0, 1 - u, 1, t] - 3*G[0, 1, 0, 1, t] - 
   8*G[0, 1, 1, 1, t] - 15*G[0, 1, 1, 1, u] + 12*G[0, 1, 1, 1 - u, t] + 
   12*G[0, 1, 1 - u, 1, t] - 3*G[0, 1 - u, 0, 1, t] + 
   9*G[0, 1 - u, 1, 1, t] + 3*G[0, 1 - u, 1, 1 - u, t] + 
   3*G[0, 1 - u, 1 - u, 1, t] - 3*G[0, -u, 1 - u, 1 - u, t] - 
   3*G[1, 0, 0, 1, t] - 2*G[1, 0, 1, 1, t] - 3*G[1, 0, 1, 1, u] + 
   6*G[1, 0, 1, 1 - u, t] + 6*G[1, 0, 1 - u, 1, t] - 2*G[1, 1, 0, 1, t] + 
   (80*G[1, 1, 1, 1, t])/3 + (27*G[1, 1, 1, 1, u])/2 - 
   16*G[1, 1, 1, 1 - u, t] - 16*G[1, 1, 1 - u, 1, t] + 
   6*G[1, 1 - u, 0, 1, t] - 10*G[1, 1 - u, 1, 1, t] - 
   6*G[1, 1 - u, 1, 1 - u, t] - 6*G[1, 1 - u, 1 - u, 1, t] + 
   6*G[1, 1 - u, 1 - u, 1 - u, t] - 9*G[1 - u, 0, 0, 1, t] + 
   3*G[1 - u, 0, 1, 1, t] + 9*G[1 - u, 0, 1, 1 - u, t] + 
   9*G[1 - u, 0, 1 - u, 1, t] + 3*G[1 - u, 1, 0, 1, t] + 
   8*G[1 - u, 1, 1, 1, t] - 12*G[1 - u, 1, 1, 1 - u, t] - 
   12*G[1 - u, 1, 1 - u, 1, t] + 9*G[1 - u, 1 - u, 0, 1, t] - 
   3*G[1 - u, 1 - u, 1, 1, t] - 9*G[1 - u, 1 - u, 1, 1 - u, t] - 
   9*G[1 - u, 1 - u, 1 - u, 1, t] + (27*G[1 - u, 1 - u, 1 - u, 1 - u, t])/2 - 
   (19*I)*Pi*Zeta[3] - (8*G[1, t]*Zeta[3])/3 + 7*G[1, u]*Zeta[3] + 
   13*G[1 - u, t]*Zeta[3]}, {0, 0, 0, (I/6)*Pi^3 + I*Pi*G[1, u]*G[1 - u, t] - 
   I*Pi*G[0, 1, u] + G[1 - u, t]*G[0, 1, u] + I*Pi*G[0, 1 - u, t] + 
   I*Pi*G[1, 1, u] - G[1 - u, t]*G[1, 1, u] - G[1, u]*G[1 - u, 1 - u, t] - 
   G[0, 0, 1, u] + G[0, 1, 1, u] - G[0, 1 - u, 1 - u, t] + G[1, 0, 1, u] - 
   G[1, 1, 1, u] + Zeta[3], (-29*Pi^4)/180 + ((2*I)/3)*Pi^3*G[1, t] - 
   ((2*I)/3)*Pi^3*G[1, u] - ((2*I)/3)*Pi^3*G[1 - u, t] - 
   (4*Pi^2*G[1, u]*G[1 - u, t])/3 + (4*Pi^2*G[0, 1, u])/3 - 
   (4*I)*Pi*G[1, t]*G[0, 1, u] + (6*I)*Pi*G[1 - u, t]*G[0, 1, u] - 
   (4*Pi^2*G[0, 1 - u, t])/3 - (4*I)*Pi*G[1, u]*G[0, 1 - u, t] + 
   G[0, 1, u]*G[0, 1 - u, t] + I*Pi*G[1, u]*G[0, -u, t] - 
   (4*Pi^2*G[1, 1, u])/3 + (4*I)*Pi*G[1, t]*G[1, 1, u] - 
   (9*I)*Pi*G[1 - u, t]*G[1, 1, u] - G[0, -u, t]*G[1, 1, u] + 
   (4*I)*Pi*G[1, u]*G[1, 1 - u, t] + 4*G[0, 1, u]*G[1, 1 - u, t] - 
   4*G[1, 1, u]*G[1, 1 - u, t] - (5*I)*Pi*G[1, u]*G[1 - u, 1 - u, t] - 
   5*G[0, 1, u]*G[1 - u, 1 - u, t] + 9*G[1, 1, u]*G[1 - u, 1 - u, t] + 
   I*Pi*G[1, u]*G[1 - u, -u, t] - G[1, 1, u]*G[1 - u, -u, t] - 
   (2*I)*Pi*G[0, 0, 1, u] - 4*G[1, t]*G[0, 0, 1, u] + 
   5*G[1 - u, t]*G[0, 0, 1, u] + I*Pi*G[0, 0, 1 - u, t] + 
   (5*I)*Pi*G[0, 1, 1, u] + 4*G[1, t]*G[0, 1, 1, u] - 
   10*G[1 - u, t]*G[0, 1, 1, u] - (5*I)*Pi*G[0, 1 - u, 1 - u, t] + 
   4*G[1, u]*G[0, 1 - u, 1 - u, t] + I*Pi*G[0, -u, 1 - u, t] - 
   G[1, u]*G[0, -u, 1 - u, t] + (6*I)*Pi*G[1, 0, 1, u] + 
   4*G[1, t]*G[1, 0, 1, u] - 4*G[1 - u, t]*G[1, 0, 1, u] + 
   (4*I)*Pi*G[1, 0, 1 - u, t] - (9*I)*Pi*G[1, 1, 1, u] - 
   4*G[1, t]*G[1, 1, 1, u] + 9*G[1 - u, t]*G[1, 1, 1, u] - 
   4*G[1, u]*G[1, 1 - u, 1 - u, t] - (5*I)*Pi*G[1 - u, 0, 1 - u, t] + 
   5*G[1, u]*G[1 - u, 1 - u, 1 - u, t] + I*Pi*G[1 - u, -u, 1 - u, t] - 
   G[1, u]*G[1 - u, -u, 1 - u, t] - G[0, 0, 0, 1, u] + 6*G[0, 0, 1, 1, u] - 
   G[0, 0, 1 - u, 1 - u, t] - 5*G[0, 1, 1, 1, u] + 
   5*G[0, 1 - u, 1 - u, 1 - u, t] - G[0, -u, 1 - u, 1 - u, t] + 
   5*G[1, 0, 0, 1, u] - 10*G[1, 0, 1, 1, u] - 4*G[1, 0, 1 - u, 1 - u, t] - 
   4*G[1, 1, 0, 1, u] + 9*G[1, 1, 1, 1, u] + 5*G[1 - u, 0, 1 - u, 1 - u, t] - 
   G[1 - u, -u, 1 - u, 1 - u, t] + (7*I)*Pi*Zeta[3] + 4*G[1, t]*Zeta[3] - 
   4*G[1, u]*Zeta[3] - 4*G[1 - u, t]*Zeta[3]}, 
 {-1/6, (-1/2*I)*Pi + G[1, u]/6 + G[1 - u, t]/2, 
  (11*Pi^2)/18 + (I/2)*Pi*G[1, u] + ((3*I)/2)*Pi*G[1 - u, t] - 
   (G[1, u]*G[1 - u, t])/2 - G[0, 1, u] + (5*G[1, 1, u])/6 - 
   (3*G[1 - u, 1 - u, t])/2, ((5*I)/6)*Pi^3 - (11*Pi^2*G[1, u])/18 - 
   (11*Pi^2*G[1 - u, t])/6 - ((3*I)/2)*Pi*G[1, u]*G[1 - u, t] - 
   (3*I)*Pi*G[0, 1, u] + 3*G[1 - u, t]*G[0, 1, u] + (3*I)*Pi*G[0, 1 - u, t] + 
   ((5*I)/2)*Pi*G[1, 1, u] - (5*G[1 - u, t]*G[1, 1, u])/2 - 
   ((9*I)/2)*Pi*G[1 - u, 1 - u, t] + (3*G[1, u]*G[1 - u, 1 - u, t])/2 - 
   3*G[0, 0, 1, u] + 7*G[0, 1, 1, u] - 3*G[0, 1 - u, 1 - u, t] + 
   4*G[1, 0, 1, u] - (47*G[1, 1, 1, u])/6 + (9*G[1 - u, 1 - u, 1 - u, t])/2 + 
   (13*Zeta[3])/3, (-37*Pi^4)/60 + I*Pi^3*G[1, t] - ((11*I)/6)*Pi^3*G[1, u] - 
   ((5*I)/2)*Pi^3*G[1 - u, t] + (11*Pi^2*G[1, u]*G[1 - u, t])/6 + 
   (11*Pi^2*G[0, 1, u])/3 - (6*I)*Pi*G[1, t]*G[0, 1, u] + 
   (9*I)*Pi*G[1 - u, t]*G[0, 1, u] - 4*Pi^2*G[0, 1 - u, t] - 
   (12*I)*Pi*G[1, u]*G[0, 1 - u, t] + 3*G[0, 1, u]*G[0, 1 - u, t] + 
   (3*I)*Pi*G[1, u]*G[0, -u, t] - (55*Pi^2*G[1, 1, u])/18 + 
   (6*I)*Pi*G[1, t]*G[1, 1, u] - ((15*I)/2)*Pi*G[1 - u, t]*G[1, 1, u] - 
   3*G[0, -u, t]*G[1, 1, u] + (6*I)*Pi*G[1, u]*G[1, 1 - u, t] + 
   6*G[0, 1, u]*G[1, 1 - u, t] - 6*G[1, 1, u]*G[1, 1 - u, t] + 
   (11*Pi^2*G[1 - u, 1 - u, t])/2 + ((9*I)/2)*Pi*G[1, u]*G[1 - u, 1 - u, t] - 
   9*G[0, 1, u]*G[1 - u, 1 - u, t] + (15*G[1, 1, u]*G[1 - u, 1 - u, t])/2 - 
   (6*I)*Pi*G[0, 0, 1, u] - 6*G[1, t]*G[0, 0, 1, u] + 
   9*G[1 - u, t]*G[0, 0, 1, u] + (3*I)*Pi*G[0, 0, 1 - u, t] + 
   (15*I)*Pi*G[0, 1, 1, u] + 6*G[1, t]*G[0, 1, 1, u] - 
   21*G[1 - u, t]*G[0, 1, 1, u] - (15*I)*Pi*G[0, 1 - u, 1 - u, t] + 
   12*G[1, u]*G[0, 1 - u, 1 - u, t] + (3*I)*Pi*G[0, -u, 1 - u, t] - 
   3*G[1, u]*G[0, -u, 1 - u, t] + (15*I)*Pi*G[1, 0, 1, u] + 
   6*G[1, t]*G[1, 0, 1, u] - 12*G[1 - u, t]*G[1, 0, 1, u] + 
   (6*I)*Pi*G[1, 0, 1 - u, t] - ((47*I)/2)*Pi*G[1, 1, 1, u] - 
   6*G[1, t]*G[1, 1, 1, u] + (47*G[1 - u, t]*G[1, 1, 1, u])/2 - 
   6*G[1, u]*G[1, 1 - u, 1 - u, t] - (9*I)*Pi*G[1 - u, 0, 1 - u, t] + 
   ((27*I)/2)*Pi*G[1 - u, 1 - u, 1 - u, t] - 
   (9*G[1, u]*G[1 - u, 1 - u, 1 - u, t])/2 - 3*G[0, 0, 0, 1, u] + 
   18*G[0, 0, 1, 1, u] - 3*G[0, 0, 1 - u, 1 - u, t] + 6*G[0, 1, 0, 1, u] - 
   31*G[0, 1, 1, 1, u] + 15*G[0, 1 - u, 1 - u, 1 - u, t] - 
   3*G[0, -u, 1 - u, 1 - u, t] + 12*G[1, 0, 0, 1, u] - 31*G[1, 0, 1, 1, u] - 
   6*G[1, 0, 1 - u, 1 - u, t] - 16*G[1, 1, 0, 1, u] + 
   (269*G[1, 1, 1, 1, u])/6 + 9*G[1 - u, 0, 1 - u, 1 - u, t] - 
   (27*G[1 - u, 1 - u, 1 - u, 1 - u, t])/2 + (19*I)*Pi*Zeta[3] + 
   6*G[1, t]*Zeta[3] - (31*G[1, u]*Zeta[3])/3 - 13*G[1 - u, t]*Zeta[3]}, 
 {0, 0, Pi^2/6 - G[1, t]*G[1, u] + G[0, 1, t] + G[0, 1, u], 
  -1/3*(Pi^2*G[1, t]) + (Pi^2*G[1 - u, t])/3 - 2*G[1, u]*G[0, 1, t] - 
   4*G[1, t]*G[0, 1, u] + 2*G[1 - u, t]*G[0, 1, u] + 4*G[1, u]*G[1, 1, t] + 
   4*G[1, t]*G[1, 1, u] - 2*G[1, u]*G[1 - u, 1, t] + 2*G[0, 0, 1, t] + 
   2*G[0, 0, 1, u] - 4*G[0, 1, 1, t] - 4*G[0, 1, 1, u] - 2*G[1, 0, 1, t] + 
   2*G[1 - u, 0, 1, t] + 6*Zeta[3], (59*Pi^4)/180 - 
   (Pi^2*G[1, t]*G[1, u])/3 - (2*Pi^2*G[0, 1, t])/3 + (Pi^2*G[0, 1, u])/3 - 
   8*G[0, 1, t]*G[0, 1, u] + Pi^2*G[0, 1 - u, t] + 
   6*G[0, 1, u]*G[0, 1 - u, t] + (5*Pi^2*G[1, 1, t])/3 + 
   16*G[0, 1, u]*G[1, 1, t] + 8*G[0, 1, t]*G[1, 1, u] - 
   16*G[1, 1, t]*G[1, 1, u] - (5*Pi^2*G[1, 1 - u, t])/3 - 
   10*G[0, 1, u]*G[1, 1 - u, t] - (2*Pi^2*G[1 - u, 1, t])/3 - 
   8*G[0, 1, u]*G[1 - u, 1, t] + 8*G[1, 1, u]*G[1 - u, 1, t] + 
   (2*Pi^2*G[1 - u, 1 - u, t])/3 + 4*G[0, 1, u]*G[1 - u, 1 - u, t] - 
   2*G[1, u]*G[0, 0, 1, t] - 6*G[1, t]*G[0, 0, 1, u] + 
   4*G[1 - u, t]*G[0, 0, 1, u] + 8*G[1, u]*G[0, 1, 1, t] + 
   16*G[1, t]*G[0, 1, 1, u] - 8*G[1 - u, t]*G[0, 1, 1, u] - 
   6*G[1, u]*G[0, 1 - u, 1, t] + 6*G[1, u]*G[1, 0, 1, t] + 
   6*G[1, t]*G[1, 0, 1, u] - 16*G[1, u]*G[1, 1, 1, t] - 
   16*G[1, t]*G[1, 1, 1, u] + 10*G[1, u]*G[1, 1 - u, 1, t] - 
   4*G[1, u]*G[1 - u, 0, 1, t] + 8*G[1, u]*G[1 - u, 1, 1, t] - 
   4*G[1, u]*G[1 - u, 1 - u, 1, t] + 2*G[0, 0, 0, 1, t] + 
   2*G[0, 0, 0, 1, u] - 8*G[0, 0, 1, 1, t] - 8*G[0, 0, 1, 1, u] - 
   12*G[0, 1, 0, 1, t] - 6*G[0, 1, 0, 1, u] + 16*G[0, 1, 1, 1, t] + 
   16*G[0, 1, 1, 1, u] + 6*G[0, 1 - u, 0, 1, t] - 4*G[1, 0, 0, 1, t] + 
   8*G[1, 0, 1, 1, t] + 10*G[1, 1, 0, 1, t] - 10*G[1, 1 - u, 0, 1, t] + 
   4*G[1 - u, 0, 0, 1, t] - 8*G[1 - u, 0, 1, 1, t] - 4*G[1 - u, 1, 0, 1, t] + 
   4*G[1 - u, 1 - u, 0, 1, t] - 12*G[1, t]*Zeta[3] + 12*G[1 - u, t]*Zeta[3]}, 
 {-1/4, G[1, t] + G[1, u], Pi^2/3 - 4*G[1, t]*G[1, u] + 4*G[0, 1, t] + 
   4*G[0, 1, u] - 4*G[1, 1, t] - 4*G[1, 1, u], 
  (-4*Pi^2*G[1, t])/3 + (Pi^2*G[1, u])/3 + (5*Pi^2*G[1 - u, t])/3 - 
   6*G[1, u]*G[0, 1, t] - 16*G[1, t]*G[0, 1, u] + 10*G[1 - u, t]*G[0, 1, u] + 
   16*G[1, u]*G[1, 1, t] + 16*G[1, t]*G[1, 1, u] - 
   10*G[1, u]*G[1 - u, 1, t] + 6*G[0, 0, 1, t] + 6*G[0, 0, 1, u] - 
   16*G[0, 1, 1, t] - 16*G[0, 1, 1, u] - 16*G[1, 0, 1, t] - 6*G[1, 0, 1, u] + 
   16*G[1, 1, 1, t] + 16*G[1, 1, 1, u] + 10*G[1 - u, 0, 1, t] + 15*Zeta[3], 
  (47*Pi^4)/60 - (4*Pi^2*G[1, t]*G[1, u])/3 - (5*Pi^2*G[0, 1, t])/3 + 
   (4*Pi^2*G[0, 1, u])/3 - 24*G[0, 1, t]*G[0, 1, u] + 3*Pi^2*G[0, 1 - u, t] + 
   18*G[0, 1, u]*G[0, 1 - u, t] + (16*Pi^2*G[1, 1, t])/3 + 
   64*G[0, 1, u]*G[1, 1, t] - (4*Pi^2*G[1, 1, u])/3 + 
   24*G[0, 1, t]*G[1, 1, u] - 64*G[1, 1, t]*G[1, 1, u] - 
   (20*Pi^2*G[1, 1 - u, t])/3 - 40*G[0, 1, u]*G[1, 1 - u, t] - 
   (11*Pi^2*G[1 - u, 1, t])/3 - 40*G[0, 1, u]*G[1 - u, 1, t] + 
   40*G[1, 1, u]*G[1 - u, 1, t] + (11*Pi^2*G[1 - u, 1 - u, t])/3 + 
   22*G[0, 1, u]*G[1 - u, 1 - u, t] - 6*G[1, u]*G[0, 0, 1, t] - 
   24*G[1, t]*G[0, 0, 1, u] + 18*G[1 - u, t]*G[0, 0, 1, u] + 
   24*G[1, u]*G[0, 1, 1, t] + 64*G[1, t]*G[0, 1, 1, u] - 
   40*G[1 - u, t]*G[0, 1, 1, u] - 18*G[1, u]*G[0, 1 - u, 1, t] + 
   24*G[1, u]*G[1, 0, 1, t] + 24*G[1, t]*G[1, 0, 1, u] - 
   64*G[1, u]*G[1, 1, 1, t] - 64*G[1, t]*G[1, 1, 1, u] + 
   40*G[1, u]*G[1, 1 - u, 1, t] - 18*G[1, u]*G[1 - u, 0, 1, t] + 
   40*G[1, u]*G[1 - u, 1, 1, t] - 22*G[1, u]*G[1 - u, 1 - u, 1, t] + 
   6*G[0, 0, 0, 1, t] + 6*G[0, 0, 0, 1, u] - 24*G[0, 0, 1, 1, t] - 
   24*G[0, 0, 1, 1, u] - 42*G[0, 1, 0, 1, t] - 24*G[0, 1, 0, 1, u] + 
   64*G[0, 1, 1, 1, t] + 64*G[0, 1, 1, 1, u] + 18*G[0, 1 - u, 0, 1, t] - 
   24*G[1, 0, 0, 1, t] - 6*G[1, 0, 0, 1, u] + 64*G[1, 0, 1, 1, t] + 
   24*G[1, 0, 1, 1, u] + 64*G[1, 1, 0, 1, t] + 24*G[1, 1, 0, 1, u] - 
   64*G[1, 1, 1, 1, t] - 64*G[1, 1, 1, 1, u] - 40*G[1, 1 - u, 0, 1, t] + 
   18*G[1 - u, 0, 0, 1, t] - 40*G[1 - u, 0, 1, 1, t] - 
   22*G[1 - u, 1, 0, 1, t] + 22*G[1 - u, 1 - u, 0, 1, t] - 
   60*G[1, t]*Zeta[3] - 2*G[1, u]*Zeta[3] + 58*G[1 - u, t]*Zeta[3]}, 
 {0, -G[1, t], G[1, t]*G[1, u] - 2*G[0, 1, t] + 3*G[1, 1, t], 
  -1/3*(Pi^2*G[1, t]) - (Pi^2*G[1 - u, t])/6 + (Pi^2*G[(-1 + u)/u, t])/6 + 
   2*G[1, u]*G[0, 1, t] + 2*G[1, t]*G[0, 1, u] - G[1 - u, t]*G[0, 1, u] + 
   G[(-1 + u)/u, t]*G[0, 1, u] - 4*G[1, u]*G[1, 1, t] - 
   4*G[1, t]*G[1, 1, u] + G[1, u]*G[1 - u, 1, t] + 
   G[1, u]*G[(-1 + u)/u, 1, t] - 4*G[0, 0, 1, t] + 6*G[0, 1, 1, t] + 
   7*G[1, 0, 1, t] - 10*G[1, 1, 1, t] - G[1 - u, 0, 1, t] - 
   G[(-1 + u)/u, 0, 1, t] + G[(-1 + u)/u, 1, 1, t], 
  (Pi^2*G[1, t]*G[1, u])/3 + (Pi^2*G[1, t]*G[2, 1])/2 + 
   (Pi^2*G[-1, u]*G[1 - u, t])/6 + (Pi^2*G[2, 1]*G[1 - u, t])/2 - 
   (Pi^2*G[-1, u]*G[(-1 + u)/u, t])/6 - (Pi^2*G[2, 1]*G[(-1 + u)/u, t])/2 - 
   (2*Pi^2*G[0, 1, t])/3 + 4*G[0, 1, t]*G[0, 1, u] - 
   (Pi^2*G[0, 1 - u, t])/3 - 2*G[0, 1, u]*G[0, 1 - u, t] + 
   (Pi^2*G[0, (-1 + u)/u, t])/3 + 2*G[0, 1, u]*G[0, (-1 + u)/u, t] + 
   (4*Pi^2*G[1, 1, t])/3 - 8*G[0, 1, u]*G[1, 1, t] - 
   8*G[0, 1, t]*G[1, 1, u] + 16*G[1, 1, t]*G[1, 1, u] - (Pi^2*G[1, 2, t])/2 + 
   (2*Pi^2*G[1, 1 - u, t])/3 + 4*G[0, 1, u]*G[1, 1 - u, t] - 
   (Pi^2*G[1, (-1 + u)/u, t])/3 - 2*G[0, 1, u]*G[1, (-1 + u)/u, t] + 
   (Pi^2*G[1 - u, 1, t])/2 + 2*G[0, 1, u]*G[1 - u, 1, t] - 
   4*G[1, 1, u]*G[1 - u, 1, t] - (Pi^2*G[1 - u, 2, t])/2 - 
   (Pi^2*G[1 - u, 1 - u, t])/6 - G[0, 1, u]*G[1 - u, 1 - u, t] + 
   (Pi^2*G[1 - u, (-1 + u)/u, t])/6 + G[0, 1, u]*G[1 - u, (-1 + u)/u, t] - 
   (Pi^2*G[(-1 + u)/u, 1, t])/3 + 2*G[0, 1, u]*G[(-1 + u)/u, 1, t] - 
   4*G[1, 1, u]*G[(-1 + u)/u, 1, t] + (Pi^2*G[(-1 + u)/u, 2, t])/2 - 
   (Pi^2*G[(-1 + u)/u, 1 - u, t])/6 - G[0, 1, u]*G[(-1 + u)/u, 1 - u, t] - 
   (Pi^2*G[(-1 + u)/u, (-1 + u)/u, t])/6 - 
   G[0, 1, u]*G[(-1 + u)/u, (-1 + u)/u, t] - 2*G[1 - u, t]*G[-1, 0, 1, u] + 
   2*G[(-1 + u)/u, t]*G[-1, 0, 1, u] + 4*G[1, u]*G[0, 0, 1, t] + 
   G[1 - u, t]*G[0, 0, 1, u] + G[(-1 + u)/u, t]*G[0, 0, 1, u] - 
   8*G[1, u]*G[0, 1, 1, t] - 8*G[1, t]*G[0, 1, 1, u] + 
   4*G[1 - u, t]*G[0, 1, 1, u] - 4*G[(-1 + u)/u, t]*G[0, 1, 1, u] + 
   2*G[1, u]*G[0, 1 - u, 1, t] + 2*G[1, u]*G[0, (-1 + u)/u, 1, t] - 
   10*G[1, u]*G[1, 0, 1, t] - 6*G[1, t]*G[1, 0, 1, u] + 
   16*G[1, u]*G[1, 1, 1, t] + 16*G[1, t]*G[1, 1, 1, u] - 
   4*G[1, u]*G[1, 1 - u, 1, t] - 2*G[1, u]*G[1, (-1 + u)/u, 1, t] + 
   G[1, t]*G[2, 1, 1, 1] + G[1 - u, t]*G[2, 1, 1, 1] - 
   G[(-1 + u)/u, t]*G[2, 1, 1, 1] + 2*G[1, u]*G[1 - u, 0, 1, t] - 
   4*G[1, u]*G[1 - u, 1, 1, t] + G[1, u]*G[1 - u, 1 - u, 1, t] + 
   G[1, u]*G[1 - u, (-1 + u)/u, 1, t] + 4*G[1, u]*G[(-1 + u)/u, 0, 1, t] - 
   4*G[1, u]*G[(-1 + u)/u, 1, 1, t] + G[1, u]*G[(-1 + u)/u, 1 - u, 1, t] - 
   G[1, u]*G[(-1 + u)/u, (-1 + u)/u, 1, t] - 8*G[0, 0, 0, 1, t] + 
   12*G[0, 0, 1, 1, t] + 14*G[0, 1, 0, 1, t] - 20*G[0, 1, 1, 1, t] - 
   2*G[0, 1 - u, 0, 1, t] - 2*G[0, (-1 + u)/u, 0, 1, t] + 
   2*G[0, (-1 + u)/u, 1, 1, t] + 16*G[1, 0, 0, 1, t] - 23*G[1, 0, 1, 1, t] - 
   26*G[1, 1, 0, 1, t] + 36*G[1, 1, 1, 1, t] - G[1, 2, 1, 1, t] + 
   4*G[1, 1 - u, 0, 1, t] + 2*G[1, (-1 + u)/u, 0, 1, t] - 
   2*G[1, (-1 + u)/u, 1, 1, t] - 2*G[1 - u, 0, 0, 1, t] + 
   3*G[1 - u, 0, 1, 1, t] + 3*G[1 - u, 1, 0, 1, t] - G[1 - u, 2, 1, 1, t] - 
   G[1 - u, 1 - u, 0, 1, t] - G[1 - u, (-1 + u)/u, 0, 1, t] + 
   G[1 - u, (-1 + u)/u, 1, 1, t] - 4*G[(-1 + u)/u, 0, 0, 1, t] + 
   5*G[(-1 + u)/u, 0, 1, 1, t] + 5*G[(-1 + u)/u, 1, 0, 1, t] - 
   6*G[(-1 + u)/u, 1, 1, 1, t] + G[(-1 + u)/u, 2, 1, 1, t] - 
   G[(-1 + u)/u, 1 - u, 0, 1, t] + G[(-1 + u)/u, (-1 + u)/u, 0, 1, t] - 
   G[(-1 + u)/u, (-1 + u)/u, 1, 1, t] - 2*G[1, t]*Zeta[3] - 
   G[1 - u, t]*Zeta[3] + 3*G[(-1 + u)/u, t]*Zeta[3]}, 
 {0, 0, Pi^2/6 + G[1, t]*G[1, u] - G[0, 1, t] + G[0, 1, u] + G[1, 1, t], 
  -1/6*(Pi^2*G[-1, u]) - (Pi^2*G[1, t])/3 - (Pi^2*G[2, 1])/2 + 
   (Pi^2*G[2, t])/2 - (Pi^2*G[1 - u, t])/6 - (Pi^2*G[(-1 + u)/u, t])/6 + 
   4*G[1, u]*G[0, 1, t] + 2*G[1, t]*G[0, 1, u] - G[1 - u, t]*G[0, 1, u] - 
   G[(-1 + u)/u, t]*G[0, 1, u] - 4*G[1, u]*G[1, 1, t] - 
   4*G[1, t]*G[1, 1, u] + G[1, u]*G[1 - u, 1, t] - 
   G[1, u]*G[(-1 + u)/u, 1, t] + 2*G[-1, 0, 1, u] - 4*G[0, 0, 1, t] + 
   G[0, 0, 1, u] + 5*G[0, 1, 1, t] - 4*G[0, 1, 1, u] + 5*G[1, 0, 1, t] - 
   6*G[1, 1, 1, t] - G[2, 1, 1, 1] + G[2, 1, 1, t] - G[1 - u, 0, 1, t] + 
   G[(-1 + u)/u, 0, 1, t] - G[(-1 + u)/u, 1, 1, t] + 3*Zeta[3], 
  -1/60*Pi^4 + (Pi^2*G[1, t]*G[1, u])/3 + (Pi^2*G[1, t]*G[2, 1])/2 - 
   (Pi^2*G[-1, u]*G[1 - u, t])/6 - (Pi^2*G[2, 1]*G[1 - u, t])/2 + 
   (Pi^2*G[-1, u]*G[(-1 + u)/u, t])/6 + (Pi^2*G[2, 1]*G[(-1 + u)/u, t])/2 - 
   (Pi^2*G[0, -1, u])/6 - (5*Pi^2*G[0, 1, t])/6 + (Pi^2*G[0, 1, u])/3 + 
   8*G[0, 1, t]*G[0, 1, u] - (2*Pi^2*G[0, 1 - u, t])/3 - 
   4*G[0, 1, u]*G[0, 1 - u, t] + (Pi^2*G[0, (-1 + u)/u, t])/3 + 
   2*G[0, 1, u]*G[0, (-1 + u)/u, t] + (4*Pi^2*G[1, 1, t])/3 - 
   8*G[0, 1, u]*G[1, 1, t] - 16*G[0, 1, t]*G[1, 1, u] + 
   16*G[1, 1, t]*G[1, 1, u] - (Pi^2*G[1, 2, t])/2 + 
   (2*Pi^2*G[1, 1 - u, t])/3 + 4*G[0, 1, u]*G[1, 1 - u, t] - 
   (Pi^2*G[1, (-1 + u)/u, t])/3 - 2*G[0, 1, u]*G[1, (-1 + u)/u, t] + 
   (11*Pi^2*G[2, 1, 1])/6 - (5*Pi^2*G[2, 1, t])/6 + (Pi^2*G[1 - u, 1, t])/2 + 
   2*G[0, 1, u]*G[1 - u, 1, t] - 4*G[1, 1, u]*G[1 - u, 1, t] + 
   (Pi^2*G[1 - u, 2, t])/2 - (Pi^2*G[1 - u, 1 - u, t])/6 - 
   G[0, 1, u]*G[1 - u, 1 - u, t] - (Pi^2*G[1 - u, (-1 + u)/u, t])/6 - 
   G[0, 1, u]*G[1 - u, (-1 + u)/u, t] + (Pi^2*G[(-1 + u)/u, 1, t])/3 - 
   2*G[0, 1, u]*G[(-1 + u)/u, 1, t] + 4*G[1, 1, u]*G[(-1 + u)/u, 1, t] - 
   (Pi^2*G[(-1 + u)/u, 2, t])/2 + (Pi^2*G[(-1 + u)/u, 1 - u, t])/6 + 
   G[0, 1, u]*G[(-1 + u)/u, 1 - u, t] + (Pi^2*G[(-1 + u)/u, (-1 + u)/u, t])/
    6 + G[0, 1, u]*G[(-1 + u)/u, (-1 + u)/u, t] + 
   2*G[1 - u, t]*G[-1, 0, 1, u] - 2*G[(-1 + u)/u, t]*G[-1, 0, 1, u] + 
   10*G[1, u]*G[0, 0, 1, t] + G[1 - u, t]*G[0, 0, 1, u] - 
   G[(-1 + u)/u, t]*G[0, 0, 1, u] - 16*G[1, u]*G[0, 1, 1, t] - 
   8*G[1, t]*G[0, 1, 1, u] + 4*G[1 - u, t]*G[0, 1, 1, u] + 
   4*G[(-1 + u)/u, t]*G[0, 1, 1, u] + 4*G[1, u]*G[0, 1 - u, 1, t] + 
   2*G[1, u]*G[0, (-1 + u)/u, 1, t] - 10*G[1, u]*G[1, 0, 1, t] - 
   6*G[1, t]*G[1, 0, 1, u] + 16*G[1, u]*G[1, 1, 1, t] + 
   16*G[1, t]*G[1, 1, 1, u] - 4*G[1, u]*G[1, 1 - u, 1, t] - 
   2*G[1, u]*G[1, (-1 + u)/u, 1, t] + G[1, t]*G[2, 1, 1, 1] - 
   G[1 - u, t]*G[2, 1, 1, 1] + G[(-1 + u)/u, t]*G[2, 1, 1, 1] + 
   4*G[1, u]*G[1 - u, 0, 1, t] - 4*G[1, u]*G[1 - u, 1, 1, t] + 
   G[1, u]*G[1 - u, 1 - u, 1, t] - G[1, u]*G[1 - u, (-1 + u)/u, 1, t] - 
   4*G[1, u]*G[(-1 + u)/u, 0, 1, t] + 4*G[1, u]*G[(-1 + u)/u, 1, 1, t] - 
   G[1, u]*G[(-1 + u)/u, 1 - u, 1, t] + 
   G[1, u]*G[(-1 + u)/u, (-1 + u)/u, 1, t] - 8*G[-1, 0, 1, 1, u] + 
   2*G[0, -1, 0, 1, u] - 10*G[0, 0, 0, 1, t] + G[0, 0, 0, 1, u] + 
   14*G[0, 0, 1, 1, t] - 4*G[0, 0, 1, 1, u] + 18*G[0, 1, 0, 1, t] - 
   6*G[0, 1, 0, 1, u] - 22*G[0, 1, 1, 1, t] + 16*G[0, 1, 1, 1, u] - 
   4*G[0, 1 - u, 0, 1, t] - 2*G[0, (-1 + u)/u, 0, 1, t] + 
   2*G[0, (-1 + u)/u, 1, 1, t] + 14*G[1, 0, 0, 1, t] - 19*G[1, 0, 1, 1, t] - 
   22*G[1, 1, 0, 1, t] + 28*G[1, 1, 1, 1, t] - G[1, 2, 1, 1, t] + 
   4*G[1, 1 - u, 0, 1, t] + 2*G[1, (-1 + u)/u, 0, 1, t] - 
   2*G[1, (-1 + u)/u, 1, 1, t] - 2*G[2, 1, 0, 1, 1] + 2*G[2, 1, 0, 1, t] + 
   12*G[2, 1, 1, 1, 1] - 6*G[2, 1, 1, 1, t] - 4*G[1 - u, 0, 0, 1, t] + 
   5*G[1 - u, 0, 1, 1, t] + 3*G[1 - u, 1, 0, 1, t] + G[1 - u, 2, 1, 1, t] - 
   G[1 - u, 1 - u, 0, 1, t] + G[1 - u, (-1 + u)/u, 0, 1, t] - 
   G[1 - u, (-1 + u)/u, 1, 1, t] + 4*G[(-1 + u)/u, 0, 0, 1, t] - 
   5*G[(-1 + u)/u, 0, 1, 1, t] - 5*G[(-1 + u)/u, 1, 0, 1, t] + 
   6*G[(-1 + u)/u, 1, 1, 1, t] - G[(-1 + u)/u, 2, 1, 1, t] + 
   G[(-1 + u)/u, 1 - u, 0, 1, t] - G[(-1 + u)/u, (-1 + u)/u, 0, 1, t] + 
   G[(-1 + u)/u, (-1 + u)/u, 1, 1, t] + G[-1, u]*Zeta[3] - 
   2*G[1, t]*Zeta[3] - 7*G[2, 1]*Zeta[3] + 7*G[2, t]*Zeta[3] - 
   5*G[1 - u, t]*Zeta[3] - 3*G[(-1 + u)/u, t]*Zeta[3]}, 
 {0, 0, 0, 0, (Pi^2*G[1, u]*G[1 - u, t])/6 - (Pi^2*G[0, -1, u])/6 + 
   (Pi^2*G[0, 1, t])/6 + (Pi^2*G[0, 1, u])/6 - 2*G[0, 1, t]*G[0, 1, u] + 
   (Pi^2*G[0, 1 - u, t])/6 + G[0, 1, u]*G[0, 1 - u, t] + 
   (Pi^2*G[1, 1, u])/6 + 2*G[1, u]*G[0, 0, 1, t] - 
   G[1, u]*G[0, 1 - u, 1, t] + G[1 - u, t]*G[1, 0, 1, u] - 
   G[1, u]*G[1 - u, 0, 1, t] + 2*G[0, -1, 0, 1, u] + G[0, 1, 0, 1, u] + 
   G[0, 1 - u, 0, 1, t] + G[1, 1, 0, 1, u] + 2*G[1 - u, 0, 0, 1, t] + 
   2*G[1, u]*Zeta[3] + 2*G[1 - u, t]*Zeta[3]}, 
 {0, -1/6*G[1, t], -1/3*(G[1, t]*G[1, u]) + G[0, 1, t]/6 + (2*G[1, 1, t])/3, 
  -1/18*(Pi^2*G[1, t]) + (Pi^2*G[1 - u, t])/6 + (G[1, u]*G[0, 1, t])/3 - 
   2*G[1, t]*G[0, 1, u] + G[1 - u, t]*G[0, 1, u] + (4*G[1, u]*G[1, 1, t])/3 + 
   (4*G[1, t]*G[1, 1, u])/3 - G[1, u]*G[1 - u, 1, t] - G[0, 0, 1, t]/6 - 
   (2*G[0, 1, 1, t])/3 + G[1, 0, 1, t]/3 - (8*G[1, 1, 1, t])/3 + 
   G[1 - u, 0, 1, t], (Pi^2*G[-1, u]*G[1, t])/3 - 
   (4*Pi^2*G[1, t]*G[1, u])/9 - (Pi^2*G[1, u]*G[1 - u, t])/3 - 
   (Pi^2*G[-1, u]*G[-u, t])/3 + (Pi^2*G[1, u]*G[-u, t])/3 + 
   (Pi^2*G[0, 1, t])/18 + 2*G[0, 1, t]*G[0, 1, u] - (Pi^2*G[0, 1 - u, t])/6 - 
   G[0, 1, u]*G[0, 1 - u, t] + (2*Pi^2*G[1, 1, t])/9 + 
   8*G[0, 1, u]*G[1, 1, t] - (4*G[0, 1, t]*G[1, 1, u])/3 - 
   (16*G[1, 1, t]*G[1, 1, u])/3 - (2*Pi^2*G[1, 1 - u, t])/3 - 
   4*G[0, 1, u]*G[1, 1 - u, t] - (Pi^2*G[1 - u, 1, t])/2 - 
   2*G[0, 1, u]*G[1 - u, 1, t] + 4*G[1, 1, u]*G[1 - u, 1, t] + 
   (Pi^2*G[1 - u, 1 - u, t])/6 + G[0, 1, u]*G[1 - u, 1 - u, t] + 
   (Pi^2*G[-u, 1, t])/3 - 4*G[0, 1, u]*G[-u, 1, t] + 
   (Pi^2*G[-u, 1 - u, t])/3 + 2*G[0, 1, u]*G[-u, 1 - u, t] - 
   4*G[1, t]*G[-1, 0, 1, u] + 4*G[-u, t]*G[-1, 0, 1, u] - 
   (G[1, u]*G[0, 0, 1, t])/3 - G[1 - u, t]*G[0, 0, 1, u] - 
   (4*G[1, u]*G[0, 1, 1, t])/3 + 8*G[1, t]*G[0, 1, 1, u] - 
   4*G[1 - u, t]*G[0, 1, 1, u] + G[1, u]*G[0, 1 - u, 1, t] + 
   (2*G[1, u]*G[1, 0, 1, t])/3 - 2*G[1 - u, t]*G[1, 0, 1, u] + 
   2*G[-u, t]*G[1, 0, 1, u] - (16*G[1, u]*G[1, 1, 1, t])/3 - 
   (16*G[1, t]*G[1, 1, 1, u])/3 + 4*G[1, u]*G[1, 1 - u, 1, t] - 
   G[1, u]*G[1 - u, 0, 1, t] + 4*G[1, u]*G[1 - u, 1, 1, t] - 
   G[1, u]*G[1 - u, 1 - u, 1, t] + 2*G[1, u]*G[-u, 0, 1, t] - 
   2*G[1, u]*G[-u, 1 - u, 1, t] + G[0, 0, 0, 1, t]/6 + 
   (2*G[0, 0, 1, 1, t])/3 - G[0, 1, 0, 1, t]/3 + (8*G[0, 1, 1, 1, t])/3 - 
   G[0, 1 - u, 0, 1, t] - G[1, 0, 0, 1, t]/3 - (4*G[1, 0, 1, 1, t])/3 - 
   (4*G[1, 1, 0, 1, t])/3 + (32*G[1, 1, 1, 1, t])/3 - 
   4*G[1, 1 - u, 0, 1, t] - G[1 - u, 0, 0, 1, t] - 4*G[1 - u, 0, 1, 1, t] - 
   3*G[1 - u, 1, 0, 1, t] + G[1 - u, 1 - u, 0, 1, t] + 
   2*G[-u, 1 - u, 0, 1, t] - (5*G[1, t]*Zeta[3])/3 - G[1 - u, t]*Zeta[3]}, 
 {-1/6, -1/6*G[1, t] + (2*G[1, u])/3, -1/18*Pi^2 + (2*G[1, t]*G[1, u])/3 - 
   (5*G[0, 1, t])/6 + G[0, 1, u] + (2*G[1, 1, t])/3 - (8*G[1, 1, u])/3, 
  (Pi^2*G[-1, u])/6 - (Pi^2*G[1, t])/18 - (Pi^2*G[1, u])/9 - 
   (Pi^2*G[1 - u, t])/3 + (4*G[1, u]*G[0, 1, t])/3 + 4*G[1, t]*G[0, 1, u] - 
   2*G[1 - u, t]*G[0, 1, u] - (8*G[1, u]*G[1, 1, t])/3 - 
   (8*G[1, t]*G[1, 1, u])/3 + 2*G[1, u]*G[1 - u, 1, t] - 2*G[-1, 0, 1, u] - 
   (13*G[0, 0, 1, t])/6 + G[0, 0, 1, u] + (10*G[0, 1, 1, t])/3 - 
   4*G[0, 1, 1, u] + (7*G[1, 0, 1, t])/3 - 6*G[1, 0, 1, u] - 
   (8*G[1, 1, 1, t])/3 + (32*G[1, 1, 1, u])/3 - 2*G[1 - u, 0, 1, t] - 
   (5*Zeta[3])/3, -1/18*Pi^4 - (2*Pi^2*G[-1, u]*G[1, t])/3 + 
   (8*Pi^2*G[1, t]*G[1, u])/9 - (Pi^2*G[1, u]*G[1 - u, t])/3 + 
   (2*Pi^2*G[-1, u]*G[-u, t])/3 - (2*Pi^2*G[1, u]*G[-u, t])/3 + 
   (5*Pi^2*G[0, -1, u])/6 - (5*Pi^2*G[0, 1, t])/18 - (2*Pi^2*G[0, 1, u])/3 + 
   8*G[0, 1, t]*G[0, 1, u] - (2*Pi^2*G[0, 1 - u, t])/3 - 
   4*G[0, 1, u]*G[0, 1 - u, t] + (2*Pi^2*G[1, 1, t])/9 - 
   16*G[0, 1, u]*G[1, 1, t] - (5*Pi^2*G[1, 1, u])/9 - 
   (16*G[0, 1, t]*G[1, 1, u])/3 + (32*G[1, 1, t]*G[1, 1, u])/3 + 
   (4*Pi^2*G[1, 1 - u, t])/3 + 8*G[0, 1, u]*G[1, 1 - u, t] + 
   Pi^2*G[1 - u, 1, t] + 4*G[0, 1, u]*G[1 - u, 1, t] - 
   8*G[1, 1, u]*G[1 - u, 1, t] - (Pi^2*G[1 - u, 1 - u, t])/3 - 
   2*G[0, 1, u]*G[1 - u, 1 - u, t] - (2*Pi^2*G[-u, 1, t])/3 + 
   8*G[0, 1, u]*G[-u, 1, t] - (2*Pi^2*G[-u, 1 - u, t])/3 - 
   4*G[0, 1, u]*G[-u, 1 - u, t] + 8*G[1, t]*G[-1, 0, 1, u] - 
   8*G[-u, t]*G[-1, 0, 1, u] - (4*G[1, u]*G[0, 0, 1, t])/3 + 
   2*G[1 - u, t]*G[0, 0, 1, u] - (16*G[1, u]*G[0, 1, 1, t])/3 - 
   16*G[1, t]*G[0, 1, 1, u] + 8*G[1 - u, t]*G[0, 1, 1, u] + 
   4*G[1, u]*G[0, 1 - u, 1, t] - (4*G[1, u]*G[1, 0, 1, t])/3 - 
   2*G[1 - u, t]*G[1, 0, 1, u] - 4*G[-u, t]*G[1, 0, 1, u] + 
   (32*G[1, u]*G[1, 1, 1, t])/3 + (32*G[1, t]*G[1, 1, 1, u])/3 - 
   8*G[1, u]*G[1, 1 - u, 1, t] + 8*G[1, u]*G[1 - u, 0, 1, t] - 
   8*G[1, u]*G[1 - u, 1, 1, t] + 2*G[1, u]*G[1 - u, 1 - u, 1, t] - 
   4*G[1, u]*G[-u, 0, 1, t] + 4*G[1, u]*G[-u, 1 - u, 1, t] + 
   8*G[-1, 0, 1, 1, u] - 10*G[0, -1, 0, 1, u] - (5*G[0, 0, 0, 1, t])/6 + 
   G[0, 0, 0, 1, u] + (26*G[0, 0, 1, 1, t])/3 - 4*G[0, 0, 1, 1, u] + 
   (23*G[0, 1, 0, 1, t])/3 - 12*G[0, 1, 0, 1, u] - (40*G[0, 1, 1, 1, t])/3 + 
   16*G[0, 1, 1, 1, u] - 4*G[0, 1 - u, 0, 1, t] + (11*G[1, 0, 0, 1, t])/3 - 
   2*G[1, 0, 0, 1, u] - (28*G[1, 0, 1, 1, t])/3 + 24*G[1, 0, 1, 1, u] - 
   (28*G[1, 1, 0, 1, t])/3 + 18*G[1, 1, 0, 1, u] + (32*G[1, 1, 1, 1, t])/3 - 
   (128*G[1, 1, 1, 1, u])/3 + 8*G[1, 1 - u, 0, 1, t] - 
   10*G[1 - u, 0, 0, 1, t] + 8*G[1 - u, 0, 1, 1, t] + 
   6*G[1 - u, 1, 0, 1, t] - 2*G[1 - u, 1 - u, 0, 1, t] - 
   4*G[-u, 1 - u, 0, 1, t] - G[-1, u]*Zeta[3] + (13*G[1, t]*Zeta[3])/3 - 
   (10*G[1, u]*Zeta[3])/3 - 10*G[1 - u, t]*Zeta[3]}, 
 {0, 0, 0, (Pi^2*G[-1, u])/6 - (Pi^2*G[1, t])/6 - (Pi^2*G[1, u])/6 - 
   (Pi^2*G[1 - u, t])/6 - G[1, u]*G[0, 1, t] + 2*G[1, t]*G[0, 1, u] - 
   G[1 - u, t]*G[0, 1, u] + G[1, u]*G[1 - u, 1, t] - 2*G[-1, 0, 1, u] - 
   G[1, 0, 1, u] - G[1 - u, 0, 1, t], (-2*Pi^2*G[-1, u]*G[1, t])/3 + 
   (2*Pi^2*G[1, t]*G[1, u])/3 - (Pi^2*G[1, u]*G[1 - u, t])/6 + 
   (2*Pi^2*G[-1, u]*G[-u, t])/3 - (2*Pi^2*G[1, u]*G[-u, t])/3 + 
   (5*Pi^2*G[0, -1, u])/6 - (Pi^2*G[0, 1, t])/3 - (5*Pi^2*G[0, 1, u])/6 + 
   (2*Pi^2*G[1, 1, t])/3 - 8*G[0, 1, u]*G[1, 1, t] - (Pi^2*G[1, 1, u])/6 + 
   4*G[0, 1, t]*G[1, 1, u] + (2*Pi^2*G[1, 1 - u, t])/3 + 
   4*G[0, 1, u]*G[1, 1 - u, t] + (Pi^2*G[1 - u, 1, t])/2 + 
   2*G[0, 1, u]*G[1 - u, 1, t] - 4*G[1, 1, u]*G[1 - u, 1, t] - 
   (Pi^2*G[1 - u, 1 - u, t])/6 - G[0, 1, u]*G[1 - u, 1 - u, t] - 
   (2*Pi^2*G[-u, 1, t])/3 + 8*G[0, 1, u]*G[-u, 1, t] - 
   (2*Pi^2*G[-u, 1 - u, t])/3 - 4*G[0, 1, u]*G[-u, 1 - u, t] + 
   8*G[1, t]*G[-1, 0, 1, u] - 8*G[-u, t]*G[-1, 0, 1, u] - 
   5*G[1, u]*G[0, 0, 1, t] + G[1 - u, t]*G[0, 0, 1, u] + 
   4*G[1, u]*G[0, 1, 1, t] - 8*G[1, t]*G[0, 1, 1, u] + 
   4*G[1 - u, t]*G[0, 1, 1, u] + 4*G[1, u]*G[1, 0, 1, t] + 
   4*G[1, t]*G[1, 0, 1, u] - G[1 - u, t]*G[1, 0, 1, u] - 
   4*G[-u, t]*G[1, 0, 1, u] - 4*G[1, u]*G[1, 1 - u, 1, t] + 
   4*G[1, u]*G[1 - u, 0, 1, t] - 4*G[1, u]*G[1 - u, 1, 1, t] + 
   G[1, u]*G[1 - u, 1 - u, 1, t] - 4*G[1, u]*G[-u, 0, 1, t] + 
   4*G[1, u]*G[-u, 1 - u, 1, t] + 8*G[-1, 0, 1, 1, u] - 
   10*G[0, -1, 0, 1, u] - G[0, 1, 0, 1, t] - 5*G[0, 1, 0, 1, u] + 
   G[1, 0, 0, 1, u] + 4*G[1, 0, 1, 1, u] - G[1, 1, 0, 1, u] + 
   4*G[1, 1 - u, 0, 1, t] - 5*G[1 - u, 0, 0, 1, t] + 4*G[1 - u, 0, 1, 1, t] + 
   3*G[1 - u, 1, 0, 1, t] - G[1 - u, 1 - u, 0, 1, t] - 
   4*G[-u, 1 - u, 0, 1, t] - G[-1, u]*Zeta[3] + G[1, t]*Zeta[3] - 
   5*G[1, u]*Zeta[3] - 5*G[1 - u, t]*Zeta[3]}, 
 {1/12, -1/3*G[1, t], (-7*Pi^2)/72 + (4*G[1, 1, t])/3, 
  (7*Pi^2*G[1, t])/18 - (16*G[1, 1, 1, t])/3 - (89*Zeta[3])/12, 
  (-71*Pi^4)/120 - (14*Pi^2*G[1, 1, t])/9 - 8*G[1, 0, 0, 1, t] + 
   (64*G[1, 1, 1, 1, t])/3 + (65*G[1, t]*Zeta[3])/3}, 
 {0, 0, 0, (-1/6*I)*Pi^3 + (2*I)*Pi*G[0, 1, (-1 + a1)/(1 + a1)] - 
   I*Pi*G[0, -1 + a1, a2] - I*Pi*G[0, 1 + a1, a2] + 
   I*Pi*G[2*a1, -1 + a1, a2] + I*Pi*G[2*a1, 1 + a1, a2] + 
   2*G[0, 0, 1, (-1 + a1)/(1 + a1)] - 4*G[0, 1, 1, (-1 + a1)/(1 + a1)] + 
   G[0, -1 + a1, -1 + a1, a2] + G[0, -1 + a1, 1 + a1, a2] + 
   G[0, 1 + a1, -1 + a1, a2] + G[0, 1 + a1, 1 + a1, a2] - 
   G[2*a1, -1 + a1, -1 + a1, a2] - G[2*a1, -1 + a1, 1 + a1, a2] - 
   G[2*a1, 1 + a1, -1 + a1, a2] - G[2*a1, 1 + a1, 1 + a1, a2] - Zeta[3], 
  (31*Pi^4)/360 + ((2*I)/3)*Pi^3*G[1, (-1 + a1)/(1 + a1)] - 
   (I/3)*Pi^3*G[2*a1, a2] - (5*Pi^2*G[0, 1, (-1 + a1)/(1 + a1)])/3 + 
   (4*I)*Pi*G[2*a1, a2]*G[0, 1, (-1 + a1)/(1 + a1)] + 
   (5*Pi^2*G[0, -1 + a1, a2])/6 + (4*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*
    G[0, -1 + a1, a2] - 2*G[0, 1, (-1 + a1)/(1 + a1)]*G[0, -1 + a1, a2] - 
   (2*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*G[0, -1/2*(-1 + a1)^2, a2] + 
   (5*Pi^2*G[0, 1 + a1, a2])/6 + (4*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*
    G[0, 1 + a1, a2] + 2*G[0, 1, (-1 + a1)/(1 + a1)]*G[0, 1 + a1, a2] + 
   2*G[0, -1 + a1, a2]*G[1, 1, (-1 + a1)/(1 + a1)] + 
   2*G[0, -1/2*(-1 + a1)^2, a2]*G[1, 1, (-1 + a1)/(1 + a1)] - 
   2*G[0, 1 + a1, a2]*G[1, 1, (-1 + a1)/(1 + a1)] - 
   (5*Pi^2*G[2*a1, -1 + a1, a2])/6 - (4*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*
    G[2*a1, -1 + a1, a2] + 2*G[0, 1, (-1 + a1)/(1 + a1)]*
    G[2*a1, -1 + a1, a2] - 2*G[1, 1, (-1 + a1)/(1 + a1)]*
    G[2*a1, -1 + a1, a2] + (2*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*
    G[2*a1, -1/2*(-1 + a1)^2, a2] - 2*G[1, 1, (-1 + a1)/(1 + a1)]*
    G[2*a1, -1/2*(-1 + a1)^2, a2] - (5*Pi^2*G[2*a1, 1 + a1, a2])/6 - 
   (4*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*G[2*a1, 1 + a1, a2] - 
   2*G[0, 1, (-1 + a1)/(1 + a1)]*G[2*a1, 1 + a1, a2] + 
   2*G[1, 1, (-1 + a1)/(1 + a1)]*G[2*a1, 1 + a1, a2] + 
   (8*I)*Pi*G[0, 0, 1, (-1 + a1)/(1 + a1)] + 
   4*G[2*a1, a2]*G[0, 0, 1, (-1 + a1)/(1 + a1)] - I*Pi*G[0, 0, -1 + a1, a2] - 
   I*Pi*G[0, 0, 1 + a1, a2] - (8*I)*Pi*G[0, 1, 1, (-1 + a1)/(1 + a1)] - 
   8*G[2*a1, a2]*G[0, 1, 1, (-1 + a1)/(1 + a1)] + 
   (4*I)*Pi*G[0, -1 + a1, -1 + a1, a2] - 6*G[1, (-1 + a1)/(1 + a1)]*
    G[0, -1 + a1, -1 + a1, a2] - 4*G[1, (-1 + a1)/(1 + a1)]*
    G[0, -1 + a1, 1 + a1, a2] - (2*I)*Pi*G[0, -1/2*(-1 + a1)^2, -1 + a1, 
     a2] + 2*G[1, (-1 + a1)/(1 + a1)]*G[0, -1/2*(-1 + a1)^2, -1 + a1, a2] + 
   I*Pi*G[0, 2*a1, -1 + a1, a2] + I*Pi*G[0, 2*a1, 1 + a1, a2] - 
   2*G[1, (-1 + a1)/(1 + a1)]*G[0, 1 + a1, -1 + a1, a2] - 
   (4*I)*Pi*G[0, 1 + a1, 1 + a1, a2] - 4*G[1, (-1 + a1)/(1 + a1)]*
    G[0, 1 + a1, 1 + a1, a2] - (8*I)*Pi*G[1, 0, 1, (-1 + a1)/(1 + a1)] - 
   I*Pi*G[2*a1, 0, -1 + a1, a2] - I*Pi*G[2*a1, 0, 1 + a1, a2] - 
   (4*I)*Pi*G[2*a1, -1 + a1, -1 + a1, a2] + 6*G[1, (-1 + a1)/(1 + a1)]*
    G[2*a1, -1 + a1, -1 + a1, a2] + 4*G[1, (-1 + a1)/(1 + a1)]*
    G[2*a1, -1 + a1, 1 + a1, a2] + (2*I)*Pi*G[2*a1, -1/2*(-1 + a1)^2, 
     -1 + a1, a2] - 2*G[1, (-1 + a1)/(1 + a1)]*G[2*a1, -1/2*(-1 + a1)^2, 
     -1 + a1, a2] + I*Pi*G[2*a1, 2*a1, -1 + a1, a2] + 
   I*Pi*G[2*a1, 2*a1, 1 + a1, a2] + 2*G[1, (-1 + a1)/(1 + a1)]*
    G[2*a1, 1 + a1, -1 + a1, a2] + (4*I)*Pi*G[2*a1, 1 + a1, 1 + a1, a2] + 
   4*G[1, (-1 + a1)/(1 + a1)]*G[2*a1, 1 + a1, 1 + a1, a2] + 
   6*G[0, 0, 0, 1, (-1 + a1)/(1 + a1)] - 
   22*G[0, 0, 1, 1, (-1 + a1)/(1 + a1)] + G[0, 0, -1 + a1, -1 + a1, a2] + 
   G[0, 0, -1 + a1, 1 + a1, a2] + G[0, 0, 1 + a1, -1 + a1, a2] + 
   G[0, 0, 1 + a1, 1 + a1, a2] - 4*G[0, 1, 0, 1, (-1 + a1)/(1 + a1)] + 
   20*G[0, 1, 1, 1, (-1 + a1)/(1 + a1)] - 
   4*G[0, -1 + a1, -1 + a1, -1 + a1, a2] + 
   2*G[0, -1 + a1, -1 + a1, 1 + a1, a2] + 
   4*G[0, -1 + a1, 1 + a1, 1 + a1, a2] + 
   2*G[0, -1/2*(-1 + a1)^2, -1 + a1, -1 + a1, a2] - 
   G[0, 2*a1, -1 + a1, -1 + a1, a2] - G[0, 2*a1, -1 + a1, 1 + a1, a2] - 
   G[0, 2*a1, 1 + a1, -1 + a1, a2] - G[0, 2*a1, 1 + a1, 1 + a1, a2] + 
   2*G[0, 1 + a1, -1 + a1, 1 + a1, a2] + 
   4*G[0, 1 + a1, 1 + a1, -1 + a1, a2] + 8*G[0, 1 + a1, 1 + a1, 1 + a1, a2] - 
   8*G[1, 0, 0, 1, (-1 + a1)/(1 + a1)] + 
   16*G[1, 0, 1, 1, (-1 + a1)/(1 + a1)] + G[2*a1, 0, -1 + a1, -1 + a1, a2] + 
   G[2*a1, 0, -1 + a1, 1 + a1, a2] + G[2*a1, 0, 1 + a1, -1 + a1, a2] + 
   G[2*a1, 0, 1 + a1, 1 + a1, a2] + 4*G[2*a1, -1 + a1, -1 + a1, -1 + a1, 
     a2] - 2*G[2*a1, -1 + a1, -1 + a1, 1 + a1, a2] - 
   4*G[2*a1, -1 + a1, 1 + a1, 1 + a1, a2] - 
   2*G[2*a1, -1/2*(-1 + a1)^2, -1 + a1, -1 + a1, a2] - 
   G[2*a1, 2*a1, -1 + a1, -1 + a1, a2] - G[2*a1, 2*a1, -1 + a1, 1 + a1, a2] - 
   G[2*a1, 2*a1, 1 + a1, -1 + a1, a2] - G[2*a1, 2*a1, 1 + a1, 1 + a1, a2] - 
   2*G[2*a1, 1 + a1, -1 + a1, 1 + a1, a2] - 
   4*G[2*a1, 1 + a1, 1 + a1, -1 + a1, a2] - 
   8*G[2*a1, 1 + a1, 1 + a1, 1 + a1, a2] - (7*I)*Pi*Zeta[3] + 
   4*G[1, (-1 + a1)/(1 + a1)]*Zeta[3] - 2*G[2*a1, a2]*Zeta[3]}, 
 {0, 0, 0, 0, Pi^2*G[1, (-1 + a1)/(1 + a1)]*G[-1 + a1, a2] - 
   (Pi^2*G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, a2])/2 - 
   Pi^2*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, a2] - 
   (I/3)*Pi^3*G[(1 + a1)^2/2, a2] + (Pi^2*G[0, 1, (-1 + a1)/(1 + a1)])/2 - 
   I*Pi*G[-1/2*(-1 + a1)^2, a2]*G[0, 1, (-1 + a1)/(1 + a1)] + 
   (2*I)*Pi*G[(1 + a1)^2/2, a2]*G[0, 1, (-1 + a1)/(1 + a1)] - 
   I*Pi*G[-1/2*(-1 + a1)^2, a2]*G[1, 1, (-1 + a1)/(1 + a1)] - 
   (2*I)*Pi*G[(1 + a1)^2/2, a2]*G[1, 1, (-1 + a1)/(1 + a1)] - 
   2*G[0, 1, (-1 + a1)/(1 + a1)]*G[-1 + a1, -1 + a1, a2] + 
   4*G[1, 1, (-1 + a1)/(1 + a1)]*G[-1 + a1, -1 + a1, a2] - 
   Pi^2*G[-1 + a1, 1 + a1, a2] + 4*G[0, 1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, 1 + a1, a2] - 4*G[1, 1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, 1 + a1, a2] - (Pi^2*G[-1/2*(-1 + a1)^2, -1 + a1, a2])/2 - 
   I*Pi*G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, -1 + a1, a2] + 
   G[1, 1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, -1 + a1, a2] - 
   I*Pi*G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, -1/2*(-1 + a1)^2, a2] + 
   G[1, 1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, -1/2*(-1 + a1)^2, a2] + 
   2*G[0, 1, (-1 + a1)/(1 + a1)]*G[1 + a1, -1 + a1, a2] - 
   4*G[1, 1, (-1 + a1)/(1 + a1)]*G[1 + a1, -1 + a1, a2] + 
   Pi^2*G[1 + a1, 1 + a1, a2] - 4*G[0, 1, (-1 + a1)/(1 + a1)]*
    G[1 + a1, 1 + a1, a2] + 4*G[1, 1, (-1 + a1)/(1 + a1)]*
    G[1 + a1, 1 + a1, a2] - (2*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*
    G[(1 + a1)^2/2, 1 + a1, a2] - 2*G[0, 1, (-1 + a1)/(1 + a1)]*
    G[(1 + a1)^2/2, 1 + a1, a2] + 2*G[1, 1, (-1 + a1)/(1 + a1)]*
    G[(1 + a1)^2/2, 1 + a1, a2] + I*Pi*G[0, 0, 1, (-1 + a1)/(1 + a1)] - 
   2*G[-1 + a1, a2]*G[0, 0, 1, (-1 + a1)/(1 + a1)] + 
   2*G[1 + a1, a2]*G[0, 0, 1, (-1 + a1)/(1 + a1)] + 
   2*G[(1 + a1)^2/2, a2]*G[0, 0, 1, (-1 + a1)/(1 + a1)] + 
   I*Pi*G[0, 1, 1, (-1 + a1)/(1 + a1)] + 4*G[-1 + a1, a2]*
    G[0, 1, 1, (-1 + a1)/(1 + a1)] + G[-1/2*(-1 + a1)^2, a2]*
    G[0, 1, 1, (-1 + a1)/(1 + a1)] - 4*G[1 + a1, a2]*
    G[0, 1, 1, (-1 + a1)/(1 + a1)] - 2*G[(1 + a1)^2/2, a2]*
    G[0, 1, 1, (-1 + a1)/(1 + a1)] - 2*G[-1 + a1, a2]*
    G[1, 0, 1, (-1 + a1)/(1 + a1)] + 2*G[1 + a1, a2]*
    G[1, 0, 1, (-1 + a1)/(1 + a1)] - 2*G[(1 + a1)^2/2, a2]*
    G[1, 0, 1, (-1 + a1)/(1 + a1)] + G[-1/2*(-1 + a1)^2, a2]*
    G[1, 1, 1, (-1 + a1)/(1 + a1)] + 2*G[(1 + a1)^2/2, a2]*
    G[1, 1, 1, (-1 + a1)/(1 + a1)] - 2*G[1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, -1 + a1, -1 + a1, a2] - 2*G[1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, -1 + a1, 1 + a1, a2] + 4*G[1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, 1 + a1, -1 + a1, a2] - 
   I*Pi*G[-1/2*(-1 + a1)^2, -1 + a1, -1 + a1, a2] + 
   G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, -1 + a1, -1 + a1, a2] - 
   I*Pi*G[-1/2*(-1 + a1)^2, -1/2*(-1 + a1)^2, -1 + a1, a2] + 
   G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, -1/2*(-1 + a1)^2, -1 + a1, 
     a2] + 2*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, -1 + a1, -1 + a1, a2] + 
   2*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, -1 + a1, 1 + a1, a2] - 
   4*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, 1 + a1, -1 + a1, a2] - 
   (2*I)*Pi*G[(1 + a1)^2/2, 0, -1 + a1, a2] - 
   (2*I)*Pi*G[(1 + a1)^2/2, 0, 1 + a1, a2] - 
   (2*I)*Pi*G[(1 + a1)^2/2, 2*a1, -1 + a1, a2] - 
   (2*I)*Pi*G[(1 + a1)^2/2, 2*a1, 1 + a1, a2] + 
   (2*I)*Pi*G[(1 + a1)^2/2, 1 + a1, -1 + a1, a2] + 
   (4*I)*Pi*G[(1 + a1)^2/2, 1 + a1, 1 + a1, a2] + 
   2*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, 1 + a1, 1 + a1, a2] - 
   G[0, 0, 1, 1, (-1 + a1)/(1 + a1)] - G[0, 1, 1, 1, (-1 + a1)/(1 + a1)] + 
   2*G[-1 + a1, -1 + a1, -1 + a1, 1 + a1, a2] + 
   2*G[-1 + a1, -1 + a1, 1 + a1, 1 + a1, a2] - 
   4*G[-1 + a1, 1 + a1, -1 + a1, 1 + a1, a2] + G[-1/2*(-1 + a1)^2, -1 + a1, 
    -1 + a1, -1 + a1, a2] + G[-1/2*(-1 + a1)^2, -1/2*(-1 + a1)^2, -1 + a1, 
    -1 + a1, a2] - 2*G[1 + a1, -1 + a1, -1 + a1, 1 + a1, a2] - 
   2*G[1 + a1, -1 + a1, 1 + a1, 1 + a1, a2] + 
   4*G[1 + a1, 1 + a1, -1 + a1, 1 + a1, a2] + 
   2*G[(1 + a1)^2/2, 0, -1 + a1, -1 + a1, a2] + 
   2*G[(1 + a1)^2/2, 0, -1 + a1, 1 + a1, a2] + 
   2*G[(1 + a1)^2/2, 0, 1 + a1, -1 + a1, a2] + 
   2*G[(1 + a1)^2/2, 0, 1 + a1, 1 + a1, a2] + 
   2*G[(1 + a1)^2/2, 2*a1, -1 + a1, -1 + a1, a2] + 
   2*G[(1 + a1)^2/2, 2*a1, -1 + a1, 1 + a1, a2] + 
   2*G[(1 + a1)^2/2, 2*a1, 1 + a1, -1 + a1, a2] + 
   2*G[(1 + a1)^2/2, 2*a1, 1 + a1, 1 + a1, a2] - 
   2*G[(1 + a1)^2/2, 1 + a1, -1 + a1, -1 + a1, a2] - 
   2*G[(1 + a1)^2/2, 1 + a1, -1 + a1, 1 + a1, a2] - 
   4*G[(1 + a1)^2/2, 1 + a1, 1 + a1, -1 + a1, a2] - 
   6*G[(1 + a1)^2/2, 1 + a1, 1 + a1, 1 + a1, a2] - 
   2*G[(1 + a1)^2/2, a2]*Zeta[3]}, 
 {0, 0, 0, (-1/6*I)*Pi^3 - (2*I)*Pi*G[1, b2/(1 + b2)]*G[-b2, b1] + 
   (2*I)*Pi*G[0, -1, b1] - (2*I)*Pi*G[0, 1, b2/(1 + b2)] + 
   2*G[-b2, b1]*G[0, 1, b2/(1 + b2)] - I*Pi*G[0, (-1 - b2 - x1)/2, b1] - 
   I*Pi*G[0, (-1 - b2 + x1)/2, b1] + (2*I)*Pi*G[1, 1, b2/(1 + b2)] + 
   2*G[-b2, b1]*G[1, 1, b2/(1 + b2)] + (2*I)*Pi*G[-b2, -1, b1] + 
   (2*I)*Pi*G[-b2, -1 - b2, b1] - 4*G[1, b2/(1 + b2)]*G[-b2, -1 - b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-b2, -b2, b1] - 
   (2*I)*Pi*G[-b2, (-1 - b2 - x1)/2, b1] - 
   (2*I)*Pi*G[-b2, (-1 - b2 + x1)/2, b1] - 4*G[0, -1, -1, b1] + 
   2*G[0, -1, (-1 - b2 - x1)/2, b1] + 2*G[0, -1, (-1 - b2 + x1)/2, b1] + 
   2*G[0, 0, 1, b2/(1 + b2)] + 2*G[0, 1, 1, b2/(1 + b2)] + 
   2*G[0, (-1 - b2 - x1)/2, -1, b1] - G[0, (-1 - b2 - x1)/2, 
    (-1 - b2 - x1)/2, b1] - G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   2*G[0, (-1 - b2 + x1)/2, -1, b1] - G[0, (-1 - b2 + x1)/2, 
    (-1 - b2 - x1)/2, b1] - G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   2*G[1, 0, 1, b2/(1 + b2)] - 2*G[1, 1, 1, b2/(1 + b2)] - 
   4*G[-b2, -1, -1, b1] + 2*G[-b2, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[-b2, -1, (-1 - b2 + x1)/2, b1] + 4*G[-b2, -1 - b2, -1 - b2, b1] - 
   2*G[-b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 2*G[-b2, -b2, -1, b1] - 
   2*G[-b2, -b2, -1 - b2, b1] + 2*G[-b2, -b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-b2, -b2, (-1 - b2 + x1)/2, b1] + 4*G[-b2, (-1 - b2 - x1)/2, -1, b1] - 
   2*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   2*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   4*G[-b2, (-1 - b2 + x1)/2, -1, b1] - 
   2*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   2*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + Zeta[3], 
  (97*Pi^4)/360 + ((2*I)/3)*Pi^3*G[1/2, b2/(1 + b2)] - 
   ((2*I)/3)*Pi^3*G[1, b2/(1 + b2)] + ((5*I)/3)*Pi^3*G[1 - b2, b1] + 
   (11*Pi^2*G[1, b2/(1 + b2)]*G[-b2, b1])/3 - (5*Pi^2*G[0, -1, b1])/3 - 
   (6*I)*Pi*G[1, b2/(1 + b2)]*G[0, -1, b1] + (11*Pi^2*G[0, 1, b2/(1 + b2)])/
    3 + (20*I)*Pi*G[1 - b2, b1]*G[0, 1, b2/(1 + b2)] - 
   (14*I)*Pi*G[-b2, b1]*G[0, 1, b2/(1 + b2)] + 
   12*G[0, -1, b1]*G[0, 1, b2/(1 + b2)] - (2*Pi^2*G[0, -b2, b1])/3 - 
   (14*I)*Pi*G[1, b2/(1 + b2)]*G[0, -b2, b1] + 4*G[0, 1, b2/(1 + b2)]*
    G[0, -b2, b1] + (4*I)*Pi*G[1, b2/(1 + b2)]*G[0, -(b2^2/(-1 + b2)), b1] + 
   (7*Pi^2*G[0, (-1 - b2 - x1)/2, b1])/6 + (4*I)*Pi*G[1, b2/(1 + b2)]*
    G[0, (-1 - b2 - x1)/2, b1] - 2*G[0, 1, b2/(1 + b2)]*
    G[0, (-1 - b2 - x1)/2, b1] + (7*Pi^2*G[0, (-1 - b2 + x1)/2, b1])/6 + 
   (4*I)*Pi*G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, b1] - 
   2*G[0, 1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, b1] - 
   (11*Pi^2*G[1, 1, b2/(1 + b2)])/3 - (20*I)*Pi*G[1 - b2, b1]*
    G[1, 1, b2/(1 + b2)] + (26*I)*Pi*G[-b2, b1]*G[1, 1, b2/(1 + b2)] - 
   2*G[0, -1, b1]*G[1, 1, b2/(1 + b2)] + 14*G[0, -b2, b1]*
    G[1, 1, b2/(1 + b2)] - 4*G[0, -(b2^2/(-1 + b2)), b1]*
    G[1, 1, b2/(1 + b2)] + (20*I)*Pi*G[1, b2/(1 + b2)]*G[1 - b2, -b2, b1] - 
   20*G[0, 1, b2/(1 + b2)]*G[1 - b2, -b2, b1] - 20*G[1, 1, b2/(1 + b2)]*
    G[1 - b2, -b2, b1] - (5*Pi^2*G[-b2, -1, b1])/3 - 
   (6*I)*Pi*G[1, b2/(1 + b2)]*G[-b2, -1, b1] + 12*G[0, 1, b2/(1 + b2)]*
    G[-b2, -1, b1] - 2*G[1, 1, b2/(1 + b2)]*G[-b2, -1, b1] - 
   (11*Pi^2*G[-b2, -1 - b2, b1])/3 - (12*I)*Pi*G[1, b2/(1 + b2)]*
    G[-b2, -1 - b2, b1] + 8*G[0, 1, b2/(1 + b2)]*G[-b2, -1 - b2, b1] + 
   20*G[1, 1, b2/(1 + b2)]*G[-b2, -1 - b2, b1] + (2*Pi^2*G[-b2, -b2, b1])/3 + 
   (8*I)*Pi*G[1, b2/(1 + b2)]*G[-b2, -b2, b1] - 4*G[0, 1, b2/(1 + b2)]*
    G[-b2, -b2, b1] - 16*G[1, 1, b2/(1 + b2)]*G[-b2, -b2, b1] - 
   (8*I)*Pi*G[1, b2/(1 + b2)]*G[-b2, -(b2^2/(-1 + b2)), b1] + 
   8*G[1, 1, b2/(1 + b2)]*G[-b2, -(b2^2/(-1 + b2)), b1] + 
   (7*Pi^2*G[-b2, (-1 - b2 - x1)/2, b1])/3 + (8*I)*Pi*G[1, b2/(1 + b2)]*
    G[-b2, (-1 - b2 - x1)/2, b1] - 4*G[0, 1, b2/(1 + b2)]*
    G[-b2, (-1 - b2 - x1)/2, b1] + (7*Pi^2*G[-b2, (-1 - b2 + x1)/2, b1])/3 + 
   (8*I)*Pi*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, b1] - 
   4*G[0, 1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, b1] + 
   (6*I)*Pi*G[0, -1, -1, b1] + 6*G[1, b2/(1 + b2)]*G[0, -1, -1, b1] + 
   (6*I)*Pi*G[0, -1, -1 - b2, b1] - 10*G[1, b2/(1 + b2)]*
    G[0, -1, -1 - b2, b1] - (4*I)*Pi*G[0, -1, -b2, b1] + 
   8*G[1, b2/(1 + b2)]*G[0, -1, -b2, b1] - 
   (4*I)*Pi*G[0, -1, (-1 - b2 - x1)/2, b1] - 8*G[1, b2/(1 + b2)]*
    G[0, -1, (-1 - b2 - x1)/2, b1] - (4*I)*Pi*G[0, -1, (-1 - b2 + x1)/2, 
     b1] - 8*G[1, b2/(1 + b2)]*G[0, -1, (-1 - b2 + x1)/2, b1] + 
   (2*I)*Pi*G[0, 0, -1, b1] - (14*I)*Pi*G[0, 0, 1, b2/(1 + b2)] - 
   20*G[1 - b2, b1]*G[0, 0, 1, b2/(1 + b2)] - 
   I*Pi*G[0, 0, (-1 - b2 - x1)/2, b1] - I*Pi*G[0, 0, (-1 - b2 + x1)/2, b1] + 
   (26*I)*Pi*G[0, 1, 1, b2/(1 + b2)] - 20*G[1 - b2, b1]*
    G[0, 1, 1, b2/(1 + b2)] + 6*G[-b2, b1]*G[0, 1, 1, b2/(1 + b2)] + 
   (6*I)*Pi*G[0, -b2, -1, b1] + 6*G[1, b2/(1 + b2)]*G[0, -b2, -1, b1] + 
   (14*I)*Pi*G[0, -b2, -1 - b2, b1] - 18*G[1, b2/(1 + b2)]*
    G[0, -b2, -1 - b2, b1] + 8*G[1, b2/(1 + b2)]*G[0, -b2, -b2, b1] - 
   (10*I)*Pi*G[0, -b2, (-1 - b2 - x1)/2, b1] - 
   (10*I)*Pi*G[0, -b2, (-1 - b2 + x1)/2, b1] - 
   (4*I)*Pi*G[0, -(b2^2/(-1 + b2)), -1 - b2, b1] + 
   4*G[1, b2/(1 + b2)]*G[0, -(b2^2/(-1 + b2)), -1 - b2, b1] + 
   (4*I)*Pi*G[0, -(b2^2/(-1 + b2)), -b2, b1] - 4*G[1, b2/(1 + b2)]*
    G[0, -(b2^2/(-1 + b2)), -b2, b1] - 
   (4*I)*Pi*G[0, (-1 - b2 - x1)/2, -1, b1] - 6*G[1, b2/(1 + b2)]*
    G[0, (-1 - b2 - x1)/2, -1, b1] - (4*I)*Pi*G[0, (-1 - b2 - x1)/2, -1 - b2, 
     b1] + 2*G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, -b2, b1] + 
   (4*I)*Pi*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   4*G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   (4*I)*Pi*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   4*G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   (4*I)*Pi*G[0, (-1 - b2 + x1)/2, -1, b1] - 6*G[1, b2/(1 + b2)]*
    G[0, (-1 - b2 + x1)/2, -1, b1] - (4*I)*Pi*G[0, (-1 - b2 + x1)/2, -1 - b2, 
     b1] + 2*G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, -b2, b1] + 
   (4*I)*Pi*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   4*G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   (4*I)*Pi*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   4*G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   (8*I)*Pi*G[1/2, 0, 1, b2/(1 + b2)] - (8*I)*Pi*G[1/2, 1, 1, b2/(1 + b2)] + 
   (6*I)*Pi*G[1, 0, 1, b2/(1 + b2)] + 20*G[1 - b2, b1]*
    G[1, 0, 1, b2/(1 + b2)] - 8*G[-b2, b1]*G[1, 0, 1, b2/(1 + b2)] - 
   (18*I)*Pi*G[1, 1, 1, b2/(1 + b2)] + 20*G[1 - b2, b1]*
    G[1, 1, 1, b2/(1 + b2)] - 26*G[-b2, b1]*G[1, 1, 1, b2/(1 + b2)] - 
   (20*I)*Pi*G[1 - b2, 0, -1, b1] + (10*I)*Pi*G[1 - b2, 0, (-1 - b2 - x1)/2, 
     b1] + (10*I)*Pi*G[1 - b2, 0, (-1 - b2 + x1)/2, b1] - 
   (20*I)*Pi*G[1 - b2, -b2, -1, b1] - (20*I)*Pi*G[1 - b2, -b2, -1 - b2, b1] + 
   40*G[1, b2/(1 + b2)]*G[1 - b2, -b2, -1 - b2, b1] - 
   20*G[1, b2/(1 + b2)]*G[1 - b2, -b2, -b2, b1] + 
   (20*I)*Pi*G[1 - b2, -b2, (-1 - b2 - x1)/2, b1] + 
   (20*I)*Pi*G[1 - b2, -b2, (-1 - b2 + x1)/2, b1] + 
   (6*I)*Pi*G[-b2, -1, -1, b1] + 6*G[1, b2/(1 + b2)]*G[-b2, -1, -1, b1] + 
   (6*I)*Pi*G[-b2, -1, -1 - b2, b1] - 10*G[1, b2/(1 + b2)]*
    G[-b2, -1, -1 - b2, b1] - (4*I)*Pi*G[-b2, -1, -b2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-b2, -1, -b2, b1] - 
   (4*I)*Pi*G[-b2, -1, (-1 - b2 - x1)/2, b1] - 8*G[1, b2/(1 + b2)]*
    G[-b2, -1, (-1 - b2 - x1)/2, b1] - 
   (4*I)*Pi*G[-b2, -1, (-1 - b2 + x1)/2, b1] - 8*G[1, b2/(1 + b2)]*
    G[-b2, -1, (-1 - b2 + x1)/2, b1] + (16*I)*Pi*G[-b2, 0, -1, b1] + 
   (4*I)*Pi*G[-b2, 0, -b2, b1] - (10*I)*Pi*G[-b2, 0, (-1 - b2 - x1)/2, b1] - 
   (10*I)*Pi*G[-b2, 0, (-1 - b2 + x1)/2, b1] + 
   (20*I)*Pi*G[-b2, -1 - b2, -1, b1] - 12*G[1, b2/(1 + b2)]*
    G[-b2, -1 - b2, -1, b1] + (12*I)*Pi*G[-b2, -1 - b2, -1 - b2, b1] - 
   28*G[1, b2/(1 + b2)]*G[-b2, -1 - b2, -1 - b2, b1] + 
   (8*I)*Pi*G[-b2, -1 - b2, -b2, b1] + 16*G[1, b2/(1 + b2)]*
    G[-b2, -1 - b2, -b2, b1] - (20*I)*Pi*G[-b2, -1 - b2, (-1 - b2 - x1)/2, 
     b1] + 8*G[1, b2/(1 + b2)]*G[-b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   (20*I)*Pi*G[-b2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   (8*I)*Pi*G[-b2, -b2, -1, b1] + 12*G[1, b2/(1 + b2)]*G[-b2, -b2, -1, b1] - 
   (8*I)*Pi*G[-b2, -b2, -1 - b2, b1] + 20*G[1, b2/(1 + b2)]*
    G[-b2, -b2, -1 - b2, b1] - 12*G[1, b2/(1 + b2)]*G[-b2, -b2, -b2, b1] + 
   (8*I)*Pi*G[-b2, -b2, (-1 - b2 - x1)/2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-b2, -b2, (-1 - b2 - x1)/2, b1] + 
   (8*I)*Pi*G[-b2, -b2, (-1 - b2 + x1)/2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-b2, -b2, (-1 - b2 + x1)/2, b1] + 
   (8*I)*Pi*G[-b2, -(b2^2/(-1 + b2)), -1 - b2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-b2, -(b2^2/(-1 + b2)), -1 - b2, b1] - 
   (8*I)*Pi*G[-b2, -(b2^2/(-1 + b2)), -b2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-b2, -(b2^2/(-1 + b2)), -b2, b1] - 
   (8*I)*Pi*G[-b2, (-1 - b2 - x1)/2, -1, b1] - 12*G[1, b2/(1 + b2)]*
    G[-b2, (-1 - b2 - x1)/2, -1, b1] - 
   (8*I)*Pi*G[-b2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   4*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   4*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 - x1)/2, -b2, b1] + 
   (8*I)*Pi*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   (8*I)*Pi*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   (8*I)*Pi*G[-b2, (-1 - b2 + x1)/2, -1, b1] - 12*G[1, b2/(1 + b2)]*
    G[-b2, (-1 - b2 + x1)/2, -1, b1] - 
   (8*I)*Pi*G[-b2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   4*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   4*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, -b2, b1] + 
   (8*I)*Pi*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   (8*I)*Pi*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   22*G[0, -1, -1, -1, b1] - 6*G[0, -1, -1, -1 - b2, b1] + 
   4*G[0, -1, -1, -b2, b1] + 12*G[0, -1, -1, (-1 - b2 - x1)/2, b1] + 
   12*G[0, -1, -1, (-1 - b2 + x1)/2, b1] - 12*G[0, -1, 0, -1, b1] + 
   12*G[0, -1, 0, -b2, b1] - 6*G[0, -1, -1 - b2, -1, b1] + 
   10*G[0, -1, -1 - b2, -1 - b2, b1] + 4*G[0, -1, -1 - b2, -b2, b1] - 
   4*G[0, -1, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   4*G[0, -1, -1 - b2, (-1 - b2 + x1)/2, b1] + 4*G[0, -1, -b2, -1, b1] - 
   8*G[0, -1, -b2, -1 - b2, b1] - 4*G[0, -1, -b2, -b2, b1] + 
   4*G[0, -1, -b2, (-1 - b2 - x1)/2, b1] + 
   4*G[0, -1, -b2, (-1 - b2 + x1)/2, b1] + 
   24*G[0, -1, (-1 - b2 - x1)/2, -1, b1] + 
   8*G[0, -1, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   8*G[0, -1, (-1 - b2 - x1)/2, -b2, b1] - 
   12*G[0, -1, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   12*G[0, -1, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   24*G[0, -1, (-1 - b2 + x1)/2, -1, b1] + 
   8*G[0, -1, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   8*G[0, -1, (-1 - b2 + x1)/2, -b2, b1] - 
   12*G[0, -1, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   12*G[0, -1, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   4*G[0, 0, -1, -1, b1] + 2*G[0, 0, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[0, 0, -1, (-1 - b2 + x1)/2, b1] + 6*G[0, 0, 1, 1, b2/(1 + b2)] + 
   2*G[0, 0, (-1 - b2 - x1)/2, -1, b1] - G[0, 0, (-1 - b2 - x1)/2, 
    (-1 - b2 - x1)/2, b1] - G[0, 0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   2*G[0, 0, (-1 - b2 + x1)/2, -1, b1] - G[0, 0, (-1 - b2 + x1)/2, 
    (-1 - b2 - x1)/2, b1] - G[0, 0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[0, 1, 0, 1, b2/(1 + b2)] - 26*G[0, 1, 1, 1, b2/(1 + b2)] - 
   18*G[0, -b2, -1, -1, b1] - 6*G[0, -b2, -1, -1 - b2, b1] + 
   12*G[0, -b2, -1, (-1 - b2 - x1)/2, b1] + 
   12*G[0, -b2, -1, (-1 - b2 + x1)/2, b1] + 4*G[0, -b2, 0, -1, b1] - 
   4*G[0, -b2, 0, -b2, b1] - 6*G[0, -b2, -1 - b2, -1, b1] + 
   18*G[0, -b2, -1 - b2, -1 - b2, b1] - 4*G[0, -b2, -1 - b2, -b2, b1] - 
   4*G[0, -b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   4*G[0, -b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 8*G[0, -b2, -b2, -1, b1] - 
   8*G[0, -b2, -b2, -1 - b2, b1] + 8*G[0, -b2, -b2, (-1 - b2 - x1)/2, b1] + 
   8*G[0, -b2, -b2, (-1 - b2 + x1)/2, b1] + 
   16*G[0, -b2, (-1 - b2 - x1)/2, -1, b1] + 
   4*G[0, -b2, (-1 - b2 - x1)/2, -b2, b1] - 
   10*G[0, -b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   10*G[0, -b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   16*G[0, -b2, (-1 - b2 + x1)/2, -1, b1] + 
   4*G[0, -b2, (-1 - b2 + x1)/2, -b2, b1] - 
   10*G[0, -b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   10*G[0, -b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   4*G[0, -(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] + 
   4*G[0, -(b2^2/(-1 + b2)), -1 - b2, -b2, b1] + 
   4*G[0, -(b2^2/(-1 + b2)), -b2, -1 - b2, b1] - 
   4*G[0, -(b2^2/(-1 + b2)), -b2, -b2, b1] + 
   14*G[0, (-1 - b2 - x1)/2, -1, -1, b1] + 
   6*G[0, (-1 - b2 - x1)/2, -1, -1 - b2, b1] - 
   10*G[0, (-1 - b2 - x1)/2, -1, (-1 - b2 - x1)/2, b1] - 
   10*G[0, (-1 - b2 - x1)/2, -1, (-1 - b2 + x1)/2, b1] + 
   4*G[0, (-1 - b2 - x1)/2, 0, -1, b1] - 
   4*G[0, (-1 - b2 - x1)/2, 0, -b2, b1] + 
   6*G[0, (-1 - b2 - x1)/2, -1 - b2, -1, b1] - 
   2*G[0, (-1 - b2 - x1)/2, -1 - b2, -1 - b2, b1] - 
   2*G[0, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   2*G[0, (-1 - b2 - x1)/2, -b2, -1, b1] + 
   2*G[0, (-1 - b2 - x1)/2, -b2, -1 - b2, b1] + 
   4*G[0, (-1 - b2 - x1)/2, -b2, -b2, b1] - 
   2*G[0, (-1 - b2 - x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, (-1 - b2 - x1)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   12*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1, b1] - 
   4*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   8*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   12*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1, b1] - 
   4*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   8*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   14*G[0, (-1 - b2 + x1)/2, -1, -1, b1] + 
   6*G[0, (-1 - b2 + x1)/2, -1, -1 - b2, b1] - 
   10*G[0, (-1 - b2 + x1)/2, -1, (-1 - b2 - x1)/2, b1] - 
   10*G[0, (-1 - b2 + x1)/2, -1, (-1 - b2 + x1)/2, b1] + 
   4*G[0, (-1 - b2 + x1)/2, 0, -1, b1] - 
   4*G[0, (-1 - b2 + x1)/2, 0, -b2, b1] + 
   6*G[0, (-1 - b2 + x1)/2, -1 - b2, -1, b1] - 
   2*G[0, (-1 - b2 + x1)/2, -1 - b2, -1 - b2, b1] - 
   2*G[0, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   2*G[0, (-1 - b2 + x1)/2, -b2, -1, b1] + 
   2*G[0, (-1 - b2 + x1)/2, -b2, -1 - b2, b1] + 
   4*G[0, (-1 - b2 + x1)/2, -b2, -b2, b1] - 
   2*G[0, (-1 - b2 + x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, (-1 - b2 + x1)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   12*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1, b1] - 
   4*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   8*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   12*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1, b1] - 
   4*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   8*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[1/2, 0, 0, 1, b2/(1 + b2)] - 8*G[1/2, 0, 1, 1, b2/(1 + b2)] + 
   8*G[1/2, 1, 0, 1, b2/(1 + b2)] + 8*G[1/2, 1, 1, 1, b2/(1 + b2)] + 
   8*G[1, 0, 0, 1, b2/(1 + b2)] + 2*G[1, 0, 1, 1, b2/(1 + b2)] + 
   18*G[1, 1, 1, 1, b2/(1 + b2)] + 40*G[1 - b2, 0, -1, -1, b1] - 
   20*G[1 - b2, 0, -1, (-1 - b2 - x1)/2, b1] - 
   20*G[1 - b2, 0, -1, (-1 - b2 + x1)/2, b1] - 
   20*G[1 - b2, 0, (-1 - b2 - x1)/2, -1, b1] + 
   10*G[1 - b2, 0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   10*G[1 - b2, 0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   20*G[1 - b2, 0, (-1 - b2 + x1)/2, -1, b1] + 
   10*G[1 - b2, 0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   10*G[1 - b2, 0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   40*G[1 - b2, -b2, -1, -1, b1] - 20*G[1 - b2, -b2, -1, (-1 - b2 - x1)/2, 
     b1] - 20*G[1 - b2, -b2, -1, (-1 - b2 + x1)/2, b1] - 
   40*G[1 - b2, -b2, -1 - b2, -1 - b2, b1] + 
   20*G[1 - b2, -b2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   20*G[1 - b2, -b2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   20*G[1 - b2, -b2, -b2, -1, b1] + 20*G[1 - b2, -b2, -b2, -1 - b2, b1] - 
   20*G[1 - b2, -b2, -b2, (-1 - b2 - x1)/2, b1] - 
   20*G[1 - b2, -b2, -b2, (-1 - b2 + x1)/2, b1] - 
   40*G[1 - b2, -b2, (-1 - b2 - x1)/2, -1, b1] + 
   20*G[1 - b2, -b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   20*G[1 - b2, -b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   40*G[1 - b2, -b2, (-1 - b2 + x1)/2, -1, b1] + 
   20*G[1 - b2, -b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   20*G[1 - b2, -b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   22*G[-b2, -1, -1, -1, b1] - 6*G[-b2, -1, -1, -1 - b2, b1] + 
   4*G[-b2, -1, -1, -b2, b1] + 12*G[-b2, -1, -1, (-1 - b2 - x1)/2, b1] + 
   12*G[-b2, -1, -1, (-1 - b2 + x1)/2, b1] - 12*G[-b2, -1, 0, -1, b1] + 
   12*G[-b2, -1, 0, -b2, b1] - 6*G[-b2, -1, -1 - b2, -1, b1] + 
   10*G[-b2, -1, -1 - b2, -1 - b2, b1] + 4*G[-b2, -1, -1 - b2, -b2, b1] - 
   4*G[-b2, -1, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   4*G[-b2, -1, -1 - b2, (-1 - b2 + x1)/2, b1] + 4*G[-b2, -1, -b2, -1, b1] - 
   8*G[-b2, -1, -b2, -1 - b2, b1] - 4*G[-b2, -1, -b2, -b2, b1] + 
   4*G[-b2, -1, -b2, (-1 - b2 - x1)/2, b1] + 
   4*G[-b2, -1, -b2, (-1 - b2 + x1)/2, b1] + 
   24*G[-b2, -1, (-1 - b2 - x1)/2, -1, b1] + 
   8*G[-b2, -1, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   8*G[-b2, -1, (-1 - b2 - x1)/2, -b2, b1] - 
   12*G[-b2, -1, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   12*G[-b2, -1, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   24*G[-b2, -1, (-1 - b2 + x1)/2, -1, b1] + 
   8*G[-b2, -1, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   8*G[-b2, -1, (-1 - b2 + x1)/2, -b2, b1] - 
   12*G[-b2, -1, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   12*G[-b2, -1, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   28*G[-b2, 0, -1, -1, b1] - 4*G[-b2, 0, -1, -b2, b1] + 
   16*G[-b2, 0, -1, (-1 - b2 - x1)/2, b1] + 
   16*G[-b2, 0, -1, (-1 - b2 + x1)/2, b1] - 4*G[-b2, 0, -b2, -1, b1] - 
   4*G[-b2, 0, -b2, -b2, b1] + 4*G[-b2, 0, -b2, (-1 - b2 - x1)/2, b1] + 
   4*G[-b2, 0, -b2, (-1 - b2 + x1)/2, b1] + 
   16*G[-b2, 0, (-1 - b2 - x1)/2, -1, b1] + 
   4*G[-b2, 0, (-1 - b2 - x1)/2, -b2, b1] - 
   10*G[-b2, 0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   10*G[-b2, 0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   16*G[-b2, 0, (-1 - b2 + x1)/2, -1, b1] + 
   4*G[-b2, 0, (-1 - b2 + x1)/2, -b2, b1] - 
   10*G[-b2, 0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   10*G[-b2, 0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   20*G[-b2, -1 - b2, -1, -1, b1] + 12*G[-b2, -1 - b2, -1, -1 - b2, b1] - 
   8*G[-b2, -1 - b2, -1, -b2, b1] + 8*G[-b2, -1 - b2, -1, (-1 - b2 - x1)/2, 
     b1] + 8*G[-b2, -1 - b2, -1, (-1 - b2 + x1)/2, b1] + 
   12*G[-b2, -1 - b2, -1 - b2, -1, b1] + 
   28*G[-b2, -1 - b2, -1 - b2, -1 - b2, b1] - 
   8*G[-b2, -1 - b2, -1 - b2, -b2, b1] - 
   16*G[-b2, -1 - b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   16*G[-b2, -1 - b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   16*G[-b2, -1 - b2, -b2, -1, b1] - 16*G[-b2, -1 - b2, -b2, -1 - b2, b1] - 
   16*G[-b2, -1 - b2, -b2, -b2, b1] + 
   24*G[-b2, -1 - b2, -b2, (-1 - b2 - x1)/2, b1] + 
   24*G[-b2, -1 - b2, -b2, (-1 - b2 + x1)/2, b1] + 
   16*G[-b2, -1 - b2, (-1 - b2 - x1)/2, -1, b1] - 
   8*G[-b2, -1 - b2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   16*G[-b2, -1 - b2, (-1 - b2 - x1)/2, -b2, b1] - 
   12*G[-b2, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   12*G[-b2, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   16*G[-b2, -1 - b2, (-1 - b2 + x1)/2, -1, b1] - 
   8*G[-b2, -1 - b2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   16*G[-b2, -1 - b2, (-1 - b2 + x1)/2, -b2, b1] - 
   12*G[-b2, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   12*G[-b2, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   12*G[-b2, -b2, -1, -1 - b2, b1] + 4*G[-b2, -b2, -1, -b2, b1] + 
   4*G[-b2, -b2, -1, (-1 - b2 - x1)/2, b1] + 
   4*G[-b2, -b2, -1, (-1 - b2 + x1)/2, b1] - 4*G[-b2, -b2, 0, -1, b1] + 
   4*G[-b2, -b2, 0, -b2, b1] - 12*G[-b2, -b2, -1 - b2, -1, b1] - 
   20*G[-b2, -b2, -1 - b2, -1 - b2, b1] + 8*G[-b2, -b2, -1 - b2, -b2, b1] + 
   12*G[-b2, -b2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   12*G[-b2, -b2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   12*G[-b2, -b2, -b2, -1, b1] + 12*G[-b2, -b2, -b2, -1 - b2, b1] - 
   12*G[-b2, -b2, -b2, (-1 - b2 - x1)/2, b1] - 
   12*G[-b2, -b2, -b2, (-1 - b2 + x1)/2, b1] + 
   8*G[-b2, -b2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   8*G[-b2, -b2, (-1 - b2 - x1)/2, -b2, b1] + 
   8*G[-b2, -b2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   8*G[-b2, -b2, (-1 - b2 + x1)/2, -b2, b1] + 
   8*G[-b2, -(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] - 
   8*G[-b2, -(b2^2/(-1 + b2)), -1 - b2, -b2, b1] - 
   8*G[-b2, -(b2^2/(-1 + b2)), -b2, -1 - b2, b1] + 
   8*G[-b2, -(b2^2/(-1 + b2)), -b2, -b2, b1] + 
   28*G[-b2, (-1 - b2 - x1)/2, -1, -1, b1] + 
   12*G[-b2, (-1 - b2 - x1)/2, -1, -1 - b2, b1] - 
   20*G[-b2, (-1 - b2 - x1)/2, -1, (-1 - b2 - x1)/2, b1] - 
   20*G[-b2, (-1 - b2 - x1)/2, -1, (-1 - b2 + x1)/2, b1] + 
   8*G[-b2, (-1 - b2 - x1)/2, 0, -1, b1] - 
   8*G[-b2, (-1 - b2 - x1)/2, 0, -b2, b1] + 
   12*G[-b2, (-1 - b2 - x1)/2, -1 - b2, -1, b1] - 
   4*G[-b2, (-1 - b2 - x1)/2, -1 - b2, -1 - b2, b1] - 
   4*G[-b2, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   4*G[-b2, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   4*G[-b2, (-1 - b2 - x1)/2, -b2, -1, b1] + 
   4*G[-b2, (-1 - b2 - x1)/2, -b2, -1 - b2, b1] + 
   8*G[-b2, (-1 - b2 - x1)/2, -b2, -b2, b1] - 
   4*G[-b2, (-1 - b2 - x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   4*G[-b2, (-1 - b2 - x1)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   24*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1, b1] - 
   8*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   24*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1, b1] - 
   8*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   28*G[-b2, (-1 - b2 + x1)/2, -1, -1, b1] + 
   12*G[-b2, (-1 - b2 + x1)/2, -1, -1 - b2, b1] - 
   20*G[-b2, (-1 - b2 + x1)/2, -1, (-1 - b2 - x1)/2, b1] - 
   20*G[-b2, (-1 - b2 + x1)/2, -1, (-1 - b2 + x1)/2, b1] + 
   8*G[-b2, (-1 - b2 + x1)/2, 0, -1, b1] - 
   8*G[-b2, (-1 - b2 + x1)/2, 0, -b2, b1] + 
   12*G[-b2, (-1 - b2 + x1)/2, -1 - b2, -1, b1] - 
   4*G[-b2, (-1 - b2 + x1)/2, -1 - b2, -1 - b2, b1] - 
   4*G[-b2, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   4*G[-b2, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   4*G[-b2, (-1 - b2 + x1)/2, -b2, -1, b1] + 
   4*G[-b2, (-1 - b2 + x1)/2, -b2, -1 - b2, b1] + 
   8*G[-b2, (-1 - b2 + x1)/2, -b2, -b2, b1] - 
   4*G[-b2, (-1 - b2 + x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   4*G[-b2, (-1 - b2 + x1)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   24*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1, b1] - 
   8*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   24*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1, b1] - 
   8*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   (7*I)*Pi*Zeta[3] - 4*G[1/2, b2/(1 + b2)]*Zeta[3] + 
   4*G[1, b2/(1 + b2)]*Zeta[3] - 10*G[1 - b2, b1]*Zeta[3]}, 
 {0, 0, 0, (-1/6*I)*Pi^3 + (Pi^2*G[1, t])/6 + (2*I)*Pi*G[1, u]*G[1 - u, t] - 
   (2*I)*Pi*G[1, u]*G[-u, t] - I*Pi*G[0, 1, t] - (2*I)*Pi*G[0, 1, u] - 
   2*G[1 - u, t]*G[0, 1, u] + I*Pi*G[0, 1 - u, t] + (2*I)*Pi*G[1, 1, u] - 
   2*G[1 - u, t]*G[1, 1, u] + 2*G[-u, t]*G[1, 1, u] - I*Pi*G[1 - u, 1, t] + 
   2*G[1, u]*G[1 - u, 1, t] + I*Pi*G[1 - u, 1 - u, t] - 
   2*G[1, u]*G[1 - u, 1 - u, t] - (2*I)*Pi*G[-u, 1 - u, t] + 
   2*G[1, u]*G[-u, 1 - u, t] + 2*G[0, 0, 1, u] - G[0, 1, 1, t] + 
   2*G[0, 1, 1, u] + G[0, 1, 1 - u, t] + G[0, 1 - u, 1, t] - 
   G[0, 1 - u, 1 - u, t] + G[1, 0, 1, t] - 2*G[1, 0, 1, u] - 
   2*G[1, 1, 1, u] - G[1 - u, 1, 1, t] + G[1 - u, 1, 1 - u, t] + 
   G[1 - u, 1 - u, 1, t] - G[1 - u, 1 - u, 1 - u, t] + 
   2*G[-u, 1 - u, 1 - u, t] - Zeta[3], (29*Pi^4)/180 + 
   ((2*I)/3)*Pi^3*G[1/2, b2/(1 + b2)] - ((2*I)/3)*Pi^3*G[1, b2/(1 + b2)] - 
   (11*Pi^2*G[1, b2/(1 + b2)]*G[-b2, b1])/3 + 
   (11*Pi^2*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), b1])/3 - 
   Pi^2*G[-1, -1, b1] + (Pi^2*G[-1, -b2, b1])/3 + 
   (Pi^2*G[-1, (-1 - b2 - x1)/2, b1])/3 + (Pi^2*G[-1, (-1 - b2 + x1)/2, b1])/
    3 - 2*Pi^2*G[0, -1, b1] - (6*I)*Pi*G[1, b2/(1 + b2)]*G[0, -1, b1] + 
   (11*Pi^2*G[0, 1, b2/(1 + b2)])/3 + (14*I)*Pi*G[-b2, b1]*
    G[0, 1, b2/(1 + b2)] - (10*I)*Pi*G[-(b2^2/(-1 + b2)), b1]*
    G[0, 1, b2/(1 + b2)] - 8*G[-1, -1, b1]*G[0, 1, b2/(1 + b2)] - 
   2*G[-1, -1 - b2, b1]*G[0, 1, b2/(1 + b2)] + 
   4*G[-1, -b2, b1]*G[0, 1, b2/(1 + b2)] + 2*G[-1, (-1 - b2 - x1)/2, b1]*
    G[0, 1, b2/(1 + b2)] + 2*G[-1, (-1 - b2 + x1)/2, b1]*
    G[0, 1, b2/(1 + b2)] + 10*G[0, -1, b1]*G[0, 1, b2/(1 + b2)] - 
   (Pi^2*G[0, -b2, b1])/3 - (10*I)*Pi*G[1, b2/(1 + b2)]*G[0, -b2, b1] + 
   2*G[0, 1, b2/(1 + b2)]*G[0, -b2, b1] + (2*I)*Pi*G[1, b2/(1 + b2)]*
    G[0, -(b2^2/(-1 + b2)), b1] + (7*Pi^2*G[0, (-1 - b2 - x1)/2, b1])/6 + 
   (4*I)*Pi*G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, b1] - 
   2*G[0, 1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, b1] + 
   (7*Pi^2*G[0, (-1 - b2 + x1)/2, b1])/6 + (4*I)*Pi*G[1, b2/(1 + b2)]*
    G[0, (-1 - b2 + x1)/2, b1] - 2*G[0, 1, b2/(1 + b2)]*
    G[0, (-1 - b2 + x1)/2, b1] - (11*Pi^2*G[1, 1, b2/(1 + b2)])/3 - 
   (26*I)*Pi*G[-b2, b1]*G[1, 1, b2/(1 + b2)] + 
   (22*I)*Pi*G[-(b2^2/(-1 + b2)), b1]*G[1, 1, b2/(1 + b2)] - 
   8*G[-1, -1 - b2, b1]*G[1, 1, b2/(1 + b2)] - 
   2*G[0, -1, b1]*G[1, 1, b2/(1 + b2)] + 10*G[0, -b2, b1]*
    G[1, 1, b2/(1 + b2)] - 2*G[0, -(b2^2/(-1 + b2)), b1]*
    G[1, 1, b2/(1 + b2)] - (8*Pi^2*G[-1 - b2, -1, b1])/3 - 
   (6*I)*Pi*G[1, b2/(1 + b2)]*G[-1 - b2, -1, b1] + 
   2*G[0, 1, b2/(1 + b2)]*G[-1 - b2, -1, b1] - 2*G[1, 1, b2/(1 + b2)]*
    G[-1 - b2, -1, b1] - (8*Pi^2*G[-1 - b2, -b2, b1])/3 - 
   (10*I)*Pi*G[1, b2/(1 + b2)]*G[-1 - b2, -b2, b1] + 
   2*G[0, 1, b2/(1 + b2)]*G[-1 - b2, -b2, b1] + 2*G[1, 1, b2/(1 + b2)]*
    G[-1 - b2, -b2, b1] + (2*I)*Pi*G[1, b2/(1 + b2)]*
    G[-1 - b2, -(b2^2/(-1 + b2)), b1] - 2*G[1, 1, b2/(1 + b2)]*
    G[-1 - b2, -(b2^2/(-1 + b2)), b1] + 
   (8*Pi^2*G[-1 - b2, (-1 - b2 - x1)/2, b1])/3 + (8*I)*Pi*G[1, b2/(1 + b2)]*
    G[-1 - b2, (-1 - b2 - x1)/2, b1] - 2*G[0, 1, b2/(1 + b2)]*
    G[-1 - b2, (-1 - b2 - x1)/2, b1] + 
   (8*Pi^2*G[-1 - b2, (-1 - b2 + x1)/2, b1])/3 + (8*I)*Pi*G[1, b2/(1 + b2)]*
    G[-1 - b2, (-1 - b2 + x1)/2, b1] - 2*G[0, 1, b2/(1 + b2)]*
    G[-1 - b2, (-1 - b2 + x1)/2, b1] + (8*Pi^2*G[-b2, -1, b1])/3 + 
   (6*I)*Pi*G[1, b2/(1 + b2)]*G[-b2, -1, b1] - 4*G[0, 1, b2/(1 + b2)]*
    G[-b2, -1, b1] + 2*G[1, 1, b2/(1 + b2)]*G[-b2, -1, b1] + 
   (11*Pi^2*G[-b2, -1 - b2, b1])/3 + (12*I)*Pi*G[1, b2/(1 + b2)]*
    G[-b2, -1 - b2, b1] - 6*G[0, 1, b2/(1 + b2)]*G[-b2, -1 - b2, b1] - 
   12*G[1, 1, b2/(1 + b2)]*G[-b2, -1 - b2, b1] - Pi^2*G[-b2, -b2, b1] - 
   (8*I)*Pi*G[1, b2/(1 + b2)]*G[-b2, -b2, b1] + 16*G[1, 1, b2/(1 + b2)]*
    G[-b2, -b2, b1] + (8*I)*Pi*G[1, b2/(1 + b2)]*G[-b2, -(b2^2/(-1 + b2)), 
     b1] - 8*G[1, 1, b2/(1 + b2)]*G[-b2, -(b2^2/(-1 + b2)), b1] - 
   (8*Pi^2*G[-b2, (-1 - b2 - x1)/2, b1])/3 - (8*I)*Pi*G[1, b2/(1 + b2)]*
    G[-b2, (-1 - b2 - x1)/2, b1] + 2*G[0, 1, b2/(1 + b2)]*
    G[-b2, (-1 - b2 - x1)/2, b1] - (8*Pi^2*G[-b2, (-1 - b2 + x1)/2, b1])/3 - 
   (8*I)*Pi*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, b1] + 
   2*G[0, 1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, b1] - 
   (11*Pi^2*G[-(b2^2/(-1 + b2)), -1 - b2, b1])/3 - 
   (12*I)*Pi*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -1 - b2, b1] + 
   6*G[0, 1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -1 - b2, b1] + 
   12*G[1, 1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -1 - b2, b1] + 
   (11*Pi^2*G[-(b2^2/(-1 + b2)), -b2, b1])/3 + (22*I)*Pi*G[1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -b2, b1] - 6*G[0, 1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -b2, b1] - 22*G[1, 1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -b2, b1] - (10*I)*Pi*G[1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), b1] + 
   10*G[1, 1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), b1] + 
   8*G[1, b2/(1 + b2)]*G[-1, -1, -1 - b2, b1] - 
   6*G[1, b2/(1 + b2)]*G[-1, 0, -1, b1] + 6*G[1, b2/(1 + b2)]*
    G[-1, 0, -b2, b1] + 6*G[1, b2/(1 + b2)]*G[-1, -1 - b2, -1, b1] + 
   10*G[1, b2/(1 + b2)]*G[-1, -1 - b2, -1 - b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-1, -1 - b2, -b2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-1, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-1, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   4*G[1, b2/(1 + b2)]*G[-1, -b2, -1 - b2, b1] + 
   6*G[1, b2/(1 + b2)]*G[-1, (-1 - b2 - x1)/2, -1, b1] - 
   2*G[1, b2/(1 + b2)]*G[-1, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   6*G[1, b2/(1 + b2)]*G[-1, (-1 - b2 - x1)/2, -b2, b1] + 
   6*G[1, b2/(1 + b2)]*G[-1, (-1 - b2 + x1)/2, -1, b1] - 
   2*G[1, b2/(1 + b2)]*G[-1, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   6*G[1, b2/(1 + b2)]*G[-1, (-1 - b2 + x1)/2, -b2, b1] + 
   (6*I)*Pi*G[0, -1, -1, b1] + 6*G[1, b2/(1 + b2)]*G[0, -1, -1, b1] + 
   (6*I)*Pi*G[0, -1, -1 - b2, b1] - 8*G[1, b2/(1 + b2)]*
    G[0, -1, -1 - b2, b1] - (4*I)*Pi*G[0, -1, -b2, b1] + 
   8*G[1, b2/(1 + b2)]*G[0, -1, -b2, b1] - 
   (4*I)*Pi*G[0, -1, (-1 - b2 - x1)/2, b1] - 8*G[1, b2/(1 + b2)]*
    G[0, -1, (-1 - b2 - x1)/2, b1] - (4*I)*Pi*G[0, -1, (-1 - b2 + x1)/2, 
     b1] - 8*G[1, b2/(1 + b2)]*G[0, -1, (-1 - b2 + x1)/2, b1] + 
   (2*I)*Pi*G[0, 0, -1, b1] - (14*I)*Pi*G[0, 0, 1, b2/(1 + b2)] + 
   2*G[-1, b1]*G[0, 0, 1, b2/(1 + b2)] - 
   2*G[-b2, b1]*G[0, 0, 1, b2/(1 + b2)] - 
   I*Pi*G[0, 0, (-1 - b2 - x1)/2, b1] - I*Pi*G[0, 0, (-1 - b2 + x1)/2, b1] + 
   (26*I)*Pi*G[0, 1, 1, b2/(1 + b2)] + 8*G[-1, b1]*G[0, 1, 1, b2/(1 + b2)] - 
   14*G[-b2, b1]*G[0, 1, 1, b2/(1 + b2)] + 10*G[-(b2^2/(-1 + b2)), b1]*
    G[0, 1, 1, b2/(1 + b2)] + (2*I)*Pi*G[0, -1 - b2, -1, b1] + 
   (2*I)*Pi*G[0, -1 - b2, -b2, b1] - (2*I)*Pi*G[0, -1 - b2, (-1 - b2 - x1)/2, 
     b1] - (2*I)*Pi*G[0, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   (2*I)*Pi*G[0, -b2, -1, b1] + 6*G[1, b2/(1 + b2)]*G[0, -b2, -1, b1] + 
   (10*I)*Pi*G[0, -b2, -1 - b2, b1] - 12*G[1, b2/(1 + b2)]*
    G[0, -b2, -1 - b2, b1] + 4*G[1, b2/(1 + b2)]*G[0, -b2, -b2, b1] - 
   (6*I)*Pi*G[0, -b2, (-1 - b2 - x1)/2, b1] - 
   (6*I)*Pi*G[0, -b2, (-1 - b2 + x1)/2, b1] - 
   (2*I)*Pi*G[0, -(b2^2/(-1 + b2)), -1 - b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[0, -(b2^2/(-1 + b2)), -1 - b2, b1] + 
   (2*I)*Pi*G[0, -(b2^2/(-1 + b2)), -b2, b1] - 2*G[1, b2/(1 + b2)]*
    G[0, -(b2^2/(-1 + b2)), -b2, b1] - 
   (4*I)*Pi*G[0, (-1 - b2 - x1)/2, -1, b1] - 6*G[1, b2/(1 + b2)]*
    G[0, (-1 - b2 - x1)/2, -1, b1] - (4*I)*Pi*G[0, (-1 - b2 - x1)/2, -1 - b2, 
     b1] + 2*G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, -b2, b1] + 
   (4*I)*Pi*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   4*G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   (4*I)*Pi*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   4*G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   (4*I)*Pi*G[0, (-1 - b2 + x1)/2, -1, b1] - 6*G[1, b2/(1 + b2)]*
    G[0, (-1 - b2 + x1)/2, -1, b1] - (4*I)*Pi*G[0, (-1 - b2 + x1)/2, -1 - b2, 
     b1] + 2*G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, -b2, b1] + 
   (4*I)*Pi*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   4*G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   (4*I)*Pi*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   4*G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   (8*I)*Pi*G[1/2, 0, 1, b2/(1 + b2)] - (8*I)*Pi*G[1/2, 1, 1, b2/(1 + b2)] + 
   (6*I)*Pi*G[1, 0, 1, b2/(1 + b2)] + 8*G[-b2, b1]*G[1, 0, 1, b2/(1 + b2)] - 
   6*G[-(b2^2/(-1 + b2)), b1]*G[1, 0, 1, b2/(1 + b2)] - 
   (18*I)*Pi*G[1, 1, 1, b2/(1 + b2)] + 26*G[-b2, b1]*
    G[1, 1, 1, b2/(1 + b2)] - 22*G[-(b2^2/(-1 + b2)), b1]*
    G[1, 1, 1, b2/(1 + b2)] + (4*I)*Pi*G[-1 - b2, -1, -1, b1] + 
   6*G[1, b2/(1 + b2)]*G[-1 - b2, -1, -1, b1] + 
   (6*I)*Pi*G[-1 - b2, -1, -1 - b2, b1] - (2*I)*Pi*G[-1 - b2, -1, -b2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-1 - b2, -1, -b2, b1] - 
   (4*I)*Pi*G[-1 - b2, -1, (-1 - b2 - x1)/2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-1 - b2, -1, (-1 - b2 - x1)/2, b1] - 
   (4*I)*Pi*G[-1 - b2, -1, (-1 - b2 + x1)/2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-1 - b2, -1, (-1 - b2 + x1)/2, b1] + 
   (2*I)*Pi*G[-1 - b2, 0, -1, b1] + (2*I)*Pi*G[-1 - b2, 0, -b2, b1] - 
   (2*I)*Pi*G[-1 - b2, 0, (-1 - b2 - x1)/2, b1] - 
   (2*I)*Pi*G[-1 - b2, 0, (-1 - b2 + x1)/2, b1] + 
   (8*I)*Pi*G[-1 - b2, -1 - b2, -1, b1] + 
   (8*I)*Pi*G[-1 - b2, -1 - b2, -b2, b1] - 
   (8*I)*Pi*G[-1 - b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   (8*I)*Pi*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   6*G[1, b2/(1 + b2)]*G[-1 - b2, -b2, -1, b1] + 
   (10*I)*Pi*G[-1 - b2, -b2, -1 - b2, b1] - 4*G[1, b2/(1 + b2)]*
    G[-1 - b2, -b2, -1 - b2, b1] - (10*I)*Pi*G[-1 - b2, -b2, -b2, b1] + 
   12*G[1, b2/(1 + b2)]*G[-1 - b2, -b2, -b2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-1 - b2, -b2, (-1 - b2 - x1)/2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-1 - b2, -b2, (-1 - b2 + x1)/2, b1] - 
   (2*I)*Pi*G[-1 - b2, -(b2^2/(-1 + b2)), -1 - b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, -(b2^2/(-1 + b2)), -1 - b2, b1] + 
   (2*I)*Pi*G[-1 - b2, -(b2^2/(-1 + b2)), -b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, -(b2^2/(-1 + b2)), -b2, b1] - 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 - x1)/2, -1, b1] - 
   6*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 - x1)/2, -1, b1] - 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   10*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 - x1)/2, -b2, b1] + 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 + x1)/2, -1, b1] - 
   6*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 + x1)/2, -1, b1] - 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   10*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 + x1)/2, -b2, b1] + 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   (6*I)*Pi*G[-b2, -1, -1, b1] - 6*G[1, b2/(1 + b2)]*G[-b2, -1, -1, b1] - 
   (6*I)*Pi*G[-b2, -1, -1 - b2, b1] + 2*G[1, b2/(1 + b2)]*
    G[-b2, -1, -1 - b2, b1] + (4*I)*Pi*G[-b2, -1, -b2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-b2, -1, -b2, b1] + 
   (4*I)*Pi*G[-b2, -1, (-1 - b2 - x1)/2, b1] + 8*G[1, b2/(1 + b2)]*
    G[-b2, -1, (-1 - b2 - x1)/2, b1] + 
   (4*I)*Pi*G[-b2, -1, (-1 - b2 + x1)/2, b1] + 8*G[1, b2/(1 + b2)]*
    G[-b2, -1, (-1 - b2 + x1)/2, b1] - (16*I)*Pi*G[-b2, 0, -1, b1] + 
   6*G[1, b2/(1 + b2)]*G[-b2, 0, -1, b1] - (4*I)*Pi*G[-b2, 0, -b2, b1] - 
   6*G[1, b2/(1 + b2)]*G[-b2, 0, -b2, b1] + 
   (10*I)*Pi*G[-b2, 0, (-1 - b2 - x1)/2, b1] + 
   (10*I)*Pi*G[-b2, 0, (-1 - b2 + x1)/2, b1] - 
   (20*I)*Pi*G[-b2, -1 - b2, -1, b1] + 6*G[1, b2/(1 + b2)]*
    G[-b2, -1 - b2, -1, b1] - (12*I)*Pi*G[-b2, -1 - b2, -1 - b2, b1] + 
   18*G[1, b2/(1 + b2)]*G[-b2, -1 - b2, -1 - b2, b1] - 
   (8*I)*Pi*G[-b2, -1 - b2, -b2, b1] - 18*G[1, b2/(1 + b2)]*
    G[-b2, -1 - b2, -b2, b1] + (20*I)*Pi*G[-b2, -1 - b2, (-1 - b2 - x1)/2, 
     b1] + (20*I)*Pi*G[-b2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   (8*I)*Pi*G[-b2, -b2, -1, b1] - 12*G[1, b2/(1 + b2)]*G[-b2, -b2, -1, b1] + 
   (8*I)*Pi*G[-b2, -b2, -1 - b2, b1] - 16*G[1, b2/(1 + b2)]*
    G[-b2, -b2, -1 - b2, b1] + 12*G[1, b2/(1 + b2)]*G[-b2, -b2, -b2, b1] - 
   (8*I)*Pi*G[-b2, -b2, (-1 - b2 - x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-b2, -b2, (-1 - b2 - x1)/2, b1] - 
   (8*I)*Pi*G[-b2, -b2, (-1 - b2 + x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-b2, -b2, (-1 - b2 + x1)/2, b1] - 
   (8*I)*Pi*G[-b2, -(b2^2/(-1 + b2)), -1 - b2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-b2, -(b2^2/(-1 + b2)), -1 - b2, b1] + 
   (8*I)*Pi*G[-b2, -(b2^2/(-1 + b2)), -b2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-b2, -(b2^2/(-1 + b2)), -b2, b1] + 
   (8*I)*Pi*G[-b2, (-1 - b2 - x1)/2, -1, b1] + 6*G[1, b2/(1 + b2)]*
    G[-b2, (-1 - b2 - x1)/2, -1, b1] + 
   (8*I)*Pi*G[-b2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   10*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 - x1)/2, -b2, b1] - 
   (8*I)*Pi*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   (8*I)*Pi*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   (8*I)*Pi*G[-b2, (-1 - b2 + x1)/2, -1, b1] + 6*G[1, b2/(1 + b2)]*
    G[-b2, (-1 - b2 + x1)/2, -1, b1] + 
   (8*I)*Pi*G[-b2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   10*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, -b2, b1] - 
   (8*I)*Pi*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   (8*I)*Pi*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   (12*I)*Pi*G[-(b2^2/(-1 + b2)), 0, -1, b1] - 6*G[1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), 0, -1, b1] + 6*G[1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), 0, -b2, b1] - 
   (6*I)*Pi*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, b1] - 
   (6*I)*Pi*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, b1] + 
   (12*I)*Pi*G[-(b2^2/(-1 + b2)), -1 - b2, -1, b1] - 
   6*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -1 - b2, -1, b1] + 
   (12*I)*Pi*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] - 
   18*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] + 
   18*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, b1] - 
   (12*I)*Pi*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, b1] - 
   (12*I)*Pi*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, b1] - 
   (12*I)*Pi*G[-(b2^2/(-1 + b2)), -b2, -1, b1] + 
   6*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -b2, -1, b1] - 
   (22*I)*Pi*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, b1] + 
   28*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, b1] + 
   (10*I)*Pi*G[-(b2^2/(-1 + b2)), -b2, -b2, b1] - 
   28*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -b2, -b2, b1] + 
   (12*I)*Pi*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, b1] + 
   (12*I)*Pi*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, b1] + 
   (10*I)*Pi*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -1 - b2, b1] - 
   10*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -1 - b2, 
     b1] - (10*I)*Pi*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -b2, b1] + 
   10*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -b2, b1] + 
   3*G[-1, -1, -1, -1, b1] - 3*G[-1, -1, -1, -b2, b1] + 
   9*G[-1, -1, 0, -1, b1] - 9*G[-1, -1, 0, -b2, b1] - 
   8*G[-1, -1, -1 - b2, -1 - b2, b1] - 8*G[-1, -1, -1 - b2, -b2, b1] + 
   8*G[-1, -1, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   8*G[-1, -1, -1 - b2, (-1 - b2 + x1)/2, b1] - 4*G[-1, -1, -b2, -1, b1] + 
   4*G[-1, -1, -b2, -b2, b1] - 8*G[-1, -1, (-1 - b2 - x1)/2, -1, b1] + 
   8*G[-1, -1, (-1 - b2 - x1)/2, -b2, b1] - 
   8*G[-1, -1, (-1 - b2 + x1)/2, -1, b1] + 
   8*G[-1, -1, (-1 - b2 + x1)/2, -b2, b1] + 13*G[-1, 0, -1, -1, b1] + 
   6*G[-1, 0, -1, -1 - b2, b1] - 7*G[-1, 0, -1, -b2, b1] - 
   6*G[-1, 0, -1, (-1 - b2 - x1)/2, b1] - 
   6*G[-1, 0, -1, (-1 - b2 + x1)/2, b1] + 3*G[-1, 0, 0, -1, b1] - 
   3*G[-1, 0, 0, -b2, b1] + 6*G[-1, 0, -1 - b2, -1, b1] - 
   6*G[-1, 0, -1 - b2, -b2, b1] - 10*G[-1, 0, -b2, -1, b1] - 
   6*G[-1, 0, -b2, -1 - b2, b1] + 4*G[-1, 0, -b2, -b2, b1] + 
   6*G[-1, 0, -b2, (-1 - b2 - x1)/2, b1] + 
   6*G[-1, 0, -b2, (-1 - b2 + x1)/2, b1] - 
   6*G[-1, 0, (-1 - b2 - x1)/2, -1, b1] + 
   6*G[-1, 0, (-1 - b2 - x1)/2, -b2, b1] - 
   6*G[-1, 0, (-1 - b2 + x1)/2, -1, b1] + 
   6*G[-1, 0, (-1 - b2 + x1)/2, -b2, b1] - 
   6*G[-1, -1 - b2, -1, -1 - b2, b1] - 6*G[-1, -1 - b2, -1, -b2, b1] + 
   6*G[-1, -1 - b2, -1, (-1 - b2 - x1)/2, b1] + 
   6*G[-1, -1 - b2, -1, (-1 - b2 + x1)/2, b1] + 6*G[-1, -1 - b2, 0, -1, b1] - 
   6*G[-1, -1 - b2, 0, -b2, b1] - 6*G[-1, -1 - b2, -1 - b2, -1, b1] - 
   10*G[-1, -1 - b2, -1 - b2, -1 - b2, b1] - 
   4*G[-1, -1 - b2, -1 - b2, -b2, b1] + 
   10*G[-1, -1 - b2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   10*G[-1, -1 - b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   10*G[-1, -1 - b2, -b2, -1, b1] - 2*G[-1, -1 - b2, -b2, -1 - b2, b1] + 
   8*G[-1, -1 - b2, -b2, -b2, b1] + 2*G[-1, -1 - b2, -b2, (-1 - b2 - x1)/2, 
     b1] + 2*G[-1, -1 - b2, -b2, (-1 - b2 + x1)/2, b1] + 
   4*G[-1, -1 - b2, (-1 - b2 - x1)/2, -1, b1] + 
   8*G[-1, -1 - b2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   4*G[-1, -1 - b2, (-1 - b2 - x1)/2, -b2, b1] - 
   8*G[-1, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[-1, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   4*G[-1, -1 - b2, (-1 - b2 + x1)/2, -1, b1] + 
   8*G[-1, -1 - b2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   4*G[-1, -1 - b2, (-1 - b2 + x1)/2, -b2, b1] - 
   8*G[-1, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[-1, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   2*G[-1, -b2, -1, -1, b1] + 2*G[-1, -b2, -1, -b2, b1] - 
   2*G[-1, -b2, 0, -1, b1] + 2*G[-1, -b2, 0, -b2, b1] + 
   4*G[-1, -b2, -1 - b2, -1 - b2, b1] + 4*G[-1, -b2, -1 - b2, -b2, b1] - 
   4*G[-1, -b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   4*G[-1, -b2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   4*G[-1, -b2, (-1 - b2 - x1)/2, -1, b1] - 
   4*G[-1, -b2, (-1 - b2 - x1)/2, -b2, b1] + 
   4*G[-1, -b2, (-1 - b2 + x1)/2, -1, b1] - 
   4*G[-1, -b2, (-1 - b2 + x1)/2, -b2, b1] - 
   14*G[-1, (-1 - b2 - x1)/2, -1, -1, b1] - 
   6*G[-1, (-1 - b2 - x1)/2, -1, -1 - b2, b1] + 
   8*G[-1, (-1 - b2 - x1)/2, -1, -b2, b1] + 
   6*G[-1, (-1 - b2 - x1)/2, -1, (-1 - b2 - x1)/2, b1] + 
   6*G[-1, (-1 - b2 - x1)/2, -1, (-1 - b2 + x1)/2, b1] - 
   8*G[-1, (-1 - b2 - x1)/2, 0, -1, b1] + 
   8*G[-1, (-1 - b2 - x1)/2, 0, -b2, b1] - 
   6*G[-1, (-1 - b2 - x1)/2, -1 - b2, -1, b1] + 
   2*G[-1, (-1 - b2 - x1)/2, -1 - b2, -1 - b2, b1] + 
   8*G[-1, (-1 - b2 - x1)/2, -1 - b2, -b2, b1] - 
   2*G[-1, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-1, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   14*G[-1, (-1 - b2 - x1)/2, -b2, -1, b1] + 
   6*G[-1, (-1 - b2 - x1)/2, -b2, -1 - b2, b1] - 
   8*G[-1, (-1 - b2 - x1)/2, -b2, -b2, b1] - 
   6*G[-1, (-1 - b2 - x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   6*G[-1, (-1 - b2 - x1)/2, -b2, (-1 - b2 + x1)/2, b1] + 
   8*G[-1, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1, b1] - 
   8*G[-1, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -b2, b1] + 
   8*G[-1, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1, b1] - 
   8*G[-1, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -b2, b1] - 
   14*G[-1, (-1 - b2 + x1)/2, -1, -1, b1] - 
   6*G[-1, (-1 - b2 + x1)/2, -1, -1 - b2, b1] + 
   8*G[-1, (-1 - b2 + x1)/2, -1, -b2, b1] + 
   6*G[-1, (-1 - b2 + x1)/2, -1, (-1 - b2 - x1)/2, b1] + 
   6*G[-1, (-1 - b2 + x1)/2, -1, (-1 - b2 + x1)/2, b1] - 
   8*G[-1, (-1 - b2 + x1)/2, 0, -1, b1] + 
   8*G[-1, (-1 - b2 + x1)/2, 0, -b2, b1] - 
   6*G[-1, (-1 - b2 + x1)/2, -1 - b2, -1, b1] + 
   2*G[-1, (-1 - b2 + x1)/2, -1 - b2, -1 - b2, b1] + 
   8*G[-1, (-1 - b2 + x1)/2, -1 - b2, -b2, b1] - 
   2*G[-1, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-1, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   14*G[-1, (-1 - b2 + x1)/2, -b2, -1, b1] + 
   6*G[-1, (-1 - b2 + x1)/2, -b2, -1 - b2, b1] - 
   8*G[-1, (-1 - b2 + x1)/2, -b2, -b2, b1] - 
   6*G[-1, (-1 - b2 + x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   6*G[-1, (-1 - b2 + x1)/2, -b2, (-1 - b2 + x1)/2, b1] + 
   8*G[-1, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1, b1] - 
   8*G[-1, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -b2, b1] + 
   8*G[-1, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1, b1] - 
   8*G[-1, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -b2, b1] - 
   22*G[0, -1, -1, -1, b1] - 6*G[0, -1, -1, -1 - b2, b1] + 
   4*G[0, -1, -1, -b2, b1] + 12*G[0, -1, -1, (-1 - b2 - x1)/2, b1] + 
   12*G[0, -1, -1, (-1 - b2 + x1)/2, b1] - 10*G[0, -1, 0, -1, b1] + 
   10*G[0, -1, 0, -b2, b1] - 6*G[0, -1, -1 - b2, -1, b1] + 
   8*G[0, -1, -1 - b2, -1 - b2, b1] + 2*G[0, -1, -1 - b2, -b2, b1] - 
   2*G[0, -1, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, -1, -1 - b2, (-1 - b2 + x1)/2, b1] + 4*G[0, -1, -b2, -1, b1] - 
   8*G[0, -1, -b2, -1 - b2, b1] - 4*G[0, -1, -b2, -b2, b1] + 
   4*G[0, -1, -b2, (-1 - b2 - x1)/2, b1] + 
   4*G[0, -1, -b2, (-1 - b2 + x1)/2, b1] + 
   22*G[0, -1, (-1 - b2 - x1)/2, -1, b1] + 
   8*G[0, -1, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   6*G[0, -1, (-1 - b2 - x1)/2, -b2, b1] - 
   12*G[0, -1, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   12*G[0, -1, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   22*G[0, -1, (-1 - b2 + x1)/2, -1, b1] + 
   8*G[0, -1, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   6*G[0, -1, (-1 - b2 + x1)/2, -b2, b1] - 
   12*G[0, -1, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   12*G[0, -1, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   4*G[0, 0, -1, -1, b1] + 2*G[0, 0, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[0, 0, -1, (-1 - b2 + x1)/2, b1] + 6*G[0, 0, 1, 1, b2/(1 + b2)] + 
   2*G[0, 0, (-1 - b2 - x1)/2, -1, b1] - G[0, 0, (-1 - b2 - x1)/2, 
    (-1 - b2 - x1)/2, b1] - G[0, 0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   2*G[0, 0, (-1 - b2 + x1)/2, -1, b1] - G[0, 0, (-1 - b2 + x1)/2, 
    (-1 - b2 - x1)/2, b1] - G[0, 0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[0, 1, 0, 1, b2/(1 + b2)] - 26*G[0, 1, 1, 1, b2/(1 + b2)] - 
   2*G[0, -1 - b2, -1, -1, b1] - 2*G[0, -1 - b2, -1, -b2, b1] + 
   2*G[0, -1 - b2, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[0, -1 - b2, -1, (-1 - b2 + x1)/2, b1] - 2*G[0, -1 - b2, -b2, -1, b1] - 
   2*G[0, -1 - b2, -b2, -b2, b1] + 2*G[0, -1 - b2, -b2, (-1 - b2 - x1)/2, 
     b1] + 2*G[0, -1 - b2, -b2, (-1 - b2 + x1)/2, b1] + 
   2*G[0, -1 - b2, (-1 - b2 - x1)/2, -1, b1] + 
   2*G[0, -1 - b2, (-1 - b2 - x1)/2, -b2, b1] - 
   2*G[0, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   2*G[0, -1 - b2, (-1 - b2 + x1)/2, -1, b1] + 
   2*G[0, -1 - b2, (-1 - b2 + x1)/2, -b2, b1] - 
   2*G[0, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   10*G[0, -b2, -1, -1, b1] - 6*G[0, -b2, -1, -1 - b2, b1] + 
   8*G[0, -b2, -1, (-1 - b2 - x1)/2, b1] + 
   8*G[0, -b2, -1, (-1 - b2 + x1)/2, b1] + 2*G[0, -b2, 0, -1, b1] - 
   2*G[0, -b2, 0, -b2, b1] - 6*G[0, -b2, -1 - b2, -1, b1] + 
   12*G[0, -b2, -1 - b2, -1 - b2, b1] - 2*G[0, -b2, -1 - b2, -b2, b1] - 
   2*G[0, -b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, -b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 4*G[0, -b2, -b2, -1, b1] - 
   4*G[0, -b2, -b2, -1 - b2, b1] + 4*G[0, -b2, -b2, (-1 - b2 - x1)/2, b1] + 
   4*G[0, -b2, -b2, (-1 - b2 + x1)/2, b1] + 
   10*G[0, -b2, (-1 - b2 - x1)/2, -1, b1] + 
   2*G[0, -b2, (-1 - b2 - x1)/2, -b2, b1] - 
   6*G[0, -b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   6*G[0, -b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   10*G[0, -b2, (-1 - b2 + x1)/2, -1, b1] + 
   2*G[0, -b2, (-1 - b2 + x1)/2, -b2, b1] - 
   6*G[0, -b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   6*G[0, -b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   2*G[0, -(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] + 
   2*G[0, -(b2^2/(-1 + b2)), -1 - b2, -b2, b1] + 
   2*G[0, -(b2^2/(-1 + b2)), -b2, -1 - b2, b1] - 
   2*G[0, -(b2^2/(-1 + b2)), -b2, -b2, b1] + 
   14*G[0, (-1 - b2 - x1)/2, -1, -1, b1] + 
   6*G[0, (-1 - b2 - x1)/2, -1, -1 - b2, b1] - 
   10*G[0, (-1 - b2 - x1)/2, -1, (-1 - b2 - x1)/2, b1] - 
   10*G[0, (-1 - b2 - x1)/2, -1, (-1 - b2 + x1)/2, b1] + 
   4*G[0, (-1 - b2 - x1)/2, 0, -1, b1] - 
   4*G[0, (-1 - b2 - x1)/2, 0, -b2, b1] + 
   6*G[0, (-1 - b2 - x1)/2, -1 - b2, -1, b1] - 
   2*G[0, (-1 - b2 - x1)/2, -1 - b2, -1 - b2, b1] - 
   2*G[0, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   2*G[0, (-1 - b2 - x1)/2, -b2, -1, b1] + 
   2*G[0, (-1 - b2 - x1)/2, -b2, -1 - b2, b1] + 
   4*G[0, (-1 - b2 - x1)/2, -b2, -b2, b1] - 
   2*G[0, (-1 - b2 - x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, (-1 - b2 - x1)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   12*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1, b1] - 
   4*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   8*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   12*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1, b1] - 
   4*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   8*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   14*G[0, (-1 - b2 + x1)/2, -1, -1, b1] + 
   6*G[0, (-1 - b2 + x1)/2, -1, -1 - b2, b1] - 
   10*G[0, (-1 - b2 + x1)/2, -1, (-1 - b2 - x1)/2, b1] - 
   10*G[0, (-1 - b2 + x1)/2, -1, (-1 - b2 + x1)/2, b1] + 
   4*G[0, (-1 - b2 + x1)/2, 0, -1, b1] - 
   4*G[0, (-1 - b2 + x1)/2, 0, -b2, b1] + 
   6*G[0, (-1 - b2 + x1)/2, -1 - b2, -1, b1] - 
   2*G[0, (-1 - b2 + x1)/2, -1 - b2, -1 - b2, b1] - 
   2*G[0, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   2*G[0, (-1 - b2 + x1)/2, -b2, -1, b1] + 
   2*G[0, (-1 - b2 + x1)/2, -b2, -1 - b2, b1] + 
   4*G[0, (-1 - b2 + x1)/2, -b2, -b2, b1] - 
   2*G[0, (-1 - b2 + x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, (-1 - b2 + x1)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   12*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1, b1] - 
   4*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   8*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   12*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1, b1] - 
   4*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   8*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[1/2, 0, 0, 1, b2/(1 + b2)] - 8*G[1/2, 0, 1, 1, b2/(1 + b2)] + 
   8*G[1/2, 1, 0, 1, b2/(1 + b2)] + 8*G[1/2, 1, 1, 1, b2/(1 + b2)] + 
   8*G[1, 0, 0, 1, b2/(1 + b2)] + 2*G[1, 0, 1, 1, b2/(1 + b2)] + 
   18*G[1, 1, 1, 1, b2/(1 + b2)] - 10*G[-1 - b2, -1, -1, -1, b1] - 
   6*G[-1 - b2, -1, -1, -1 - b2, b1] - 4*G[-1 - b2, -1, -1, -b2, b1] + 
   10*G[-1 - b2, -1, -1, (-1 - b2 - x1)/2, b1] + 
   10*G[-1 - b2, -1, -1, (-1 - b2 + x1)/2, b1] - 
   6*G[-1 - b2, -1, -1 - b2, -1, b1] - 6*G[-1 - b2, -1, -1 - b2, -b2, b1] + 
   6*G[-1 - b2, -1, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   6*G[-1 - b2, -1, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   6*G[-1 - b2, -1, -b2, -1, b1] - 8*G[-1 - b2, -1, -b2, -1 - b2, b1] + 
   2*G[-1 - b2, -1, -b2, -b2, b1] + 6*G[-1 - b2, -1, -b2, (-1 - b2 - x1)/2, 
     b1] + 6*G[-1 - b2, -1, -b2, (-1 - b2 + x1)/2, b1] + 
   12*G[-1 - b2, -1, (-1 - b2 - x1)/2, -1, b1] + 
   8*G[-1 - b2, -1, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   4*G[-1 - b2, -1, (-1 - b2 - x1)/2, -b2, b1] - 
   12*G[-1 - b2, -1, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   12*G[-1 - b2, -1, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   12*G[-1 - b2, -1, (-1 - b2 + x1)/2, -1, b1] + 
   8*G[-1 - b2, -1, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   4*G[-1 - b2, -1, (-1 - b2 + x1)/2, -b2, b1] - 
   12*G[-1 - b2, -1, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   12*G[-1 - b2, -1, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   2*G[-1 - b2, 0, -1, -1, b1] - 2*G[-1 - b2, 0, -1, -b2, b1] + 
   2*G[-1 - b2, 0, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[-1 - b2, 0, -1, (-1 - b2 + x1)/2, b1] - 2*G[-1 - b2, 0, -b2, -1, b1] - 
   2*G[-1 - b2, 0, -b2, -b2, b1] + 2*G[-1 - b2, 0, -b2, (-1 - b2 - x1)/2, 
     b1] + 2*G[-1 - b2, 0, -b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-1 - b2, 0, (-1 - b2 - x1)/2, -1, b1] + 
   2*G[-1 - b2, 0, (-1 - b2 - x1)/2, -b2, b1] - 
   2*G[-1 - b2, 0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   2*G[-1 - b2, 0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   2*G[-1 - b2, 0, (-1 - b2 + x1)/2, -1, b1] + 
   2*G[-1 - b2, 0, (-1 - b2 + x1)/2, -b2, b1] - 
   2*G[-1 - b2, 0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   2*G[-1 - b2, 0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[-1 - b2, -1 - b2, -1, -1, b1] - 8*G[-1 - b2, -1 - b2, -1, -b2, b1] + 
   8*G[-1 - b2, -1 - b2, -1, (-1 - b2 - x1)/2, b1] + 
   8*G[-1 - b2, -1 - b2, -1, (-1 - b2 + x1)/2, b1] - 
   8*G[-1 - b2, -1 - b2, -b2, -1, b1] - 8*G[-1 - b2, -1 - b2, -b2, -b2, b1] + 
   8*G[-1 - b2, -1 - b2, -b2, (-1 - b2 - x1)/2, b1] + 
   8*G[-1 - b2, -1 - b2, -b2, (-1 - b2 + x1)/2, b1] + 
   8*G[-1 - b2, -1 - b2, (-1 - b2 - x1)/2, -1, b1] + 
   8*G[-1 - b2, -1 - b2, (-1 - b2 - x1)/2, -b2, b1] - 
   8*G[-1 - b2, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[-1 - b2, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   8*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, -1, b1] + 
   8*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, -b2, b1] - 
   8*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   6*G[-1 - b2, -b2, -1, -1, b1] - 6*G[-1 - b2, -b2, -1, -1 - b2, b1] + 
   6*G[-1 - b2, -b2, -1, (-1 - b2 - x1)/2, b1] + 
   6*G[-1 - b2, -b2, -1, (-1 - b2 + x1)/2, b1] - 
   6*G[-1 - b2, -b2, -1 - b2, -1, b1] + 
   4*G[-1 - b2, -b2, -1 - b2, -1 - b2, b1] - 
   10*G[-1 - b2, -b2, -1 - b2, -b2, b1] + 
   6*G[-1 - b2, -b2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   6*G[-1 - b2, -b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   2*G[-1 - b2, -b2, -b2, -1, b1] - 12*G[-1 - b2, -b2, -b2, -1 - b2, b1] + 
   10*G[-1 - b2, -b2, -b2, -b2, b1] + 
   2*G[-1 - b2, -b2, -b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-1 - b2, -b2, -b2, (-1 - b2 + x1)/2, b1] + 
   8*G[-1 - b2, -b2, (-1 - b2 - x1)/2, -1, b1] + 
   8*G[-1 - b2, -b2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   8*G[-1 - b2, -b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[-1 - b2, -b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   8*G[-1 - b2, -b2, (-1 - b2 + x1)/2, -1, b1] + 
   8*G[-1 - b2, -b2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   8*G[-1 - b2, -b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[-1 - b2, -b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   2*G[-1 - b2, -(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] + 
   2*G[-1 - b2, -(b2^2/(-1 + b2)), -1 - b2, -b2, b1] + 
   2*G[-1 - b2, -(b2^2/(-1 + b2)), -b2, -1 - b2, b1] - 
   2*G[-1 - b2, -(b2^2/(-1 + b2)), -b2, -b2, b1] + 
   14*G[-1 - b2, (-1 - b2 - x1)/2, -1, -1, b1] + 
   6*G[-1 - b2, (-1 - b2 - x1)/2, -1, -1 - b2, b1] + 
   8*G[-1 - b2, (-1 - b2 - x1)/2, -1, -b2, b1] - 
   14*G[-1 - b2, (-1 - b2 - x1)/2, -1, (-1 - b2 - x1)/2, b1] - 
   14*G[-1 - b2, (-1 - b2 - x1)/2, -1, (-1 - b2 + x1)/2, b1] + 
   6*G[-1 - b2, (-1 - b2 - x1)/2, -1 - b2, -1, b1] - 
   2*G[-1 - b2, (-1 - b2 - x1)/2, -1 - b2, -1 - b2, b1] + 
   8*G[-1 - b2, (-1 - b2 - x1)/2, -1 - b2, -b2, b1] - 
   6*G[-1 - b2, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   6*G[-1 - b2, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   10*G[-1 - b2, (-1 - b2 - x1)/2, -b2, -1, b1] + 
   10*G[-1 - b2, (-1 - b2 - x1)/2, -b2, -1 - b2, b1] - 
   10*G[-1 - b2, (-1 - b2 - x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   10*G[-1 - b2, (-1 - b2 - x1)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   16*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1, b1] - 
   8*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   8*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -b2, b1] + 
   16*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   16*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   16*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1, b1] - 
   8*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   8*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -b2, b1] + 
   16*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   16*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   14*G[-1 - b2, (-1 - b2 + x1)/2, -1, -1, b1] + 
   6*G[-1 - b2, (-1 - b2 + x1)/2, -1, -1 - b2, b1] + 
   8*G[-1 - b2, (-1 - b2 + x1)/2, -1, -b2, b1] - 
   14*G[-1 - b2, (-1 - b2 + x1)/2, -1, (-1 - b2 - x1)/2, b1] - 
   14*G[-1 - b2, (-1 - b2 + x1)/2, -1, (-1 - b2 + x1)/2, b1] + 
   6*G[-1 - b2, (-1 - b2 + x1)/2, -1 - b2, -1, b1] - 
   2*G[-1 - b2, (-1 - b2 + x1)/2, -1 - b2, -1 - b2, b1] + 
   8*G[-1 - b2, (-1 - b2 + x1)/2, -1 - b2, -b2, b1] - 
   6*G[-1 - b2, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   6*G[-1 - b2, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   10*G[-1 - b2, (-1 - b2 + x1)/2, -b2, -1, b1] + 
   10*G[-1 - b2, (-1 - b2 + x1)/2, -b2, -1 - b2, b1] - 
   10*G[-1 - b2, (-1 - b2 + x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   10*G[-1 - b2, (-1 - b2 + x1)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   16*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1, b1] - 
   8*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   8*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -b2, b1] + 
   16*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   16*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   16*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1, b1] - 
   8*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   8*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -b2, b1] + 
   16*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   16*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   19*G[-b2, -1, -1, -1, b1] + 6*G[-b2, -1, -1, -1 - b2, b1] - 
   G[-b2, -1, -1, -b2, b1] - 12*G[-b2, -1, -1, (-1 - b2 - x1)/2, b1] - 
   12*G[-b2, -1, -1, (-1 - b2 + x1)/2, b1] + 3*G[-b2, -1, 0, -1, b1] - 
   3*G[-b2, -1, 0, -b2, b1] + 6*G[-b2, -1, -1 - b2, -1, b1] - 
   2*G[-b2, -1, -1 - b2, -1 - b2, b1] + 4*G[-b2, -1, -1 - b2, -b2, b1] - 
   4*G[-b2, -1, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   4*G[-b2, -1, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   8*G[-b2, -1, -b2, -1 - b2, b1] - 4*G[-b2, -1, -b2, (-1 - b2 - x1)/2, b1] - 
   4*G[-b2, -1, -b2, (-1 - b2 + x1)/2, b1] - 
   16*G[-b2, -1, (-1 - b2 - x1)/2, -1, b1] - 
   8*G[-b2, -1, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   12*G[-b2, -1, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   12*G[-b2, -1, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   16*G[-b2, -1, (-1 - b2 + x1)/2, -1, b1] - 
   8*G[-b2, -1, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   12*G[-b2, -1, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   12*G[-b2, -1, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   15*G[-b2, 0, -1, -1, b1] - 6*G[-b2, 0, -1, -1 - b2, b1] + 
   11*G[-b2, 0, -1, -b2, b1] - 10*G[-b2, 0, -1, (-1 - b2 - x1)/2, b1] - 
   10*G[-b2, 0, -1, (-1 - b2 + x1)/2, b1] - 3*G[-b2, 0, 0, -1, b1] + 
   3*G[-b2, 0, 0, -b2, b1] - 6*G[-b2, 0, -1 - b2, -1, b1] + 
   6*G[-b2, 0, -1 - b2, -b2, b1] + 14*G[-b2, 0, -b2, -1, b1] + 
   6*G[-b2, 0, -b2, -1 - b2, b1] - 10*G[-b2, 0, -b2, (-1 - b2 - x1)/2, b1] - 
   10*G[-b2, 0, -b2, (-1 - b2 + x1)/2, b1] - 
   10*G[-b2, 0, (-1 - b2 - x1)/2, -1, b1] - 
   10*G[-b2, 0, (-1 - b2 - x1)/2, -b2, b1] + 
   10*G[-b2, 0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   10*G[-b2, 0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   10*G[-b2, 0, (-1 - b2 + x1)/2, -1, b1] - 
   10*G[-b2, 0, (-1 - b2 + x1)/2, -b2, b1] + 
   10*G[-b2, 0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   10*G[-b2, 0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   20*G[-b2, -1 - b2, -1, -1, b1] - 6*G[-b2, -1 - b2, -1, -1 - b2, b1] + 
   14*G[-b2, -1 - b2, -1, -b2, b1] - 14*G[-b2, -1 - b2, -1, (-1 - b2 - x1)/2, 
     b1] - 14*G[-b2, -1 - b2, -1, (-1 - b2 + x1)/2, b1] - 
   6*G[-b2, -1 - b2, 0, -1, b1] + 6*G[-b2, -1 - b2, 0, -b2, b1] - 
   6*G[-b2, -1 - b2, -1 - b2, -1, b1] - 
   18*G[-b2, -1 - b2, -1 - b2, -1 - b2, b1] + 
   12*G[-b2, -1 - b2, -1 - b2, -b2, b1] + 
   6*G[-b2, -1 - b2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   6*G[-b2, -1 - b2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   26*G[-b2, -1 - b2, -b2, -1, b1] + 18*G[-b2, -1 - b2, -b2, -1 - b2, b1] + 
   8*G[-b2, -1 - b2, -b2, -b2, b1] - 
   26*G[-b2, -1 - b2, -b2, (-1 - b2 - x1)/2, b1] - 
   26*G[-b2, -1 - b2, -b2, (-1 - b2 + x1)/2, b1] - 
   20*G[-b2, -1 - b2, (-1 - b2 - x1)/2, -1, b1] - 
   20*G[-b2, -1 - b2, (-1 - b2 - x1)/2, -b2, b1] + 
   20*G[-b2, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   20*G[-b2, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   20*G[-b2, -1 - b2, (-1 - b2 + x1)/2, -1, b1] - 
   20*G[-b2, -1 - b2, (-1 - b2 + x1)/2, -b2, b1] + 
   20*G[-b2, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   20*G[-b2, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   2*G[-b2, -b2, -1, -1, b1] + 12*G[-b2, -b2, -1, -1 - b2, b1] - 
   6*G[-b2, -b2, -1, -b2, b1] - 4*G[-b2, -b2, -1, (-1 - b2 - x1)/2, b1] - 
   4*G[-b2, -b2, -1, (-1 - b2 + x1)/2, b1] + 6*G[-b2, -b2, 0, -1, b1] - 
   6*G[-b2, -b2, 0, -b2, b1] + 12*G[-b2, -b2, -1 - b2, -1, b1] + 
   16*G[-b2, -b2, -1 - b2, -1 - b2, b1] - 12*G[-b2, -b2, -1 - b2, -b2, b1] - 
   8*G[-b2, -b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   8*G[-b2, -b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   12*G[-b2, -b2, -b2, -1, b1] - 12*G[-b2, -b2, -b2, -1 - b2, b1] + 
   12*G[-b2, -b2, -b2, (-1 - b2 - x1)/2, b1] + 
   12*G[-b2, -b2, -b2, (-1 - b2 + x1)/2, b1] - 
   4*G[-b2, -b2, (-1 - b2 - x1)/2, -1, b1] - 
   8*G[-b2, -b2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   12*G[-b2, -b2, (-1 - b2 - x1)/2, -b2, b1] - 
   4*G[-b2, -b2, (-1 - b2 + x1)/2, -1, b1] - 
   8*G[-b2, -b2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   12*G[-b2, -b2, (-1 - b2 + x1)/2, -b2, b1] - 
   8*G[-b2, -(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] + 
   8*G[-b2, -(b2^2/(-1 + b2)), -1 - b2, -b2, b1] + 
   8*G[-b2, -(b2^2/(-1 + b2)), -b2, -1 - b2, b1] - 
   8*G[-b2, -(b2^2/(-1 + b2)), -b2, -b2, b1] - 
   14*G[-b2, (-1 - b2 - x1)/2, -1, -1, b1] - 
   6*G[-b2, (-1 - b2 - x1)/2, -1, -1 - b2, b1] - 
   8*G[-b2, (-1 - b2 - x1)/2, -1, -b2, b1] + 
   14*G[-b2, (-1 - b2 - x1)/2, -1, (-1 - b2 - x1)/2, b1] + 
   14*G[-b2, (-1 - b2 - x1)/2, -1, (-1 - b2 + x1)/2, b1] - 
   6*G[-b2, (-1 - b2 - x1)/2, -1 - b2, -1, b1] + 
   2*G[-b2, (-1 - b2 - x1)/2, -1 - b2, -1 - b2, b1] - 
   8*G[-b2, (-1 - b2 - x1)/2, -1 - b2, -b2, b1] + 
   6*G[-b2, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   6*G[-b2, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   10*G[-b2, (-1 - b2 - x1)/2, -b2, -1, b1] - 
   10*G[-b2, (-1 - b2 - x1)/2, -b2, -1 - b2, b1] + 
   10*G[-b2, (-1 - b2 - x1)/2, -b2, (-1 - b2 - x1)/2, b1] + 
   10*G[-b2, (-1 - b2 - x1)/2, -b2, (-1 - b2 + x1)/2, b1] + 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1, b1] + 
   8*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   8*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -b2, b1] - 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1, b1] + 
   8*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   8*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -b2, b1] - 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   14*G[-b2, (-1 - b2 + x1)/2, -1, -1, b1] - 
   6*G[-b2, (-1 - b2 + x1)/2, -1, -1 - b2, b1] - 
   8*G[-b2, (-1 - b2 + x1)/2, -1, -b2, b1] + 
   14*G[-b2, (-1 - b2 + x1)/2, -1, (-1 - b2 - x1)/2, b1] + 
   14*G[-b2, (-1 - b2 + x1)/2, -1, (-1 - b2 + x1)/2, b1] - 
   6*G[-b2, (-1 - b2 + x1)/2, -1 - b2, -1, b1] + 
   2*G[-b2, (-1 - b2 + x1)/2, -1 - b2, -1 - b2, b1] - 
   8*G[-b2, (-1 - b2 + x1)/2, -1 - b2, -b2, b1] + 
   6*G[-b2, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   6*G[-b2, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   10*G[-b2, (-1 - b2 + x1)/2, -b2, -1, b1] - 
   10*G[-b2, (-1 - b2 + x1)/2, -b2, -1 - b2, b1] + 
   10*G[-b2, (-1 - b2 + x1)/2, -b2, (-1 - b2 - x1)/2, b1] + 
   10*G[-b2, (-1 - b2 + x1)/2, -b2, (-1 - b2 + x1)/2, b1] + 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1, b1] + 
   8*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   8*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -b2, b1] - 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1, b1] + 
   8*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   8*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -b2, b1] - 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   12*G[-(b2^2/(-1 + b2)), 0, -1, -1, b1] + 
   6*G[-(b2^2/(-1 + b2)), 0, -1, -1 - b2, b1] - 
   6*G[-(b2^2/(-1 + b2)), 0, -1, -b2, b1] + 
   6*G[-(b2^2/(-1 + b2)), 0, -1, (-1 - b2 - x1)/2, b1] + 
   6*G[-(b2^2/(-1 + b2)), 0, -1, (-1 - b2 + x1)/2, b1] + 
   6*G[-(b2^2/(-1 + b2)), 0, -1 - b2, -1, b1] - 
   6*G[-(b2^2/(-1 + b2)), 0, -1 - b2, -b2, b1] - 
   6*G[-(b2^2/(-1 + b2)), 0, -b2, -1, b1] - 
   6*G[-(b2^2/(-1 + b2)), 0, -b2, -1 - b2, b1] + 
   6*G[-(b2^2/(-1 + b2)), 0, -b2, (-1 - b2 - x1)/2, b1] + 
   6*G[-(b2^2/(-1 + b2)), 0, -b2, (-1 - b2 + x1)/2, b1] + 
   6*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, -1, b1] + 
   6*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, -b2, b1] - 
   6*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   6*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   6*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, -1, b1] + 
   6*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, -b2, b1] - 
   6*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   6*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   12*G[-(b2^2/(-1 + b2)), -1 - b2, -1, -1, b1] + 
   6*G[-(b2^2/(-1 + b2)), -1 - b2, -1, -1 - b2, b1] - 
   6*G[-(b2^2/(-1 + b2)), -1 - b2, -1, -b2, b1] + 
   6*G[-(b2^2/(-1 + b2)), -1 - b2, -1, (-1 - b2 - x1)/2, b1] + 
   6*G[-(b2^2/(-1 + b2)), -1 - b2, -1, (-1 - b2 + x1)/2, b1] + 
   6*G[-(b2^2/(-1 + b2)), -1 - b2, 0, -1, b1] - 
   6*G[-(b2^2/(-1 + b2)), -1 - b2, 0, -b2, b1] + 
   6*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, -1, b1] + 
   18*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, -1 - b2, b1] - 
   12*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, -b2, b1] - 
   6*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   6*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   18*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, -1, b1] - 
   18*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, -1 - b2, b1] + 
   18*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, (-1 - b2 - x1)/2, b1] + 
   18*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, (-1 - b2 + x1)/2, b1] + 
   12*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, -1, b1] + 
   12*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, -b2, b1] - 
   12*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   12*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   12*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, -1, b1] + 
   12*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, -b2, b1] - 
   12*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   12*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   12*G[-(b2^2/(-1 + b2)), -b2, -1, -1, b1] - 
   6*G[-(b2^2/(-1 + b2)), -b2, -1, -1 - b2, b1] + 
   6*G[-(b2^2/(-1 + b2)), -b2, -1, -b2, b1] - 
   6*G[-(b2^2/(-1 + b2)), -b2, -1, (-1 - b2 - x1)/2, b1] - 
   6*G[-(b2^2/(-1 + b2)), -b2, -1, (-1 - b2 + x1)/2, b1] - 
   6*G[-(b2^2/(-1 + b2)), -b2, 0, -1, b1] + 
   6*G[-(b2^2/(-1 + b2)), -b2, 0, -b2, b1] - 
   6*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, -1, b1] - 
   28*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, -1 - b2, b1] + 
   22*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, -b2, b1] + 
   6*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   6*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   18*G[-(b2^2/(-1 + b2)), -b2, -b2, -1, b1] + 
   28*G[-(b2^2/(-1 + b2)), -b2, -b2, -1 - b2, b1] - 
   10*G[-(b2^2/(-1 + b2)), -b2, -b2, -b2, b1] - 
   18*G[-(b2^2/(-1 + b2)), -b2, -b2, (-1 - b2 - x1)/2, b1] - 
   18*G[-(b2^2/(-1 + b2)), -b2, -b2, (-1 - b2 + x1)/2, b1] - 
   12*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, -1, b1] - 
   12*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, -b2, b1] + 
   12*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   12*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   12*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, -1, b1] - 
   12*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, -b2, b1] + 
   12*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   12*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   10*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] - 
   10*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -1 - b2, -b2, b1] - 
   10*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -b2, -1 - b2, b1] + 
   10*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -b2, -b2, b1] - 
   (7*I)*Pi*Zeta[3] - 3*G[-1, b1]*Zeta[3] - 4*G[1/2, b2/(1 + b2)]*Zeta[3] + 
   4*G[1, b2/(1 + b2)]*Zeta[3] + 3*G[-b2, b1]*Zeta[3]}, 
 {0, 0, 0, 0, -1/6*(Pi^2*G[-1, b1]*G[-1, b2/(1 + b2)]) - 
   (Pi^2*G[-1, b1]*G[1, b2/(1 + b2)])/6 - 
   (Pi^2*G[-1, b2/(1 + b2)]*G[-1 - b2, b1])/6 - 
   (Pi^2*G[1, b2/(1 + b2)]*G[-1 - b2, b1])/6 + 
   (Pi^2*G[-1, b2/(1 + b2)]*G[-b2, b1])/6 + 
   (Pi^2*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), b1])/6 + 
   (Pi^2*G[-1, -1, b1])/3 + (Pi^2*G[-1, -1 - b2, b1])/3 + 
   (Pi^2*G[-1, -b2, b1])/3 - (Pi^2*G[-1, (-1 - b2 - x1)/2, b1])/3 - 
   (Pi^2*G[-1, (-1 - b2 + x1)/2, b1])/3 - (Pi^2*G[-1, (-3 - b2 - x2)/2, b1])/
    6 - (Pi^2*G[-1, (-3 - b2 + x2)/2, b1])/6 + (Pi^2*G[0, -1, b2/(1 + b2)])/
    6 + (Pi^2*G[0, 1, b2/(1 + b2)])/3 - I*Pi*G[-1 - b2, b1]*
    G[0, 1, b2/(1 + b2)] - I*Pi*G[-(b2^2/(-1 + b2)), b1]*
    G[0, 1, b2/(1 + b2)] + 2*G[-1, -1, b1]*G[0, 1, b2/(1 + b2)] - 
   G[-1, -1 - b2, b1]*G[0, 1, b2/(1 + b2)] - 
   G[-1, -b2, b1]*G[0, 1, b2/(1 + b2)] - 2*G[-1, (-1 - b2 - x1)/2, b1]*
    G[0, 1, b2/(1 + b2)] - 2*G[-1, (-1 - b2 + x1)/2, b1]*
    G[0, 1, b2/(1 + b2)] + 2*G[-1, (-3 - b2 - x2)/2, b1]*
    G[0, 1, b2/(1 + b2)] + 2*G[-1, (-3 - b2 + x2)/2, b1]*
    G[0, 1, b2/(1 + b2)] - 3*G[0, -1, b1]*G[0, 1, b2/(1 + b2)] - 
   (Pi^2*G[0, -b2, b1])/3 + G[0, 1, b2/(1 + b2)]*G[0, -b2, b1] + 
   (Pi^2*G[0, (-1 - b2 - x1)/2, b1])/6 + G[0, 1, b2/(1 + b2)]*
    G[0, (-1 - b2 - x1)/2, b1] + (Pi^2*G[0, (-1 - b2 + x1)/2, b1])/6 + 
   G[0, 1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, b1] - 
   (Pi^2*G[1, 1, b2/(1 + b2)])/6 - I*Pi*G[-1 - b2, b1]*G[1, 1, b2/(1 + b2)] + 
   (3*I)*Pi*G[-(b2^2/(-1 + b2)), b1]*G[1, 1, b2/(1 + b2)] + 
   (Pi^2*G[-1 - b2, -1, b1])/6 + (2*I)*Pi*G[1, b2/(1 + b2)]*
    G[-1 - b2, -1, b1] - 2*G[0, 1, b2/(1 + b2)]*G[-1 - b2, -1, b1] - 
   2*G[1, 1, b2/(1 + b2)]*G[-1 - b2, -1, b1] + (Pi^2*G[-1 - b2, -1 - b2, b1])/
    3 + (2*I)*Pi*G[1, b2/(1 + b2)]*G[-1 - b2, -1 - b2, b1] - 
   4*G[0, 1, b2/(1 + b2)]*G[-1 - b2, -1 - b2, b1] - 
   2*G[1, 1, b2/(1 + b2)]*G[-1 - b2, -1 - b2, b1] - 
   (Pi^2*G[-1 - b2, -b2, b1])/6 - (3*I)*Pi*G[1, b2/(1 + b2)]*
    G[-1 - b2, -b2, b1] + 2*G[0, 1, b2/(1 + b2)]*G[-1 - b2, -b2, b1] + 
   3*G[1, 1, b2/(1 + b2)]*G[-1 - b2, -b2, b1] + I*Pi*G[1, b2/(1 + b2)]*
    G[-1 - b2, -(b2^2/(-1 + b2)), b1] - G[1, 1, b2/(1 + b2)]*
    G[-1 - b2, -(b2^2/(-1 + b2)), b1] - 
   (Pi^2*G[-1 - b2, (-3 - b2 - x2)/2, b1])/6 + 2*G[0, 1, b2/(1 + b2)]*
    G[-1 - b2, (-3 - b2 - x2)/2, b1] - 
   (Pi^2*G[-1 - b2, (-3 - b2 + x2)/2, b1])/6 + 2*G[0, 1, b2/(1 + b2)]*
    G[-1 - b2, (-3 - b2 + x2)/2, b1] - (Pi^2*G[-b2, -1, b1])/6 + 
   2*G[0, 1, b2/(1 + b2)]*G[-b2, -1, b1] - (Pi^2*G[-b2, -1 - b2, b1])/6 + 
   2*G[0, 1, b2/(1 + b2)]*G[-b2, -1 - b2, b1] + 
   (Pi^2*G[-b2, (-3 - b2 - x2)/2, b1])/6 - 2*G[0, 1, b2/(1 + b2)]*
    G[-b2, (-3 - b2 - x2)/2, b1] + (Pi^2*G[-b2, (-3 - b2 + x2)/2, b1])/6 - 
   2*G[0, 1, b2/(1 + b2)]*G[-b2, (-3 - b2 + x2)/2, b1] - 
   (Pi^2*G[-(b2^2/(-1 + b2)), -1 - b2, b1])/6 - (2*I)*Pi*G[1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -1 - b2, b1] + 2*G[0, 1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -1 - b2, b1] + 2*G[1, 1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -1 - b2, b1] + (Pi^2*G[-(b2^2/(-1 + b2)), -b2, b1])/
    6 + (3*I)*Pi*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -b2, b1] - 
   2*G[0, 1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -b2, b1] - 
   3*G[1, 1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -b2, b1] - 
   I*Pi*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), b1] + 
   G[1, 1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), b1] - 
   2*G[1, b2/(1 + b2)]*G[-1, -1, -1 - b2, b1] - 
   3*G[1, b2/(1 + b2)]*G[-1, 0, -1, b1] + 
   2*G[-1, b1]*G[-1, 0, 1, b2/(1 + b2)] + 2*G[-1 - b2, b1]*
    G[-1, 0, 1, b2/(1 + b2)] - 2*G[-b2, b1]*G[-1, 0, 1, b2/(1 + b2)] + 
   3*G[1, b2/(1 + b2)]*G[-1, 0, -b2, b1] - G[1, b2/(1 + b2)]*
    G[-1, -1 - b2, -1, b1] + G[1, b2/(1 + b2)]*G[-1, -1 - b2, -1 - b2, b1] + 
   G[1, b2/(1 + b2)]*G[-1, -1 - b2, -b2, b1] + 3*G[1, b2/(1 + b2)]*
    G[-1, -b2, -1, b1] + G[1, b2/(1 + b2)]*G[-1, -b2, -1 - b2, b1] - 
   3*G[1, b2/(1 + b2)]*G[-1, -b2, -b2, b1] + 2*G[1, b2/(1 + b2)]*
    G[-1, (-1 - b2 - x1)/2, -1, b1] + 2*G[1, b2/(1 + b2)]*
    G[-1, (-1 - b2 - x1)/2, -1 - b2, b1] - 2*G[1, b2/(1 + b2)]*
    G[-1, (-1 - b2 - x1)/2, -b2, b1] + 2*G[1, b2/(1 + b2)]*
    G[-1, (-1 - b2 + x1)/2, -1, b1] + 2*G[1, b2/(1 + b2)]*
    G[-1, (-1 - b2 + x1)/2, -1 - b2, b1] - 2*G[1, b2/(1 + b2)]*
    G[-1, (-1 - b2 + x1)/2, -b2, b1] - 2*G[1, b2/(1 + b2)]*
    G[-1, (-3 - b2 - x2)/2, -1, b1] - 2*G[1, b2/(1 + b2)]*
    G[-1, (-3 - b2 - x2)/2, -1 - b2, b1] + 2*G[1, b2/(1 + b2)]*
    G[-1, (-3 - b2 - x2)/2, -b2, b1] - 2*G[1, b2/(1 + b2)]*
    G[-1, (-3 - b2 + x2)/2, -1, b1] - 2*G[1, b2/(1 + b2)]*
    G[-1, (-3 - b2 + x2)/2, -1 - b2, b1] + 2*G[1, b2/(1 + b2)]*
    G[-1, (-3 - b2 + x2)/2, -b2, b1] + 2*G[1, b2/(1 + b2)]*G[0, -1, -1, b1] + 
   3*G[1, b2/(1 + b2)]*G[0, -1, -1 - b2, b1] - 2*G[1, b2/(1 + b2)]*
    G[0, -1, -b2, b1] + 2*G[1, b2/(1 + b2)]*G[0, 0, -1, b1] + 
   I*Pi*G[0, 0, 1, b2/(1 + b2)] - 2*G[1, b2/(1 + b2)]*G[0, 0, -b2, b1] + 
   I*Pi*G[0, 1, 1, b2/(1 + b2)] + G[-1 - b2, b1]*G[0, 1, 1, b2/(1 + b2)] + 
   G[-(b2^2/(-1 + b2)), b1]*G[0, 1, 1, b2/(1 + b2)] + 
   2*G[1, b2/(1 + b2)]*G[0, -1 - b2, -1, b1] - 2*G[1, b2/(1 + b2)]*
    G[0, -1 - b2, -b2, b1] - 3*G[1, b2/(1 + b2)]*G[0, -b2, -1, b1] - 
   G[1, b2/(1 + b2)]*G[0, -b2, -1 - b2, b1] + 3*G[1, b2/(1 + b2)]*
    G[0, -b2, -b2, b1] - G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, -1, b1] - 
   G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, -b2, b1] - 
   G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, -1, b1] - 
   G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, -b2, b1] - 
   G[-1, b1]*G[1, 0, 1, b2/(1 + b2)] + 2*G[-1 - b2, b1]*
    G[1, 0, 1, b2/(1 + b2)] - 2*G[-(b2^2/(-1 + b2)), b1]*
    G[1, 0, 1, b2/(1 + b2)] + G[-1 - b2, b1]*G[1, 1, 1, b2/(1 + b2)] - 
   3*G[-(b2^2/(-1 + b2)), b1]*G[1, 1, 1, b2/(1 + b2)] - 
   (6*I)*Pi*G[-1 - b2, -1, -1, b1] - (2*I)*Pi*G[-1 - b2, -1, -1 - b2, b1] + 
   4*G[1, b2/(1 + b2)]*G[-1 - b2, -1, -1 - b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, -1, -b2, b1] + 
   (4*I)*Pi*G[-1 - b2, -1, (-1 - b2 - x1)/2, b1] + 
   (4*I)*Pi*G[-1 - b2, -1, (-1 - b2 + x1)/2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, 0, -1, b1] - 2*G[1, b2/(1 + b2)]*
    G[-1 - b2, 0, -b2, b1] - (4*I)*Pi*G[-1 - b2, -1 - b2, -1, b1] + 
   4*G[1, b2/(1 + b2)]*G[-1 - b2, -1 - b2, -1, b1] - 
   (2*I)*Pi*G[-1 - b2, -1 - b2, -1 - b2, b1] + 6*G[1, b2/(1 + b2)]*
    G[-1 - b2, -1 - b2, -1 - b2, b1] - 
   (2*I)*Pi*G[-1 - b2, -1 - b2, -b2, b1] - 6*G[1, b2/(1 + b2)]*
    G[-1 - b2, -1 - b2, -b2, b1] + (4*I)*Pi*G[-1 - b2, -1 - b2, 
     (-1 - b2 - x1)/2, b1] + (4*I)*Pi*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, 
     b1] + (4*I)*Pi*G[-1 - b2, -b2, -1, b1] - 2*G[1, b2/(1 + b2)]*
    G[-1 - b2, -b2, -1, b1] + (3*I)*Pi*G[-1 - b2, -b2, -1 - b2, b1] - 
   5*G[1, b2/(1 + b2)]*G[-1 - b2, -b2, -1 - b2, b1] + 
   I*Pi*G[-1 - b2, -b2, -b2, b1] + 5*G[1, b2/(1 + b2)]*
    G[-1 - b2, -b2, -b2, b1] - (4*I)*Pi*G[-1 - b2, -b2, (-1 - b2 - x1)/2, 
     b1] - (4*I)*Pi*G[-1 - b2, -b2, (-1 - b2 + x1)/2, b1] - 
   I*Pi*G[-1 - b2, -(b2^2/(-1 + b2)), -1 - b2, b1] + 
   G[1, b2/(1 + b2)]*G[-1 - b2, -(b2^2/(-1 + b2)), -1 - b2, b1] + 
   I*Pi*G[-1 - b2, -(b2^2/(-1 + b2)), -b2, b1] - 
   G[1, b2/(1 + b2)]*G[-1 - b2, -(b2^2/(-1 + b2)), -b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, (-3 - b2 - x2)/2, -1, b1] - 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, (-3 - b2 - x2)/2, -1 - b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, (-3 - b2 - x2)/2, -b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, (-3 - b2 + x2)/2, -1, b1] - 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, (-3 - b2 + x2)/2, -1 - b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, (-3 - b2 + x2)/2, -b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[-b2, -1, -1, b1] - 2*G[1, b2/(1 + b2)]*
    G[-b2, -1, -1 - b2, b1] + 2*G[1, b2/(1 + b2)]*G[-b2, -1, -b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[-b2, -1 - b2, -1, b1] - 
   2*G[1, b2/(1 + b2)]*G[-b2, -1 - b2, -1 - b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-b2, -1 - b2, -b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-b2, (-3 - b2 - x2)/2, -1, b1] + 
   2*G[1, b2/(1 + b2)]*G[-b2, (-3 - b2 - x2)/2, -1 - b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[-b2, (-3 - b2 - x2)/2, -b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-b2, (-3 - b2 + x2)/2, -1, b1] + 
   2*G[1, b2/(1 + b2)]*G[-b2, (-3 - b2 + x2)/2, -1 - b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[-b2, (-3 - b2 + x2)/2, -b2, b1] + 
   (4*I)*Pi*G[-(b2^2/(-1 + b2)), 0, -1, b1] - 2*G[1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), 0, -1, b1] + 2*G[1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), 0, -b2, b1] - 
   (2*I)*Pi*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, b1] - 
   (2*I)*Pi*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, b1] + 
   (4*I)*Pi*G[-(b2^2/(-1 + b2)), -1 - b2, -1, b1] - 
   2*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -1 - b2, -1, b1] + 
   (2*I)*Pi*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] - 
   4*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] + 
   (2*I)*Pi*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, b1] + 
   4*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, b1] - 
   (4*I)*Pi*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, b1] - 
   (4*I)*Pi*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, b1] - 
   (4*I)*Pi*G[-(b2^2/(-1 + b2)), -b2, -1, b1] + 
   2*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -b2, -1, b1] - 
   (3*I)*Pi*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, b1] + 
   5*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, b1] - 
   I*Pi*G[-(b2^2/(-1 + b2)), -b2, -b2, b1] - 5*G[1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -b2, -b2, b1] + 
   (4*I)*Pi*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, b1] + 
   (4*I)*Pi*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, b1] + 
   I*Pi*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -1 - b2, b1] - 
   G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -1 - b2, b1] - 
   I*Pi*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -b2, b1] + 
   G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -b2, b1] - 
   2*G[-1, -1, 0, -1, b1] + 2*G[-1, -1, 0, -b2, b1] + 
   2*G[-1, -1, -1 - b2, -1 - b2, b1] + 2*G[-1, -1, -1 - b2, -b2, b1] - 
   2*G[-1, -1, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-1, -1, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-1, -1, (-1 - b2 - x1)/2, -1, b1] - 
   2*G[-1, -1, (-1 - b2 - x1)/2, -b2, b1] + 
   2*G[-1, -1, (-1 - b2 + x1)/2, -1, b1] - 
   2*G[-1, -1, (-1 - b2 + x1)/2, -b2, b1] + 2*G[-1, 0, -1, -1, b1] + 
   3*G[-1, 0, -1, -1 - b2, b1] + G[-1, 0, -1, -b2, b1] - 
   3*G[-1, 0, -1, (-1 - b2 - x1)/2, b1] - 
   3*G[-1, 0, -1, (-1 - b2 + x1)/2, b1] + 4*G[-1, 0, 0, -1, b1] - 
   4*G[-1, 0, 0, -b2, b1] + 3*G[-1, 0, -1 - b2, -1, b1] - 
   3*G[-1, 0, -1 - b2, -b2, b1] - 3*G[-1, 0, -b2, -1, b1] - 
   3*G[-1, 0, -b2, -1 - b2, b1] + 3*G[-1, 0, -b2, (-1 - b2 - x1)/2, b1] + 
   3*G[-1, 0, -b2, (-1 - b2 + x1)/2, b1] - 
   3*G[-1, 0, (-1 - b2 - x1)/2, -1, b1] + 
   3*G[-1, 0, (-1 - b2 - x1)/2, -b2, b1] - 
   3*G[-1, 0, (-1 - b2 + x1)/2, -1, b1] + 
   3*G[-1, 0, (-1 - b2 + x1)/2, -b2, b1] + G[-1, -1 - b2, -1, -1 - b2, b1] + 
   G[-1, -1 - b2, -1, -b2, b1] - G[-1, -1 - b2, -1, (-1 - b2 - x1)/2, b1] - 
   G[-1, -1 - b2, -1, (-1 - b2 + x1)/2, b1] + 3*G[-1, -1 - b2, 0, -1, b1] - 
   3*G[-1, -1 - b2, 0, -b2, b1] + G[-1, -1 - b2, -1 - b2, -1, b1] - 
   G[-1, -1 - b2, -1 - b2, -1 - b2, b1] - 
   2*G[-1, -1 - b2, -1 - b2, -b2, b1] + G[-1, -1 - b2, -1 - b2, 
    (-1 - b2 - x1)/2, b1] + G[-1, -1 - b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   G[-1, -1 - b2, -b2, -1, b1] - G[-1, -1 - b2, -b2, -1 - b2, b1] + 
   G[-1, -1 - b2, -b2, (-1 - b2 - x1)/2, b1] + G[-1, -1 - b2, -b2, 
    (-1 - b2 + x1)/2, b1] - 2*G[-1, -1 - b2, (-1 - b2 - x1)/2, -1, b1] + 
   2*G[-1, -1 - b2, (-1 - b2 - x1)/2, -b2, b1] - 
   2*G[-1, -1 - b2, (-1 - b2 + x1)/2, -1, b1] + 
   2*G[-1, -1 - b2, (-1 - b2 + x1)/2, -b2, b1] - 4*G[-1, -b2, -1, -1, b1] - 
   3*G[-1, -b2, -1, -1 - b2, b1] + G[-1, -b2, -1, -b2, b1] + 
   3*G[-1, -b2, -1, (-1 - b2 - x1)/2, b1] + 
   3*G[-1, -b2, -1, (-1 - b2 + x1)/2, b1] - G[-1, -b2, 0, -1, b1] + 
   G[-1, -b2, 0, -b2, b1] - 3*G[-1, -b2, -1 - b2, -1, b1] - 
   G[-1, -b2, -1 - b2, -1 - b2, b1] + 2*G[-1, -b2, -1 - b2, -b2, b1] + 
   G[-1, -b2, -1 - b2, (-1 - b2 - x1)/2, b1] + G[-1, -b2, -1 - b2, 
    (-1 - b2 + x1)/2, b1] + 3*G[-1, -b2, -b2, -1, b1] + 
   3*G[-1, -b2, -b2, -1 - b2, b1] - 3*G[-1, -b2, -b2, (-1 - b2 - x1)/2, b1] - 
   3*G[-1, -b2, -b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-1, -b2, (-1 - b2 - x1)/2, -1, b1] - 
   2*G[-1, -b2, (-1 - b2 - x1)/2, -b2, b1] + 
   2*G[-1, -b2, (-1 - b2 + x1)/2, -1, b1] - 
   2*G[-1, -b2, (-1 - b2 + x1)/2, -b2, b1] - 
   2*G[-1, (-1 - b2 - x1)/2, -1, -1 - b2, b1] - 
   2*G[-1, (-1 - b2 - x1)/2, -1, -b2, b1] + 
   2*G[-1, (-1 - b2 - x1)/2, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[-1, (-1 - b2 - x1)/2, -1, (-1 - b2 + x1)/2, b1] - 
   2*G[-1, (-1 - b2 - x1)/2, 0, -1, b1] + 
   2*G[-1, (-1 - b2 - x1)/2, 0, -b2, b1] - 
   2*G[-1, (-1 - b2 - x1)/2, -1 - b2, -1, b1] - 
   2*G[-1, (-1 - b2 - x1)/2, -1 - b2, -1 - b2, b1] + 
   2*G[-1, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-1, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-1, (-1 - b2 - x1)/2, -b2, -1, b1] + 
   2*G[-1, (-1 - b2 - x1)/2, -b2, -1 - b2, b1] - 
   2*G[-1, (-1 - b2 - x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-1, (-1 - b2 - x1)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   2*G[-1, (-1 - b2 + x1)/2, -1, -1 - b2, b1] - 
   2*G[-1, (-1 - b2 + x1)/2, -1, -b2, b1] + 
   2*G[-1, (-1 - b2 + x1)/2, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[-1, (-1 - b2 + x1)/2, -1, (-1 - b2 + x1)/2, b1] - 
   2*G[-1, (-1 - b2 + x1)/2, 0, -1, b1] + 
   2*G[-1, (-1 - b2 + x1)/2, 0, -b2, b1] - 
   2*G[-1, (-1 - b2 + x1)/2, -1 - b2, -1, b1] - 
   2*G[-1, (-1 - b2 + x1)/2, -1 - b2, -1 - b2, b1] + 
   2*G[-1, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-1, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-1, (-1 - b2 + x1)/2, -b2, -1, b1] + 
   2*G[-1, (-1 - b2 + x1)/2, -b2, -1 - b2, b1] - 
   2*G[-1, (-1 - b2 + x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-1, (-1 - b2 + x1)/2, -b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-1, (-3 - b2 - x2)/2, -1, -1, b1] + 
   2*G[-1, (-3 - b2 - x2)/2, -1, -1 - b2, b1] - 
   2*G[-1, (-3 - b2 - x2)/2, -1, (-1 - b2 - x1)/2, b1] - 
   2*G[-1, (-3 - b2 - x2)/2, -1, (-1 - b2 + x1)/2, b1] + 
   2*G[-1, (-3 - b2 - x2)/2, -1 - b2, -1, b1] + 
   2*G[-1, (-3 - b2 - x2)/2, -1 - b2, -1 - b2, b1] - 
   2*G[-1, (-3 - b2 - x2)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-1, (-3 - b2 - x2)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   2*G[-1, (-3 - b2 - x2)/2, -b2, -1, b1] - 
   2*G[-1, (-3 - b2 - x2)/2, -b2, -1 - b2, b1] + 
   2*G[-1, (-3 - b2 - x2)/2, -b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-1, (-3 - b2 - x2)/2, -b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-1, (-3 - b2 + x2)/2, -1, -1, b1] + 
   2*G[-1, (-3 - b2 + x2)/2, -1, -1 - b2, b1] - 
   2*G[-1, (-3 - b2 + x2)/2, -1, (-1 - b2 - x1)/2, b1] - 
   2*G[-1, (-3 - b2 + x2)/2, -1, (-1 - b2 + x1)/2, b1] + 
   2*G[-1, (-3 - b2 + x2)/2, -1 - b2, -1, b1] + 
   2*G[-1, (-3 - b2 + x2)/2, -1 - b2, -1 - b2, b1] - 
   2*G[-1, (-3 - b2 + x2)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-1, (-3 - b2 + x2)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   2*G[-1, (-3 - b2 + x2)/2, -b2, -1, b1] - 
   2*G[-1, (-3 - b2 + x2)/2, -b2, -1 - b2, b1] + 
   2*G[-1, (-3 - b2 + x2)/2, -b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-1, (-3 - b2 + x2)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   2*G[0, -1, -1, -1 - b2, b1] - 2*G[0, -1, -1, -b2, b1] + 
   2*G[0, -1, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[0, -1, -1, (-1 - b2 + x1)/2, b1] - G[0, -1, 0, -1, b1] - 
   2*G[0, -1, 0, 1, b2/(1 + b2)] + G[0, -1, 0, -b2, b1] - 
   2*G[0, -1, -1 - b2, -1, b1] - 3*G[0, -1, -1 - b2, -1 - b2, b1] - 
   G[0, -1, -1 - b2, -b2, b1] + 3*G[0, -1, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   3*G[0, -1, -1 - b2, (-1 - b2 + x1)/2, b1] + 2*G[0, -1, -b2, -1, b1] + 
   2*G[0, -1, -b2, -1 - b2, b1] - 2*G[0, -1, -b2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, -1, -b2, (-1 - b2 + x1)/2, b1] - G[0, -1, (-1 - b2 - x1)/2, -1, 
    b1] + G[0, -1, (-1 - b2 - x1)/2, -b2, b1] - G[0, -1, (-1 - b2 + x1)/2, 
    -1, b1] + G[0, -1, (-1 - b2 + x1)/2, -b2, b1] - 4*G[0, 0, -1, -1, b1] - 
   2*G[0, 0, -1, -1 - b2, b1] + 2*G[0, 0, -1, -b2, b1] + 
   2*G[0, 0, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[0, 0, -1, (-1 - b2 + x1)/2, b1] - G[0, 0, 1, 1, b2/(1 + b2)] - 
   2*G[0, 0, -1 - b2, -1, b1] + 2*G[0, 0, -1 - b2, -b2, b1] + 
   2*G[0, 0, -b2, -1, b1] + 2*G[0, 0, -b2, -1 - b2, b1] - 
   2*G[0, 0, -b2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, 0, -b2, (-1 - b2 + x1)/2, b1] + 
   2*G[0, 0, (-1 - b2 - x1)/2, -1, b1] - 
   2*G[0, 0, (-1 - b2 - x1)/2, -b2, b1] + 
   2*G[0, 0, (-1 - b2 + x1)/2, -1, b1] - 
   2*G[0, 0, (-1 - b2 + x1)/2, -b2, b1] - G[0, 1, 0, 1, b2/(1 + b2)] - 
   G[0, 1, 1, 1, b2/(1 + b2)] - 2*G[0, -1 - b2, -1, -1, b1] - 
   2*G[0, -1 - b2, -1, -1 - b2, b1] + 2*G[0, -1 - b2, -1, (-1 - b2 - x1)/2, 
     b1] + 2*G[0, -1 - b2, -1, (-1 - b2 + x1)/2, b1] - 
   2*G[0, -1 - b2, 0, -1, b1] + 2*G[0, -1 - b2, 0, -b2, b1] - 
   2*G[0, -1 - b2, -1 - b2, -1, b1] + 2*G[0, -1 - b2, -1 - b2, -b2, b1] + 
   2*G[0, -1 - b2, -b2, -1, b1] + 2*G[0, -1 - b2, -b2, -1 - b2, b1] - 
   2*G[0, -1 - b2, -b2, (-1 - b2 - x1)/2, b1] - 
   2*G[0, -1 - b2, -b2, (-1 - b2 + x1)/2, b1] + 
   2*G[0, -1 - b2, (-1 - b2 - x1)/2, -1, b1] - 
   2*G[0, -1 - b2, (-1 - b2 - x1)/2, -b2, b1] + 
   2*G[0, -1 - b2, (-1 - b2 + x1)/2, -1, b1] - 
   2*G[0, -1 - b2, (-1 - b2 + x1)/2, -b2, b1] + 4*G[0, -b2, -1, -1, b1] + 
   3*G[0, -b2, -1, -1 - b2, b1] - G[0, -b2, -1, -b2, b1] - 
   3*G[0, -b2, -1, (-1 - b2 - x1)/2, b1] - 
   3*G[0, -b2, -1, (-1 - b2 + x1)/2, b1] + G[0, -b2, 0, -1, b1] - 
   G[0, -b2, 0, -b2, b1] + 3*G[0, -b2, -1 - b2, -1, b1] + 
   G[0, -b2, -1 - b2, -1 - b2, b1] - 2*G[0, -b2, -1 - b2, -b2, b1] - 
   G[0, -b2, -1 - b2, (-1 - b2 - x1)/2, b1] - G[0, -b2, -1 - b2, 
    (-1 - b2 + x1)/2, b1] - 3*G[0, -b2, -b2, -1, b1] - 
   3*G[0, -b2, -b2, -1 - b2, b1] + 3*G[0, -b2, -b2, (-1 - b2 - x1)/2, b1] + 
   3*G[0, -b2, -b2, (-1 - b2 + x1)/2, b1] - 
   2*G[0, -b2, (-1 - b2 - x1)/2, -1, b1] + 
   2*G[0, -b2, (-1 - b2 - x1)/2, -b2, b1] - 
   2*G[0, -b2, (-1 - b2 + x1)/2, -1, b1] + 
   2*G[0, -b2, (-1 - b2 + x1)/2, -b2, b1] + G[0, (-1 - b2 - x1)/2, -1, 
    -1 - b2, b1] + G[0, (-1 - b2 - x1)/2, -1, -b2, b1] - 
   G[0, (-1 - b2 - x1)/2, -1, (-1 - b2 - x1)/2, b1] - 
   G[0, (-1 - b2 - x1)/2, -1, (-1 - b2 + x1)/2, b1] + 
   G[0, (-1 - b2 - x1)/2, 0, -1, b1] - G[0, (-1 - b2 - x1)/2, 0, -b2, b1] + 
   G[0, (-1 - b2 - x1)/2, -1 - b2, -1, b1] + G[0, (-1 - b2 - x1)/2, -1 - b2, 
    -1 - b2, b1] - G[0, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   G[0, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   G[0, (-1 - b2 - x1)/2, -b2, -1, b1] - G[0, (-1 - b2 - x1)/2, -b2, -1 - b2, 
    b1] + G[0, (-1 - b2 - x1)/2, -b2, (-1 - b2 - x1)/2, b1] + 
   G[0, (-1 - b2 - x1)/2, -b2, (-1 - b2 + x1)/2, b1] + 
   G[0, (-1 - b2 + x1)/2, -1, -1 - b2, b1] + G[0, (-1 - b2 + x1)/2, -1, -b2, 
    b1] - G[0, (-1 - b2 + x1)/2, -1, (-1 - b2 - x1)/2, b1] - 
   G[0, (-1 - b2 + x1)/2, -1, (-1 - b2 + x1)/2, b1] + 
   G[0, (-1 - b2 + x1)/2, 0, -1, b1] - G[0, (-1 - b2 + x1)/2, 0, -b2, b1] + 
   G[0, (-1 - b2 + x1)/2, -1 - b2, -1, b1] + G[0, (-1 - b2 + x1)/2, -1 - b2, 
    -1 - b2, b1] - G[0, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   G[0, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   G[0, (-1 - b2 + x1)/2, -b2, -1, b1] - G[0, (-1 - b2 + x1)/2, -b2, -1 - b2, 
    b1] + G[0, (-1 - b2 + x1)/2, -b2, (-1 - b2 - x1)/2, b1] + 
   G[0, (-1 - b2 + x1)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   G[1, 1, 0, 1, b2/(1 + b2)] + 10*G[-1 - b2, -1, -1, -1, b1] + 
   2*G[-1 - b2, -1, -1, -b2, b1] - 6*G[-1 - b2, -1, -1, (-1 - b2 - x1)/2, 
     b1] - 6*G[-1 - b2, -1, -1, (-1 - b2 + x1)/2, b1] + 
   2*G[-1 - b2, -1, 0, -1, b1] - 2*G[-1 - b2, -1, 0, -b2, b1] - 
   4*G[-1 - b2, -1, -1 - b2, -1 - b2, b1] + 
   2*G[-1 - b2, -1, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-1 - b2, -1, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-1 - b2, -1, -b2, -1, b1] + 2*G[-1 - b2, -1, -b2, -1 - b2, b1] - 
   2*G[-1 - b2, -1, -b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-1 - b2, -1, -b2, (-1 - b2 + x1)/2, b1] - 
   8*G[-1 - b2, -1, (-1 - b2 - x1)/2, -1, b1] + 
   4*G[-1 - b2, -1, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   4*G[-1 - b2, -1, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[-1 - b2, -1, (-1 - b2 + x1)/2, -1, b1] + 
   4*G[-1 - b2, -1, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   4*G[-1 - b2, -1, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   2*G[-1 - b2, 0, -1, -1, b1] - 2*G[-1 - b2, 0, -1, -1 - b2, b1] + 
   2*G[-1 - b2, 0, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[-1 - b2, 0, -1, (-1 - b2 + x1)/2, b1] - 2*G[-1 - b2, 0, 0, -1, b1] + 
   2*G[-1 - b2, 0, 0, -b2, b1] - 2*G[-1 - b2, 0, -1 - b2, -1, b1] + 
   2*G[-1 - b2, 0, -1 - b2, -b2, b1] + 2*G[-1 - b2, 0, -b2, -1, b1] + 
   2*G[-1 - b2, 0, -b2, -1 - b2, b1] - 
   2*G[-1 - b2, 0, -b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-1 - b2, 0, -b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-1 - b2, 0, (-1 - b2 - x1)/2, -1, b1] - 
   2*G[-1 - b2, 0, (-1 - b2 - x1)/2, -b2, b1] + 
   2*G[-1 - b2, 0, (-1 - b2 + x1)/2, -1, b1] - 
   2*G[-1 - b2, 0, (-1 - b2 + x1)/2, -b2, b1] + 
   2*G[-1 - b2, -1 - b2, -1, -1, b1] - 
   4*G[-1 - b2, -1 - b2, -1, -1 - b2, b1] + 
   2*G[-1 - b2, -1 - b2, -1, -b2, b1] - 2*G[-1 - b2, -1 - b2, 0, -1, b1] + 
   2*G[-1 - b2, -1 - b2, 0, -b2, b1] - 
   4*G[-1 - b2, -1 - b2, -1 - b2, -1, b1] - 
   6*G[-1 - b2, -1 - b2, -1 - b2, -1 - b2, b1] + 
   2*G[-1 - b2, -1 - b2, -1 - b2, -b2, b1] + 
   4*G[-1 - b2, -1 - b2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   4*G[-1 - b2, -1 - b2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   8*G[-1 - b2, -1 - b2, -b2, -1, b1] + 
   6*G[-1 - b2, -1 - b2, -b2, -1 - b2, b1] + 
   2*G[-1 - b2, -1 - b2, -b2, -b2, b1] - 
   8*G[-1 - b2, -1 - b2, -b2, (-1 - b2 - x1)/2, b1] - 
   8*G[-1 - b2, -1 - b2, -b2, (-1 - b2 + x1)/2, b1] - 
   4*G[-1 - b2, -1 - b2, (-1 - b2 - x1)/2, -1, b1] - 
   4*G[-1 - b2, -1 - b2, (-1 - b2 - x1)/2, -b2, b1] + 
   4*G[-1 - b2, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   4*G[-1 - b2, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   4*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, -1, b1] - 
   4*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, -b2, b1] + 
   4*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   4*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   4*G[-1 - b2, -b2, -1, -1, b1] + 2*G[-1 - b2, -b2, -1, -1 - b2, b1] - 
   2*G[-1 - b2, -b2, -1, -b2, b1] + 2*G[-1 - b2, -b2, -1, (-1 - b2 - x1)/2, 
     b1] + 2*G[-1 - b2, -b2, -1, (-1 - b2 + x1)/2, b1] + 
   2*G[-1 - b2, -b2, 0, -1, b1] - 2*G[-1 - b2, -b2, 0, -b2, b1] + 
   2*G[-1 - b2, -b2, -1 - b2, -1, b1] + 
   5*G[-1 - b2, -b2, -1 - b2, -1 - b2, b1] - 
   3*G[-1 - b2, -b2, -1 - b2, -b2, b1] - 
   2*G[-1 - b2, -b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-1 - b2, -b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   6*G[-1 - b2, -b2, -b2, -1, b1] - 5*G[-1 - b2, -b2, -b2, -1 - b2, b1] - 
   G[-1 - b2, -b2, -b2, -b2, b1] + 6*G[-1 - b2, -b2, -b2, (-1 - b2 - x1)/2, 
     b1] + 6*G[-1 - b2, -b2, -b2, (-1 - b2 + x1)/2, b1] + 
   4*G[-1 - b2, -b2, (-1 - b2 - x1)/2, -1, b1] + 
   4*G[-1 - b2, -b2, (-1 - b2 - x1)/2, -b2, b1] - 
   4*G[-1 - b2, -b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   4*G[-1 - b2, -b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   4*G[-1 - b2, -b2, (-1 - b2 + x1)/2, -1, b1] + 
   4*G[-1 - b2, -b2, (-1 - b2 + x1)/2, -b2, b1] - 
   4*G[-1 - b2, -b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   4*G[-1 - b2, -b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   G[-1 - b2, -(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] + 
   G[-1 - b2, -(b2^2/(-1 + b2)), -1 - b2, -b2, b1] + 
   G[-1 - b2, -(b2^2/(-1 + b2)), -b2, -1 - b2, b1] - 
   G[-1 - b2, -(b2^2/(-1 + b2)), -b2, -b2, b1] + 
   2*G[-1 - b2, (-3 - b2 - x2)/2, -1, -1, b1] + 
   2*G[-1 - b2, (-3 - b2 - x2)/2, -1, -1 - b2, b1] - 
   2*G[-1 - b2, (-3 - b2 - x2)/2, -1, (-1 - b2 - x1)/2, b1] - 
   2*G[-1 - b2, (-3 - b2 - x2)/2, -1, (-1 - b2 + x1)/2, b1] + 
   2*G[-1 - b2, (-3 - b2 - x2)/2, -1 - b2, -1, b1] + 
   2*G[-1 - b2, (-3 - b2 - x2)/2, -1 - b2, -1 - b2, b1] - 
   2*G[-1 - b2, (-3 - b2 - x2)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-1 - b2, (-3 - b2 - x2)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   2*G[-1 - b2, (-3 - b2 - x2)/2, -b2, -1, b1] - 
   2*G[-1 - b2, (-3 - b2 - x2)/2, -b2, -1 - b2, b1] + 
   2*G[-1 - b2, (-3 - b2 - x2)/2, -b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-1 - b2, (-3 - b2 - x2)/2, -b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-1 - b2, (-3 - b2 + x2)/2, -1, -1, b1] + 
   2*G[-1 - b2, (-3 - b2 + x2)/2, -1, -1 - b2, b1] - 
   2*G[-1 - b2, (-3 - b2 + x2)/2, -1, (-1 - b2 - x1)/2, b1] - 
   2*G[-1 - b2, (-3 - b2 + x2)/2, -1, (-1 - b2 + x1)/2, b1] + 
   2*G[-1 - b2, (-3 - b2 + x2)/2, -1 - b2, -1, b1] + 
   2*G[-1 - b2, (-3 - b2 + x2)/2, -1 - b2, -1 - b2, b1] - 
   2*G[-1 - b2, (-3 - b2 + x2)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-1 - b2, (-3 - b2 + x2)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   2*G[-1 - b2, (-3 - b2 + x2)/2, -b2, -1, b1] - 
   2*G[-1 - b2, (-3 - b2 + x2)/2, -b2, -1 - b2, b1] + 
   2*G[-1 - b2, (-3 - b2 + x2)/2, -b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-1 - b2, (-3 - b2 + x2)/2, -b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-b2, -1, -1, -1 - b2, b1] + 2*G[-b2, -1, -1, -b2, b1] - 
   2*G[-b2, -1, -1, (-1 - b2 - x1)/2, b1] - 
   2*G[-b2, -1, -1, (-1 - b2 + x1)/2, b1] + 2*G[-b2, -1, 0, -1, b1] - 
   2*G[-b2, -1, 0, -b2, b1] + 2*G[-b2, -1, -1 - b2, -1, b1] + 
   2*G[-b2, -1, -1 - b2, -1 - b2, b1] - 
   2*G[-b2, -1, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-b2, -1, -1 - b2, (-1 - b2 + x1)/2, b1] - 2*G[-b2, -1, -b2, -1, b1] - 
   2*G[-b2, -1, -b2, -1 - b2, b1] + 2*G[-b2, -1, -b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-b2, -1, -b2, (-1 - b2 + x1)/2, b1] + 2*G[-b2, 0, -1, -1, b1] - 
   2*G[-b2, 0, -1, -b2, b1] - 2*G[-b2, 0, 0, -1, b1] + 
   2*G[-b2, 0, 0, -b2, b1] + 2*G[-b2, -1 - b2, -1, -1, b1] + 
   2*G[-b2, -1 - b2, -1, -1 - b2, b1] - 
   2*G[-b2, -1 - b2, -1, (-1 - b2 - x1)/2, b1] - 
   2*G[-b2, -1 - b2, -1, (-1 - b2 + x1)/2, b1] + 
   2*G[-b2, -1 - b2, -1 - b2, -1, b1] + 
   2*G[-b2, -1 - b2, -1 - b2, -1 - b2, b1] - 
   2*G[-b2, -1 - b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-b2, -1 - b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   2*G[-b2, -1 - b2, -b2, -1, b1] - 2*G[-b2, -1 - b2, -b2, -1 - b2, b1] + 
   2*G[-b2, -1 - b2, -b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-b2, -1 - b2, -b2, (-1 - b2 + x1)/2, b1] - 
   2*G[-b2, (-3 - b2 - x2)/2, -1, -1, b1] - 
   2*G[-b2, (-3 - b2 - x2)/2, -1, -1 - b2, b1] + 
   2*G[-b2, (-3 - b2 - x2)/2, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[-b2, (-3 - b2 - x2)/2, -1, (-1 - b2 + x1)/2, b1] - 
   2*G[-b2, (-3 - b2 - x2)/2, -1 - b2, -1, b1] - 
   2*G[-b2, (-3 - b2 - x2)/2, -1 - b2, -1 - b2, b1] + 
   2*G[-b2, (-3 - b2 - x2)/2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-b2, (-3 - b2 - x2)/2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-b2, (-3 - b2 - x2)/2, -b2, -1, b1] + 
   2*G[-b2, (-3 - b2 - x2)/2, -b2, -1 - b2, b1] - 
   2*G[-b2, (-3 - b2 - x2)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-b2, (-3 - b2 - x2)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   2*G[-b2, (-3 - b2 + x2)/2, -1, -1, b1] - 
   2*G[-b2, (-3 - b2 + x2)/2, -1, -1 - b2, b1] + 
   2*G[-b2, (-3 - b2 + x2)/2, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[-b2, (-3 - b2 + x2)/2, -1, (-1 - b2 + x1)/2, b1] - 
   2*G[-b2, (-3 - b2 + x2)/2, -1 - b2, -1, b1] - 
   2*G[-b2, (-3 - b2 + x2)/2, -1 - b2, -1 - b2, b1] + 
   2*G[-b2, (-3 - b2 + x2)/2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-b2, (-3 - b2 + x2)/2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-b2, (-3 - b2 + x2)/2, -b2, -1, b1] + 
   2*G[-b2, (-3 - b2 + x2)/2, -b2, -1 - b2, b1] - 
   2*G[-b2, (-3 - b2 + x2)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-b2, (-3 - b2 + x2)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   4*G[-(b2^2/(-1 + b2)), 0, -1, -1, b1] + 
   2*G[-(b2^2/(-1 + b2)), 0, -1, -1 - b2, b1] - 
   2*G[-(b2^2/(-1 + b2)), 0, -1, -b2, b1] + 
   2*G[-(b2^2/(-1 + b2)), 0, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[-(b2^2/(-1 + b2)), 0, -1, (-1 - b2 + x1)/2, b1] + 
   2*G[-(b2^2/(-1 + b2)), 0, -1 - b2, -1, b1] - 
   2*G[-(b2^2/(-1 + b2)), 0, -1 - b2, -b2, b1] - 
   2*G[-(b2^2/(-1 + b2)), 0, -b2, -1, b1] - 
   2*G[-(b2^2/(-1 + b2)), 0, -b2, -1 - b2, b1] + 
   2*G[-(b2^2/(-1 + b2)), 0, -b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-(b2^2/(-1 + b2)), 0, -b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, -1, b1] + 
   2*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, -b2, b1] - 
   2*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   2*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   2*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, -1, b1] + 
   2*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, -b2, b1] - 
   2*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   2*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, -1, -1, b1] + 
   2*G[-(b2^2/(-1 + b2)), -1 - b2, -1, -1 - b2, b1] - 
   2*G[-(b2^2/(-1 + b2)), -1 - b2, -1, -b2, b1] + 
   2*G[-(b2^2/(-1 + b2)), -1 - b2, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[-(b2^2/(-1 + b2)), -1 - b2, -1, (-1 - b2 + x1)/2, b1] + 
   2*G[-(b2^2/(-1 + b2)), -1 - b2, 0, -1, b1] - 
   2*G[-(b2^2/(-1 + b2)), -1 - b2, 0, -b2, b1] + 
   2*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, -1, b1] + 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, -1 - b2, b1] - 
   2*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, -b2, b1] - 
   2*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   2*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   6*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, -1, b1] - 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, -1 - b2, b1] - 
   2*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, -b2, b1] + 
   6*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, (-1 - b2 - x1)/2, b1] + 
   6*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, (-1 - b2 + x1)/2, b1] + 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, -1, b1] + 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, -b2, b1] - 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, -1, b1] + 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, -b2, b1] - 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   4*G[-(b2^2/(-1 + b2)), -b2, -1, -1, b1] - 
   2*G[-(b2^2/(-1 + b2)), -b2, -1, -1 - b2, b1] + 
   2*G[-(b2^2/(-1 + b2)), -b2, -1, -b2, b1] - 
   2*G[-(b2^2/(-1 + b2)), -b2, -1, (-1 - b2 - x1)/2, b1] - 
   2*G[-(b2^2/(-1 + b2)), -b2, -1, (-1 - b2 + x1)/2, b1] - 
   2*G[-(b2^2/(-1 + b2)), -b2, 0, -1, b1] + 
   2*G[-(b2^2/(-1 + b2)), -b2, 0, -b2, b1] - 
   2*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, -1, b1] - 
   5*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, -1 - b2, b1] + 
   3*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, -b2, b1] + 
   2*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   2*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   6*G[-(b2^2/(-1 + b2)), -b2, -b2, -1, b1] + 
   5*G[-(b2^2/(-1 + b2)), -b2, -b2, -1 - b2, b1] + 
   G[-(b2^2/(-1 + b2)), -b2, -b2, -b2, b1] - 
   6*G[-(b2^2/(-1 + b2)), -b2, -b2, (-1 - b2 - x1)/2, b1] - 
   6*G[-(b2^2/(-1 + b2)), -b2, -b2, (-1 - b2 + x1)/2, b1] - 
   4*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, -1, b1] - 
   4*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, -b2, b1] + 
   4*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   4*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   4*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, -1, b1] - 
   4*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, -b2, b1] + 
   4*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   4*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] - 
   G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -1 - b2, -b2, b1] - 
   G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -b2, -1 - b2, b1] + 
   G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -b2, -b2, b1] - 
   4*G[-1, b1]*Zeta[3] - 2*G[1, b2/(1 + b2)]*Zeta[3] + 
   2*G[-1 - b2, b1]*Zeta[3] + 2*G[-b2, b1]*Zeta[3]}, 
 {0, 0, 0, (Pi^2*G[1, u])/6 + (Pi^2*G[1 - u, t])/6 + 
   (2*I)*Pi*G[1, u]*G[1 - u, t] - I*Pi*G[1, u]*G[-u, t] - I*Pi*G[0, 1, t] + 
   G[1, u]*G[0, 1, t] - I*Pi*G[0, 1, u] - G[1 - u, t]*G[0, 1, u] + 
   I*Pi*G[0, 1 - u, t] + (2*I)*Pi*G[1, 1, u] - 2*G[1 - u, t]*G[1, 1, u] + 
   G[-u, t]*G[1, 1, u] - I*Pi*G[1 - u, 1, t] + G[1, u]*G[1 - u, 1, t] + 
   I*Pi*G[1 - u, 1 - u, t] - 2*G[1, u]*G[1 - u, 1 - u, t] - 
   I*Pi*G[-u, 1 - u, t] + G[1, u]*G[-u, 1 - u, t] - G[0, 1, 1, t] + 
   G[0, 1, 1, u] + G[0, 1, 1 - u, t] + G[0, 1 - u, 1, t] - 
   G[0, 1 - u, 1 - u, t] - G[1, 0, 1, u] - 2*G[1, 1, 1, u] + 
   G[1 - u, 0, 1, t] - G[1 - u, 1, 1, t] + G[1 - u, 1, 1 - u, t] + 
   G[1 - u, 1 - u, 1, t] - G[1 - u, 1 - u, 1 - u, t] + 
   G[-u, 1 - u, 1 - u, t], (I/3)*Pi^3*G[1/2, b2/(1 + b2)] - 
   ((2*I)/3)*Pi^3*G[1, b2/(1 + b2)] + (I/3)*Pi^3*G[-1 - b2, b1] + 
   (5*Pi^2*G[1, b2/(1 + b2)]*G[-1 - b2, b1])/3 - 
   (11*Pi^2*G[1, b2/(1 + b2)]*G[-b2, b1])/3 + 2*Pi^2*G[1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), b1] - (8*Pi^2*G[0, -1, b1])/3 - 
   (6*I)*Pi*G[1, b2/(1 + b2)]*G[0, -1, b1] + 2*Pi^2*G[0, 1, b2/(1 + b2)] - 
   (4*I)*Pi*G[-1 - b2, b1]*G[0, 1, b2/(1 + b2)] + 
   (14*I)*Pi*G[-b2, b1]*G[0, 1, b2/(1 + b2)] - 
   (6*I)*Pi*G[-(b2^2/(-1 + b2)), b1]*G[0, 1, b2/(1 + b2)] + 
   5*G[0, -1, b1]*G[0, 1, b2/(1 + b2)] - (6*I)*Pi*G[1, b2/(1 + b2)]*
    G[0, -b2, b1] + G[0, 1, b2/(1 + b2)]*G[0, -b2, b1] + 
   (4*Pi^2*G[0, (-1 - b2 - x1)/2, b1])/3 + (4*I)*Pi*G[1, b2/(1 + b2)]*
    G[0, (-1 - b2 - x1)/2, b1] - G[0, 1, b2/(1 + b2)]*
    G[0, (-1 - b2 - x1)/2, b1] + (4*Pi^2*G[0, (-1 - b2 + x1)/2, b1])/3 + 
   (4*I)*Pi*G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, b1] - 
   G[0, 1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, b1] - 
   (11*Pi^2*G[1, 1, b2/(1 + b2)])/3 + (9*I)*Pi*G[-1 - b2, b1]*
    G[1, 1, b2/(1 + b2)] - (26*I)*Pi*G[-b2, b1]*G[1, 1, b2/(1 + b2)] + 
   (13*I)*Pi*G[-(b2^2/(-1 + b2)), b1]*G[1, 1, b2/(1 + b2)] + 
   2*G[0, -1, b1]*G[1, 1, b2/(1 + b2)] + 2*G[0, -b2, b1]*
    G[1, 1, b2/(1 + b2)] - (8*Pi^2*G[-1 - b2, -1, b1])/3 - 
   (6*I)*Pi*G[1, b2/(1 + b2)]*G[-1 - b2, -1, b1] + 
   5*G[0, 1, b2/(1 + b2)]*G[-1 - b2, -1, b1] + 2*G[1, 1, b2/(1 + b2)]*
    G[-1 - b2, -1, b1] - (5*Pi^2*G[-1 - b2, -1 - b2, b1])/3 - 
   (5*I)*Pi*G[1, b2/(1 + b2)]*G[-1 - b2, -1 - b2, b1] + 
   3*G[0, 1, b2/(1 + b2)]*G[-1 - b2, -1 - b2, b1] + 
   9*G[1, 1, b2/(1 + b2)]*G[-1 - b2, -1 - b2, b1] - 
   Pi^2*G[-1 - b2, -b2, b1] - I*Pi*G[1, b2/(1 + b2)]*G[-1 - b2, -b2, b1] - 
   G[0, 1, b2/(1 + b2)]*G[-1 - b2, -b2, b1] - 11*G[1, 1, b2/(1 + b2)]*
    G[-1 - b2, -b2, b1] - (2*I)*Pi*G[1, b2/(1 + b2)]*
    G[-1 - b2, -(b2^2/(-1 + b2)), b1] + 2*G[1, 1, b2/(1 + b2)]*
    G[-1 - b2, -(b2^2/(-1 + b2)), b1] + 
   (8*Pi^2*G[-1 - b2, (-1 - b2 - x1)/2, b1])/3 + (8*I)*Pi*G[1, b2/(1 + b2)]*
    G[-1 - b2, (-1 - b2 - x1)/2, b1] - 2*G[0, 1, b2/(1 + b2)]*
    G[-1 - b2, (-1 - b2 - x1)/2, b1] + 
   (8*Pi^2*G[-1 - b2, (-1 - b2 + x1)/2, b1])/3 + (8*I)*Pi*G[1, b2/(1 + b2)]*
    G[-1 - b2, (-1 - b2 + x1)/2, b1] - 2*G[0, 1, b2/(1 + b2)]*
    G[-1 - b2, (-1 - b2 + x1)/2, b1] + (8*Pi^2*G[-b2, -1, b1])/3 + 
   (6*I)*Pi*G[1, b2/(1 + b2)]*G[-b2, -1, b1] - 5*G[0, 1, b2/(1 + b2)]*
    G[-b2, -1, b1] - 2*G[1, 1, b2/(1 + b2)]*G[-b2, -1, b1] + 
   (11*Pi^2*G[-b2, -1 - b2, b1])/3 + (12*I)*Pi*G[1, b2/(1 + b2)]*
    G[-b2, -1 - b2, b1] - 7*G[0, 1, b2/(1 + b2)]*G[-b2, -1 - b2, b1] - 
   16*G[1, 1, b2/(1 + b2)]*G[-b2, -1 - b2, b1] - Pi^2*G[-b2, -b2, b1] - 
   (8*I)*Pi*G[1, b2/(1 + b2)]*G[-b2, -b2, b1] + 
   G[0, 1, b2/(1 + b2)]*G[-b2, -b2, b1] + 20*G[1, 1, b2/(1 + b2)]*
    G[-b2, -b2, b1] + (8*I)*Pi*G[1, b2/(1 + b2)]*G[-b2, -(b2^2/(-1 + b2)), 
     b1] - 8*G[1, 1, b2/(1 + b2)]*G[-b2, -(b2^2/(-1 + b2)), b1] - 
   (8*Pi^2*G[-b2, (-1 - b2 - x1)/2, b1])/3 - (8*I)*Pi*G[1, b2/(1 + b2)]*
    G[-b2, (-1 - b2 - x1)/2, b1] + 2*G[0, 1, b2/(1 + b2)]*
    G[-b2, (-1 - b2 - x1)/2, b1] - (8*Pi^2*G[-b2, (-1 - b2 + x1)/2, b1])/3 - 
   (8*I)*Pi*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, b1] + 
   2*G[0, 1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, b1] - 
   2*Pi^2*G[-(b2^2/(-1 + b2)), -1 - b2, b1] - (7*I)*Pi*G[1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -1 - b2, b1] + 4*G[0, 1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -1 - b2, b1] + 7*G[1, 1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -1 - b2, b1] + 
   2*Pi^2*G[-(b2^2/(-1 + b2)), -b2, b1] + (13*I)*Pi*G[1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -b2, b1] - 4*G[0, 1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -b2, b1] - 13*G[1, 1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -b2, b1] - (6*I)*Pi*G[1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), b1] + 
   6*G[1, 1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), b1] + 
   (6*I)*Pi*G[0, -1, -1, b1] + G[1, b2/(1 + b2)]*G[0, -1, -1, b1] + 
   (6*I)*Pi*G[0, -1, -1 - b2, b1] - 7*G[1, b2/(1 + b2)]*
    G[0, -1, -1 - b2, b1] - (4*I)*Pi*G[0, -1, -b2, b1] + 
   9*G[1, b2/(1 + b2)]*G[0, -1, -b2, b1] - 
   (4*I)*Pi*G[0, -1, (-1 - b2 - x1)/2, b1] - 4*G[1, b2/(1 + b2)]*
    G[0, -1, (-1 - b2 - x1)/2, b1] - (4*I)*Pi*G[0, -1, (-1 - b2 + x1)/2, 
     b1] - 4*G[1, b2/(1 + b2)]*G[0, -1, (-1 - b2 + x1)/2, b1] + 
   (2*I)*Pi*G[0, 0, -1, b1] - 3*G[1, b2/(1 + b2)]*G[0, 0, -1, b1] - 
   (6*I)*Pi*G[0, 0, 1, b2/(1 + b2)] - 3*G[-1 - b2, b1]*
    G[0, 0, 1, b2/(1 + b2)] - G[-b2, b1]*G[0, 0, 1, b2/(1 + b2)] + 
   3*G[1, b2/(1 + b2)]*G[0, 0, -b2, b1] - 
   I*Pi*G[0, 0, (-1 - b2 - x1)/2, b1] - I*Pi*G[0, 0, (-1 - b2 + x1)/2, b1] + 
   (13*I)*Pi*G[0, 1, 1, b2/(1 + b2)] - 10*G[-b2, b1]*
    G[0, 1, 1, b2/(1 + b2)] + 6*G[-(b2^2/(-1 + b2)), b1]*
    G[0, 1, 1, b2/(1 + b2)] + (4*I)*Pi*G[0, -1 - b2, -1, b1] - 
   2*G[1, b2/(1 + b2)]*G[0, -1 - b2, -1, b1] + 
   (4*I)*Pi*G[0, -1 - b2, -b2, b1] + 2*G[1, b2/(1 + b2)]*
    G[0, -1 - b2, -b2, b1] - (4*I)*Pi*G[0, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   (4*I)*Pi*G[0, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   (2*I)*Pi*G[0, -b2, -1, b1] + 11*G[1, b2/(1 + b2)]*G[0, -b2, -1, b1] + 
   (6*I)*Pi*G[0, -b2, -1 - b2, b1] - 3*G[1, b2/(1 + b2)]*
    G[0, -b2, -1 - b2, b1] - G[1, b2/(1 + b2)]*G[0, -b2, -b2, b1] - 
   (2*I)*Pi*G[0, -b2, (-1 - b2 - x1)/2, b1] - 4*G[1, b2/(1 + b2)]*
    G[0, -b2, (-1 - b2 - x1)/2, b1] - (2*I)*Pi*G[0, -b2, (-1 - b2 + x1)/2, 
     b1] - 4*G[1, b2/(1 + b2)]*G[0, -b2, (-1 - b2 + x1)/2, b1] - 
   (4*I)*Pi*G[0, (-1 - b2 - x1)/2, -1, b1] - 3*G[1, b2/(1 + b2)]*
    G[0, (-1 - b2 - x1)/2, -1, b1] - (4*I)*Pi*G[0, (-1 - b2 - x1)/2, -1 - b2, 
     b1] + G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   5*G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, -b2, b1] + 
   (4*I)*Pi*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   4*G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   (4*I)*Pi*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   4*G[1, b2/(1 + b2)]*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   (4*I)*Pi*G[0, (-1 - b2 + x1)/2, -1, b1] - 3*G[1, b2/(1 + b2)]*
    G[0, (-1 - b2 + x1)/2, -1, b1] - (4*I)*Pi*G[0, (-1 - b2 + x1)/2, -1 - b2, 
     b1] + G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   5*G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, -b2, b1] + 
   (4*I)*Pi*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   4*G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   (4*I)*Pi*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   4*G[1, b2/(1 + b2)]*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   (4*I)*Pi*G[1/2, 0, 1, b2/(1 + b2)] - (4*I)*Pi*G[1/2, 1, 1, b2/(1 + b2)] + 
   (6*I)*Pi*G[1, 0, 1, b2/(1 + b2)] + 8*G[-b2, b1]*G[1, 0, 1, b2/(1 + b2)] - 
   4*G[-(b2^2/(-1 + b2)), b1]*G[1, 0, 1, b2/(1 + b2)] - 
   (18*I)*Pi*G[1, 1, 1, b2/(1 + b2)] - 9*G[-1 - b2, b1]*
    G[1, 1, 1, b2/(1 + b2)] + 26*G[-b2, b1]*G[1, 1, 1, b2/(1 + b2)] - 
   13*G[-(b2^2/(-1 + b2)), b1]*G[1, 1, 1, b2/(1 + b2)] + 
   (6*I)*Pi*G[-1 - b2, -1, -1, b1] + G[1, b2/(1 + b2)]*
    G[-1 - b2, -1, -1, b1] + (6*I)*Pi*G[-1 - b2, -1, -1 - b2, b1] - 
   7*G[1, b2/(1 + b2)]*G[-1 - b2, -1, -1 - b2, b1] - 
   (4*I)*Pi*G[-1 - b2, -1, -b2, b1] + 9*G[1, b2/(1 + b2)]*
    G[-1 - b2, -1, -b2, b1] - (4*I)*Pi*G[-1 - b2, -1, (-1 - b2 - x1)/2, b1] - 
   4*G[1, b2/(1 + b2)]*G[-1 - b2, -1, (-1 - b2 - x1)/2, b1] - 
   (4*I)*Pi*G[-1 - b2, -1, (-1 - b2 + x1)/2, b1] - 
   4*G[1, b2/(1 + b2)]*G[-1 - b2, -1, (-1 - b2 + x1)/2, b1] + 
   (4*I)*Pi*G[-1 - b2, 0, -1, b1] - 2*G[1, b2/(1 + b2)]*
    G[-1 - b2, 0, -1, b1] + (4*I)*Pi*G[-1 - b2, 0, -b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, 0, -b2, b1] - 
   (4*I)*Pi*G[-1 - b2, 0, (-1 - b2 - x1)/2, b1] - 
   (4*I)*Pi*G[-1 - b2, 0, (-1 - b2 + x1)/2, b1] + 
   (12*I)*Pi*G[-1 - b2, -1 - b2, -1, b1] - 7*G[1, b2/(1 + b2)]*
    G[-1 - b2, -1 - b2, -1, b1] + (5*I)*Pi*G[-1 - b2, -1 - b2, -1 - b2, b1] - 
   12*G[1, b2/(1 + b2)]*G[-1 - b2, -1 - b2, -1 - b2, b1] + 
   (7*I)*Pi*G[-1 - b2, -1 - b2, -b2, b1] + 8*G[1, b2/(1 + b2)]*
    G[-1 - b2, -1 - b2, -b2, b1] - (12*I)*Pi*G[-1 - b2, -1 - b2, 
     (-1 - b2 - x1)/2, b1] + 4*G[1, b2/(1 + b2)]*G[-1 - b2, -1 - b2, 
     (-1 - b2 - x1)/2, b1] - (12*I)*Pi*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, 
     b1] + 4*G[1, b2/(1 + b2)]*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   (4*I)*Pi*G[-1 - b2, -b2, -1, b1] + 13*G[1, b2/(1 + b2)]*
    G[-1 - b2, -b2, -1, b1] + I*Pi*G[-1 - b2, -b2, -1 - b2, b1] + 
   12*G[1, b2/(1 + b2)]*G[-1 - b2, -b2, -1 - b2, b1] - 
   (5*I)*Pi*G[-1 - b2, -b2, -b2, b1] + 
   (4*I)*Pi*G[-1 - b2, -b2, (-1 - b2 - x1)/2, b1] - 
   12*G[1, b2/(1 + b2)]*G[-1 - b2, -b2, (-1 - b2 - x1)/2, b1] + 
   (4*I)*Pi*G[-1 - b2, -b2, (-1 - b2 + x1)/2, b1] - 
   12*G[1, b2/(1 + b2)]*G[-1 - b2, -b2, (-1 - b2 + x1)/2, b1] + 
   (2*I)*Pi*G[-1 - b2, -(b2^2/(-1 + b2)), -1 - b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, -(b2^2/(-1 + b2)), -1 - b2, b1] - 
   (2*I)*Pi*G[-1 - b2, -(b2^2/(-1 + b2)), -b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, -(b2^2/(-1 + b2)), -b2, b1] - 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 - x1)/2, -1, b1] - 
   6*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 - x1)/2, -1, b1] - 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   10*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 - x1)/2, -b2, b1] + 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 + x1)/2, -1, b1] - 
   6*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 + x1)/2, -1, b1] - 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   2*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   10*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 + x1)/2, -b2, b1] + 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   (8*I)*Pi*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   (6*I)*Pi*G[-b2, -1, -1, b1] - G[1, b2/(1 + b2)]*G[-b2, -1, -1, b1] - 
   (6*I)*Pi*G[-b2, -1, -1 - b2, b1] + 7*G[1, b2/(1 + b2)]*
    G[-b2, -1, -1 - b2, b1] + (4*I)*Pi*G[-b2, -1, -b2, b1] - 
   9*G[1, b2/(1 + b2)]*G[-b2, -1, -b2, b1] + 
   (4*I)*Pi*G[-b2, -1, (-1 - b2 - x1)/2, b1] + 4*G[1, b2/(1 + b2)]*
    G[-b2, -1, (-1 - b2 - x1)/2, b1] + 
   (4*I)*Pi*G[-b2, -1, (-1 - b2 + x1)/2, b1] + 4*G[1, b2/(1 + b2)]*
    G[-b2, -1, (-1 - b2 + x1)/2, b1] - (16*I)*Pi*G[-b2, 0, -1, b1] + 
   6*G[1, b2/(1 + b2)]*G[-b2, 0, -1, b1] - (4*I)*Pi*G[-b2, 0, -b2, b1] - 
   6*G[1, b2/(1 + b2)]*G[-b2, 0, -b2, b1] + 
   (10*I)*Pi*G[-b2, 0, (-1 - b2 - x1)/2, b1] + 
   (10*I)*Pi*G[-b2, 0, (-1 - b2 + x1)/2, b1] - 
   (20*I)*Pi*G[-b2, -1 - b2, -1, b1] + 11*G[1, b2/(1 + b2)]*
    G[-b2, -1 - b2, -1, b1] - (12*I)*Pi*G[-b2, -1 - b2, -1 - b2, b1] + 
   23*G[1, b2/(1 + b2)]*G[-b2, -1 - b2, -1 - b2, b1] - 
   (8*I)*Pi*G[-b2, -1 - b2, -b2, b1] - 19*G[1, b2/(1 + b2)]*
    G[-b2, -1 - b2, -b2, b1] + (20*I)*Pi*G[-b2, -1 - b2, (-1 - b2 - x1)/2, 
     b1] - 4*G[1, b2/(1 + b2)]*G[-b2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   (20*I)*Pi*G[-b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   4*G[1, b2/(1 + b2)]*G[-b2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   (8*I)*Pi*G[-b2, -b2, -1, b1] - 17*G[1, b2/(1 + b2)]*G[-b2, -b2, -1, b1] + 
   (8*I)*Pi*G[-b2, -b2, -1 - b2, b1] - 21*G[1, b2/(1 + b2)]*
    G[-b2, -b2, -1 - b2, b1] + 13*G[1, b2/(1 + b2)]*G[-b2, -b2, -b2, b1] - 
   (8*I)*Pi*G[-b2, -b2, (-1 - b2 - x1)/2, b1] + 
   12*G[1, b2/(1 + b2)]*G[-b2, -b2, (-1 - b2 - x1)/2, b1] - 
   (8*I)*Pi*G[-b2, -b2, (-1 - b2 + x1)/2, b1] + 
   12*G[1, b2/(1 + b2)]*G[-b2, -b2, (-1 - b2 + x1)/2, b1] - 
   (8*I)*Pi*G[-b2, -(b2^2/(-1 + b2)), -1 - b2, b1] + 
   8*G[1, b2/(1 + b2)]*G[-b2, -(b2^2/(-1 + b2)), -1 - b2, b1] + 
   (8*I)*Pi*G[-b2, -(b2^2/(-1 + b2)), -b2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-b2, -(b2^2/(-1 + b2)), -b2, b1] + 
   (8*I)*Pi*G[-b2, (-1 - b2 - x1)/2, -1, b1] + 6*G[1, b2/(1 + b2)]*
    G[-b2, (-1 - b2 - x1)/2, -1, b1] + 
   (8*I)*Pi*G[-b2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   10*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 - x1)/2, -b2, b1] - 
   (8*I)*Pi*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   (8*I)*Pi*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   (8*I)*Pi*G[-b2, (-1 - b2 + x1)/2, -1, b1] + 6*G[1, b2/(1 + b2)]*
    G[-b2, (-1 - b2 + x1)/2, -1, b1] + 
   (8*I)*Pi*G[-b2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   2*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   10*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, -b2, b1] - 
   (8*I)*Pi*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   (8*I)*Pi*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[1, b2/(1 + b2)]*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   (8*I)*Pi*G[-(b2^2/(-1 + b2)), 0, -1, b1] - 4*G[1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), 0, -1, b1] + 4*G[1, b2/(1 + b2)]*
    G[-(b2^2/(-1 + b2)), 0, -b2, b1] - 
   (4*I)*Pi*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, b1] - 
   (4*I)*Pi*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, b1] + 
   (8*I)*Pi*G[-(b2^2/(-1 + b2)), -1 - b2, -1, b1] - 
   4*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -1 - b2, -1, b1] + 
   (7*I)*Pi*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] - 
   11*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] + 
   I*Pi*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, b1] + 
   11*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, b1] - 
   (8*I)*Pi*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, b1] - 
   (8*I)*Pi*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, b1] - 
   (8*I)*Pi*G[-(b2^2/(-1 + b2)), -b2, -1, b1] + 
   4*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -b2, -1, b1] - 
   (13*I)*Pi*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, b1] + 
   17*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, b1] + 
   (5*I)*Pi*G[-(b2^2/(-1 + b2)), -b2, -b2, b1] - 
   17*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -b2, -b2, b1] + 
   (8*I)*Pi*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, b1] + 
   (8*I)*Pi*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, b1] + 
   (6*I)*Pi*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -1 - b2, b1] - 
   6*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -1 - b2, b1] - 
   (6*I)*Pi*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -b2, b1] + 
   6*G[1, b2/(1 + b2)]*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -b2, b1] - 
   14*G[0, -1, -1, -1, b1] - G[0, -1, -1, -1 - b2, b1] + 
   G[0, -1, -1, -b2, b1] + 7*G[0, -1, -1, (-1 - b2 - x1)/2, b1] + 
   7*G[0, -1, -1, (-1 - b2 + x1)/2, b1] - 3*G[0, -1, 0, -1, b1] + 
   3*G[0, -1, 0, -b2, b1] - G[0, -1, -1 - b2, -1, b1] + 
   7*G[0, -1, -1 - b2, -1 - b2, b1] - 4*G[0, -1, -1 - b2, -b2, b1] - 
   G[0, -1, -1 - b2, (-1 - b2 - x1)/2, b1] - G[0, -1, -1 - b2, 
    (-1 - b2 + x1)/2, b1] - G[0, -1, -b2, -1, b1] - 
   9*G[0, -1, -b2, -1 - b2, b1] + 5*G[0, -1, -b2, (-1 - b2 - x1)/2, b1] + 
   5*G[0, -1, -b2, (-1 - b2 + x1)/2, b1] + 
   12*G[0, -1, (-1 - b2 - x1)/2, -1, b1] + 
   4*G[0, -1, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   8*G[0, -1, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[0, -1, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   12*G[0, -1, (-1 - b2 + x1)/2, -1, b1] + 
   4*G[0, -1, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   8*G[0, -1, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[0, -1, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   2*G[0, 0, -1, -1, b1] + 3*G[0, 0, -1, -1 - b2, b1] - 
   3*G[0, 0, -1, -b2, b1] - G[0, 0, -1, (-1 - b2 - x1)/2, b1] - 
   G[0, 0, -1, (-1 - b2 + x1)/2, b1] + 6*G[0, 0, 1, 1, b2/(1 + b2)] + 
   3*G[0, 0, -1 - b2, -1, b1] - 3*G[0, 0, -1 - b2, -b2, b1] - 
   3*G[0, 0, -b2, -1, b1] - 3*G[0, 0, -b2, -1 - b2, b1] + 
   3*G[0, 0, -b2, (-1 - b2 - x1)/2, b1] + 
   3*G[0, 0, -b2, (-1 - b2 + x1)/2, b1] - G[0, 0, (-1 - b2 - x1)/2, -1, b1] + 
   3*G[0, 0, (-1 - b2 - x1)/2, -b2, b1] - G[0, 0, (-1 - b2 - x1)/2, 
    (-1 - b2 - x1)/2, b1] - G[0, 0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   G[0, 0, (-1 - b2 + x1)/2, -1, b1] + 3*G[0, 0, (-1 - b2 + x1)/2, -b2, b1] - 
   G[0, 0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   G[0, 0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   4*G[0, 1, 0, 1, b2/(1 + b2)] - 13*G[0, 1, 1, 1, b2/(1 + b2)] + 
   G[0, -1 - b2, -1, -1, b1] + 2*G[0, -1 - b2, -1, -1 - b2, b1] - 
   7*G[0, -1 - b2, -1, -b2, b1] + 2*G[0, -1 - b2, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[0, -1 - b2, -1, (-1 - b2 + x1)/2, b1] + 3*G[0, -1 - b2, 0, -1, b1] - 
   3*G[0, -1 - b2, 0, -b2, b1] + 2*G[0, -1 - b2, -1 - b2, -1, b1] - 
   2*G[0, -1 - b2, -1 - b2, -b2, b1] - 10*G[0, -1 - b2, -b2, -1, b1] - 
   2*G[0, -1 - b2, -b2, -1 - b2, b1] + 
   6*G[0, -1 - b2, -b2, (-1 - b2 - x1)/2, b1] + 
   6*G[0, -1 - b2, -b2, (-1 - b2 + x1)/2, b1] + 
   2*G[0, -1 - b2, (-1 - b2 - x1)/2, -1, b1] + 
   6*G[0, -1 - b2, (-1 - b2 - x1)/2, -b2, b1] - 
   4*G[0, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   4*G[0, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   2*G[0, -1 - b2, (-1 - b2 + x1)/2, -1, b1] + 
   6*G[0, -1 - b2, (-1 - b2 + x1)/2, -b2, b1] - 
   4*G[0, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   4*G[0, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   9*G[0, -b2, -1, -1, b1] - 11*G[0, -b2, -1, -1 - b2, b1] + 
   2*G[0, -b2, -1, -b2, b1] + 9*G[0, -b2, -1, (-1 - b2 - x1)/2, b1] + 
   9*G[0, -b2, -1, (-1 - b2 + x1)/2, b1] - 11*G[0, -b2, -1 - b2, -1, b1] + 
   3*G[0, -b2, -1 - b2, -1 - b2, b1] + 2*G[0, -b2, -1 - b2, -b2, b1] + 
   3*G[0, -b2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   3*G[0, -b2, -1 - b2, (-1 - b2 + x1)/2, b1] + G[0, -b2, -b2, -1, b1] + 
   G[0, -b2, -b2, -1 - b2, b1] - G[0, -b2, -b2, (-1 - b2 - x1)/2, b1] - 
   G[0, -b2, -b2, (-1 - b2 + x1)/2, b1] + 
   10*G[0, -b2, (-1 - b2 - x1)/2, -1, b1] + 
   4*G[0, -b2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   2*G[0, -b2, (-1 - b2 - x1)/2, -b2, b1] - 
   6*G[0, -b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   6*G[0, -b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   10*G[0, -b2, (-1 - b2 + x1)/2, -1, b1] + 
   4*G[0, -b2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   2*G[0, -b2, (-1 - b2 + x1)/2, -b2, b1] - 
   6*G[0, -b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   6*G[0, -b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   7*G[0, (-1 - b2 - x1)/2, -1, -1, b1] + 
   3*G[0, (-1 - b2 - x1)/2, -1, -1 - b2, b1] + 
   4*G[0, (-1 - b2 - x1)/2, -1, -b2, b1] - 
   7*G[0, (-1 - b2 - x1)/2, -1, (-1 - b2 - x1)/2, b1] - 
   7*G[0, (-1 - b2 - x1)/2, -1, (-1 - b2 + x1)/2, b1] + 
   3*G[0, (-1 - b2 - x1)/2, -1 - b2, -1, b1] - G[0, (-1 - b2 - x1)/2, 
    -1 - b2, -1 - b2, b1] + 4*G[0, (-1 - b2 - x1)/2, -1 - b2, -b2, b1] - 
   3*G[0, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   3*G[0, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   5*G[0, (-1 - b2 - x1)/2, -b2, -1, b1] + 
   5*G[0, (-1 - b2 - x1)/2, -b2, -1 - b2, b1] - 
   5*G[0, (-1 - b2 - x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   5*G[0, (-1 - b2 - x1)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   8*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1, b1] - 
   4*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   4*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -b2, b1] + 
   8*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1, b1] - 
   4*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   4*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -b2, b1] + 
   8*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   7*G[0, (-1 - b2 + x1)/2, -1, -1, b1] + 
   3*G[0, (-1 - b2 + x1)/2, -1, -1 - b2, b1] + 
   4*G[0, (-1 - b2 + x1)/2, -1, -b2, b1] - 
   7*G[0, (-1 - b2 + x1)/2, -1, (-1 - b2 - x1)/2, b1] - 
   7*G[0, (-1 - b2 + x1)/2, -1, (-1 - b2 + x1)/2, b1] + 
   3*G[0, (-1 - b2 + x1)/2, -1 - b2, -1, b1] - G[0, (-1 - b2 + x1)/2, 
    -1 - b2, -1 - b2, b1] + 4*G[0, (-1 - b2 + x1)/2, -1 - b2, -b2, b1] - 
   3*G[0, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   3*G[0, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   5*G[0, (-1 - b2 + x1)/2, -b2, -1, b1] + 
   5*G[0, (-1 - b2 + x1)/2, -b2, -1 - b2, b1] - 
   5*G[0, (-1 - b2 + x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   5*G[0, (-1 - b2 + x1)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   8*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1, b1] - 
   4*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   4*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -b2, b1] + 
   8*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1, b1] - 
   4*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   4*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -b2, b1] + 
   8*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   4*G[1/2, 0, 0, 1, b2/(1 + b2)] - 4*G[1/2, 0, 1, 1, b2/(1 + b2)] + 
   4*G[1/2, 1, 0, 1, b2/(1 + b2)] + 4*G[1/2, 1, 1, 1, b2/(1 + b2)] + 
   7*G[1, 0, 0, 1, b2/(1 + b2)] - 2*G[1, 0, 1, 1, b2/(1 + b2)] + 
   18*G[1, 1, 1, 1, b2/(1 + b2)] - 14*G[-1 - b2, -1, -1, -1, b1] - 
   G[-1 - b2, -1, -1, -1 - b2, b1] + G[-1 - b2, -1, -1, -b2, b1] + 
   7*G[-1 - b2, -1, -1, (-1 - b2 - x1)/2, b1] + 
   7*G[-1 - b2, -1, -1, (-1 - b2 + x1)/2, b1] - 3*G[-1 - b2, -1, 0, -1, b1] + 
   3*G[-1 - b2, -1, 0, -b2, b1] - G[-1 - b2, -1, -1 - b2, -1, b1] + 
   7*G[-1 - b2, -1, -1 - b2, -1 - b2, b1] - 
   4*G[-1 - b2, -1, -1 - b2, -b2, b1] - G[-1 - b2, -1, -1 - b2, 
    (-1 - b2 - x1)/2, b1] - G[-1 - b2, -1, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   G[-1 - b2, -1, -b2, -1, b1] - 9*G[-1 - b2, -1, -b2, -1 - b2, b1] + 
   5*G[-1 - b2, -1, -b2, (-1 - b2 - x1)/2, b1] + 
   5*G[-1 - b2, -1, -b2, (-1 - b2 + x1)/2, b1] + 
   12*G[-1 - b2, -1, (-1 - b2 - x1)/2, -1, b1] + 
   4*G[-1 - b2, -1, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   8*G[-1 - b2, -1, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[-1 - b2, -1, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   12*G[-1 - b2, -1, (-1 - b2 + x1)/2, -1, b1] + 
   4*G[-1 - b2, -1, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   8*G[-1 - b2, -1, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[-1 - b2, -1, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   G[-1 - b2, 0, -1, -1, b1] + 2*G[-1 - b2, 0, -1, -1 - b2, b1] - 
   7*G[-1 - b2, 0, -1, -b2, b1] + 2*G[-1 - b2, 0, -1, (-1 - b2 - x1)/2, b1] + 
   2*G[-1 - b2, 0, -1, (-1 - b2 + x1)/2, b1] + 3*G[-1 - b2, 0, 0, -1, b1] - 
   3*G[-1 - b2, 0, 0, -b2, b1] + 2*G[-1 - b2, 0, -1 - b2, -1, b1] - 
   2*G[-1 - b2, 0, -1 - b2, -b2, b1] - 10*G[-1 - b2, 0, -b2, -1, b1] - 
   2*G[-1 - b2, 0, -b2, -1 - b2, b1] + 
   6*G[-1 - b2, 0, -b2, (-1 - b2 - x1)/2, b1] + 
   6*G[-1 - b2, 0, -b2, (-1 - b2 + x1)/2, b1] + 
   2*G[-1 - b2, 0, (-1 - b2 - x1)/2, -1, b1] + 
   6*G[-1 - b2, 0, (-1 - b2 - x1)/2, -b2, b1] - 
   4*G[-1 - b2, 0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   4*G[-1 - b2, 0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   2*G[-1 - b2, 0, (-1 - b2 + x1)/2, -1, b1] + 
   6*G[-1 - b2, 0, (-1 - b2 + x1)/2, -b2, b1] - 
   4*G[-1 - b2, 0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   4*G[-1 - b2, 0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   7*G[-1 - b2, -1 - b2, -1, -1, b1] + 
   7*G[-1 - b2, -1 - b2, -1, -1 - b2, b1] - 
   10*G[-1 - b2, -1 - b2, -1, -b2, b1] + 
   5*G[-1 - b2, -1 - b2, -1, (-1 - b2 - x1)/2, b1] + 
   5*G[-1 - b2, -1 - b2, -1, (-1 - b2 + x1)/2, b1] + 
   2*G[-1 - b2, -1 - b2, 0, -1, b1] - 2*G[-1 - b2, -1 - b2, 0, -b2, b1] + 
   7*G[-1 - b2, -1 - b2, -1 - b2, -1, b1] + 
   12*G[-1 - b2, -1 - b2, -1 - b2, -1 - b2, b1] - 
   5*G[-1 - b2, -1 - b2, -1 - b2, -b2, b1] - 
   7*G[-1 - b2, -1 - b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   7*G[-1 - b2, -1 - b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   15*G[-1 - b2, -1 - b2, -b2, -1, b1] - 
   8*G[-1 - b2, -1 - b2, -b2, -1 - b2, b1] - 
   7*G[-1 - b2, -1 - b2, -b2, -b2, b1] + 
   15*G[-1 - b2, -1 - b2, -b2, (-1 - b2 - x1)/2, b1] + 
   15*G[-1 - b2, -1 - b2, -b2, (-1 - b2 + x1)/2, b1] + 
   8*G[-1 - b2, -1 - b2, (-1 - b2 - x1)/2, -1, b1] - 
   4*G[-1 - b2, -1 - b2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   12*G[-1 - b2, -1 - b2, (-1 - b2 - x1)/2, -b2, b1] - 
   8*G[-1 - b2, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[-1 - b2, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   8*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, -1, b1] - 
   4*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   12*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, -b2, b1] - 
   8*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[-1 - b2, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   7*G[-1 - b2, -b2, -1, -1, b1] - 13*G[-1 - b2, -b2, -1, -1 - b2, b1] + 
   2*G[-1 - b2, -b2, -1, -b2, b1] + 9*G[-1 - b2, -b2, -1, (-1 - b2 - x1)/2, 
     b1] + 9*G[-1 - b2, -b2, -1, (-1 - b2 + x1)/2, b1] - 
   2*G[-1 - b2, -b2, 0, -1, b1] + 2*G[-1 - b2, -b2, 0, -b2, b1] - 
   13*G[-1 - b2, -b2, -1 - b2, -1, b1] - 
   12*G[-1 - b2, -b2, -1 - b2, -1 - b2, b1] - G[-1 - b2, -b2, -1 - b2, -b2, 
    b1] + 13*G[-1 - b2, -b2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   13*G[-1 - b2, -b2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   5*G[-1 - b2, -b2, -b2, -1, b1] + 5*G[-1 - b2, -b2, -b2, -b2, b1] - 
   5*G[-1 - b2, -b2, -b2, (-1 - b2 - x1)/2, b1] - 
   5*G[-1 - b2, -b2, -b2, (-1 - b2 + x1)/2, b1] + 
   8*G[-1 - b2, -b2, (-1 - b2 - x1)/2, -1, b1] + 
   12*G[-1 - b2, -b2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   4*G[-1 - b2, -b2, (-1 - b2 - x1)/2, -b2, b1] - 
   8*G[-1 - b2, -b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[-1 - b2, -b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   8*G[-1 - b2, -b2, (-1 - b2 + x1)/2, -1, b1] + 
   12*G[-1 - b2, -b2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   4*G[-1 - b2, -b2, (-1 - b2 + x1)/2, -b2, b1] - 
   8*G[-1 - b2, -b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[-1 - b2, -b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   2*G[-1 - b2, -(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] - 
   2*G[-1 - b2, -(b2^2/(-1 + b2)), -1 - b2, -b2, b1] - 
   2*G[-1 - b2, -(b2^2/(-1 + b2)), -b2, -1 - b2, b1] + 
   2*G[-1 - b2, -(b2^2/(-1 + b2)), -b2, -b2, b1] + 
   14*G[-1 - b2, (-1 - b2 - x1)/2, -1, -1, b1] + 
   6*G[-1 - b2, (-1 - b2 - x1)/2, -1, -1 - b2, b1] + 
   8*G[-1 - b2, (-1 - b2 - x1)/2, -1, -b2, b1] - 
   14*G[-1 - b2, (-1 - b2 - x1)/2, -1, (-1 - b2 - x1)/2, b1] - 
   14*G[-1 - b2, (-1 - b2 - x1)/2, -1, (-1 - b2 + x1)/2, b1] + 
   6*G[-1 - b2, (-1 - b2 - x1)/2, -1 - b2, -1, b1] - 
   2*G[-1 - b2, (-1 - b2 - x1)/2, -1 - b2, -1 - b2, b1] + 
   8*G[-1 - b2, (-1 - b2 - x1)/2, -1 - b2, -b2, b1] - 
   6*G[-1 - b2, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   6*G[-1 - b2, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   10*G[-1 - b2, (-1 - b2 - x1)/2, -b2, -1, b1] + 
   10*G[-1 - b2, (-1 - b2 - x1)/2, -b2, -1 - b2, b1] - 
   10*G[-1 - b2, (-1 - b2 - x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   10*G[-1 - b2, (-1 - b2 - x1)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   16*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1, b1] - 
   8*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   8*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -b2, b1] + 
   16*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   16*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   16*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1, b1] - 
   8*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   8*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -b2, b1] + 
   16*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   16*G[-1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   14*G[-1 - b2, (-1 - b2 + x1)/2, -1, -1, b1] + 
   6*G[-1 - b2, (-1 - b2 + x1)/2, -1, -1 - b2, b1] + 
   8*G[-1 - b2, (-1 - b2 + x1)/2, -1, -b2, b1] - 
   14*G[-1 - b2, (-1 - b2 + x1)/2, -1, (-1 - b2 - x1)/2, b1] - 
   14*G[-1 - b2, (-1 - b2 + x1)/2, -1, (-1 - b2 + x1)/2, b1] + 
   6*G[-1 - b2, (-1 - b2 + x1)/2, -1 - b2, -1, b1] - 
   2*G[-1 - b2, (-1 - b2 + x1)/2, -1 - b2, -1 - b2, b1] + 
   8*G[-1 - b2, (-1 - b2 + x1)/2, -1 - b2, -b2, b1] - 
   6*G[-1 - b2, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   6*G[-1 - b2, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   10*G[-1 - b2, (-1 - b2 + x1)/2, -b2, -1, b1] + 
   10*G[-1 - b2, (-1 - b2 + x1)/2, -b2, -1 - b2, b1] - 
   10*G[-1 - b2, (-1 - b2 + x1)/2, -b2, (-1 - b2 - x1)/2, b1] - 
   10*G[-1 - b2, (-1 - b2 + x1)/2, -b2, (-1 - b2 + x1)/2, b1] - 
   16*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1, b1] - 
   8*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   8*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -b2, b1] + 
   16*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   16*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   16*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1, b1] - 
   8*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   8*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -b2, b1] + 
   16*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   16*G[-1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   14*G[-b2, -1, -1, -1, b1] + G[-b2, -1, -1, -1 - b2, b1] - 
   G[-b2, -1, -1, -b2, b1] - 7*G[-b2, -1, -1, (-1 - b2 - x1)/2, b1] - 
   7*G[-b2, -1, -1, (-1 - b2 + x1)/2, b1] + 3*G[-b2, -1, 0, -1, b1] - 
   3*G[-b2, -1, 0, -b2, b1] + G[-b2, -1, -1 - b2, -1, b1] - 
   7*G[-b2, -1, -1 - b2, -1 - b2, b1] + 4*G[-b2, -1, -1 - b2, -b2, b1] + 
   G[-b2, -1, -1 - b2, (-1 - b2 - x1)/2, b1] + G[-b2, -1, -1 - b2, 
    (-1 - b2 + x1)/2, b1] + G[-b2, -1, -b2, -1, b1] + 
   9*G[-b2, -1, -b2, -1 - b2, b1] - 5*G[-b2, -1, -b2, (-1 - b2 - x1)/2, b1] - 
   5*G[-b2, -1, -b2, (-1 - b2 + x1)/2, b1] - 
   12*G[-b2, -1, (-1 - b2 - x1)/2, -1, b1] - 
   4*G[-b2, -1, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   8*G[-b2, -1, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[-b2, -1, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   12*G[-b2, -1, (-1 - b2 + x1)/2, -1, b1] - 
   4*G[-b2, -1, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   8*G[-b2, -1, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[-b2, -1, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   15*G[-b2, 0, -1, -1, b1] - 6*G[-b2, 0, -1, -1 - b2, b1] + 
   11*G[-b2, 0, -1, -b2, b1] - 10*G[-b2, 0, -1, (-1 - b2 - x1)/2, b1] - 
   10*G[-b2, 0, -1, (-1 - b2 + x1)/2, b1] - 3*G[-b2, 0, 0, -1, b1] + 
   3*G[-b2, 0, 0, -b2, b1] - 6*G[-b2, 0, -1 - b2, -1, b1] + 
   6*G[-b2, 0, -1 - b2, -b2, b1] + 14*G[-b2, 0, -b2, -1, b1] + 
   6*G[-b2, 0, -b2, -1 - b2, b1] - 10*G[-b2, 0, -b2, (-1 - b2 - x1)/2, b1] - 
   10*G[-b2, 0, -b2, (-1 - b2 + x1)/2, b1] - 
   10*G[-b2, 0, (-1 - b2 - x1)/2, -1, b1] - 
   10*G[-b2, 0, (-1 - b2 - x1)/2, -b2, b1] + 
   10*G[-b2, 0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   10*G[-b2, 0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   10*G[-b2, 0, (-1 - b2 + x1)/2, -1, b1] - 
   10*G[-b2, 0, (-1 - b2 + x1)/2, -b2, b1] + 
   10*G[-b2, 0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   10*G[-b2, 0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   15*G[-b2, -1 - b2, -1, -1, b1] - 11*G[-b2, -1 - b2, -1, -1 - b2, b1] + 
   14*G[-b2, -1 - b2, -1, -b2, b1] - 9*G[-b2, -1 - b2, -1, (-1 - b2 - x1)/2, 
     b1] - 9*G[-b2, -1 - b2, -1, (-1 - b2 + x1)/2, b1] - 
   6*G[-b2, -1 - b2, 0, -1, b1] + 6*G[-b2, -1 - b2, 0, -b2, b1] - 
   11*G[-b2, -1 - b2, -1 - b2, -1, b1] - 
   23*G[-b2, -1 - b2, -1 - b2, -1 - b2, b1] + 
   12*G[-b2, -1 - b2, -1 - b2, -b2, b1] + 
   11*G[-b2, -1 - b2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   11*G[-b2, -1 - b2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   27*G[-b2, -1 - b2, -b2, -1, b1] + 19*G[-b2, -1 - b2, -b2, -1 - b2, b1] + 
   8*G[-b2, -1 - b2, -b2, -b2, b1] - 
   27*G[-b2, -1 - b2, -b2, (-1 - b2 - x1)/2, b1] - 
   27*G[-b2, -1 - b2, -b2, (-1 - b2 + x1)/2, b1] - 
   16*G[-b2, -1 - b2, (-1 - b2 - x1)/2, -1, b1] + 
   4*G[-b2, -1 - b2, (-1 - b2 - x1)/2, -1 - b2, b1] - 
   20*G[-b2, -1 - b2, (-1 - b2 - x1)/2, -b2, b1] + 
   16*G[-b2, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   16*G[-b2, -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   16*G[-b2, -1 - b2, (-1 - b2 + x1)/2, -1, b1] + 
   4*G[-b2, -1 - b2, (-1 - b2 + x1)/2, -1 - b2, b1] - 
   20*G[-b2, -1 - b2, (-1 - b2 + x1)/2, -b2, b1] + 
   16*G[-b2, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   16*G[-b2, -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   7*G[-b2, -b2, -1, -1, b1] + 17*G[-b2, -b2, -1, -1 - b2, b1] - 
   6*G[-b2, -b2, -1, -b2, b1] - 9*G[-b2, -b2, -1, (-1 - b2 - x1)/2, b1] - 
   9*G[-b2, -b2, -1, (-1 - b2 + x1)/2, b1] + 6*G[-b2, -b2, 0, -1, b1] - 
   6*G[-b2, -b2, 0, -b2, b1] + 17*G[-b2, -b2, -1 - b2, -1, b1] + 
   21*G[-b2, -b2, -1 - b2, -1 - b2, b1] - 12*G[-b2, -b2, -1 - b2, -b2, b1] - 
   13*G[-b2, -b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   13*G[-b2, -b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   13*G[-b2, -b2, -b2, -1, b1] - 13*G[-b2, -b2, -b2, -1 - b2, b1] + 
   13*G[-b2, -b2, -b2, (-1 - b2 - x1)/2, b1] + 
   13*G[-b2, -b2, -b2, (-1 - b2 + x1)/2, b1] - 
   8*G[-b2, -b2, (-1 - b2 - x1)/2, -1, b1] - 
   12*G[-b2, -b2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   12*G[-b2, -b2, (-1 - b2 - x1)/2, -b2, b1] + 
   4*G[-b2, -b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   4*G[-b2, -b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[-b2, -b2, (-1 - b2 + x1)/2, -1, b1] - 
   12*G[-b2, -b2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   12*G[-b2, -b2, (-1 - b2 + x1)/2, -b2, b1] + 
   4*G[-b2, -b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   4*G[-b2, -b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[-b2, -(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] + 
   8*G[-b2, -(b2^2/(-1 + b2)), -1 - b2, -b2, b1] + 
   8*G[-b2, -(b2^2/(-1 + b2)), -b2, -1 - b2, b1] - 
   8*G[-b2, -(b2^2/(-1 + b2)), -b2, -b2, b1] - 
   14*G[-b2, (-1 - b2 - x1)/2, -1, -1, b1] - 
   6*G[-b2, (-1 - b2 - x1)/2, -1, -1 - b2, b1] - 
   8*G[-b2, (-1 - b2 - x1)/2, -1, -b2, b1] + 
   14*G[-b2, (-1 - b2 - x1)/2, -1, (-1 - b2 - x1)/2, b1] + 
   14*G[-b2, (-1 - b2 - x1)/2, -1, (-1 - b2 + x1)/2, b1] - 
   6*G[-b2, (-1 - b2 - x1)/2, -1 - b2, -1, b1] + 
   2*G[-b2, (-1 - b2 - x1)/2, -1 - b2, -1 - b2, b1] - 
   8*G[-b2, (-1 - b2 - x1)/2, -1 - b2, -b2, b1] + 
   6*G[-b2, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   6*G[-b2, (-1 - b2 - x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   10*G[-b2, (-1 - b2 - x1)/2, -b2, -1, b1] - 
   10*G[-b2, (-1 - b2 - x1)/2, -b2, -1 - b2, b1] + 
   10*G[-b2, (-1 - b2 - x1)/2, -b2, (-1 - b2 - x1)/2, b1] + 
   10*G[-b2, (-1 - b2 - x1)/2, -b2, (-1 - b2 + x1)/2, b1] + 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1, b1] + 
   8*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   8*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, -b2, b1] - 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1, b1] + 
   8*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   8*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, -b2, b1] - 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   16*G[-b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   14*G[-b2, (-1 - b2 + x1)/2, -1, -1, b1] - 
   6*G[-b2, (-1 - b2 + x1)/2, -1, -1 - b2, b1] - 
   8*G[-b2, (-1 - b2 + x1)/2, -1, -b2, b1] + 
   14*G[-b2, (-1 - b2 + x1)/2, -1, (-1 - b2 - x1)/2, b1] + 
   14*G[-b2, (-1 - b2 + x1)/2, -1, (-1 - b2 + x1)/2, b1] - 
   6*G[-b2, (-1 - b2 + x1)/2, -1 - b2, -1, b1] + 
   2*G[-b2, (-1 - b2 + x1)/2, -1 - b2, -1 - b2, b1] - 
   8*G[-b2, (-1 - b2 + x1)/2, -1 - b2, -b2, b1] + 
   6*G[-b2, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   6*G[-b2, (-1 - b2 + x1)/2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   10*G[-b2, (-1 - b2 + x1)/2, -b2, -1, b1] - 
   10*G[-b2, (-1 - b2 + x1)/2, -b2, -1 - b2, b1] + 
   10*G[-b2, (-1 - b2 + x1)/2, -b2, (-1 - b2 - x1)/2, b1] + 
   10*G[-b2, (-1 - b2 + x1)/2, -b2, (-1 - b2 + x1)/2, b1] + 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1, b1] + 
   8*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -1 - b2, b1] + 
   8*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, -b2, b1] - 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1, b1] + 
   8*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -1 - b2, b1] + 
   8*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, -b2, b1] - 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   16*G[-b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[-(b2^2/(-1 + b2)), 0, -1, -1, b1] + 
   4*G[-(b2^2/(-1 + b2)), 0, -1, -1 - b2, b1] - 
   4*G[-(b2^2/(-1 + b2)), 0, -1, -b2, b1] + 
   4*G[-(b2^2/(-1 + b2)), 0, -1, (-1 - b2 - x1)/2, b1] + 
   4*G[-(b2^2/(-1 + b2)), 0, -1, (-1 - b2 + x1)/2, b1] + 
   4*G[-(b2^2/(-1 + b2)), 0, -1 - b2, -1, b1] - 
   4*G[-(b2^2/(-1 + b2)), 0, -1 - b2, -b2, b1] - 
   4*G[-(b2^2/(-1 + b2)), 0, -b2, -1, b1] - 
   4*G[-(b2^2/(-1 + b2)), 0, -b2, -1 - b2, b1] + 
   4*G[-(b2^2/(-1 + b2)), 0, -b2, (-1 - b2 - x1)/2, b1] + 
   4*G[-(b2^2/(-1 + b2)), 0, -b2, (-1 - b2 + x1)/2, b1] + 
   4*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, -1, b1] + 
   4*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, -b2, b1] - 
   4*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   4*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   4*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, -1, b1] + 
   4*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, -b2, b1] - 
   4*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   4*G[-(b2^2/(-1 + b2)), 0, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[-(b2^2/(-1 + b2)), -1 - b2, -1, -1, b1] + 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, -1, -1 - b2, b1] - 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, -1, -b2, b1] + 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, -1, (-1 - b2 - x1)/2, b1] + 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, -1, (-1 - b2 + x1)/2, b1] + 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, 0, -1, b1] - 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, 0, -b2, b1] + 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, -1, b1] + 
   11*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, -1 - b2, b1] - 
   7*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, -b2, b1] - 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, (-1 - b2 - x1)/2, b1] - 
   4*G[-(b2^2/(-1 + b2)), -1 - b2, -1 - b2, (-1 - b2 + x1)/2, b1] - 
   12*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, -1, b1] - 
   11*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, -1 - b2, b1] - 
   G[-(b2^2/(-1 + b2)), -1 - b2, -b2, -b2, b1] + 
   12*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, (-1 - b2 - x1)/2, b1] + 
   12*G[-(b2^2/(-1 + b2)), -1 - b2, -b2, (-1 - b2 + x1)/2, b1] + 
   8*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, -1, b1] + 
   8*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, -b2, b1] - 
   8*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] + 
   8*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, -1, b1] + 
   8*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, -b2, b1] - 
   8*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] - 
   8*G[-(b2^2/(-1 + b2)), -1 - b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   8*G[-(b2^2/(-1 + b2)), -b2, -1, -1, b1] - 
   4*G[-(b2^2/(-1 + b2)), -b2, -1, -1 - b2, b1] + 
   4*G[-(b2^2/(-1 + b2)), -b2, -1, -b2, b1] - 
   4*G[-(b2^2/(-1 + b2)), -b2, -1, (-1 - b2 - x1)/2, b1] - 
   4*G[-(b2^2/(-1 + b2)), -b2, -1, (-1 - b2 + x1)/2, b1] - 
   4*G[-(b2^2/(-1 + b2)), -b2, 0, -1, b1] + 
   4*G[-(b2^2/(-1 + b2)), -b2, 0, -b2, b1] - 
   4*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, -1, b1] - 
   17*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, -1 - b2, b1] + 
   13*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, -b2, b1] + 
   4*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, (-1 - b2 - x1)/2, b1] + 
   4*G[-(b2^2/(-1 + b2)), -b2, -1 - b2, (-1 - b2 + x1)/2, b1] + 
   12*G[-(b2^2/(-1 + b2)), -b2, -b2, -1, b1] + 
   17*G[-(b2^2/(-1 + b2)), -b2, -b2, -1 - b2, b1] - 
   5*G[-(b2^2/(-1 + b2)), -b2, -b2, -b2, b1] - 
   12*G[-(b2^2/(-1 + b2)), -b2, -b2, (-1 - b2 - x1)/2, b1] - 
   12*G[-(b2^2/(-1 + b2)), -b2, -b2, (-1 - b2 + x1)/2, b1] - 
   8*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, -1, b1] - 
   8*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, -b2, b1] + 
   8*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 - x1)/2, (-1 - b2 + x1)/2, b1] - 
   8*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, -1, b1] - 
   8*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, -b2, b1] + 
   8*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, (-1 - b2 - x1)/2, b1] + 
   8*G[-(b2^2/(-1 + b2)), -b2, (-1 - b2 + x1)/2, (-1 - b2 + x1)/2, b1] + 
   6*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -1 - b2, -1 - b2, b1] - 
   6*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -1 - b2, -b2, b1] - 
   6*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -b2, -1 - b2, b1] + 
   6*G[-(b2^2/(-1 + b2)), -(b2^2/(-1 + b2)), -b2, -b2, b1] - 
   2*G[1/2, b2/(1 + b2)]*Zeta[3] + 7*G[1, b2/(1 + b2)]*Zeta[3] - 
   5*G[-1 - b2, b1]*Zeta[3] + 3*G[-b2, b1]*Zeta[3]}, 
 {-5/16, (-1/4*I)*Pi + G[1, t] + G[1 - u, t]/4, 
  (3*Pi^2)/8 + ((3*I)/2)*Pi*G[1, t] - (I/2)*Pi*G[1 - u, t] - G[0, 1, u] - 
   (5*G[1, 1, t])/2 + G[1, 1, u] - (3*G[1, 1 - u, t])/2 - 
   (3*G[1 - u, 1, t])/2 + G[1 - u, 1 - u, t]/2, 
  (I/3)*Pi^3 - (5*Pi^2*G[1, t])/3 - (Pi^2*G[1 - u, t])/4 + 
   ((3*I)/2)*Pi*G[1, u]*G[1 - u, t] + (3*I)*Pi*G[0, 1, t] + 
   (I/2)*Pi*G[0, 1, u] + 6*G[1, t]*G[0, 1, u] - (9*G[1 - u, t]*G[0, 1, u])/
    2 - ((3*I)/2)*Pi*G[0, 1 - u, t] - (8*I)*Pi*G[1, 1, t] - 
   (I/2)*Pi*G[1, 1, u] - 6*G[1, t]*G[1, 1, u] + (G[1 - u, t]*G[1, 1, u])/2 + 
   (2*I)*Pi*G[1, 1 - u, t] - I*Pi*G[1 - u, 1, t] + 4*G[1, u]*G[1 - u, 1, t] + 
   (3*I)*Pi*G[1 - u, 1 - u, t] - (3*G[1, u]*G[1 - u, 1 - u, t])/2 - 
   (7*G[0, 0, 1, u])/2 + 3*G[0, 1, 1, t] + (7*G[0, 1, 1, u])/2 - 
   3*G[0, 1, 1 - u, t] - 3*G[0, 1 - u, 1, t] + (3*G[0, 1 - u, 1 - u, t])/2 + 
   (3*G[1, 0, 1, t])/2 + (7*G[1, 0, 1, u])/2 + 2*G[1, 1, 1, t] - 
   (7*G[1, 1, 1, u])/2 + 8*G[1, 1, 1 - u, t] + 8*G[1, 1 - u, 1, t] - 
   2*G[1, 1 - u, 1 - u, t] - 4*G[1 - u, 0, 1, t] + 5*G[1 - u, 1, 1, t] + 
   G[1 - u, 1, 1 - u, t] + G[1 - u, 1 - u, 1, t] - 
   3*G[1 - u, 1 - u, 1 - u, t] - 4*((Pi^2*G[1, u])/6 + (Pi^2*G[1 - u, t])/6 + 
     (2*I)*Pi*G[1, u]*G[1 - u, t] - I*Pi*G[1, u]*G[-u, t] - I*Pi*G[0, 1, t] + 
     G[1, u]*G[0, 1, t] - I*Pi*G[0, 1, u] - G[1 - u, t]*G[0, 1, u] + 
     I*Pi*G[0, 1 - u, t] + (2*I)*Pi*G[1, 1, u] - 2*G[1 - u, t]*G[1, 1, u] + 
     G[-u, t]*G[1, 1, u] - I*Pi*G[1 - u, 1, t] + G[1, u]*G[1 - u, 1, t] + 
     I*Pi*G[1 - u, 1 - u, t] - 2*G[1, u]*G[1 - u, 1 - u, t] - 
     I*Pi*G[-u, 1 - u, t] + G[1, u]*G[-u, 1 - u, t] - G[0, 1, 1, t] + 
     G[0, 1, 1, u] + G[0, 1, 1 - u, t] + G[0, 1 - u, 1, t] - 
     G[0, 1 - u, 1 - u, t] - G[1, 0, 1, u] - 2*G[1, 1, 1, u] + 
     G[1 - u, 0, 1, t] - G[1 - u, 1, 1, t] + G[1 - u, 1, 1 - u, t] + 
     G[1 - u, 1 - u, 1, t] - G[1 - u, 1 - u, 1 - u, t] + 
     G[-u, 1 - u, 1 - u, t]) + 3*((-1/6*I)*Pi^3 + (Pi^2*G[1, t])/6 + 
     (2*I)*Pi*G[1, u]*G[1 - u, t] - (2*I)*Pi*G[1, u]*G[-u, t] - 
     I*Pi*G[0, 1, t] - (2*I)*Pi*G[0, 1, u] - 2*G[1 - u, t]*G[0, 1, u] + 
     I*Pi*G[0, 1 - u, t] + (2*I)*Pi*G[1, 1, u] - 2*G[1 - u, t]*G[1, 1, u] + 
     2*G[-u, t]*G[1, 1, u] - I*Pi*G[1 - u, 1, t] + 2*G[1, u]*G[1 - u, 1, t] + 
     I*Pi*G[1 - u, 1 - u, t] - 2*G[1, u]*G[1 - u, 1 - u, t] - 
     (2*I)*Pi*G[-u, 1 - u, t] + 2*G[1, u]*G[-u, 1 - u, t] + 2*G[0, 0, 1, u] - 
     G[0, 1, 1, t] + 2*G[0, 1, 1, u] + G[0, 1, 1 - u, t] + 
     G[0, 1 - u, 1, t] - G[0, 1 - u, 1 - u, t] + G[1, 0, 1, t] - 
     2*G[1, 0, 1, u] - 2*G[1, 1, 1, u] - G[1 - u, 1, 1, t] + 
     G[1 - u, 1, 1 - u, t] + G[1 - u, 1 - u, 1, t] - 
     G[1 - u, 1 - u, 1 - u, t] + 2*G[-u, 1 - u, 1 - u, t] - Zeta[3]) + 
   11*Zeta[3], (101*Pi^4)/90 - ((5*I)/2)*Pi^3*G[1, t] + 
   ((4*I)/3)*Pi^3*G[1, u] + ((11*I)/6)*Pi^3*G[1 - u, t] + 
   3*Pi^2*G[1, u]*G[1 - u, t] + 3*Pi^2*G[1, u]*G[-u, t] - 
   (14*Pi^2*G[0, 1, t])/3 + Pi^2*G[0, 1, u] + (4*I)*Pi*G[1, t]*G[0, 1, u] - 
   (5*I)*Pi*G[1 - u, t]*G[0, 1, u] - (6*I)*Pi*G[-u, t]*G[0, 1, u] + 
   8*G[0, 1, t]*G[0, 1, u] + (7*Pi^2*G[0, 1 - u, t])/3 + 
   (10*I)*Pi*G[1, u]*G[0, 1 - u, t] - (17*G[0, 1, u]*G[0, 1 - u, t])/2 + 
   ((7*I)/2)*Pi*G[1, u]*G[0, -u, t] + 8*Pi^2*G[1, 1, t] - 
   32*G[0, 1, u]*G[1, 1, t] + (17*Pi^2*G[1, 1, u])/3 - 
   (4*I)*Pi*G[1, t]*G[1, 1, u] + ((41*I)/2)*Pi*G[1 - u, t]*G[1, 1, u] + 
   (14*I)*Pi*G[-u, t]*G[1, 1, u] - (7*G[0, -u, t]*G[1, 1, u])/2 + 
   32*G[1, 1, t]*G[1, 1, u] + Pi^2*G[1, 1 - u, t] - 
   (12*I)*Pi*G[1, u]*G[1, 1 - u, t] + 16*G[0, 1, u]*G[1, 1 - u, t] + 
   4*G[1, 1, u]*G[1, 1 - u, t] + (4*Pi^2*G[1 - u, 1, t])/3 - 
   (8*I)*Pi*G[1, u]*G[1 - u, 1, t] + 28*G[0, 1, u]*G[1 - u, 1, t] - 
   16*G[1, 1, u]*G[1 - u, 1, t] - (7*Pi^2*G[1 - u, 1 - u, t])/3 + 
   ((21*I)/2)*Pi*G[1, u]*G[1 - u, 1 - u, t] - 
   (19*G[0, 1, u]*G[1 - u, 1 - u, t])/2 - (41*G[1, 1, u]*G[1 - u, 1 - u, t])/
    2 - ((9*I)/2)*Pi*G[1, u]*G[1 - u, -u, t] + (9*G[1, 1, u]*G[1 - u, -u, t])/
    2 + 3*Pi^2*G[-u, 1 - u, t] + (14*I)*Pi*G[1, u]*G[-u, 1 - u, t] - 
   2*G[0, 1, u]*G[-u, 1 - u, t] - 14*G[1, 1, u]*G[-u, 1 - u, t] - 
   (6*I)*Pi*G[1, u]*G[-u, -u, t] + 6*G[1, 1, u]*G[-u, -u, t] + 
   (4*I)*Pi*G[0, 0, 1, t] - 12*G[1, u]*G[0, 0, 1, t] - 
   (7*I)*Pi*G[0, 0, 1, u] + 20*G[1, t]*G[0, 0, 1, u] - 
   (41*G[1 - u, t]*G[0, 0, 1, u])/2 - ((5*I)/2)*Pi*G[0, 0, 1 - u, t] - 
   (18*I)*Pi*G[0, 1, 1, t] + 16*G[1, u]*G[0, 1, 1, t] + 
   ((15*I)/2)*Pi*G[0, 1, 1, u] - 28*G[1, t]*G[0, 1, 1, u] + 
   31*G[1 - u, t]*G[0, 1, 1, u] + 6*G[-u, t]*G[0, 1, 1, u] + 
   (2*I)*Pi*G[0, 1, 1 - u, t] - (4*I)*Pi*G[0, 1 - u, 1, t] + 
   12*G[1, u]*G[0, 1 - u, 1, t] + ((25*I)/2)*Pi*G[0, 1 - u, 1 - u, t] - 
   10*G[1, u]*G[0, 1 - u, 1 - u, t] + ((7*I)/2)*Pi*G[0, -u, 1 - u, t] - 
   (7*G[1, u]*G[0, -u, 1 - u, t])/2 - (21*I)*Pi*G[1, 0, 1, t] - 
   (9*I)*Pi*G[1, 0, 1, u] - 20*G[1, t]*G[1, 0, 1, u] + 
   4*G[1 - u, t]*G[1, 0, 1, u] - 2*G[-u, t]*G[1, 0, 1, u] + 
   (5*I)*Pi*G[1, 0, 1 - u, t] + (40*I)*Pi*G[1, 1, 1, t] + 
   ((57*I)/2)*Pi*G[1, 1, 1, u] + 28*G[1, t]*G[1, 1, 1, u] - 
   (57*G[1 - u, t]*G[1, 1, 1, u])/2 - 14*G[-u, t]*G[1, 1, 1, u] - 
   (8*I)*Pi*G[1, 1, 1 - u, t] + (9*I)*Pi*G[1, 1 - u, 1, t] - 
   20*G[1, u]*G[1, 1 - u, 1, t] - (17*I)*Pi*G[1, 1 - u, 1 - u, t] + 
   12*G[1, u]*G[1, 1 - u, 1 - u, t] + (5*I)*Pi*G[1 - u, 0, 1, t] + 
   10*G[1, u]*G[1 - u, 0, 1, t] + ((19*I)/2)*Pi*G[1 - u, 0, 1 - u, t] + 
   (2*I)*Pi*G[1 - u, 1, 1, t] - 32*G[1, u]*G[1 - u, 1, 1, t] - 
   (2*I)*Pi*G[1 - u, 1, 1 - u, t] + 8*G[1, u]*G[1 - u, 1, 1 - u, t] - 
   (9*I)*Pi*G[1 - u, 1 - u, 1, t] + 18*G[1, u]*G[1 - u, 1 - u, 1, t] + 
   I*Pi*G[1 - u, 1 - u, 1 - u, t] - (21*G[1, u]*G[1 - u, 1 - u, 1 - u, t])/
    2 - ((9*I)/2)*Pi*G[1 - u, -u, 1 - u, t] + 
   (9*G[1, u]*G[1 - u, -u, 1 - u, t])/2 - (2*I)*Pi*G[-u, 0, 1, t] + 
   2*G[1, u]*G[-u, 0, 1, t] + (2*I)*Pi*G[-u, 0, 1 - u, t] - 
   (2*I)*Pi*G[-u, 1 - u, 1, t] + 2*G[1, u]*G[-u, 1 - u, 1, t] + 
   (12*I)*Pi*G[-u, 1 - u, 1 - u, t] - 14*G[1, u]*G[-u, 1 - u, 1 - u, t] - 
   (6*I)*Pi*G[-u, -u, 1 - u, t] + 6*G[1, u]*G[-u, -u, 1 - u, t] - 
   (3*G[0, 0, 0, 1, u])/2 + 4*G[0, 0, 1, 1, t] - 3*G[0, 0, 1, 1, u] - 
   4*G[0, 0, 1, 1 - u, t] - 4*G[0, 0, 1 - u, 1, t] + 
   (5*G[0, 0, 1 - u, 1 - u, t])/2 + 8*G[0, 1, 0, 1, t] + 6*G[0, 1, 0, 1, u] - 
   34*G[0, 1, 1, 1, t] - (47*G[0, 1, 1, 1, u])/2 + 18*G[0, 1, 1, 1 - u, t] + 
   18*G[0, 1, 1 - u, 1, t] - 2*G[0, 1, 1 - u, 1 - u, t] - 
   10*G[0, 1 - u, 0, 1, t] + 12*G[0, 1 - u, 1, 1, t] + 
   4*G[0, 1 - u, 1, 1 - u, t] + 4*G[0, 1 - u, 1 - u, 1, t] - 
   (25*G[0, 1 - u, 1 - u, 1 - u, t])/2 - (7*G[0, -u, 1 - u, 1 - u, t])/2 + 
   (21*G[1, 0, 0, 1, t])/2 - (21*G[1, 0, 0, 1, u])/2 - 39*G[1, 0, 1, 1, t] + 
   3*G[1, 0, 1, 1, u] + 21*G[1, 0, 1, 1 - u, t] + 21*G[1, 0, 1 - u, 1, t] - 
   5*G[1, 0, 1 - u, 1 - u, t] - 16*G[1, 1, 0, 1, t] - 6*G[1, 1, 0, 1, u] + 
   32*G[1, 1, 1, 1, t] - (25*G[1, 1, 1, 1, u])/2 - 40*G[1, 1, 1, 1 - u, t] - 
   40*G[1, 1, 1 - u, 1, t] + 8*G[1, 1, 1 - u, 1 - u, t] + 
   24*G[1, 1 - u, 0, 1, t] - 23*G[1, 1 - u, 1, 1, t] - 
   9*G[1, 1 - u, 1, 1 - u, t] - 9*G[1, 1 - u, 1 - u, 1, t] + 
   17*G[1, 1 - u, 1 - u, 1 - u, t] - 2*G[1 - u, 0, 0, 1, t] + 
   37*G[1 - u, 0, 1, 1, t] - 5*G[1 - u, 0, 1, 1 - u, t] - 
   5*G[1 - u, 0, 1 - u, 1, t] - (19*G[1 - u, 0, 1 - u, 1 - u, t])/2 + 
   12*G[1 - u, 1, 0, 1, t] - 22*G[1 - u, 1, 1, 1, t] - 
   2*G[1 - u, 1, 1, 1 - u, t] - 2*G[1 - u, 1, 1 - u, 1, t] + 
   2*G[1 - u, 1, 1 - u, 1 - u, t] - 8*G[1 - u, 1 - u, 0, 1, t] - 
   9*G[1 - u, 1 - u, 1, 1, t] + 9*G[1 - u, 1 - u, 1, 1 - u, t] + 
   9*G[1 - u, 1 - u, 1 - u, 1, t] - G[1 - u, 1 - u, 1 - u, 1 - u, t] + 
   (9*G[1 - u, -u, 1 - u, 1 - u, t])/2 - 2*G[-u, 0, 1, 1, t] + 
   2*G[-u, 0, 1, 1 - u, t] + 2*G[-u, 0, 1 - u, 1, t] - 
   2*G[-u, 0, 1 - u, 1 - u, t] + 2*G[-u, 1 - u, 0, 1, t] - 
   2*G[-u, 1 - u, 1, 1, t] + 2*G[-u, 1 - u, 1, 1 - u, t] + 
   2*G[-u, 1 - u, 1 - u, 1, t] - 12*G[-u, 1 - u, 1 - u, 1 - u, t] + 
   6*G[-u, -u, 1 - u, 1 - u, t] - (15*I)*Pi*Zeta[3] - 2*G[1, t]*Zeta[3] - 
   20*G[1, u]*Zeta[3] - (95*G[1 - u, t]*Zeta[3])/2}, 
 {3/8, (I/2)*Pi - G[1, t] - (2*G[1, u])/3 - G[1 - u, t]/2, 
  (-3*Pi^2)/8 - (2*I)*Pi*G[1, t] - I*Pi*G[1, u] + (5*G[1, t]*G[1, u])/3 + 
   G[1, u]*G[1 - u, t] - (7*G[0, 1, t])/3 + G[0, 1, u] + 2*G[1, 1, t] + 
   (5*G[1, 1, u])/3 + 2*G[1, 1 - u, t] + 2*G[1 - u, 1, t], 
  (-1/2*I)*Pi^3 + (4*Pi^2*G[1, t])/3 + (17*Pi^2*G[1, u])/18 + 
   (4*I)*Pi*G[1, t]*G[1, u] + (2*Pi^2*G[1 - u, t])/3 - (7*I)*Pi*G[0, 1, t] + 
   (28*G[1, u]*G[0, 1, t])/3 - (2*I)*Pi*G[0, 1, u] - 6*G[1, t]*G[0, 1, u] + 
   5*G[1 - u, t]*G[0, 1, u] + (2*I)*Pi*G[0, 1 - u, t] + (8*I)*Pi*G[1, 1, t] - 
   (8*G[1, u]*G[1, 1, t])/3 + (4*I)*Pi*G[1, 1, u] - 
   (8*G[1, t]*G[1, 1, u])/3 - 4*G[1 - u, t]*G[1, 1, u] - 
   4*G[1, u]*G[1, 1 - u, t] + (2*I)*Pi*G[1 - u, 1, t] - 
   7*G[1, u]*G[1 - u, 1, t] - (2*I)*Pi*G[1 - u, 1 - u, t] - 
   (35*G[0, 0, 1, t])/3 + 5*G[0, 0, 1, u] + (7*G[0, 1, 1, t])/3 - 
   2*G[0, 1, 1, u] + 7*G[0, 1, 1 - u, t] + 7*G[0, 1 - u, 1, t] - 
   2*G[0, 1 - u, 1 - u, t] + (13*G[1, 0, 1, t])/3 - G[1, 0, 1, u] - 
   (20*G[1, 1, 1, u])/3 - 8*G[1, 1, 1 - u, t] - 8*G[1, 1 - u, 1, t] + 
   8*G[1 - u, 0, 1, t] - 6*G[1 - u, 1, 1, t] - 2*G[1 - u, 1, 1 - u, t] - 
   2*G[1 - u, 1 - u, 1, t] + 2*G[1 - u, 1 - u, 1 - u, t] + 
   4*((Pi^2*G[1, u])/6 + (Pi^2*G[1 - u, t])/6 + (2*I)*Pi*G[1, u]*
      G[1 - u, t] - I*Pi*G[1, u]*G[-u, t] - I*Pi*G[0, 1, t] + 
     G[1, u]*G[0, 1, t] - I*Pi*G[0, 1, u] - G[1 - u, t]*G[0, 1, u] + 
     I*Pi*G[0, 1 - u, t] + (2*I)*Pi*G[1, 1, u] - 2*G[1 - u, t]*G[1, 1, u] + 
     G[-u, t]*G[1, 1, u] - I*Pi*G[1 - u, 1, t] + G[1, u]*G[1 - u, 1, t] + 
     I*Pi*G[1 - u, 1 - u, t] - 2*G[1, u]*G[1 - u, 1 - u, t] - 
     I*Pi*G[-u, 1 - u, t] + G[1, u]*G[-u, 1 - u, t] - G[0, 1, 1, t] + 
     G[0, 1, 1, u] + G[0, 1, 1 - u, t] + G[0, 1 - u, 1, t] - 
     G[0, 1 - u, 1 - u, t] - G[1, 0, 1, u] - 2*G[1, 1, 1, u] + 
     G[1 - u, 0, 1, t] - G[1 - u, 1, 1, t] + G[1 - u, 1, 1 - u, t] + 
     G[1 - u, 1 - u, 1, t] - G[1 - u, 1 - u, 1 - u, t] + 
     G[-u, 1 - u, 1 - u, t]) - 3*((-1/6*I)*Pi^3 + (Pi^2*G[1, t])/6 + 
     (2*I)*Pi*G[1, u]*G[1 - u, t] - (2*I)*Pi*G[1, u]*G[-u, t] - 
     I*Pi*G[0, 1, t] - (2*I)*Pi*G[0, 1, u] - 2*G[1 - u, t]*G[0, 1, u] + 
     I*Pi*G[0, 1 - u, t] + (2*I)*Pi*G[1, 1, u] - 2*G[1 - u, t]*G[1, 1, u] + 
     2*G[-u, t]*G[1, 1, u] - I*Pi*G[1 - u, 1, t] + 2*G[1, u]*G[1 - u, 1, t] + 
     I*Pi*G[1 - u, 1 - u, t] - 2*G[1, u]*G[1 - u, 1 - u, t] - 
     (2*I)*Pi*G[-u, 1 - u, t] + 2*G[1, u]*G[-u, 1 - u, t] + 2*G[0, 0, 1, u] - 
     G[0, 1, 1, t] + 2*G[0, 1, 1, u] + G[0, 1, 1 - u, t] + 
     G[0, 1 - u, 1, t] - G[0, 1 - u, 1 - u, t] + G[1, 0, 1, t] - 
     2*G[1, 0, 1, u] - 2*G[1, 1, 1, u] - G[1 - u, 1, 1, t] + 
     G[1 - u, 1, 1 - u, t] + G[1 - u, 1 - u, 1, t] - 
     G[1 - u, 1 - u, 1 - u, t] + 2*G[-u, 1 - u, 1 - u, t] - Zeta[3]) + 
   (11*Zeta[3])/4, (-2*Pi^4)/9 + (3*I)*Pi^3*G[1, t] - (I/3)*Pi^3*G[1, u] - 
   (37*Pi^2*G[1, t]*G[1, u])/9 + Pi^2*G[1, t]*G[2, 1] - 
   ((5*I)/3)*Pi^3*G[1 - u, t] - (29*Pi^2*G[1, u]*G[1 - u, t])/6 - 
   (5*Pi^2*G[1, u]*G[-u, t])/2 + (65*Pi^2*G[0, 1, t])/9 + 
   (12*I)*Pi*G[1, u]*G[0, 1, t] + (5*Pi^2*G[0, 1, u])/3 + 
   (8*I)*Pi*G[1, t]*G[0, 1, u] + (4*I)*Pi*G[1 - u, t]*G[0, 1, u] + 
   (7*I)*Pi*G[-u, t]*G[0, 1, u] + 4*G[0, 1, t]*G[0, 1, u] - 
   (9*Pi^2*G[0, 1 - u, t])/2 - (12*I)*Pi*G[1, u]*G[0, 1 - u, t] - 
   (Pi^2*G[0, (-1 + u)/u, t])/3 - 2*G[0, 1, u]*G[0, (-1 + u)/u, t] - 
   (4*I)*Pi*G[1, u]*G[0, -u, t] - (14*Pi^2*G[1, 1, t])/3 - 
   (16*I)*Pi*G[1, u]*G[1, 1, t] + 32*G[0, 1, u]*G[1, 1, t] - 
   (167*Pi^2*G[1, 1, u])/18 - (16*I)*Pi*G[1, t]*G[1, 1, u] - 
   (24*I)*Pi*G[1 - u, t]*G[1, 1, u] - (13*I)*Pi*G[-u, t]*G[1, 1, u] - 
   (100*G[0, 1, t]*G[1, 1, u])/3 + 4*G[0, -u, t]*G[1, 1, u] - 
   (16*G[1, 1, t]*G[1, 1, u])/3 - Pi^2*G[1, 2, t] - 
   (10*Pi^2*G[1, 1 - u, t])/3 - 18*G[0, 1, u]*G[1, 1 - u, t] + 
   16*G[1, 1, u]*G[1, 1 - u, t] + (Pi^2*G[1, (-1 + u)/u, t])/3 + 
   2*G[0, 1, u]*G[1, (-1 + u)/u, t] + Pi^2*G[2, 1, 1] - 
   (5*Pi^2*G[1 - u, 1, t])/3 + (4*I)*Pi*G[1, u]*G[1 - u, 1, t] - 
   34*G[0, 1, u]*G[1 - u, 1, t] + 28*G[1, 1, u]*G[1 - u, 1, t] + 
   2*Pi^2*G[1 - u, 1 - u, t] - (12*I)*Pi*G[1, u]*G[1 - u, 1 - u, t] + 
   13*G[0, 1, u]*G[1 - u, 1 - u, t] + 24*G[1, 1, u]*G[1 - u, 1 - u, t] + 
   (4*I)*Pi*G[1, u]*G[1 - u, -u, t] - 4*G[1, 1, u]*G[1 - u, -u, t] - 
   (5*Pi^2*G[-u, 1 - u, t])/2 - (13*I)*Pi*G[1, u]*G[-u, 1 - u, t] + 
   2*G[0, 1, u]*G[-u, 1 - u, t] + 13*G[1, 1, u]*G[-u, 1 - u, t] + 
   (7*I)*Pi*G[1, u]*G[-u, -u, t] - 7*G[1, 1, u]*G[-u, -u, t] - 
   (20*I)*Pi*G[0, 0, 1, t] + (134*G[1, u]*G[0, 0, 1, t])/3 + 
   (3*I)*Pi*G[0, 0, 1, u] - 26*G[1, t]*G[0, 0, 1, u] + 
   27*G[1 - u, t]*G[0, 0, 1, u] + (3*I)*Pi*G[0, 0, 1 - u, t] + 
   (32*I)*Pi*G[0, 1, 1, t] - (124*G[1, u]*G[0, 1, 1, t])/3 + 
   (3*I)*Pi*G[0, 1, 1, u] + 16*G[1, t]*G[0, 1, 1, u] - 
   32*G[1 - u, t]*G[0, 1, 1, u] - 7*G[-u, t]*G[0, 1, 1, u] - 
   12*G[1, u]*G[0, 1, 1 - u, t] + (7*I)*Pi*G[0, 1 - u, 1, t] - 
   16*G[1, u]*G[0, 1 - u, 1, t] - (15*I)*Pi*G[0, 1 - u, 1 - u, t] + 
   12*G[1, u]*G[0, 1 - u, 1 - u, t] - 2*G[1, u]*G[0, (-1 + u)/u, 1, t] - 
   (4*I)*Pi*G[0, -u, 1 - u, t] + 4*G[1, u]*G[0, -u, 1 - u, t] + 
   (34*I)*Pi*G[1, 0, 1, t] - (82*G[1, u]*G[1, 0, 1, t])/3 + 
   (14*I)*Pi*G[1, 0, 1, u] + 16*G[1, t]*G[1, 0, 1, u] - 
   9*G[1 - u, t]*G[1, 0, 1, u] + 2*G[-u, t]*G[1, 0, 1, u] - 
   (8*I)*Pi*G[1, 0, 1 - u, t] - (32*I)*Pi*G[1, 1, 1, t] - 
   (16*G[1, u]*G[1, 1, 1, t])/3 - (40*I)*Pi*G[1, 1, 1, u] + 
   (32*G[1, t]*G[1, 1, 1, u])/3 + 40*G[1 - u, t]*G[1, 1, 1, u] + 
   13*G[-u, t]*G[1, 1, 1, u] + 16*G[1, u]*G[1, 1, 1 - u, t] - 
   (8*I)*Pi*G[1, 1 - u, 1, t] + 26*G[1, u]*G[1, 1 - u, 1, t] + 
   (8*I)*Pi*G[1, 1 - u, 1 - u, t] + 2*G[1, u]*G[1, (-1 + u)/u, 1, t] + 
   2*G[1, t]*G[2, 1, 1, 1] - I*Pi*G[1 - u, 0, 1, t] - 
   20*G[1, u]*G[1 - u, 0, 1, t] - (9*I)*Pi*G[1 - u, 0, 1 - u, t] - 
   (4*I)*Pi*G[1 - u, 1, 1, t] + 40*G[1, u]*G[1 - u, 1, 1, t] - 
   4*G[1, u]*G[1 - u, 1, 1 - u, t] + (7*I)*Pi*G[1 - u, 1 - u, 1, t] - 
   17*G[1, u]*G[1 - u, 1 - u, 1, t] - (3*I)*Pi*G[1 - u, 1 - u, 1 - u, t] + 
   12*G[1, u]*G[1 - u, 1 - u, 1 - u, t] + (4*I)*Pi*G[1 - u, -u, 1 - u, t] - 
   4*G[1, u]*G[1 - u, -u, 1 - u, t] + (2*I)*Pi*G[-u, 0, 1, t] - 
   2*G[1, u]*G[-u, 0, 1, t] - (2*I)*Pi*G[-u, 0, 1 - u, t] + 
   (2*I)*Pi*G[-u, 1 - u, 1, t] - 2*G[1, u]*G[-u, 1 - u, 1, t] - 
   (11*I)*Pi*G[-u, 1 - u, 1 - u, t] + 13*G[1, u]*G[-u, 1 - u, 1 - u, t] + 
   (7*I)*Pi*G[-u, -u, 1 - u, t] - 7*G[1, u]*G[-u, -u, 1 - u, t] - 
   (103*G[0, 0, 0, 1, t])/3 + G[0, 0, 0, 1, u] + (74*G[0, 0, 1, 1, t])/3 + 
   G[0, 0, 1, 1, u] + 20*G[0, 0, 1, 1 - u, t] + 20*G[0, 0, 1 - u, 1, t] - 
   3*G[0, 0, 1 - u, 1 - u, t] + (56*G[0, 1, 0, 1, t])/3 - 
   7*G[0, 1, 0, 1, u] + (80*G[0, 1, 1, 1, t])/3 + 13*G[0, 1, 1, 1, u] - 
   32*G[0, 1, 1, 1 - u, t] - 32*G[0, 1, 1 - u, 1, t] + 
   17*G[0, 1 - u, 0, 1, t] - 25*G[0, 1 - u, 1, 1, t] - 
   7*G[0, 1 - u, 1, 1 - u, t] - 7*G[0, 1 - u, 1 - u, 1, t] + 
   15*G[0, 1 - u, 1 - u, 1 - u, t] + 2*G[0, (-1 + u)/u, 0, 1, t] - 
   2*G[0, (-1 + u)/u, 1, 1, t] + 4*G[0, -u, 1 - u, 1 - u, t] + 
   (86*G[1, 0, 0, 1, t])/3 + 13*G[1, 0, 0, 1, u] + (80*G[1, 0, 1, 1, t])/3 - 
   18*G[1, 0, 1, 1, u] - 34*G[1, 0, 1, 1 - u, t] - 34*G[1, 0, 1 - u, 1, t] + 
   8*G[1, 0, 1 - u, 1 - u, t] + (8*G[1, 1, 0, 1, t])/3 - 5*G[1, 1, 0, 1, u] - 
   32*G[1, 1, 1, 1, t] + (152*G[1, 1, 1, 1, u])/3 + 32*G[1, 1, 1, 1 - u, t] + 
   32*G[1, 1, 1 - u, 1, t] - 2*G[1, 2, 1, 1, t] - 36*G[1, 1 - u, 0, 1, t] + 
   24*G[1, 1 - u, 1, 1, t] + 8*G[1, 1 - u, 1, 1 - u, t] + 
   8*G[1, 1 - u, 1 - u, 1, t] - 8*G[1, 1 - u, 1 - u, 1 - u, t] - 
   2*G[1, (-1 + u)/u, 0, 1, t] + 2*G[1, (-1 + u)/u, 1, 1, t] + 
   6*G[2, 1, 1, 1, 1] + 16*G[1 - u, 0, 0, 1, t] - 49*G[1 - u, 0, 1, 1, t] + 
   G[1 - u, 0, 1, 1 - u, t] + G[1 - u, 0, 1 - u, 1, t] + 
   9*G[1 - u, 0, 1 - u, 1 - u, t] - 21*G[1 - u, 1, 0, 1, t] + 
   24*G[1 - u, 1, 1, 1, t] + 4*G[1 - u, 1, 1, 1 - u, t] + 
   4*G[1 - u, 1, 1 - u, 1, t] + 7*G[1 - u, 1 - u, 0, 1, t] + 
   11*G[1 - u, 1 - u, 1, 1, t] - 7*G[1 - u, 1 - u, 1, 1 - u, t] - 
   7*G[1 - u, 1 - u, 1 - u, 1, t] + 3*G[1 - u, 1 - u, 1 - u, 1 - u, t] - 
   4*G[1 - u, -u, 1 - u, 1 - u, t] + 2*G[-u, 0, 1, 1, t] - 
   2*G[-u, 0, 1, 1 - u, t] - 2*G[-u, 0, 1 - u, 1, t] + 
   2*G[-u, 0, 1 - u, 1 - u, t] - 2*G[-u, 1 - u, 0, 1, t] + 
   2*G[-u, 1 - u, 1, 1, t] - 2*G[-u, 1 - u, 1, 1 - u, t] - 
   2*G[-u, 1 - u, 1 - u, 1, t] + 11*G[-u, 1 - u, 1 - u, 1 - u, t] - 
   7*G[-u, -u, 1 - u, 1 - u, t] + (16*I)*Pi*Zeta[3] - 31*G[1, t]*Zeta[3] + 
   (55*G[1, u]*Zeta[3])/3 + 44*G[1 - u, t]*Zeta[3]}, 
 {-7/48, (7*G[1, t])/12 - (2*G[1, u])/3, (2*Pi^2)/9 + (I/2)*Pi*G[1, t] - 
   I*Pi*G[1, u] + (5*G[1, t]*G[1, u])/3 - (I/2)*Pi*G[1 - u, t] + 
   G[1, u]*G[1 - u, t] - (7*G[0, 1, t])/3 - G[0, 1, u] - (11*G[1, 1, t])/6 + 
   (11*G[1, 1, u])/3 - G[1, 1 - u, t]/2 - G[1 - u, 1, t]/2 + 
   G[1 - u, 1 - u, t]/2, (-1/12*I)*Pi^3 - (8*Pi^2*G[1, t])/9 + 
   (7*Pi^2*G[1, u])/9 + (4*I)*Pi*G[1, t]*G[1, u] - (5*Pi^2*G[1 - u, t])/12 + 
   ((3*I)/2)*Pi*G[1, u]*G[1 - u, t] - I*Pi*G[1, u]*G[-u, t] - 
   ((5*I)/2)*Pi*G[0, 1, t] + (25*G[1, u]*G[0, 1, t])/3 - 
   ((5*I)/2)*Pi*G[0, 1, u] + 4*G[1, t]*G[0, 1, u] - 
   (7*G[1 - u, t]*G[0, 1, u])/2 - (4*I)*Pi*G[1, 1, t] - 
   (8*G[1, u]*G[1, 1, t])/3 + ((7*I)/2)*Pi*G[1, 1, u] - 
   (38*G[1, t]*G[1, 1, u])/3 - (7*G[1 - u, t]*G[1, 1, u])/2 + 
   G[-u, t]*G[1, 1, u] + (2*I)*Pi*G[1, 1 - u, t] - 4*G[1, u]*G[1, 1 - u, t] + 
   (I/2)*Pi*G[1 - u, 1, t] + G[1, u]*G[1 - u, 1, t] + 
   ((3*I)/2)*Pi*G[1 - u, 1 - u, t] - (3*G[1, u]*G[1 - u, 1 - u, t])/2 - 
   I*Pi*G[-u, 1 - u, t] + G[1, u]*G[-u, 1 - u, t] - (35*G[0, 0, 1, t])/3 + 
   G[0, 0, 1, u]/2 + (41*G[0, 1, 1, t])/6 + (13*G[0, 1, 1, u])/2 + 
   (5*G[0, 1, 1 - u, t])/2 + (5*G[0, 1 - u, 1, t])/2 + (47*G[1, 0, 1, t])/6 + 
   (9*G[1, 0, 1, u])/2 + (10*G[1, 1, 1, t])/3 - (85*G[1, 1, 1, u])/6 + 
   4*G[1, 1, 1 - u, t] + 4*G[1, 1 - u, 1, t] - 2*G[1, 1 - u, 1 - u, t] - 
   G[1 - u, 0, 1, t] + (5*G[1 - u, 1, 1, t])/2 - G[1 - u, 1, 1 - u, t]/2 - 
   G[1 - u, 1 - u, 1, t]/2 - (3*G[1 - u, 1 - u, 1 - u, t])/2 + 
   G[-u, 1 - u, 1 - u, t] + (155*Zeta[3])/12, 
  (91*Pi^4)/90 + (I/3)*Pi^3*G[-1, (-1 + a1)/(1 + a1)] - 
   (I/3)*Pi^3*G[1, (-1 + a1)/(1 + a1)] + ((4*I)/3)*Pi^3*G[-1 + a1, a2] - 
   (14*Pi^2*G[1, (-1 + a1)/(1 + a1)]*G[-1 + a1, a2])/9 + 
   (5*Pi^2*G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, a2])/3 + 
   (I/3)*Pi^3*G[2*a1, a2] - (I/3)*Pi^3*G[1 + a1, a2] - 
   5*Pi^2*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, a2] + 
   (I/2)*Pi^3*G[(1 + a1)^2/2, a2] - (13*Pi^2*G[1, (-1 + a1)/(1 + a1)]*
     G[(1 + a1)^2/2, a2])/9 + (20*Pi^2*G[0, 1, (-1 + a1)/(1 + a1)])/9 - 
   (3*I)*Pi*G[-1 + a1, a2]*G[0, 1, (-1 + a1)/(1 + a1)] - 
   (4*I)*Pi*G[-1/2*(-1 + a1)^2, a2]*G[0, 1, (-1 + a1)/(1 + a1)] - 
   (4*I)*Pi*G[2*a1, a2]*G[0, 1, (-1 + a1)/(1 + a1)] + 
   (9*I)*Pi*G[1 + a1, a2]*G[0, 1, (-1 + a1)/(1 + a1)] + 
   (8*I)*Pi*G[(1 + a1)^2/2, a2]*G[0, 1, (-1 + a1)/(1 + a1)] + 
   Pi^2*G[0, -1 + a1, a2] + ((15*I)/2)*Pi*G[1, (-1 + a1)/(1 + a1)]*
    G[0, -1 + a1, a2] + G[0, 1, (-1 + a1)/(1 + a1)]*G[0, -1 + a1, a2] + 
   (I/2)*Pi*G[1, (-1 + a1)/(1 + a1)]*G[0, -1/2*(-1 + a1)^2, a2] + 
   (5*Pi^2*G[0, 1 + a1, a2])/6 + ((9*I)/2)*Pi*G[1, (-1 + a1)/(1 + a1)]*
    G[0, 1 + a1, a2] - 9*G[0, 1, (-1 + a1)/(1 + a1)]*G[0, 1 + a1, a2] + 
   (7*Pi^2*G[0, (1 + a1)^2/2, a2])/12 + (4*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*
    G[0, (1 + a1)^2/2, a2] + 4*G[0, 1, (-1 + a1)/(1 + a1)]*
    G[0, (1 + a1)^2/2, a2] - (Pi^2*G[0, (1 + a1)^3/(3 + a1^2), a2])/3 + 
   2*G[0, 1, (-1 + a1)/(1 + a1)]*G[0, (1 + a1)^3/(3 + a1^2), a2] + 
   (47*Pi^2*G[1, 1, (-1 + a1)/(1 + a1)])/9 - ((3*I)/2)*Pi*G[-1 + a1, a2]*
    G[1, 1, (-1 + a1)/(1 + a1)] + (5*I)*Pi*G[-1/2*(-1 + a1)^2, a2]*
    G[1, 1, (-1 + a1)/(1 + a1)] - ((29*I)/2)*Pi*G[1 + a1, a2]*
    G[1, 1, (-1 + a1)/(1 + a1)] - (8*I)*Pi*G[(1 + a1)^2/2, a2]*
    G[1, 1, (-1 + a1)/(1 + a1)] - 
   (7*G[0, -1 + a1, a2]*G[1, 1, (-1 + a1)/(1 + a1)])/2 - 
   (G[0, -1/2*(-1 + a1)^2, a2]*G[1, 1, (-1 + a1)/(1 + a1)])/2 + 
   (11*G[0, 1 + a1, a2]*G[1, 1, (-1 + a1)/(1 + a1)])/2 - 
   6*G[0, (1 + a1)^2/2, a2]*G[1, 1, (-1 + a1)/(1 + a1)] - 
   2*G[0, (1 + a1)^3/(3 + a1^2), a2]*G[1, 1, (-1 + a1)/(1 + a1)] + 
   (Pi^2*G[2, 1, 1])/2 - (22*Pi^2*G[-1 + a1, -1 + a1, a2])/9 - 
   ((7*I)/2)*Pi*G[1, (-1 + a1)/(1 + a1)]*G[-1 + a1, -1 + a1, a2] - 
   (4*G[0, 1, (-1 + a1)/(1 + a1)]*G[-1 + a1, -1 + a1, a2])/3 + 
   (85*G[1, 1, (-1 + a1)/(1 + a1)]*G[-1 + a1, -1 + a1, a2])/6 - 
   I*Pi*G[1, (-1 + a1)/(1 + a1)]*G[-1 + a1, -1/2*(-1 + a1)^2, a2] + 
   G[1, 1, (-1 + a1)/(1 + a1)]*G[-1 + a1, -1/2*(-1 + a1)^2, a2] + 
   2*Pi^2*G[-1 + a1, 1 + a1, a2] + (2*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, 1 + a1, a2] + 2*G[0, 1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, 1 + a1, a2] - 2*G[1, 1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, 1 + a1, a2] - (13*Pi^2*G[-1 + a1, (1 + a1)^2/2, a2])/9 + 
   (4*G[0, 1, (-1 + a1)/(1 + a1)]*G[-1 + a1, (1 + a1)^2/2, a2])/3 - 
   (8*G[1, 1, (-1 + a1)/(1 + a1)]*G[-1 + a1, (1 + a1)^2/2, a2])/3 + 
   (5*Pi^2*G[-1/2*(-1 + a1)^2, -1 + a1, a2])/3 + 
   (5*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, -1 + a1, a2] + 
   2*G[0, 1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, -1 + a1, a2] - 
   5*G[1, 1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, -1 + a1, a2] - 
   (4*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, -1/2*(-1 + a1)^2, 
     a2] + 4*G[1, 1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, 
     -1/2*(-1 + a1)^2, a2] + Pi^2*G[2*a1, -1 + a1, a2] + 
   ((15*I)/2)*Pi*G[1, (-1 + a1)/(1 + a1)]*G[2*a1, -1 + a1, a2] + 
   G[0, 1, (-1 + a1)/(1 + a1)]*G[2*a1, -1 + a1, a2] - 
   (7*G[1, 1, (-1 + a1)/(1 + a1)]*G[2*a1, -1 + a1, a2])/2 + 
   (I/2)*Pi*G[1, (-1 + a1)/(1 + a1)]*G[2*a1, -1/2*(-1 + a1)^2, a2] - 
   (G[1, 1, (-1 + a1)/(1 + a1)]*G[2*a1, -1/2*(-1 + a1)^2, a2])/2 + 
   (5*Pi^2*G[2*a1, 1 + a1, a2])/6 + ((9*I)/2)*Pi*G[1, (-1 + a1)/(1 + a1)]*
    G[2*a1, 1 + a1, a2] - 9*G[0, 1, (-1 + a1)/(1 + a1)]*G[2*a1, 1 + a1, a2] + 
   (11*G[1, 1, (-1 + a1)/(1 + a1)]*G[2*a1, 1 + a1, a2])/2 + 
   (7*Pi^2*G[2*a1, (1 + a1)^2/2, a2])/12 + (4*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*
    G[2*a1, (1 + a1)^2/2, a2] + 4*G[0, 1, (-1 + a1)/(1 + a1)]*
    G[2*a1, (1 + a1)^2/2, a2] - 6*G[1, 1, (-1 + a1)/(1 + a1)]*
    G[2*a1, (1 + a1)^2/2, a2] - (Pi^2*G[2*a1, (1 + a1)^3/(3 + a1^2), a2])/3 + 
   2*G[0, 1, (-1 + a1)/(1 + a1)]*G[2*a1, (1 + a1)^3/(3 + a1^2), a2] - 
   2*G[1, 1, (-1 + a1)/(1 + a1)]*G[2*a1, (1 + a1)^3/(3 + a1^2), a2] + 
   (41*Pi^2*G[1 + a1, -1 + a1, a2])/9 + ((13*I)/2)*Pi*
    G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, -1 + a1, a2] - 
   (19*G[0, 1, (-1 + a1)/(1 + a1)]*G[1 + a1, -1 + a1, a2])/2 - 
   (G[1, 1, (-1 + a1)/(1 + a1)]*G[1 + a1, -1 + a1, a2])/2 - 
   (29*Pi^2*G[1 + a1, 1 + a1, a2])/9 + (3*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*
    G[1 + a1, 1 + a1, a2] - (45*G[0, 1, (-1 + a1)/(1 + a1)]*
     G[1 + a1, 1 + a1, a2])/2 - 17*G[1, 1, (-1 + a1)/(1 + a1)]*
    G[1 + a1, 1 + a1, a2] + (115*Pi^2*G[1 + a1, (1 + a1)^2/2, a2])/18 + 
   28*G[0, 1, (-1 + a1)/(1 + a1)]*G[1 + a1, (1 + a1)^2/2, a2] - 
   28*G[1, 1, (-1 + a1)/(1 + a1)]*G[1 + a1, (1 + a1)^2/2, a2] - 
   (13*Pi^2*G[(1 + a1)^2/2, -1 + a1, a2])/9 + 
   (4*G[0, 1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, -1 + a1, a2])/3 - 
   (8*G[1, 1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, -1 + a1, a2])/3 + 
   (80*Pi^2*G[(1 + a1)^2/2, 1 + a1, a2])/9 + 
   (8*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, 1 + a1, a2] + 
   44*G[0, 1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, 1 + a1, a2] - 
   28*G[1, 1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, 1 + a1, a2] - 
   (49*Pi^2*G[(1 + a1)^2/2, (1 + a1)^2/2, a2])/9 - 
   (8*I)*Pi*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, (1 + a1)^2/2, a2] - 
   (88*G[0, 1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, (1 + a1)^2/2, a2])/3 + 
   (104*G[1, 1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, (1 + a1)^2/2, a2])/3 + 
   (2*Pi^2*G[(1 + a1)^2/2, (1 + a1)^3/(3 + a1^2), a2])/3 - 
   4*G[0, 1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, (1 + a1)^3/(3 + a1^2), a2] + 
   4*G[1, 1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, (1 + a1)^3/(3 + a1^2), a2] - 
   (4*I)*Pi*G[-1, 0, 1, (-1 + a1)/(1 + a1)] - 
   (17*I)*Pi*G[0, 0, 1, (-1 + a1)/(1 + a1)] - 
   (20*G[-1 + a1, a2]*G[0, 0, 1, (-1 + a1)/(1 + a1)])/3 - 
   4*G[2*a1, a2]*G[0, 0, 1, (-1 + a1)/(1 + a1)] - 
   (43*G[1 + a1, a2]*G[0, 0, 1, (-1 + a1)/(1 + a1)])/2 + 
   (68*G[(1 + a1)^2/2, a2]*G[0, 0, 1, (-1 + a1)/(1 + a1)])/3 - 
   ((7*I)/2)*Pi*G[0, 0, -1 + a1, a2] + 
   (G[1, (-1 + a1)/(1 + a1)]*G[0, 0, -1 + a1, a2])/2 + 
   (I/2)*Pi*G[0, 0, 1 + a1, a2] - (G[1, (-1 + a1)/(1 + a1)]*
     G[0, 0, 1 + a1, a2])/2 - (2*I)*Pi*G[0, 0, (1 + a1)^2/2, a2] + 
   (G[1, (-1 + a1)/(1 + a1)]*G[0, 0, (1 + a1)^2/2, a2])/2 + 
   ((39*I)/2)*Pi*G[0, 1, 1, (-1 + a1)/(1 + a1)] + 
   (49*G[-1 + a1, a2]*G[0, 1, 1, (-1 + a1)/(1 + a1)])/3 + 
   4*G[-1/2*(-1 + a1)^2, a2]*G[0, 1, 1, (-1 + a1)/(1 + a1)] + 
   8*G[2*a1, a2]*G[0, 1, 1, (-1 + a1)/(1 + a1)] + 
   13*G[1 + a1, a2]*G[0, 1, 1, (-1 + a1)/(1 + a1)] - 
   (148*G[(1 + a1)^2/2, a2]*G[0, 1, 1, (-1 + a1)/(1 + a1)])/3 + 
   ((7*I)/2)*Pi*G[0, -1 + a1, -1 + a1, a2] - 
   (9*G[1, (-1 + a1)/(1 + a1)]*G[0, -1 + a1, -1 + a1, a2])/2 - 
   (4*I)*Pi*G[0, -1 + a1, 1 + a1, a2] - 7*G[1, (-1 + a1)/(1 + a1)]*
    G[0, -1 + a1, 1 + a1, a2] + 2*G[1, (-1 + a1)/(1 + a1)]*
    G[0, -1 + a1, (1 + a1)^2/2, a2] + 
   (I/2)*Pi*G[0, -1/2*(-1 + a1)^2, -1 + a1, a2] - 
   (G[1, (-1 + a1)/(1 + a1)]*G[0, -1/2*(-1 + a1)^2, -1 + a1, a2])/2 - 
   ((3*I)/2)*Pi*G[0, 2*a1, -1 + a1, a2] + 
   (G[1, (-1 + a1)/(1 + a1)]*G[0, 2*a1, -1 + a1, a2])/2 + 
   ((5*I)/2)*Pi*G[0, 2*a1, 1 + a1, a2] - 
   (G[1, (-1 + a1)/(1 + a1)]*G[0, 2*a1, 1 + a1, a2])/2 - 
   (2*I)*Pi*G[0, 2*a1, (1 + a1)^2/2, a2] + 
   (G[1, (-1 + a1)/(1 + a1)]*G[0, 2*a1, (1 + a1)^2/2, a2])/2 - 
   ((5*I)/2)*Pi*G[0, 1 + a1, -1 + a1, a2] - 
   (21*G[1, (-1 + a1)/(1 + a1)]*G[0, 1 + a1, -1 + a1, a2])/2 + 
   I*Pi*G[0, 1 + a1, 1 + a1, a2] - 4*G[1, (-1 + a1)/(1 + a1)]*
    G[0, 1 + a1, 1 + a1, a2] - (4*I)*Pi*G[0, 1 + a1, (1 + a1)^2/2, a2] + 
   3*G[1, (-1 + a1)/(1 + a1)]*G[0, 1 + a1, (1 + a1)^2/2, a2] + 
   2*G[1, (-1 + a1)/(1 + a1)]*G[0, (1 + a1)^2/2, -1 + a1, a2] - 
   (4*I)*Pi*G[0, (1 + a1)^2/2, 1 + a1, a2] - 4*G[1, (-1 + a1)/(1 + a1)]*
    G[0, (1 + a1)^2/2, 1 + a1, a2] + 2*G[1, (-1 + a1)/(1 + a1)]*
    G[0, (1 + a1)^2/2, (1 + a1)^2/2, a2] + 2*G[1, (-1 + a1)/(1 + a1)]*
    G[0, (1 + a1)^3/(3 + a1^2), 1 + a1, a2] - 2*G[1, (-1 + a1)/(1 + a1)]*
    G[0, (1 + a1)^3/(3 + a1^2), (1 + a1)^2/2, a2] + 
   (10*I)*Pi*G[1, 0, 1, (-1 + a1)/(1 + a1)] + 
   (22*G[-1 + a1, a2]*G[1, 0, 1, (-1 + a1)/(1 + a1)])/3 + 
   2*G[-1/2*(-1 + a1)^2, a2]*G[1, 0, 1, (-1 + a1)/(1 + a1)] - 
   (52*G[(1 + a1)^2/2, a2]*G[1, 0, 1, (-1 + a1)/(1 + a1)])/3 - 
   (55*G[-1 + a1, a2]*G[1, 1, 1, (-1 + a1)/(1 + a1)])/6 - 
   5*G[-1/2*(-1 + a1)^2, a2]*G[1, 1, 1, (-1 + a1)/(1 + a1)] + 
   (93*G[1 + a1, a2]*G[1, 1, 1, (-1 + a1)/(1 + a1)])/2 + 
   (128*G[(1 + a1)^2/2, a2]*G[1, 1, 1, (-1 + a1)/(1 + a1)])/3 + 
   (4*I)*Pi*G[-1 + a1, 0, -1 + a1, a2] - 2*G[1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, 0, -1 + a1, a2] - (12*I)*Pi*G[-1 + a1, 0, 1 + a1, a2] + 
   2*G[1, (-1 + a1)/(1 + a1)]*G[-1 + a1, 0, 1 + a1, a2] + 
   (8*I)*Pi*G[-1 + a1, 0, (1 + a1)^2/2, a2] - 2*G[1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, 0, (1 + a1)^2/2, a2] - ((11*I)/2)*Pi*
    G[-1 + a1, -1 + a1, -1 + a1, a2] + 
   (53*G[1, (-1 + a1)/(1 + a1)]*G[-1 + a1, -1 + a1, -1 + a1, a2])/6 + 
   (14*I)*Pi*G[-1 + a1, -1 + a1, 1 + a1, a2] - 16*G[1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, -1 + a1, 1 + a1, a2] - 
   (8*I)*Pi*G[-1 + a1, -1 + a1, (1 + a1)^2/2, a2] + 
   (20*G[1, (-1 + a1)/(1 + a1)]*G[-1 + a1, -1 + a1, (1 + a1)^2/2, a2])/3 - 
   I*Pi*G[-1 + a1, -1/2*(-1 + a1)^2, -1 + a1, a2] + 
   G[1, (-1 + a1)/(1 + a1)]*G[-1 + a1, -1/2*(-1 + a1)^2, -1 + a1, a2] + 
   (4*I)*Pi*G[-1 + a1, 2*a1, -1 + a1, a2] - 2*G[1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, 2*a1, -1 + a1, a2] - (12*I)*Pi*G[-1 + a1, 2*a1, 1 + a1, a2] + 
   2*G[1, (-1 + a1)/(1 + a1)]*G[-1 + a1, 2*a1, 1 + a1, a2] + 
   (8*I)*Pi*G[-1 + a1, 2*a1, (1 + a1)^2/2, a2] - 2*G[1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, 2*a1, (1 + a1)^2/2, a2] + 
   (4*I)*Pi*G[-1 + a1, 1 + a1, -1 + a1, a2] - 4*G[1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, 1 + a1, -1 + a1, a2] + 
   (2*I)*Pi*G[-1 + a1, 1 + a1, 1 + a1, a2] + 2*G[1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, 1 + a1, 1 + a1, a2] - 4*G[1, (-1 + a1)/(1 + a1)]*
    G[-1 + a1, 1 + a1, (1 + a1)^2/2, a2] - 
   (8*I)*Pi*G[-1 + a1, (1 + a1)^2/2, -1 + a1, a2] + 
   (20*G[1, (-1 + a1)/(1 + a1)]*G[-1 + a1, (1 + a1)^2/2, -1 + a1, a2])/3 + 
   (8*I)*Pi*G[-1 + a1, (1 + a1)^2/2, 1 + a1, a2] - 
   4*G[1, (-1 + a1)/(1 + a1)]*G[-1 + a1, (1 + a1)^2/2, 1 + a1, a2] - 
   (8*I)*Pi*G[-1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] + 
   (16*G[1, (-1 + a1)/(1 + a1)]*G[-1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, a2])/
    3 - 2*G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, 0, -1 + a1, a2] - 
   (4*I)*Pi*G[-1/2*(-1 + a1)^2, 0, 1 + a1, a2] + 2*G[1, (-1 + a1)/(1 + a1)]*
    G[-1/2*(-1 + a1)^2, 0, 1 + a1, a2] + 
   (2*I)*Pi*G[-1/2*(-1 + a1)^2, 0, (1 + a1)^2/2, a2] - 
   2*G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, 0, (1 + a1)^2/2, a2] + 
   (9*I)*Pi*G[-1/2*(-1 + a1)^2, -1 + a1, -1 + a1, a2] - 
   3*G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, -1 + a1, -1 + a1, a2] + 
   (4*I)*Pi*G[-1/2*(-1 + a1)^2, -1 + a1, 1 + a1, a2] - 
   2*G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, -1 + a1, 1 + a1, a2] - 
   (4*I)*Pi*G[-1/2*(-1 + a1)^2, -1/2*(-1 + a1)^2, -1 + a1, a2] + 
   4*G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, -1/2*(-1 + a1)^2, -1 + a1, 
     a2] - 2*G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, 2*a1, -1 + a1, 
     a2] - (4*I)*Pi*G[-1/2*(-1 + a1)^2, 2*a1, 1 + a1, a2] + 
   2*G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, 2*a1, 1 + a1, a2] + 
   (2*I)*Pi*G[-1/2*(-1 + a1)^2, 2*a1, (1 + a1)^2/2, a2] - 
   2*G[1, (-1 + a1)/(1 + a1)]*G[-1/2*(-1 + a1)^2, 2*a1, (1 + a1)^2/2, a2] - 
   ((3*I)/2)*Pi*G[2*a1, 0, -1 + a1, a2] + 
   (G[1, (-1 + a1)/(1 + a1)]*G[2*a1, 0, -1 + a1, a2])/2 + 
   ((5*I)/2)*Pi*G[2*a1, 0, 1 + a1, a2] - 
   (G[1, (-1 + a1)/(1 + a1)]*G[2*a1, 0, 1 + a1, a2])/2 - 
   (2*I)*Pi*G[2*a1, 0, (1 + a1)^2/2, a2] + 
   (G[1, (-1 + a1)/(1 + a1)]*G[2*a1, 0, (1 + a1)^2/2, a2])/2 + 
   ((7*I)/2)*Pi*G[2*a1, -1 + a1, -1 + a1, a2] - 
   (9*G[1, (-1 + a1)/(1 + a1)]*G[2*a1, -1 + a1, -1 + a1, a2])/2 - 
   (4*I)*Pi*G[2*a1, -1 + a1, 1 + a1, a2] - 7*G[1, (-1 + a1)/(1 + a1)]*
    G[2*a1, -1 + a1, 1 + a1, a2] + 2*G[1, (-1 + a1)/(1 + a1)]*
    G[2*a1, -1 + a1, (1 + a1)^2/2, a2] + 
   (I/2)*Pi*G[2*a1, -1/2*(-1 + a1)^2, -1 + a1, a2] - 
   (G[1, (-1 + a1)/(1 + a1)]*G[2*a1, -1/2*(-1 + a1)^2, -1 + a1, a2])/2 - 
   ((7*I)/2)*Pi*G[2*a1, 2*a1, -1 + a1, a2] + 
   (G[1, (-1 + a1)/(1 + a1)]*G[2*a1, 2*a1, -1 + a1, a2])/2 + 
   (I/2)*Pi*G[2*a1, 2*a1, 1 + a1, a2] - 
   (G[1, (-1 + a1)/(1 + a1)]*G[2*a1, 2*a1, 1 + a1, a2])/2 - 
   (2*I)*Pi*G[2*a1, 2*a1, (1 + a1)^2/2, a2] + 
   (G[1, (-1 + a1)/(1 + a1)]*G[2*a1, 2*a1, (1 + a1)^2/2, a2])/2 - 
   ((5*I)/2)*Pi*G[2*a1, 1 + a1, -1 + a1, a2] - 
   (21*G[1, (-1 + a1)/(1 + a1)]*G[2*a1, 1 + a1, -1 + a1, a2])/2 + 
   I*Pi*G[2*a1, 1 + a1, 1 + a1, a2] - 4*G[1, (-1 + a1)/(1 + a1)]*
    G[2*a1, 1 + a1, 1 + a1, a2] - (4*I)*Pi*G[2*a1, 1 + a1, (1 + a1)^2/2, 
     a2] + 3*G[1, (-1 + a1)/(1 + a1)]*G[2*a1, 1 + a1, (1 + a1)^2/2, a2] + 
   2*G[1, (-1 + a1)/(1 + a1)]*G[2*a1, (1 + a1)^2/2, -1 + a1, a2] - 
   (4*I)*Pi*G[2*a1, (1 + a1)^2/2, 1 + a1, a2] - 4*G[1, (-1 + a1)/(1 + a1)]*
    G[2*a1, (1 + a1)^2/2, 1 + a1, a2] + 2*G[1, (-1 + a1)/(1 + a1)]*
    G[2*a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] + 2*G[1, (-1 + a1)/(1 + a1)]*
    G[2*a1, (1 + a1)^3/(3 + a1^2), 1 + a1, a2] - 2*G[1, (-1 + a1)/(1 + a1)]*
    G[2*a1, (1 + a1)^3/(3 + a1^2), (1 + a1)^2/2, a2] - 
   (17*I)*Pi*G[1 + a1, 0, -1 + a1, a2] + 17*G[1, (-1 + a1)/(1 + a1)]*
    G[1 + a1, 0, -1 + a1, a2] - (5*I)*Pi*G[1 + a1, 0, 1 + a1, a2] - 
   17*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, 0, 1 + a1, a2] - 
   (6*I)*Pi*G[1 + a1, 0, (1 + a1)^2/2, a2] + 17*G[1, (-1 + a1)/(1 + a1)]*
    G[1 + a1, 0, (1 + a1)^2/2, a2] + ((49*I)/2)*Pi*
    G[1 + a1, -1 + a1, -1 + a1, a2] - 32*G[1, (-1 + a1)/(1 + a1)]*
    G[1 + a1, -1 + a1, -1 + a1, a2] - (14*I)*Pi*G[1 + a1, -1 + a1, 1 + a1, 
     a2] + (39*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, -1 + a1, 1 + a1, a2])/2 + 
   (16*I)*Pi*G[1 + a1, -1 + a1, (1 + a1)^2/2, a2] - 
   16*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, -1 + a1, (1 + a1)^2/2, a2] - 
   (17*I)*Pi*G[1 + a1, 2*a1, -1 + a1, a2] + 17*G[1, (-1 + a1)/(1 + a1)]*
    G[1 + a1, 2*a1, -1 + a1, a2] - (5*I)*Pi*G[1 + a1, 2*a1, 1 + a1, a2] - 
   17*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, 2*a1, 1 + a1, a2] - 
   (6*I)*Pi*G[1 + a1, 2*a1, (1 + a1)^2/2, a2] + 17*G[1, (-1 + a1)/(1 + a1)]*
    G[1 + a1, 2*a1, (1 + a1)^2/2, a2] - 
   (5*I)*Pi*G[1 + a1, 1 + a1, -1 + a1, a2] + 
   (17*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, 1 + a1, -1 + a1, a2])/2 + 
   (5*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, 1 + a1, 1 + a1, a2])/2 - 
   (4*I)*Pi*G[1 + a1, 1 + a1, (1 + a1)^2/2, a2] + 
   34*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, 1 + a1, (1 + a1)^2/2, a2] + 
   (16*I)*Pi*G[1 + a1, (1 + a1)^2/2, -1 + a1, a2] - 
   16*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, (1 + a1)^2/2, -1 + a1, a2] - 
   (16*I)*Pi*G[1 + a1, (1 + a1)^2/2, 1 + a1, a2] + 
   44*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, (1 + a1)^2/2, 1 + a1, a2] + 
   (16*I)*Pi*G[1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] - 
   44*G[1, (-1 + a1)/(1 + a1)]*G[1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] + 
   (4*I)*Pi*G[(1 + a1)^2/2, 0, -1 + a1, a2] - 12*G[1, (-1 + a1)/(1 + a1)]*
    G[(1 + a1)^2/2, 0, -1 + a1, a2] - (10*I)*Pi*G[(1 + a1)^2/2, 0, 1 + a1, 
     a2] + 12*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, 0, 1 + a1, a2] + 
   (7*I)*Pi*G[(1 + a1)^2/2, 0, (1 + a1)^2/2, a2] - 
   12*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, 0, (1 + a1)^2/2, a2] - 
   (8*I)*Pi*G[(1 + a1)^2/2, -1 + a1, -1 + a1, a2] + 
   (20*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, -1 + a1, -1 + a1, a2])/3 + 
   (8*I)*Pi*G[(1 + a1)^2/2, -1 + a1, 1 + a1, a2] - 
   4*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, -1 + a1, 1 + a1, a2] - 
   (8*I)*Pi*G[(1 + a1)^2/2, -1 + a1, (1 + a1)^2/2, a2] + 
   (16*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, -1 + a1, (1 + a1)^2/2, a2])/
    3 + (4*I)*Pi*G[(1 + a1)^2/2, 2*a1, -1 + a1, a2] - 
   12*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, 2*a1, -1 + a1, a2] - 
   (10*I)*Pi*G[(1 + a1)^2/2, 2*a1, 1 + a1, a2] + 12*G[1, (-1 + a1)/(1 + a1)]*
    G[(1 + a1)^2/2, 2*a1, 1 + a1, a2] + 
   (7*I)*Pi*G[(1 + a1)^2/2, 2*a1, (1 + a1)^2/2, a2] - 
   12*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, 2*a1, (1 + a1)^2/2, a2] + 
   (12*I)*Pi*G[(1 + a1)^2/2, 1 + a1, -1 + a1, a2] - 
   (8*I)*Pi*G[(1 + a1)^2/2, 1 + a1, 1 + a1, a2] + 
   12*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, 1 + a1, 1 + a1, a2] + 
   (6*I)*Pi*G[(1 + a1)^2/2, 1 + a1, (1 + a1)^2/2, a2] - 
   36*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, 1 + a1, (1 + a1)^2/2, a2] - 
   (8*I)*Pi*G[(1 + a1)^2/2, (1 + a1)^2/2, -1 + a1, a2] + 
   (16*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, (1 + a1)^2/2, -1 + a1, a2])/
    3 + (16*I)*Pi*G[(1 + a1)^2/2, (1 + a1)^2/2, 1 + a1, a2] - 
   24*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, (1 + a1)^2/2, 1 + a1, a2] - 
   (8*I)*Pi*G[(1 + a1)^2/2, (1 + a1)^2/2, (1 + a1)^2/2, a2] + 
   (80*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, (1 + a1)^2/2, (1 + a1)^2/2, 
      a2])/3 - 4*G[1, (-1 + a1)/(1 + a1)]*G[(1 + a1)^2/2, 
     (1 + a1)^3/(3 + a1^2), 1 + a1, a2] + 4*G[1, (-1 + a1)/(1 + a1)]*
    G[(1 + a1)^2/2, (1 + a1)^3/(3 + a1^2), (1 + a1)^2/2, a2] - 
   4*G[-1, 0, 0, 1, (-1 + a1)/(1 + a1)] + 
   8*G[-1, 0, 1, 1, (-1 + a1)/(1 + a1)] - 
   (103*G[0, 0, 0, 1, (-1 + a1)/(1 + a1)])/3 - (3*G[0, 0, 0, -1 + a1, a2])/
    2 + (3*G[0, 0, 0, 1 + a1, a2])/2 - (3*G[0, 0, 0, (1 + a1)^2/2, a2])/2 + 
   (185*G[0, 0, 1, 1, (-1 + a1)/(1 + a1)])/3 + 
   (3*G[0, 0, -1 + a1, -1 + a1, a2])/2 + 5*G[0, 0, -1 + a1, 1 + a1, a2] - 
   2*G[0, 0, -1 + a1, (1 + a1)^2/2, a2] - (3*G[0, 0, 2*a1, -1 + a1, a2])/2 + 
   (3*G[0, 0, 2*a1, 1 + a1, a2])/2 - (3*G[0, 0, 2*a1, (1 + a1)^2/2, a2])/2 + 
   (13*G[0, 0, 1 + a1, -1 + a1, a2])/2 - 7*G[0, 0, 1 + a1, 1 + a1, a2] + 
   7*G[0, 0, 1 + a1, (1 + a1)^2/2, a2] - 
   2*G[0, 0, (1 + a1)^2/2, -1 + a1, a2] + 
   (11*G[0, 0, (1 + a1)^2/2, 1 + a1, a2])/2 - 
   4*G[0, 0, (1 + a1)^2/2, (1 + a1)^2/2, a2] + 
   (110*G[0, 1, 0, 1, (-1 + a1)/(1 + a1)])/3 - 
   (341*G[0, 1, 1, 1, (-1 + a1)/(1 + a1)])/6 + 
   8*G[0, -1 + a1, 0, -1 + a1, a2] - 8*G[0, -1 + a1, 0, 1 + a1, a2] + 
   8*G[0, -1 + a1, 0, (1 + a1)^2/2, a2] - 
   (39*G[0, -1 + a1, -1 + a1, -1 + a1, a2])/2 + 
   17*G[0, -1 + a1, -1 + a1, 1 + a1, a2] - 
   16*G[0, -1 + a1, -1 + a1, (1 + a1)^2/2, a2] + 
   8*G[0, -1 + a1, 2*a1, -1 + a1, a2] - 8*G[0, -1 + a1, 2*a1, 1 + a1, a2] + 
   8*G[0, -1 + a1, 2*a1, (1 + a1)^2/2, a2] + 
   10*G[0, -1 + a1, 1 + a1, -1 + a1, a2] + 
   5*G[0, -1 + a1, 1 + a1, 1 + a1, a2] + 
   6*G[0, -1 + a1, 1 + a1, (1 + a1)^2/2, a2] - 
   16*G[0, -1 + a1, (1 + a1)^2/2, -1 + a1, a2] + 
   14*G[0, -1 + a1, (1 + a1)^2/2, 1 + a1, a2] - 
   16*G[0, -1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] - 
   G[0, -1/2*(-1 + a1)^2, -1 + a1, -1 + a1, a2]/2 - 
   (3*G[0, 2*a1, 0, -1 + a1, a2])/2 + (3*G[0, 2*a1, 0, 1 + a1, a2])/2 - 
   (3*G[0, 2*a1, 0, (1 + a1)^2/2, a2])/2 - G[0, 2*a1, -1 + a1, -1 + a1, a2]/
    2 + 3*G[0, 2*a1, -1 + a1, 1 + a1, a2] - 
   2*G[0, 2*a1, -1 + a1, (1 + a1)^2/2, a2] - 
   (3*G[0, 2*a1, 2*a1, -1 + a1, a2])/2 + (3*G[0, 2*a1, 2*a1, 1 + a1, a2])/2 - 
   (3*G[0, 2*a1, 2*a1, (1 + a1)^2/2, a2])/2 + 
   (9*G[0, 2*a1, 1 + a1, -1 + a1, a2])/2 - 9*G[0, 2*a1, 1 + a1, 1 + a1, a2] + 
   7*G[0, 2*a1, 1 + a1, (1 + a1)^2/2, a2] - 
   2*G[0, 2*a1, (1 + a1)^2/2, -1 + a1, a2] + 
   (11*G[0, 2*a1, (1 + a1)^2/2, 1 + a1, a2])/2 - 
   4*G[0, 2*a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] - 
   8*G[0, 1 + a1, 0, -1 + a1, a2] + 8*G[0, 1 + a1, 0, 1 + a1, a2] - 
   8*G[0, 1 + a1, 0, (1 + a1)^2/2, a2] + 
   (45*G[0, 1 + a1, -1 + a1, -1 + a1, a2])/2 - 
   7*G[0, 1 + a1, -1 + a1, 1 + a1, a2] + 
   20*G[0, 1 + a1, -1 + a1, (1 + a1)^2/2, a2] - 
   8*G[0, 1 + a1, 2*a1, -1 + a1, a2] + 8*G[0, 1 + a1, 2*a1, 1 + a1, a2] - 
   8*G[0, 1 + a1, 2*a1, (1 + a1)^2/2, a2] - 
   8*G[0, 1 + a1, 1 + a1, -1 + a1, a2] + 
   10*G[0, 1 + a1, 1 + a1, 1 + a1, a2] - 
   7*G[0, 1 + a1, 1 + a1, (1 + a1)^2/2, a2] + 
   20*G[0, 1 + a1, (1 + a1)^2/2, -1 + a1, a2] - 
   15*G[0, 1 + a1, (1 + a1)^2/2, 1 + a1, a2] + 
   16*G[0, 1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] + 
   (23*G[0, (1 + a1)^2/2, 0, -1 + a1, a2])/2 - 
   (23*G[0, (1 + a1)^2/2, 0, 1 + a1, a2])/2 + 
   (23*G[0, (1 + a1)^2/2, 0, (1 + a1)^2/2, a2])/2 - 
   16*G[0, (1 + a1)^2/2, -1 + a1, -1 + a1, a2] + 
   14*G[0, (1 + a1)^2/2, -1 + a1, 1 + a1, a2] - 
   16*G[0, (1 + a1)^2/2, -1 + a1, (1 + a1)^2/2, a2] + 
   (23*G[0, (1 + a1)^2/2, 2*a1, -1 + a1, a2])/2 - 
   (23*G[0, (1 + a1)^2/2, 2*a1, 1 + a1, a2])/2 + 
   (23*G[0, (1 + a1)^2/2, 2*a1, (1 + a1)^2/2, a2])/2 + 
   (13*G[0, (1 + a1)^2/2, 1 + a1, -1 + a1, a2])/2 + 
   (11*G[0, (1 + a1)^2/2, 1 + a1, 1 + a1, a2])/2 + 
   (5*G[0, (1 + a1)^2/2, 1 + a1, (1 + a1)^2/2, a2])/2 - 
   16*G[0, (1 + a1)^2/2, (1 + a1)^2/2, -1 + a1, a2] + 
   14*G[0, (1 + a1)^2/2, (1 + a1)^2/2, 1 + a1, a2] - 
   16*G[0, (1 + a1)^2/2, (1 + a1)^2/2, (1 + a1)^2/2, a2] - 
   2*G[0, (1 + a1)^3/(3 + a1^2), 0, -1 + a1, a2] + 
   2*G[0, (1 + a1)^3/(3 + a1^2), 0, 1 + a1, a2] - 
   2*G[0, (1 + a1)^3/(3 + a1^2), 0, (1 + a1)^2/2, a2] - 
   2*G[0, (1 + a1)^3/(3 + a1^2), 2*a1, -1 + a1, a2] + 
   2*G[0, (1 + a1)^3/(3 + a1^2), 2*a1, 1 + a1, a2] - 
   2*G[0, (1 + a1)^3/(3 + a1^2), 2*a1, (1 + a1)^2/2, a2] + 
   4*G[0, (1 + a1)^3/(3 + a1^2), 1 + a1, -1 + a1, a2] - 
   6*G[0, (1 + a1)^3/(3 + a1^2), 1 + a1, 1 + a1, a2] + 
   4*G[0, (1 + a1)^3/(3 + a1^2), 1 + a1, (1 + a1)^2/2, a2] + 
   2*G[0, (1 + a1)^3/(3 + a1^2), (1 + a1)^2/2, 1 + a1, a2] + 
   (301*G[1, 0, 0, 1, (-1 + a1)/(1 + a1)])/6 - 
   (112*G[1, 0, 1, 1, (-1 + a1)/(1 + a1)])/3 - 
   (82*G[1, 1, 0, 1, (-1 + a1)/(1 + a1)])/3 - 
   (112*G[1, 1, 1, 1, (-1 + a1)/(1 + a1)])/3 + 3*G[2, 1, 1, 1, 1] + 
   G[-1 + a1, 0, 0, -1 + a1, a2]/2 - G[-1 + a1, 0, 0, 1 + a1, a2]/2 + 
   G[-1 + a1, 0, 0, (1 + a1)^2/2, a2]/2 - 
   22*G[-1 + a1, 0, -1 + a1, -1 + a1, a2] + 
   16*G[-1 + a1, 0, -1 + a1, 1 + a1, a2] - 
   18*G[-1 + a1, 0, -1 + a1, (1 + a1)^2/2, a2] + 
   G[-1 + a1, 0, 2*a1, -1 + a1, a2]/2 - G[-1 + a1, 0, 2*a1, 1 + a1, a2]/2 + 
   G[-1 + a1, 0, 2*a1, (1 + a1)^2/2, a2]/2 + 
   (31*G[-1 + a1, 0, 1 + a1, -1 + a1, a2])/2 + 
   (13*G[-1 + a1, 0, 1 + a1, 1 + a1, a2])/2 + 
   (7*G[-1 + a1, 0, 1 + a1, (1 + a1)^2/2, a2])/2 - 
   18*G[-1 + a1, 0, (1 + a1)^2/2, -1 + a1, a2] + 
   4*G[-1 + a1, 0, (1 + a1)^2/2, 1 + a1, a2] - 
   10*G[-1 + a1, 0, (1 + a1)^2/2, (1 + a1)^2/2, a2] - 
   18*G[-1 + a1, -1 + a1, 0, -1 + a1, a2] + 
   18*G[-1 + a1, -1 + a1, 0, 1 + a1, a2] - 
   18*G[-1 + a1, -1 + a1, 0, (1 + a1)^2/2, a2] + 
   (289*G[-1 + a1, -1 + a1, -1 + a1, -1 + a1, a2])/6 - 
   46*G[-1 + a1, -1 + a1, -1 + a1, 1 + a1, a2] + 
   (128*G[-1 + a1, -1 + a1, -1 + a1, (1 + a1)^2/2, a2])/3 - 
   18*G[-1 + a1, -1 + a1, 2*a1, -1 + a1, a2] + 
   18*G[-1 + a1, -1 + a1, 2*a1, 1 + a1, a2] - 
   18*G[-1 + a1, -1 + a1, 2*a1, (1 + a1)^2/2, a2] - 
   (88*G[-1 + a1, -1 + a1, 1 + a1, -1 + a1, a2])/3 + 
   (52*G[-1 + a1, -1 + a1, 1 + a1, 1 + a1, a2])/3 - 
   (46*G[-1 + a1, -1 + a1, 1 + a1, (1 + a1)^2/2, a2])/3 + 
   (128*G[-1 + a1, -1 + a1, (1 + a1)^2/2, -1 + a1, a2])/3 - 
   (100*G[-1 + a1, -1 + a1, (1 + a1)^2/2, 1 + a1, a2])/3 + 
   (104*G[-1 + a1, -1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, a2])/3 + 
   G[-1 + a1, -1/2*(-1 + a1)^2, -1 + a1, -1 + a1, a2] + 
   G[-1 + a1, 2*a1, 0, -1 + a1, a2]/2 - G[-1 + a1, 2*a1, 0, 1 + a1, a2]/2 + 
   G[-1 + a1, 2*a1, 0, (1 + a1)^2/2, a2]/2 - 
   22*G[-1 + a1, 2*a1, -1 + a1, -1 + a1, a2] + 
   16*G[-1 + a1, 2*a1, -1 + a1, 1 + a1, a2] - 
   18*G[-1 + a1, 2*a1, -1 + a1, (1 + a1)^2/2, a2] + 
   G[-1 + a1, 2*a1, 2*a1, -1 + a1, a2]/2 - G[-1 + a1, 2*a1, 2*a1, 1 + a1, a2]/
    2 + G[-1 + a1, 2*a1, 2*a1, (1 + a1)^2/2, a2]/2 + 
   (31*G[-1 + a1, 2*a1, 1 + a1, -1 + a1, a2])/2 + 
   (13*G[-1 + a1, 2*a1, 1 + a1, 1 + a1, a2])/2 + 
   (7*G[-1 + a1, 2*a1, 1 + a1, (1 + a1)^2/2, a2])/2 - 
   18*G[-1 + a1, 2*a1, (1 + a1)^2/2, -1 + a1, a2] + 
   4*G[-1 + a1, 2*a1, (1 + a1)^2/2, 1 + a1, a2] - 
   10*G[-1 + a1, 2*a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] + 
   (15*G[-1 + a1, 1 + a1, 0, -1 + a1, a2])/2 - 
   (15*G[-1 + a1, 1 + a1, 0, 1 + a1, a2])/2 + 
   (15*G[-1 + a1, 1 + a1, 0, (1 + a1)^2/2, a2])/2 - 
   18*G[-1 + a1, 1 + a1, -1 + a1, -1 + a1, a2] + 
   14*G[-1 + a1, 1 + a1, -1 + a1, 1 + a1, a2] - 
   14*G[-1 + a1, 1 + a1, -1 + a1, (1 + a1)^2/2, a2] + 
   (15*G[-1 + a1, 1 + a1, 2*a1, -1 + a1, a2])/2 - 
   (15*G[-1 + a1, 1 + a1, 2*a1, 1 + a1, a2])/2 + 
   (15*G[-1 + a1, 1 + a1, 2*a1, (1 + a1)^2/2, a2])/2 + 
   (17*G[-1 + a1, 1 + a1, 1 + a1, -1 + a1, a2])/2 - 
   (29*G[-1 + a1, 1 + a1, 1 + a1, 1 + a1, a2])/2 + 
   (21*G[-1 + a1, 1 + a1, 1 + a1, (1 + a1)^2/2, a2])/2 - 
   14*G[-1 + a1, 1 + a1, (1 + a1)^2/2, -1 + a1, a2] + 
   18*G[-1 + a1, 1 + a1, (1 + a1)^2/2, 1 + a1, a2] - 
   14*G[-1 + a1, 1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] - 
   12*G[-1 + a1, (1 + a1)^2/2, 0, -1 + a1, a2] + 
   12*G[-1 + a1, (1 + a1)^2/2, 0, 1 + a1, a2] - 
   12*G[-1 + a1, (1 + a1)^2/2, 0, (1 + a1)^2/2, a2] + 
   (128*G[-1 + a1, (1 + a1)^2/2, -1 + a1, -1 + a1, a2])/3 - 
   (100*G[-1 + a1, (1 + a1)^2/2, -1 + a1, 1 + a1, a2])/3 + 
   (104*G[-1 + a1, (1 + a1)^2/2, -1 + a1, (1 + a1)^2/2, a2])/3 - 
   12*G[-1 + a1, (1 + a1)^2/2, 2*a1, -1 + a1, a2] + 
   12*G[-1 + a1, (1 + a1)^2/2, 2*a1, 1 + a1, a2] - 
   12*G[-1 + a1, (1 + a1)^2/2, 2*a1, (1 + a1)^2/2, a2] - 
   20*G[-1 + a1, (1 + a1)^2/2, 1 + a1, -1 + a1, a2] + 
   8*G[-1 + a1, (1 + a1)^2/2, 1 + a1, 1 + a1, a2] - 
   12*G[-1 + a1, (1 + a1)^2/2, 1 + a1, (1 + a1)^2/2, a2] + 
   (104*G[-1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, -1 + a1, a2])/3 - 
   24*G[-1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, 1 + a1, a2] + 
   (80*G[-1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, (1 + a1)^2/2, a2])/3 + 
   2*G[-1/2*(-1 + a1)^2, 0, -1 + a1, 1 + a1, a2] + 
   2*G[-1/2*(-1 + a1)^2, 0, 1 + a1, -1 + a1, a2] + 
   4*G[-1/2*(-1 + a1)^2, 0, 1 + a1, 1 + a1, a2] - 
   2*G[-1/2*(-1 + a1)^2, 0, 1 + a1, (1 + a1)^2/2, a2] - 
   2*G[-1/2*(-1 + a1)^2, 0, (1 + a1)^2/2, 1 + a1, a2] + 
   2*G[-1/2*(-1 + a1)^2, 0, (1 + a1)^2/2, (1 + a1)^2/2, a2] - 
   2*G[-1/2*(-1 + a1)^2, -1 + a1, 0, -1 + a1, a2] + 
   2*G[-1/2*(-1 + a1)^2, -1 + a1, 0, 1 + a1, a2] - 
   2*G[-1/2*(-1 + a1)^2, -1 + a1, 0, (1 + a1)^2/2, a2] - 
   9*G[-1/2*(-1 + a1)^2, -1 + a1, -1 + a1, -1 + a1, a2] - 
   6*G[-1/2*(-1 + a1)^2, -1 + a1, -1 + a1, 1 + a1, a2] - 
   2*G[-1/2*(-1 + a1)^2, -1 + a1, 2*a1, -1 + a1, a2] + 
   2*G[-1/2*(-1 + a1)^2, -1 + a1, 2*a1, 1 + a1, a2] - 
   2*G[-1/2*(-1 + a1)^2, -1 + a1, 2*a1, (1 + a1)^2/2, a2] - 
   2*G[-1/2*(-1 + a1)^2, -1 + a1, 1 + a1, -1 + a1, a2] - 
   4*G[-1/2*(-1 + a1)^2, -1 + a1, 1 + a1, 1 + a1, a2] + 
   2*G[-1/2*(-1 + a1)^2, -1 + a1, 1 + a1, (1 + a1)^2/2, a2] + 
   4*G[-1/2*(-1 + a1)^2, -1/2*(-1 + a1)^2, -1 + a1, -1 + a1, a2] + 
   2*G[-1/2*(-1 + a1)^2, 2*a1, -1 + a1, 1 + a1, a2] + 
   2*G[-1/2*(-1 + a1)^2, 2*a1, 1 + a1, -1 + a1, a2] + 
   4*G[-1/2*(-1 + a1)^2, 2*a1, 1 + a1, 1 + a1, a2] - 
   2*G[-1/2*(-1 + a1)^2, 2*a1, 1 + a1, (1 + a1)^2/2, a2] - 
   2*G[-1/2*(-1 + a1)^2, 2*a1, (1 + a1)^2/2, 1 + a1, a2] + 
   2*G[-1/2*(-1 + a1)^2, 2*a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] - 
   (3*G[2*a1, 0, 0, -1 + a1, a2])/2 + (3*G[2*a1, 0, 0, 1 + a1, a2])/2 - 
   (3*G[2*a1, 0, 0, (1 + a1)^2/2, a2])/2 - G[2*a1, 0, -1 + a1, -1 + a1, a2]/
    2 + 3*G[2*a1, 0, -1 + a1, 1 + a1, a2] - 
   2*G[2*a1, 0, -1 + a1, (1 + a1)^2/2, a2] - 
   (3*G[2*a1, 0, 2*a1, -1 + a1, a2])/2 + (3*G[2*a1, 0, 2*a1, 1 + a1, a2])/2 - 
   (3*G[2*a1, 0, 2*a1, (1 + a1)^2/2, a2])/2 + 
   (9*G[2*a1, 0, 1 + a1, -1 + a1, a2])/2 - 9*G[2*a1, 0, 1 + a1, 1 + a1, a2] + 
   7*G[2*a1, 0, 1 + a1, (1 + a1)^2/2, a2] - 
   2*G[2*a1, 0, (1 + a1)^2/2, -1 + a1, a2] + 
   (11*G[2*a1, 0, (1 + a1)^2/2, 1 + a1, a2])/2 - 
   4*G[2*a1, 0, (1 + a1)^2/2, (1 + a1)^2/2, a2] + 
   8*G[2*a1, -1 + a1, 0, -1 + a1, a2] - 8*G[2*a1, -1 + a1, 0, 1 + a1, a2] + 
   8*G[2*a1, -1 + a1, 0, (1 + a1)^2/2, a2] - 
   (39*G[2*a1, -1 + a1, -1 + a1, -1 + a1, a2])/2 + 
   17*G[2*a1, -1 + a1, -1 + a1, 1 + a1, a2] - 
   16*G[2*a1, -1 + a1, -1 + a1, (1 + a1)^2/2, a2] + 
   8*G[2*a1, -1 + a1, 2*a1, -1 + a1, a2] - 
   8*G[2*a1, -1 + a1, 2*a1, 1 + a1, a2] + 
   8*G[2*a1, -1 + a1, 2*a1, (1 + a1)^2/2, a2] + 
   10*G[2*a1, -1 + a1, 1 + a1, -1 + a1, a2] + 
   5*G[2*a1, -1 + a1, 1 + a1, 1 + a1, a2] + 
   6*G[2*a1, -1 + a1, 1 + a1, (1 + a1)^2/2, a2] - 
   16*G[2*a1, -1 + a1, (1 + a1)^2/2, -1 + a1, a2] + 
   14*G[2*a1, -1 + a1, (1 + a1)^2/2, 1 + a1, a2] - 
   16*G[2*a1, -1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] - 
   G[2*a1, -1/2*(-1 + a1)^2, -1 + a1, -1 + a1, a2]/2 - 
   (3*G[2*a1, 2*a1, 0, -1 + a1, a2])/2 + (3*G[2*a1, 2*a1, 0, 1 + a1, a2])/2 - 
   (3*G[2*a1, 2*a1, 0, (1 + a1)^2/2, a2])/2 + 
   (3*G[2*a1, 2*a1, -1 + a1, -1 + a1, a2])/2 + 
   5*G[2*a1, 2*a1, -1 + a1, 1 + a1, a2] - 
   2*G[2*a1, 2*a1, -1 + a1, (1 + a1)^2/2, a2] - 
   (3*G[2*a1, 2*a1, 2*a1, -1 + a1, a2])/2 + 
   (3*G[2*a1, 2*a1, 2*a1, 1 + a1, a2])/2 - 
   (3*G[2*a1, 2*a1, 2*a1, (1 + a1)^2/2, a2])/2 + 
   (13*G[2*a1, 2*a1, 1 + a1, -1 + a1, a2])/2 - 
   7*G[2*a1, 2*a1, 1 + a1, 1 + a1, a2] + 
   7*G[2*a1, 2*a1, 1 + a1, (1 + a1)^2/2, a2] - 
   2*G[2*a1, 2*a1, (1 + a1)^2/2, -1 + a1, a2] + 
   (11*G[2*a1, 2*a1, (1 + a1)^2/2, 1 + a1, a2])/2 - 
   4*G[2*a1, 2*a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] - 
   8*G[2*a1, 1 + a1, 0, -1 + a1, a2] + 8*G[2*a1, 1 + a1, 0, 1 + a1, a2] - 
   8*G[2*a1, 1 + a1, 0, (1 + a1)^2/2, a2] + 
   (45*G[2*a1, 1 + a1, -1 + a1, -1 + a1, a2])/2 - 
   7*G[2*a1, 1 + a1, -1 + a1, 1 + a1, a2] + 
   20*G[2*a1, 1 + a1, -1 + a1, (1 + a1)^2/2, a2] - 
   8*G[2*a1, 1 + a1, 2*a1, -1 + a1, a2] + 
   8*G[2*a1, 1 + a1, 2*a1, 1 + a1, a2] - 
   8*G[2*a1, 1 + a1, 2*a1, (1 + a1)^2/2, a2] - 
   8*G[2*a1, 1 + a1, 1 + a1, -1 + a1, a2] + 
   10*G[2*a1, 1 + a1, 1 + a1, 1 + a1, a2] - 
   7*G[2*a1, 1 + a1, 1 + a1, (1 + a1)^2/2, a2] + 
   20*G[2*a1, 1 + a1, (1 + a1)^2/2, -1 + a1, a2] - 
   15*G[2*a1, 1 + a1, (1 + a1)^2/2, 1 + a1, a2] + 
   16*G[2*a1, 1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] + 
   (23*G[2*a1, (1 + a1)^2/2, 0, -1 + a1, a2])/2 - 
   (23*G[2*a1, (1 + a1)^2/2, 0, 1 + a1, a2])/2 + 
   (23*G[2*a1, (1 + a1)^2/2, 0, (1 + a1)^2/2, a2])/2 - 
   16*G[2*a1, (1 + a1)^2/2, -1 + a1, -1 + a1, a2] + 
   14*G[2*a1, (1 + a1)^2/2, -1 + a1, 1 + a1, a2] - 
   16*G[2*a1, (1 + a1)^2/2, -1 + a1, (1 + a1)^2/2, a2] + 
   (23*G[2*a1, (1 + a1)^2/2, 2*a1, -1 + a1, a2])/2 - 
   (23*G[2*a1, (1 + a1)^2/2, 2*a1, 1 + a1, a2])/2 + 
   (23*G[2*a1, (1 + a1)^2/2, 2*a1, (1 + a1)^2/2, a2])/2 + 
   (13*G[2*a1, (1 + a1)^2/2, 1 + a1, -1 + a1, a2])/2 + 
   (11*G[2*a1, (1 + a1)^2/2, 1 + a1, 1 + a1, a2])/2 + 
   (5*G[2*a1, (1 + a1)^2/2, 1 + a1, (1 + a1)^2/2, a2])/2 - 
   16*G[2*a1, (1 + a1)^2/2, (1 + a1)^2/2, -1 + a1, a2] + 
   14*G[2*a1, (1 + a1)^2/2, (1 + a1)^2/2, 1 + a1, a2] - 
   16*G[2*a1, (1 + a1)^2/2, (1 + a1)^2/2, (1 + a1)^2/2, a2] - 
   2*G[2*a1, (1 + a1)^3/(3 + a1^2), 0, -1 + a1, a2] + 
   2*G[2*a1, (1 + a1)^3/(3 + a1^2), 0, 1 + a1, a2] - 
   2*G[2*a1, (1 + a1)^3/(3 + a1^2), 0, (1 + a1)^2/2, a2] - 
   2*G[2*a1, (1 + a1)^3/(3 + a1^2), 2*a1, -1 + a1, a2] + 
   2*G[2*a1, (1 + a1)^3/(3 + a1^2), 2*a1, 1 + a1, a2] - 
   2*G[2*a1, (1 + a1)^3/(3 + a1^2), 2*a1, (1 + a1)^2/2, a2] + 
   4*G[2*a1, (1 + a1)^3/(3 + a1^2), 1 + a1, -1 + a1, a2] - 
   6*G[2*a1, (1 + a1)^3/(3 + a1^2), 1 + a1, 1 + a1, a2] + 
   4*G[2*a1, (1 + a1)^3/(3 + a1^2), 1 + a1, (1 + a1)^2/2, a2] + 
   2*G[2*a1, (1 + a1)^3/(3 + a1^2), (1 + a1)^2/2, 1 + a1, a2] - 
   (29*G[1 + a1, 0, 0, -1 + a1, a2])/2 + (29*G[1 + a1, 0, 0, 1 + a1, a2])/2 - 
   (29*G[1 + a1, 0, 0, (1 + a1)^2/2, a2])/2 + 
   67*G[1 + a1, 0, -1 + a1, -1 + a1, a2] - 
   50*G[1 + a1, 0, -1 + a1, 1 + a1, a2] + 
   50*G[1 + a1, 0, -1 + a1, (1 + a1)^2/2, a2] - 
   (29*G[1 + a1, 0, 2*a1, -1 + a1, a2])/2 + 
   (29*G[1 + a1, 0, 2*a1, 1 + a1, a2])/2 - 
   (29*G[1 + a1, 0, 2*a1, (1 + a1)^2/2, a2])/2 - 
   (71*G[1 + a1, 0, 1 + a1, -1 + a1, a2])/2 + 
   (125*G[1 + a1, 0, 1 + a1, 1 + a1, a2])/2 - 
   (81*G[1 + a1, 0, 1 + a1, (1 + a1)^2/2, a2])/2 + 
   50*G[1 + a1, 0, (1 + a1)^2/2, -1 + a1, a2] - 
   55*G[1 + a1, 0, (1 + a1)^2/2, 1 + a1, a2] + 
   44*G[1 + a1, 0, (1 + a1)^2/2, (1 + a1)^2/2, a2] + 
   22*G[1 + a1, -1 + a1, 0, -1 + a1, a2] - 
   22*G[1 + a1, -1 + a1, 0, 1 + a1, a2] + 
   22*G[1 + a1, -1 + a1, 0, (1 + a1)^2/2, a2] - 
   (467*G[1 + a1, -1 + a1, -1 + a1, -1 + a1, a2])/6 + 
   (365*G[1 + a1, -1 + a1, -1 + a1, 1 + a1, a2])/6 - 
   (160*G[1 + a1, -1 + a1, -1 + a1, (1 + a1)^2/2, a2])/3 + 
   22*G[1 + a1, -1 + a1, 2*a1, -1 + a1, a2] - 
   22*G[1 + a1, -1 + a1, 2*a1, 1 + a1, a2] + 
   22*G[1 + a1, -1 + a1, 2*a1, (1 + a1)^2/2, a2] + 
   (88*G[1 + a1, -1 + a1, 1 + a1, -1 + a1, a2])/3 - 
   (125*G[1 + a1, -1 + a1, 1 + a1, 1 + a1, a2])/6 + 
   (46*G[1 + a1, -1 + a1, 1 + a1, (1 + a1)^2/2, a2])/3 - 
   (160*G[1 + a1, -1 + a1, (1 + a1)^2/2, -1 + a1, a2])/3 + 
   (112*G[1 + a1, -1 + a1, (1 + a1)^2/2, 1 + a1, a2])/3 - 
   (112*G[1 + a1, -1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, a2])/3 - 
   (29*G[1 + a1, 2*a1, 0, -1 + a1, a2])/2 + 
   (29*G[1 + a1, 2*a1, 0, 1 + a1, a2])/2 - 
   (29*G[1 + a1, 2*a1, 0, (1 + a1)^2/2, a2])/2 + 
   67*G[1 + a1, 2*a1, -1 + a1, -1 + a1, a2] - 
   50*G[1 + a1, 2*a1, -1 + a1, 1 + a1, a2] + 
   50*G[1 + a1, 2*a1, -1 + a1, (1 + a1)^2/2, a2] - 
   (29*G[1 + a1, 2*a1, 2*a1, -1 + a1, a2])/2 + 
   (29*G[1 + a1, 2*a1, 2*a1, 1 + a1, a2])/2 - 
   (29*G[1 + a1, 2*a1, 2*a1, (1 + a1)^2/2, a2])/2 - 
   (71*G[1 + a1, 2*a1, 1 + a1, -1 + a1, a2])/2 + 
   (125*G[1 + a1, 2*a1, 1 + a1, 1 + a1, a2])/2 - 
   (81*G[1 + a1, 2*a1, 1 + a1, (1 + a1)^2/2, a2])/2 + 
   50*G[1 + a1, 2*a1, (1 + a1)^2/2, -1 + a1, a2] - 
   55*G[1 + a1, 2*a1, (1 + a1)^2/2, 1 + a1, a2] + 
   44*G[1 + a1, 2*a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] - 
   (77*G[1 + a1, 1 + a1, 0, -1 + a1, a2])/2 + 
   (77*G[1 + a1, 1 + a1, 0, 1 + a1, a2])/2 - 
   (77*G[1 + a1, 1 + a1, 0, (1 + a1)^2/2, a2])/2 + 
   (61*G[1 + a1, 1 + a1, -1 + a1, -1 + a1, a2])/3 - 
   (113*G[1 + a1, 1 + a1, -1 + a1, 1 + a1, a2])/6 + 
   (46*G[1 + a1, 1 + a1, -1 + a1, (1 + a1)^2/2, a2])/3 - 
   (77*G[1 + a1, 1 + a1, 2*a1, -1 + a1, a2])/2 + 
   (77*G[1 + a1, 1 + a1, 2*a1, 1 + a1, a2])/2 - 
   (77*G[1 + a1, 1 + a1, 2*a1, (1 + a1)^2/2, a2])/2 - 
   (17*G[1 + a1, 1 + a1, 1 + a1, -1 + a1, a2])/6 + 
   G[1 + a1, 1 + a1, 1 + a1, 1 + a1, a2]/3 - 
   (17*G[1 + a1, 1 + a1, 1 + a1, (1 + a1)^2/2, a2])/6 + 
   (46*G[1 + a1, 1 + a1, (1 + a1)^2/2, -1 + a1, a2])/3 - 
   (124*G[1 + a1, 1 + a1, (1 + a1)^2/2, 1 + a1, a2])/3 + 
   (34*G[1 + a1, 1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, a2])/3 + 
   29*G[1 + a1, (1 + a1)^2/2, 0, -1 + a1, a2] - 
   29*G[1 + a1, (1 + a1)^2/2, 0, 1 + a1, a2] + 
   29*G[1 + a1, (1 + a1)^2/2, 0, (1 + a1)^2/2, a2] - 
   (160*G[1 + a1, (1 + a1)^2/2, -1 + a1, -1 + a1, a2])/3 + 
   (112*G[1 + a1, (1 + a1)^2/2, -1 + a1, 1 + a1, a2])/3 - 
   (112*G[1 + a1, (1 + a1)^2/2, -1 + a1, (1 + a1)^2/2, a2])/3 + 
   29*G[1 + a1, (1 + a1)^2/2, 2*a1, -1 + a1, a2] - 
   29*G[1 + a1, (1 + a1)^2/2, 2*a1, 1 + a1, a2] + 
   29*G[1 + a1, (1 + a1)^2/2, 2*a1, (1 + a1)^2/2, a2] + 
   (109*G[1 + a1, (1 + a1)^2/2, 1 + a1, -1 + a1, a2])/3 - 
   (145*G[1 + a1, (1 + a1)^2/2, 1 + a1, 1 + a1, a2])/3 + 
   (61*G[1 + a1, (1 + a1)^2/2, 1 + a1, (1 + a1)^2/2, a2])/3 - 
   (112*G[1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, -1 + a1, a2])/3 + 
   (148*G[1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, 1 + a1, a2])/3 - 
   (64*G[1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, (1 + a1)^2/2, a2])/3 + 
   8*G[(1 + a1)^2/2, 0, 0, -1 + a1, a2] - 
   8*G[(1 + a1)^2/2, 0, 0, 1 + a1, a2] + 
   8*G[(1 + a1)^2/2, 0, 0, (1 + a1)^2/2, a2] - 
   36*G[(1 + a1)^2/2, 0, -1 + a1, -1 + a1, a2] + 
   40*G[(1 + a1)^2/2, 0, -1 + a1, 1 + a1, a2] - 
   32*G[(1 + a1)^2/2, 0, -1 + a1, (1 + a1)^2/2, a2] + 
   8*G[(1 + a1)^2/2, 0, 2*a1, -1 + a1, a2] - 
   8*G[(1 + a1)^2/2, 0, 2*a1, 1 + a1, a2] + 
   8*G[(1 + a1)^2/2, 0, 2*a1, (1 + a1)^2/2, a2] + 
   32*G[(1 + a1)^2/2, 0, 1 + a1, -1 + a1, a2] - 
   24*G[(1 + a1)^2/2, 0, 1 + a1, 1 + a1, a2] + 
   22*G[(1 + a1)^2/2, 0, 1 + a1, (1 + a1)^2/2, a2] - 
   32*G[(1 + a1)^2/2, 0, (1 + a1)^2/2, -1 + a1, a2] + 
   30*G[(1 + a1)^2/2, 0, (1 + a1)^2/2, 1 + a1, a2] - 
   25*G[(1 + a1)^2/2, 0, (1 + a1)^2/2, (1 + a1)^2/2, a2] - 
   12*G[(1 + a1)^2/2, -1 + a1, 0, -1 + a1, a2] + 
   12*G[(1 + a1)^2/2, -1 + a1, 0, 1 + a1, a2] - 
   12*G[(1 + a1)^2/2, -1 + a1, 0, (1 + a1)^2/2, a2] + 
   (128*G[(1 + a1)^2/2, -1 + a1, -1 + a1, -1 + a1, a2])/3 - 
   (100*G[(1 + a1)^2/2, -1 + a1, -1 + a1, 1 + a1, a2])/3 + 
   (104*G[(1 + a1)^2/2, -1 + a1, -1 + a1, (1 + a1)^2/2, a2])/3 - 
   12*G[(1 + a1)^2/2, -1 + a1, 2*a1, -1 + a1, a2] + 
   12*G[(1 + a1)^2/2, -1 + a1, 2*a1, 1 + a1, a2] - 
   12*G[(1 + a1)^2/2, -1 + a1, 2*a1, (1 + a1)^2/2, a2] - 
   20*G[(1 + a1)^2/2, -1 + a1, 1 + a1, -1 + a1, a2] + 
   8*G[(1 + a1)^2/2, -1 + a1, 1 + a1, 1 + a1, a2] - 
   12*G[(1 + a1)^2/2, -1 + a1, 1 + a1, (1 + a1)^2/2, a2] + 
   (104*G[(1 + a1)^2/2, -1 + a1, (1 + a1)^2/2, -1 + a1, a2])/3 - 
   24*G[(1 + a1)^2/2, -1 + a1, (1 + a1)^2/2, 1 + a1, a2] + 
   (80*G[(1 + a1)^2/2, -1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, a2])/3 + 
   8*G[(1 + a1)^2/2, 2*a1, 0, -1 + a1, a2] - 
   8*G[(1 + a1)^2/2, 2*a1, 0, 1 + a1, a2] + 
   8*G[(1 + a1)^2/2, 2*a1, 0, (1 + a1)^2/2, a2] - 
   36*G[(1 + a1)^2/2, 2*a1, -1 + a1, -1 + a1, a2] + 
   40*G[(1 + a1)^2/2, 2*a1, -1 + a1, 1 + a1, a2] - 
   32*G[(1 + a1)^2/2, 2*a1, -1 + a1, (1 + a1)^2/2, a2] + 
   8*G[(1 + a1)^2/2, 2*a1, 2*a1, -1 + a1, a2] - 
   8*G[(1 + a1)^2/2, 2*a1, 2*a1, 1 + a1, a2] + 
   8*G[(1 + a1)^2/2, 2*a1, 2*a1, (1 + a1)^2/2, a2] + 
   32*G[(1 + a1)^2/2, 2*a1, 1 + a1, -1 + a1, a2] - 
   24*G[(1 + a1)^2/2, 2*a1, 1 + a1, 1 + a1, a2] + 
   22*G[(1 + a1)^2/2, 2*a1, 1 + a1, (1 + a1)^2/2, a2] - 
   32*G[(1 + a1)^2/2, 2*a1, (1 + a1)^2/2, -1 + a1, a2] + 
   30*G[(1 + a1)^2/2, 2*a1, (1 + a1)^2/2, 1 + a1, a2] - 
   25*G[(1 + a1)^2/2, 2*a1, (1 + a1)^2/2, (1 + a1)^2/2, a2] + 
   44*G[(1 + a1)^2/2, 1 + a1, 0, -1 + a1, a2] - 
   44*G[(1 + a1)^2/2, 1 + a1, 0, 1 + a1, a2] + 
   44*G[(1 + a1)^2/2, 1 + a1, 0, (1 + a1)^2/2, a2] - 
   (100*G[(1 + a1)^2/2, 1 + a1, -1 + a1, -1 + a1, a2])/3 + 
   (28*G[(1 + a1)^2/2, 1 + a1, -1 + a1, 1 + a1, a2])/3 - 
   (64*G[(1 + a1)^2/2, 1 + a1, -1 + a1, (1 + a1)^2/2, a2])/3 + 
   44*G[(1 + a1)^2/2, 1 + a1, 2*a1, -1 + a1, a2] - 
   44*G[(1 + a1)^2/2, 1 + a1, 2*a1, 1 + a1, a2] + 
   44*G[(1 + a1)^2/2, 1 + a1, 2*a1, (1 + a1)^2/2, a2] + 
   (28*G[(1 + a1)^2/2, 1 + a1, 1 + a1, -1 + a1, a2])/3 - 
   (16*G[(1 + a1)^2/2, 1 + a1, 1 + a1, 1 + a1, a2])/3 + 
   (4*G[(1 + a1)^2/2, 1 + a1, 1 + a1, (1 + a1)^2/2, a2])/3 - 
   (64*G[(1 + a1)^2/2, 1 + a1, (1 + a1)^2/2, -1 + a1, a2])/3 + 
   (136*G[(1 + a1)^2/2, 1 + a1, (1 + a1)^2/2, 1 + a1, a2])/3 - 
   (46*G[(1 + a1)^2/2, 1 + a1, (1 + a1)^2/2, (1 + a1)^2/2, a2])/3 - 
   32*G[(1 + a1)^2/2, (1 + a1)^2/2, 0, -1 + a1, a2] + 
   32*G[(1 + a1)^2/2, (1 + a1)^2/2, 0, 1 + a1, a2] - 
   32*G[(1 + a1)^2/2, (1 + a1)^2/2, 0, (1 + a1)^2/2, a2] + 
   (104*G[(1 + a1)^2/2, (1 + a1)^2/2, -1 + a1, -1 + a1, a2])/3 - 
   24*G[(1 + a1)^2/2, (1 + a1)^2/2, -1 + a1, 1 + a1, a2] + 
   (80*G[(1 + a1)^2/2, (1 + a1)^2/2, -1 + a1, (1 + a1)^2/2, a2])/3 - 
   32*G[(1 + a1)^2/2, (1 + a1)^2/2, 2*a1, -1 + a1, a2] + 
   32*G[(1 + a1)^2/2, (1 + a1)^2/2, 2*a1, 1 + a1, a2] - 
   32*G[(1 + a1)^2/2, (1 + a1)^2/2, 2*a1, (1 + a1)^2/2, a2] - 
   (64*G[(1 + a1)^2/2, (1 + a1)^2/2, 1 + a1, -1 + a1, a2])/3 + 
   (40*G[(1 + a1)^2/2, (1 + a1)^2/2, 1 + a1, 1 + a1, a2])/3 - 
   (16*G[(1 + a1)^2/2, (1 + a1)^2/2, 1 + a1, (1 + a1)^2/2, a2])/3 + 
   (80*G[(1 + a1)^2/2, (1 + a1)^2/2, (1 + a1)^2/2, -1 + a1, a2])/3 - 
   (112*G[(1 + a1)^2/2, (1 + a1)^2/2, (1 + a1)^2/2, 1 + a1, a2])/3 + 
   (56*G[(1 + a1)^2/2, (1 + a1)^2/2, (1 + a1)^2/2, (1 + a1)^2/2, a2])/3 + 
   4*G[(1 + a1)^2/2, (1 + a1)^3/(3 + a1^2), 0, -1 + a1, a2] - 
   4*G[(1 + a1)^2/2, (1 + a1)^3/(3 + a1^2), 0, 1 + a1, a2] + 
   4*G[(1 + a1)^2/2, (1 + a1)^3/(3 + a1^2), 0, (1 + a1)^2/2, a2] + 
   4*G[(1 + a1)^2/2, (1 + a1)^3/(3 + a1^2), 2*a1, -1 + a1, a2] - 
   4*G[(1 + a1)^2/2, (1 + a1)^3/(3 + a1^2), 2*a1, 1 + a1, a2] + 
   4*G[(1 + a1)^2/2, (1 + a1)^3/(3 + a1^2), 2*a1, (1 + a1)^2/2, a2] - 
   8*G[(1 + a1)^2/2, (1 + a1)^3/(3 + a1^2), 1 + a1, -1 + a1, a2] + 
   12*G[(1 + a1)^2/2, (1 + a1)^3/(3 + a1^2), 1 + a1, 1 + a1, a2] - 
   8*G[(1 + a1)^2/2, (1 + a1)^3/(3 + a1^2), 1 + a1, (1 + a1)^2/2, a2] - 
   4*G[(1 + a1)^2/2, (1 + a1)^3/(3 + a1^2), (1 + a1)^2/2, 1 + a1, a2] - 
   ((7*I)/2)*Pi*Zeta[3] + 2*G[-1, (-1 + a1)/(1 + a1)]*Zeta[3] - 
   (373*G[1, (-1 + a1)/(1 + a1)]*Zeta[3])/6 - (20*G[-1 + a1, a2]*Zeta[3])/3 + 
   2*G[2*a1, a2]*Zeta[3] - (49*G[1 + a1, a2]*Zeta[3])/6 + 
   (173*G[(1 + a1)^2/2, a2]*Zeta[3])/6}}


==> Numerical_results/NP2_mw0_numerical_values.m <==
{{1., 0, 0, 0, 0}, 
 {-1., 
  4.6051701859880913680359829093687284152000000000000000000001`37.66324568436\
3446 - 6.2831853071795864769252867665590057684`37.79817986835812*I, 
  12.42528071491837408949047955585631726564`39.09430620920118 + 
   28.9351376496618592499601862010471645104`38.461425552721565*I, 
  -77.7548207459745699807313677565543422237`38.890727324495955 - 
   4.6130632552425242961208566705206576576999999999999999999999`37.6639894097\
8157*I, 52.1255580047287266098825199206541936145`38.717050717134384 - 
   107.7767980825177969517556716650794208140000000000000000000001`38.03252527\
709124*I}, {-0.25, 0, 
  -1.64493406684822643647241516664602518922`38.216148495004624, 
  -2.40411380631918857079947632302289998154`38.38095502251812, 
  -17.3171717393782110642560591446586864444000000000000000000001`38.238476963\
993136}, {1., 0, 
  3.2898681336964528729448303332920503784399999999999999999999`38.51717849066\
8606, -2.40411380631918857079947632302289998154`38.38095502251812, 
  9.74090910340024372364403326887051112496`38.98859949077654}, 
 {0, -1.17865499634164611721902319864896546865`38.071386701522805, 
  1.2076267519320448324129451697382616980159999999999999999999`39.08193272515\
91, -3.00907105530730247109782491080886266572`38.47843244316166, 
  6.21716028706781522368163345507107696444`38.79359206423027}, 
 {1., -2.3573099926832922344380463972979309373`37.372416697186786, 
  2.5634647398201289147360961799817302125`37.40882734814394, 
  -8.0844034666606947610256746122888972937`37.907647979629495, 
  12.95752871829536854014893167366289298545`39.11252218005708}, 
 {0, 2.04769284336525562709470008162600407431`38.31126481244253, 
  -0.867930569300623678401274551469830375222`38.93848498488197, 
  0.431416981415431735365274060341268611021`38.634897235782454, 
  0.0437481761508289664759903318669839445849999999999999999999`37.64095995212\
082}, {0, -2.04769284336525562709470008162600407431`38.31126481244253, 
  5.0609765500699089944692747053483416708599999999999999999999`38.70423432501\
896, 
  -8.7387359767640194005504220820083591404700000000000000000001`38.9414486182\
1601, 
  18.5221325235994370415181394529433239291999999999999999999999`38.2676909872\
00915}, {1., -4.09538568673051125418940016325200814861`38.612294808106505, 
  6.7615904108989475865499285391713718793400000000000000000001`38.83004885946\
82, -13.2639877968345120710358309529609321238`38.12267411364574, 
  26.1374034353699773873454335361007511895999999999999999999999`38.4172624413\
2785}, {0, 2.04769284336525562709470008162600407431`38.31126481244253, 
  -2.96445355968526633643527462840908602304`38.47194465119628, 
  9.45326645434695230630397027614407050614`38.975581899300806, 
  -16.43027956786313773904912983421802901335`39.215644953194484}, 
 {0, 0, 2.65094905523919900528083319429700884584`38.42340138173495 - 
   7.2337844124154648124900465502617911276`37.8593655613936*I, 
  25.3671228397345627357988570338679419744`38.404271211971995 + 
   16.8182577798310690044039136915726540643`38.225781004791585*I, 
  -44.4046389692556388507311384728763756052999999999999999999999`38.647428343\
391844 + 
   35.9397534807201024600895741710882436228999999999999999999999`38.555575093\
85448*I}, {0, 0, 0, 
  6.09473675109952794346120373508758336186`38.78495495195377, 
  4.2723036089142200132250396612810353697699999999999999999999`38.63066210801\
649}, {0, 0, -1.607881257859216623994863706519723485114`39.20625397291949, 
  -3.82814638267469727489722472001489571367`38.58298853620313, 
  -7.47496095761730170810441809807308063366`38.873608928643876}, 
 {0, 0, 2.65094905523919900528083319429700884584`38.42340138173495 - 
   7.2337844124154648124900465502617911276`37.8593655613936*I, 
  29.7399001641936667122258424556534152174000000000000000000001`38.4733395062\
7697 + 12.73508355427619763527959176147333458404`39.10500179869438*I, 
  -11.8224319904913455901010195447486461120000000000000000000001`37.072706824\
38006 + 
   30.6919920572646594484650694261483659709999999999999999999999`37.487025077\
138284*I}, {0, 0, 0, 
  6.2992016830443458741928278488897027088`37.7992855134826, 
  -5.70430453628605722225621771283185102398`38.75620270318639}, 
 {0, 0, -1.662557705734330818833362801204340460214`39.220776728168865, 
  -2.13670157648297260918655117306406802064`38.32974387043881, 
  -3.18335118707509151719969481534618610243`38.50288455260014}, 
 {0, 0, 0, 7.6443288787681550740940196530735505396`37.883339363255, 
  -6.25367591310407352060599589133952413364`38.79613537086318}, 
 {0, 0, -1.662557705734330818833362801204340460214`39.220776728168865, 
  -1.54286223976859777901360995746614711082`38.18832715018548, 
  -1.3721025745284981459058968096867338419199999999999999999999`38.1373865792\
18074}, 
 {1., 
  -6.5254169045389519666690373044655524228700000000000000000001`38.8146082636\
8185 + 4.7123889803846898576939650749192543263`37.67324113174982*I, 
  -0.170844668759207473674603028721907327132`38.232601431103284 - 
   30.1497269991972440197734397943378429244`38.47928338402911*I, 
  72.6101770068792024353529582223530395506999999999999999999999`38.8609974954\
68354 + 20.8542001527273527206582927545256368251`38.31919353746076*I, 
  -51.8885493417318932278455842299502807886`38.71507152920933 + 
   126.5286452311258359320957938698550117635000000000000000000001`39.10218885\
7982085*I}, {0, 0, 0, 0, 
  9.2891311394627923515405769170737887858`37.96797509408152}, 
 {0.5, -2.63702034153607868570421168095048680863`38.42111347988172, 
  2.3144388972019295899756371403893945384100000000000000000001`38.36444571959\
3526, -4.23513874706674970544119151448613365292`38.62686764278914, 
  12.3451906215831045185169509404769187355`38.09149780024305}, 
 {0, 0.589327498170823058609511599324482734326`38.770356705858816, 
  -3.0173367767715127230916748353129859442`37.479623786187865, 
  -1.988142097543870763545123022806663015424`39.29844742129559, 
  0.1805873123598749551340029857843815875570000000000000000001`38.25668723453\
975}, {0, 0, 0, 
  -0.4227993865807480661920350225426323949170000000000000000001`38.6261343485\
3891 - 
   3.8009411884998486750594851048001419641500000000000000000001`38.5798911498\
6946*I, 
  13.4688732147588238226591658117335450826999999999999999999999`38.1293312648\
335 - 
   2.4557499801207940007624113710262253461500000000000000000001`38.3901841492\
03215*I}, 
 {
  -0.1666666666666666666666666666666666666670000000000000000001`38.2218487496\
1636, 
  0.4687282653752709663107623668001807456990000000000000000001`38.67092114325\
006 - 
   1.5707963267948966192313216916397514421000000000000000000001`37.1961198770\
30156*I, 4.1437139304076799583480092876599731222`37.6173897653825 + 
   4.41765982509851495172227983574430128035`38.64519227066386*I, 
  -9.7423126792670833233454381194715765502000000000000000000001`37.9886620641\
29315 + 10.6070246778862608797731232653642647436`38.025593579265305*I, 
  -21.9286355255441400814367880163730119201999999999999999999999`38.341011609\
23508 - 
   9.2523267388617406223265666272645119590999999999999999999999`37.9662509611\
4777*I}, {0, 0, 0, 
  -0.585938369262987116003521341627701670666`38.76785193803753 - 
   1.965218153526992022579627639033120580255`39.29341076723776*I, 
  6.3955205843031267648792428505114574483`37.80587590107245 - 
   0.6201725743130261101958123235498331132549999999999999999999`38.7925125566\
6449*I}, 
 {0, 0, 
  -0.0324850294604127124557042264039414252508000000000000000001`38.5116832649\
5975 + 
   0.8007676188907825454772565606134057165400000000000000000001`37.9035065030\
06*I, 
  -2.1876894928224995707135157061885685890999999999999999999999`37.3399856809\
50555 + 0.430900012313402138999792540356834353088`38.63437650649877*I, 
  -2.41560300266741236141785084619679174181`38.38302556077776 - 
   2.9239687742566339179179565142245681663`37.465972730378695*I}, 
 {0, 0, 0, 
  -1.4979964440144790827929830520064611242100000000000000000001`38.1755107824\
2438 - 7.47647318751465008242675373988179350059`38.87369678016309*I, 
  23.32199539565436623587396350003209348365`39.367765705274316 - 
   4.5060878093149035038911523232659190966000000000000000000001`37.6537996504\
8798*I}, 
 {0, 0, -0.631609431080536115955535402086559005904`38.80044860619322 + 
   3.5309305347916447453862719245981171832999999999999999999999`37.5478891736\
22735*I, 
  -10.4973771495539327921760104127751740125999999999999999999999`38.021080800\
80624 + 3.16771920591412638367978474942104008006`38.50074667773857*I, 
  -16.2610336136369145420555383110954772773`38.21114814755768 - 
   10.62426721351767291952394789912689862737`39.026298985207*I}, 
 {0, 0, 
  4.1273545263816045787712507650042727954999999999999999999999`37.61567177496\
8604, 
  0.1760027661033278088604412305609117145105999999999999999999`39.24551949334\
808, 
  17.7141956667982881991458864790811245299000000000000000000001`38.2483214374\
81984}, {-0.25, 
  3.2263478397069017443137232802749695429600000000000000000001`38.50871118782\
718, 
  2.0550028094891431660739150028363347331900000000000000000001`38.31281241995\
6515, -4.35549788978662316534109657601106626877`38.63903780766228, 
  -9.68003079319056111255643704750505702513`38.98587673884677}, 
 {0, 0, 0, 0, 9.4084259764863425025914540667950209545`37.9735169723215}, 
 {0, 0, 0, 
  -3.3683197164928182653240429549573476503099999999999999999999`38.5274133074\
47155, 
  -8.0304358963249795615605220369059362301300000000000000000001`38.9047391196\
53605}, {0, 0, 0, 0, 
  15.8811301619880970957529630885874635243000000000000000000001`38.2008814052\
479 + 
   25.4837195864718620166950124613595532566000000000000000000001`38.406262817\
61869*I}, {0, 0, 0, 
  -1.16774540581301428455464330831352525369`38.06734816734584 - 
   12.4113763025351419500085077806897504874`38.093819943259774*I, 
  29.3148112592323690249229744007599602127`38.467087102363976 - 
   39.3814828021176920603381417701130694048`38.595292064281885*I}, 
 {0, 0, 0, 0, 30.3237732521210616993661523811871001641`38.481783240515995}, 
 {0, 0, 0, -12.386282327909447250130086724615296393`37.09294097491913, 
  -55.7890796115474287999211945459151560677999999999999999999999`38.746549196\
633104}, 
 {0, 
  -0.1964424993902743528698371997748275781089999999999999999999`38.2932354511\
3916, -0.0796271919897536930538058063937674883995`38.901061400834166, 
  -2.1850184745253073070605610413081823027500000000000000000001`38.3394551133\
2039, -10.14481590572475424902874179391343821412`39.006244170457265}, 
 {
  -0.1666666666666666666666666666666666666670000000000000000001`38.2218487496\
1636, 2.15089855980460116287581552018331302864`38.3326199287715, 
  -2.46697392884189887588258792627672151132`38.392164559858635, 
  -14.0223232703625886050556378780346447212`38.14681997510766, 
  -33.1832161486990625427644540006855197344`38.52091847596029}, 
 {0, 0, 2.09652299038464265803400007693925564783`38.32149962922107, 
  -2.17148715318009157560006597127723979826`38.33675726435931, 
  -5.7629855121266626413090478947702629253200000000000000000001`38.7606475277\
86915}, {-0.25, -0.461881373356428030147865912795302667678`38.6645304484738 - 
   1.5707963267948966192313216916397514421000000000000000000001`37.1961198770\
30156*I, -0.52394777849399979916951760368213607507`37.71928800331563 - 
   2.9020862587330375216265180650502682277200000000000000000001`38.4627103168\
3192*I, -3.6481236616322850069471786540734995633`37.562069551326964 - 
   18.2276632791166326658233559022993814928499999999999999999999`39.260730997\
232535*I, 16.1505774590150978567773512005437363096`38.208188055012656 - 
   69.7991667631931106730568773026042426710000000000000000000001`37.843850238\
20615*I}, 
 {0, 0, 
  1.3254745276195995026404165971485044229400000000000000000001`38.12237138607\
097 - 3.6168922062077324062450232751308955638`37.55833556572962*I, 
  12.4023564171794100684408117590219646817`38.09350420788419 + 
   16.1075290577347860524181542381573008984999999999999999999999`38.207028923\
47966*I, 
  -27.4022251743206494511549181546858762398000000000000000000001`38.437785830\
76531 + 
   5.4760400191333933869982525041000844499700000000000000000001`38.7384666133\
161*I}, {0, 0, 0, 0, 
  -11.37893126946329654561974216740160842187`39.05610147422332 - 
   21.2089470352897027525149222125906018976`38.32651910754934*I}, 
 {0, 0, 0, 4.31634129991691866623310979152000769854`38.63511577771854 - 
   14.8371906880542445736096863240019898480400000000000000000001`39.171351678\
28977*I, 45.9526876690078003515764313207896179927`38.662310917369226 - 
   15.30694689083121476509218268334015089615`39.18488857536892*I}, 
 {0, 0, 0, 
  -4.6918156868846017815318239857967955436999999999999999999999`37.6713409429\
7009 + 10.1026158950704628437156639030154982786`38.00443384127761*I, 
  -37.5380022045447920007079309553061679055999999999999999999999`38.574471155\
48219 + 
   10.3537167454228120098258328267805396098999999999999999999999`38.015096279\
48083*I}, {0, 0, 0, 
  0.0726544402901924802448374038231963102307999999999999999999`38.86126216143\
652 + 6.30167470657061447628224032051979720566`38.799455981067815*I, 
  -3.0255820371542784806419493642108945247300000000000000000001`38.4808089331\
07284 - 
   1.9753899372198704726846491161354176807830000000000000000001`39.2956528371\
1052*I}, {0, 0, 0, 
  -1.9677675074766513402146717080210058571699999999999999999999`38.2939737850\
5845 + 0.481901463150729623642001698258335691007`38.68295824490948*I, 
  -12.63067230868259472547341528090232730823`39.101426467909256 - 
   0.275447475882968978387609329691595668733`38.440038796984815*I}, 
 {-0.458333333333333333333333333333333333334`38.661181443446615, 
  3.4053968227409700704960924868699632603000000000000000000001`37.53216772649\
411 - 
   1.5707963267948966192313216916397514421000000000000000000001`37.1961198770\
30156*I, 2.82240342844554491498819989823267673122`38.45061909100065 + 
   13.8387245487723246685744793268391651028`38.1410960650517*I, 
  -24.8446921431173033636319756511396864395`38.3952336196618 + 
   5.2553792080852629258230040676170895758199999999999999999999`38.7206040585\
2547*I, 12.058846893126184613937013906228713294`37.081305781113 - 
   15.0123510606324323051422884320270889093`38.17644871174377*I}, 
 {0, -1.02384642168262799737215597239295864142`38.01023481677855, 
  1.6871674048159298503529280105035566326350000000000000000001`39.22715817647\
224 - 
   6.4330167935246834220181097140904653114000000000000000000001`37.8084146851\
3666*I, 12.9831456975106787162821299314334390169`38.11337993079666 + 
   0.6823744789401497363900598471253346011190000000000000000001`38.8340227756\
87714*I, -13.79592205758397380087529307162875860013`39.1397507320815 + 
   14.2667982388377677304979408967801853791`38.154326519490084*I}, 
 {0, 0, 0, 4.44131547167751988267840674262741368696`38.64751162269917 - 
   4.64253205755402735584185981249571370148`38.666754911306974*I, 
  30.6959096533936085266150273601945321695999999999999999999999`38.4870805079\
4259 + 27.3563973812007281253859087508184730085`38.43705890370295*I}}


==> Numerical_results/NP3_mw0_numerical_values.m <==
{{1., 0, 0, 0, 0}, 
 {-1., 
  4.6051701859880913680359829093687284152000000000000000000001`37.66324568436\
3446 - 6.2831853071795864769252867665590057684`37.79817986835812*I, 
  12.42528071491837408949047955585631726564`39.09430620920118 + 
   28.9351376496618592499601862010471645104`38.461425552721565*I, 
  -77.754820745974569980731367756554342223`37.89072732449595 - 
   4.61306325524252429612085667052065765844`38.66398940978157*I, 
  52.1255580047287266098825199206541936159999999999999999999999`37.7170507171\
34384 - 
   107.7767980825177969517556716650794208075999999999999999999999`39.03252527\
709124*I}, {-0.25, 0, 
  -1.64493406684822643647241516664602518922`38.216148495004624, 
  -2.40411380631918857079947632302289998154`38.38095502251812, 
  -17.3171717393782110642560591446586864444000000000000000000001`38.238476963\
993136}, {1., -2.3025850929940456840179914546843642076`37.362215688699465 + 
   3.1415926535897932384626433832795028841999999999999999999999`37.4971498726\
9414*I, 
  -3.9287872121537067406088274722870919109999999999999999999999`36.5942585075\
3667 - 7.2337844124154648124900465502617911276`37.8593655613936*I, 
  10.71161024651852414799477232888890754146`39.02985476201873 - 
   2.00722348311966947760791917177670072621`38.30259572927987*I, 
  -0.994704777164068534399265012940746061774`38.99769420368719 + 
   9.8533192341439924089031492312810132492`37.993582553568295*I}, 
 {0, 0, 5.6118318637970563365216261901359107975`37.749104650645876 + 
   12.9649574735742981382857339439722946602`38.112771096576076*I, 
  -47.7290730483131473932870566659238610275000000000000000000001`38.678782999\
96625 + 2.4602194147944494584423927112584109174`37.39097384140627*I, 
  9.8320058213614337804064790321046886711`37.992642127016765 - 
   64.4552717082272230068111238685721487949999999999999999999999`37.809258443\
491814*I}, {0, -2.06343706889556054672728117262013187145`38.314591228217964 + 
   3.1415926535897932384626433832795028841999999999999999999999`37.4971498726\
9414*I, -14.59828002872323637383829544971653317233`39.16430169016546 - 
   24.120719568995879188293574996428889905`37.38239025952877*I, 
  77.4515545303752240068946287561269640953`38.88903013890851 - 
   19.8787434976971317369250532033360185894`38.29838892989719*I, 
  20.9567322926843765537296161130358415206000000000000000000001`38.3213235656\
26045 + 112.668896519691168614643711619730914669`38.05180404085339*I}, 
 {1., 0, 
  3.2898681336964528729448303332920503784399999999999999999999`38.51717849066\
8606, -2.40411380631918857079947632302289998154`38.38095502251812, 
  9.74090910340024372364403326887051112496`38.98859949077654}, 
 {0, -2.04769284336525562709470008162600407431`38.31126481244253, 
  5.0609765500699089944692747053483416708599999999999999999999`38.70423432501\
896, 
  -8.7387359767640194005504220820083591406599999999999999999999`38.9414486182\
1601, 
  18.5221325235994370415181394529433239310999999999999999999999`38.2676909872\
00915}, {1., -4.09538568673051125418940016325200814861`38.612294808106505, 
  6.7615904108989475865499285391713718793`37.8300488594682, 
  -13.2639877968345120710358309529609321267999999999999999999999`38.122674113\
64574, 
  26.1374034353699773873454335361007511734000000000000000000001`38.4172624413\
2785}, {0, -1.17865499634164611721902319864896546865`38.071386701522805, 
  1.2076267519320448324129451697382616981000000000000000000001`37.08193272515\
909, 
  -3.0090710553073024710978249108088626658999999999999999999999`37.4784324431\
6166, 6.21716028706781522368163345507107695527`38.79359206423027}, 
 {1., -2.3573099926832922344380463972979309373`37.372416697186786, 
  2.56346473982012891473609617998173021226`38.40882734814394, 
  -8.0844034666606947610256746122888972926600000000000000000001`38.9076479796\
295, 12.957528718295368540148931673662892984`37.11252218005708}, 
 {0, 0, 
  2.6509490552391990052808331942970088458799999999999999999999`38.42340138173\
495 - 7.2337844124154648124900465502617911276`37.8593655613936*I, 
  25.3671228397345627357988570338679419746`38.404271211971995 + 
   16.8182577798310690044039136915726540638`38.225781004791585*I, 
  -44.4046389692556388507311384728763756019`38.647428343391844 + 
   35.9397534807201024600895741710882436268999999999999999999999`38.555575093\
85448*I}, {0, 0, 0, 
  25.2778903857216576239729925991469467107000000000000000000001`38.4027408262\
5314 + 19.4339033698751714897210841234570932191`38.28856003898071*I, 
  16.0262069225067382836683474741668196889`38.20483074583811 + 
   65.508027549155825210281618331226064563`37.816294522994546*I}, 
 {0, 0, 
  2.6509490552391990052808331942970088458799999999999999999999`38.42340138173\
495 - 7.2337844124154648124900465502617911276`37.8593655613936*I, 
  29.7399001641936667122258424556534152171`38.47333950627697 + 
   12.7350835542761976352795917614733345842`38.10500179869438*I, 
  -11.8224319904913455901010195447486461105500000000000000000001`39.072706824\
38006 + 
   30.6919920572646594484650694261483659726999999999999999999999`38.487025077\
138284*I}, {0, 0, 0, 
  11.2982481028119455105280509471983637712999999999999999999999`38.0530111073\
53676, -0.167099721482611184870173081278528641866`38.22297572602346}, 
 {0, 0, -2.48502473915844403706957038452735305482`38.395330716621274, 
  -3.9456753805942179538189697955447145239200000000000000000001`38.5961213520\
2214, 
  -6.4134096165698897498102274255218906687599999999999999999999`38.8070889786\
5651}, {0, 0, 0, 
  1.1677454058130142845546433083135252537799999999999999999999`38.06734816734\
584 + 12.4113763025351419500085077806897504874`38.093819943259774*I, 
  -33.6563902422306254406885948908506947954999999999999999999999`38.527067534\
63602 - 1.51019944265627511780741471549669632188`38.17903430565433*I}, 
 {0, 0, 
  1.3254745276195995026404165971485044229400000000000000000001`38.12237138607\
097 - 3.6168922062077324062450232751308955638`37.55833556572962*I, 
  11.5158160140542670833447852086204457334400000000000000000001`39.0612947176\
2327 - 4.00224741261960744780655093490342345536`38.60230393252962*I, 
  23.5569540558030875286978262439800974327`38.37211913491492 + 
   1.406962050266974805232117964455717374764`39.14828238344617*I}, 
 {0, 0, 0, 
  19.4989483225663084419196372276757406987000000000000000000001`38.2900111882\
8441 + 16.2283819800421189010455419619637745083`38.21027522147943*I, 
  -5.2030996402575773525572934523963307547200000000000000000001`38.7162621427\
90086 + 53.0332573726658857053002327060950886737`38.724548302878105*I}, 
 {0, 0, -3.3864068644236790341550120592789205035`37.529739135804455 - 
   9.72371810518072360371430045797922099516`38.987832359967776*I, 
  -9.5810623736329026636272064081355166344400000000000000000001`38.9814136674\
73724 - 
   37.5074499110131274845984206188646759155000000000000000000001`38.574117537\
965094*I, 
  -96.7639349322162066565370631699927639070000000000000000000001`37.985713520\
75434 - 94.4114280894728670681746020841944902785`38.975024566923075*I}, 
 {0, 0, 0, 3.1079884688868099045900767956830250225`37.49247939883283, 
  -0.9037452985046409202558242323341148343820000000000000000001`38.9560460510\
06545}, {0, 0, -0.7854142244351034057586561231967108905`36.89509876240134, 
  -1.17821388392836553026685020656275132708`38.07122413610321, 
  -1.366502752920353260609039868513292094724`39.13561051094775}, 
 {0, 0, 0, 0, 5.55742504240190867534721974001431627462`38.74487361372087 - 
   14.1586710911342682500315878085955649389999999999999999999999`37.151022493\
12274*I}, {0, 0, 0, 0, 
  3.0983292453494197310138275896066042753599999999999999999999`38.49112756637\
373 - 20.8719380264738761380245077987014190766`38.31956277657509*I}, 
 {0, 0, 
  -7.1017990539859536100140614560109894337500000000000000000001`38.8513683797\
3979 + 0.751305675628315743347179578275643797474`38.875816669665994*I, 
  -23.5438293717117114302597624227556973909`38.37187710165728 + 
   1.3102990194831365277836636651204838325699999999999999999999`38.1173704160\
31804*I, 
  -91.2090944072853699042837243771022087738000000000000000000001`38.960038143\
744924 - 
   2.9162142443677405566368886932801126336500000000000000000001`38.4648194269\
60325*I}, {0, -2.04769284336525562709470008162600407431`38.31126481244253, 
  11.00455598731735692496112927565009001186`39.04157252429526 - 
   6.43301679352468226701278998964838541097`38.80841468513666*I, 
  10.9760160539890282723831512853823025785999999999999999999999`38.0404447335\
8077 + 23.0136951536208790333152042108371021693`38.36198635599962*I, 
  -7.97044485493000494315568347980381391275`38.901482561377264 + 
   2.92315919329853381533216133947798483914`38.465852467389084*I}, 
 {0.625, 
  -3.1989853898622784691036958089681861780999999999999999999999`37.5050122566\
1531 + 
   1.5707963267948966192313216916397514421000000000000000000001`37.1961198770\
30156*I, -3.08312541420919407922008544819101572238`38.48899119115246 - 
   6.43301679352468226701278998964838541097`38.80841468513666*I, 
  8.1887533854246375670801679962210691082`37.91321779198766 - 
   5.32614362234379803996884486511771446`35.726412873246446*I, 
  -0.50728875165967232793942586022384924353`37.70525523261843 + 
   3.9927560076147496826782966154275364449499999999999999999999`38.6012727718\
0612*I}, {0, -1.17865499634164611721902319864896546865`38.071386701522805, 
  4.7977948249609145332555552083421333190800000000000000000001`38.68104167166\
588 - 3.70285387762382006710377462566367394431`38.568536574216935*I, 
  10.4281798946532658399524813116180821052`38.018208514496806 + 
   7.3067669736751116414603129620054694851700000000000000000001`38.8637252571\
1109*I, 10.82184738585417124376868146313985684926`39.034301405040225 + 
   5.5531070070220448777408845852429101505`37.744536042302286*I}, 
 {0.625, -2.32994754283866895922801892599114757246`38.36734614329548 + 
   1.5707963267948966192313216916397514421000000000000000000001`37.1961198770\
30156*I, 
  -4.0270256887702719924774194474531949969699999999999999999999`38.6049844000\
2104 - 3.70285387762382006710377462566367394431`38.568536574216935*I, 
  0.95747318123392621167532615100268982205`37.98112661824877 - 
   4.49930670032659125228235781140332838228`38.653145598348836*I, 
  -8.4385008977834888772650718895053197404`37.92626530093291 - 
   2.3447251030861096854143336840688108783399999999999999999999`38.3700919331\
0186*I}, {0, 0, 0, 
  -0.585938369262987116003521341627701670645`38.76785193803753 - 
   1.965218153526992022579627639033120580084`39.29341076723776*I, 
  6.3955205843031267648792428505114574478`37.80587590107245 - 
   0.620172574313026110195812323549833115168`38.79251255666449*I}, 
 {0, 0, -0.0324850294604127124557042264039414252979`38.51168326495975 + 
   0.8007676188907825454772565606134057165400000000000000000001`37.9035065030\
06*I, -2.18768949282249957071351570618856858819`38.33998568095055 + 
   0.430900012313402138999792540356834354434`38.63437650649877*I, 
  -2.4156030026674123614178508461967917491199999999999999999999`38.3830255607\
7776 - 
   2.9239687742566339179179565142245681741900000000000000000001`38.4659727303\
78695*I}, {0, 0, 0, 
  0.2215890777064074453100445022904121398613999999999999999999`39.34554834987\
977 + 11.2221784940710241919001163609986345315`38.05007717208208*I, 
  -39.6157848460794985181870786767284653403000000000000000000001`38.597868264\
35058 + 9.23649017133552874954515072384930569`35.965506972432394*I}, 
 {
  -0.1666666666666666666666666666666666666670000000000000000001`38.2218487496\
1636, 
  0.7584075477164741362693213277925269475850000000000000000001`38.87990264647\
572 - 
   1.5707963267948966192313216916397514421000000000000000000001`37.1961198770\
30156*I, 3.42966423780723838492901050411750164364`38.53525160493923 + 
   7.14782274099937715163129519972901274709`38.854173773889514*I, 
  -18.8334092565208601077982238722669408254`38.27492894387615 + 
   15.2538261430705025814466206297782901156999999999999999999999`38.183378792\
16838*I, -42.5492762283885112682111150538689443743`38.62889217704833 - 
   13.5522463983654000906718854688586780609`38.13201128912578*I}, 
 {0, 0, 0, 0, 15.88113016198809709575296308858746352406`39.20088140524789 + 
   25.4837195864718620166950124613595532563`38.40626281761869*I}, 
 {0, 0, 0, 
  -1.1677454058130142845546433083135252537000000000000000000001`37.0673481673\
45834 - 12.4113763025351419500085077806897504874`38.093819943259774*I, 
  29.3148112592323690249229744007599602118`38.467087102363976 - 
   39.3814828021176920603381417701130694038`38.595292064281885*I}, 
 {0, 0, 0, 0, -0.842714042167935024308141183468676382882`38.92568023064278 + 
   14.7373223060165560929529114615520108830699999999999999999999`39.168418581\
66673*I}, 
 {0, 0, -2.65094905523919900528083319429700884579`38.42340138173495 + 
   7.2337844124154648124900465502617911275799999999999999999999`38.8593655613\
936*I, 
  -17.2526899649531849846362150457696854547999999999999999999999`38.236856818\
00974 + 11.21001621507226748428864403130016562185`39.04960624079402*I, 
  -28.7118999896251146623798742286614617684000000000000000000001`38.458061932\
576875 + 14.17714783283436197528103151049496179717`39.151588868008375*I}, 
 {0, 0, 0, 3.52173402609252219874186344023669796754`38.546756553402375 + 
   2.32931365300654059164322054580646475603`38.367227972260906*I, 
  -1.6469077699971501490226263353335684264699999999999999999999`38.2166692785\
2443 + 6.20043341585901203701050078059875966875`38.79242204813327*I}, 
 {0, 0, -0.869570879503808377074400423270953761626`38.93930498751504 - 
   24.3859117807537863583356009845658680738500000000000000000001`39.387138998\
35068*I, 39.014493037660202697412533084081929031`37.59122596797648 - 
   29.5662202482654313930507478666722584364`38.470795807777954*I, 
  3.27922553046861029474405402941175923456`38.51577128652902 + 
   43.1063520260195200005580889032063442780000000000000000000001`37.634541271\
241616*I}, {0, -1.023846421682621656015477240351961419474`39.01023481677855, 
  -0.275427656863609629267436926576065769144`38.44000754746841 - 
   6.4824787367871490691428669719861473300999999999999999999999`37.8117411009\
12094*I, 19.2785600119591152458532445278694869172`38.28507459169256 + 
   3.45272754596354907166943263361300378239`38.53816230961126*I, 
  18.6033839878560216996700031373558265005`38.26959195032431 + 
   52.3013636687113550292722005039426498606999999999999999999999`38.718513012\
50161*I}, {0, 0, 0, 
  -7.1959780449718793899885054610370090586199999999999999999999`38.8570898296\
371 - 
   5.5182457180477450329003803674224001114000000000000000000001`37.7418010349\
6454*I, 4.08006986041648971375537932912332024098`38.610667599299106 - 
   16.7006168066903695675997064796937533826000000000000000000001`38.222732511\
314966*I}, 
 {0, 0, 
  -3.3825000511465751523949703424777127400400000000000000000001`38.5292378118\
366 - 19.2635081895450132174297491439736828617`38.284735381886016*I, 
  -4.49336641035391697798415867124884271858`38.65257183446361 - 
   61.8587491359329392172142431054778768385999999999999999999999`38.791401133\
75875*I, 
  -159.0090550728460247393662301050049482720000000000000000000001`38.20142185\
674935 - 
   139.0334011070224349123093503619733094199999999999999999999999`37.14311914\
6828866*I}, 
 {0, 0, 
  2.3960693480785353791355664691039741934399999999999999999999`38.37949938343\
848 + 12.9649574735742981382857339439722946602`38.112771096576076*I, 
  -4.09465462145078703708068610407176815019`38.61221727549231 + 
   36.8594690456947013754868496769924045997`38.56654907499088*I, 
  66.8107144835065051556157562773721361765999999999999999999999`38.8248461161\
8695 + 67.9025360504974846906824092519946292094`38.831885994783725*I}, 
 {0, 0, 0, 0, 29.4664963319242445868931456170506467903`38.46932849980747}, 
 {0, 0, 0, -10.68463131844583225040010070419868955397`39.028759541088114, 
  -44.4387068612374594372861916761532372182`38.64776141275308}, 
 {0, -0.341282140560875937849116680271000679051`38.533113562058894, 
  1.1473600952327086093387202348796655535699999999999999999999`38.05969974120\
4774, -1.99203051336228145113988933544870166036`38.29929598653917, 
  -14.8822287756867656217678699935076305448`38.17266797640465}, 
 {
  -0.1666666666666666666666666666666666666670000000000000000001`38.2218487496\
1636, 2.15089855980460116287581552018331302864`38.3326199287715, 
  -1.882211607975747267166116807604968464795`39.27466844747065, 
  -10.1152629174884934687380392816023323984`38.00497717550331, 
  -17.6260078327858613088924733857166222843`38.246153958781385}, 
 {0, 0, 0, 0, -139.113995068924983247209953155769409789`38.14337082284231 - 
   1.035683889605773714895041515152301799415`39.01522722070965*I}, 
 {0, 0, 
  -4.9700494783168591207500733220137458835300000000000000000001`38.6963607122\
85255, 
  20.5486688573323940741015499183815261651999999999999999999999`38.3127836935\
2889 - 
   8.0896022253923629090538403793430091594499999999999999999999`38.9079271674\
0161*I, 29.5214344686520037960785124734607133913`38.470137456358465 + 
   49.4086451278387068707906279665373807223`38.69380294493231*I}, 
 {
  0.0416666666666666666666666666666666666666999999999999999999`38.61978875828\
8394, 0.144839641170589397937223626870811533606`38.16088744021411, 
  2.43817684358119319052270935567494426237`38.38706520226929, 
  11.4201318512856956594990886428468061285600000000000000000001`39.0576711180\
91555 - 4.61009546134867877874232272936837523716`38.663709918428204*I, 
  7.288385502839515 - 39.67538148009467*I}, 
 {0, 0.341282140560872337132145632516211254799`38.53311356205888, 
  -0.2357680845696034659348414685417489715235000000000000000001`39.3724850152\
06, 
  13.9664540183298684497375210562133289533500000000000000000001`39.1450861558\
81316 + 8.0434218137717655923504652568877959938`37.9054408446058*I, 
  36.35410082516548 + 19.373191789257596*I}, 
 {0, 0, 1.57082844887029452091364455438591141489`38.19612875806534, 
  -5.43267828133821091836988323636919856058`38.735013987239405 + 
   2.35232764484582462011453462234947437747`38.371497812488435*I, 
  -6.0134186700754604663439383088191569641600000000000000000001`38.7791214416\
2594 - 
   14.7869120255670610438758646611456535909600000000000000000001`39.169877489\
05588*I}, {0, 0, 0, 
  2.7155918580484266938915378813462694863`37.433864497892344 - 
   12.2771717848961285865896258042965133388700000000000000000001`39.089098332\
62944*I, 31.3314334380928677934553335563429674911`38.4959802646555 - 
   8.5121141420917488703621247344808260433`37.93003743860561*I}, 
 {0, 0, 0, 0, 6.93263095661881277855760666262955539523`38.84089808210129 - 
   13.1501828705483659062394250493035979842999999999999999999999`38.118931792\
30242*I}, {0, 0, 0, 
  0.271632524164241162353192683214930522318`38.43398176936173 + 
   4.3916924349870967898182656350421995274500000000000000000001`38.6426319174\
0171*I, -21.3359845083719785119291087256751958519`38.32911268734947 - 
   21.3640882750830554112026295157960175899`38.32968436377858*I}, 
 {0, 0, 0, -6.77778714144155771822627027556321367447`38.83108792555935 + 
   7.68444698795901337657139779301305136104`38.88561261891194*I, 
  -46.6337944902089375267506914073984142144999999999999999999999`38.668700754\
487595 + 
   15.2683695747816642359388862347217457907000000000000000000001`38.183792663\
61305*I}, 
 {
  -0.2083333333333333333333333333333333333329999999999999999999`38.3187587626\
2441, 
  2.0060589186340317073710469257756323703500000000000000000001`38.30234368424\
865, -4.32038845155714092054977804817009529695`38.635522796533294, 
  20.7486571226323997163002023995598978408000000000000000000001`38.3169899939\
1062 + 8.37756077499995403500021505220747972564`38.92311758710729*I, 
  10.611620433265514 + 49.10659750020879*I}, 
 {0, 0, 0, 0, -83.19198248333043 - 0.36065226312597076*I}, 
 {0, 0, -8.3692705077633800415719478518556281212`37.92268760515457, 
  38.9830323001325793098903774754484743547000000000000000000001`38.5908756177\
47116 - 
   17.6851026738499248457030319189639419560999999999999999999999`38.247607585\
528044*I, 252.60971429303436 + 75.18716611161733*I}, 
 {0, 0, -9.9400989566336745624855924062415395364`37.99739070794923, 
  44.6372996591772467164810112423487655166`38.64969791400769 - 
   8.8152518246250884056296200339035730881699999999999999999999`38.9452347232\
6982*I, 197.69877648652835 + 100.87239656043056*I}}


==> Numerical_results/NP4_mw0_numerical_values.m <==
{{1., 0, 0, 0, 0}, 
 {0, 2.04769284336525562709470008162600407431`38.31126481244253, 
  -0.86793056930062367840127455146983037521`37.93848498488196, 
  0.431416981415431735365274060341268611186`38.634897235782454, 
  0.043748176150828966475990331866983943339`37.64095995212082}, 
 {-1., 
  4.6051701859880913680359829093687284152000000000000000000001`37.66324568436\
3446 - 6.2831853071795864769252867665590057684`37.79817986835812*I, 
  12.4252807149183740894904795558563172654499999999999999999999`39.0943062092\
0118 + 28.9351376496618592499601862010471645104`38.461425552721565*I, 
  -77.754820745974569980731367756554342223`37.89072732449595 - 
   4.61306325524252429612085667052065765844`38.66398940978157*I, 
  52.1255580047287266098825199206541936166999999999999999999999`38.7170507171\
34384 - 
   107.7767980825177969517556716650794208147000000000000000000001`39.03252527\
709124*I}, {-0.25, 0, 
  -1.64493406684822643647241516664602518922`38.216148495004624, 
  -2.40411380631918857079947632302289998154`38.38095502251812, 
  -17.3171717393782110642560591446586864444000000000000000000001`38.238476963\
993136}, {0, -2.04769284336525562709470008162600407431`38.31126481244253, 
  5.06097655006990899446927470534834167096`38.70423432501896, 
  -8.7387359767640194005504220820083591404700000000000000000001`38.9414486182\
1601, 
  18.5221325235994370415181394529433239310999999999999999999999`38.2676909872\
00915}, {1., -4.09538568673051125418940016325200814861`38.612294808106505, 
  6.7615904108989475865499285391713718795299999999999999999999`38.83004885946\
82, -13.26398779683451207103583095296093212813`39.12267411364575, 
  26.1374034353699773873454335361007511892`38.41726244132785}, 
 {1., 0, 
  3.2898681336964528729448303332920503784399999999999999999999`38.51717849066\
8606, -2.40411380631918857079947632302289998154`38.38095502251812, 
  9.74090910340024372364403326887051112496`38.98859949077654}, 
 {0, -1.17865499634164611721902319864896546865`38.071386701522805, 
  1.2076267519320448324129451697382616981000000000000000000001`37.08193272515\
909, 
  -3.0090710553073024710978249108088626658999999999999999999999`37.4784324431\
6166, 
  6.2171602870678152236816334550710769613000000000000000000001`37.79359206423\
026}, {1., -2.3573099926832922344380463972979309373`37.372416697186786, 
  2.56346473982012891473609617998173021231`38.40882734814394, 
  -8.0844034666606947610256746122888972926600000000000000000001`38.9076479796\
295, 12.95752871829536854014893167366289298935`39.11252218005708}, 
 {0.125, -1.023846421682627813547350040813002037153`39.01023481677855, 
  1.690397602724736896637482134792842969824`39.22798886814024, 
  -6.39741649265690571597889586908578253262`38.8060046256237, 
  4.34857413782126160457612233023686154564`38.63834687865863}, 
 {0, 0, 2.65094905523919900528083319429700884584`38.42340138173495 - 
   7.2337844124154648124900465502617911276`37.8593655613936*I, 
  25.3671228397345627357988570338679419739999999999999999999999`37.4042712119\
71995 + 16.8182577798310690044039136915726540638`38.225781004791585*I, 
  -44.4046389692556388507311384728763756021999999999999999999999`38.647428343\
391844 + 35.939753480720102460089574171088243624`37.55557509385448*I}, 
 {0, 0, 0, 
  -11.2982481028119455105280509471983637712999999999999999999999`38.053011107\
353676, 
  0.1670997214826111848701730812785286418190000000000000000001`38.22297572602\
346}, {0, 0, 2.48502473915844403706957038452735305482`38.395330716621274, 
  3.9456753805942179538189697955447145239`37.59612135202214, 
  6.4134096165698897498102274255218906688500000000000000000001`38.80708897865\
651}, {0, 0, 0, -7.86026193453681006897461887118904553356`38.895437018663905, 
  4.18561194675659023718859737199582946633`38.62175896189222}, 
 {0, 0, 2.48502473915844403706957038452735305482`38.395330716621274, 
  6.15681326372505526752956319313457817217`38.78935598163052, 
  19.6537322874101187632431693987522217677`38.29344503603002}, 
 {0, 0, 2.06127571261243389331210480782262510583`38.31413608613035, 
  0.1156527021937287457000185074334255858620000000000000000001`38.06315578439\
687, 9.44261647869646809768782718659964497117`38.975092350740034}, 
 {0, 0, 2.65094905523919900528083319429700884584`38.42340138173495 - 
   7.2337844124154648124900465502617911276`37.8593655613936*I, 
  29.7399001641936667122258424556534152175`38.47333950627697 + 
   12.735083554276197635279591761473334584`37.10500179869438*I, 
  -11.82243199049134559010101954474864611008`39.07270682438006 + 
   30.6919920572646594484650694261483659821`38.487025077138284*I}, 
 {0, 0, 0, 3.10798846888680990459007679568302502246`38.49247939883283, 
  -0.9037452985046409202558242323341148343349999999999999999999`38.9560460510\
06545}, {0, 0, -0.7854142244351034057586561231967108905`36.89509876240134, 
  -1.178213883928365530266850206562751327104`39.07122413610321, 
  -1.3665027529203532606090398685132920941360000000000000000001`39.1356105109\
4775}, {0.625, -5.37412435804192912466004157712337031905`38.73030771185273 + 
   3.1415926535897932384626433832795028841999999999999999999999`37.4971498726\
9414*I, 2.41806140596395708188934516918653850333`38.38346732544646 - 
   26.5328347929895116135284165192069473608`38.423783652891586*I, 
  67.235120446296668635915276719970621193`37.827596187216216 + 
   20.6140266813861720432287663800014641909999999999999999999999`37.314162833\
831425*I, -31.1185768254057578225422642302387506286`38.493019726781455 + 
   107.0057545103038967558778665982125349443000000000000000000001`39.02940713\
3618584*I}, {0, 0, 0, 
  -0.5859383692629871160035213416277016708779999999999999999999`38.7678519380\
3753 - 
   1.9652181535269920225796276390331205800099999999999999999999`38.2934107672\
37766*I, 
  6.3955205843031267648792428505114574481500000000000000000001`38.80587590107\
245 - 0.62017257431302611019581232354983311205`37.79251255666449*I}, 
 {0, 0, 
  -0.0324850294604127124557042264039414252389999999999999999999`37.5116832649\
5975 + 
   0.8007676188907825454772565606134057165400000000000000000001`37.9035065030\
06*I, -2.18768949282249957071351570618856858912`38.33998568095055 + 
   0.4309000123134021389997925403568343545460000000000000000001`38.6343765064\
9877*I, 
  -2.4156030026674123614178508461967917607199999999999999999999`38.3830255607\
7776 - 
   2.9239687742566339179179565142245681606700000000000000000001`38.4659727303\
78695*I}, {0, 0, 0, 0, 
  -19.0035673304064676452688145241940138121500000000000000000001`39.278835133\
92587}, {0, 0, -0.411233516712056609118103791661506297305`38.61408850367666, 
  1.16073332647452239688382320302924699374`38.06473245389573, 
  6.15819633758834424990550601198849958461`38.7894535311037}, 
 {0, 0, 0, 0, 15.88113016198809709575296308858746352415`39.20088140524789 + 
   25.4837195864718620166950124613595532563`38.40626281761869*I}, 
 {0, 0, 0, -1.167745405813014284554643308313525253735`39.067348167345834 - 
   12.4113763025351419500085077806897504872999999999999999999999`38.093819943\
259774*I, 29.3148112592323690249229744007599602167`38.467087102363976 - 
   39.3814828021176920603381417701130694018`38.595292064281885*I}, 
 {0, 0, 0, 
  0.4227993865807480661920350225426323945039999999999999999999`38.62613434853\
891 + 3.80094118849984867505948510480014196393`38.57989114986946*I, 
  -13.4688732147588238226591658117335450802699999999999999999999`39.129331264\
8335 + 2.45574998012079400076241137102622533722`38.390184149203215*I}, 
 {
  0.1666666666666666666666666666666666666670000000000000000001`38.22184874961\
636, 
  -0.4687282653752709663107623668001807456990000000000000000001`38.6709211432\
5006 + 
   1.5707963267948966192313216916397514421000000000000000000001`37.1961198770\
30156*I, 
  -4.1437139304076799583480092876599731222800000000000000000001`38.6173897653\
8249 - 4.41765982509851495172227983574430128035`38.64519227066386*I, 
  9.74231267926708332334543811947157655065`38.98866206412932 - 
   10.6070246778862608797731232653642647431`38.025593579265305*I, 
  21.9286355255441400814367880163730119099`38.34101160923508 + 
   9.252326738861740622326566627264511967`36.96625096114777*I}, 
 {0, 0, 0, 0.22158907770640744531004450229041213985`37.34554834987976 + 
   11.22217849407102419190011636099863453142`39.05007717208208*I, 
  -39.6157848460794985181870786767284653362`38.59786826435058 + 
   9.2364901713355287495451507238493056889999999999999999999999`36.9655069724\
32394*I}, 
 {
  -0.1666666666666666666666666666666666666670000000000000000001`38.2218487496\
1636, 
  0.7584075477164741362693213277925269475850000000000000000001`38.87990264647\
572 - 
   1.5707963267948966192313216916397514421000000000000000000001`37.1961198770\
30156*I, 
  3.4296642378072383849290105041175016436600000000000000000001`38.53525160493\
923 + 7.14782274099937715163129519972901274709`38.854173773889514*I, 
  -18.8334092565208601077982238722669408252000000000000000000001`38.274928943\
87615 + 15.2538261430705025814466206297782901158`38.18337879216838*I, 
  -42.5492762283885112682111150538689443723`38.62889217704833 - 
   13.55224639836540009067188546885867806543`39.13201128912578*I}, 
 {0, 0, 4.12735452638160457877125076500427279551`38.615671774968604, 
  0.176002766103327808860441230560911714887`38.245519493348084, 
  17.7141956667982881991458864790811245303`38.248321437481984}, 
 {-0.25, 
  3.2263478397069017443137232802749695429600000000000000000001`38.50871118782\
718, 
  2.0550028094891431660739150028363347331900000000000000000001`38.31281241995\
6515, -4.3554978897866231653410965760110662697`37.63903780766228, 
  -9.68003079319056111255643704750505701648`38.98587673884677}, 
 {0, -2.04769284336525562709470008162600407431`38.31126481244253, 
  2.05286154902209500565375127644426019777`38.31235966027011, 
  -5.47154265551719725795854722708281857398`38.73810978928114, 
  2.5315953974832049493806489569569363809400000000000000000001`38.40339429744\
276}, 
 {0, 0, 
  4.4006934954399045752422041380138767927700000000000000000001`38.64352112137\
4896, 
  6.6979762970906588501005000860737431832000000000000000000001`37.82594360631\
807, 20.8323981118623041650641771540164583591`38.31873926643365}, 
 {0, 0, 0, 0, 29.4664963319242445868931456170506467905`38.46932849980747}, 
 {0, -0.341282140560875937849116680271000679051`38.533113562058894, 
  1.1473600952327086093387202348796655535699999999999999999999`38.05969974120\
4774, 
  -1.9920305133622814511398893354487016601500000000000000000001`38.2992959865\
3917, 
  -14.8822287756867656217678699935076305485599999999999999999999`39.172667976\
40465}, 
 {
  -0.1666666666666666666666666666666666666670000000000000000001`38.2218487496\
1636, 
  0.4444878570002214736302321188283096333849999999999999999999`38.64785990094\
2166, -0.594018289377832484703134203661535873194`38.77379981678859, 
  -10.1691028990693988298473147796860831367`38.00728264189339, 
  -38.3986195966271248839332406416675897799`38.58431561206693}, 
 {0, 0, 0, 
  -10.6846313184458322504001007041986895539200000000000000000001`39.028759541\
088114, -44.4387068612374594372861916761532372175`38.64776141275308}, 
 {0.0833333333333333333333333333333333333335`38.920818753952375, 
  -0.682564281121751875698233360542001358102`38.834143557722875, 
  1.8358191148513914561030912553754928367600000000000000000001`38.26382988749\
053, 
  -8.6879051348150503888077212372184886665000000000000000000001`37.9389150701\
11804, -49.4858974166119419515964858942456920233`38.6944814505139}, 
 {0, 0, 0, 0.792460384277075354753849739860060133368`38.89897756070696 - 
   19.3616708986711953745097384264539261484`38.28694283390005*I, 
  47.7618045023547166102717743327536175003999999999999999999999`38.6790807266\
34936 - 0.85439621355002651030883256779046093712`37.93165931501457*I}, 
 {0, 0, 0, 0, 11.0186413543951235018871161503460789555`38.04212804744993 + 
   20.5891668136088057736369142418338997823`38.31363877228226*I}, 
 {0, 0, 0, 2.715591858048424208172835653318433706`36.433864497892344 - 
   12.2771717848961171928447071805337348268000000000000000000001`38.089098332\
62943*I, 
  31.3314334380928459751920238475729217234999999999999999999999`38.4959802646\
555 - 8.51211414209176372306138263156595965733`38.93003743860561*I}, 
 {0, 0, 0, 7.54393864269809025754757060464639249023`38.87759814748563 - 
   25.2635360705441239512325031674714891074`38.40249413752756*I, 
  98.134131455360603604372072841904672723`37.99182008306451 - 
   29.2446636318190574555152068641375969087`38.46604663053145*I}, 
 {0, 0, 0, 0, 6.93263095661882413217150089258251595375`38.84089808210129 - 
   13.150182870548384105120851625088230678`37.11893179230242*I}, 
 {0, 0, 0, 6.77778714144155614027533314701878801642`38.83108792555935 - 
   7.684446987959011971977942875598172753`36.88561261891195*I, 
  46.6337944902089537416614640116632001534`38.668700754487595 - 
   15.2683695747816587978961453240033071313`38.18379266361305*I}, 
 {-0.3125, 2.32867536752835551879444214563485375904`38.36710894928272 - 
   0.7853981633974483096156608458198757210499999999999999999999`37.8950898813\
6617*I, 
  -5.5528111817193809715399364502945058120999999999999999999999`37.7445129059\
3582 + 7.88405992289120102782604902217351952486`38.89674991648033*I, 
  -5.9081106936635105524318708634148963487000000000000000000001`37.7714486236\
0621 - 
   47.4396006830507328355999144060846847487000000000000000000001`38.676141024\
75171*I, 201.5738296972678679417654291696753921006`39.3044341470402 - 
   88.2022638897472159828511115267909169613`38.945479732322376*I}, 
 {0.375, -3.39542788925255282197353300874301375622`38.53089451152718 + 
   1.5707963267948966192313216916397514421000000000000000000001`37.1961198770\
30156*I, 5.41205187548817145370354990411387911142`38.73336195073607 - 
   16.5688874646731846011293546049604447663`38.21929334823984*I, 
  29.8771088792286069521762194113908923359`38.475338569764986 + 
   51.9174428210610269936609313166812183248`38.71531329326742*I, 
  -202.3066732254333288847027252415756223705999999999999999999999`39.30601020\
8510706 + 147.425495904933115975050097205661511771`38.1685725973175*I}, 
 {
  -0.1458333333333333333333333333333333333329999999999999999999`38.1638568026\
3867, 0.408717494401968370992559581849192064243`38.61142322728741, 
  -3.9205561349740136910938411133205695298800000000000000000001`38.5933476765\
1516 - 2.25181074825730130629051559313853983048`38.352531887759554*I, 
  14.3791129315515825567297601010174034708399999999999999999999`39.1577320946\
1326 - 19.4289505469350363737686390255190575992`38.28844934285485*I, 
  120.19926637978122565300921579415899516`37.079901817016264 - 
   27.2187180123847315232253690114601323162999999999999999999999`38.434867666\
302345*I}}


==> Numerical_results/P2_numerical_values.m <==
{{1., 0, 0, 0, 0}, {-0.25, 0, 
  -1.64493406684822643647241516664602518922`38.216148495004624, 
  -2.40411380631918857079947632302289998154`38.38095502251812, 
  -17.3171717393782110642560591446586864444000000000000000000001`38.238476963\
993136}, {0, -2.04769284336525562709470008162600407431`38.31126481244253, 
  5.0609765500699089944692747053483416708599999999999999999999`38.70423432501\
896, -8.7387359767640194005504220820083591404`37.94144861821601, 
  18.5221325235994370415181394529433239304`38.267690987200915}, 
 {1., -4.09538568673051125418940016325200814861`38.612294808106505, 
  6.7615904108989475865499285391713718793400000000000000000001`38.83004885946\
82, -13.2639877968345120710358309529609321274`38.12267411364574, 
  26.13740343536997738734543353610075117455`39.41726244132784}, 
 {0, 2.04769284336525562709470008162600407431`38.31126481244253, 
  -0.86793056930062367840127455146983037521`37.93848498488196, 
  0.43141698141543173536527406034126861128`37.634897235782454, 
  0.043748176150828966475990331866983944162`37.64095995212082}, 
 {0, 0.287682072451780927439219005993827431522`38.458912798706955, 
  0.4331745887030360685105805521078320917799999999999999999999`37.63666297170\
734, 
  1.5801612961117540737773886109133744878050000000000000000001`39.19870142014\
174, 1.53661717727745879509747259005007262982`38.18656568369727}, 
 {1., 0.575364144903561854878438011987654863044`38.759942794370936, 
  4.69152258926799022380435909448333771365`38.67131381175648, 
  1.4233512187655788941032849813630967838900000000000000000001`38.15331207756\
232, 15.41023333887583854938336573703904235004`39.18780921477416}, 
 {-1., 4.60517018598809136802111646409416448613`38.663245684363446 - 
   6.2831853071795864769252867665590057684`37.79817986835812*I, 
  12.4252807149183740895589420664063626170000000000000000000001`37.0943062092\
0118 + 28.935137649661859249866777570528035038`37.46142555272156*I, 
  -77.7548207459745699805466480007849136436999999999999999999999`38.890727324\
495955 - 4.6130632552425242956906940301399852764`37.66398940978157*I, 
  52.1255580047287266087265821332006346099999999999999999999999`36.7170507171\
3438 - 
   107.7767980825177969518242515175115855354999999999999999999999`39.03252527\
709124*I}, {0, -0.287682072451780927439219005993827431522`38.458912798706955, 
  -0.3504136138928843377148821902978218337989999999999999999999`38.5445809705\
6598, -0.390776783130905959525449777002625059529`38.591928753466256, 
  -0.414921638795127153669420247519552847974`38.61796608453798}, 
 {-0.125, 1.023846421682627813547350040813002037153`39.01023481677855, 
  -1.690397602724736896637482134792842969836`39.22798886814024, 
  6.39741649265690571597889586908578253262`38.8060046256237, 
  -4.3485741378212616045761223302368615465799999999999999999999`38.6383468786\
5863}, 
 {0, 0, 
  4.1930459807692853160680001538785112956499999999999999999999`38.62252962488\
506, 
  -3.5545104305896382921263658600535678634200000000000000000001`38.5507797929\
8848, 2.52012240382774683028723260643195785903`38.40142163523232}, 
 {0, 0, 
  -2.7815452869112799602477403750114065092299999999999999999999`38.4442861351\
7225 + 
   7.0562079424435473469452819035051920333500000000000000000001`38.8485713707\
2426*I, -25.05126180253314967255605756673556378715`39.398829605655415 - 
   16.4969746546285645603740222506585048137000000000000000000001`38.217404307\
16729*I, 42.6356298687482810461514696023534419506`38.629772683327325 - 
   34.9125913485855410694051365433868738221`38.542982085039455*I}, 
 {0, 0, 
  -2.7815452869112799602477403750114065092299999999999999999999`38.4442861351\
7225 + 
   7.0562079424435473469452819035051920333500000000000000000001`38.8485713707\
2426*I, -28.9572946865958419123586188857910400582`38.46175798578603 - 
   13.1396202042780989044477877126269188098`38.11858281228845*I, 
  13.35519570890598339871949777560521667825`39.125650256616105 - 
   30.2433366964811745175016202261396250373000000000000000000001`38.480629704\
45245*I}, 
 {0.25, -2.59026716544582661144977723804090967459`38.41334456041135 + 
   3.1415926535897932384626433832795028841999999999999999999999`37.4971498726\
9414*I, -6.35392737857296084493511655862553542337`38.80304224680443 - 
   18.9882409164226636307342931942371641483999999999999999999999`38.278484733\
26379*I, 
  53.2971580306511591816935833943353535046000000000000000000001`38.7267040517\
1865 + 
   8.8330763187434993014568441322102489245000000000000000000001`37.9461119828\
04844*I, -48.3188293193336955859351276822997453674`38.68411640354536 + 
   72.783745633941881631987984907496404376`37.86203440170768*I}, 
 {0, 
  1.1676874579085182772669595438099157529159999999999999999999`39.06732661549\
089, 
  -1.1715225872250287356344522357996648546249999999999999999999`39.0687506663\
1124, 
  5.7324640075646003215033820471542068836099999999999999999999`38.75834133660\
4744, -6.98584578173459840251732737364659429268`38.84421899400118}, 
 {0, 0, -0.589084520923996763498469261745109648008`38.770177611149485, 
  -0.4678513844655576830042993936761962422970000000000000000001`38.6701079189\
78715, 
  -0.6201670660781955049297409225208987552030000000000000000001`38.7925086993\
4039}, 
 {0, 
  1.1676874579085182772669595438099157529159999999999999999999`39.06732661549\
089, -2.53501658658188637909961149559435006702`38.40398080526202, 
  4.6453911243478585089590731403258046489099999999999999999999`38.66702228582\
0494, -9.47362949631382101123319847683222285794`38.97651639592362}, 
 {0, 0, 0, 0, 19.0035673304064676452688145241940138121`38.27883513392587}, 
 {0, 0, 0.411233516712056609118103791661506297305`38.61408850367666, 
  -1.16073332647452239688382320302924699379`38.06473245389573, 
  -6.1581963375883442499055060119884995847`37.7894535311037}, 
 {0, 0, 0, 0, 
  -15.1486323617394923197749355487858456145999999999999999999999`38.180373425\
93664 - 26.0452547841990089528163504668287637855`38.4157286102168*I}, 
 {0, 0, 0, 0.737667179782551021844760051380894687197`38.86786046129976 + 
   13.51105858555169187983637900352211368644`39.130689377138474*I, 
  -32.8142153769407512893999924153437369842`38.51606202427056 + 
   42.4273675996562434566984995117516862821`38.62764608685951*I}, 
 {-0.25, 1.15129254649702284200527911602354112153`38.06118569303548 - 
   1.5707963267948966192313216916397514421000000000000000000001`37.1961198770\
30156*I, 
  0.5050927589158875642215208523886470825200000000000000000001`37.70337114244\
739 + 7.2337844124154648124666943926320087595`37.8593655613936*I, 
  -14.8854481098613664203250169551230515988400000000000000000001`39.172761913\
13194 + 
   19.8865973655985551826635235061318439389999999999999999999999`37.298560480\
87407*I, 
  -95.7660160915054705862480018442288068864000000000000000000001`38.981211420\
95385 - 
   55.3463611310306973967404445939842298059999999999999999999999`37.743089072\
50175*I}, {0, 0, 0, 
  -0.3675435485454026447774157733302385237479999999999999999999`38.5653088040\
2557 - 
   3.5262899073692715286285923114752904708099999999999999999999`38.5473180141\
4455*I, 
  12.5000644641287282497955872214026950937599999999999999999999`39.0969122527\
1552 - 
   2.2291234264096955116779550447251959475999999999999999999999`37.3481341160\
01376*I}, 
 {
  -0.1666666666666666666666666666666666666670000000000000000001`38.2218487496\
1636, 0.46872826537527096630704575548153976343`37.67092114325006 - 
   1.5707963267948966192313216916397514421000000000000000000001`37.1961198770\
30156*I, 4.06429508785712014809506754853284988516`38.608985232340714 + 
   4.4176598250985149516872515992996277282299999999999999999999`38.6451922706\
6386*I, -9.8351471078635985839294479382994889085`37.99278086020407 + 
   10.3888701880649133094431150808732678390500000000000000000001`39.016568319\
667975*I, -21.4268368175326006309874540060411157797`38.33095806212501 - 
   9.58589260014138961991509414884939897308`38.9816325588695*I}, 
 {0.625, -5.66180643049371005209182736047991578606`38.75295501734179 + 
   3.1415926535897932384626433832795028841999999999999999999999`37.4971498726\
9414*I, 2.75945635505122969510007060042449611786`38.44082352943578 - 
   27.4366146783735132130726215742343072421`38.43833052404632*I, 
  69.1337957280551147599008848511124131867`38.8396904020798 + 
   22.0741954091604454716267039397004896777`38.34388488277147*I, 
  -34.8684476101865092824697729157889573638000000000000000000001`38.542432612\
43656 + 110.892340497283854427560213177618411995`38.044901549804315*I}, 
 {1., 
  -6.6692579407648424303774969735065431918099999999999999999999`38.8240775145\
52336 + 4.7123889803846898576939650749192543263`37.67324113174982*I, 
  -0.3727339073951989199367290380595242928700000000000000000001`37.5713989020\
7719 - 30.1497269991972440197384115578931693723`38.47928338402911*I, 
  71.8845528384176668322079765715948561010000000000000000000001`37.8566355755\
3188 + 
   21.2418450164763890187442231519943890218999999999999999999999`38.327192235\
840464*I, 
  -53.8761988347232850750618305981011820120000000000000000000001`37.731396947\
048374 + 
   125.9122576397515002244808858749534262343999999999999999999999`39.10006801\
1014756*I}, {0, 0, 0, 0, 
  10.44300555386635925997532638047432430883`39.0188255089733}, 
 {0, 0, 0, -2.1967722861596277436706930160105796357`37.341785040994345, 
  -5.96645842427468554524365152302977860435`38.77571661870159}, 
 {0, 0, 0, -4.30920597548240866411306907898887037222`38.63439725340085, 
  -11.8913127186599251990906195811653852366999999999999999999999`38.075229800\
37153}, {0, 0, 0, 
  -0.5589328392492728467384962211680498192970000000000000000001`38.7473596266\
77586 - 2.06253408606942708241097492148309436859`38.314401134564775*I, 
  6.6730102001142147370512731706972392152399999999999999999999`38.82432178869\
762 - 0.65064303312995158523923467100885826042`37.813342783865636*I}, 
 {0, 0, 0.1471934474905955892125744371594784006436`39.16788847724322 - 
   1.7045475042747841450214616156407655979999999999999999999999`36.2316091091\
4773*I, 
  4.7233270239764649419342366994684297300000000000000000000001`35.67424801540\
344 - 
   0.9797184578414045475671070298957719787120000000000000000001`38.9911012902\
0991*I, 5.26105598474491208636064809001349074565`38.7210729233019 + 
   6.17058905692158667943930136717628274712`38.79032662464256*I}, 
 {0, 0, 0, 
  1.4585191531503148098532277380519014586400000000000000000001`38.16391213661\
3654 - 
   20.9197205345609764339020734728999080345000000000000000000001`38.320555878\
517*I, 52.2065534230674495985443365991506793095`38.717725022864975 - 
   3.25108239451414168374264314003463802123`38.512027976272314*I}, 
 {0, 0, 0, -0.367543548545402644777415773330238523606`38.56530880402557 - 
   3.52628990736927152862859231147529047075`38.54731801414455*I, 
  4.37387181927837406016720778549408758244`38.640866051450644 + 
   19.3076926516354180984547737344987520209000000000000000000001`38.285730376\
910635*I}, 
 {0, 0, 1.39077264345563998012387018750570325463`38.14325613950827 - 
   3.5281039712217736734726409517525960166800000000000000000001`38.5475413750\
6028*I, 
  11.7919588187645549913650350871529098439599999999999999999999`39.0715859538\
2446 + 16.3033135296780932295026721601703198998`38.212275880563894*I, 
  -27.5283716865703096415638411277288738056000000000000000000001`38.439780523\
47283 + 4.78991852708915795263987148273539023487`38.68032812645496*I}, 
 {0.5, -1.90385180713936516337509057862909035855`38.279633140557706, 
  3.92951191099936828531256579854502514245`38.59433860952965 + 
   4.52067209159173400580090440897314662938`38.65520300648641*I, 
  -9.9723047324210779537567286108089395697000000000000000000001`37.9987955411\
50116 - 
   13.6770354252585542499762830404634011714700000000000000000001`39.135991971\
80094*I, 58.8781066290178747929958971795996037848`38.76995383574196 - 
   53.5047312997129095200162397528791502884`38.72839218737647*I}, 
 {0, 0, 0, -0.558932839249272846738496221168049819576`38.747359626677586 - 
   2.06253408606942708241097492148309436845`38.314401134564775*I, 
  17.8164795853802088225184055511167929248`38.2508218945559 + 
   21.38649176004437227478641843024303275235`39.33013954875042*I}, 
 {
  0.6666666666666666666666666666666666666679999999999999999999`38.82390874094\
432, -6.00308857105458598994094404075091646511`38.77837475109142 + 
   3.1415926535897932384626433832795028841999999999999999999999`37.4971498726\
9414*I, 8.3292154498933044136552101844491850336`37.920604096025215 - 
   27.4366146783735132130726215742343072421`38.43833052404632*I, 
  56.1661104839884585730552966973611796032`38.74947434992514 + 
   48.2519022435458605048845421725149041214`38.68351443928791*I, 
  -113.2814624986338201437030852124170620883000000000000000000001`39.05415884\
725765 + 138.0280996499645073412112416604960967174`39.139967508724766*I}, 
 {0, -2.33537491581703655453391908761983150583`38.368356611154866, 
  8.45627155165781629076877902279712639533`38.92717892078624 - 
   7.3367966789086838665803472023055276605`37.865506483849*I, 
  11.0699888132521321839531828569160676586300000000000000000001`39.0441471820\
03805 + 
   28.2029030733128647241535471951776383919000000000000000000001`38.450293814\
8381*I, 
  -70.1691040820909431815961302550883029470000000000000000000001`37.846145931\
49978 + 63.3981212608923754300055779489493035248`38.80207638819535*I}}

